Statistical analysis of initial state and final state response in heavy-ion collisions

We develop a general decomposition of an ensemble of initial density profiles in terms of an average state and a basis of modes that represent the event-by-event fluctuations of the initial state. The basis is determined such that the probability distributions of the amplitudes of different modes are uncorrelated. Based on this decomposition, we quantify the different types and probabilities of event-by-event fluctuations in Glauber and Saturation models and investigate how the various modes affect different characteristics of the initial state. We perform simulations of the dynamical evolution with KoMPoST and MUSIC to investigate the impact of the modes on final-state observables and their correlations.

==> anc/Ank_modes_avg_states/Glauber_b0/Amn_AvState_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	130.345	0
0	2	-90.157	0
0	3	9.93321	0
0	4	14.2815	0
0	5	-1.69255	0
0	6	-3.70484	0
0	7	0.188693	0
0	8	0.972081	0
0	9	0.0172019	0
0	10	-0.235808	0
0	11	-0.0237051	0
0	12	0.0617483	0
0	13	0.00636211	0
0	14	-0.0150815	0
0	15	-0.00182046	0
0	16	0.00318811	0
0	17	0.000239369	0
0	18	-0.000109579	0
0	19	0.000252812	0
0	20	-0.000355708	0
0	21	-0.000332952	0
0	22	0.000224606	0
0	23	0.000274818	0
0	24	-2.65099e-05	0
0	25	-0.000251395	0
1	1	-0.000227321	-0.000499913
1	2	0.00226484	0.0026508
1	3	-0.0042859	-0.00300634
1	4	0.00387426	-5.87945e-05
1	5	-0.00308432	0.00147308
1	6	0.00428785	0.000929866
1	7	-0.00463995	-0.00321931
1	8	0.0015903	0.00357231
1	9	0.00221287	-0.00274237
1	10	-0.00341456	0.000765912
1	11	0.00185828	0.000942142
1	12	0.000353018	-0.000578936
1	13	-0.00112735	-0.000434289
1	14	0.000388498	0.000212519
1	15	0.000218518	0.000338536
1	16	-1.21503e-05	-0.00019547
1	17	-0.00024595	-0.000140886
1	18	0.000178152	0.000243195
1	19	-2.2385e-05	-0.000240061
1	20	-8.20847e-05	0.000212093
1	21	0.000121172	-0.000127204
1	22	-0.000100543	1.43561e-05
1	23	5.9064e-05	4.54293e-05
1	24	-4.06843e-05	-2.56964e-05
1	25	4.18447e-05	-1.162e-05
2	1	-0.000235556	0.00148181
2	2	-0.00074174	0.000435362
2	3	0.00238463	-0.00578982
2	4	-0.00263323	0.008536
2	5	0.00233084	-0.00644504
2	6	-0.00314121	0.00350221
2	7	0.00288875	-0.0028169
2	8	-0.000466102	0.00338761
2	9	-0.00079775	-0.00341743
2	10	-0.00048444	0.00291408
2	11	0.00180389	-0.00228711
2	12	-0.00169051	0.00127335
2	13	0.000979121	8.14526e-05
2	14	-0.000529734	-0.00116151
2	15	0.000297972	0.00133433
2	16	-6.63915e-05	-0.000679846
2	17	-1.08887e-05	9.11426e-05
2	18	-5.42533e-05	-3.26602e-06
2	19	3.86178e-05	2.50578e-05
2	20	-1.06591e-05	4.4122e-05
2	21	5.86043e-05	-6.9929e-05
2	22	-6.71658e-05	5.73741e-05
2	23	4.52613e-06	-6.26733e-05
2	24	3.01733e-05	5.09709e-05
2	25	-1.02882e-05	-6.82257e-06
3	1	-0.00357543	0.00110001
3	2	0.00512606	-0.00200501
3	3	-0.00117391	0.00194368
3	4	-0.00288273	-0.00280481
3	5	0.00347981	0.0044209
3	6	-0.00332361	-0.00391831
3	7	0.0033777	0.00229013
3	8	-0.00228225	-0.00279649
3	9	0.00046663	0.00442807
3	10	0.000685439	-0.00390099
3	11	-0.00068183	0.00128027
3	12	4.55401e-05	0.000731969
3	13	0.00030078	-0.00101494
3	14	-9.78764e-05	0.000657156
3	15	-0.000145095	-0.00044653
3	16	6.38268e-05	0.000163122
3	17	0.000184925	0.000198157
3	18	-0.00027879	-0.000288516
3	19	0.000179228	0.000104042
3	20	-7.04124e-05	2.08158e-05
3	21	2.86989e-06	-1.31686e-05
3	22	4.97144e-05	3.68521e-05
3	23	-4.85699e-05	-7.0764e-05
3	24	5.95592e-06	4.28201e-05
3	25	1.95677e-05	-2.5051e-06
4	1	-0.000720286	0.000694551
4	2	0.00135029	-0.00291631
4	3	-0.000466238	0.0054007
4	4	-0.00160373	-0.00550128
4	5	0.00316075	0.00324299
4	6	-0.00321494	-0.000929764
4	7	0.00141244	-0.000543399
4	8	0.00127627	0.00166551
4	9	-0.00126942	-0.00241035
4	10	-0.00201227	0.00236004
4	11	0.00294096	-0.00141995
4	12	-0.000365102	0.000204986
4	13	-0.000257255	0.000313478
4	14	-0.000485959	-7.70675e-05
4	15	-0.000943686	-7.06771e-05
4	16	0.0015775	-0.000163355
4	17	9.83625e-05	0.000235016
4	18	-0.000555533	2.9505e-05
4	19	-0.000449287	-0.000177948
4	20	0.00047783	6.31779e-05
4	21	0.000118115	3.1298e-05
4	22	-9.56028e-06	-7.27672e-07
4	23	-0.000230217	-3.46577e-05
4	24	-0.000106234	2.83023e-05
4	25	0.000276897	-1.21481e-05
5	1	0.000752829	-6.93648e-05
5	2	-0.0024047	-0.000567494
5	3	0.00450052	0.00131799
5	4	-0.00608584	-0.000916732
5	5	0.00512409	0.000842807
5	6	-0.00148059	-0.00221378
5	7	-0.00119327	0.00272857
5	8	0.000873522	-0.000816503
5	9	0.000355077	-0.00157594
5	10	-0.000351483	0.00218359
5	11	-0.000615758	-0.00160229
5	12	0.00106295	0.00124412
5	13	-0.000660564	-0.000930943
5	14	0.000311049	0.00039852
5	15	-0.000233484	3.11129e-06
5	16	2.41087e-05	-0.000157178
5	17	0.000202189	7.01212e-05
5	18	-0.00020413	0.000149221
5	19	0.000114775	-0.000227886
5	20	-5.72016e-05	0.00012657
5	21	1.49899e-05	-4.76056e-07
5	22	6.27337e-06	-6.84725e-05
5	23	-5.831e-06	7.12012e-05
5	24	3.967e-06	-4.14882e-05
5	25	-3.34811e-06	1.6918e-05
6	1	-0.000652547	-0.000480387
6	2	0.00190234	0.00187523
6	3	-0.00206941	-0.00366023
6	4	-0.000172568	0.00361553
6	5	0.00333621	-0.000726552
6	6	-0.00469891	-0.00196868
6	7	0.00342503	0.00148279
6	8	-0.00104018	0.000800949
6	9	-0.000321106	-0.00195545
6	10	-4.24094e-05	0.00140617
6	11	0.000972274	-0.000536431
6	12	-0.00110479	9.83159e-05
6	13	0.000430605	0.000243958
6	14	0.000120671	-0.00044704
6	15	-0.000105996	0.000275354
6	16	-0.00012893	-8.47626e-05
6	17	0.000209471	0.000102424
6	18	-0.000128976	-8.49664e-05
6	19	4.81175e-05	-2.83719e-05
6	20	-3.66807e-05	9.10523e-05
6	21	3.48287e-05	-7.5644e-05
6	22	-5.62594e-06	2.33359e-05
6	23	-1.00527e-05	2.51302e-05
6	24	5.27449e-06	-3.73766e-05
6	25	-7.3752e-06	2.11398e-05
7	1	0.000420646	-0.000459502
7	2	-0.00112959	0.00193188
7	3	0.00109201	-0.00405518
7	4	0.000106842	0.00550542
7	5	-0.00142392	-0.00443715
7	6	0.00182338	0.000950407
7	7	-0.0015139	0.00106322
7	8	0.00151803	0.000395477
7	9	-0.00196807	-0.00140545
7	10	0.00188324	-0.000350986
7	11	-0.00104233	0.00148115
7	12	0.000200491	-0.000369227
7	13	0.000265352	-0.000473534
7	14	-0.000492009	2.66416e-05
7	15	0.000526517	0.000389384
7	16	-0.000371533	-0.000224954
7	17	0.000162324	1.32351e-06
7	18	-3.65883e-05	-3.14176e-07
7	19	1.77954e-05	7.41015e-05
7	20	-4.02757e-05	-7.29577e-05
7	21	4.31828e-05	1.61025e-05
7	22	-2.78191e-05	1.71297e-05
7	23	1.28969e-05	-1.50472e-05
7	24	-8.5114e-07	9.13224e-06
7	25	-4.90435e-06	-9.08076e-06
8	1	-0.000279981	0.00030878
8	2	0.000402093	-0.00118414
8	3	0.000648803	0.00247882
8	4	-0.00228609	-0.00364854
8	5	0.00227501	0.00376372
8	6	-0.000249993	-0.0025949
8	7	-0.000531478	0.001307
8	8	-0.00158844	-0.000972977
8	9	0.00254553	0.00136801
8	10	-0.000521347	-0.0015882
8	11	0.000156566	0.00119674
8	12	-0.00188137	-0.000459563
8	13	0.0012235	-0.000126764
8	14	0.000554562	0.000267011
8	15	-0.000155719	-0.000136953
8	16	-0.000608446	1.26791e-05
8	17	0.000117339	6.95564e-05
8	18	0.000177495	-7.84489e-05
8	19	0.000105034	2.22942e-05
8	20	-1.1031e-05	-6.88033e-06
8	21	-0.000211898	3.01089e-05
8	22	-5.30778e-05	-2.72394e-05
8	23	0.000229967	9.89354e-06
8	24	-1.3654e-05	-6.68181e-06
8	25	7.40608e-05	9.30993e-06
9	1	-0.000340875	0.000473325
9	2	0.00174146	-0.00165327
9	3	-0.0036919	0.00237273
9	4	0.00387103	-0.00143228
9	5	-0.00185441	-0.000385253
9	6	0.000320865	0.00181901
9	7	-0.000370163	-0.00251199
9	8	0.00039442	0.00231189
9	9	0.000428867	-0.00141113
9	10	-0.00115179	0.000442988
9	11	0.000955198	0.000274014
9	12	-0.000246583	-0.000588265
9	13	-0.000181531	0.000368476
9	14	0.000115896	5.35537e-05
9	15	5.79072e-05	-0.000248884
9	16	-3.25625e-05	0.000215915
9	17	-7.03674e-05	-0.000109338
9	18	0.000101476	8.33093e-06
9	19	-7.69425e-05	4.42031e-05
9	20	3.16318e-05	-5.69099e-05
9	21	-6.24545e-06	5.28346e-05
9	22	2.52704e-05	-3.78565e-05
9	23	-4.08889e-05	1.76872e-05
9	24	2.1761e-05	-1.5435e-06
9	25	-1.52505e-06	-3.42984e-06
10	1	0.000289482	-6.68767e-06
10	2	-0.00143213	8.78499e-05
10	3	0.00353683	4.48818e-05
10	4	-0.00487784	-0.000563151
10	5	0.00340219	0.000673346
10	6	-0.000201949	0.000132631
10	7	-0.00188157	-0.00126943
10	8	0.00195131	0.00192873
10	9	-0.00115842	-0.00159041
10	10	0.000490403	0.000512276
10	11	0.000143167	0.000381227
10	12	-0.000714752	-0.000589655
10	13	0.000791685	0.000371893
10	14	-0.000421576	-5.84014e-05
10	15	4.14309e-05	-0.000153533
10	16	7.54532e-05	0.000139313
10	17	-7.33699e-06	-3.7834e-05
10	18	-2.21697e-05	3.59443e-06
10	19	-1.09961e-05	3.26007e-07
10	20	1.15261e-05	-1.35318e-05
10	21	1.11805e-05	2.20779e-05
10	22	-1.8976e-05	-1.10928e-05
10	23	2.81764e-05	-4.3322e-06
10	24	-3.49253e-05	-2.16216e-06
10	25	2.17148e-05	1.51152e-05
11	1	1.07529e-06	0.000182861
11	2	-3.27475e-05	-0.00100649
11	3	0.000156382	0.00205126
11	4	-0.00025526	-0.00216431
11	5	0.000201316	0.0015402
11	6	0.000243292	-0.00134082
11	7	-0.00102066	0.00166707
11	8	0.00122271	-0.00182777
11	9	-0.000617387	0.00141394
11	10	0.000142239	-0.000623725
11	11	-0.000198313	0.000101238
11	12	0.000325732	-7.71046e-05
11	13	-0.000240361	0.000166344
11	14	0.000125183	-9.90518e-05
11	15	-6.31363e-05	-4.13922e-05
11	16	-5.20281e-05	9.54482e-05
11	17	0.000115504	-5.53509e-05
11	18	-2.53327e-05	1.50588e-05
11	19	-7.2915e-05	-5.83091e-06
11	20	7.31533e-05	1.05472e-05
11	21	-3.25514e-05	-1.86165e-05
11	22	8.29149e-06	1.14026e-05
11	23	-2.51752e-06	8.56093e-06
11	24	-1.08956e-06	-1.60969e-05
11	25	8.00835e-06	9.57191e-06
12	1	7.01735e-06	8.23153e-05
12	2	-0.00015795	-0.000243278
12	3	0.00026234	0.000233383
12	4	4.40815e-05	-0.000129718
12	5	-0.00011544	0.000236032
12	6	-0.000841717	-0.000138739
12	7	0.00143508	-0.0006059
12	8	-0.000472076	0.00134861
12	9	0.000189286	-0.00123471
12	10	-0.00143659	0.000532328
12	11	0.00120646	-4.96195e-05
12	12	0.000513627	3.33277e-06
12	13	-0.000639831	-0.000117783
12	14	-0.000384892	9.7302e-05
12	15	0.000391528	9.01598e-05
12	16	0.000114169	-0.000207743
12	17	-0.000111925	0.000125885
12	18	8.0789e-05	-6.13059e-08
12	19	-0.000202595	-2.19126e-05
12	20	-1.10366e-05	-4.3966e-06
12	21	0.000220918	-2.62786e-06
12	22	-4.07959e-05	1.33786e-05
12	23	4.90416e-05	1.1665e-06
12	24	-0.000253157	-1.30094e-05
12	25	4.22753e-05	8.63502e-06
13	1	2.34071e-05	-9.08906e-05
13	2	-0.000284377	0.000194009
13	3	0.000971866	1.44697e-05
13	4	-0.00166328	-0.000580255
13	5	0.00159563	0.0011454
13	6	-0.000813528	-0.00126522
13	7	0.000216355	0.000743092
13	8	-0.000155478	7.13686e-05
13	9	0.000262387	-0.000649149
13	10	-0.000411356	0.000810283
13	11	0.000579645	-0.000522222
13	12	-0.000488807	-1.12438e-05
13	13	0.000153068	0.000292182
13	14	2.43205e-05	-0.000171498
13	15	1.71385e-05	-2.41919e-05
13	16	-2.1493e-05	4.70392e-05
13	17	-3.01472e-05	1.57181e-05
13	18	1.95088e-05	-2.38738e-05
13	19	2.67121e-05	-4.24872e-06
13	20	-3.66477e-05	1.83261e-05
13	21	1.78469e-05	-1.76082e-05
13	22	-3.66675e-06	8.9251e-06
13	23	1.27239e-06	3.62261e-06
13	24	-2.47873e-06	-7.31024e-06
13	25	3.40452e-06	-3.03002e-06
14	1	1.14109e-05	0.000118129
14	2	-2.93271e-05	-0.000448548
14	3	5.8024e-05	0.000699876
14	4	-5.60864e-05	-0.00050201
14	5	1.89714e-05	0.000161998
14	6	-3.80405e-06	-0.000158556
14	7	-3.82684e-05	0.000414255
14	8	0.000210395	-0.000583148
14	9	-0.000340278	0.000445317
14	10	0.000256316	-0.000160298
14	11	-0.000178089	8.7419e-05
14	12	0.000211849	-0.000215896
14	13	-0.000191786	0.000290025
14	14	9.31269e-05	-0.000234235
14	15	-3.96195e-05	0.000130056
14	16	2.51142e-05	-6.43195e-05
14	17	1.37176e-05	4.0916e-05
14	18	-4.36877e-05	-2.78404e-05
14	19	3.15675e-05	2.52004e-05
14	20	-9.41309e-06	-1.84049e-05
14	21	5.24359e-06	-2.31186e-07
14	22	-6.4293e-06	2.97827e-06
14	23	2.75776e-06	8.84718e-06
14	24	-2.65818e-06	-7.00718e-06
14	25	3.64822e-06	-3.92689e-06
15	1	-2.01368e-06	-0.000102051
15	2	2.8675e-06	0.000268584
15	3	6.79381e-05	-0.000161865
15	4	-0.000360342	-0.00021273
15	5	0.000674304	0.000405904
15	6	-0.000487732	-0.000378352
15	7	-9.02885e-05	0.00032012
15	8	0.000396099	-0.000237328
15	9	-0.000283658	0.00012214
15	10	8.74708e-05	-1.35539e-05
15	11	4.18153e-05	-2.14255e-05
15	12	-0.000145467	-1.5811e-05
15	13	0.000181377	1.15917e-05
15	14	-7.1013e-05	6.20406e-05
15	15	-7.35081e-05	-0.000109952
15	16	8.18341e-05	8.87489e-05
15	17	-1.19103e-05	-4.00228e-05
15	18	-7.19779e-06	8.85002e-06
15	19	-7.26647e-06	-2.72931e-06
15	20	-9.14432e-07	5.60503e-06
15	21	1.12027e-05	-8.22505e-06
15	22	-3.85358e-06	9.84235e-06
15	23	5.03547e-07	-7.92578e-06
15	24	-2.3036e-06	1.59415e-06
15	25	-1.54482e-06	3.86164e-06
16	1	8.63269e-05	5.12309e-06
16	2	-0.000309221	-2.67274e-05
16	3	0.0006798	-9.46618e-05
16	4	-0.00131967	0.000457646
16	5	0.0018152	-0.000739722
16	6	-0.00125998	0.000421093
16	7	0.000345516	0.000332398
16	8	-0.000584884	-0.000609369
16	9	0.00101946	0.000153644
16	10	-0.00025965	0.000299115
16	11	-0.000425491	-0.000310411
16	12	4.77783e-05	0.00012359
16	13	0.000307614	1.09643e-05
16	14	-0.000150907	-6.36871e-05
16	15	5.08244e-05	4.60009e-05
16	16	-7.68512e-06	2.15701e-05
16	17	-9.06919e-05	-7.05618e-05
16	18	-8.06954e-05	5.36425e-05
16	19	0.000289391	-1.0607e-05
16	20	-0.000115054	-4.58978e-06
16	21	2.54765e-05	-2.17349e-06
16	22	-0.000226793	6.31453e-06
16	23	0.000121405	-8.09682e-06
16	24	0.000165986	7.90759e-06
16	25	-7.80195e-05	-2.59693e-06
17	1	2.43548e-05	-3.23202e-05
17	2	-4.19607e-05	0.000167494
17	3	5.37806e-05	-0.000314802
17	4	-0.000121059	0.000244002
17	5	7.37278e-05	3.10978e-05
17	6	0.000255233	-0.000321022
17	7	-0.000472018	0.00048959
17	8	0.000205208	-0.00031199
17	9	0.000123901	-0.000267204
17	10	-8.99925e-05	0.000675864
17	11	-5.5635e-05	-0.000471784
17	12	3.76279e-05	7.89473e-05
17	13	5.24904e-05	3.86179e-05
17	14	-9.9515e-05	1.27788e-05
17	15	0.00010037	-2.00628e-05
17	16	-6.74135e-05	-3.45598e-06
17	17	2.84326e-05	3.23453e-07
17	18	-1.34271e-05	2.68529e-06
17	19	2.34161e-05	7.91086e-06
17	20	-3.35183e-05	-1.14336e-05
17	21	2.0964e-05	5.71762e-06
17	22	1.55388e-06	2.84723e-06
17	23	-7.48809e-06	-9.94553e-06
17	24	-3.74965e-07	9.75098e-06
17	25	3.81531e-06	-2.01217e-06
18	1	-7.08001e-06	9.74705e-06
18	2	6.70401e-05	-2.71085e-05
18	3	-0.000155644	-1.61455e-05
18	4	0.000173779	0.000210318
18	5	-0.00014234	-0.000534882
18	6	0.000150809	0.00073928
18	7	-0.000127658	-0.000414231
18	8	3.54619e-05	-0.00034042
18	9	1.38019e-05	0.00080393
18	10	6.94334e-06	-0.00065347
18	11	-3.25966e-05	0.000256709
18	12	4.71309e-05	-1.42885e-05
18	13	-6.77016e-05	1.27034e-05
18	14	0.000100539	-7.50696e-05
18	15	-0.00011914	5.35469e-05
18	16	7.89192e-05	9.0317e-07
18	17	-1.82897e-06	-1.82179e-05
18	18	-3.35842e-05	8.59917e-06
18	19	1.11852e-05	3.90966e-06
18	20	1.37686e-05	-5.88197e-06
18	21	-1.16772e-05	8.44994e-07
18	22	1.38118e-06	-2.02457e-06
18	23	2.2737e-06	6.38657e-06
18	24	-2.35729e-06	-3.53726e-06
18	25	7.55277e-07	-2.8274e-06
19	1	-3.45922e-05	1.08169e-05
19	2	5.50688e-05	-0.000139166
19	3	6.48128e-05	0.0004556
19	4	-0.000249225	-0.00077309
19	5	0.000365016	0.000802224
19	6	-0.000452302	-0.000600056
19	7	0.000395414	0.000427261
19	8	-0.000129453	-0.000310079
19	9	-3.19375e-05	0.000192312
19	10	-3.13016e-05	-0.000108
19	11	0.000102227	5.93846e-05
19	12	-0.000118816	-3.5458e-05
19	13	0.000109731	4.01367e-05
19	14	-4.97528e-05	-3.87802e-05
19	15	-5.16438e-08	-1.96192e-06
19	16	-1.2074e-05	4.48285e-05
19	17	3.19259e-05	-4.65773e-05
19	18	-2.47404e-05	2.80503e-05
19	19	1.41631e-05	-1.79661e-05
19	20	-1.14701e-05	6.81572e-06
19	21	7.25784e-06	9.76031e-06
19	22	-1.43236e-06	-1.40164e-05
19	23	2.27503e-06	4.39371e-06
19	24	-6.5833e-06	2.1044e-06
19	25	5.58583e-06	-2.74881e-06
20	1	-2.69893e-06	-3.0863e-05
20	2	-1.49302e-05	4.59749e-05
20	3	0.000115123	6.88366e-05
20	4	-0.000154623	-0.000219462
20	5	-2.41403e-05	0.000258244
20	6	-0.000115757	-0.000293919
20	7	0.000811995	0.000440864
20	8	-0.000979406	-0.000529082
20	9	0.000283205	0.000399786
20	10	0.000124233	-0.000196025
20	11	4.84413e-05	5.43934e-05
20	12	-0.000138337	3.12711e-05
20	13	6.42669e-05	-5.46844e-05
20	14	2.81114e-05	4.00156e-05
20	15	-0.000132096	-2.8396e-05
20	16	8.18306e-07	1.54754e-05
20	17	0.000258213	-1.71905e-06
20	18	-0.000164162	-2.11615e-06
20	19	-1.14049e-05	-6.10239e-08
20	20	-0.000155434	5.75201e-06
20	21	0.000193712	-1.15186e-05
20	22	8.78229e-05	9.05821e-06
20	23	-0.000137723	-1.35587e-06
20	24	-4.82663e-05	-1.70637e-06
20	25	5.54607e-05	3.22771e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode0_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-2.51182	0
0	2	6.52759	0
0	3	-9.80926	0
0	4	9.41145	0
0	5	-6.27344	0
0	6	3.08176	0
0	7	-1.16094	0
0	8	0.336032	0
0	9	-0.0693619	0
0	10	0.0101984	0
0	11	-0.00415924	0
0	12	0.00186909	0
0	13	0.00106351	0
0	14	-5.21761e-05	0
0	15	-0.00240114	0
0	16	0.00242579	0
0	17	-0.00156522	0
0	18	0.00159466	0
0	19	-0.00140701	0
0	20	0.000665816	0
0	21	-0.000253791	0
0	22	0.000238112	0
0	23	-0.000230751	0
0	24	0.000197232	0
0	25	-0.000184694	0
1	1	0.00678642	0.00313949
1	2	-0.0382301	-0.0181269
1	3	0.0680418	0.0284981
1	4	-0.0617241	-0.0211326
1	5	0.0320315	0.0106595
1	6	-0.00993247	-0.00785471
1	7	0.00275362	0.00545313
1	8	-0.00186216	-0.000864779
1	9	0.00202612	-0.000188551
1	10	-0.002921	-0.0019658
1	11	0.00410003	0.00272666
1	12	-0.00380126	-0.00159634
1	13	0.00170212	0.000404702
1	14	-2.13694e-05	0.000195998
1	15	7.98685e-05	-0.000295075
1	16	-0.000578521	0.000240504
1	17	0.000411032	-0.00031575
1	18	-5.98515e-05	0.000376187
1	19	-6.25848e-05	-0.000272585
1	20	0.000112184	7.9944e-05
1	21	-0.000165189	3.55607e-05
1	22	0.000179316	-1.00153e-05
1	23	-0.000137747	-3.53368e-05
1	24	6.11928e-05	2.31288e-05
1	25	-1.97326e-06	-1.09281e-06
2	1	-0.00162381	-0.0012907
2	2	0.00252056	0.00246616
2	3	-0.00356258	-0.000273785
2	4	0.00646207	-0.00425518
2	5	-0.0077938	0.00623605
2	6	0.0046482	-0.00588471
2	7	-0.00040732	0.00623257
2	8	-0.00196084	-0.00612699
2	9	0.0030967	0.00405847
2	10	-0.00304706	-0.00168993
2	11	0.00158825	0.00034464
2	12	0.000123135	0.000306484
2	13	-0.000930607	-0.000531474
2	14	0.000818446	0.000240996
2	15	-0.000481796	0.000351639
2	16	0.000268912	-0.000676467
2	17	-7.99084e-05	0.000421307
2	18	-2.95716e-05	5.14457e-05
2	19	-2.14468e-05	-0.000231085
2	20	6.62772e-05	0.000112013
2	21	-2.56517e-05	4.06529e-05
2	22	7.69624e-06	-7.70815e-05
2	23	-3.48966e-05	2.63686e-05
2	24	4.39293e-05	6.74485e-06
2	25	-2.81929e-05	-3.16511e-07
3	1	-0.00325056	0.000893544
3	2	0.0049308	-0.00120637
3	3	-0.00180485	0.00118582
3	4	-0.00195565	-0.00329345
3	5	0.00205504	0.00530851
3	6	0.000768675	-0.00270115
3	7	-0.00317117	-0.00170768
3	8	0.00337479	0.00250189
3	9	-0.00294519	-0.000547754
3	10	0.00327298	-0.000682034
3	11	-0.00322786	0.000517408
3	12	0.00182748	-2.88813e-05
3	13	-8.00948e-05	-0.000236147
3	14	-0.000487694	0.00028199
3	15	-7.48195e-05	-8.32931e-05
3	16	0.000444936	-0.000223956
3	17	-0.000221601	0.000313362
3	18	5.4107e-05	-0.000155987
3	19	-8.64191e-05	2.14285e-05
3	20	4.60511e-05	-9.19227e-06
3	21	2.58375e-05	3.40632e-05
3	22	-2.0113e-05	-4.22076e-05
3	23	-2.14818e-05	3.6423e-05
3	24	3.3858e-05	-3.38282e-05
3	25	-1.09508e-05	2.63126e-05
4	1	-0.00315315	-0.000490562
4	2	0.0120104	-0.00098889
4	3	-0.0211604	0.00457219
4	4	0.0217451	-0.00528586
4	5	-0.01618	0.00100714
4	6	0.0134158	0.00360104
4	7	-0.0139592	-0.00467523
4	8	0.0123092	0.00335599
4	9	-0.00735311	-0.00162522
4	10	0.00257919	9.61594e-05
4	11	-0.000312834	0.000741973
4	12	-0.000171927	-0.00055719
4	13	5.01503e-05	-0.000151811
4	14	0.000297375	0.000559694
4	15	-0.000573448	-0.000354777
4	16	0.000618586	-6.08863e-05
4	17	-0.000566808	0.00017524
4	18	0.000496416	-5.44403e-05
4	19	-0.000343196	4.4509e-05
4	20	0.000159694	-0.000136318
4	21	-9.66525e-05	0.000115575
4	22	0.000155089	-2.62524e-06
4	23	-0.000189683	-4.43613e-05
4	24	0.000127966	2.18254e-05
4	25	-4.65091e-05	-1.235e-05
5	1	0.000250894	-0.00193738
5	2	-0.000814065	0.00718512
5	3	0.00109657	-0.0116155
5	4	-0.00123894	0.0093776
5	5	0.00109799	-0.00210461
5	6	0.0003151	-0.00352094
5	7	-0.00169074	0.00444386
5	8	0.00131848	-0.00203532
5	9	-0.00072635	-0.00110346
5	10	0.00136787	0.0023405
5	11	-0.00204458	-0.00106972
5	12	0.00157271	-0.000452906
5	13	-0.000509796	0.000595693
5	14	-0.000103201	-0.000196232
5	15	0.000130872	0.000153318
5	16	-1.05373e-05	-0.000201543
5	17	-7.23453e-05	9.61772e-05
5	18	0.000113627	1.33645e-05
5	19	-8.24114e-05	-5.15607e-05
5	20	6.52896e-06	3.80016e-05
5	21	3.97445e-05	-2.44801e-07
5	22	-1.68781e-05	-2.49062e-05
5	23	-3.3512e-05	2.76991e-05
5	24	3.72004e-05	-1.94631e-05
5	25	-6.57466e-06	7.66525e-06
6	1	-0.000871911	0.000245687
6	2	0.00112966	-0.000421838
6	3	0.00190964	-0.000593564
6	4	-0.00654552	0.00155019
6	5	0.00805889	0.000267929
6	6	-0.00569183	-0.00312438
6	7	0.00265852	0.00337585
6	8	-0.00108937	-0.00140697
6	9	0.000488746	-0.000325875
6	10	0.000216357	0.000844371
6	11	-0.000893277	-0.000488326
6	12	0.000792323	-9.51987e-05
6	13	-9.15462e-05	0.000426513
6	14	-0.00035435	-0.000325229
6	15	0.000239672	-3.41985e-05
6	16	0.000101654	0.000285635
6	17	-0.000262212	-0.000247584
6	18	0.000132158	5.67038e-05
6	19	6.69187e-05	4.63906e-05
6	20	-0.000119489	-2.17825e-05
6	21	5.6643e-05	-2.29336e-05
6	22	3.28934e-06	4.83169e-05
6	23	-2.72384e-05	-5.85905e-05
6	24	3.06329e-05	3.77546e-05
6	25	-2.12936e-05	-3.83556e-06
7	1	-0.000218484	-0.000820581
7	2	0.000700407	0.0035583
7	3	-0.00135282	-0.00737073
7	4	0.00171907	0.00882027
7	5	-0.00140422	-0.00606472
7	6	0.000942693	0.00210629
7	7	-0.000929606	-0.000435686
7	8	0.00132571	0.000636929
7	9	-0.00191088	-0.00083317
7	10	0.00214263	0.000807498
7	11	-0.00155494	-0.00083042
7	12	0.000659099	0.000422373
7	13	-0.000252414	0.0002346
7	14	0.000323011	-0.000457524
7	15	-0.000381668	0.000301986
7	16	0.000274209	-0.000118204
7	17	-0.000151979	3.2915e-05
7	18	8.66127e-05	-1.19816e-05
7	19	-4.70299e-05	1.4414e-06
7	20	2.95345e-05	1.93798e-06
7	21	-3.12327e-05	-1.49042e-05
7	22	2.16677e-05	3.0582e-05
7	23	1.37586e-07	-1.82789e-05
7	24	-9.63948e-06	3.1801e-06
7	25	3.62128e-06	-7.15937e-06
8	1	0.000240267	-0.000434495
8	2	-0.000699879	0.001273
8	3	0.00119767	-0.0016534
8	4	-0.00110457	0.0016314
8	5	4.28457e-06	-0.00161975
8	6	0.000423458	0.000710022
8	7	0.000843247	0.000756536
8	8	-0.0016552	-0.00106831
8	9	0.000836761	0.000748763
8	10	-4.02879e-06	-0.00109704
8	11	5.74816e-05	0.00126955
8	12	-0.000187985	-0.000377237
8	13	-0.000194472	-0.000615396
8	14	0.000754	0.000669711
8	15	-0.000901332	-0.000187504
8	16	0.000610643	-3.52194e-05
8	17	-0.000296399	-3.19643e-05
8	18	0.000169575	6.34351e-05
8	19	-0.000189351	-6.62055e-06
8	20	0.000227427	-3.93601e-05
8	21	-0.000173554	4.71285e-05
8	22	6.78086e-05	-3.20013e-05
8	23	-4.60776e-06	1.55735e-05
8	24	-5.79469e-06	-1.49868e-05
8	25	-9.62252e-06	1.9107e-05
9	1	0.000321597	-0.000156862
9	2	-0.00115052	0.00105727
9	3	0.00239393	-0.00253484
9	4	-0.00332725	0.0030634
9	5	0.00272469	-0.00218885
9	6	-0.00128913	0.00137801
9	7	0.00090262	-0.00133533
9	8	-0.00106237	0.00128093
9	9	0.000461604	-0.000842554
9	10	0.000479257	0.000390831
9	11	-0.00084803	-0.000270308
9	12	0.00045907	0.00036427
9	13	0.000139539	-0.000354264
9	14	-0.000307062	0.000238139
9	15	0.000151275	-0.000146399
9	16	-8.77794e-05	6.94532e-05
9	17	9.60617e-05	2.25821e-05
9	18	-7.73642e-05	-9.1848e-05
9	19	7.45879e-05	8.45474e-05
9	20	-5.22897e-05	-3.90822e-05
9	21	8.65095e-06	2.55858e-05
9	22	-2.14623e-06	-3.36405e-05
9	23	1.32549e-05	3.03079e-05
9	24	-1.06061e-05	-1.66797e-05
9	25	1.09751e-05	1.15776e-06
10	1	-0.00014017	-0.000179495
10	2	-3.85375e-05	0.00106993
10	3	0.00120321	-0.00256245
10	4	-0.00208517	0.00340737
10	5	0.00111104	-0.00274259
10	6	0.000271521	0.00117051
10	7	1.51592e-05	-2.17314e-05
10	8	-0.00105412	-8.27258e-05
10	9	0.00118078	-0.000154054
10	10	-0.000701863	-0.000176868
10	11	0.000333465	0.000831576
10	12	-6.30568e-05	-0.000881286
10	13	-0.000163308	0.000324355
10	14	0.000287497	5.38304e-05
10	15	-0.00025494	-5.08278e-05
10	16	8.41106e-05	-2.09031e-05
10	17	5.80947e-05	4.34918e-05
10	18	-6.35173e-05	-6.08123e-05
10	19	6.72867e-06	5.5012e-05
10	20	2.44233e-05	-1.75152e-05
10	21	-1.83794e-05	-6.7464e-06
10	22	-2.73193e-07	9.02472e-06
10	23	3.33607e-06	-7.38217e-06
10	24	7.2495e-06	-1.28034e-06
10	25	-7.94448e-06	1.25544e-05
11	1	-0.000210714	0.000117588
11	2	0.00089432	-0.000580701
11	3	-0.00194312	0.00129727
11	4	0.00258229	-0.00145299
11	5	-0.00228407	0.000146521
11	6	0.00125437	0.00195414
11	7	-0.000256409	-0.00282864
11	8	0.000121254	0.00188276
11	9	-0.000498743	-0.000602004
11	10	0.00040881	0.000138671
11	11	7.31651e-05	-0.00025136
11	12	-0.000186569	0.000314478
11	13	-6.73499e-05	-0.000198728
11	14	0.000171728	0.000146005
11	15	-5.44951e-05	-0.000169438
11	16	-7.99733e-05	0.000131015
11	17	0.000104279	-7.90303e-05
11	18	-1.30395e-05	5.09643e-05
11	19	-6.51074e-05	-1.76889e-05
11	20	5.34484e-05	9.79754e-06
11	21	-1.26877e-05	-2.09928e-05
11	22	-2.88595e-06	1.08273e-05
11	23	-4.19872e-07	2.42724e-06
11	24	7.36538e-06	4.19552e-06
11	25	-1.15194e-05	-1.61828e-05
12	1	-6.40751e-05	-0.000174819
12	2	8.78413e-05	0.000560419
12	3	0.000224278	-0.000738679
12	4	-0.000784064	0.000355188
12	5	0.000947035	0.000277076
12	6	-0.000524199	-0.000761732
12	7	0.000216796	0.00107831
12	8	-0.000237842	-0.000937322
12	9	9.95663e-05	0.000282326
12	10	4.33878e-05	0.000131115
12	11	0.000131906	2.27517e-05
12	12	-0.000181899	-0.000355234
12	13	-0.000193333	0.000514448
12	14	0.000475112	-0.000344704
12	15	-0.000315904	3.72006e-05
12	16	9.75274e-05	7.00316e-05
12	17	-0.000104048	-1.9815e-06
12	18	0.000166708	-2.65233e-05
12	19	-0.00013696	-9.97708e-06
12	20	5.15654e-05	3.77291e-05
12	21	1.4968e-05	-4.10742e-05
12	22	-2.66895e-05	2.68812e-05
12	23	5.3807e-06	-6.15309e-06
12	24	2.34451e-05	9.2967e-07
12	25	-7.1463e-05	-9.69439e-06
13	1	5.00652e-05	9.61095e-06
13	2	-0.000366471	0.000226317
13	3	0.00115135	-0.000827133
13	4	-0.00200817	0.00116129
13	5	0.00226774	-0.000982528
13	6	-0.00184649	0.0011165
13	7	0.00115216	-0.00178732
13	8	-0.000626294	0.00199507
13	9	0.000425833	-0.00117269
13	10	-0.000433209	1.86659e-05
13	11	0.00042405	0.000496812
13	12	-0.000219734	-0.000302504
13	13	-4.42898e-05	4.59157e-05
13	14	0.000118446	-2.29062e-05
13	15	-3.89779e-05	3.18252e-05
13	16	-2.60009e-05	-2.68013e-07
13	17	3.17165e-05	-1.63722e-06
13	18	-5.77671e-06	-2.79384e-07
13	19	-2.41715e-05	-1.32902e-05
13	20	3.60264e-05	8.41333e-06
13	21	-3.46112e-05	1.29347e-05
13	22	3.21357e-05	-1.50281e-05
13	23	-2.45293e-05	-8.56066e-07
13	24	8.59168e-06	4.45761e-06
13	25	5.5186e-06	2.42303e-06
14	1	3.07407e-05	4.7545e-05
14	2	3.14583e-05	-0.000365657
14	3	-0.000265626	0.00107103
14	4	0.000375823	-0.00157465
14	5	-0.000207271	0.0011292
14	6	-5.69299e-05	6.13868e-05
14	7	0.000205371	-0.00093813
14	8	-0.000158757	0.000853225
14	9	3.15073e-05	-0.000239832
14	10	6.82948e-05	-0.000167796
14	11	-0.000108992	0.000149085
14	12	0.00011572	5.27491e-05
14	13	-0.000121926	-0.000131003
14	14	8.20104e-05	6.23161e-05
14	15	-1.41957e-05	2.11313e-06
14	16	-9.66741e-06	-2.17822e-05
14	17	1.13676e-05	2.33789e-05
14	18	-1.34607e-05	-5.54312e-06
14	19	-8.15178e-06	-9.93745e-06
14	20	2.88494e-05	-6.81333e-06
14	21	-1.30615e-05	2.73935e-05
14	22	-1.06941e-05	-1.92896e-05
14	23	1.13603e-05	4.79382e-06
14	24	-3.29774e-06	-4.00932e-06
14	25	4.36084e-07	6.24966e-06
15	1	-8.61608e-05	4.55194e-06
15	2	0.00034624	-0.000111756
15	3	-0.000573668	0.000317172
15	4	0.000388533	-0.000240188
15	5	6.79352e-06	-0.000116425
15	6	1.18621e-05	2.4106e-05
15	7	-0.000363187	0.000682191
15	8	0.000356501	-0.00122839
15	9	-9.41349e-06	0.00108805
15	10	-9.32705e-05	-0.000520533
15	11	1.91302e-05	8.70094e-05
15	12	-8.58115e-05	1.52238e-07
15	13	0.000129255	2.54524e-05
15	14	-3.92e-05	-6.80894e-06
15	15	-4.0047e-05	6.73313e-06
15	16	3.74713e-05	-2.30742e-05
15	17	9.11271e-06	1.21449e-05
15	18	-3.26746e-05	-5.27523e-06
15	19	1.48786e-05	2.18318e-05
15	20	-1.89397e-06	-2.95427e-05
15	21	7.40959e-06	1.30924e-05
15	22	-1.07007e-05	4.71229e-06
15	23	9.74087e-06	-3.82694e-06
15	24	-7.65381e-06	-5.75806e-06
15	25	1.49943e-06	5.38362e-06
16	1	7.12098e-06	1.60089e-05
16	2	7.11744e-05	8.25011e-06
16	3	-0.000124274	-0.000113199
16	4	-0.000219979	0.000175474
16	5	0.000810417	-4.53502e-05
16	6	-0.00107581	-0.000145725
16	7	0.00101969	0.000115756
16	8	-0.000963431	0.000174331
16	9	0.000780636	-0.00044796
16	10	-0.000364137	0.000474057
16	11	1.564e-05	-0.000347267
16	12	4.66128e-05	0.000198662
16	13	4.27434e-05	-6.27363e-05
16	14	-5.87186e-05	1.04768e-05
16	15	-2.03084e-05	-2.02213e-05
16	16	6.87344e-05	1.42725e-05
16	17	-4.71958e-05	-3.4959e-06
16	18	1.04685e-05	5.80698e-06
16	19	2.71376e-06	-5.33253e-06
16	20	4.12116e-06	7.51959e-06
16	21	-7.48346e-06	-1.421e-05
16	22	9.91556e-06	9.52486e-06
16	23	-4.01976e-05	2.68557e-06
16	24	8.6516e-05	-6.05051e-06
16	25	-0.000103784	6.18927e-07
17	1	4.91588e-05	3.39595e-06
17	2	-0.000201965	8.18633e-07
17	3	0.000326867	5.47682e-05
17	4	-0.00039047	-0.000135577
17	5	0.000549167	-5.40836e-05
17	6	-0.000606354	0.000480684
17	7	0.000275053	-0.000665801
17	8	0.000236306	0.000473975
17	9	-0.000415382	-0.000187099
17	10	0.000198485	-1.00102e-06
17	11	-9.37905e-06	5.83592e-05
17	12	7.70212e-06	-1.8802e-05
17	13	-4.52958e-05	-2.38564e-05
17	14	3.88216e-05	5.99569e-06
17	15	-1.30888e-06	3.54207e-05
17	16	-1.92311e-05	-3.64709e-05
17	17	5.36063e-06	-1.44232e-06
17	18	6.46087e-06	3.36672e-05
17	19	4.95936e-07	-3.80821e-05
17	20	-7.44732e-06	2.09681e-05
17	21	7.41089e-06	1.14688e-08
17	22	-8.76142e-06	-6.46724e-06
17	23	1.20797e-05	-1.38923e-06
17	24	-1.11764e-05	6.89604e-06
17	25	6.34776e-06	-4.27774e-06
18	1	-1.34147e-05	2.17383e-05
18	2	1.28125e-05	-0.000100188
18	3	7.65974e-05	0.000278589
18	4	-0.0001751	-0.000514729
18	5	0.000196099	0.00058345
18	6	-0.000227903	-0.000349445
18	7	0.000263671	4.14813e-05
18	8	-0.000236958	5.31694e-05
18	9	0.000207009	6.53253e-06
18	10	-0.00018893	-1.37102e-05
18	11	0.000106362	-4.62783e-05
18	12	1.46262e-05	9.90472e-05
18	13	-6.98916e-05	-0.00012129
18	14	4.70291e-05	0.000101821
18	15	-2.44196e-05	-4.17558e-05
18	16	3.89242e-05	-1.41132e-05
18	17	-4.25847e-05	3.32543e-05
18	18	1.33957e-05	-2.93951e-05
18	19	7.44479e-06	1.91696e-05
18	20	-6.43715e-06	-6.06276e-06
18	21	2.25152e-06	-4.20115e-06
18	22	1.64722e-06	7.79468e-06
18	23	-4.38885e-06	-6.93745e-06
18	24	3.01412e-06	2.50294e-06
18	25	-2.65642e-06	8.99955e-07
19	1	-8.24597e-06	-1.58572e-05
19	2	0.000102457	4.93059e-05
19	3	-0.000241084	-0.000109966
19	4	0.000260486	0.000162132
19	5	-0.000224819	-0.000106471
19	6	0.000173727	-7.33027e-05
19	7	-3.87151e-05	0.00016114
19	8	2.88264e-05	-8.38537e-05
19	9	-0.000187663	0.000116711
19	10	0.00023622	-0.000262828
19	11	-0.000141576	0.000252732
19	12	3.07383e-05	-9.30481e-05
19	13	5.29283e-05	-1.78995e-05
19	14	-7.24858e-05	2.08644e-05
19	15	2.72827e-05	-1.81564e-06
19	16	1.03338e-05	1.92988e-05
19	17	1.29025e-06	-3.6486e-05
19	18	-2.27626e-05	1.70792e-05
19	19	1.92598e-05	1.07916e-05
19	20	-6.60299e-06	-1.62989e-05
19	21	4.42847e-06	8.05436e-06
19	22	-8.87115e-06	-1.97097e-06
19	23	8.55116e-06	-2.1607e-07
19	24	-4.70045e-06	1.41645e-06
19	25	2.90892e-06	-7.42809e-07
20	1	2.07966e-05	1.24051e-05
20	2	-0.00010165	-1.02623e-05
20	3	0.000192194	-7.93589e-05
20	4	-0.000121419	0.000165589
20	5	-0.000141693	-8.9641e-05
20	6	0.000325867	-2.54641e-05
20	7	-0.000241244	3.52331e-05
20	8	0.000129867	-4.8413e-05
20	9	-0.000146228	0.000112838
20	10	8.68443e-05	-8.47542e-05
20	11	5.54432e-05	-3.21894e-05
20	12	-9.44031e-05	7.73066e-05
20	13	4.59519e-05	-3.5045e-05
20	14	-1.61012e-05	4.52816e-06
20	15	2.08291e-05	-1.06223e-05
20	16	-3.02371e-05	1.78193e-05
20	17	3.17983e-05	-1.40253e-05
20	18	-2.93014e-05	8.98187e-06
20	19	2.56851e-05	-9.04757e-06
20	20	-1.65438e-05	8.80841e-06
20	21	-5.50022e-06	-1.39786e-06
20	22	3.61642e-05	-5.99358e-06
20	23	-5.54936e-05	3.55395e-06
20	24	5.06664e-05	3.0028e-06
20	25	-3.19998e-05	-4.12343e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode10_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000504623	0
0	2	-0.00139354	0
0	3	0.00855284	0
0	4	-0.0183271	0
0	5	0.0217236	0
0	6	-0.0143484	0
0	7	0.000897154	0
0	8	0.00951632	0
0	9	-0.00958676	0
0	10	0.0015932	0
0	11	0.00414118	0
0	12	-0.00265427	0
0	13	-0.000952262	0
0	14	0.00160087	0
0	15	-0.000469024	0
0	16	0.000187054	0
0	17	-0.000426517	0
0	18	8.71284e-05	0
0	19	0.000252761	0
0	20	0.000126636	0
0	21	-0.00064066	0
0	22	0.000613045	0
0	23	-0.000242793	0
0	24	-3.70845e-05	0
0	25	9.87842e-05	0
1	1	-0.00378679	0.00805133
1	2	0.0149046	-0.033067
1	3	-0.0158797	0.0377268
1	4	-0.00420564	0.0051408
1	5	0.0251406	-0.0590212
1	6	-0.0277249	0.0803432
1	7	0.0179663	-0.0663215
1	8	-0.00898208	0.0366052
1	9	0.00395696	-0.0101604
1	10	-0.000966898	-0.0025501
1	11	-0.000574799	0.00310755
1	12	0.00101539	-1.30128e-05
1	13	-0.00107829	-0.00125516
1	14	0.00100687	0.00097265
1	15	-0.000725011	-0.000774773
1	16	0.000246058	0.000792003
1	17	8.18701e-05	-0.000680189
1	18	-3.5801e-05	0.000500714
1	19	-9.83014e-05	-0.000276222
1	20	9.11482e-05	1.77975e-05
1	21	-3.69744e-05	5.49521e-05
1	22	2.68284e-05	8.03535e-05
1	23	-1.71568e-05	-0.000155587
1	24	-3.0666e-05	9.61725e-05
1	25	6.81292e-05	-5.29501e-05
2	1	-0.00970247	-0.0346967
2	2	0.0182609	0.0597572
2	3	-0.0128259	-0.0355277
2	4	-0.0074821	-0.0253943
2	5	0.0288109	0.073887
2	6	-0.0361236	-0.0781308
2	7	0.0277499	0.0480968
2	8	-0.0137936	-0.0147497
2	9	0.00371437	-0.00166839
2	10	0.000185513	0.00232236
2	11	-0.000580585	0.00109893
2	12	0.000435164	-0.0015766
2	13	-0.000550953	0.000402077
2	14	0.000422203	-2.97933e-05
2	15	-5.21133e-06	5.85162e-05
2	16	-0.00023235	0.00014117
2	17	0.000212985	-0.000165327
2	18	-0.000181504	-4.18575e-05
2	19	0.00013824	0.000132769
2	20	6.36128e-06	-0.000107715
2	21	-9.17796e-05	0.000112539
2	22	2.30746e-05	-0.00012374
2	23	3.90261e-05	0.000100131
2	24	-1.13215e-05	-6.30981e-05
2	25	-2.18907e-05	3.19782e-05
3	1	-0.00308743	-0.000357748
3	2	0.00622222	0.00290917
3	3	-0.00723978	-0.00664027
3	4	0.00596211	0.00841723
3	5	-0.00255429	-0.00791628
3	6	0.000432247	0.00625501
3	7	-0.00263274	-0.00412153
3	8	0.00589525	0.00324393
3	9	-0.00607837	-0.00393655
3	10	0.00384228	0.00368921
3	11	-0.0015305	-0.0018916
3	12	0.000256968	0.000601299
3	13	7.17113e-05	-0.000389178
3	14	-9.34838e-05	0.000182164
3	15	3.99912e-06	0.000253333
3	16	0.000115712	-0.000452672
3	17	-1.63918e-06	0.000302734
3	18	-0.00017124	2.89482e-06
3	19	0.000111907	-0.000188794
3	20	1.3745e-05	0.00014518
3	21	2.20211e-05	-1.85288e-05
3	22	-9.93101e-05	-2.66444e-05
3	23	5.55478e-05	-1.00119e-05
3	24	8.3484e-06	3.57775e-05
3	25	9.69253e-06	-2.27396e-05
4	1	-0.541989	-0.514054
4	2	1.78358	1.69407
4	3	-3.08781	-2.93533
4	4	3.51695	3.34349
4	5	-2.84163	-2.69978
4	6	1.66222	1.57734
4	7	-0.69267	-0.655853
4	8	0.193791	0.182496
4	9	-0.0317018	-0.0297454
4	10	0.00249723	0.00353899
4	11	-0.000677646	-0.00223433
4	12	0.000495929	0.000886157
4	13	-0.000373228	0.000422759
4	14	0.000570599	-0.000562657
4	15	-0.00078104	0.000397888
4	16	0.000640094	-0.000334227
4	17	-0.000320741	5.71504e-05
4	18	0.000281493	0.000327796
4	19	-0.000475169	-0.000443449
4	20	0.000505981	0.000271982
4	21	-0.000260116	-7.94108e-05
4	22	-5.92924e-06	3.40228e-05
4	23	8.21436e-05	-6.63638e-05
4	24	-3.83205e-05	5.35464e-05
4	25	1.03979e-05	-5.8985e-06
5	1	0.00201811	-0.00286255
5	2	-0.00450293	0.00857953
5	3	0.00310551	-0.013453
5	4	0.00183369	0.0156862
5	5	-0.00502801	-0.0155101
5	6	0.00407444	0.0116359
5	7	-0.00093556	-0.00488913
5	8	-0.00170008	-0.000241179
5	9	0.00207626	0.00135588
5	10	-0.000418122	-0.000425773
5	11	-0.00121163	-2.28787e-05
5	12	0.00136995	-0.000417398
5	13	-0.000576665	0.000928005
5	14	-3.8956e-05	-0.000902393
5	15	0.00023831	0.000364731
5	16	-0.000229866	0.000115067
5	17	9.31374e-05	-0.000152596
5	18	7.15063e-06	1.83446e-05
5	19	2.67717e-05	4.94974e-06
5	20	-9.54395e-05	2.29955e-05
5	21	0.000111615	-2.97488e-05
5	22	-7.92371e-05	3.24833e-05
5	23	2.93255e-05	-3.22695e-05
5	24	1.1829e-05	9.18609e-06
5	25	-2.22963e-05	2.37099e-05
6	1	-0.000706506	-0.000291326
6	2	0.00283197	0.00168312
6	3	-0.00453875	-0.00396537
6	4	0.00270012	0.0046244
6	5	0.00121306	-0.00255589
6	6	-0.00270842	-0.000265641
6	7	0.0014775	0.00155695
6	8	-0.000465624	-0.000609327
6	9	0.00057214	-0.00132672
6	10	-0.000773514	0.00218268
6	11	0.0006322	-0.00113192
6	12	-0.000378011	-0.000436128
6	13	0.000139529	0.000850418
6	14	5.57601e-05	-0.000429457
6	15	-0.000200996	0.000226945
6	16	0.000284584	-0.000248513
6	17	-0.000244772	0.000144895
6	18	0.000102469	4.63666e-06
6	19	2.0319e-05	-5.61979e-05
6	20	-6.26935e-05	3.10898e-05
6	21	4.0318e-05	9.60999e-06
6	22	9.31942e-08	-1.93036e-05
6	23	-1.3928e-05	8.28029e-06
6	24	3.53427e-06	-1.04762e-05
6	25	6.16626e-06	2.09878e-05
7	1	0.000353002	0.000224227
7	2	-0.00100315	-0.00174456
7	3	0.00102535	0.00419241
7	4	0.000177851	-0.00532383
7	5	-0.00149936	0.00433198
7	6	0.00121202	-0.00239205
7	7	0.000527979	0.000527291
7	8	-0.0018139	0.000844766
7	9	0.00173236	-0.00106183
7	10	-0.000920161	-3.74514e-05
7	11	0.000169286	0.000945669
7	12	0.000222472	-0.00041049
7	13	-0.000418767	-0.000565773
7	14	0.000405293	0.000713643
7	15	-0.000136725	-0.000364995
7	16	-9.63582e-05	0.00013557
7	17	0.000180531	-2.35001e-06
7	18	-0.000164826	-9.52891e-05
7	19	6.03663e-05	0.000101333
7	20	1.5322e-05	-6.42286e-05
7	21	9.18371e-06	4.81952e-05
7	22	-4.25655e-05	-3.8909e-05
7	23	2.90823e-05	2.16445e-05
7	24	-3.11589e-06	-1.04621e-05
7	25	-9.32114e-06	1.20474e-05
8	1	-0.000152384	-0.00024273
8	2	0.000408348	0.000455697
8	3	-0.000874036	0.000287639
8	4	0.00260671	-0.00210341
8	5	-0.00561325	0.00340048
8	6	0.00757774	-0.00275554
8	7	-0.00708271	0.00111392
8	8	0.00513263	-0.000612267
8	9	-0.00297953	0.00134395
8	10	0.00126356	-0.00164468
8	11	-0.000393945	0.00096309
8	12	0.000112062	-0.000134636
8	13	6.26361e-05	-0.000228209
8	14	-1.36769e-05	0.000371038
8	15	-0.000361008	-0.000702016
8	16	0.00074671	0.00103306
8	17	-0.000915066	-0.000938058
8	18	0.000835474	0.000513461
8	19	-0.000547838	-0.000179685
8	20	0.000227839	7.24502e-05
8	21	-5.21647e-05	-6.13018e-05
8	22	9.57565e-06	3.81254e-05
8	23	-6.23211e-06	-2.53031e-06
8	24	3.05827e-06	-5.68613e-06
8	25	-2.00949e-06	-7.30138e-06
9	1	0.000381164	-0.000236157
9	2	-0.00106623	0.00149788
9	3	0.00114331	-0.00327941
9	4	-0.000365508	0.00309346
9	5	-0.000193144	-0.000305336
9	6	-5.25087e-05	-0.00258484
9	7	0.000639101	0.00396749
9	8	-0.00139023	-0.0038304
9	9	0.00224493	0.00211634
9	10	-0.00231362	-6.24563e-05
9	11	0.00123067	-0.000609128
9	12	-9.90623e-05	0.000295911
9	13	-0.000342418	-0.000154512
9	14	0.000269575	0.000200613
9	15	5.18496e-05	-0.000143879
9	16	-0.000218325	6.24895e-05
9	17	6.99503e-05	-2.51146e-05
9	18	7.36637e-05	-1.72726e-05
9	19	-2.96538e-05	6.66124e-05
9	20	-5.56569e-05	-7.75589e-05
9	21	5.13913e-05	4.96963e-05
9	22	3.98963e-06	-2.9282e-05
9	23	-3.16834e-05	3.00461e-05
9	24	1.97439e-05	-2.57622e-05
9	25	3.59994e-06	1.23963e-05
10	1	9.35612e-05	-0.000195917
10	2	-0.000313348	0.000464327
10	3	0.000626998	-0.00073489
10	4	-0.0011261	0.00117598
10	5	0.00186506	-0.00126732
10	6	-0.00241929	0.000378285
10	7	0.00197992	0.000955778
10	8	-0.000600616	-0.00172302
10	9	-0.000398558	0.00170154
10	10	0.000288687	-0.00128873
10	11	0.000273453	0.000622912
10	12	-0.000481713	0.000137127
10	13	0.000221097	-0.000502694
10	14	7.59385e-05	0.00038691
10	15	-0.000147795	-0.000167055
10	16	0.000117122	7.21396e-05
10	17	-6.71563e-05	-6.72878e-05
10	18	4.01624e-06	5.50662e-05
10	19	3.6298e-05	-1.24822e-05
10	20	-4.61015e-05	-1.18095e-05
10	21	3.77466e-05	-4.97661e-07
10	22	-2.33263e-05	1.5282e-05
10	23	1.56863e-05	-8.78835e-06
10	24	-1.35149e-05	-6.42537e-06
10	25	1.07862e-05	1.22792e-05
11	1	-8.80159e-05	9.37176e-05
11	2	0.000344339	-0.00086846
11	3	-0.000227371	0.00248286
11	4	-0.000802854	-0.00328466
11	5	0.00176127	0.00171188
11	6	-0.00127204	0.00062701
11	7	-0.000100262	-0.00122362
11	8	0.000865291	0.000564834
11	9	-0.000810767	-0.00034794
11	10	0.000334611	0.000510734
11	11	0.000330008	-0.000289521
11	12	-0.000619741	-0.000167075
11	13	0.000362674	0.000366321
11	14	-0.000128906	-0.000283789
11	15	0.000161222	0.000127959
11	16	-0.000184664	1.68953e-05
11	17	8.33606e-05	-0.000104275
11	18	2.79016e-06	9.57288e-05
11	19	-9.50287e-06	-5.04511e-05
11	20	3.5964e-06	2.92869e-05
11	21	-1.32916e-05	-1.66795e-05
11	22	1.04952e-05	-6.87593e-07
11	23	-3.2722e-06	6.27484e-06
11	24	6.46667e-06	2.33542e-07
11	25	-6.95132e-06	-2.93942e-06
12	1	0.00034191	8.35056e-05
12	2	-0.000971301	-0.000218513
12	3	0.00115052	0.00036755
12	4	-0.00075294	-0.000783631
12	5	0.000192518	0.00100064
12	6	0.000406679	-5.78686e-06
12	7	-0.000658584	-0.00125464
12	8	0.000269279	0.000935385
12	9	0.000247192	0.000427394
12	10	-0.000305508	-0.0010432
12	11	-8.13555e-05	0.000574618
12	12	0.000565381	0.000215878
12	13	-0.00093307	-0.000816528
12	14	0.00109646	0.00111141
12	15	-0.00100429	-0.00104949
12	16	0.000790076	0.000669389
12	17	-0.000583429	-0.000244159
12	18	0.000365616	3.33446e-05
12	19	-0.000159096	-1.02669e-05
12	20	2.85125e-05	3.14644e-05
12	21	1.94044e-05	-3.89121e-05
12	22	-1.92531e-05	3.02818e-05
12	23	9.27014e-06	-1.2097e-05
12	24	-1.18834e-05	-9.84284e-06
12	25	1.99281e-05	2.97376e-05
13	1	9.14314e-06	8.98751e-06
13	2	-0.000232974	9.17387e-05
13	3	0.000632222	-0.000346097
13	4	-0.000595647	0.000347972
13	5	-1.06786e-05	0.000176845
13	6	0.000342778	-0.000662036
13	7	0.000112739	0.000569344
13	8	-0.00057466	-0.000368398
13	9	0.000163863	0.000642488
13	10	0.00064797	-0.00107261
13	11	-0.00094239	0.00103474
13	12	0.000605756	-0.000515583
13	13	-5.78642e-05	-6.19175e-06
13	14	-0.000261658	0.000196424
13	15	0.000203196	-0.000122003
13	16	-1.05967e-05	2.47014e-05
13	17	-5.82139e-05	1.14027e-05
13	18	1.19709e-05	-3.72037e-05
13	19	2.40853e-05	4.32407e-05
13	20	-1.00244e-05	-1.66575e-05
13	21	-8.24624e-06	6.5539e-06
13	22	4.64909e-06	-2.06804e-05
13	23	-3.51256e-07	1.98407e-05
13	24	6.85602e-06	-1.85517e-06
13	25	-9.90599e-06	-1.05937e-05
14	1	-1.77359e-05	-3.00001e-05
14	2	-0.000126294	0.000224086
14	3	0.000679061	-0.000691148
14	4	-0.00123271	0.00116505
14	5	0.00100619	-0.00103559
14	6	-1.90146e-05	0.000214445
14	7	-0.000894527	0.000720471
14	8	0.00124833	-0.001157
14	9	-0.00124336	0.000824417
14	10	0.00115704	-0.000102036
14	11	-0.000981984	-0.000271461
14	12	0.000646772	0.0001364
14	13	-0.000294445	2.68002e-05
14	14	6.1283e-05	1.12075e-05
14	15	5.87954e-05	-4.2561e-05
14	16	-7.46744e-05	-1.541e-05
14	17	3.61178e-05	4.41475e-05
14	18	-2.34542e-05	-2.22332e-05
14	19	3.29101e-05	4.06424e-06
14	20	-2.94739e-05	5.85236e-06
14	21	2.12526e-05	-1.37225e-05
14	22	-1.96337e-05	1.19552e-05
14	23	1.31337e-05	-6.26166e-06
14	24	1.25043e-06	6.34073e-06
14	25	-1.04777e-05	-5.55587e-06
15	1	7.87229e-05	2.66236e-05
15	2	-0.000399765	-0.000123243
15	3	0.000795604	0.000195889
15	4	-0.000559968	-0.000201485
15	5	-0.000221657	0.000338293
15	6	0.00038283	-0.000600502
15	7	0.000186367	0.000661697
15	8	-0.000459574	-0.000343198
15	9	0.000170601	-9.44935e-05
15	10	0.000143754	0.000273964
15	11	-0.000173412	-0.000129822
15	12	6.97829e-05	-9.27994e-05
15	13	-1.18088e-05	0.000130426
15	14	-1.54269e-05	-2.05694e-05
15	15	1.70071e-05	-2.6401e-05
15	16	1.79884e-05	-1.03473e-05
15	17	-2.9383e-05	2.67373e-05
15	18	-2.88351e-06	-6.55817e-06
15	19	2.85224e-05	-1.26507e-05
15	20	-2.38454e-05	1.18743e-05
15	21	6.88195e-06	3.2199e-06
15	22	2.10867e-06	-1.07824e-05
15	23	-1.42742e-06	4.95635e-06
15	24	1.28323e-06	-1.38894e-06
15	25	-4.36674e-06	4.35968e-06
16	1	4.12371e-05	7.28364e-05
16	2	-0.000124308	-0.000259994
16	3	0.00032089	0.000389468
16	4	-0.000653659	-0.000249376
16	5	0.000689496	-0.000192784
16	6	-0.000152587	0.000697379
16	7	-0.000329216	-0.000826405
16	8	0.000142902	0.000521704
16	9	0.000220098	-0.000281391
16	10	-3.30314e-05	0.0004031
16	11	-0.000513346	-0.000748211
16	12	0.000882986	0.00104713
16	13	-0.00092859	-0.00101994
16	14	0.000739717	0.000632314
16	15	-0.000460087	-0.00018465
16	16	0.000240447	-5.57141e-05
16	17	-0.000125786	8.88139e-05
16	18	6.12984e-05	-4.32873e-05
16	19	-9.76509e-06	3.95855e-06
16	20	-1.813e-05	1.50843e-05
16	21	2.09344e-05	-1.59799e-05
16	22	-2.36089e-05	-1.2098e-06
16	23	2.38042e-05	1.34529e-05
16	24	1.60596e-05	1.18849e-05
16	25	-0.000102727	-7.936e-05
17	1	-5.10502e-05	-5.61938e-05
17	2	0.000150112	0.000205154
17	3	-4.02071e-06	-0.000241241
17	4	-0.000537098	1.81557e-05
17	5	0.00103514	0.000273684
17	6	-0.00106188	-0.000356792
17	7	0.000620451	0.000148457
17	8	5.83673e-05	6e-05
17	9	-0.000529467	-9.01885e-05
17	10	0.000449275	0.000123796
17	11	-0.000113804	-0.000183679
17	12	3.26133e-06	0.000154487
17	13	-8.61387e-05	-8.16891e-05
17	14	0.000101605	4.49876e-05
17	15	-4.20939e-05	-4.7179e-05
17	16	1.6275e-05	5.09529e-05
17	17	-2.02304e-05	-2.36682e-05
17	18	1.32707e-05	-7.90526e-06
17	19	-2.49831e-06	6.37748e-06
17	20	-1.2951e-06	9.90824e-06
17	21	9.81301e-07	-1.22624e-05
17	22	1.4827e-06	5.03276e-06
17	23	-4.22684e-06	-3.4894e-06
17	24	2.65801e-06	6.37617e-06
17	25	1.08017e-06	-3.98167e-06
18	1	-2.31065e-05	2.25991e-05
18	2	0.000110353	-0.000166212
18	3	-0.000241689	0.000527204
18	4	0.000229184	-0.000887919
18	5	2.03061e-06	0.000817624
18	6	-0.00029751	-0.000350903
18	7	0.000477205	-1.57103e-05
18	8	-0.000430214	0.000137575
18	9	0.000255386	-0.000199093
18	10	-0.000160373	0.000198153
18	11	0.000160137	-6.30783e-05
18	12	-0.000118831	-8.13351e-05
18	13	-5.36769e-06	6.68114e-05
18	14	9.23733e-05	5.8098e-05
18	15	-5.70229e-05	-0.000116985
18	16	-2.08564e-05	6.31087e-05
18	17	5.35441e-05	8.20777e-06
18	18	-4.17583e-05	-1.97926e-05
18	19	1.12259e-05	-3.42994e-06
18	20	5.76355e-06	1.20242e-05
18	21	2.30043e-06	-7.03568e-06
18	22	-8.12626e-06	5.26486e-06
18	23	-1.41635e-06	-5.31684e-06
18	24	9.55456e-06	2.267e-06
18	25	-7.25722e-06	1.27624e-06
19	1	6.41004e-06	7.49677e-06
19	2	-5.00649e-05	-7.72872e-05
19	3	0.000104677	0.000228093
19	4	-0.000163746	-0.000345729
19	5	0.000311929	0.000331207
19	6	-0.00048331	-0.000175082
19	7	0.000415909	-9.48999e-05
19	8	-0.00014297	0.000306939
19	9	8.24858e-06	-0.000273559
19	10	-1.77722e-05	7.0126e-05
19	11	-2.94696e-05	7.18981e-05
19	12	5.93785e-05	-6.17076e-05
19	13	4.42349e-06	2.09492e-05
19	14	-5.3674e-05	-3.47432e-05
19	15	4.21509e-05	4.04105e-05
19	16	-1.6154e-05	-1.98273e-05
19	17	-9.07283e-07	2.12955e-05
19	18	4.50451e-06	-2.92559e-05
19	19	5.22094e-07	1.1091e-05
19	20	-5.66987e-07	6.60493e-06
19	21	-4.94813e-06	-1.32074e-06
19	22	6.8717e-06	-6.15051e-06
19	23	-5.25159e-06	1.11741e-06
19	24	3.8805e-06	2.88588e-06
19	25	-1.65987e-06	-1.75015e-07
20	1	-1.30935e-06	-2.02498e-05
20	2	7.40272e-06	0.000106929
20	3	-7.64936e-07	-0.000282821
20	4	5.84217e-06	0.000426133
20	5	-0.000174322	-0.000439944
20	6	0.000471393	0.000430168
20	7	-0.000616827	-0.000447186
20	8	0.000543061	0.000381094
20	9	-0.000451236	-0.000261814
20	10	0.00052149	0.000238477
20	11	-0.000641994	-0.000252289
20	12	0.000579706	0.000193734
20	13	-0.000403858	-0.000101309
20	14	0.000289706	2.91281e-06
20	15	-0.00021028	7.39563e-05
20	16	0.000115906	-8.03924e-05
20	17	-4.34886e-05	3.58806e-05
20	18	6.12775e-06	3.59434e-06
20	19	1.26776e-05	-1.27745e-05
20	20	-1.85329e-05	4.67235e-07
20	21	5.66168e-06	3.43832e-06
20	22	4.06943e-05	3.13335e-05
20	23	-0.000122977	-0.000103323
20	24	0.000202975	0.000165025
20	25	-0.000230219	-0.000159268


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode11_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0114562	0
0	2	-0.0251233	0
0	3	0.0307642	0
0	4	-0.0176384	0
0	5	-0.00547524	0
0	6	0.0223856	0
0	7	-0.0252534	0
0	8	0.0176255	0
0	9	-0.00876501	0
0	10	0.00286464	0
0	11	0.00134471	0
0	12	-0.00333987	0
0	13	0.00271203	0
0	14	-0.00185563	0
0	15	0.0019475	0
0	16	-0.00180485	0
0	17	0.000919597	0
0	18	-8.20451e-05	0
0	19	-0.00027383	0
0	20	0.000373014	0
0	21	-0.000359269	0
0	22	0.000250429	0
0	23	-0.000102473	0
0	24	-3.80973e-05	0
0	25	0.000104847	0
1	1	-0.00205149	-0.00121634
1	2	0.00777867	0.00483965
1	3	-0.00604039	-0.000789984
1	4	-0.00707633	-0.0166104
1	5	0.0177215	0.0339265
1	6	-0.0179848	-0.0360902
1	7	0.0134174	0.0242196
1	8	-0.00838355	-0.00951808
1	9	0.00320213	0.000451238
1	10	0.000319912	0.00154663
1	11	-0.00113582	0.000141171
1	12	0.000898521	-0.0013527
1	13	-0.000645992	0.000754793
1	14	0.000123783	0.000198703
1	15	0.000385797	-0.000331181
1	16	-0.000364139	6.78441e-05
1	17	7.52447e-05	-7.13803e-05
1	18	5.94842e-06	0.000172743
1	19	6.56065e-05	-0.000103024
1	20	-6.9916e-05	2.76665e-05
1	21	-3.68387e-06	-4.97174e-05
1	22	5.25588e-05	6.78062e-05
1	23	-1.67628e-05	-3.042e-05
1	24	-4.12782e-05	-1.52994e-05
1	25	4.70404e-05	2.57049e-05
2	1	-0.0336342	0.0368611
2	2	0.0579317	-0.0613207
2	3	-0.0363167	0.0322031
2	4	-0.0153728	0.0274214
2	5	0.0529455	-0.0625836
2	6	-0.0561043	0.0564633
2	7	0.0366292	-0.0333731
2	8	-0.0148099	0.015397
2	9	0.00253962	-0.00577733
2	10	5.15593e-05	0.00107551
2	11	0.00119615	0.000724543
2	12	-0.0023029	-0.000554352
2	13	0.00219315	-0.00044127
2	14	-0.000878981	0.000840728
2	15	-0.000476178	-0.000326888
2	16	0.000782779	-0.000170672
2	17	-0.000418862	0.000191776
2	18	0.000124388	-0.000131895
2	19	3.40736e-05	0.000182128
2	20	-0.000130756	-0.000116643
2	21	0.000113938	-4.73893e-05
2	22	-6.20623e-05	8.46223e-05
2	23	4.76267e-05	-2.4273e-05
2	24	-2.94833e-05	4.36716e-06
2	25	2.80348e-06	-2.35726e-05
3	1	-0.0123794	0.00175898
3	2	0.028256	-0.00430416
3	3	-0.028417	0.00527605
3	4	0.0086876	-0.00185883
3	5	0.0142091	-0.00436795
3	6	-0.0234793	0.00635191
3	7	0.0175181	-0.00232843
3	8	-0.00650948	-0.000924979
3	9	-0.000435483	7.4126e-05
3	10	0.00170206	0.00115584
3	11	-0.000261007	-0.000694325
3	12	-0.000513144	0.000603406
3	13	-0.000266028	-0.00157049
3	14	0.00100865	0.00172187
3	15	-0.000740394	-0.000674251
3	16	0.000224128	-0.000112991
3	17	-0.000107233	0.000149879
3	18	0.000170977	-4.51676e-06
3	19	-0.000193607	4.05351e-06
3	20	0.000158864	-6.081e-05
3	21	-6.93135e-05	6.12585e-05
3	22	1.59085e-05	-3.67236e-05
3	23	-3.86553e-05	2.71552e-05
3	24	4.80506e-05	-2.00741e-05
3	25	-9.43766e-06	1.12446e-05
4	1	-0.517712	0.539496
4	2	1.70082	-1.77936
4	3	-2.93904	3.0855
4	4	3.3415	-3.51753
4	5	-2.69597	2.84279
4	6	1.57521	-1.66163
4	7	-0.655495	0.691239
4	8	0.18329	-0.194752
4	9	-0.0306668	0.0353201
4	10	0.0028347	-0.00536298
4	11	-3.5353e-05	0.000814788
4	12	-0.000489064	0.000583838
4	13	-8.3501e-05	-0.000327416
4	14	0.000667585	0.000190578
4	15	-0.000400128	-0.000490138
4	16	-0.000167208	0.000429878
4	17	0.000241798	-7.49566e-05
4	18	0.00022228	-0.000198865
4	19	-0.00066799	0.000294825
4	20	0.000672369	-0.000206268
4	21	-0.000330083	6.54644e-05
4	22	1.29462e-05	-3.27569e-05
4	23	7.66657e-05	6.14505e-05
4	24	-1.61098e-05	-5.27037e-05
4	25	-3.77952e-05	1.84358e-05
5	1	-8.81748e-05	-0.000617232
5	2	0.000217645	0.00186089
5	3	9.32619e-05	-0.00432551
5	4	-0.00125823	0.00766057
5	5	0.00280772	-0.00890323
5	6	-0.00334885	0.00686241
5	7	0.00217417	-0.00336118
5	8	-0.000625795	0.00034274
5	9	3.8728e-06	0.000650634
5	10	0.000206568	0.000260188
5	11	-0.000474662	-0.000908222
5	12	0.000605207	0.000249269
5	13	-0.000754215	0.000559747
5	14	0.000940861	-0.000517738
5	15	-0.000774908	3.51274e-05
5	16	0.000290475	0.000196443
5	17	-6.39854e-06	-0.000176832
5	18	7.85015e-05	0.000132434
5	19	-0.000153872	-7.1267e-05
5	20	7.83884e-05	-1.90268e-05
5	21	-1.95008e-05	6.35338e-05
5	22	1.5705e-05	-2.29892e-05
5	23	1.64965e-07	-3.64261e-05
5	24	-1.46259e-05	4.2193e-05
5	25	1.64448e-05	-1.1161e-05
6	1	0.00117829	0.00120688
6	2	-0.00340497	-0.00406106
6	3	0.00505664	0.00674993
6	4	-0.00608756	-0.00672846
6	5	0.00753261	0.00408555
6	6	-0.00816658	-0.00134246
6	7	0.00619426	6.85403e-05
6	8	-0.00288701	0.000216503
6	9	0.0010663	-0.000209372
6	10	-0.00125238	-4.61513e-05
6	11	0.00161016	0.000527237
6	12	-0.000996212	-0.000779384
6	13	9.32432e-05	0.000471794
6	14	0.000339449	-3.07867e-05
6	15	-0.000379904	-5.08305e-05
6	16	0.000179376	-8.82574e-05
6	17	0.000144032	0.000139173
6	18	-0.000266411	-5.65769e-05
6	19	0.000112443	-5.51472e-05
6	20	3.97914e-05	8.4313e-05
6	21	-5.83806e-05	-3.06841e-05
6	22	2.89567e-05	-5.41738e-06
6	23	-4.00553e-06	-6.93178e-06
6	24	-1.11416e-05	2.40722e-05
6	25	1.41239e-05	-2.11326e-05
7	1	0.00123917	0.000194188
7	2	-0.00249927	-0.000791445
7	3	0.000920361	0.000918718
7	4	0.00263744	0.000224264
7	5	-0.00515026	-0.00120448
7	6	0.00579479	0.000886584
7	7	-0.00498637	-0.000544364
7	8	0.0034013	0.00107378
7	9	-0.00217739	-0.00144962
7	10	0.00143739	0.000911992
7	11	-0.00055606	-0.000123202
7	12	-0.000142424	-0.000254803
7	13	0.000313709	0.000309794
7	14	-0.000346432	-0.00027048
7	15	0.000310541	0.000241142
7	16	-0.000156882	-0.000209642
7	17	0.000117606	0.00011456
7	18	-0.000155146	-6.14323e-06
7	19	9.75384e-05	-3.71625e-05
7	20	-1.59214e-05	2.31699e-05
7	21	3.48342e-06	5.32269e-06
7	22	-1.94747e-05	-2.54295e-05
7	23	1.97188e-05	2.88631e-05
7	24	-6.86907e-06	-1.62606e-05
7	25	-7.68643e-06	1.52998e-06
8	1	0.000196098	-0.000409873
8	2	-0.000521106	0.0019018
8	3	0.000907531	-0.00391889
8	4	-0.00164236	0.00401074
8	5	0.00236432	-0.00126069
8	6	-0.00210431	-0.00131965
8	7	0.00117518	0.00109045
8	8	-0.000819131	0.000493207
8	9	0.000864139	-0.000772982
8	10	-0.000311318	-0.000370392
8	11	-0.000456008	0.00118787
8	12	0.000477601	-0.000741456
8	13	-5.56323e-05	-0.000146872
8	14	8.57191e-05	0.000219071
8	15	-0.000602457	0.000523595
8	16	0.00103931	-0.0010832
8	17	-0.00109318	0.000970542
8	18	0.000805952	-0.000521235
8	19	-0.000419058	0.000145653
8	20	0.00017025	4.81918e-06
8	21	-7.1038e-05	1.75426e-05
8	22	2.62635e-05	-5.3601e-05
8	23	-1.13113e-06	2.8954e-05
8	24	-1.07727e-05	4.83563e-06
8	25	1.25922e-05	-1.34555e-05
9	1	-0.000297872	-0.000121485
9	2	0.000857149	-0.000366964
9	3	-0.000699308	0.00210373
9	4	-0.000995961	-0.00352073
9	5	0.00304681	0.00286452
9	6	-0.00329365	-0.000900297
9	7	0.00168576	-0.000812004
9	8	-0.000158379	0.00157277
9	9	-0.000336147	-0.00142414
9	10	0.000464088	0.000924087
9	11	-0.000560078	-0.000341083
9	12	0.000231394	-0.000233218
9	13	0.000248441	0.000426427
9	14	-0.000218691	-0.000191287
9	15	-3.49948e-05	-3.88057e-05
9	16	-1.39668e-05	5.33697e-06
9	17	0.000163866	0.000110485
9	18	-0.000145371	-0.000104059
9	19	5.50204e-05	1.59121e-05
9	20	-1.49723e-05	3.73166e-05
9	21	1.73696e-05	-3.11208e-05
9	22	-1.87744e-05	1.42223e-05
9	23	1.7922e-05	-1.07337e-05
9	24	-1.9721e-05	2.32045e-06
9	25	1.03512e-05	8.90952e-06
10	1	0.000165693	-0.00012513
10	2	-0.000548854	0.000382354
10	3	0.000762576	-0.000459057
10	4	-0.00068837	0.000114731
10	5	0.000729687	0.000280868
10	6	-0.000844364	-9.79273e-05
10	7	0.000640568	-0.000592034
10	8	-0.000371471	0.000943296
10	9	0.000439041	-0.00050304
10	10	-0.000610802	-0.00016523
10	11	0.000642744	0.000496321
10	12	-0.000563351	-0.000487599
10	13	0.000321152	0.000300683
10	14	-5.14673e-05	-0.000116668
10	15	-1.6397e-05	1.75842e-05
10	16	-3.03305e-05	3.87536e-05
10	17	6.62528e-05	-4.83861e-05
10	18	-9.03083e-05	-4.57551e-06
10	19	6.88759e-05	3.42561e-05
10	20	-5.36079e-06	3.43056e-06
10	21	-2.60687e-05	-2.68229e-05
10	22	7.80222e-06	7.92764e-06
10	23	1.199e-05	1.70629e-06
10	24	-1.42407e-05	5.16783e-06
10	25	1.19302e-05	-4.41418e-06
11	1	-2.15709e-05	0.000158953
11	2	6.94197e-05	-0.000789159
11	3	-0.000108184	0.00153492
11	4	0.000353699	-0.0016064
11	5	-0.000982929	0.000831859
11	6	0.00148616	0.00039554
11	7	-0.00124641	-0.00138207
11	8	0.000663241	0.00145082
11	9	-0.000367327	-0.000717632
11	10	0.000237196	1.87395e-05
11	11	-9.58988e-05	0.00011428
11	12	2.34478e-05	0.000138308
11	13	-2.84636e-05	-0.000328675
11	14	2.09657e-05	0.000224684
11	15	4.80472e-05	2.21704e-06
11	16	-0.000103016	-0.000104183
11	17	7.32544e-05	7.17658e-05
11	18	-2.03412e-06	-3.89342e-06
11	19	-2.85221e-05	-3.94528e-05
11	20	8.97949e-06	3.64757e-05
11	21	1.06663e-05	-3.4833e-06
11	22	-1.13251e-05	-1.69018e-05
11	23	7.89722e-06	7.04515e-06
11	24	-7.62479e-06	6.18018e-06
11	25	1.03046e-05	-3.77543e-06
12	1	-0.000153957	-0.000145708
12	2	0.00037559	0.00046115
12	3	-0.000273317	-0.000702609
12	4	0.00042526	0.000742811
12	5	-0.00182951	-0.00064265
12	6	0.00335735	0.000196179
12	7	-0.00278621	0.000467976
12	8	0.000454505	-0.000745154
12	9	0.00111814	0.000674353
12	10	-0.00100037	-0.000601581
12	11	0.000268984	0.000514449
12	12	0.000407891	-0.000525202
12	13	-0.000931432	0.000834974
12	14	0.00111796	-0.00113451
12	15	-0.00105151	0.000967774
12	16	0.000872088	-0.000469052
12	17	-0.000549384	7.95089e-05
12	18	0.000214618	3.09401e-05
12	19	-4.14748e-05	2.24613e-05
12	20	-5.97069e-06	-7.0424e-05
12	21	1.55662e-05	5.72372e-05
12	22	-9.22176e-06	-3.05858e-05
12	23	-2.88048e-07	1.55801e-05
12	24	-4.93774e-06	9.07483e-06
12	25	1.74207e-05	-3.7303e-05
13	1	0.000189532	3.34177e-05
13	2	-0.00069264	-8.58475e-05
13	3	0.000819396	0.000348572
13	4	-2.06878e-05	-0.000783911
13	5	-0.000644886	0.000305365
13	6	0.000495137	0.00116876
13	7	-0.000605227	-0.00178141
13	8	0.00131522	0.000845792
13	9	-0.00157999	0.000277233
13	10	0.00107177	-0.000532665
13	11	-0.000483381	0.000252992
13	12	0.000251744	-0.000122933
13	13	-0.000169602	0.000144162
13	14	4.83831e-05	-2.82757e-05
13	15	1.96524e-05	-0.000122882
13	16	-2.11385e-05	0.000104168
13	17	3.48186e-05	8.14109e-06
13	18	-5.76287e-05	-7.57636e-05
13	19	5.30842e-05	7.81851e-05
13	20	-2.11682e-05	-3.89725e-05
13	21	-5.69874e-06	1.16141e-06
13	22	1.10493e-05	1.48657e-06
13	23	-8.53561e-06	8.81689e-06
13	24	7.15739e-06	-4.73202e-06
13	25	-3.74721e-06	-3.487e-06
14	1	1.21252e-05	-4.16213e-05
14	2	-0.000220503	5.13577e-05
14	3	0.000908469	0.000110809
14	4	-0.00187919	-0.000385589
14	5	0.00242823	0.000504358
14	6	-0.00241361	-0.000283251
14	7	0.00216104	-0.000134396
14	8	-0.00147957	0.000428314
14	9	0.000319956	-0.00041861
14	10	0.000532989	0.000123358
14	11	-0.00053947	0.000242876
14	12	0.000182482	-0.000385103
14	13	-5.61509e-05	0.000272468
14	14	0.000112074	-0.000108031
14	15	-9.42744e-05	2.39678e-05
14	16	4.87642e-06	-2.06146e-05
14	17	4.24769e-05	3.19954e-05
14	18	-3.61673e-05	-1.07021e-05
14	19	1.66532e-05	-1.5111e-05
14	20	-1.7472e-06	1.07724e-05
14	21	-7.7354e-06	6.26853e-06
14	22	1.31256e-05	-1.16545e-05
14	23	-8.29766e-06	9.68706e-06
14	24	-7.81712e-08	-7.29235e-06
14	25	-2.42897e-06	2.87615e-06
15	1	-3.72716e-05	-3.49956e-05
15	2	0.000216567	0.000142753
15	3	-0.000475178	-0.000269056
15	4	0.000505803	0.00030675
15	5	-0.000265801	-0.000186054
15	6	0.000188343	-0.000312228
15	7	-0.000531864	0.00107042
15	8	0.000855381	-0.00131123
15	9	-0.000661408	0.000816715
15	10	0.000176408	-0.000317721
15	11	8.61711e-05	0.000218175
15	12	-6.3426e-05	-0.000206474
15	13	2.47958e-05	9.62179e-05
15	14	-6.87886e-05	2.29869e-06
15	15	6.39391e-05	-5.13627e-05
15	16	2.40543e-06	5.08883e-05
15	17	-1.1998e-05	6.27696e-06
15	18	-2.05086e-05	-5.45006e-05
15	19	1.64297e-05	4.28328e-05
15	20	2.28298e-06	-8.14892e-06
15	21	1.90181e-06	-6.88099e-06
15	22	-7.01586e-06	4.39128e-06
15	23	-7.08e-08	1.76864e-06
15	24	1.23937e-06	-4.65526e-06
15	25	3.1106e-06	-2.76036e-07
16	1	-9.84879e-07	1.98621e-05
16	2	6.27913e-05	-0.000129643
16	3	-0.000281418	0.000471323
16	4	0.00053099	-0.000868284
16	5	-0.000485587	0.000723377
16	6	8.8372e-05	0.000140984
16	7	0.00028229	-0.00111469
16	8	-0.000330198	0.00132672
16	9	0.000183206	-0.000626073
16	10	3.40082e-05	-0.000255875
16	11	-0.000392838	0.000780183
16	12	0.000803882	-0.000943576
16	13	-0.00103696	0.00080668
16	14	0.000975734	-0.00045616
16	15	-0.000698063	0.000110575
16	16	0.000410235	5.63109e-05
16	17	-0.000226306	-5.8764e-05
16	18	0.000109852	9.04182e-06
16	19	-2.57997e-05	1.81294e-05
16	20	-1.18767e-05	-2.10097e-05
16	21	1.32895e-05	1.82122e-05
16	22	-1.37296e-05	-4.60125e-06
16	23	1.2693e-05	-1.47794e-05
16	24	2.48251e-05	-4.0878e-06
16	25	-0.000104321	8.00103e-05
17	1	-2.97319e-05	-7.22365e-05
17	2	0.000128421	0.000214481
17	3	-0.000264229	-0.000199207
17	4	0.00039325	-3.73229e-05
17	5	-0.000588707	7.44378e-05
17	6	0.000759024	0.000307055
17	7	-0.000647242	-0.000667309
17	8	0.000379984	0.00056421
17	9	-0.000194482	-0.000145723
17	10	-4.41915e-06	-0.00013098
17	11	0.000215345	0.000102227
17	12	-0.000221496	1.80142e-06
17	13	6.12821e-05	-1.21737e-05
17	14	1.81998e-05	-4.96355e-06
17	15	2.21742e-05	5.98465e-06
17	16	-4.51012e-05	-1.67657e-05
17	17	1.38713e-05	1.88034e-05
17	18	8.86892e-06	1.77691e-06
17	19	-5.78403e-06	-9.08066e-06
17	20	7.87565e-06	-8.57032e-06
17	21	-1.65927e-05	1.74241e-05
17	22	1.2827e-05	-5.84337e-06
17	23	2.14368e-07	-1.17957e-06
17	24	-8.81886e-06	-6.64341e-06
17	25	1.08234e-05	1.09488e-05
18	1	1.13463e-05	-1.52349e-05
18	2	5.48047e-06	0.000143247
18	3	-7.67146e-05	-0.000452912
18	4	0.00018655	0.00091328
18	5	-0.000328351	-0.00118905
18	6	0.000387762	0.000877361
18	7	-0.00019126	-0.000217568
18	8	-0.000178519	-0.000152009
18	9	0.000331524	0.00012105
18	10	-0.000116988	-1.31163e-05
18	11	-0.000127155	-5.07955e-05
18	12	0.000162132	8.05166e-05
18	13	-8.12884e-05	-5.34262e-05
18	14	1.23963e-05	2.24196e-05
18	15	4.71025e-06	-1.6816e-05
18	16	7.35422e-06	-6.37032e-06
18	17	-1.14965e-05	3.08934e-05
18	18	4.65383e-06	-2.01117e-05
18	19	6.28407e-06	1.77122e-07
18	20	-1.52193e-05	2.78416e-06
18	21	8.7712e-06	-2.50915e-06
18	22	9.49957e-06	7.09261e-06
18	23	-1.69642e-05	-5.82016e-06
18	24	1.00651e-05	-6.3237e-07
18	25	-1.88411e-06	1.90539e-06
19	1	2.20324e-05	-2.46757e-06
19	2	-6.16533e-05	1.5416e-05
19	3	1.52338e-05	-7.51543e-05
19	4	0.000193198	0.00013521
19	5	-0.000408549	-6.59641e-05
19	6	0.000347641	-0.00016749
19	7	-4.9556e-05	0.000334924
19	8	-0.000172442	-0.000151516
19	9	0.000203414	-0.000169302
19	10	-0.00013306	0.000179457
19	11	4.03352e-05	3.71668e-05
19	12	1.92888e-05	-9.84589e-05
19	13	-1.61278e-05	8.69444e-06
19	14	-6.53394e-06	2.36079e-05
19	15	-1.15399e-06	-6.29233e-06
19	16	2.34163e-05	1.08013e-05
19	17	-2.74086e-05	-1.88148e-05
19	18	9.06113e-06	1.53493e-05
19	19	1.00985e-05	-1.08143e-05
19	20	-7.65437e-06	1.12169e-05
19	21	-8.50278e-06	-1.26622e-05
19	22	1.52694e-05	9.40352e-06
19	23	-9.37613e-06	-1.43393e-06
19	24	2.79046e-06	-5.09201e-06
19	25	7.32989e-07	4.97304e-06
20	1	-3.61224e-05	-1.05963e-05
20	2	0.000193583	0.000112341
20	3	-0.000394327	-0.000328579
20	4	0.000323667	0.000481139
20	5	0.000108327	-0.000470241
20	6	-0.000502719	0.000378376
20	7	0.000432206	-0.000228968
20	8	3.14806e-07	4.42165e-06
20	9	-0.000343702	0.000201891
20	10	0.000416108	-0.000322421
20	11	-0.00039121	0.000393405
20	12	0.00038823	-0.000382937
20	13	-0.000357943	0.00022707
20	14	0.000279824	-2.17141e-05
20	15	-0.000193617	-8.0891e-05
20	16	0.000118007	7.23123e-05
20	17	-6.03283e-05	-3.97157e-05
20	18	3.09709e-05	2.3797e-05
20	19	-1.81576e-05	-1.09964e-05
20	20	4.25334e-06	1.75071e-06
20	21	-1.65582e-06	-7.7539e-07
20	22	3.98367e-05	-2.64894e-05
20	23	-0.000119386	0.000100876
20	24	0.000195227	-0.000170574
20	25	-0.000219875	0.000167163


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode12_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0134028	0
0	2	-0.0150354	0
0	3	0.00238576	0
0	4	0.014635	0
0	5	-0.0147934	0
0	6	-0.00361059	0
0	7	0.0200033	0
0	8	-0.0223246	0
0	9	0.0171395	0
0	10	-0.0116252	0
0	11	0.0061269	0
0	12	-0.00171531	0
0	13	0.000374396	0
0	14	-0.0007428	0
0	15	0.000842066	0
0	16	-0.000543205	0
0	17	0.000170908	0
0	18	0.000155816	0
0	19	-0.000311414	0
0	20	0.000255138	0
0	21	-0.000114533	0
0	22	6.59729e-05	0
0	23	-9.3206e-05	0
0	24	7.54546e-05	0
0	25	-2.5963e-05	0
1	1	-0.0037809	0.0062534
1	2	0.0164337	-0.02807
1	3	-0.0220852	0.0327844
1	4	0.00446646	0.00213548
1	5	0.0242886	-0.0413171
1	6	-0.0394705	0.0473629
1	7	0.0318181	-0.0265007
1	8	-0.0127836	0.00470033
1	9	-7.24562e-05	0.00460331
1	10	0.00103815	-0.00489112
1	11	0.00201681	0.00368268
1	12	-0.00211068	-0.00315409
1	13	0.000505914	0.00242855
1	14	0.000226853	-0.0016151
1	15	-0.000486799	0.00104042
1	16	0.000678041	-0.000408007
1	17	-0.000419447	-0.000180784
1	18	5.73421e-05	0.000286164
1	19	-6.55204e-05	-6.27089e-05
1	20	0.000114961	-6.99373e-05
1	21	3.92936e-05	6.82064e-05
1	22	-0.000107601	-5.12601e-05
1	23	8.34381e-06	3.42289e-05
1	24	4.615e-05	-1.00719e-05
1	25	-9.14866e-06	-1.05575e-05
2	1	-1.84166	-0.513723
2	2	3.27013	0.908917
2	3	-2.0731	-0.571483
2	4	-1.19429	-0.333869
2	5	3.86877	1.06369
2	6	-4.25512	-1.15882
2	7	2.91142	0.78518
2	8	-1.3414	-0.358258
2	9	0.407003	0.108444
2	10	-0.0744934	-0.0202302
2	11	0.00865827	0.00123055
2	12	-0.00213824	0.00167866
2	13	0.000154261	-0.00149544
2	14	0.00087541	0.000276251
2	15	-0.00104296	0.000480707
2	16	0.00112339	-0.000295755
2	17	-0.000858697	-6.5985e-05
2	18	-0.000267153	-6.07368e-05
2	19	0.00183336	0.000368103
2	20	-0.00274615	-0.000369809
2	21	0.00242367	0.000156392
2	22	-0.00133641	4.40275e-06
2	23	0.000380313	-5.36167e-05
2	24	2.04489e-05	4.04655e-05
2	25	-3.9751e-05	-1.39605e-05
3	1	-0.00144097	0.00561555
3	2	0.00274344	-0.0149002
3	3	0.00112928	0.0193693
3	4	-0.00956857	-0.0149115
3	5	0.0139572	0.00763607
3	6	-0.0107233	-0.00364089
3	7	0.00542732	0.00252611
3	8	-0.00293669	-0.00181361
3	9	0.00245715	0.000715934
3	10	-0.00176605	0.000613433
3	11	0.000856947	-0.00199171
3	12	-0.000422562	0.00264207
3	13	0.000284618	-0.00201106
3	14	-0.000253328	0.000914104
3	15	0.000332589	-0.000259445
3	16	-0.000382024	5.93187e-05
3	17	0.000345227	3.40937e-05
3	18	-0.000210251	-0.000171602
3	19	9.08006e-06	0.000202162
3	20	0.000104846	-9.2438e-05
3	21	-0.000100627	2.9789e-05
3	22	6.04544e-05	-4.19992e-05
3	23	-2.28611e-05	3.54938e-05
3	24	4.21657e-06	1.64129e-07
3	25	5.64984e-07	-3.41662e-05
4	1	0.00953133	-0.00147119
4	2	-0.0315119	0.00182068
4	3	0.0575013	0.00159082
4	4	-0.0713422	-0.00697709
4	5	0.0628918	0.00963032
4	6	-0.0390878	-0.00614979
4	7	0.0166709	-0.00099121
4	8	-0.0048292	0.0050186
4	9	0.00075583	-0.00342701
4	10	0.000816467	7.65054e-05
4	11	-0.000978915	0.00117819
4	12	-0.000222032	-0.000592068
4	13	0.00108161	0.000182463
4	14	-0.000712209	-0.000156171
4	15	2.91155e-05	-0.000212622
4	16	0.000206394	0.000610534
4	17	-0.00016622	-0.000517656
4	18	0.000128025	0.00017547
4	19	-0.000109989	-8.56419e-06
4	20	9.27355e-05	-5.27451e-06
4	21	-7.4298e-05	2.84831e-05
4	22	4.36988e-05	-3.38717e-05
4	23	-8.43126e-06	3.26309e-06
4	24	-1.84743e-05	9.49533e-06
4	25	2.60953e-05	-4.17952e-07
5	1	-0.00158867	-0.000617513
5	2	0.00423501	0.00253404
5	3	-0.00323137	-0.00370092
5	4	-0.00376184	0.00110718
5	5	0.0109164	0.003203
5	6	-0.0114303	-0.00446745
5	7	0.0061783	0.00234579
5	8	-0.00139812	0.000107368
5	9	0.000517998	-0.00135248
5	10	-0.00153146	0.00146721
5	11	0.00155698	-0.000854788
5	12	-0.000568563	0.000280652
5	13	2.84012e-05	-5.77789e-05
5	14	-0.000207036	-0.000174448
5	15	0.000331044	0.000349394
5	16	-0.000138953	-0.000161468
5	17	-4.11522e-05	-0.000106959
5	18	8.22461e-05	0.000109968
5	19	-9.65961e-05	-1.15541e-06
5	20	9.72156e-05	2.61855e-06
5	21	-5.09729e-05	-5.64804e-05
5	22	9.44616e-07	5.37019e-05
5	23	1.72056e-05	-1.15612e-05
5	24	-1.50791e-05	-1.53469e-05
5	25	7.99422e-06	1.37648e-05
6	1	-0.0019653	0.000776154
6	2	0.00662297	-0.00132847
6	3	-0.00997352	0.000492212
6	4	0.00873244	4.96184e-05
6	5	-0.00590675	0.00146402
6	6	0.00407409	-0.00431257
6	7	-0.0019361	0.00652196
6	8	-0.000101393	-0.00587687
6	9	0.000212894	0.00251408
6	10	0.000755396	0.000436386
6	11	-0.000893146	-0.00101871
6	12	0.000239975	0.000228758
6	13	9.48891e-05	0.000453661
6	14	6.65415e-05	-0.000686795
6	15	-8.21171e-05	0.000748184
6	16	-0.000495159	-0.000792992
6	17	0.00150141	0.000734455
6	18	-0.00222999	-0.00051376
6	19	0.00206263	0.00023184
6	20	-0.0012183	-2.01061e-05
6	21	0.000423253	-6.66674e-05
6	22	-5.16708e-05	5.83054e-05
6	23	-9.77955e-06	-1.76901e-05
6	24	-1.47678e-08	-1.95665e-05
6	25	-1.37476e-05	3.43025e-05
7	1	0.00062955	0.000514093
7	2	-0.00252201	-0.00120901
7	3	0.00429135	0.00140708
7	4	-0.00387306	-0.000868611
7	5	0.00175283	-4.01543e-05
7	6	-0.000414254	0.000587251
7	7	0.000916943	-0.00037509
7	8	-0.00164432	-0.000182428
7	9	0.00141422	0.000331382
7	10	-0.00114259	4.86658e-05
7	11	0.00129954	-0.000424685
7	12	-0.00109318	0.000285231
7	13	0.000363164	0.000191206
7	14	0.000163503	-0.000363467
7	15	-0.000111953	0.000127413
7	16	-0.000189179	0.00012472
7	17	0.000308102	-0.000155123
7	18	-0.000208451	1.99548e-05
7	19	8.88622e-05	8.93977e-05
7	20	-2.56032e-05	-6.91648e-05
7	21	1.14795e-06	-3.66892e-06
7	22	-5.41891e-06	1.89723e-05
7	23	1.67826e-05	8.50714e-06
7	24	-1.98088e-05	-1.06539e-05
7	25	1.80996e-05	-7.12712e-06
8	1	-0.000257217	-5.4363e-05
8	2	0.000722656	-0.000145852
8	3	-0.000797902	0.000852953
8	4	0.000441062	-0.00188407
8	5	-0.000285771	0.00286863
8	6	9.22045e-06	-0.00321793
8	7	0.00103532	0.00280603
8	8	-0.00179222	-0.00202749
8	9	0.00110148	0.00094233
8	10	0.000160111	6.526e-05
8	11	-0.000473015	-0.000192258
8	12	-0.000105401	-0.000418562
8	13	0.000517881	0.000913848
8	14	-0.000494623	-0.000899731
8	15	0.000350103	0.000545642
8	16	-0.00017713	-0.000178418
8	17	1.9691e-05	-2.61681e-05
8	18	3.85693e-05	7.42375e-05
8	19	-1.94131e-05	-3.49857e-05
8	20	-1.38946e-05	-4.11621e-06
8	21	2.35328e-05	8.79678e-06
8	22	-1.27624e-05	8.51561e-06
8	23	4.808e-06	-3.20523e-05
8	24	-4.69798e-06	3.62072e-05
8	25	8.17967e-06	-1.45942e-05
9	1	0.000200513	0.000910141
9	2	-0.000765066	-0.0024445
9	3	0.00134464	0.00281696
9	4	-0.00135033	-0.00173399
9	5	0.000897569	0.00028505
9	6	-0.000367347	0.00120056
9	7	-0.000495717	-0.00229065
9	8	0.00150418	0.00229619
9	9	-0.00170172	-0.0014285
9	10	0.00113482	0.000360337
9	11	-0.000670834	0.000480151
9	12	0.000549887	-0.000773029
9	13	-0.000423842	0.000463456
9	14	8.93761e-05	1.18103e-05
9	15	0.000190772	-0.000217413
9	16	-0.000147629	0.00013265
9	17	-1.80524e-05	-3.3519e-06
9	18	3.81104e-05	-1.31331e-05
9	19	2.02782e-05	-9.89067e-06
9	20	-2.25368e-05	-1.06673e-05
9	21	-2.95455e-06	4.10925e-05
9	22	-6.65359e-07	-2.3819e-05
9	23	1.89134e-05	-2.00833e-05
9	24	-2.21273e-05	2.71223e-05
9	25	1.18798e-05	-1.3312e-06
10	1	-0.000253118	6.47653e-05
10	2	0.000755205	2.511e-05
10	3	-0.00123235	-0.00102677
10	4	0.00127599	0.00307727
10	5	-0.000559544	-0.00482233
10	6	-0.000161395	0.00495264
10	7	-0.000326793	-0.00353384
10	8	0.00158273	0.00140123
10	9	-0.00218152	0.000308331
10	10	0.00170254	-0.000766423
10	11	-0.000759522	0.000317598
10	12	0.000191932	0.000171701
10	13	-0.000132419	-0.000278699
10	14	-0.000152172	2.87058e-05
10	15	0.000917961	0.000302672
10	16	-0.00150818	-0.000392212
10	17	0.00143869	0.000238653
10	18	-0.00089695	-7.9706e-05
10	19	0.000333404	1.96592e-05
10	20	-4.02896e-05	-1.26207e-05
10	21	2.25311e-06	1.29263e-05
10	22	-2.96949e-05	-6.35146e-06
10	23	1.58791e-05	3.90242e-06
10	24	5.68928e-07	-8.23875e-06
10	25	-1.28631e-06	5.0515e-06
11	1	5.68005e-05	-1.36026e-05
11	2	4.79087e-05	0.000260515
11	3	-0.000621689	-0.000763493
11	4	0.00149476	0.00107404
11	5	-0.00210582	-0.00107573
11	6	0.00191533	0.00108269
11	7	-0.00104663	-0.00111816
11	8	0.00024816	0.000971735
11	9	0.00013446	-0.00072531
11	10	-0.000213403	0.000546841
11	11	-2.95093e-05	-0.000219962
11	12	0.000347093	-0.000222491
11	13	-0.00029481	0.000328677
11	14	3.02816e-05	-9.9152e-05
11	15	6.73832e-05	-4.79096e-05
11	16	-4.65108e-05	9.24612e-08
11	17	5.47982e-05	4.69218e-05
11	18	-3.58365e-05	-5.34539e-06
11	19	-2.89294e-05	-5.11798e-05
11	20	4.17371e-05	5.56905e-05
11	21	1.41954e-06	-1.96175e-05
11	22	-1.76484e-05	-1.00896e-05
11	23	-3.05146e-06	1.49939e-05
11	24	1.46096e-05	-8.41281e-06
11	25	-9.04938e-06	4.22123e-06
12	1	3.067e-05	4.45153e-06
12	2	-0.000470263	-0.000266786
12	3	0.0012646	0.000776533
12	4	-0.00116778	-0.00106242
12	5	-0.000116682	0.00132873
12	6	0.00116397	-0.00196452
12	7	-0.00134958	0.00227309
12	8	0.00104422	-0.00157916
12	9	-0.000529234	0.000553849
12	10	0.000117927	-0.000100337
12	11	7.58158e-05	9.69582e-05
12	12	-0.000123982	-7.02383e-05
12	13	6.98166e-05	-2.75414e-05
12	14	-7.49726e-05	4.57302e-05
12	15	0.000138682	3.54068e-05
12	16	-9.19148e-05	-7.94632e-05
12	17	3.45488e-06	1.31003e-05
12	18	5.34533e-06	5.95871e-05
12	19	7.49134e-06	-3.85583e-05
12	20	1.2085e-05	-1.01889e-05
12	21	-3.33017e-05	-7.63279e-06
12	22	2.82665e-05	4.82727e-05
12	23	-6.63853e-06	-3.44613e-05
12	24	-8.18302e-06	-3.9581e-06
12	25	5.25682e-06	1.23579e-05
13	1	1.91041e-05	7.93884e-05
13	2	-8.46564e-05	-0.000406949
13	3	5.89702e-05	0.000932419
13	4	0.000236038	-0.0015122
13	5	-0.000271199	0.00193298
13	6	-0.000343643	-0.00156722
13	7	0.000658362	0.000478061
13	8	-0.000114231	0.0002488
13	9	-0.000358666	-0.000245444
13	10	0.000230478	0.000149668
13	11	2.19485e-05	-0.000252565
13	12	-0.00014287	0.00030084
13	13	0.00015663	-0.000215455
13	14	-5.49706e-05	0.000119361
13	15	-2.90248e-06	-5.74652e-05
13	16	-6.6375e-05	3.86805e-05
13	17	0.000108393	-5.48856e-05
13	18	-4.83946e-05	6.089e-05
13	19	-2.31626e-05	-4.22932e-05
13	20	4.52458e-05	1.97155e-05
13	21	-3.12936e-05	-9.18331e-06
13	22	3.31763e-06	1.20345e-05
13	23	1.6047e-05	-1.33424e-05
13	24	-1.34136e-05	6.61391e-06
13	25	1.82563e-06	1.07037e-06
14	1	-5.34976e-05	7.84452e-05
14	2	5.56074e-05	-0.000322554
14	3	5.3304e-05	0.00044672
14	4	1.09769e-05	-0.000323779
14	5	-0.000303489	0.000422157
14	6	0.000486746	-0.000679133
14	7	-0.000393167	0.000475667
14	8	0.000143614	9.23362e-06
14	9	5.19401e-05	-0.000209362
14	10	-2.91158e-05	0.000130479
14	11	-7.18167e-05	1.06808e-05
14	12	-0.000102232	-0.000122286
14	13	0.00053966	0.000191279
14	14	-0.000812638	-0.000263532
14	15	0.000715828	0.000274138
14	16	-0.000416997	-0.000160761
14	17	0.000141776	5.88851e-05
14	18	-1.90215e-05	-4.80953e-05
14	19	2.49427e-05	4.61084e-05
14	20	-4.72935e-05	-2.10336e-05
14	21	3.03626e-05	7.75015e-06
14	22	-6.30593e-06	-4.52798e-06
14	23	-2.01503e-07	-3.21393e-06
14	24	1.2795e-05	1.34279e-06
14	25	-9.89152e-06	2.453e-05
15	1	9.54326e-06	2.20561e-05
15	2	0.000142935	-8.83563e-05
15	3	-0.000647595	0.000128216
15	4	0.00118338	-0.000330871
15	5	-0.00122243	0.00100128
15	6	0.000831068	-0.00171887
15	7	-0.000547366	0.0016603
15	8	0.000521847	-0.000822421
15	9	-0.000464357	1.27103e-05
15	10	0.000346759	0.00022689
15	11	-0.000296314	-0.00011849
15	12	0.000179173	6.87645e-05
15	13	2.47311e-05	-9.72135e-05
15	14	-0.000106375	7.62986e-05
15	15	6.41821e-05	-4.55543e-06
15	16	-3.42664e-05	-5.53856e-05
15	17	2.10018e-05	5.0152e-05
15	18	-2.8864e-06	-2.99657e-06
15	19	-4.13011e-06	-1.2338e-05
15	20	5.03308e-06	-1.30412e-05
15	21	-4.48701e-06	3.18274e-05
15	22	1.45805e-06	-2.12505e-05
15	23	-5.23745e-06	-1.59913e-06
15	24	1.15564e-05	1.22309e-05
15	25	-8.45793e-06	-7.42199e-06
16	1	-1.46397e-05	1.40579e-05
16	2	-2.00956e-06	-0.000100186
16	3	0.000258	0.000252663
16	4	-0.000611073	-0.000337124
16	5	0.000589193	0.000282318
16	6	-0.000285221	-0.000212019
16	7	0.000192489	0.000189167
16	8	-0.000360953	-0.000123627
16	9	0.000441295	1.51223e-05
16	10	-0.000232968	1.33356e-06
16	11	-7.63327e-05	8.54799e-06
16	12	0.00021462	0.000143599
16	13	-0.000178278	-0.000324324
16	14	9.71477e-05	0.000300919
16	15	-3.97724e-05	-0.000128029
16	16	2.17701e-05	-2.33181e-06
16	17	-9.50202e-06	2.2001e-05
16	18	-1.95152e-05	2.63122e-06
16	19	3.41524e-05	-1.81475e-05
16	20	-2.09194e-05	2.15164e-05
16	21	3.41288e-06	-1.16824e-05
16	22	6.49878e-06	-3.208e-06
16	23	-1.16382e-05	1.20182e-05
16	24	9.45633e-06	-1.33236e-05
16	25	-1.1861e-07	8.2265e-06
17	1	-8.15995e-06	-2.72975e-05
17	2	4.16537e-05	0.000115834
17	3	-0.00015844	-0.000199041
17	4	0.000348114	0.00013623
17	5	-0.000279733	-5.76719e-05
17	6	-0.000274725	0.000147403
17	7	0.000738434	-0.000141118
17	8	-0.000596866	-0.000124625
17	9	0.00031442	0.000333199
17	10	-0.000328399	-0.000327295
17	11	0.000396208	0.000249361
17	12	-0.000255281	-0.000184455
17	13	6.58862e-07	0.000101794
17	14	0.000124446	-2.57804e-06
17	15	-7.81774e-05	-5.3018e-05
17	16	1.31483e-05	4.87439e-05
17	17	3.97694e-06	-2.79706e-05
17	18	-1.35676e-05	2.86612e-05
17	19	1.72042e-05	-4.01387e-05
17	20	6.00717e-06	3.45346e-05
17	21	-2.64718e-05	-1.6401e-05
17	22	1.59193e-05	5.04613e-06
17	23	1.89157e-06	-1.78558e-06
17	24	-5.1127e-06	-1.49471e-06
17	25	1.85497e-06	1.746e-06
18	1	-2.98624e-05	-2.25175e-05
18	2	4.39047e-05	6.42277e-05
18	3	7.72662e-05	-3.08374e-05
18	4	-0.00029988	-0.000137676
18	5	0.000395508	0.000312434
18	6	-0.000231756	-0.000333108
18	7	-2.88384e-05	0.000171139
18	8	0.000265758	5.7356e-05
18	9	-0.000516762	-0.000176276
18	10	0.000636824	0.000117552
18	11	-0.000437537	-8.51857e-08
18	12	5.87019e-05	-2.22649e-05
18	13	0.000201495	-3.23318e-05
18	14	-0.000231292	4.02463e-05
18	15	0.000121691	2.82849e-05
18	16	-1.40507e-05	-7.84322e-05
18	17	-1.89855e-05	5.18972e-05
18	18	5.51144e-06	-8.11951e-06
18	19	4.42889e-06	-2.17344e-06
18	20	-5.44607e-08	-9.68575e-07
18	21	-5.93112e-06	-5.43773e-06
18	22	7.09723e-06	1.42002e-05
18	23	4.23671e-06	-8.99109e-06
18	24	-5.66007e-05	-1.57153e-05
18	25	0.000159263	4.64319e-05
19	1	2.73291e-05	-2.78077e-05
19	2	-9.83922e-05	4.96596e-06
19	3	0.000129971	0.000175567
19	4	8.44435e-06	-0.000341282
19	5	-0.000357342	0.000258817
19	6	0.000656457	-9.6491e-05
19	7	-0.000533733	7.5088e-05
19	8	0.000130726	-9.22375e-05
19	9	5.72766e-05	7.07723e-05
19	10	3.21349e-05	-7.92611e-05
19	11	-0.000114015	0.000115628
19	12	0.000118199	-0.000115404
19	13	-0.000115124	7.02315e-05
19	14	8.72651e-05	-2.81959e-05
19	15	-3.52685e-05	1.22437e-05
19	16	5.17759e-06	-2.10534e-06
19	17	-2.74883e-06	-7.42775e-06
19	18	8.97971e-06	2.76218e-06
19	19	-1.59294e-05	6.81767e-06
19	20	1.64453e-05	-5.29933e-06
19	21	-4.9723e-06	2.06217e-06
19	22	-1.04058e-05	-6.41485e-06
19	23	1.49479e-05	7.94644e-06
19	24	-6.8266e-06	-2.30153e-06
19	25	-6.39246e-07	-1.43055e-06
20	1	1.83013e-05	-7.85442e-06
20	2	-3.1997e-05	1.42736e-05
20	3	-6.88679e-05	-5.71247e-05
20	4	0.000251676	0.00017826
20	5	-0.000281691	-0.000222826
20	6	0.000124708	2.33049e-05
20	7	-7.23882e-05	0.000149154
20	8	0.000145266	-2.8792e-05
20	9	-3.42728e-05	-9.83817e-05
20	10	-0.000187413	4.56959e-06
20	11	0.000219693	9.24936e-05
20	12	-0.00010354	-4.89462e-05
20	13	-1.15067e-05	-2.538e-05
20	14	8.73005e-05	4.96968e-05
20	15	-8.21147e-05	-5.08453e-05
20	16	1.34436e-05	4.45241e-05
20	17	2.87155e-05	-1.95035e-05
20	18	-1.92843e-05	-7.07753e-06
20	19	-8.66995e-07	1.17487e-05
20	20	4.7846e-06	-4.5054e-06
20	21	4.00211e-06	3.71983e-06
20	22	-1.16657e-05	-7.02939e-06
20	23	9.69741e-06	4.25201e-06
20	24	-3.18824e-06	-1.98184e-07
20	25	1.08094e-06	7.59741e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode13_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00354823	0
0	2	0.00877594	0
0	3	-0.010492	0
0	4	0.00464053	0
0	5	0.002196	0
0	6	-0.00139689	0
0	7	-0.00639932	0
0	8	0.0125349	0
0	9	-0.010311	0
0	10	0.00245704	0
0	11	0.00317157	0
0	12	-0.00343599	0
0	13	0.00110516	0
0	14	0.000287814	0
0	15	0.000114713	0
0	16	-0.000377016	0
0	17	-0.000339297	0
0	18	0.000616778	0
0	19	-0.00017843	0
0	20	-6.64307e-05	0
0	21	2.50679e-05	0
0	22	-2.50458e-06	0
0	23	-2.68107e-05	0
0	24	7.80678e-05	0
0	25	-5.17191e-05	0
1	1	0.00213766	0.00393352
1	2	-0.00717382	-0.0189701
1	3	0.00711924	0.0243379
1	4	0.000189352	-0.00227171
1	5	-0.00276006	-0.0275021
1	6	-0.00465327	0.0383419
1	7	0.012109	-0.0289638
1	8	-0.0113149	0.0141046
1	9	0.00457902	-0.00466394
1	10	0.00155468	0.00106804
1	11	-0.0032475	0.000310724
1	12	0.00155202	-0.000625872
1	13	0.000166132	-1.73284e-05
1	14	-0.000337192	0.000600984
1	15	-3.11544e-05	-0.000438728
1	16	-9.76804e-05	-3.64353e-05
1	17	0.0003769	0.000239064
1	18	-0.000322958	-0.00012084
1	19	0.000129734	-6.78791e-05
1	20	-3.00768e-05	0.000125767
1	21	-2.26652e-05	-9.89406e-05
1	22	4.59007e-05	9.71082e-05
1	23	-2.37935e-05	-7.64789e-05
1	24	1.84885e-05	2.20836e-05
1	25	-3.79777e-05	-5.52257e-06
2	1	-0.508471	1.84866
2	2	0.900481	-3.27852
2	3	-0.567178	2.0701
2	4	-0.333018	1.20884
2	5	1.06462	-3.87758
2	6	-1.16359	4.24464
2	7	0.788068	-2.88829
2	8	-0.356289	1.32153
2	9	0.104758	-0.397546
2	10	-0.0188753	0.0720996
2	11	0.00304214	-0.00826803
2	12	-0.000841922	0.00180574
2	13	-0.000525928	3.34734e-05
2	14	0.000638502	-0.000874842
2	15	-0.000148093	0.000835649
2	16	0.000271497	-0.000212924
2	17	-0.000469288	-0.000529378
2	18	7.64643e-06	0.000723371
2	19	0.000579773	-0.000502209
2	20	-0.00075846	0.000289816
2	21	0.000626267	-0.000104537
2	22	-0.00035766	-6.93493e-05
2	23	0.000103297	0.000126121
2	24	2.06344e-05	-7.65641e-05
2	25	-4.36234e-05	2.33446e-05
3	1	0.00107867	0.00421456
3	2	4.24496e-05	-0.00561009
3	3	-0.00487298	-0.00214904
3	4	0.00914664	0.0126834
3	5	-0.0084198	-0.0145241
3	6	0.00355062	0.00687865
3	7	0.00156946	-0.000464884
3	8	-0.00396155	0.00165995
3	9	0.0024967	-0.00459121
3	10	0.000899837	0.00351448
3	11	-0.0022348	-0.000899812
3	12	0.000700813	-0.000106839
3	13	0.000574319	0.000282479
3	14	-0.000181637	-0.00051209
3	15	-0.000225696	0.000353239
3	16	-2.52001e-05	8.02078e-05
3	17	0.000134019	-0.00022254
3	18	-2.65928e-05	7.8078e-05
3	19	3.98128e-05	1.99909e-05
3	20	-7.80447e-05	2.21458e-05
3	21	4.54747e-05	-6.99649e-05
3	22	3.39554e-06	5.38644e-05
3	23	-3.92616e-05	-2.56697e-05
3	24	2.62751e-05	1.37206e-05
3	25	2.88649e-05	-1.60931e-06
4	1	-0.000468023	-0.0175103
4	2	-0.000662389	0.0562742
4	3	0.00452008	-0.0964145
4	4	-0.0086903	0.10958
4	5	0.00948207	-0.0875588
4	6	-0.00633965	0.0496801
4	7	0.00197901	-0.0204847
4	8	0.0015516	0.00628889
4	9	-0.00332278	-0.000216512
4	10	0.00295878	-0.00236055
4	11	-0.00138963	0.00232347
4	12	-3.84164e-05	-0.00124164
4	13	0.00061787	0.000679241
4	14	-0.000332551	-0.000407106
4	15	-0.000217238	-9.60824e-06
4	16	0.000376024	0.000128547
4	17	-0.000133871	9.95178e-05
4	18	-0.000116878	-0.000186504
4	19	0.00017309	4.1675e-05
4	20	-8.51736e-05	6.28903e-05
4	21	-1.02791e-05	-5.44972e-05
4	22	2.23049e-05	4.55743e-05
4	23	1.12214e-05	-3.84305e-05
4	24	-1.41769e-05	-1.34461e-06
4	25	-2.04112e-05	2.86727e-05
5	1	-0.000779121	0.000692204
5	2	0.00295658	2.83011e-05
5	3	-0.00618509	-0.0050042
5	4	0.00928166	0.0113454
5	5	-0.00989302	-0.0122091
5	6	0.00609402	0.00631232
5	7	0.000196502	-6.70608e-05
5	8	-0.00460935	-0.00105914
5	9	0.00482917	-0.00091478
5	10	-0.00254138	0.00118132
5	11	0.000774558	0.000346162
5	12	-0.000395817	-0.001108
5	13	0.000540929	0.00096163
5	14	-0.000511232	-0.000691935
5	15	0.000229359	0.000189613
5	16	3.75423e-06	0.000340835
5	17	5.09601e-05	-0.000419658
5	18	-0.000225892	0.000127474
5	19	0.000238126	0.000106753
5	20	-0.000111692	-7.79262e-05
5	21	2.21757e-05	-4.015e-05
5	22	-1.65885e-05	5.51194e-05
5	23	2.73742e-05	-1.48356e-05
5	24	-1.63643e-05	3.68669e-06
5	25	-6.64717e-07	-5.70723e-06
6	1	-0.000922711	0.00100099
6	2	0.00181202	-0.00513043
6	3	-0.000110977	0.0119735
6	4	-0.00310745	-0.0161609
6	5	0.00361976	0.0137905
6	6	-0.0013284	-0.00754147
6	7	1.04074e-05	0.00204954
6	8	-0.000459925	0.000443007
6	9	0.000942487	-7.1347e-05
6	10	-0.0014923	-0.00106964
6	11	0.00233574	0.000984016
6	12	-0.00236408	-6.56589e-05
6	13	0.00143105	-0.000379015
6	14	-0.00065072	0.000344656
6	15	0.000513274	-0.000541286
6	16	-0.000646097	0.00110813
6	17	0.000698578	-0.00156926
6	18	-0.000614301	0.00148369
6	19	0.000453791	-0.000870083
6	20	-0.000273627	0.000196272
6	21	0.000108881	0.000114444
6	22	-4.41485e-06	-0.000126587
6	23	-2.47194e-05	9.35944e-05
6	24	2.31446e-05	-6.41991e-05
6	25	-1.92079e-05	1.41519e-05
7	1	-0.000243027	-0.000264143
7	2	0.000475177	0.000295246
7	3	0.000201064	0.00113679
7	4	-0.00108683	-0.0040345
7	5	0.000300772	0.00672104
7	6	0.00160155	-0.00760152
7	7	-0.00202597	0.00644467
7	8	1.48312e-05	-0.00437144
7	9	0.00231648	0.00249463
7	10	-0.00255025	-0.000945716
7	11	0.00138889	-0.000322825
7	12	-0.000813864	0.000822336
7	13	0.000773898	-0.000408239
7	14	-0.000462453	-0.000199369
7	15	2.59963e-05	0.000386832
7	16	0.000147756	-0.00019544
7	17	-7.35901e-05	-2.48486e-05
7	18	2.87113e-06	6.46911e-05
7	19	-4.02711e-05	-1.35135e-05
7	20	6.87274e-05	-5.57618e-06
7	21	-4.07867e-05	-1.29107e-05
7	22	2.28325e-05	3.93993e-05
7	23	-2.68804e-05	-4.33624e-05
7	24	1.94881e-05	1.60817e-05
7	25	8.60141e-07	7.92196e-06
8	1	8.65361e-05	0.000274141
8	2	-0.000560381	-0.00137718
8	3	0.00086184	0.00311412
8	4	-0.000192632	-0.0038576
8	5	-0.000618716	0.00285632
8	6	0.000482491	-0.00166654
8	7	1.43748e-05	0.00129277
8	8	1.6712e-05	-0.00097986
8	9	-0.000459775	0.000463642
8	10	0.000864296	-0.000226307
8	11	-0.000892419	0.000211389
8	12	0.000530724	-0.000157708
8	13	-0.00019684	0.00010766
8	14	7.13276e-05	-2.92639e-05
8	15	-3.5061e-05	-8.23979e-05
8	16	7.7014e-05	0.000103411
8	17	-0.000131192	-5.81343e-05
8	18	9.69251e-05	-1.39607e-06
8	19	-2.82389e-05	6.15931e-05
8	20	-4.57467e-06	-6.49333e-05
8	21	1.76428e-05	2.82717e-05
8	22	-3.66087e-05	-1.62358e-05
8	23	3.79855e-05	1.63464e-05
8	24	-8.06281e-06	-8.96947e-06
8	25	-1.5705e-05	7.55665e-06
9	1	1.46385e-05	0.000158993
9	2	-3.31117e-05	-0.000743652
9	3	3.48994e-06	0.00122262
9	4	3.53778e-05	-0.00103568
9	5	-1.63081e-06	0.000954019
9	6	8.4807e-05	-0.00100895
9	7	-0.000408142	-6.35196e-05
9	8	0.000361716	0.00175795
9	9	0.000360031	-0.00212682
9	10	-0.000838998	0.000846197
9	11	0.000477762	0.000487117
9	12	-3.4898e-06	-0.000612455
9	13	-1.06699e-05	6.15846e-06
9	14	-0.000101818	0.000348728
9	15	0.000102955	-0.00034965
9	16	-6.00629e-05	0.0002915
9	17	-4.90763e-06	-0.000204041
9	18	2.93111e-05	9.62634e-05
9	19	-6.91837e-06	-5.68411e-05
9	20	1.71157e-05	5.56243e-05
9	21	-4.85955e-05	-2.53686e-05
9	22	4.3628e-05	-1.43533e-05
9	23	-1.72883e-05	2.86546e-05
9	24	6.93477e-06	-1.89364e-05
9	25	-7.90659e-06	4.79659e-06
10	1	-0.000135697	-0.000231881
10	2	0.00042625	0.000853062
10	3	-0.000616864	-0.00148028
10	4	0.000644562	0.00144071
10	5	-0.000948906	-0.000625766
10	6	0.00153052	-0.000247302
10	7	-0.00153658	0.000353829
10	8	0.000599185	0.000414664
10	9	0.000541082	-0.00124763
10	10	-0.000987054	0.00131381
10	11	0.000713558	-0.000740995
10	12	-0.000413223	0.000223376
10	13	0.000361463	-0.000282668
10	14	-0.000331122	0.000895949
10	15	0.00033024	-0.00147094
10	16	-0.000402694	0.00145008
10	17	0.00037332	-0.00086754
10	18	-0.000208382	0.000218519
10	19	6.06906e-05	0.000103784
10	20	-1.09829e-05	-0.000117659
10	21	1.70301e-05	3.14813e-05
10	22	-1.50609e-05	2.86958e-05
10	23	-8.14603e-07	-3.98832e-05
10	24	4.46164e-06	2.33239e-05
10	25	5.89107e-07	-1.98392e-06
11	1	8.70345e-05	6.60277e-05
11	2	-0.000103774	0.000217773
11	3	-0.000340448	-0.000908667
11	4	0.00110506	0.000509369
11	5	-0.00147656	0.00134754
11	6	0.00120857	-0.00251266
11	7	-0.000693431	0.00194821
11	8	0.000281885	-0.000751277
11	9	2.19042e-06	-4.00209e-05
11	10	-0.000140353	0.000196703
11	11	1.12429e-05	-5.89992e-05
11	12	0.000231467	1.34021e-05
11	13	-0.000276977	-1.80581e-05
11	14	0.000141104	-4.73482e-05
11	15	4.52001e-06	7.97257e-05
11	16	-9.7788e-05	-4.52055e-05
11	17	0.000106207	1.51325e-05
11	18	-7.38921e-05	1.72551e-05
11	19	4.64501e-05	-4.40718e-05
11	20	-1.32701e-05	3.05719e-05
11	21	-2.88276e-06	-7.25731e-06
11	22	-7.73998e-07	-7.87882e-07
11	23	1.72691e-07	6.95388e-06
11	24	-5.68375e-06	-1.16477e-05
11	25	1.96398e-05	1.03068e-05
12	1	-1.06521e-08	0.000160201
12	2	-0.000136906	-0.000354104
12	3	0.000403532	0.00026883
12	4	-0.000435666	-4.89964e-05
12	5	0.000121721	-0.000256189
12	6	0.000103323	0.000668763
12	7	0.000124755	-0.000648501
12	8	-0.00061507	9.13555e-05
12	9	0.000933292	0.000151785
12	10	-0.00097346	0.000227821
12	11	0.000893016	-0.0005125
12	12	-0.000746586	0.000387355
12	13	0.000461875	-0.000260548
12	14	-0.000123597	0.000249604
12	15	-2.63694e-05	-0.000167902
12	16	-1.72435e-05	4.70939e-05
12	17	4.31482e-05	2.19586e-05
12	18	1.04666e-05	-5.10989e-05
12	19	-5.66529e-05	4.16158e-05
12	20	4.51691e-05	-3.5551e-06
12	21	-1.142e-07	-1.82973e-05
12	22	-1.94304e-05	1.00536e-05
12	23	2.23136e-06	3.56122e-06
12	24	5.04102e-06	-7.87813e-06
12	25	5.77256e-06	4.30031e-06
13	1	3.30925e-05	4.82862e-05
13	2	-0.000111928	-8.49092e-05
13	3	0.000242144	3.95531e-05
13	4	-0.000459813	-0.00012234
13	5	0.000801365	0.000196147
13	6	-0.000865457	0.00027808
13	7	6.19445e-05	-0.000994658
13	8	0.00106416	0.000906575
13	9	-0.00130999	1.2842e-05
13	10	0.00059051	-0.000697511
13	11	0.000122358	0.000599949
13	12	-0.000241205	-0.00013958
13	13	6.19295e-05	-0.000131902
13	14	-6.82312e-06	0.000150508
13	15	5.68262e-05	-9.77474e-05
13	16	-5.13445e-05	3.7144e-05
13	17	2.89295e-05	2.79473e-06
13	18	-4.35303e-05	-1.2166e-06
13	19	3.53677e-05	-2.91827e-06
13	20	-4.93346e-06	-2.96131e-06
13	21	7.08022e-06	2.77871e-06
13	22	-2.66194e-05	1.59673e-06
13	23	2.66202e-05	-5.97434e-06
13	24	-1.31669e-05	9.88269e-06
13	25	3.84392e-06	-8.87011e-06
14	1	-7.36921e-05	-8.77239e-05
14	2	0.000388698	0.00041451
14	3	-0.000929242	-0.000606518
14	4	0.0013645	0.000175002
14	5	-0.00135773	0.000337637
14	6	0.00101071	-0.000160562
14	7	-0.000781031	-0.000286019
14	8	0.000663615	0.00029658
14	9	-0.000324779	5.67681e-05
14	10	-4.69806e-05	-0.000442086
14	11	0.000115932	0.000570043
14	12	-1.27473e-05	-0.000223285
14	13	3.99737e-05	-0.000355668
14	14	-0.000174954	0.000607779
14	15	0.000207844	-0.00040446
14	16	-0.000130454	0.000134028
14	17	4.53649e-05	-4.93552e-05
14	18	5.53646e-06	5.77051e-05
14	19	-1.32338e-05	-4.98685e-05
14	20	-3.99789e-06	3.1435e-05
14	21	1.14256e-05	-2.41302e-05
14	22	-8.92373e-06	1.50284e-05
14	23	1.02652e-05	1.06756e-05
14	24	-7.73158e-06	-2.47189e-05
14	25	5.36805e-06	-2.89193e-05
15	1	-7.00266e-06	-3.47473e-06
15	2	4.61447e-06	0.000135895
15	3	4.21559e-05	-0.000491274
15	4	-0.00011592	0.000722567
15	5	9.74129e-05	-0.000433382
15	6	-1.88776e-05	0.000153345
15	7	1.04419e-05	-0.000470338
15	8	7.35713e-06	0.000813105
15	9	-7.84223e-05	-0.00058193
15	10	9.47988e-05	0.000167626
15	11	-4.02463e-05	-6.37405e-05
15	12	-2.7939e-05	0.000121356
15	13	8.89504e-05	-6.32425e-05
15	14	-9.12423e-05	-3.42006e-05
15	15	2.6576e-05	3.19418e-05
15	16	1.83389e-05	1.10593e-05
15	17	-1.0377e-05	3.07301e-07
15	18	-1.1749e-05	-3.62271e-05
15	19	2.3002e-05	3.19375e-05
15	20	-1.65638e-05	-2.84164e-06
15	21	3.67096e-06	-1.3956e-05
15	22	-2.86958e-06	1.72427e-05
15	23	8.32075e-06	-1.50122e-05
15	24	-4.19586e-06	1.14995e-05
15	25	-4.75239e-06	-7.76853e-06
16	1	2.50069e-07	-2.74666e-05
16	2	-5.13009e-06	4.36668e-05
16	3	-7.71618e-05	-1.14274e-06
16	4	0.000268001	-1.02532e-05
16	5	-0.000369351	-2.55221e-06
16	6	0.000206763	-7.75272e-06
16	7	0.000205123	-4.90397e-05
16	8	-0.000537895	9.64614e-05
16	9	0.000547228	5.14323e-05
16	10	-0.000412703	-0.000257092
16	11	0.000304315	0.000210601
16	12	-0.00014876	3.49074e-05
16	13	-3.20884e-05	-0.00015371
16	14	9.02797e-05	7.19944e-05
16	15	-4.80454e-05	1.66396e-05
16	16	1.90725e-05	-1.31954e-05
16	17	-2.00387e-05	-2.05198e-05
16	18	1.8756e-05	3.23567e-05
16	19	-6.99086e-06	-2.37626e-05
16	20	-3.20465e-06	7.10679e-06
16	21	7.35857e-06	-1.5501e-07
16	22	-9.98731e-06	6.46801e-06
16	23	8.87276e-06	-9.27334e-06
16	24	-1.86828e-06	4.50395e-06
16	25	-4.13856e-06	-1.15878e-06
17	1	-1.19841e-05	3.75619e-05
17	2	9.07193e-05	-6.77644e-05
17	3	-0.000246526	-9.67865e-05
17	4	0.000481009	0.000556179
17	5	-0.000661749	-0.00103403
17	6	0.00047472	0.00109945
17	7	-6.68542e-06	-0.000659506
17	8	-0.000301873	9.62668e-05
17	9	0.000347647	0.000104841
17	10	-0.000244745	8.39165e-05
17	11	8.67202e-05	-0.00029149
17	12	-1.05866e-05	0.000293134
17	13	2.52329e-05	-0.000186099
17	14	-2.09088e-05	0.000105816
17	15	-1.13715e-05	-3.79834e-05
17	16	2.58012e-05	-3.78461e-05
17	17	-3.10312e-05	5.90222e-05
17	18	3.51096e-05	-1.60019e-05
17	19	-2.60282e-05	-2.00783e-05
17	20	1.65259e-05	2.08177e-05
17	21	-1.75052e-05	-1.08302e-05
17	22	1.53362e-05	2.40036e-06
17	23	-6.94719e-06	2.44024e-06
17	24	2.21856e-06	-4.31319e-07
17	25	-1.32383e-06	-3.23597e-06
18	1	2.50982e-05	3.3851e-05
18	2	-7.52233e-05	-0.000102118
18	3	4.02904e-05	6.94996e-05
18	4	0.00013687	5.90247e-05
18	5	-0.000269125	-4.75438e-05
18	6	0.00029186	-7.41029e-05
18	7	-0.000298616	0.000131203
18	8	0.000176265	-0.000223199
18	9	5.88357e-05	0.000412464
18	10	-9.57188e-05	-0.000445025
18	11	-9.67556e-05	0.000235095
18	12	0.000214069	-5.96382e-05
18	13	-0.000164816	1.376e-05
18	14	7.68559e-05	2.74141e-05
18	15	-1.09086e-05	-8.59783e-05
18	16	-9.72963e-06	0.000115005
18	17	-1.43237e-05	-9.33638e-05
18	18	2.5671e-05	3.99199e-05
18	19	-6.87195e-06	-9.09658e-06
18	20	-4.85906e-06	1.5951e-05
18	21	-5.6922e-08	-6.9016e-06
18	22	3.00903e-06	-3.55287e-05
18	23	1.75916e-06	3.51306e-05
18	24	-1.68069e-05	6.08242e-05
18	25	4.39535e-05	-0.000177355
19	1	-3.84549e-05	2.68339e-05
19	2	0.000203474	-0.000129933
19	3	-0.000459454	0.0002781
19	4	0.000581653	-0.000297315
19	5	-0.000435167	7.12635e-05
19	6	0.000143513	0.000280198
19	7	8.25775e-05	-0.000511306
19	8	-0.000127164	0.000375063
19	9	-8.138e-07	1.22321e-05
19	10	0.00015888	-0.000241032
19	11	-0.00015738	0.000190332
19	12	1.5521e-05	-3.41281e-05
19	13	6.205e-05	-5.87271e-05
19	14	-2.77145e-05	3.1115e-05
19	15	-4.15411e-06	3.60282e-05
19	16	-1.16078e-06	-4.30275e-05
19	17	1.06866e-07	4.8915e-06
19	18	9.89325e-06	1.73778e-05
19	19	-2.64604e-06	-1.40944e-05
19	20	-1.23738e-05	3.67651e-06
19	21	8.09279e-06	2.13423e-07
19	22	9.7798e-06	2.01515e-06
19	23	-1.49277e-05	-6.90633e-07
19	24	6.015e-06	-2.80419e-06
19	25	-8.02368e-08	1.08299e-06
20	1	3.49189e-05	7.04877e-06
20	2	-0.00014645	2.40639e-05
20	3	0.000319396	-0.000157302
20	4	-0.000477681	0.000381983
20	5	0.000498767	-0.000524154
20	6	-0.000308152	0.000399706
20	7	-6.57076e-06	-0.000132867
20	8	0.000256392	2.78247e-05
20	9	-0.000310105	-7.12121e-05
20	10	0.000193356	2.06716e-05
20	11	-7.41917e-06	0.00011739
20	12	-0.000109336	-0.000184602
20	13	7.8874e-05	0.000143197
20	14	1.20189e-06	-6.27821e-05
20	15	-2.3287e-05	1.27121e-05
20	16	7.93842e-06	2.21118e-06
20	17	-2.76247e-06	-6.40574e-06
20	18	7.70213e-06	9.7088e-06
20	19	-8.76754e-06	-1.04756e-05
20	20	6.13838e-06	6.09606e-06
20	21	-7.43528e-06	-3.39698e-06
20	22	1.00617e-05	7.82375e-06
20	23	-6.30053e-06	-1.24028e-05
20	24	2.43575e-07	1.22666e-05
20	25	2.19018e-06	-8.80191e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode14_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0066189	0
0	2	-0.0138285	0
0	3	0.00839264	0
0	4	0.0113206	0
0	5	-0.0232618	0
0	6	0.0147925	0
0	7	-8.1949e-05	0
0	8	-0.00368038	0
0	9	-0.00193889	0
0	10	0.00553826	0
0	11	-0.00328124	0
0	12	-0.00015978	0
0	13	0.00101984	0
0	14	-0.000204017	0
0	15	-4.05808e-05	0
0	16	-0.000587379	0
0	17	0.000881036	0
0	18	-0.000367998	0
0	19	-0.00021522	0
0	20	0.000289877	0
0	21	-0.000112612	0
0	22	2.36654e-05	0
0	23	1.45643e-06	0
0	24	-2.43974e-06	0
0	25	-3.54614e-05	0
1	1	0.000381347	1.19239e-05
1	2	-0.00118704	0.00173039
1	3	0.00236944	-0.00349012
1	4	-0.000988915	0.000908549
1	5	-0.00540994	0.0048472
1	6	0.0127383	-0.00806773
1	7	-0.0149031	0.00771374
1	8	0.011217	-0.00629756
1	9	-0.00549653	0.00427481
1	10	0.00152235	-0.000948778
1	11	-5.84385e-06	-0.00282213
1	12	-0.000652807	0.00473855
1	13	0.000886808	-0.00381152
1	14	-1.35787e-05	0.00157942
1	15	-0.0010629	-1.67497e-05
1	16	0.00109284	-0.00026698
1	17	-0.00048889	-5.36798e-05
1	18	-7.55157e-05	0.000193713
1	19	0.000415144	-7.88617e-05
1	20	-0.000353841	-5.03556e-05
1	21	2.1199e-05	0.00011244
1	22	0.000230039	-0.000135322
1	23	-0.000259888	0.000115389
1	24	0.000134974	-4.22282e-05
1	25	2.3017e-06	-2.79655e-05
2	1	-0.00200326	-0.00235243
2	2	0.00219713	0.00440847
2	3	-0.000173783	-0.00291177
2	4	-0.00134117	-0.00242381
2	5	0.00186939	0.00633998
2	6	-0.00266813	-0.00392644
2	7	0.00354973	-0.00240076
2	8	-0.00362237	0.00717342
2	9	0.00248872	-0.00742778
2	10	-5.9467e-05	0.00355207
2	11	-0.00206917	0.000411184
2	12	0.00210671	-0.00123458
2	13	-0.00103934	0.000577044
2	14	0.000339298	-0.000546892
2	15	7.03183e-05	0.000589928
2	16	-0.000179188	-0.000275493
2	17	-5.87788e-05	7.0712e-05
2	18	9.31334e-05	-5.10059e-05
2	19	0.000100518	3.8813e-05
2	20	-0.000123191	-1.08796e-05
2	21	3.73307e-05	1.42633e-08
2	22	-4.2476e-05	1.10156e-05
2	23	8.70214e-05	-2.79326e-05
2	24	-7.21715e-05	1.24038e-05
2	25	1.24029e-05	2.30388e-05
3	1	-0.0250234	-0.000678739
3	2	0.0565885	0.00126805
3	3	-0.0518195	0.000375977
3	4	-0.00243872	-0.00728163
3	5	0.0661151	0.0188851
3	6	-0.0908806	-0.0263847
3	7	0.0701511	0.0223714
3	8	-0.0349968	-0.0117323
3	9	0.0124149	0.00326315
3	10	-0.00399255	0.000967392
3	11	0.000529871	-0.00246313
3	12	0.00155384	0.00202422
3	13	-0.00156906	-0.000935023
3	14	0.000443809	0.000450648
3	15	6.95081e-05	-0.000318701
3	16	-1.29926e-05	7.11999e-05
3	17	7.23036e-05	2.52212e-05
3	18	-7.72813e-05	0.000187769
3	19	-8.04676e-05	-0.000367557
3	20	7.76555e-05	0.000247957
3	21	8.2231e-05	1.40387e-05
3	22	-0.000150902	-0.000149896
3	23	8.56823e-05	0.000107842
3	24	-6.5839e-07	-1.23756e-05
3	25	-2.07159e-05	-1.6169e-05
4	1	0.000123473	-0.000414207
4	2	-0.000771266	0.00328981
4	3	-0.00148498	-0.00621226
4	4	0.00826469	0.0036201
4	5	-0.0123936	0.00289252
4	6	0.00897777	-0.00668907
4	7	-0.00383937	0.00571038
4	8	0.00254057	-0.0025416
4	9	-0.00307738	-0.000411674
4	10	0.00264204	0.00203311
4	11	-0.00178451	-0.0018881
4	12	0.00154243	0.000707023
4	13	-0.00148526	0.000130465
4	14	0.000826163	-0.000181843
4	15	7.92127e-05	-1.67251e-05
4	16	-0.000416965	0.000102049
4	17	0.000185948	-8.47534e-05
4	18	0.000123835	-2.33351e-05
4	19	-0.000214198	0.000109416
4	20	0.00011877	-5.68597e-05
4	21	-4.17017e-05	-1.73283e-05
4	22	4.5819e-05	5.77462e-06
4	23	-4.04465e-05	2.69654e-05
4	24	1.06952e-05	-2.30322e-05
4	25	-2.04052e-06	4.71555e-06
5	1	-0.425696	0.245908
5	2	1.57751	-0.910734
5	3	-3.01204	1.7384
5	4	3.73418	-2.15522
5	5	-3.25623	1.88011
5	6	2.04431	-1.18075
5	7	-0.911408	0.524805
5	8	0.27367	-0.154026
5	9	-0.0501873	0.0244378
5	10	0.00588715	-1.12153e-05
5	11	-0.00110084	-0.0016022
5	12	-0.000125464	0.00147505
5	13	-3.35122e-05	-0.000842813
5	14	0.000537792	0.000324887
5	15	-0.00022416	-0.000334344
5	16	-0.000337438	0.000511931
5	17	0.000381273	-0.000424334
5	18	-4.33687e-06	7.60988e-05
5	19	-0.000376829	0.000211688
5	20	0.000493358	-0.000278624
5	21	-0.000329749	0.000174822
5	22	9.73203e-05	-2.45661e-05
5	23	1.05268e-05	-4.54228e-05
5	24	-7.42619e-07	3.00032e-05
5	25	-2.17384e-05	-6.77046e-06
6	1	-0.00113911	0.0023654
6	2	0.00484121	-0.00915183
6	3	-0.00941525	0.0182863
6	4	0.0111042	-0.023798
6	5	-0.00913958	0.0210047
6	6	0.00566604	-0.0115987
6	7	-0.00294951	0.00243989
6	8	0.00177251	0.00150715
6	9	-0.00108319	-0.00114499
6	10	0.000103402	0.000155993
6	11	0.000437006	-0.000198378
6	12	-0.000222575	0.000566688
6	13	-1.07733e-05	-0.000455977
6	14	-2.02972e-05	-4.09331e-05
6	15	-2.8393e-05	0.000318059
6	16	0.000226861	-0.000150957
6	17	-0.000332746	-8.2059e-05
6	18	0.000248719	8.75786e-05
6	19	-0.000104336	-1.25298e-05
6	20	2.09057e-05	2.1871e-05
6	21	1.83193e-05	-2.96795e-05
6	22	-4.35072e-05	-2.31365e-05
6	23	3.19256e-05	5.26065e-05
6	24	1.5298e-06	-2.63106e-05
6	25	-1.22111e-05	-1.45599e-06
7	1	-0.000483232	-0.00122491
7	2	0.00321736	0.00539873
7	3	-0.00941655	-0.0114955
7	4	0.01554	0.0163736
7	5	-0.015917	-0.0179183
7	6	0.010518	0.0148104
7	7	-0.00485105	-0.00794747
7	8	0.00246464	0.00144224
7	9	-0.00211208	0.00169024
7	10	0.00131142	-0.00203102
7	11	0.00022155	0.0011987
7	12	-0.000946687	-0.00017816
7	13	0.000444983	-0.000345759
7	14	8.23852e-05	0.00021456
7	15	1.54314e-05	1.98378e-05
7	16	-0.000205006	5.6974e-05
7	17	5.89512e-05	-0.00024122
7	18	0.000120596	0.000275309
7	19	-5.68406e-05	-0.000145425
7	20	-7.20916e-05	-2.88165e-05
7	21	9.8856e-05	7.98412e-05
7	22	-6.78327e-05	-7.30936e-06
7	23	2.54089e-05	-4.06684e-05
7	24	6.25376e-06	2.07521e-05
7	25	-8.10022e-06	4.09568e-07
8	1	-2.70874e-05	-0.000238256
8	2	-0.000386417	-0.000197928
8	3	0.00169748	0.00221944
8	4	-0.00274659	-0.00403962
8	5	0.00190654	0.00395785
8	6	0.000249361	-0.00300198
8	7	-0.00172833	0.00170137
8	8	0.00181353	0.000171951
8	9	-0.00135661	-0.00116825
8	10	0.00121521	0.000442436
8	11	-0.00138064	0.00034287
8	12	0.00129359	-0.000126708
8	13	-0.000765811	-0.000157231
8	14	0.000235394	-1.2129e-05
8	15	-3.44306e-05	0.000145397
8	16	5.38486e-05	-2.27048e-05
8	17	-6.70432e-05	-0.000122876
8	18	1.33172e-05	0.000113306
8	19	-1.43059e-06	-1.32136e-05
8	20	4.66911e-05	-3.59275e-05
8	21	-4.61724e-05	1.67456e-05
8	22	-2.73801e-06	4.16447e-06
8	23	1.92149e-05	-5.04816e-06
8	24	3.7243e-06	8.17195e-06
8	25	-8.25885e-06	-1.59645e-05
9	1	0.000760698	-8.48624e-05
9	2	-0.00216514	0.000244011
9	3	0.00307274	-0.000283755
9	4	-0.00383389	7.40695e-05
9	5	0.00456307	0.00026291
9	6	-0.00315924	-0.000155152
9	7	0.000106404	-0.000919222
9	8	0.00121841	0.00214899
9	9	-0.000545348	-0.00224256
9	10	8.13194e-05	0.00144387
9	11	-8.82998e-05	-0.000737025
9	12	-0.000166678	0.000251443
9	13	0.000381342	9.97114e-05
9	14	-0.000193365	-0.000183237
9	15	-0.000275684	0.00025297
9	16	0.000843161	-0.000501515
9	17	-0.00115737	0.00061384
9	18	0.000960617	-0.000420139
9	19	-0.000506369	0.000160802
9	20	0.000170045	-2.8967e-05
9	21	-2.82258e-05	6.22535e-06
9	22	-1.35663e-05	-2.07586e-05
9	23	1.99492e-05	2.35079e-05
9	24	-9.89514e-06	-9.11953e-06
9	25	-6.31159e-06	-7.18176e-07
10	1	-1.30405e-05	5.59487e-05
10	2	-0.000283019	-0.000238783
10	3	0.00121277	0.00071649
10	4	-0.00238276	-0.00166338
10	5	0.00343899	0.00256114
10	6	-0.00432396	-0.00267593
10	7	0.00428741	0.00210683
10	8	-0.00281298	-0.00122424
10	9	0.00095087	0.000379027
10	10	3.68783e-05	-3.18578e-05
10	11	-0.00020198	0.000108743
10	12	0.00019316	-0.000145531
10	13	-0.000217107	9.03257e-05
10	14	0.000162012	-0.000192936
10	15	-9.84829e-05	0.000354897
10	16	0.000137677	-0.000293724
10	17	-0.000148462	8.78742e-05
10	18	4.34491e-05	3.25623e-05
10	19	3.03941e-05	-5.01431e-05
10	20	-6.87385e-06	3.54252e-05
10	21	-1.26167e-05	-9.62211e-06
10	22	2.65156e-06	-9.98107e-06
10	23	-5.38377e-06	7.013e-06
10	24	1.28494e-05	6.47835e-06
10	25	-9.01732e-06	-8.2117e-06
11	1	-2.02974e-05	-0.000200625
11	2	3.24767e-05	0.000966755
11	3	6.85723e-05	-0.00202464
11	4	-0.00028828	0.00247804
11	5	0.000202222	-0.00192843
11	6	0.000676025	0.00100876
11	7	-0.00162361	-0.00061928
11	8	0.00134915	0.000803994
11	9	-0.000274053	-0.00100202
11	10	-0.000181428	0.00093994
11	11	-0.000115856	-0.00084219
11	12	0.000358322	0.000792938
11	13	-0.000215346	-0.000493164
11	14	-8.72345e-06	6.46012e-05
11	15	1.9553e-05	-2.06832e-06
11	16	0.000133781	0.000206666
11	17	-0.000231836	-0.000233613
11	18	0.000154208	8.27009e-05
11	19	-6.79683e-06	1.03805e-05
11	20	-5.01945e-05	-1.65789e-05
11	21	1.58479e-05	1.01024e-05
11	22	1.33068e-05	-7.74133e-06
11	23	-2.0381e-06	6.20395e-06
11	24	-1.35063e-05	-3.30341e-06
11	25	1.63917e-05	-3.48416e-06
12	1	-0.000203053	0.000101889
12	2	0.000586426	-0.000637141
12	3	-0.000333946	0.00180115
12	4	-0.00099757	-0.00275707
12	5	0.00201422	0.00228118
12	6	-0.00121986	-0.000633643
12	7	-0.0004203	-0.000559903
12	8	0.000984137	0.000442176
12	9	-0.000423564	0.000261405
12	10	-1.67931e-05	-0.000516337
12	11	-0.000148712	0.000221503
12	12	0.000363573	2.89438e-05
12	13	-0.000206997	-3.12841e-06
12	14	-1.73853e-05	-6.15941e-05
12	15	2.5687e-05	6.37081e-05
12	16	3.31835e-05	-7.14713e-05
12	17	-4.77671e-05	7.92017e-05
12	18	5.99364e-05	-4.08546e-05
12	19	-5.44851e-05	-5.39251e-06
12	20	1.50927e-05	1.12438e-05
12	21	1.9454e-05	-5.56876e-07
12	22	-2.59843e-05	3.61596e-06
12	23	1.45606e-05	-1.5163e-05
12	24	-1.36218e-06	1.53033e-05
12	25	-1.89499e-06	-2.46083e-06
13	1	2.04716e-05	-0.0001632
13	2	8.27399e-05	0.000803572
13	3	-0.000678633	-0.00167468
13	4	0.00175497	0.0018822
13	5	-0.00223875	-0.00111638
13	6	0.00130472	0.000265401
13	7	0.000175029	-5.96637e-05
13	8	-0.00102186	7.29543e-05
13	9	0.00125356	-1.73383e-07
13	10	-0.00107448	0.000219974
13	11	0.00032236	-0.000505189
13	12	0.000704189	0.000219133
13	13	-0.00140244	0.000407196
13	14	0.00160123	-0.00077108
13	15	-0.00144742	0.000793566
13	16	0.00103833	-0.000629795
13	17	-0.000523212	0.000369966
13	18	0.000146077	-0.000135215
13	19	-1.11711e-05	1.31658e-05
13	20	3.62422e-06	2.21183e-05
13	21	1.00138e-05	-2.69811e-05
13	22	-3.23787e-05	2.17723e-05
13	23	2.57844e-05	-1.01233e-05
13	24	-1.9241e-05	4.14934e-06
13	25	4.57532e-05	-1.64047e-05
14	1	-3.99098e-06	-1.77752e-05
14	2	-5.292e-05	8.55753e-05
14	3	8.33505e-05	-0.000208557
14	4	0.000209912	0.000200237
14	5	-0.000604499	0.00022289
14	6	0.000602125	-0.000931386
14	7	-0.000420014	0.00135852
14	8	0.000478363	-0.00124999
14	9	-0.000493289	0.000952466
14	10	3.79801e-05	-0.000698147
14	11	0.000541751	0.000329673
14	12	-0.000632281	5.77791e-05
14	13	0.00032234	-0.000120595
14	14	-8.85188e-05	-6.02653e-05
14	15	7.62024e-05	0.000143361
14	16	-0.000116495	-8.99451e-05
14	17	7.65595e-05	4.1181e-05
14	18	1.77725e-07	-2.00666e-05
14	19	-3.33304e-05	8.29299e-08
14	20	3.32448e-05	7.87692e-06
14	21	-2.69573e-05	-2.26391e-06
14	22	1.14964e-05	-5.22651e-06
14	23	5.18886e-07	1.37475e-05
14	24	2.44933e-06	-1.80241e-05
14	25	-5.06624e-06	1.06661e-05
15	1	7.91478e-07	-6.06961e-05
15	2	0.000168781	0.000277283
15	3	-0.000728023	-0.000645049
15	4	0.00100905	0.000852341
15	5	-0.000209962	-0.000509367
15	6	-0.000893515	-0.000216638
15	7	0.00129545	0.000756156
15	8	-0.00109806	-0.000887937
15	9	0.000735511	0.000666473
15	10	-0.000524961	-0.000218922
15	11	0.000434785	-0.000125773
15	12	-0.000157749	0.00018836
15	13	-0.000220149	-0.00017292
15	14	0.00034189	0.000243654
15	15	-0.000230028	-0.000300315
15	16	0.000141891	0.000233985
15	17	-9.81632e-05	-9.30005e-05
15	18	1.16308e-05	-2.08074e-05
15	19	5.8015e-05	6.07018e-05
15	20	-5.37061e-05	-4.21358e-05
15	21	3.04508e-05	6.30735e-06
15	22	-1.8401e-05	1.37766e-05
15	23	-2.18135e-06	-1.26091e-05
15	24	1.62066e-05	3.24476e-06
15	25	-7.50756e-06	3.41222e-06
16	1	6.59052e-05	-3.23525e-05
16	2	-0.000238132	2.44642e-05
16	3	0.000513836	0.000187446
16	4	-0.00083171	-0.000601557
16	5	0.000896676	0.000929307
16	6	-0.000556899	-0.000922385
16	7	0.000215264	0.000656871
16	8	-0.000151244	-0.000275781
16	9	0.000113448	-1.51569e-05
16	10	-1.88297e-05	-9.34802e-06
16	11	1.50798e-06	0.000153333
16	12	2.03163e-05	-9.93326e-05
16	13	-7.6687e-05	-4.93627e-05
16	14	3.65961e-05	7.40934e-05
16	15	4.89938e-05	-1.37924e-05
16	16	-5.89143e-05	-1.4788e-05
16	17	4.0535e-05	1.14309e-05
16	18	-4.25257e-05	-6.17923e-06
16	19	3.1534e-05	3.90738e-06
16	20	-6.2172e-06	-7.52909e-06
16	21	-6.09439e-06	6.77978e-06
16	22	4.26472e-06	2.39563e-06
16	23	6.78836e-07	-7.57718e-06
16	24	-5.54643e-06	5.33302e-06
16	25	7.73363e-06	-1.0132e-06
17	1	-6.05487e-06	-2.56476e-05
17	2	1.27714e-05	0.000140386
17	3	-6.41079e-05	-0.00027408
17	4	0.000255766	0.000241045
17	5	-0.000758783	-2.3922e-05
17	6	0.00152036	-0.000390906
17	7	-0.00186258	0.000790069
17	8	0.00142724	-0.000636486
17	9	-0.000832556	6.11559e-06
17	10	0.00064639	0.00030441
17	11	-0.000853181	7.27125e-05
17	12	0.0012095	-0.000624888
17	13	-0.0013751	0.000801833
17	14	0.00112694	-0.000614247
17	15	-0.00064471	0.000341169
17	16	0.000259562	-0.000158154
17	17	-8.16171e-05	6.71582e-05
17	18	2.93442e-05	-2.12497e-05
17	19	-1.60601e-05	4.79776e-06
17	20	1.42001e-05	-4.08838e-06
17	21	-1.33171e-05	1.75884e-06
17	22	-4.25605e-06	7.19083e-06
17	23	2.87091e-05	-1.59189e-05
17	24	-1.35575e-05	6.07778e-06
17	25	-6.82089e-05	3.878e-05
18	1	-5.5533e-05	-5.74911e-05
18	2	0.000274536	0.000238953
18	3	-0.000575294	-0.000458988
18	4	0.000728309	0.000474234
18	5	-0.000718714	-0.00038188
18	6	0.000630296	0.000502348
18	7	-0.000433748	-0.000616461
18	8	0.000151996	0.000365341
18	9	6.29636e-05	-4.92372e-06
18	10	-9.80192e-05	-9.31258e-05
18	11	2.56546e-05	3.05608e-05
18	12	-4.0323e-07	-1.48457e-05
18	13	2.4498e-05	3.1211e-05
18	14	-4.67741e-06	-2.12983e-05
18	15	-3.4594e-05	7.04193e-06
18	16	2.75426e-05	-1.80422e-05
18	17	-2.60888e-06	2.65761e-05
18	18	-3.0184e-06	-3.27068e-06
18	19	5.0202e-06	-2.39893e-05
18	20	-1.00937e-05	1.54414e-05
18	21	5.69586e-06	1.4041e-05
18	22	4.14642e-06	-2.34157e-05
18	23	-6.65583e-06	1.12648e-05
18	24	2.83724e-06	-3.14826e-06
18	25	-7.07151e-07	4.75608e-06
19	1	2.80767e-05	-2.22588e-06
19	2	-6.62098e-05	-4.15075e-05
19	3	-9.65027e-05	0.00010658
19	4	0.00049946	-9.47086e-05
19	5	-0.000657937	0.00011465
19	6	0.000241192	-0.000239668
19	7	0.000384294	0.000267789
19	8	-0.000655364	-0.00016969
19	9	0.00044226	9.90544e-05
19	10	-6.88097e-05	-3.99294e-05
19	11	-0.000140362	-6.6915e-05
19	12	0.000182057	0.000164901
19	13	-0.000225983	-0.00018308
19	14	0.000299004	0.000134428
19	15	-0.000285143	-7.24604e-05
19	16	0.000164436	2.45359e-05
19	17	-4.80446e-05	-6.81268e-06
19	18	6.37274e-06	1.99443e-05
19	19	-8.76153e-06	-2.79987e-05
19	20	7.61523e-06	1.20607e-05
19	21	1.35185e-06	-1.14428e-06
19	22	-8.83098e-07	1.04371e-05
19	23	-8.19643e-06	-1.99373e-05
19	24	1.76287e-05	2.06961e-05
19	25	-3.67875e-05	-2.62292e-05
20	1	5.34235e-06	-1.7718e-06
20	2	-2.63461e-05	3.97031e-06
20	3	7.76983e-05	1.23028e-05
20	4	-0.000118774	-2.07731e-05
20	5	6.13048e-05	-8.76415e-05
20	6	5.6004e-05	0.000380558
20	7	-0.000127836	-0.000676683
20	8	0.000163613	0.000627786
20	9	-0.000188071	-0.000238235
20	10	0.000186015	-9.00765e-05
20	11	-0.00014252	0.000143696
20	12	5.01679e-05	-5.7794e-05
20	13	3.45725e-05	-8.84911e-06
20	14	-5.18106e-05	3.17486e-05
20	15	3.02597e-05	-3.90798e-05
20	16	-1.54807e-05	2.95895e-05
20	17	6.72737e-06	-2.45809e-06
20	18	3.5106e-06	-1.79848e-05
20	19	-8.55299e-06	1.78482e-05
20	20	9.33171e-06	-9.96489e-06
20	21	-1.13536e-05	7.11731e-06
20	22	1.09057e-05	-9.15924e-06
20	23	-3.46744e-06	8.56835e-06
20	24	-3.49287e-06	-3.46019e-06
20	25	3.14754e-06	2.03088e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode15_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0104588	0
0	2	-0.0162221	0
0	3	0.0114005	0
0	4	0.000762601	0
0	5	-0.00828697	0
0	6	0.00981031	0
0	7	-0.00958952	0
0	8	0.00795691	0
0	9	-0.00601733	0
0	10	0.00542369	0
0	11	-0.00456286	0
0	12	0.00244271	0
0	13	-0.000629749	0
0	14	-0.000213935	0
0	15	0.000721561	0
0	16	-0.00087697	0
0	17	0.000436081	0
0	18	4.59492e-05	0
0	19	-1.30673e-05	0
0	20	-0.000206447	0
0	21	0.000174444	0
0	22	-3.05632e-05	0
0	23	-2.34531e-05	0
0	24	4.05552e-05	0
0	25	-5.11181e-05	0
1	1	0.000769733	0.000151065
1	2	-0.000811306	-0.000686313
1	3	0.00105275	0.00206601
1	4	-0.000948399	-0.00439382
1	5	-0.0011572	0.00606176
1	6	0.00476965	-0.00464944
1	7	-0.00805389	0.000865222
1	8	0.00936564	0.00224653
1	9	-0.00815985	-0.00346733
1	10	0.00506794	0.00261614
1	11	-0.00153545	8.3299e-05
1	12	-0.000604456	-0.0021461
1	13	0.000652231	0.00169915
1	14	0.000282871	-0.000285208
1	15	-0.000709755	-0.000184735
1	16	0.000396842	-8.75863e-05
1	17	-0.000107349	0.000266219
1	18	8.59673e-05	-0.000314796
1	19	3.25081e-05	0.000398211
1	20	-0.000206281	-0.00031603
1	21	0.000117431	-3.32852e-06
1	22	0.000135252	0.000264167
1	23	-0.000218161	-0.000250291
1	24	9.80842e-05	6.66491e-05
1	25	8.33761e-06	6.78892e-05
2	1	0.00103314	-0.00139713
2	2	-0.000303135	0.00565619
2	3	-0.0026665	-0.00830678
2	4	0.00564068	0.00360801
2	5	-0.00536734	0.00633132
2	6	0.00119332	-0.0137408
2	7	0.00387508	0.0134598
2	8	-0.00715619	-0.00745467
2	9	0.00748306	0.0012265
2	10	-0.00516864	0.00187111
2	11	0.00213126	-0.00166425
2	12	-6.5728e-05	6.18368e-05
2	13	-0.000576346	0.0007956
2	14	0.00011736	-0.000435676
2	15	0.000664479	-0.00015812
2	16	-0.000933151	0.000225632
2	17	0.00062157	4.5989e-05
2	18	-0.000256076	-0.000254377
2	19	6.83148e-05	0.000261917
2	20	-1.63988e-05	-0.000106663
2	21	3.99794e-05	-2.14106e-05
2	22	-5.12843e-05	2.09766e-05
2	23	3.65774e-05	9.45826e-06
2	24	-1.87159e-05	-1.10909e-05
2	25	-1.28818e-05	1.04659e-05
3	1	0.0377037	0.0125898
3	2	-0.0866251	-0.02645
3	3	0.0802048	0.0194096
3	4	0.00261248	0.0100492
3	5	-0.0972309	-0.0359404
3	6	0.131365	0.0374687
3	7	-0.101662	-0.0219213
3	8	0.0527261	0.00866853
3	9	-0.0176437	-0.00473369
3	10	0.00190718	0.00462867
3	11	0.00115553	-0.00316884
3	12	3.54414e-05	0.00064933
3	13	-0.000346	0.000636661
3	14	-6.83445e-05	-0.000446508
3	15	-0.000132533	-4.5369e-06
3	16	0.000413637	0.000170842
3	17	-0.00019756	-0.000122
3	18	-2.2646e-05	-4.66248e-05
3	19	-4.81269e-05	0.000178806
3	20	0.000155838	-0.000124303
3	21	-0.000133138	-4.34493e-05
3	22	4.26901e-05	0.000122445
3	23	-1.70786e-06	-7.45676e-05
3	24	2.97485e-05	2.3397e-05
3	25	-4.52817e-05	-2.03184e-05
4	1	-0.00099235	0.00137472
4	2	0.00230539	-0.00628476
4	3	0.000356239	0.0109172
4	4	-0.00984235	-0.00865531
4	5	0.0203055	0.00100204
4	6	-0.0227215	0.00480283
4	7	0.0165083	-0.00523207
4	8	-0.00799138	0.00242758
4	9	0.00160071	-5.07954e-05
4	10	0.00131211	-0.000680049
4	11	-0.00125042	0.000770876
4	12	0.000411731	-0.000736743
4	13	-8.71511e-05	0.000302244
4	14	-0.000142837	0.000165997
4	15	0.000418026	-0.000144873
4	16	-0.000367035	-3.90739e-05
4	17	0.000140035	-7.44722e-06
4	18	-5.65399e-05	8.61025e-05
4	19	-2.69707e-06	1.31157e-05
4	20	0.000122583	-0.00013677
4	21	-0.000169697	0.000118351
4	22	0.000124523	-7.1328e-06
4	23	-5.77358e-05	-7.39895e-05
4	24	1.69381e-05	6.89856e-05
4	25	-1.92776e-05	-2.2562e-05
5	1	-0.24548	-0.42407
5	2	0.910556	1.57188
5	3	-1.7399	-3.00293
5	4	2.15763	3.72665
5	5	-1.88082	-3.25571
5	6	1.17968	2.05066
5	7	-0.525331	-0.918939
5	8	0.1583	0.277584
5	9	-0.0304852	-0.0508034
5	10	0.00522447	0.00636484
5	11	-0.00246359	-0.00290335
5	12	0.00140673	0.00155679
5	13	-0.000254967	-5.54289e-05
5	14	-0.000573359	-0.000386264
5	15	0.000723945	0.000224817
5	16	-0.000508411	-0.000213888
5	17	0.000215404	0.000193016
5	18	0.000106483	0.000154188
5	19	-0.000254026	-0.000556752
5	20	0.000181294	0.00063057
5	21	-8.78088e-05	-0.000383109
5	22	5.22304e-05	9.25032e-05
5	23	-3.64406e-05	5.21117e-05
5	24	3.00041e-05	-7.01291e-05
5	25	-2.68443e-05	4.6286e-05
6	1	0.00138604	-0.000861575
6	2	-0.0048604	0.00336041
6	3	0.00924797	-0.0064729
6	4	-0.0130245	0.00783878
6	5	0.0148163	-0.00683913
6	6	-0.0133102	0.00436072
6	7	0.00945859	-0.00114297
6	8	-0.00580348	-0.000952608
6	9	0.00330291	0.000466617
6	10	-0.00178517	0.000881647
6	11	0.001027	-0.000992559
6	12	-0.000286433	0.000187949
6	13	-0.000587363	0.000326461
6	14	0.000832924	-0.000173063
6	15	-0.000384819	-0.000260824
6	16	-3.86877e-05	0.000405693
6	17	0.000112409	-0.000185162
6	18	-1.31999e-05	4.18749e-06
6	19	-6.49764e-05	-1.12114e-06
6	20	5.15817e-05	7.25066e-06
6	21	2.40079e-06	2.15877e-05
6	22	-1.75433e-05	-2.77369e-05
6	23	-6.00231e-06	1.09892e-05
6	24	2.3788e-05	3.00747e-06
6	25	-1.9743e-05	-1.15187e-05
7	1	-0.000207082	0.00162419
7	2	0.00150344	-0.00698134
7	3	-0.00436569	0.0143514
7	4	0.00753103	-0.018275
7	5	-0.00927782	0.0160054
7	6	0.0085767	-0.0101645
7	7	-0.0050487	0.00534966
7	8	0.000471137	-0.00316676
7	9	0.00190794	0.00159429
7	10	-0.00173619	0.00028144
7	11	0.0011987	-0.00102894
7	12	-0.000923166	0.000574299
7	13	0.000355879	-0.000207932
7	14	0.000178518	0.000132169
7	15	-0.000205617	3.34298e-05
7	16	4.40364e-05	-0.000222518
7	17	-0.000139336	0.000289016
7	18	0.000301293	-0.000251553
7	19	-0.000196442	0.000163776
7	20	-2.33916e-05	-6.22796e-05
7	21	9.8725e-05	-2.19615e-05
7	22	-6.08237e-05	5.18731e-05
7	23	2.1691e-05	-2.83729e-05
7	24	3.31932e-06	4.99403e-06
7	25	-2.03884e-05	-9.60469e-06
8	1	3.14875e-05	-9.79003e-05
8	2	0.000175614	-0.000362319
8	3	-0.000709284	0.0017077
8	4	0.00107276	-0.00230476
8	5	-0.00134741	0.00140904
8	6	0.00210046	-0.000718166
8	7	-0.002597	0.00107661
8	8	0.00146291	-0.00142605
8	9	0.000693558	0.00114612
8	10	-0.00169048	-0.000701626
8	11	0.000972164	0.000352773
8	12	-3.8628e-05	9.92937e-05
8	13	-0.00017437	-0.00055307
8	14	5.8618e-05	0.000608386
8	15	-2.48877e-05	-0.000303437
8	16	4.92098e-05	8.70163e-05
8	17	-5.72983e-05	-8.83687e-05
8	18	5.32866e-05	0.000106474
8	19	-4.33172e-05	-6.21503e-05
8	20	2.97053e-05	2.22586e-05
8	21	-1.83867e-05	-1.70854e-05
8	22	5.79623e-06	1.81472e-05
8	23	1.16539e-05	-5.04995e-06
8	24	-2.10803e-05	-1.00563e-05
8	25	1.3277e-05	1.05428e-05
9	1	-0.000671505	2.90042e-05
9	2	0.00322622	8.83334e-05
9	3	-0.00707145	-0.000428561
9	4	0.0092305	0.000558151
9	5	-0.00765435	-0.00051338
9	6	0.0036932	0.000881847
9	7	-0.000686643	-0.00127947
9	8	0.000375748	0.000810854
9	9	-0.00132231	-5.66167e-05
9	10	0.00143924	0.000182888
9	11	-0.000737065	-0.000753429
9	12	0.000182693	0.000758721
9	13	3.25456e-05	-0.000369375
9	14	3.02988e-06	0.000190193
9	15	-0.00026027	-0.00037362
9	16	0.000537329	0.000726262
9	17	-0.000612083	-0.000913336
9	18	0.00045898	0.000755501
9	19	-0.00022473	-0.000393977
9	20	4.55716e-05	0.000102429
9	21	3.96544e-05	-7.68188e-06
9	22	-5.32457e-05	2.18977e-05
9	23	3.07562e-05	-2.51423e-05
9	24	-3.80009e-06	2.64725e-06
9	25	-6.89416e-06	7.48837e-06
10	1	0.000296485	-0.000170543
10	2	-0.000781349	0.00107634
10	3	0.000985151	-0.0028
10	4	-0.00085631	0.00367952
10	5	0.000385631	-0.00234103
10	6	0.000644843	0.000501141
10	7	-0.00164592	-0.0002837
10	8	0.00167823	0.000831788
10	9	-0.000992898	-0.000613301
10	10	0.000552527	1.21677e-05
10	11	-0.000568873	0.000116482
10	12	0.000504667	1.93205e-05
10	13	-8.01048e-05	6.81514e-05
10	14	-0.000255937	-0.000222359
10	15	0.000122381	0.000133589
10	16	0.000115193	5.67179e-05
10	17	-8.94344e-05	-0.000103355
10	18	-2.67543e-05	6.02933e-05
10	19	4.85048e-05	-5.81557e-05
10	20	-4.53341e-05	6.82811e-05
10	21	4.60476e-05	-3.35516e-05
10	22	-2.18241e-05	-9.80483e-06
10	23	8.14073e-06	1.91685e-05
10	24	-1.68548e-05	-6.37819e-06
10	25	1.92078e-05	-6.03018e-06
11	1	-0.000179105	-0.000283809
11	2	0.000353891	0.000922778
11	3	-0.000201986	-0.000991807
11	4	-6.6185e-05	-0.000232417
11	5	0.00021862	0.0018477
11	6	-0.000241163	-0.00255091
11	7	2.01393e-05	0.00215334
11	8	0.000388762	-0.00109474
11	9	-0.000852159	-0.000112744
11	10	0.00111561	0.00076253
11	11	-0.000853128	-0.000520199
11	12	0.000309939	1.69388e-05
11	13	2.19228e-06	5.70218e-05
11	14	-7.80234e-06	4.39935e-05
11	15	-0.000102368	9.58953e-05
11	16	0.000170335	-0.000284782
11	17	-0.000121586	0.000286664
11	18	1.02385e-05	-0.000161391
11	19	6.25404e-05	1.74207e-05
11	20	-6.69831e-05	7.5158e-05
11	21	3.9525e-05	-7.74859e-05
11	22	-1.61403e-05	3.28813e-05
11	23	5.91572e-06	-1.19521e-05
11	24	-6.86323e-06	1.72886e-05
11	25	9.32318e-06	-1.71759e-05
12	1	-4.82828e-05	7.97881e-05
12	2	0.000223356	-0.000563759
12	3	-0.000556598	0.00166002
12	4	0.00118255	-0.00290336
12	5	-0.00172958	0.00318902
12	6	0.00114742	-0.00219267
12	7	0.000408826	0.000928194
12	8	-0.00139926	-0.000339627
12	9	0.00126722	0.000360426
12	10	-0.000875347	-0.000290792
12	11	0.000711844	-0.000137075
12	12	-0.000575087	0.000437425
12	13	0.000389145	-0.000299629
12	14	-0.000225702	1.40074e-05
12	15	0.000148017	9.33337e-05
12	16	-0.000122302	-2.23564e-05
12	17	5.22181e-05	-7.2615e-05
12	18	3.64369e-05	8.79797e-05
12	19	-7.05777e-05	-2.41861e-05
12	20	5.04075e-05	-4.25332e-05
12	21	-1.84002e-05	4.8929e-05
12	22	3.6423e-06	-1.45927e-05
12	23	-2.08663e-06	-8.80378e-06
12	24	-2.65352e-07	1.0228e-05
12	25	5.03565e-06	-4.40608e-06
13	1	-6.5084e-05	-0.000111598
13	2	0.000478221	0.00029457
13	3	-0.00146829	-0.000442639
13	4	0.00230647	0.00076173
13	5	-0.00173799	-0.000973304
13	6	1.84278e-05	0.000418486
13	7	0.00114867	0.000387382
13	8	-0.000923016	-0.000424293
13	9	0.000164558	-7.65921e-05
13	10	0.000103803	0.000296821
13	11	3.39076e-05	-0.000262755
13	12	4.43725e-05	0.000508417
13	13	-0.000476433	-0.00107403
13	14	0.000872726	0.00154858
13	15	-0.000932525	-0.00159821
13	16	0.000703972	0.00117967
13	17	-0.000375398	-0.000577264
13	18	0.000107258	0.00014837
13	19	1.62566e-05	1.5191e-05
13	20	-2.80388e-05	-2.77138e-05
13	21	1.28282e-05	-5.0834e-06
13	22	-1.443e-06	2.73437e-05
13	23	-8.01801e-06	-1.98028e-05
13	24	3.50484e-06	-8.2833e-06
13	25	1.94465e-05	4.2388e-05
14	1	4.20104e-05	-6.05271e-05
14	2	-0.000209443	0.000150363
14	3	0.00037221	-2.95299e-05
14	4	-0.000282098	-0.000289948
14	5	6.44604e-05	0.000419755
14	6	1.06697e-05	-0.000310019
14	7	-2.35721e-05	0.000267
14	8	0.000208333	-0.000244331
14	9	-0.000557493	3.65543e-05
14	10	0.000780277	0.000177141
14	11	-0.000656845	-0.000177863
14	12	0.000338422	0.000168075
14	13	-0.000112161	-0.000279834
14	14	3.7469e-05	0.000293073
14	15	-2.03691e-05	-0.000159807
14	16	-5.11266e-06	5.21351e-05
14	17	2.83057e-05	-9.67323e-06
14	18	-2.11094e-05	-1.07475e-05
14	19	8.17904e-06	1.08751e-05
14	20	-1.1305e-05	9.82785e-07
14	21	1.08344e-05	-5.71291e-06
14	22	1.8688e-06	1.26608e-06
14	23	-9.64985e-06	3.03963e-06
14	24	4.73105e-06	-8.89407e-07
14	25	2.53486e-06	-4.09781e-06
15	1	1.06286e-05	-0.000165201
15	2	-5.13972e-06	0.000459908
15	3	-0.000121486	-0.000497792
15	4	0.000372629	0.000177926
15	5	-0.000528829	0.000176087
15	6	0.000541515	-0.000227627
15	7	-0.000555583	-0.000100905
15	8	0.000532453	0.000407948
15	9	-0.000349253	-0.000285519
15	10	4.54333e-05	-8.10522e-05
15	11	0.000155921	0.000290618
15	12	-9.29944e-05	-0.000303166
15	13	-9.06746e-05	0.000317157
15	14	0.000202978	-0.000371943
15	15	-0.000232998	0.000368782
15	16	0.000184449	-0.000275805
15	17	-5.82613e-05	0.000137326
15	18	-4.145e-05	-2.68562e-05
15	19	4.295e-05	-1.78388e-06
15	20	-5.37296e-06	-1.53857e-05
15	21	-7.6301e-06	1.45923e-05
15	22	-1.11565e-07	2.08204e-07
15	23	3.82686e-06	-3.2236e-06
15	24	2.65153e-06	3.32304e-06
15	25	-8.07158e-06	-5.75654e-06
16	1	1.82551e-05	5.54959e-05
16	2	-0.000118696	-0.000247734
16	3	0.000356763	0.000467543
16	4	-0.000509231	-0.000589803
16	5	0.000410616	0.000559176
16	6	-0.000331886	-0.000226224
16	7	0.00033638	-0.000347654
16	8	-0.000139669	0.000759691
16	9	-0.000144035	-0.000758789
16	10	0.000110855	0.000533604
16	11	0.000139086	-0.000368839
16	12	-0.000199626	0.000297623
16	13	3.99394e-05	-0.000185665
16	14	7.73326e-05	1.51777e-05
16	15	-4.39368e-05	8.43433e-05
16	16	-2.09542e-05	-7.12008e-05
16	17	2.50335e-05	3.06683e-05
16	18	-4.54865e-06	-1.55463e-05
16	19	5.48827e-07	1.93617e-05
16	20	-6.05687e-06	-2.76695e-05
16	21	1.0522e-05	2.6776e-05
16	22	-1.35392e-05	-1.22011e-05
16	23	1.16457e-05	-4.33115e-06
16	24	-5.23364e-06	1.06906e-05
16	25	1.98715e-06	-6.4674e-06
17	1	1.30011e-05	-6.23684e-05
17	2	-8.13306e-05	0.000149861
17	3	0.000175196	7.76744e-05
17	4	-0.000144091	-0.000659284
17	5	-8.72755e-06	0.000822424
17	6	0.000109674	-0.000114065
17	7	-0.000148862	-0.000640253
17	8	0.000239209	0.000630862
17	9	-0.000282376	-0.000275843
17	10	0.000250732	0.000303699
17	11	-0.000424697	-0.000759397
17	12	0.000767691	0.00123407
17	13	-0.000848868	-0.00134261
17	14	0.000585712	0.00103747
17	15	-0.000293356	-0.000586091
17	16	0.00015681	0.000236002
17	17	-0.00011089	-5.998e-05
17	18	6.02484e-05	7.04206e-06
17	19	-1.15678e-05	7.17804e-06
17	20	3.18899e-06	-9.35891e-06
17	21	-1.44774e-05	-2.71356e-06
17	22	8.42442e-06	1.52429e-06
17	23	1.22296e-05	1.83311e-05
17	24	-1.22316e-05	-6.23328e-06
17	25	-3.49465e-05	-7.12249e-05
18	1	2.73731e-05	3.46636e-06
18	2	-0.00020159	5.06105e-05
18	3	0.000590923	-0.000148251
18	4	-0.000900468	0.000110099
18	5	0.000732773	8.56722e-05
18	6	-0.000299142	-0.000178704
18	7	3.95552e-05	4.81768e-06
18	8	4.17976e-05	0.000148037
18	9	-9.77646e-05	-1.93308e-05
18	10	0.000120538	-0.000177733
18	11	-5.10535e-05	0.000225503
18	12	-4.49291e-05	-0.000133043
18	13	3.48004e-05	-1.29033e-05
18	14	5.63953e-05	9.41992e-05
18	15	-9.30538e-05	-8.09171e-05
18	16	5.16907e-05	4.3464e-05
18	17	-1.71783e-05	-2.33143e-05
18	18	2.30433e-05	1.60662e-05
18	19	-3.45343e-05	-1.42595e-05
18	20	2.88051e-05	1.13547e-05
18	21	-1.26687e-05	-4.31034e-06
18	22	-3.35032e-06	-3.06188e-07
18	23	1.24671e-05	-2.59866e-06
18	24	-9.93614e-06	6.09119e-06
18	25	1.20519e-06	-4.23451e-06
19	1	-9.7328e-07	-7.39318e-06
19	2	0.000129998	-1.96361e-05
19	3	-0.000434952	0.000136801
19	4	0.000615705	-0.000227521
19	5	-0.000489052	0.000100437
19	6	0.000323422	6.82152e-05
19	7	-0.000350096	-2.44181e-06
19	8	0.000409142	-8.91981e-05
19	9	-0.000306366	7.46501e-06
19	10	0.000137448	2.79764e-05
19	11	-6.21021e-05	7.33999e-05
19	12	7.52537e-05	-0.000157091
19	13	-0.000126855	0.00018836
19	14	0.000182277	-0.000207613
19	15	-0.000161224	0.000191259
19	16	5.81963e-05	-0.000133302
19	17	1.97017e-05	7.2558e-05
19	18	-2.19585e-05	-3.28414e-05
19	19	4.79397e-06	1.01706e-05
19	20	-1.07662e-05	-3.77629e-07
19	21	2.13727e-05	1.8296e-06
19	22	-1.42647e-05	-7.42266e-06
19	23	-2.63721e-06	1.01309e-05
19	24	1.5829e-05	-1.67774e-05
19	25	-3.19943e-05	4.15711e-05
20	1	2.26113e-06	3.59969e-05
20	2	1.38992e-05	-0.000166603
20	3	-0.000133969	0.000352297
20	4	0.000324917	-0.000451193
20	5	-0.000362194	0.000438631
20	6	0.000158939	-0.000404142
20	7	4.01047e-05	0.000314175
20	8	-1.37208e-05	-0.000147767
20	9	-0.000128601	8.99761e-05
20	10	0.000233557	-0.000197007
20	11	-0.000266635	0.000256009
20	12	0.000178958	-0.000160967
20	13	-3.98048e-05	4.68111e-05
20	14	7.41907e-06	-1.06769e-05
20	15	-5.05438e-05	4.9998e-06
20	16	4.10427e-05	-4.13213e-07
20	17	9.64759e-06	1.15296e-05
20	18	-3.15107e-05	-2.71087e-05
20	19	2.48862e-05	2.4622e-05
20	20	-1.83725e-05	-7.29129e-06
20	21	1.22064e-05	-7.35527e-06
20	22	-4.1179e-06	9.68249e-06
20	23	3.96775e-06	-3.11387e-06
20	24	-7.13646e-06	-2.70795e-06
20	25	4.72961e-06	2.49216e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode16_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0397589	0
0	2	0.0579446	0
0	3	-0.0220263	0
0	4	-0.0463567	0
0	5	0.059451	0
0	6	0.00518959	0
0	7	-0.0773204	0
0	8	0.0954018	0
0	9	-0.065038	0
0	10	0.0263621	0
0	11	-0.00502515	0
0	12	-0.000458505	0
0	13	0.00129142	0
0	14	-0.00205555	0
0	15	0.00179803	0
0	16	-0.000747079	0
0	17	4.8925e-05	0
0	18	0.000117847	0
0	19	3.08744e-05	0
0	20	-0.000158793	0
0	21	7.95836e-05	0
0	22	7.12822e-06	0
0	23	-3.2329e-06	0
0	24	-3.05335e-06	0
0	25	-8.21702e-06	0
1	1	-0.000529518	-0.00136335
1	2	0.0034513	0.00538429
1	3	-0.00488267	-0.0065455
1	4	0.00248327	0.00177771
1	5	-0.000641279	0.0029188
1	6	0.00143939	-0.00159431
1	7	-0.00169146	-0.00425643
1	8	0.000704958	0.00871777
1	9	-0.000235717	-0.0081281
1	10	-0.000233681	0.00411749
1	11	0.000675207	-0.00116887
1	12	1.5806e-05	0.00125518
1	13	-0.000712727	-0.00231575
1	14	0.00029944	0.0022877
1	15	0.000416475	-0.00153432
1	16	-0.000614333	0.000857754
1	17	0.00027555	-0.000208376
1	18	0.000133828	-0.000462765
1	19	-0.000154426	0.000790278
1	20	-0.00011107	-0.000489628
1	21	0.00025965	-0.000140105
1	22	-0.000214102	0.000517571
1	23	0.00013427	-0.000476215
1	24	-6.49111e-05	0.00026611
1	25	5.19385e-06	-0.000110544
2	1	0.0122741	-0.00261731
2	2	-0.0184653	0.00293256
2	3	0.00657374	0.00239598
2	4	0.00933553	-0.00990256
2	5	-0.00924475	0.0125935
2	6	-0.0051214	-0.00707952
2	7	0.0171543	-0.00242853
2	8	-0.0174851	0.00744062
2	9	0.0101377	-0.00459119
2	10	-0.00288903	-0.000771978
2	11	-0.000658656	0.00283282
2	12	0.000966836	-0.00182448
2	13	-0.000128614	0.000423202
2	14	-0.00043481	0.000240806
2	15	0.000676249	-9.62311e-05
2	16	-0.000610422	-0.000421498
2	17	0.00023273	0.000515457
2	18	-1.55164e-05	-9.95881e-05
2	19	8.02676e-05	-0.000159789
2	20	-9.45736e-05	8.10953e-05
2	21	4.56933e-06	-1.25247e-05
2	22	6.33133e-05	4.65037e-05
2	23	-7.77799e-05	-5.5363e-05
2	24	4.0865e-05	2.55439e-05
2	25	5.79448e-06	-8.25959e-06
3	1	0.235158	1.23318
3	2	-0.524188	-2.74745
3	3	0.469605	2.47201
3	4	0.0216303	0.0815748
3	5	-0.562481	-2.91723
3	6	0.751852	3.93705
3	7	-0.575676	-3.03009
3	8	0.289568	1.52569
3	9	-0.094396	-0.497403
3	10	0.0178795	0.0952605
3	11	-0.00241183	-0.0105492
3	12	0.00164393	0.00299273
3	13	-0.00123464	-0.00110902
3	14	0.000524065	0.000231462
3	15	0.000142702	-0.000339335
3	16	-0.000556496	5.09577e-05
3	17	0.000493988	0.000499852
3	18	-0.000241499	-0.000410961
3	19	5.69722e-05	-0.000485254
3	20	9.599e-05	0.00132043
3	21	-0.000205109	-0.00140942
3	22	0.000192399	0.000933584
3	23	-7.73833e-05	-0.000389234
3	24	-2.19857e-05	6.79336e-05
3	25	3.89974e-05	2.92898e-05
4	1	-0.000963449	0.00427711
4	2	0.00288706	-0.0117268
4	3	-0.00354966	0.0146077
4	4	0.000314459	-0.00610549
4	5	0.00561884	-0.00905415
4	6	-0.00957198	0.0181265
4	7	0.00869722	-0.0158499
4	8	-0.00490311	0.00873819
4	9	0.00177797	-0.00424802
4	10	-0.000425913	0.00336995
4	11	0.000274145	-0.00345599
4	12	-0.00101405	0.00264304
4	13	0.00186608	-0.00112079
4	14	-0.00182734	0.000116714
4	15	0.00102652	-8.89851e-05
4	16	-0.000326639	0.000405776
4	17	0.000107008	-0.00049711
4	18	-0.000110333	0.00038314
4	19	6.35657e-05	-0.000198083
4	20	6.23219e-06	-5.21177e-06
4	21	-2.2716e-05	9.25781e-05
4	22	2.8133e-05	-3.86258e-05
4	23	-3.71306e-05	-2.14497e-05
4	24	2.90705e-05	3.40801e-05
4	25	-1.77765e-05	-2.54906e-05
5	1	-0.00104285	0.00826549
5	2	0.00369259	-0.0298497
5	3	-0.00527406	0.0568637
5	4	0.0024857	-0.0717949
5	5	0.00265234	0.0641071
5	6	-0.00538878	-0.0407933
5	7	0.00421712	0.0183453
5	8	-0.00128142	-0.00571113
5	9	-0.000503317	0.00089669
5	10	0.000756418	5.25071e-06
5	11	-0.000910853	0.00085331
5	12	0.0011251	-0.00135857
5	13	-0.000864898	0.000540771
5	14	0.000319001	0.000467435
5	15	3.86645e-05	-0.000478337
5	16	-6.18333e-05	-0.000263866
5	17	-3.59578e-05	0.00085354
5	18	0.000118873	-0.000880526
5	19	-0.000187693	0.000527595
5	20	0.000173592	-0.00012341
5	21	-7.05611e-05	-0.000101698
5	22	-5.25327e-06	0.000108401
5	23	3.1743e-06	-4.47057e-05
5	24	1.035e-05	3.04809e-05
5	25	1.40553e-06	-3.28207e-05
6	1	0.000476854	0.00029096
6	2	-0.00145916	-0.00068039
6	3	0.00302514	0.000276979
6	4	-0.00556531	0.000646198
6	5	0.00804109	-0.000219849
6	6	-0.0080047	-0.00195676
6	7	0.00478813	0.00348391
6	8	-0.00088451	-0.00223256
6	9	-0.00111216	-0.00045288
6	10	0.00114986	0.00169032
6	11	-0.00049212	-0.0011126
6	12	-6.48768e-05	0.000232245
6	13	0.000220435	5.84733e-05
6	14	-2.38776e-05	0.000145149
6	15	-0.00023848	-0.000205077
6	16	0.000346504	-8.0848e-05
6	17	-0.00021834	0.000203717
6	18	4.78871e-06	-2.83777e-05
6	19	8.1764e-05	-9.59337e-05
6	20	-5.43693e-05	6.67731e-05
6	21	2.41375e-05	-1.40728e-05
6	22	-1.48126e-05	1.41573e-06
6	23	6.12566e-06	-1.49721e-05
6	24	-1.99661e-06	1.56076e-05
6	25	4.02502e-06	5.79799e-06
7	1	-0.000901289	0.000193814
7	2	0.00348034	-0.00158142
7	3	-0.00604996	0.00377146
7	4	0.00619666	-0.00516224
7	5	-0.00408467	0.0065465
7	6	0.00182176	-0.00876894
7	7	-0.000747642	0.00923022
7	8	-2.03419e-06	-0.00629928
7	9	0.00112746	0.00278336
7	10	-0.00150052	-0.00138704
7	11	0.000786708	0.00139244
7	12	-0.000188145	-0.0012927
7	13	0.000146942	0.000832379
7	14	-0.000175621	-0.000412809
7	15	0.00011075	9.30066e-05
7	16	1.05285e-05	0.00057707
7	17	-0.00023836	-0.00157682
7	18	0.000419081	0.0021241
7	19	-0.000384568	-0.00176778
7	20	0.000211896	0.000938775
7	21	-6.10003e-05	-0.000272082
7	22	-3.82602e-06	-7.83615e-06
7	23	1.79846e-05	3.62507e-05
7	24	-1.81842e-05	-1.46369e-05
7	25	9.68988e-06	1.7111e-05
8	1	0.000326622	-0.000345408
8	2	-0.00143676	0.00143874
8	3	0.00269246	-0.00286242
8	4	-0.00291768	0.00345606
8	5	0.00250105	-0.00283885
8	6	-0.00201715	0.00158014
8	7	0.00102624	-0.000494199
8	8	-0.000173166	0.000149498
8	9	0.000376942	-0.000234709
8	10	-0.000772976	0.000248122
8	11	0.000468175	-0.000199214
8	12	0.000136387	0.000115258
8	13	-0.000442913	-4.26981e-05
8	14	0.000339195	0.000150328
8	15	-2.60042e-05	-0.000306769
8	16	-0.000226277	0.000271218
8	17	0.00025304	-0.000173185
8	18	-0.000133325	0.000173126
8	19	5.20153e-05	-0.000150705
8	20	-3.467e-05	5.39174e-05
8	21	1.83208e-05	8.08422e-06
8	22	-1.01437e-06	-6.97932e-06
8	23	1.3051e-06	-8.57932e-06
8	24	-9.68292e-06	1.43523e-05
8	25	1.37357e-05	-1.38111e-05
9	1	5.71191e-05	-0.000286016
9	2	-0.000153554	0.000709202
9	3	0.000388378	-0.000430997
9	4	-0.000213281	-0.000458013
9	5	-0.0011872	0.000428777
9	6	0.00281602	0.000936647
9	7	-0.00294713	-0.00189956
9	8	0.00168354	0.000952935
9	9	-0.000261725	0.000998214
9	10	-0.000488646	-0.00169872
9	11	0.000493241	0.000836332
9	12	-0.000239942	-0.000182571
9	13	5.76671e-05	0.000274946
9	14	4.58337e-05	-0.000256382
9	15	-6.76207e-05	0.000192395
9	16	4.42203e-05	-0.000480401
9	17	-9.23098e-06	0.000671216
9	18	-4.11435e-05	-0.000445569
9	19	5.62856e-05	0.00012011
9	20	-1.09186e-05	2.54203e-05
9	21	-2.53534e-05	-2.39418e-05
9	22	1.89038e-05	5.49274e-06
9	23	-1.08515e-05	-1.70707e-05
9	24	1.08808e-05	2.49354e-05
9	25	-1.60972e-06	-2.1352e-05
10	1	0.000108846	-5.2805e-05
10	2	-0.000723835	-0.000122712
10	3	0.00213079	0.000759343
10	4	-0.00345014	-0.00132551
10	5	0.00320827	0.00128998
10	6	-0.00154398	-0.000826125
10	7	0.000301213	0.000165862
10	8	-0.000266444	0.000365862
10	9	0.000388842	-7.19234e-05
10	10	-5.5099e-05	-0.000749728
10	11	-0.000225242	0.000736719
10	12	0.000159776	0.000128444
10	13	-5.48439e-05	-0.00056962
10	14	9.94058e-05	0.000323727
10	15	-0.000105686	-4.04954e-05
10	16	-1.59985e-05	-1.79896e-05
10	17	9.71106e-05	-1.63805e-05
10	18	-5.49226e-05	4.14184e-05
10	19	-1.00659e-06	-4.31059e-05
10	20	-7.47064e-06	2.71885e-05
10	21	2.73085e-05	-5.48996e-06
10	22	-1.34391e-05	-5.7884e-07
10	23	-6.37704e-06	-6.06327e-06
10	24	9.08657e-06	3.19067e-06
10	25	-7.58898e-06	8.27601e-06
11	1	0.000269442	-4.97235e-05
11	2	-0.000768628	-5.31333e-05
11	3	0.00114041	0.000634983
11	4	-0.00153463	-0.00185329
11	5	0.00240099	0.00300781
11	6	-0.00325423	-0.00277165
11	7	0.00310767	0.00146818
11	8	-0.00197649	-0.000695366
11	9	0.000661612	0.000480423
11	10	0.000190697	7.28732e-06
11	11	-0.000332491	-0.000408805
11	12	2.46077e-05	0.000206979
11	13	0.000194897	2.03007e-05
11	14	-4.49583e-05	0.000417692
11	15	-0.000320724	-0.00132622
11	16	0.000514827	0.00191349
11	17	-0.000383209	-0.00168857
11	18	0.000163492	0.000954776
11	19	-4.03962e-05	-0.000326013
11	20	-2.13225e-05	5.01315e-05
11	21	4.47854e-05	2.82868e-06
11	22	-2.30446e-05	-1.49337e-06
11	23	-2.29877e-06	1.78964e-06
11	24	3.69939e-06	-2.70531e-07
11	25	2.07014e-06	8.98505e-06
12	1	-9.81427e-05	-0.00011764
12	2	0.000348434	0.000234736
12	3	-0.000410623	6.26921e-06
12	4	0.000109654	-0.000623105
12	5	-0.000148468	0.00119577
12	6	0.000892746	-0.00115417
12	7	-0.0013546	0.000530342
12	8	0.00090286	-0.000229673
12	9	-0.000209148	0.000528142
12	10	-0.000159346	-0.00054228
12	11	0.000236577	-2.93055e-05
12	12	-9.3129e-05	0.0003674
12	13	-0.000149859	-0.00010742
12	14	0.000243297	-0.00019002
12	15	-0.000124425	0.00017334
12	16	-1.20774e-05	-3.3155e-05
12	17	3.60116e-05	-1.78897e-05
12	18	2.13428e-06	-2.09047e-05
12	19	-3.1027e-05	3.6279e-05
12	20	3.12322e-05	-7.29141e-06
12	21	-1.15711e-05	-9.9788e-06
12	22	-2.24104e-06	1.06876e-05
12	23	1.27187e-06	-7.80414e-06
12	24	-2.56548e-06	2.77119e-06
12	25	7.82536e-06	-3.6614e-06
13	1	-0.000128371	7.47592e-07
13	2	0.000582349	5.27872e-05
13	3	-0.00110039	-0.000331914
13	4	0.00103265	0.000831585
13	5	-0.000431453	-0.00108352
13	6	-2.8544e-05	0.000861342
13	7	0.000303787	-0.000722314
13	8	-0.000551398	0.000843064
13	9	0.000482921	-0.000576479
13	10	-0.000120467	-9.85511e-05
13	11	-0.000113709	0.000411605
13	12	0.000109984	-0.000178894
13	13	-8.04257e-05	-1.6767e-05
13	14	0.000126188	-0.000123828
13	15	-0.000156303	0.000333902
13	16	0.000109015	-0.000365754
13	17	-3.80043e-05	0.000228368
13	18	6.10637e-06	-6.42777e-05
13	19	-1.99357e-05	-4.37916e-06
13	20	3.89708e-05	-1.01326e-05
13	21	-3.15179e-05	2.49296e-05
13	22	1.71842e-05	-1.46751e-05
13	23	-1.41451e-05	2.82023e-06
13	24	9.03371e-06	9.66857e-06
13	25	1.68476e-06	-2.60222e-05
14	1	4.87893e-05	-6.49637e-05
14	2	-0.000235116	0.000509458
14	3	0.000291749	-0.00151124
14	4	0.000295242	0.00243858
14	5	-0.00109566	-0.00227984
14	6	0.00119209	0.00098462
14	7	-0.000670736	0.000324308
14	8	0.000201298	-0.000727105
14	9	1.46415e-05	0.00045565
14	10	-0.000125188	-0.00018188
14	11	0.000261427	4.54594e-05
14	12	-0.00033867	7.33537e-05
14	13	0.000202586	-6.68818e-05
14	14	-1.46729e-05	-7.06046e-05
14	15	-8.874e-06	0.000116779
14	16	-4.45451e-05	-2.45018e-05
14	17	3.55902e-05	-4.54111e-05
14	18	2.45641e-06	2.83445e-05
14	19	4.56649e-07	1.43724e-05
14	20	-2.59079e-05	-2.83771e-05
14	21	2.68349e-05	1.43039e-05
14	22	-2.75596e-06	1.38325e-06
14	23	-1.86731e-05	-6.56126e-06
14	24	2.35687e-05	7.67279e-06
14	25	-1.39494e-05	-6.18451e-06
15	1	-8.21117e-06	-2.4657e-05
15	2	4.58131e-05	0.000127084
15	3	-8.34809e-05	-0.000383648
15	4	0.000187551	0.000542303
15	5	-0.000491541	-0.0002627
15	6	0.000902517	-0.000168012
15	7	-0.00111564	0.000257634
15	8	0.000938977	-7.71043e-05
15	9	-0.000489108	2.20146e-05
15	10	4.44588e-05	-0.000204015
15	11	0.000189826	0.000362743
15	12	-0.000172749	-0.00011973
15	13	-1.33896e-05	-0.000552528
15	14	0.000195579	0.00110048
15	15	-0.000228468	-0.00106924
15	16	0.000136524	0.000626181
15	17	-5.10004e-05	-0.000199159
15	18	2.29553e-05	1.47496e-05
15	19	-1.49628e-05	-6.67683e-06
15	20	9.83889e-06	1.50987e-05
15	21	-1.30131e-05	-4.34752e-06
15	22	1.34649e-05	1.09229e-05
15	23	-4.07321e-06	-1.11506e-05
15	24	-5.27079e-06	-1.64126e-05
15	25	2.84917e-06	6.39614e-06
16	1	-2.35167e-05	3.68009e-05
16	2	1.31294e-05	-0.000276197
16	3	8.55093e-05	0.000690781
16	4	-0.00027305	-0.000776322
16	5	0.000416059	0.000169366
16	6	-0.000327604	0.000647593
16	7	0.000157302	-0.000807682
16	8	-0.000183216	0.000289147
16	9	0.000234807	0.000108906
16	10	-9.6829e-05	5.39163e-06
16	11	-1.57211e-05	-0.000299205
16	12	-2.85475e-05	0.000371775
16	13	5.92655e-05	-0.000219749
16	14	-6.66192e-06	9.83067e-05
16	15	-4.06485e-05	-8.427e-05
16	16	4.6749e-05	6.7977e-05
16	17	-3.33065e-05	-3.51607e-05
16	18	1.23433e-05	2.50169e-05
16	19	-1.14606e-08	-1.75989e-05
16	20	4.92695e-06	3.03772e-06
16	21	-1.13949e-05	2.66028e-06
16	22	9.79237e-06	1.24896e-07
16	23	-2.60076e-06	-4.87478e-06
16	24	-4.73188e-06	9.42003e-06
16	25	6.52995e-06	-8.33368e-06
17	1	-2.39976e-05	-4.46414e-06
17	2	0.00010146	0.000141994
17	3	-0.000237339	-0.000519286
17	4	0.000366837	0.000932623
17	5	-0.000206306	-0.000997717
17	6	-0.000301804	0.000651326
17	7	0.000703359	-0.000134607
17	8	-0.000694683	-0.000344877
17	9	0.000394045	0.000603518
17	10	-7.6507e-05	-0.000571437
17	11	-4.55043e-05	0.000368383
17	12	3.23195e-06	-0.000166276
17	13	1.93243e-05	7.81735e-05
17	14	3.95572e-05	-5.98389e-05
17	15	-6.78917e-05	9.91326e-06
17	16	1.45599e-05	5.81648e-05
17	17	2.82346e-05	-7.03339e-05
17	18	-6.93289e-06	3.1331e-05
17	19	-2.8908e-05	-5.2435e-06
17	20	3.30888e-05	4.67332e-06
17	21	-1.8417e-05	1.02141e-06
17	22	1.0283e-05	-7.78904e-06
17	23	-6.29733e-06	-5.52726e-06
17	24	-4.78025e-07	1.46183e-05
17	25	-9.89029e-07	2.35824e-05
18	1	-3.57766e-06	5.06768e-05
18	2	3.91982e-05	-0.000205454
18	3	-5.18122e-05	0.000437234
18	4	4.11563e-05	-0.000594149
18	5	-7.38855e-05	0.000589425
18	6	-2.77366e-05	-0.000441055
18	7	0.000375791	0.000223923
18	8	-0.00061	-4.96517e-05
18	9	0.000428234	8.21855e-06
18	10	-9.86713e-05	-7.64189e-05
18	11	5.35997e-06	0.00011731
18	12	-7.88346e-05	-7.15322e-05
18	13	6.96331e-05	1.46017e-06
18	14	1.0413e-05	2.96832e-05
18	15	-3.23243e-05	-1.26482e-05
18	16	1.0993e-05	-1.44979e-05
18	17	-5.73749e-06	9.62477e-06
18	18	7.59042e-06	5.87666e-06
18	19	-3.85018e-06	7.91701e-06
18	20	2.19199e-06	-2.8743e-05
18	21	-5.43308e-06	2.59364e-05
18	22	8.84738e-06	-1.1764e-05
18	23	-6.73804e-06	3.90959e-06
18	24	3.03464e-06	-2.95649e-06
18	25	-2.26842e-06	3.72727e-06
19	1	-2.44155e-05	1.55979e-05
19	2	4.95879e-05	-3.5377e-05
19	3	-3.92855e-05	-1.92201e-05
19	4	0.000116322	0.000112828
19	5	-0.000396005	-8.54968e-05
19	6	0.00070129	1.17744e-05
19	7	-0.000703104	-1.45014e-05
19	8	0.000379655	-2.49518e-05
19	9	-3.08263e-05	0.000138524
19	10	-0.000136857	-0.000167646
19	11	9.54635e-05	3.68759e-05
19	12	7.10418e-05	0.000134051
19	13	-0.000157537	-0.000198362
19	14	5.92765e-05	0.000158245
19	15	7.22097e-05	-9.09374e-05
19	16	-9.52853e-05	4.25088e-05
19	17	5.0806e-05	-1.58413e-05
19	18	-1.76434e-05	-6.93699e-06
19	19	1.17364e-05	2.14355e-05
19	20	-1.33895e-05	-1.39676e-05
19	21	7.75578e-06	8.05464e-06
19	22	-1.46023e-06	-2.80265e-05
19	23	-3.40734e-07	3.12291e-05
19	24	1.10586e-05	4.95445e-05
19	25	-3.69263e-05	-0.000196653
20	1	1.53893e-06	-3.93049e-06
20	2	-2.05174e-05	4.20792e-06
20	3	6.35878e-05	2.2357e-05
20	4	-1.9844e-05	-7.28226e-05
20	5	-9.82589e-05	0.000100814
20	6	0.000116092	-0.000158884
20	7	-0.000124201	0.000251565
20	8	0.00023413	-0.000185904
20	9	-0.000240676	-1.7642e-05
20	10	5.36597e-05	0.000112274
20	11	8.93071e-05	-7.08542e-05
20	12	-8.30809e-05	8.66443e-06
20	13	5.0316e-05	3.54986e-05
20	14	-2.62677e-05	-5.39999e-05
20	15	-1.09218e-05	3.70853e-05
20	16	2.5166e-05	-4.81868e-06
20	17	-9.61695e-06	-8.53852e-06
20	18	1.54411e-06	2.43265e-06
20	19	-5.05042e-06	3.71562e-06
20	20	2.61337e-06	-6.04753e-06
20	21	2.3087e-06	5.54291e-06
20	22	-8.43318e-07	-2.39465e-06
20	23	-3.47333e-06	8.37927e-08
20	24	3.84215e-06	1.82266e-07
20	25	-8.52188e-07	-2.91693e-08


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode17_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0340752	0
0	2	-0.0502421	0
0	3	0.0211917	0
0	4	0.038075	0
0	5	-0.0532065	0
0	6	0.00141306	0
0	7	0.0559369	0
0	8	-0.0658294	0
0	9	0.040137	0
0	10	-0.0147493	0
0	11	0.00306629	0
0	12	0.000491287	0
0	13	-0.00109834	0
0	14	0.000240238	0
0	15	0.000499821	0
0	16	-0.000257434	0
0	17	-0.00024551	0
0	18	0.000341137	0
0	19	-0.000181196	0
0	20	2.17652e-05	0
0	21	0.00013275	0
0	22	-0.000221744	0
0	23	0.000163448	0
0	24	-6.35098e-05	0
0	25	6.25856e-06	0
1	1	-0.000656818	0.00240607
1	2	0.00520827	-0.0117188
1	3	-0.00764257	0.0118948
1	4	0.00359428	0.0027248
1	5	-0.00109102	-0.010375
1	6	0.0069057	0.000754362
1	7	-0.0161594	0.0116828
1	8	0.0202147	-0.0147688
1	9	-0.0156432	0.0103805
1	10	0.00633424	-0.00539336
1	11	0.000656536	0.00285206
1	12	-0.0021701	-0.00123309
1	13	0.000435177	-0.000305121
1	14	0.00126587	0.000710413
1	15	-0.0014532	-0.000235762
1	16	0.000585759	6.50971e-05
1	17	0.000209525	-0.00034634
1	18	-0.000633538	0.00055896
1	19	0.000724741	-0.000378536
1	20	-0.000361711	3.13461e-05
1	21	-0.000201001	6.85034e-05
1	22	0.000540664	5.56445e-05
1	23	-0.000526333	-0.00013209
1	24	0.000300669	8.3564e-05
1	25	-9.90206e-05	-8.30871e-06
2	1	-0.00074078	0.00162367
2	2	-0.00107102	-0.00165595
2	3	0.00333019	-0.000596925
2	4	-0.000120525	0.00304051
2	5	-0.00747846	-0.00383632
2	6	0.0117085	0.00194162
2	7	-0.00934547	0.00156418
2	8	0.00484545	-0.00362691
2	9	-0.00229752	0.00230732
2	10	0.00134389	0.00102835
2	11	-0.000564307	-0.00305127
2	12	-0.000382013	0.00254568
2	13	0.000918917	-0.00127227
2	14	-0.00048455	0.000554834
2	15	-0.00031917	-7.234e-05
2	16	0.000538553	-0.000309294
2	17	-0.000178459	0.000318863
2	18	-9.10268e-05	-0.00011088
2	19	-5.04478e-05	-1.8539e-05
2	20	0.000271123	2.30816e-05
2	21	-0.000237789	8.92251e-06
2	22	4.0441e-05	-2.31536e-05
2	23	9.34681e-05	3.44758e-05
2	24	-9.72287e-05	-4.00966e-05
2	25	4.12865e-05	2.30274e-05
3	1	-1.22671	0.238505
3	2	2.73366	-0.531504
3	3	-2.45763	0.478136
3	4	-0.0898525	0.0148787
3	5	2.91885	-0.560088
3	6	-3.93773	0.753032
3	7	3.03499	-0.575457
3	8	-1.53275	0.286509
3	9	0.501765	-0.0919504
3	10	-0.0963528	0.0171082
3	11	0.0107313	-0.00175649
3	12	-0.00333207	0.00127354
3	13	0.00120177	-0.00195627
3	14	7.71116e-05	0.00174996
3	15	-0.000164555	-0.00067208
3	16	0.00046529	-0.000327552
3	17	-0.000675653	0.000511395
3	18	0.000141601	-0.000198747
3	19	0.000806224	-7.76265e-05
3	20	-0.00143622	0.000233707
3	21	0.00139661	-0.000278881
3	22	-0.000909045	0.000194127
3	23	0.000412133	-8.27509e-05
3	24	-0.00012515	2.32089e-05
3	25	1.61978e-05	3.63356e-06
4	1	0.00152731	-0.00250526
4	2	-0.00595161	0.00833282
4	3	0.0131489	-0.0150496
4	4	-0.0190323	0.0184965
4	5	0.0185737	-0.0157556
4	6	-0.012712	0.00791791
4	7	0.00621187	-0.000495307
4	8	-0.00123556	-0.00203327
4	9	-0.00184588	0.000716339
4	10	0.00254498	0.000879157
4	11	-0.00144304	-0.00109403
4	12	0.000309866	0.000356982
4	13	-0.000135784	0.000421667
4	14	0.000211343	-0.000548326
4	15	5.00741e-05	6.72871e-05
4	16	-0.000230066	0.000330101
4	17	0.000138816	-0.00032866
4	18	-3.05203e-05	0.000134147
4	19	4.44244e-06	3.57236e-05
4	20	-3.04845e-05	-6.27116e-05
4	21	6.59325e-05	4.44041e-08
4	22	-6.27875e-05	1.71175e-05
4	23	2.77749e-05	8.41722e-06
4	24	7.31519e-06	-1.24043e-05
4	25	-3.28235e-05	1.08561e-08
5	1	-9.57787e-05	-0.0179965
5	2	-0.00123343	0.0661117
5	3	0.00591995	-0.124357
5	4	-0.0118592	0.150989
5	5	0.0136274	-0.128549
5	6	-0.00936833	0.0788844
5	7	0.00282757	-0.0345719
5	8	0.00133035	0.0102226
5	9	-0.00156354	-0.00184198
5	10	-0.000235679	0.000598033
5	11	0.00137597	-0.000636763
5	12	-0.00119734	0.000259448
5	13	0.00060475	-0.000217389
5	14	-4.45199e-05	0.000568923
5	15	-0.000323202	-0.000533028
5	16	7.8299e-05	0.000185781
5	17	0.000578452	3.94112e-05
5	18	-0.000847302	-0.000169442
5	19	0.000519094	0.00022318
5	20	-7.77813e-05	-0.000111482
5	21	-0.000107385	-4.03657e-05
5	22	7.3945e-05	7.92492e-05
5	23	-1.92578e-06	-4.92108e-05
5	24	-2.86172e-05	2.27778e-05
5	25	2.99198e-05	-2.42878e-06
6	1	-9.79642e-05	0.000104124
6	2	-8.72908e-05	-3.97247e-05
6	3	0.00105564	-0.00172245
6	4	-0.00118258	0.00603339
6	5	-0.00147389	-0.0103612
6	6	0.00470815	0.010675
6	7	-0.0054708	-0.00620251
6	8	0.00491532	0.000670849
6	9	-0.00456819	0.00187678
6	10	0.00335857	-0.00104737
6	11	-0.00119388	-0.000537219
6	12	-0.000258017	0.000650379
6	13	0.000292708	0.000349486
6	14	0.00027962	-0.000869758
6	15	-0.000530951	0.00059284
6	16	0.000387033	-0.000293317
6	17	-0.000227842	0.000223923
6	18	0.000157504	-0.000117657
6	19	-7.28442e-05	-4.80828e-05
6	20	-4.49992e-06	9.94929e-05
6	21	-4.92597e-06	-2.87649e-05
6	22	4.14427e-05	-2.45809e-05
6	23	-2.65884e-05	6.94305e-06
6	24	-9.69307e-06	1.93903e-05
6	25	2.00095e-05	-1.16838e-05
7	1	-0.000287938	0.000558774
7	2	0.00152364	-0.00253744
7	3	-0.00353875	0.00455737
7	4	0.00552118	-0.00395053
7	5	-0.00739887	0.00151596
7	6	0.00862441	-0.000327308
7	7	-0.00776005	0.000557467
7	8	0.00475286	-0.000119889
7	9	-0.0014154	-0.00108621
7	10	-0.000292316	0.00167549
7	11	0.000179914	-0.00153446
7	12	0.000209402	0.0011015
7	13	-6.83825e-05	-0.000446492
7	14	-5.71863e-05	-8.69672e-05
7	15	0.000128624	0.000180897
7	16	-0.00071766	7.65209e-05
7	17	0.00163711	-0.000418581
7	18	-0.00207911	0.00055555
7	19	0.00172099	-0.000459345
7	20	-0.000965904	0.000295636
7	21	0.000330809	-0.000128764
7	22	-3.45736e-05	-5.1285e-06
7	23	-5.43101e-06	5.0579e-05
7	24	-6.29472e-06	-2.87871e-05
7	25	-6.82717e-06	1.24945e-06
8	1	7.26779e-05	0.000307936
8	2	-0.000135141	-0.000920517
8	3	0.000399543	0.00159955
8	4	-0.00174647	-0.00238899
8	5	0.00356251	0.00330266
8	6	-0.00344472	-0.00347817
8	7	0.00152543	0.00272522
8	8	-0.000446619	-0.00206488
8	9	0.000523162	0.0013735
8	10	-0.000232301	-0.000144645
8	11	-0.000374304	-0.000805085
8	12	0.000407733	0.000766518
8	13	3.56173e-06	-0.000214881
8	14	-0.000236831	-0.000156936
8	15	0.00015413	0.000164836
8	16	-5.01693e-08	5.96597e-05
8	17	-2.93914e-05	-0.000238187
8	18	-1.69195e-05	0.00017859
8	19	1.62711e-05	-1.58072e-05
8	20	7.11049e-06	-5.4952e-05
8	21	-1.03736e-06	3.96819e-05
8	22	-6.82532e-06	-1.69535e-05
8	23	-1.35468e-06	7.6047e-06
8	24	1.63616e-05	1.86956e-07
8	25	-2.68087e-05	-5.99063e-06
9	1	-4.73589e-05	-0.000413394
9	2	-6.27052e-05	0.00147915
9	3	0.000480306	-0.00282467
9	4	-0.000497262	0.00380024
9	5	-0.000498927	-0.00385722
9	6	0.00176959	0.00293381
9	7	-0.0021652	-0.00159935
9	8	0.00175656	0.000615984
9	9	-0.00140041	-0.000104294
9	10	0.0012442	-0.000389302
9	11	-0.00102388	0.000773957
9	12	0.000724096	-0.000658409
9	13	-0.000369171	0.000249213
9	14	8.35937e-05	9.10277e-05
9	15	0.000102301	-0.000261852
9	16	-0.000351503	0.000239816
9	17	0.000540356	-6.83513e-05
9	18	-0.000437091	-9.51279e-05
9	19	0.000186396	0.000133151
9	20	-3.96347e-05	-8.37195e-05
9	21	1.13538e-05	2.36241e-05
9	22	-8.92219e-06	1.07178e-05
9	23	1.96224e-06	-6.52212e-06
9	24	-8.19654e-06	-1.02101e-05
9	25	1.97662e-05	7.01198e-06
10	1	-3.10992e-05	-0.000251534
10	2	0.000330238	0.000571673
10	3	-0.00154691	-0.000137912
10	4	0.00358765	-0.000808202
10	5	-0.00441246	0.0010685
10	6	0.00278185	-0.000992163
10	7	-0.000508026	0.0015283
10	8	-0.000434411	-0.00201556
10	9	0.000268357	0.00148193
10	10	-5.21585e-05	-0.000321574
10	11	0.000156676	-0.000383373
10	12	-0.000312203	0.000335496
10	13	0.000212741	-0.000123591
10	14	3.97255e-05	0.00011861
10	15	-9.74366e-05	-0.000190388
10	16	-8.46862e-05	0.000192784
10	17	0.000215145	-0.000129316
10	18	-0.000132628	7.49431e-05
10	19	-1.03002e-06	-5.44424e-05
10	20	2.78793e-05	2.80962e-05
10	21	-6.54155e-07	-4.01039e-06
10	22	-1.6386e-06	1.57976e-05
10	23	-8.60968e-06	-3.71056e-05
10	24	5.61354e-06	2.86637e-05
10	25	-2.66127e-07	-5.67627e-06
11	1	5.39667e-05	8.31493e-05
11	2	-2.14346e-05	-0.000249144
11	3	-0.000361278	0.000565497
11	4	0.000601098	-0.00127521
11	5	0.000228556	0.00246214
11	6	-0.00154677	-0.00326313
11	7	0.00163516	0.00249299
11	8	-0.000491048	-0.000946788
11	9	-8.28699e-05	0.000330337
11	10	-0.000344921	-0.000520224
11	11	0.000512899	0.000578754
11	12	-0.0001384	-0.000436238
11	13	5.28459e-05	0.000294938
11	14	-0.000593186	-5.79191e-05
11	15	0.00138022	-0.0002738
11	16	-0.00181359	0.000469719
11	17	0.00158936	-0.000412103
11	18	-0.00095616	0.000217166
11	19	0.000363186	-5.53847e-05
11	20	-5.22022e-05	-6.39274e-06
11	21	-1.57112e-05	5.49099e-06
11	22	2.00497e-06	5.66732e-06
11	23	4.18663e-06	-1.56445e-05
11	24	-9.11635e-06	2.55737e-05
11	25	8.98788e-06	-2.24965e-05
12	1	3.05693e-05	1.03521e-05
12	2	6.40125e-06	9.99258e-06
12	3	-0.000188158	1.69422e-05
12	4	0.000262056	-0.000105195
12	5	0.00018678	-0.000104288
12	6	-0.00112449	0.00104767
12	7	0.00179968	-0.00214093
12	8	-0.00147064	0.00200211
12	9	0.000408343	-0.000771091
12	10	0.000514599	-0.000103592
12	11	-0.000826611	0.000221405
12	12	0.000627549	-0.000123846
12	13	-0.000250194	7.61188e-05
12	14	-2.00114e-05	-3.63186e-05
12	15	7.70015e-05	-2.81603e-05
12	16	-2.58463e-05	6.01282e-05
12	17	1.68404e-05	-1.56983e-05
12	18	-5.21683e-05	-3.7548e-05
12	19	6.6754e-05	2.8696e-05
12	20	-4.38165e-05	3.91734e-06
12	21	7.97322e-06	-8.64146e-06
12	22	8.58997e-06	3.4736e-06
12	23	-2.29794e-06	-1.19092e-05
12	24	-4.44479e-06	1.98326e-05
12	25	2.56729e-06	-1.25997e-05
13	1	-1.29362e-05	-4.66411e-05
13	2	3.43709e-05	0.000203773
13	3	2.02592e-05	-0.000265888
13	4	-0.000332435	6.12325e-05
13	5	0.000608039	0.000119889
13	6	-0.000342039	-0.000287514
13	7	-8.35041e-05	0.000668142
13	8	0.000116485	-0.000856549
13	9	-1.20176e-05	0.000651752
13	10	6.15485e-05	-0.00043162
13	11	-8.08273e-05	0.000203159
13	12	-6.00756e-05	0.000106641
13	13	0.00019687	-0.000215173
13	14	-0.000248344	7.46587e-05
13	15	0.000300823	7.72058e-05
13	16	-0.000296422	-0.000118932
13	17	0.000157114	7.87556e-05
13	18	-1.4348e-05	-3.21681e-05
13	19	-1.60106e-05	2.46415e-05
13	20	-2.87875e-06	-3.51171e-05
13	21	-1.09027e-06	2.83613e-05
13	22	1.28427e-05	-7.02538e-06
13	23	-1.07273e-05	-5.95301e-06
13	24	1.54381e-05	2.05503e-06
13	25	-3.04465e-05	4.77424e-06
14	1	-0.000136107	-1.50204e-05
14	2	0.000411374	0.000160942
14	3	-0.000444118	-0.000484536
14	4	0.000212952	0.000482017
14	5	-0.000155571	0.000173585
14	6	0.000390057	-0.000670249
14	7	-0.000919882	0.000464232
14	8	0.00163474	-0.000203966
14	9	-0.00184118	0.000330789
14	10	0.00115894	-0.000457457
14	11	-0.000255979	0.000224627
14	12	-0.000150315	0.000119541
14	13	7.80098e-05	-0.000221596
14	14	7.52757e-05	0.000153441
14	15	-4.97152e-05	-0.000106025
14	16	-5.02393e-05	6.52105e-05
14	17	3.04614e-05	1.75295e-06
14	18	5.13575e-05	-3.08524e-05
14	19	-6.38952e-05	9.92664e-06
14	20	2.45586e-05	1.10966e-05
14	21	5.3481e-06	-1.21075e-05
14	22	-1.71902e-05	8.21209e-07
14	23	1.74094e-05	5.90858e-06
14	24	-6.78051e-06	-9.39143e-07
14	25	-7.10819e-06	-1.82537e-06
15	1	8.668e-05	-2.57332e-05
15	2	-0.000228501	8.81142e-05
15	3	7.22275e-05	5.40449e-05
15	4	0.000655795	-0.000445229
15	5	-0.00149233	0.000328186
15	6	0.00157439	0.00046478
15	7	-0.000771756	-0.000796136
15	8	-0.000114122	0.000347905
15	9	0.000313928	1.71329e-05
15	10	0.000145371	-2.61248e-05
15	11	-0.000633377	1.21726e-05
15	12	0.000610375	-2.54515e-05
15	13	-2.15369e-05	-4.29042e-05
15	14	-0.000699467	0.000144474
15	15	0.000974656	-0.000190788
15	16	-0.000675736	0.000157732
15	17	0.000234896	-9.68045e-05
15	18	-2.3603e-05	7.08804e-05
15	19	-3.72205e-06	-5.72732e-05
15	20	5.31356e-06	2.19572e-05
15	21	-1.17586e-05	6.89672e-06
15	22	5.38924e-06	-6.4169e-06
15	23	-1.08924e-06	-4.71402e-06
15	24	1.22917e-05	5.26565e-06
15	25	4.9898e-06	-3.23655e-06
16	1	2.63899e-05	-1.44681e-05
16	2	-0.000127423	0.000117339
16	3	0.000128992	-0.000250475
16	4	0.000276404	0.000151328
16	5	-0.000805883	0.000164182
16	6	0.000799539	-0.000182678
16	7	-0.000288315	-0.000232879
16	8	-7.06388e-05	0.000507372
16	9	8.06753e-06	-0.000453041
16	10	0.000186642	0.000420477
16	11	-0.000250161	-0.000383423
16	12	0.00013802	0.000110872
16	13	2.85108e-05	0.000193511
16	14	-8.56946e-05	-0.000223469
16	15	4.01074e-05	7.86937e-05
16	16	-8.04319e-06	-2.22003e-05
16	17	2.51355e-05	6.62741e-05
16	18	-4.94137e-05	-6.74298e-05
16	19	4.57485e-05	4.01459e-06
16	20	-1.63406e-05	3.6974e-05
16	21	-1.15867e-05	-2.16324e-05
16	22	2.19989e-05	-7.11128e-06
16	23	-2.09264e-05	1.44908e-05
16	24	1.79197e-05	-1.05337e-05
16	25	-1.3044e-05	8.17475e-06
17	1	-6.36706e-05	6.15266e-05
17	2	0.000328006	-0.000253246
17	3	-0.000852848	0.000509856
17	4	0.00134417	-0.000685177
17	5	-0.00121027	0.000761782
17	6	0.000494941	-0.000699467
17	7	1.24223e-05	0.000348265
17	8	-1.64299e-05	0.000126297
17	9	-0.00011739	-0.000316798
17	10	0.000167915	0.000180739
17	11	-0.000157631	-4.2406e-05
17	12	7.23971e-05	2.33687e-05
17	13	5.43034e-05	-5.22333e-06
17	14	-0.00011702	-1.26783e-05
17	15	9.51347e-05	-1.54787e-05
17	16	-3.21637e-05	4.24099e-05
17	17	-1.3507e-05	-4.60999e-05
17	18	2.20559e-05	4.47545e-05
17	19	-2.58968e-05	-3.74182e-05
17	20	3.44162e-05	2.38323e-05
17	21	-2.96538e-05	-9.29322e-06
17	22	2.08191e-05	-2.09371e-06
17	23	-2.3818e-05	4.92716e-06
17	24	2.02053e-05	-1.62449e-06
17	25	2.19951e-05	1.09871e-06
18	1	-5.20633e-06	-4.40361e-05
18	2	4.00976e-05	8.86621e-05
18	3	-4.76316e-05	-0.000137585
18	4	5.95833e-05	0.000368019
18	5	-0.000132395	-0.000717394
18	6	0.000149438	0.000793668
18	7	-7.38941e-05	-0.000525433
18	8	6.71445e-05	0.000212733
18	9	-0.000161955	2.29695e-05
18	10	0.000176714	-0.000176677
18	11	-5.82708e-05	0.000178862
18	12	-2.32109e-05	-8.71907e-05
18	13	-2.53265e-06	2.00632e-05
18	14	2.24058e-05	2.37093e-05
18	15	2.64727e-05	-4.56474e-05
18	16	-7.61231e-05	2.24209e-05
18	17	6.70177e-05	-3.18429e-07
18	18	-2.51221e-05	4.96838e-06
18	19	-2.63079e-07	-8.24909e-06
18	20	3.15312e-07	5.01094e-06
18	21	4.09903e-06	-3.29276e-06
18	22	-1.29179e-06	4.35411e-06
18	23	-1.20499e-06	-8.64165e-06
18	24	5.11424e-07	9.11783e-06
18	25	-9.69979e-07	-4.52849e-06
19	1	-1.54988e-05	2.58168e-06
19	2	0.000124281	-1.83851e-05
19	3	-0.000382642	0.000121746
19	4	0.000611015	-0.000334682
19	5	-0.000500274	0.000544354
19	6	4.89457e-05	-0.000646743
19	7	0.000291545	0.000644343
19	8	-0.000167787	-0.000513226
19	9	-0.000198281	0.000264177
19	10	0.000393209	-4.89929e-05
19	11	-0.000297289	-5.50217e-05
19	12	4.70025e-05	8.35431e-05
19	13	0.000168403	-6.28575e-05
19	14	-0.00022667	2.20255e-05
19	15	0.000153768	1.16561e-05
19	16	-7.6585e-05	-3.40988e-05
19	17	5.55015e-05	3.62529e-05
19	18	-4.37841e-05	-1.95724e-05
19	19	1.24874e-05	9.08746e-06
19	20	5.97203e-06	-7.31306e-06
19	21	-4.40452e-06	-3.52625e-08
19	22	1.38378e-05	2.58759e-06
19	23	-1.39717e-05	2.79385e-06
19	24	-6.08277e-05	7.01309e-06
19	25	0.000202394	-3.48269e-05
20	1	1.76853e-05	7.3789e-06
20	2	-6.75802e-05	-5.12535e-05
20	3	7.99349e-05	0.000149241
20	4	-0.000112873	-0.000123374
20	5	0.000296783	-0.00014911
20	6	-0.000362174	0.000335253
20	7	8.44838e-05	-0.00011366
20	8	0.00022981	-0.000225555
20	9	-0.000230892	0.000242387
20	10	1.60202e-05	1.77912e-05
20	11	6.86575e-05	-0.000221325
20	12	1.63748e-05	0.000218094
20	13	-7.75523e-05	-0.000113697
20	14	7.96862e-05	3.55064e-05
20	15	-5.88947e-05	-7.15602e-06
20	16	2.2064e-05	-4.55722e-07
20	17	-3.28843e-06	1.28104e-05
20	18	1.03898e-05	-2.41414e-05
20	19	-1.21765e-05	1.945e-05
20	20	3.26857e-06	-8.54889e-06
20	21	3.5668e-06	6.24999e-06
20	22	-6.66603e-06	-8.76674e-06
20	23	6.90897e-06	7.02241e-06
20	24	-5.4754e-06	-2.62488e-06
20	25	5.05512e-06	6.00785e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode18_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	2.03687	0
0	2	-3.06951	0
0	3	1.22662	0
0	4	2.53381	0
0	5	-3.39	0
0	6	-0.213272	0
0	7	4.41758	0
0	8	-5.53482	0
0	9	3.84488	0
0	10	-1.68809	0
0	11	0.454727	0
0	12	-0.0648132	0
0	13	0.00502502	0
0	14	-0.00198107	0
0	15	0.000853183	0
0	16	-0.000233218	0
0	17	-0.000165543	0
0	18	0.000239741	0
0	19	0.000448352	0
0	20	-0.00202074	0
0	21	0.0035723	0
0	22	-0.00373119	0
0	23	0.00247545	0
0	24	-0.00106696	0
0	25	0.000314988	0
1	1	0.0017528	-0.00140833
1	2	-0.00818233	0.00461543
1	3	0.00974099	-0.0027816
1	4	-0.0014438	-0.00377042
1	5	-0.00505066	0.00283467
1	6	0.00222419	0.00939197
1	7	0.00284295	-0.0214604
1	8	-0.00352422	0.0224782
1	9	0.00173033	-0.0140408
1	10	-0.000529567	0.00514527
1	11	0.000121238	-0.000856425
1	12	6.57064e-05	-0.000123471
1	13	-0.000105457	2.86639e-05
1	14	-0.000154742	0.000409273
1	15	0.000331543	-0.000607636
1	16	-0.000106386	0.000268679
1	17	-3.86219e-05	8.07038e-05
1	18	-0.000128062	-0.00012213
1	19	0.000162817	9.44016e-05
1	20	3.59893e-05	-0.000128985
1	21	-0.000139118	0.000106391
1	22	7.97164e-05	-4.35489e-06
1	23	-1.51213e-05	-4.93438e-05
1	24	3.23491e-06	2.75967e-05
1	25	-1.41323e-05	-4.51193e-06
2	1	0.00509543	0.00326066
2	2	-0.00942753	-0.00739203
2	3	0.00937883	0.00726016
2	4	-0.00351259	0.000367199
2	5	-0.0065566	-0.00918904
2	6	0.0136357	0.0103758
2	7	-0.0130913	-0.00494749
2	8	0.0085574	-0.000280907
2	9	-0.00552007	0.00146686
2	10	0.00501701	0.000861858
2	11	-0.00504113	-0.00325469
2	12	0.00435125	0.00328149
2	13	-0.00304387	-0.00190984
2	14	0.00165874	0.000748643
2	15	-0.000601627	-0.000203361
2	16	-8.65632e-05	7.23037e-05
2	17	0.000360271	-4.00888e-06
2	18	-0.000221549	-9.4264e-05
2	19	1.05961e-05	9.89558e-05
2	20	5.14335e-07	-6.28878e-05
2	21	7.73946e-05	6.53635e-05
2	22	-9.16121e-05	-4.97091e-05
2	23	6.66224e-05	2.14653e-05
2	24	-4.29804e-05	-2.82837e-05
2	25	1.47973e-05	3.2114e-05
3	1	0.0183099	0.0176736
3	2	-0.0383367	-0.037265
3	3	0.0301019	0.0291257
3	4	0.00996427	0.00978181
3	5	-0.0515901	-0.0478128
3	6	0.0648245	0.0572
3	7	-0.0487816	-0.0420904
3	8	0.0244796	0.0235211
3	9	-0.00838179	-0.0122648
3	10	0.00188435	0.00620924
3	11	-0.00028564	-0.00220133
3	12	0.000283795	-1.34125e-06
3	13	-7.21984e-05	0.000342794
3	14	-0.000481639	9.47566e-05
3	15	0.000552021	-2.45178e-05
3	16	-0.000336023	-0.000426968
3	17	0.000262509	0.00038641
3	18	-0.000123562	3.53177e-06
3	19	-4.51597e-05	-0.000156147
3	20	6.47617e-05	9.65097e-05
3	21	-4.43644e-05	-2.69327e-05
3	22	4.46073e-05	-1.29372e-05
3	23	-1.22277e-05	1.85453e-05
3	24	-3.32516e-05	-1.31281e-05
3	25	4.30938e-05	1.9696e-05
4	1	-0.00360805	0.00707443
4	2	0.0104349	-0.0180314
4	3	-0.0141194	0.0191583
4	4	0.00953599	-0.00397991
4	5	-0.000599917	-0.0165629
4	6	-0.00496805	0.0284918
4	7	0.00448588	-0.0279592
4	8	-0.00097502	0.0188394
4	9	-0.00137958	-0.00752804
4	10	0.00140633	-0.000246727
4	11	-0.000704345	0.00267303
4	12	0.000238074	-0.00197253
4	13	0.000239621	0.000959715
4	14	-0.000536893	-0.000466911
4	15	0.000171009	0.000187027
4	16	0.000494073	-4.1841e-05
4	17	-0.000365474	4.66558e-05
4	18	-0.000939147	-5.54997e-05
4	19	0.00239375	-1.3311e-05
4	20	-0.00274906	5.36767e-05
4	21	0.00194312	-1.16797e-05
4	22	-0.000898513	-6.58486e-06
4	23	0.000283512	-2.43101e-05
4	24	-6.56671e-05	3.41275e-05
4	25	8.01557e-06	-2.21875e-05
5	1	0.00213594	0.000544581
5	2	-0.00640406	-0.0016181
5	3	0.0079144	0.00228963
5	4	-0.00420381	-0.000975938
5	5	0.000809844	-0.00213773
5	6	-0.00182846	0.00403938
5	7	0.00381557	-0.00331216
5	8	-0.00311971	0.00229631
5	9	0.000755166	-0.00250186
5	10	0.001048	0.00267299
5	11	-0.00169238	-0.00213794
5	12	0.00152151	0.0013751
5	13	-0.000902291	-0.00038988
5	14	0.000332299	-0.000455615
5	15	-0.000193952	0.000415512
5	16	0.000231929	0.000134252
5	17	-9.95881e-05	-0.000340698
5	18	-2.96971e-05	0.000205367
5	19	6.52608e-06	-0.000100367
5	20	1.42833e-05	6.02808e-05
5	21	1.30588e-05	-1.57953e-05
5	22	-1.84766e-05	4.34636e-06
5	23	2.09637e-06	-2.10477e-05
5	24	8.43238e-06	1.52145e-05
5	25	2.13087e-07	5.45813e-06
6	1	0.00035833	0.00199519
6	2	-0.00194038	-0.00741878
6	3	0.00566246	0.0148915
6	4	-0.0102234	-0.0207516
6	5	0.0119901	0.0215749
6	6	-0.00963298	-0.0165667
6	7	0.00619113	0.00858294
6	8	-0.004123	-0.00220657
6	9	0.00269337	-0.000113319
6	10	-0.00118758	-3.98186e-05
6	11	0.000233711	-2.07674e-05
6	12	-0.000151541	0.00051747
6	13	0.000394679	-0.000383392
6	14	-0.000430765	-0.000152224
6	15	0.000249661	0.000296521
6	16	-1.73341e-05	-0.000136929
6	17	-0.000120279	6.02123e-05
6	18	7.08531e-05	-5.8137e-05
6	19	4.13539e-05	7.83758e-06
6	20	-7.61874e-05	5.05037e-05
6	21	4.96493e-05	-3.92066e-05
6	22	-1.30872e-05	-1.34153e-05
6	23	-5.2321e-06	4.03467e-05
6	24	1.21057e-05	-2.889e-05
6	25	-2.36322e-05	2.2783e-06
7	1	0.000684905	0.000285538
7	2	-0.00276896	-0.000469958
7	3	0.00486113	-0.000877678
7	4	-0.00402857	0.00378012
7	5	-1.59219e-05	-0.00594027
7	6	0.00367832	0.00525853
7	7	-0.00376649	-0.00196377
7	8	0.00136081	-0.00132343
7	9	0.000411357	0.00215137
7	10	-0.000747579	-0.00089211
7	11	0.000734088	-0.000285504
7	12	-0.00059462	0.000256617
7	13	9.41961e-05	0.000336082
7	14	0.000291597	-0.000480946
7	15	-0.000211321	0.000101156
7	16	-1.45637e-05	0.000237734
7	17	5.64175e-05	-0.000249601
7	18	8.2918e-06	9.59941e-05
7	19	-1.1662e-05	-2.97723e-05
7	20	-2.94959e-05	7.30298e-05
7	21	5.30208e-05	-7.22195e-05
7	22	-4.79221e-05	8.13097e-06
7	23	2.29137e-05	2.07847e-05
7	24	-2.70854e-06	-5.26956e-06
7	25	-3.44581e-06	-3.40227e-06
8	1	-0.000307157	0.000680288
8	2	0.000603697	-0.00233723
8	3	-5.0476e-06	0.0042952
8	4	-0.00115542	-0.00557319
8	5	0.00152614	0.00556224
8	6	-0.00119659	-0.00434711
8	7	0.00131857	0.00289854
8	8	-0.00153036	-0.00224819
8	9	0.000728896	0.00216786
8	10	0.000366072	-0.00177014
8	11	-0.000615345	0.00108411
8	12	0.000459133	-0.000596699
8	13	-0.000555917	0.000324231
8	14	0.000846821	-0.000175802
8	15	-0.000915385	0.000224425
8	16	0.000359495	-0.000305724
8	17	0.000561997	0.000208797
8	18	-0.00111987	-7.82032e-05
8	19	0.000984983	5.67197e-05
8	20	-0.000491637	-6.50293e-05
8	21	0.00013965	4.8033e-05
8	22	-3.6648e-05	-2.02147e-05
8	23	1.24951e-05	8.7405e-07
8	24	6.26171e-06	1.42125e-06
8	25	1.8526e-06	8.25635e-07
9	1	2.94415e-06	-0.000355562
9	2	2.06229e-05	0.0017823
9	3	-5.14591e-05	-0.00385685
9	4	0.000323155	0.00450922
9	5	-0.000847218	-0.00312369
9	6	0.000874015	0.00175605
9	7	-0.00035044	-0.00170455
9	8	0.000238053	0.00192167
9	9	-0.000908531	-0.00143346
9	10	0.00171519	0.000665383
9	11	-0.00172005	-0.000203618
9	12	0.000901807	-8.12085e-05
9	13	-0.000282957	0.000378201
9	14	0.000275739	-0.000386554
9	15	-0.000297648	5.23989e-05
9	16	0.000100468	0.0001584
9	17	3.38457e-05	-8.34395e-05
9	18	-3.36048e-05	-2.89414e-05
9	19	6.90146e-06	5.13561e-05
9	20	2.52237e-05	-2.59466e-05
9	21	-4.48689e-05	-1.23252e-06
9	22	2.1085e-05	9.00105e-06
9	23	2.07128e-05	2.98558e-06
9	24	-3.30827e-05	-2.12311e-05
9	25	1.24116e-05	2.91293e-05
10	1	-0.000263155	0.000169021
10	2	0.000951323	-0.00033763
10	3	-0.00188018	0.000446278
10	4	0.00267628	-0.000688932
10	5	-0.00304738	0.000365128
10	6	0.00294364	0.00106074
10	7	-0.00248496	-0.00204418
10	8	0.00185257	0.0011755
10	9	-0.00122349	0.000407875
10	10	0.000743134	-0.00114732
10	11	-0.000515751	0.000979436
10	12	0.000520839	-0.000406304
10	13	-0.000564936	-3.45336e-05
10	14	0.000417731	-1.38379e-05
10	15	-8.78531e-05	0.000186727
10	16	-0.000156073	-7.55118e-05
10	17	0.000131645	-8.80938e-05
10	18	4.61451e-05	6.89475e-05
10	19	-0.000150231	1.09759e-05
10	20	0.000113482	-2.88804e-05
10	21	-3.5359e-05	-3.00604e-07
10	22	5.01273e-07	3.10477e-05
10	23	4.37307e-08	-3.8959e-05
10	24	2.50868e-06	2.40751e-05
10	25	-2.49009e-06	-6.44877e-06
11	1	-2.08882e-05	0.000141299
11	2	6.72228e-05	-0.000408604
11	3	-0.00032232	0.000719136
11	4	0.00112763	-0.000770823
11	5	-0.00224471	-4.97584e-05
11	6	0.00289168	0.00158784
11	7	-0.00259304	-0.00260707
11	8	0.00144281	0.00230033
11	9	-0.000123886	-0.00108238
11	10	-0.000548997	-0.000140035
11	11	0.000467811	0.000753588
11	12	-7.87109e-05	-0.000705068
11	13	-0.00027663	0.000375443
11	14	0.000377224	-0.000101436
11	15	-0.000175001	-3.16304e-05
11	16	-5.30053e-05	5.25547e-05
11	17	8.32893e-05	-3.60259e-05
11	18	-7.80995e-06	3.07076e-05
11	19	-1.92197e-05	-2.52174e-05
11	20	4.33663e-06	1.31824e-05
11	21	-1.12945e-05	-1.25361e-06
11	22	2.50234e-05	-7.80154e-06
11	23	-1.47807e-05	1.05758e-05
11	24	2.09377e-06	-8.87289e-06
11	25	-3.29445e-06	8.78439e-06
12	1	-1.09227e-05	0.000111583
12	2	0.000228224	-0.000561075
12	3	-0.000801888	0.00130382
12	4	0.00128131	-0.00173975
12	5	-0.00129708	0.00116647
12	6	0.000925871	0.000255789
12	7	-0.000151245	-0.00117995
12	8	-0.000794611	0.000586714
12	9	0.00123045	0.000658659
12	10	-0.00097474	-0.00109038
12	11	0.00058053	0.000682028
12	12	-0.000315265	-0.00023979
12	13	-3.49726e-05	5.01464e-05
12	14	0.000392332	-1.60016e-05
12	15	-0.000379086	6.24164e-05
12	16	5.32055e-05	-6.55872e-05
12	17	0.000150925	-1.99279e-05
12	18	-0.000110879	6.34348e-05
12	19	2.4224e-05	-1.18412e-05
12	20	1.06206e-05	-3.24463e-05
12	21	-1.96582e-05	2.08341e-05
12	22	1.4416e-05	-2.09424e-06
12	23	-3.52505e-06	4.83007e-06
12	24	-5.00524e-06	-6.03473e-06
12	25	-4.6873e-07	-4.53752e-06
13	1	-2.47994e-05	-3.45379e-05
13	2	0.00042345	0.000149755
13	3	-0.00108237	-0.00024411
13	4	0.00102629	0.000228944
13	5	-0.000221784	-0.000331317
13	6	-0.000180237	0.000685337
13	7	-0.000279304	-0.000962019
13	8	0.00116992	0.000912296
13	9	-0.00169232	-0.000705301
13	10	0.00127326	0.000595142
13	11	-0.000421652	-0.000593392
13	12	-6.01213e-05	0.000502947
13	13	0.000158194	-0.00028401
13	14	-0.000146885	0.000110211
13	15	0.000101227	-4.34843e-05
13	16	-6.26195e-05	2.84686e-05
13	17	4.46642e-05	-3.31803e-05
13	18	-2.40047e-05	3.19708e-05
13	19	6.6178e-06	-1.35785e-05
13	20	4.38603e-06	-1.11951e-05
13	21	-8.63551e-06	2.69114e-05
13	22	4.72809e-06	-1.98626e-05
13	23	-4.62697e-06	4.91265e-07
13	24	6.60373e-06	9.49971e-06
13	25	-9.38532e-07	-9.49027e-06
14	1	-1.16424e-05	-4.24636e-05
14	2	-3.57809e-05	0.000300617
14	3	0.000327197	-0.000858699
14	4	-0.000719598	0.0011781
14	5	0.000961611	-0.00064449
14	6	-0.00108188	-0.000204979
14	7	0.00102395	0.000372572
14	8	-0.000750593	5.44373e-05
14	9	0.000428443	-0.000289254
14	10	-0.000203494	0.000105118
14	11	0.000120912	0.000172429
14	12	-6.67005e-05	-0.000330889
14	13	-1.51185e-06	0.000334537
14	14	-1.5608e-05	-0.000177446
14	15	8.14917e-05	-2.52624e-05
14	16	-7.60122e-05	0.000112808
14	17	5.69679e-06	-8.4902e-05
14	18	4.18789e-05	3.61306e-05
14	19	-3.93691e-05	-1.04179e-05
14	20	2.15182e-05	5.37023e-06
14	21	-7.58088e-06	-6.19371e-06
14	22	-1.64511e-06	7.81532e-07
14	23	4.183e-06	6.1052e-06
14	24	-1.46747e-06	-9.78977e-06
14	25	-2.68097e-07	1.06335e-05
15	1	0.000103585	2.13992e-05
15	2	-0.00044477	-0.000113643
15	3	0.000981154	0.000281214
15	4	-0.00147038	-0.000461558
15	5	0.00164519	0.000696162
15	6	-0.00137356	-0.0009675
15	7	0.000820519	0.00121053
15	8	-0.000340777	-0.00141888
15	9	7.74056e-05	0.00125762
15	10	2.31652e-05	-0.000570072
15	11	6.20895e-06	-4.98266e-05
15	12	-3.20185e-05	0.000136535
15	13	-5.99071e-05	2.22942e-05
15	14	0.000140332	-4.89157e-05
15	15	-0.000108856	-2.43104e-05
15	16	5.5919e-05	4.06562e-05
15	17	-3.51782e-05	-3.82388e-06
15	18	9.77955e-06	-1.19508e-05
15	19	1.78152e-05	1.86519e-07
15	20	-1.81849e-05	7.20954e-06
15	21	7.06028e-06	-2.14087e-06
15	22	-2.91903e-06	-3.92759e-06
15	23	3.00249e-07	2.41007e-06
15	24	-2.04977e-07	1.01266e-06
15	25	3.09388e-06	5.69541e-07
16	1	1.27697e-05	2.92189e-05
16	2	3.14474e-05	-0.000103796
16	3	-0.000318427	6.64963e-05
16	4	0.000721873	6.93724e-05
16	5	-0.000807483	0.000180815
16	6	0.000662274	-0.000689798
16	7	-0.000653255	0.000693853
16	8	0.000599411	-0.000258817
16	9	-0.000245763	2.30215e-05
16	10	-0.000130803	-5.06353e-05
16	11	0.000213991	9.69039e-05
16	12	-3.06543e-05	-0.000100151
16	13	-0.000220241	7.46975e-06
16	14	0.000330032	0.000152664
16	15	-0.000258743	-0.000201417
16	16	0.000127083	9.71668e-05
16	17	-2.32557e-05	1.3633e-05
16	18	-2.33496e-05	-3.67126e-05
16	19	1.57865e-05	2.0436e-05
16	20	7.61118e-06	-1.29379e-05
16	21	-1.02721e-05	3.421e-06
16	22	-7.09518e-06	7.41251e-06
16	23	1.1669e-05	-5.22328e-06
16	24	3.44728e-05	-3.15007e-06
16	25	-0.00010265	5.60388e-06
17	1	1.60722e-05	-1.60674e-05
17	2	-7.12557e-05	5.15599e-05
17	3	0.000302177	-9.65233e-05
17	4	-0.000594711	0.00011791
17	5	0.000487701	-8.56095e-05
17	6	-8.40987e-05	0.000111989
17	7	-1.49411e-05	-0.000175981
17	8	-0.000105164	0.000154335
17	9	2.79684e-05	-0.000119293
17	10	5.8799e-05	9.82495e-05
17	11	7.95725e-05	-5.46525e-05
17	12	-0.000190277	3.80013e-05
17	13	0.000132729	-3.52133e-05
17	14	-7.66439e-05	-7.10589e-06
17	15	4.50421e-05	5.13778e-05
17	16	9.33005e-06	-5.71789e-05
17	17	-3.401e-05	3.4555e-05
17	18	2.43799e-05	-6.63894e-06
17	19	-1.76671e-05	-6.11805e-06
17	20	1.53568e-05	1.15101e-06
17	21	-1.25867e-05	5.9717e-06
17	22	1.02281e-05	-7.69917e-06
17	23	-4.83283e-06	4.61693e-06
17	24	-7.38396e-07	5.81687e-07
17	25	2.321e-06	-6.46779e-07
18	1	-8.32164e-06	5.80202e-05
18	2	-7.7065e-05	-0.000126676
18	3	0.000388568	0.000105427
18	4	-0.000757943	-7.64082e-05
18	5	0.000871858	0.00015127
18	6	-0.000696834	-0.000258941
18	7	0.000461083	0.000233995
18	8	-0.000293423	-8.41058e-05
18	9	0.000129839	-3.97768e-05
18	10	3.79045e-05	8.50222e-05
18	11	-8.83773e-05	-8.47003e-05
18	12	3.70989e-05	4.97697e-05
18	13	-1.14564e-05	-1.84253e-05
18	14	9.86787e-06	2.45935e-05
18	15	9.72377e-06	-3.76668e-05
18	16	-3.0718e-05	1.38547e-05
18	17	4.54927e-05	3.04598e-05
18	18	-4.4964e-05	-3.51267e-05
18	19	1.86717e-05	-4.51508e-06
18	20	8.09664e-06	2.81737e-05
18	21	-1.22745e-05	-1.58856e-05
18	22	2.16088e-06	1.69799e-06
18	23	5.39099e-06	-1.39126e-06
18	24	-3.95581e-06	3.28258e-06
18	25	-2.0571e-08	-1.61167e-06
19	1	-2.24956e-05	1.11521e-05
19	2	7.12333e-05	-1.78684e-06
19	3	-4.29828e-05	-7.89124e-05
19	4	-0.000120794	0.000157795
19	5	0.000254736	-0.000111673
19	6	-0.000159262	-7.76155e-05
19	7	-4.65139e-05	0.000272924
19	8	7.26858e-05	-0.000336842
19	9	9.30502e-05	0.000278551
19	10	-0.000201435	-0.000163475
19	11	0.000145522	4.10816e-05
19	12	-5.86873e-05	4.5496e-05
19	13	3.47504e-05	-7.45283e-05
19	14	-2.40724e-05	6.01074e-05
19	15	-5.87258e-06	-2.79145e-05
19	16	2.40333e-05	-8.47743e-06
19	17	-2.49934e-05	2.56489e-05
19	18	2.25411e-05	-1.70019e-05
19	19	-1.40417e-05	-7.94978e-07
19	20	3.68858e-06	1.23077e-05
19	21	-1.79234e-08	-9.67769e-06
19	22	1.36382e-06	1.8521e-06
19	23	-4.39251e-06	-1.45206e-06
19	24	5.66472e-06	3.72556e-06
19	25	-4.1676e-06	-3.29662e-06
20	1	-4.81026e-06	3.61341e-05
20	2	4.76002e-05	-0.000144853
20	3	-0.000142132	0.000251043
20	4	0.000155069	-0.000309097
20	5	-5.71993e-05	0.000297284
20	6	-8.8345e-06	-0.000211385
20	7	6.64972e-05	0.000156643
20	8	-0.000190302	-0.000158283
20	9	0.000257252	0.000185448
20	10	-0.000177967	-0.000204343
20	11	2.70157e-05	0.000118339
20	12	0.00011413	7.53279e-06
20	13	-0.000169185	-3.78066e-05
20	14	8.70803e-05	9.43656e-06
20	15	4.16843e-05	3.51644e-06
20	16	-8.77053e-05	-1.74895e-06
20	17	5.41532e-05	6.42992e-06
20	18	-1.67986e-05	-1.68544e-05
20	19	2.82965e-06	1.56654e-05
20	20	-7.37842e-06	-4.08602e-06
20	21	2.5765e-05	-6.75628e-07
20	22	-2.01107e-05	-1.627e-06
20	23	-4.10787e-05	8.80434e-07
20	24	0.000102915	-2.07522e-07
20	25	-9.35119e-05	1.5432e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode19_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0124613	0
0	2	-0.0177394	0
0	3	0.00506668	0
0	4	0.0180677	0
0	5	-0.0243662	0
0	6	0.00609015	0
0	7	0.0171327	0
0	8	-0.0254076	0
0	9	0.018436	0
0	10	-0.00856048	0
0	11	0.00314478	0
0	12	-0.000755771	0
0	13	-0.000964806	0
0	14	0.00145163	0
0	15	-0.000411197	0
0	16	-0.000642754	0
0	17	0.000868776	0
0	18	-0.000597379	0
0	19	0.000152897	0
0	20	0.000165334	0
0	21	-0.000169992	0
0	22	4.50005e-05	0
0	23	1.38254e-05	0
0	24	-8.27157e-06	0
0	25	-1.39077e-05	0
1	1	0.00240152	-0.00924912
1	2	-0.0114034	0.0363641
1	3	0.0115698	-0.0311365
1	4	0.00423559	-0.021429
1	5	-0.0142817	0.0473764
1	6	0.00293017	-0.00657753
1	7	0.0157195	-0.0493148
1	8	-0.0214075	0.065457
1	9	0.0125216	-0.0448167
1	10	-0.00113755	0.0183481
1	11	-0.00360312	-0.00386584
1	12	0.00237607	0.000108211
1	13	-0.000465823	-0.000314033
1	14	0.000148615	0.000773596
1	15	-0.000295691	-0.000533184
1	16	8.40284e-05	-6.58278e-05
1	17	0.000197067	0.000304311
1	18	-0.000242511	-0.00018635
1	19	0.000140784	0.000130671
1	20	-6.66909e-05	-0.000151323
1	21	4.07541e-05	8.98115e-05
1	22	-2.64598e-05	-5.96409e-06
1	23	5.43893e-06	-5.12809e-06
1	24	2.02568e-05	-1.2637e-05
1	25	-1.97554e-05	7.97481e-06
2	1	0.0168406	0.0033288
2	2	-0.0229106	-0.00754076
2	3	0.00468351	0.00631895
2	4	0.0160027	0.00263966
2	5	-0.012981	-0.0115816
2	6	-0.0105093	0.011095
2	7	0.0287164	-0.00238514
2	8	-0.0259926	-0.00401459
2	9	0.0117757	0.00283062
2	10	-0.00206985	0.000577356
2	11	0.000508805	-0.000797114
2	12	-0.00190868	-0.000899565
2	13	0.00190576	0.00141461
2	14	-0.000152406	-0.000713031
2	15	-0.00118239	8.83294e-05
2	16	0.00103833	0.000203833
2	17	-0.000415069	-0.000196386
2	18	0.000154719	-0.00011454
2	19	-8.62854e-05	0.000308153
2	20	-2.36293e-05	-0.000186483
2	21	9.89851e-05	5.95155e-06
2	22	-6.73086e-05	9.21577e-05
2	23	-1.90705e-05	-0.000114399
2	24	6.59014e-05	5.96578e-05
2	25	-4.54694e-05	1.48724e-05
3	1	0.00323139	0.00263949
3	2	-0.00853417	-0.00442561
3	3	0.00756396	0.00249004
3	4	0.00213527	0.000288965
3	5	-0.00960136	-0.000716774
3	6	0.00646764	0.000468204
3	7	0.00193256	-0.00258178
3	8	-0.00550011	0.00721231
3	9	0.00242044	-0.0113956
3	10	0.00133736	0.0115504
3	11	-0.00226082	-0.00755743
3	12	0.00190358	0.00304164
3	13	-0.0015366	-0.000754801
3	14	0.000763531	0.000324364
3	15	0.000138746	-0.000301033
3	16	-0.00036276	-3.67278e-06
3	17	7.8677e-05	0.000363162
3	18	2.34129e-05	-0.000409638
3	19	5.84545e-05	0.000262726
3	20	-3.00054e-05	-0.000150305
3	21	-1.97634e-05	7.51033e-05
3	22	-6.81991e-06	-1.44507e-05
3	23	2.77636e-05	-2.36342e-05
3	24	-2.34521e-05	3.88969e-05
3	25	1.80366e-05	-2.85215e-05
4	1	0.00210997	0.00880102
4	2	-0.00466829	-0.0241276
4	3	0.00279436	0.030165
4	4	0.00447103	-0.0149307
4	5	-0.01003	-0.0131456
4	6	0.00798502	0.0326508
4	7	-0.00223805	-0.0310796
4	8	-0.000743573	0.0158335
4	9	0.000512012	-0.00260829
4	10	7.40527e-05	-0.00149226
4	11	0.00023083	0.000296074
4	12	-0.000828584	0.000583798
4	13	0.000918616	4.80522e-05
4	14	-0.000413724	-0.000703633
4	15	-1.13708e-05	0.000702397
4	16	-3.35138e-05	-0.0004415
4	17	0.000146079	0.000252128
4	18	-6.66509e-05	-0.000152743
4	19	-3.84636e-05	7.55305e-05
4	20	8.74308e-05	5.76802e-06
4	21	-8.46708e-05	-3.75306e-05
4	22	1.53921e-05	-2.1751e-06
4	23	4.34648e-05	3.47385e-05
4	24	-2.8408e-05	-1.626e-05
4	25	-7.40522e-06	-1.60767e-05
5	1	-0.00313605	-0.00327886
5	2	0.00898919	0.00952215
5	3	-0.0128322	-0.0120015
5	4	0.0114476	0.00540161
5	5	-0.00492946	0.00551053
5	6	-0.00425269	-0.0119449
5	7	0.0103231	0.0113146
5	8	-0.00943192	-0.00687236
5	9	0.00486585	0.00231708
5	10	-0.00150006	0.000243884
5	11	0.000206767	-0.000616662
5	12	-9.06151e-05	0.000278961
5	13	0.000393088	-0.00029109
5	14	-0.000422764	0.000351885
5	15	0.000164202	-0.00026676
5	16	1.36586e-05	0.000315464
5	17	-9.38162e-05	-0.00040412
5	18	0.000157533	0.000276483
5	19	-0.000112303	-6.32216e-05
5	20	-1.6206e-06	-3.25494e-05
5	21	4.39525e-05	3.98518e-05
5	22	-2.21773e-05	-2.42205e-05
5	23	5.12186e-07	1.53654e-06
5	24	5.34164e-06	1.09104e-05
5	25	1.04908e-06	-1.815e-05
6	1	-0.245803	-0.219996
6	2	1.00967	0.902792
6	3	-2.09978	-1.87712
6	4	2.8038	2.50719
6	5	-2.6145	-2.33882
6	6	1.74831	1.56355
6	7	-0.827782	-0.738981
6	8	0.260602	0.232676
6	9	-0.0455546	-0.0430711
6	10	0.00175356	0.0051769
6	11	0.000538134	-0.00209979
6	12	-0.000345946	0.000730693
6	13	0.000210138	-8.19151e-05
6	14	-0.000178995	8.82997e-05
6	15	0.000526564	3.99015e-05
6	16	-0.000550704	-0.00031178
6	17	0.000162596	0.000502565
6	18	0.000156482	-0.000319772
6	19	-0.000204025	-0.000127099
6	20	0.000113447	0.000402565
6	21	-6.17761e-05	-0.000350909
6	22	6.99589e-05	0.000162733
6	23	-6.46644e-05	-2.44236e-05
6	24	3.14457e-05	-2.66571e-05
6	25	-3.11773e-06	2.13579e-05
7	1	0.000646789	-0.00131782
7	2	-0.00322275	0.00485518
7	3	0.00737016	-0.0086771
7	4	-0.0101536	0.00973124
7	5	0.00995438	-0.00793529
7	6	-0.00833321	0.00457352
7	7	0.00646356	-6.93077e-05
7	8	-0.00403771	-0.00363624
7	9	0.00152149	0.00404785
7	10	0.000140123	-0.00197874
7	11	-0.000838593	0.000275694
7	12	0.000874862	-2.64022e-05
7	13	-0.000493011	0.000245478
7	14	4.57715e-05	-0.000105648
7	15	0.000165353	-0.00020095
7	16	-0.000148115	0.000282572
7	17	6.83717e-05	-0.000127592
7	18	-5.16098e-08	-1.40536e-05
7	19	-7.2096e-05	1.64141e-05
7	20	9.48443e-05	3.02331e-05
7	21	-4.14922e-05	-5.24892e-05
7	22	1.02142e-05	4.83278e-05
7	23	-2.42226e-05	-1.51447e-05
7	24	1.81462e-05	-2.37102e-05
7	25	1.09026e-06	3.29672e-05
8	1	0.00057944	0.000276407
8	2	-0.00178803	-0.000745347
8	3	0.00184767	0.000945563
8	4	0.000170233	-0.000870571
8	5	-0.00169705	0.000716676
8	6	0.000952662	-2.96487e-05
8	7	6.21919e-05	-0.0010242
8	8	0.000175428	0.00119459
8	9	-0.000591418	-0.000324999
8	10	0.000506157	-0.000530332
8	11	-0.000268472	0.000879735
8	12	2.17212e-05	-0.000824399
8	13	0.000123697	0.000473753
8	14	-0.000122096	-0.000141391
8	15	6.25186e-05	4.8381e-05
8	16	5.6081e-05	-8.03712e-05
8	17	-0.000121309	0.000140107
8	18	2.38969e-05	-0.000184956
8	19	7.02276e-05	0.000132936
8	20	-3.45442e-05	-8.56277e-06
8	21	-2.78379e-05	-5.73425e-05
8	22	3.17646e-05	3.70667e-05
8	23	-4.66436e-06	-5.60928e-06
8	24	-1.34599e-05	-4.57907e-06
8	25	1.23472e-05	1.67671e-07
9	1	0.000154177	0.000399819
9	2	-0.000904157	-0.00133398
9	3	0.002535	0.00208326
9	4	-0.00399446	-0.00181758
9	5	0.00351439	0.000788998
9	6	-0.00153337	0.000262373
9	7	0.000100962	-0.00126269
9	8	3.54892e-05	0.00207483
9	9	0.00058917	-0.00204975
9	10	-0.00102278	0.00122813
9	11	0.000655718	-0.000455785
9	12	-9.14709e-05	2.75555e-05
9	13	1.20001e-05	0.000358392
9	14	-0.000115919	-0.000601038
9	15	2.92541e-05	0.000400309
9	16	7.98468e-05	2.34992e-07
9	17	-3.34708e-05	-0.000173638
9	18	-5.15068e-05	0.000117774
9	19	6.19333e-05	-4.17397e-05
9	20	-2.60015e-05	1.46892e-05
9	21	-1.16592e-05	-7.35168e-06
9	22	2.26456e-05	1.01155e-05
9	23	-7.72478e-06	-2.10572e-05
9	24	-2.69706e-06	1.96855e-05
9	25	-4.00303e-06	-5.19071e-06
10	1	-4.07282e-05	0.000404667
10	2	0.000302433	-0.00159945
10	3	-0.000872419	0.00288679
10	4	0.00106802	-0.00345287
10	5	-5.32041e-05	0.00353905
10	6	-0.00138732	-0.00304718
10	7	0.00135345	0.00129952
10	8	0.000315112	0.000797679
10	9	-0.00166741	-0.0013208
10	10	0.00140759	0.00042254
10	11	-0.000242108	0.000210791
10	12	-0.000565002	-0.000263648
10	13	0.000633366	0.000407987
10	14	-0.000277386	-0.000592454
10	15	-0.000182161	0.000432313
10	16	0.000603416	3.05565e-05
10	17	-0.000854915	-0.000490049
10	18	0.000752896	0.000653988
10	19	-0.000361316	-0.000463657
10	20	3.83002e-05	0.000167484
10	21	3.87032e-05	-1.67504e-05
10	22	3.68486e-07	4.83986e-06
10	23	-2.34987e-05	-7.60852e-06
10	24	1.8845e-05	-8.97833e-06
10	25	-5.96099e-06	5.41924e-06
11	1	7.63367e-05	-8.70558e-05
11	2	-0.000279887	8.09422e-05
11	3	0.00067585	0.000579768
11	4	-0.00135454	-0.00218525
11	5	0.0018018	0.00387801
11	6	-0.00114257	-0.0041589
11	7	-6.69657e-05	0.0029056
11	8	0.000334887	-0.00161899
11	9	0.000532113	0.00111544
11	10	-0.00131011	-0.000814202
11	11	0.00107905	0.000371261
11	12	-0.000275976	-7.6303e-05
11	13	-0.000227326	-3.06547e-06
11	14	0.00023696	2.64651e-05
11	15	-9.93139e-05	-1.60723e-05
11	16	6.61586e-05	-4.21307e-05
11	17	-7.41015e-05	7.10628e-05
11	18	5.49183e-05	-2.52817e-05
11	19	-4.17207e-05	-2.23909e-05
11	20	3.03922e-05	1.40914e-05
11	21	-1.99943e-05	-2.15004e-06
11	22	2.11576e-05	1.81746e-05
11	23	-1.95142e-05	-2.0629e-05
11	24	1.25877e-05	5.56978e-06
11	25	-8.03092e-06	3.36905e-07
12	1	-1.79439e-05	-7.09108e-05
12	2	0.000244118	5.0226e-05
12	3	-0.000558447	0.000397926
12	4	0.000603293	-0.000975573
12	5	-0.000460851	0.000844447
12	6	0.000390213	7.78317e-06
12	7	-0.00048069	-0.000781911
12	8	0.000597171	0.0012195
12	9	-0.00059294	-0.00136816
12	10	0.00058141	0.000985244
12	11	-0.000550893	-0.000292475
12	12	0.000381174	-4.86803e-05
12	13	-0.000213767	-6.89957e-06
12	14	0.000134117	4.17255e-05
12	15	-3.69094e-05	3.73128e-05
12	16	-1.55335e-05	-7.41072e-05
12	17	-7.21697e-05	3.00861e-05
12	18	0.000145188	1.71065e-05
12	19	-8.33156e-05	-2.40114e-05
12	20	-1.85218e-06	1.13778e-05
12	21	1.41853e-05	-6.07178e-06
12	22	8.0129e-06	5.10172e-06
12	23	-1.84891e-05	2.60865e-06
12	24	1.33704e-05	-4.56247e-06
12	25	-7.68957e-07	-6.3062e-06
13	1	0.000109193	-9.98774e-05
13	2	-0.000620968	0.000451417
13	3	0.00138593	-0.000976648
13	4	-0.00147089	0.00133441
13	5	0.000567553	-0.00128282
13	6	0.000341704	0.00103004
13	7	-0.000556298	-0.000771039
13	8	0.000396751	0.000283093
13	9	-0.000251429	0.000512393
13	10	8.84472e-05	-0.00119261
13	11	5.9866e-05	0.00126984
13	12	-4.68456e-05	-0.000693772
13	13	-5.53681e-05	4.13682e-06
13	14	9.87657e-05	0.000234793
13	15	-6.4563e-05	-0.000108147
13	16	-6.67502e-06	3.51475e-06
13	17	5.35292e-05	-8.52411e-06
13	18	-4.14291e-05	1.72696e-05
13	19	2.06633e-07	-1.04783e-05
13	20	3.85229e-05	2.0407e-05
13	21	-4.73062e-05	-2.74322e-05
13	22	1.32954e-05	1.64639e-05
13	23	1.75363e-05	-5.35478e-06
13	24	-1.10308e-05	-1.10862e-06
13	25	-4.58102e-06	7.42368e-06
14	1	-9.84966e-05	3.82741e-05
14	2	0.000449503	-0.000125761
14	3	-0.00111366	0.000153229
14	4	0.00160785	-4.21213e-05
14	5	-0.00139396	-0.000155998
14	6	0.000702101	0.000329759
14	7	-0.000234541	-0.000335457
14	8	0.00024118	0.00027596
14	9	-0.000354673	-0.000393901
14	10	0.000260589	0.000421176
14	11	-9.50852e-05	-0.000112482
14	12	0.000226049	-6.17861e-05
14	13	-0.000754121	-0.000249893
14	14	0.00136125	0.000727467
14	15	-0.0016225	-0.000944914
14	16	0.00133644	0.000795353
14	17	-0.000723266	-0.000470804
14	18	0.000210562	0.000214681
14	19	8.493e-06	-8.6058e-05
14	20	-2.96387e-05	2.85998e-05
14	21	4.82282e-06	-7.6162e-06
14	22	-6.43955e-07	3.7789e-06
14	23	4.9674e-06	-3.78476e-06
14	24	-9.37006e-06	-3.20057e-06
14	25	2.91259e-05	3.46292e-05
15	1	5.95916e-06	5.18291e-06
15	2	4.29207e-05	-1.22888e-05
15	3	-0.000347752	6.7646e-05
15	4	0.00087928	-0.000253474
15	5	-0.00114103	0.000357497
15	6	0.000756977	-6.79568e-05
15	7	-6.4741e-05	-0.000401394
15	8	-0.000270043	0.000524614
15	9	0.000246785	-0.000204532
15	10	-0.00024047	-0.00015163
15	11	0.000166217	0.000218955
15	12	7.41346e-05	-7.43728e-05
15	13	-0.000210325	-4.54625e-05
15	14	0.000120864	5.58843e-05
15	15	1.46078e-05	-3.20914e-05
15	16	-5.52896e-05	1.22675e-05
15	17	2.54585e-05	2.07774e-05
15	18	-5.64985e-06	-3.953e-05
15	19	1.65791e-05	2.52001e-05
15	20	-2.16272e-05	-9.811e-06
15	21	9.92268e-06	7.07199e-06
15	22	3.00398e-07	-3.04825e-06
15	23	-3.23239e-06	-1.70377e-06
15	24	2.81597e-06	2.0881e-06
15	25	-1.44318e-06	-5.15539e-06
16	1	-3.06306e-05	-2.5982e-05
16	2	8.97788e-05	0.000105937
16	3	-8.47147e-05	-0.000208635
16	4	-7.25587e-05	0.000257055
16	5	0.000303548	-6.0555e-05
16	6	-0.000382216	-0.000547696
16	7	0.000269472	0.00108161
16	8	-0.000233148	-0.000860904
16	9	0.00041302	0.000169832
16	10	-0.000600645	0.000155772
16	11	0.000529347	5.30979e-05
16	12	-0.000240025	-0.000291485
16	13	2.65317e-05	0.000236518
16	14	-1.21358e-05	-1.79715e-05
16	15	4.34724e-05	-0.000117976
16	16	-2.50915e-05	9.5024e-05
16	17	1.52251e-05	-1.91141e-05
16	18	-2.4622e-05	-1.12013e-05
16	19	9.62029e-06	1.00364e-05
16	20	1.24135e-05	-1.20234e-05
16	21	-1.44842e-05	1.32757e-05
16	22	1.22224e-05	-1.1236e-05
16	23	-1.34844e-05	7.30554e-06
16	24	8.19114e-06	9.05212e-07
16	25	-1.33631e-06	-4.99367e-06
17	1	-2.44005e-05	-4.12878e-05
17	2	4.3087e-05	0.000151157
17	3	7.24246e-07	-0.000191131
17	4	-0.000217604	1.8993e-05
17	5	0.00064901	0.000305249
17	6	-0.000939867	-0.000529188
17	7	0.000744756	0.000429619
17	8	-0.000243421	-8.4466e-05
17	9	-0.000195574	-0.000229594
17	10	0.000385792	0.00034152
17	11	-0.000271542	-0.000265812
17	12	-1.26793e-05	0.000128739
17	13	0.000178237	-2.45968e-05
17	14	-0.000139359	-4.39215e-05
17	15	4.92922e-05	6.31813e-05
17	16	-7.54863e-06	-3.64524e-05
17	17	-9.93842e-07	9.10138e-06
17	18	-2.07243e-06	1.11785e-05
17	19	1.21003e-05	-2.6834e-05
17	20	-1.582e-05	2.48085e-05
17	21	8.77702e-06	-1.05297e-05
17	22	-6.67151e-06	-7.44685e-07
17	23	1.00945e-05	7.09879e-06
17	24	-5.62133e-06	-1.15138e-05
17	25	-1.99774e-06	1.03114e-05
18	1	-5.75313e-05	-6.51455e-06
18	2	0.000297726	1.35072e-05
18	3	-0.000735439	7.78076e-05
18	4	0.00107241	-0.000312435
18	5	-0.000924597	0.000571899
18	6	0.000473658	-0.000704309
18	7	-0.000168237	0.000623078
18	8	-5.20447e-06	-0.000335386
18	9	0.000134151	-4.66205e-05
18	10	2.88675e-06	0.000385903
18	11	-0.000582019	-0.000644745
18	12	0.00132732	0.000832719
18	13	-0.0016861	-0.000893921
18	14	0.00143537	0.000770519
18	15	-0.000846297	-0.000503935
18	16	0.000332216	0.000231737
18	17	-9.47298e-05	-8.51144e-05
18	18	4.59941e-05	4.85675e-05
18	19	-2.95354e-05	-2.5202e-05
18	20	6.60742e-06	3.02558e-07
18	21	9.6213e-07	-1.51064e-06
18	22	-8.85395e-06	2.54337e-06
18	23	3.47644e-05	2.85408e-05
18	24	-3.61297e-05	-6.08912e-05
18	25	-4.13672e-05	4.21418e-05
19	1	1.71293e-05	3.46287e-06
19	2	-7.97459e-05	4.68094e-05
19	3	0.000147878	-0.00027526
19	4	-0.000117929	0.000685917
19	5	1.21317e-05	-0.00094769
19	6	6.46458e-05	0.000744211
19	7	-0.000127088	-0.000279312
19	8	0.000268051	-3.28234e-05
19	9	-0.000405453	6.16712e-05
19	10	0.000320048	2.02615e-06
19	11	-6.014e-05	3.13725e-05
19	12	-7.91357e-05	-8.30954e-05
19	13	2.56782e-05	4.67493e-05
19	14	4.44904e-05	1.66006e-05
19	15	-4.31969e-05	-3.07596e-05
19	16	1.21217e-05	8.4755e-06
19	17	6.49639e-06	4.66673e-06
19	18	3.88575e-06	1.2978e-06
19	19	-2.30051e-05	-1.15856e-05
19	20	2.37893e-05	1.42137e-05
19	21	-1.24322e-05	-6.77498e-06
19	22	4.84523e-06	9.01399e-07
19	23	-2.92233e-06	-2.78304e-06
19	24	3.72544e-06	2.03936e-06
19	25	-4.49615e-06	3.66778e-06
20	1	1.51624e-05	9.34952e-07
20	2	-2.16019e-05	4.61218e-05
20	3	1.61105e-05	-0.000296609
20	4	-2.65349e-05	0.000750111
20	5	6.06441e-05	-0.00106381
20	6	-0.000145979	0.00105786
20	7	0.000228853	-0.00080908
20	8	-0.000203275	0.000397386
20	9	0.000114065	-6.22277e-05
20	10	-7.80388e-05	-2.09581e-05
20	11	7.12066e-05	9.80162e-06
20	12	-2.45478e-05	-3.70795e-05
20	13	1.6463e-05	5.81818e-05
20	14	-7.76831e-05	-5.68045e-05
20	15	8.85319e-05	4.58994e-05
20	16	-2.52526e-05	-1.06206e-05
20	17	-1.70438e-05	-1.7643e-05
20	18	1.59922e-05	5.87486e-07
20	19	-1.03361e-05	2.38609e-05
20	20	5.59649e-06	-1.52546e-05
20	21	1.93025e-06	-1.17988e-06
20	22	-3.81913e-06	2.20384e-06
20	23	2.30257e-07	-6.89538e-07
20	24	3.72098e-06	3.33329e-06
20	25	-4.77285e-06	-2.72621e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode1_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00146108	0
0	2	-0.000156217	0
0	3	0.0088113	0
0	4	-0.0211024	0
0	5	0.0253581	0
0	6	-0.0164829	0
0	7	0.00297765	0
0	8	0.00442502	0
0	9	-0.00457794	0
0	10	0.00274936	0
0	11	-0.00209895	0
0	12	0.0020833	0
0	13	-0.00179253	0
0	14	0.00131119	0
0	15	-0.000599198	0
0	16	-0.000240707	0
0	17	0.000696207	0
0	18	-0.000721912	0
0	19	0.000493426	0
0	20	-0.000155619	0
0	21	-4.15554e-05	0
0	22	6.99695e-05	0
0	23	-6.88001e-05	0
0	24	6.16011e-05	0
0	25	-2.68613e-05	0
1	1	0.399085	-0.612679
1	2	-2.07775	3.19372
1	3	3.70383	-5.70557
1	4	-3.57318	5.52176
1	5	2.26031	-3.5029
1	6	-1.10426	1.71021
1	7	0.454454	-0.702026
1	8	-0.131549	0.203819
1	9	0.0158037	-0.0220602
1	10	-0.0040515	0.000407736
1	11	0.00668036	-0.00515115
1	12	-0.00204265	0.000306476
1	13	-0.00112242	0.00273514
1	14	0.000984389	-0.000858188
1	15	-0.000331417	-0.000874497
1	16	-8.64676e-05	0.000853817
1	17	0.000625647	-0.000701144
1	18	-0.00098872	0.000858383
1	19	0.000796851	-0.000790472
1	20	-0.000323511	0.000486753
1	21	2.64034e-05	-0.00016795
1	22	2.03553e-05	-7.78747e-05
1	23	-1.56165e-06	0.000189643
1	24	1.77496e-05	-0.000150462
1	25	-2.58306e-05	5.12275e-05
2	1	-0.00859436	0.00300269
2	2	0.0184049	-0.0105436
2	3	-0.0211813	0.0187717
2	4	0.0157475	-0.020233
2	5	-0.00800675	0.0140912
2	6	0.00389161	-0.00640359
2	7	-0.00385321	0.000796842
2	8	0.00416741	0.00338089
2	9	-0.00257259	-0.00558224
2	10	0.000654372	0.00424321
2	11	-2.72546e-05	-0.00109596
2	12	-5.81844e-05	-0.000528746
2	13	0.000346445	0.00019252
2	14	-0.000469079	0.000362091
2	15	0.000181812	-0.000165822
2	16	0.000118101	-0.000495763
2	17	-0.000104665	0.000786459
2	18	-4.59102e-05	-0.000396268
2	19	0.000100022	-9.21141e-06
2	20	-9.83166e-05	2.57465e-05
2	21	0.000102323	4.88763e-05
2	22	-6.2255e-05	-3.06259e-05
2	23	-1.21864e-05	-1.28046e-05
2	24	3.97472e-05	3.35019e-05
2	25	-2.73853e-05	-2.57065e-05
3	1	-0.00440288	0.00753758
3	2	0.0099247	-0.0186176
3	3	-0.0103491	0.0258238
3	4	0.00557262	-0.0266835
3	5	0.000676951	0.0221433
3	6	-0.00664117	-0.0126008
3	7	0.0103362	0.00179126
3	8	-0.0103376	0.00285022
3	9	0.00797544	-4.25384e-05
3	10	-0.0048709	-0.00325944
3	11	0.00182914	0.00249516
3	12	0.000114657	3.02005e-05
3	13	-0.000499852	-0.00104357
3	14	0.000206523	0.000474877
3	15	-0.000228137	-8.06095e-05
3	16	0.00045405	0.00050839
3	17	-0.00045014	-0.000856771
3	18	0.000357508	0.00058204
3	19	-0.000300805	-0.000151861
3	20	0.000172154	-5.9716e-06
3	21	-1.17877e-05	3.31966e-05
3	22	-8.37104e-05	-0.000112924
3	23	0.000100039	0.000158041
3	24	-4.75327e-05	-0.000114788
3	25	-2.03656e-05	6.56814e-05
4	1	-0.00191395	0.000765355
4	2	0.00502465	-0.00447364
4	3	-0.00616119	0.0116452
4	4	0.00383452	-0.0176658
4	5	-0.000825785	0.0169872
4	6	-0.00042458	-0.0102482
4	7	0.00100351	0.00338982
4	8	-0.00158845	-0.000330698
4	9	0.00129238	-0.000328084
4	10	-0.000588183	0.000865176
4	11	0.000211373	-0.000856401
4	12	0.000244639	-5.71139e-05
4	13	-0.000747016	0.00053422
4	14	0.000740045	-0.000177193
4	15	-0.00028982	-0.000128938
4	16	-0.000101989	0.000126471
4	17	0.000180279	-0.000111217
4	18	-6.44353e-05	7.65088e-05
4	19	-2.71546e-05	2.10461e-05
4	20	2.48266e-05	-4.42137e-05
4	21	-1.27807e-06	7.33991e-06
4	22	2.31266e-06	-7.30004e-06
4	23	4.74033e-06	1.1812e-05
4	24	-2.76076e-05	7.26437e-06
4	25	2.36718e-05	-1.85635e-05
5	1	-0.00112866	-9.5981e-05
5	2	0.00358831	0.00175002
5	3	-0.00603674	-0.00442963
5	4	0.0060509	0.00481963
5	5	-0.00269671	-0.00271499
5	6	-0.00119625	0.00129879
5	7	0.00260026	-0.00118135
5	8	-0.00238735	0.000883482
5	9	0.0022933	-0.000467278
5	10	-0.00177456	0.000323692
5	11	0.000609546	-0.00024918
5	12	-0.000126574	0.000418978
5	13	0.000457626	-0.000785258
5	14	-0.000500518	0.000948223
5	15	0.000224213	-0.000995147
5	16	-0.000232264	0.00102108
5	17	0.00035937	-0.000788775
5	18	-0.00022367	0.000351701
5	19	-1.40202e-05	-4.85549e-05
5	20	9.70109e-05	-2.28495e-05
5	21	-7.64745e-05	4.16656e-05
5	22	4.91879e-05	-8.7556e-05
5	23	-1.59959e-05	7.93331e-05
5	24	-3.69599e-06	-3.04303e-05
5	25	-2.62117e-06	1.32446e-05
6	1	1.50525e-05	0.000499803
6	2	-0.000927425	-0.00216702
6	3	0.00285127	0.00478082
6	4	-0.00416805	-0.0062159
6	5	0.00406417	0.00441187
6	6	-0.00372062	-0.00119415
6	7	0.00352303	0.000339853
6	8	-0.00234089	-0.00150041
6	9	0.000804834	0.00157778
6	10	-0.000672182	-0.000404988
6	11	0.00140577	-0.000195697
6	12	-0.00161905	0.000107219
6	13	0.00122623	-0.000145845
6	14	-0.000598525	0.000287111
6	15	7.06688e-05	-0.000287336
6	16	9.55046e-05	0.000164599
6	17	1.32352e-05	2.55207e-05
6	18	-8.01549e-05	-0.000122853
6	19	-1.74997e-05	5.98336e-05
6	20	9.34888e-05	1.00531e-05
6	21	-4.68618e-05	-8.57061e-06
6	22	-2.85994e-06	-1.08518e-05
6	23	-2.9195e-06	2.50329e-05
6	24	6.51238e-06	-3.08975e-05
6	25	9.22248e-06	2.20396e-05
7	1	-1.49603e-05	0.000233728
7	2	0.000197691	-0.000521391
7	3	-0.000566661	0.000681612
7	4	0.00098318	-0.00133781
7	5	-0.00142048	0.0021333
7	6	0.0017803	-0.00207197
7	7	-0.00186826	0.00137795
7	8	0.00163741	-0.000973673
7	9	-0.000983023	0.00125156
7	10	0.000198907	-0.00126665
7	11	-9.46343e-05	0.000433382
7	12	0.000401591	0.00016786
7	13	-0.000203958	2.23809e-05
7	14	-0.000157429	-0.000175447
7	15	4.7105e-05	-0.000126804
7	16	0.000250848	0.00040559
7	17	-0.000318793	-0.000323364
7	18	0.000153383	4.13636e-05
7	19	4.67214e-05	0.000180369
7	20	-0.000130324	-0.000261104
7	21	0.00010483	0.000239032
7	22	-4.3147e-05	-0.000151315
7	23	2.14886e-06	4.71178e-05
7	24	-1.66336e-06	1.14753e-05
7	25	1.40272e-05	-1.55192e-05
8	1	-8.99184e-05	4.5579e-05
8	2	0.000130914	-6.58342e-05
8	3	9.10386e-06	1.97026e-05
8	4	0.000203716	0.000206121
8	5	-0.00130551	-0.00039318
8	6	0.00266196	-1.06327e-05
8	7	-0.00320273	0.000696576
8	8	0.00293938	-0.000658733
8	9	-0.0023559	-0.000170278
8	10	0.00145831	0.000669624
8	11	-0.000408074	-0.000453896
8	12	-5.20315e-05	0.000296332
8	13	-0.000412174	-0.000384073
8	14	0.00090486	0.000256735
8	15	-0.000636493	4.53531e-05
8	16	0.000136726	-0.000192879
8	17	-1.15668e-05	0.000132733
8	18	5.24262e-05	-4.67692e-06
8	19	-7.16586e-06	-6.45264e-05
8	20	-4.37453e-05	5.26926e-05
8	21	3.40675e-05	-2.42834e-05
8	22	-5.70316e-06	1.75185e-05
8	23	-9.35185e-06	-1.33118e-05
8	24	6.55021e-06	4.6765e-06
8	25	-1.42456e-06	-3.6994e-06
9	1	-0.000111564	-9.12918e-06
9	2	0.000126775	-4.64594e-05
9	3	-0.000148463	4.66762e-05
9	4	0.000372375	0.000696789
9	5	9.44797e-05	-0.00227577
9	6	-0.00155	0.00337058
9	7	0.00232991	-0.00307562
9	8	-0.00161108	0.00202437
9	9	0.000688054	-0.00105564
9	10	-0.000356484	0.000280828
9	11	0.000216396	0.000259562
9	12	-0.000192799	-0.000205667
9	13	0.000401182	-0.000382135
9	14	-0.000579918	0.000882074
9	15	0.000546799	-0.000892514
9	16	-0.000377926	0.000540191
9	17	0.000190434	-0.000185965
9	18	-6.97467e-05	2.43055e-05
9	19	1.65832e-05	1.00584e-05
9	20	7.34204e-06	-6.41504e-07
9	21	8.57429e-06	-2.88642e-05
9	22	-3.44868e-05	3.81694e-05
9	23	1.83237e-05	-1.48473e-05
9	24	7.5385e-06	-1.07371e-06
9	25	-2.82262e-06	-1.23229e-05
10	1	0.00017433	1.39673e-05
10	2	-0.000925572	-0.000185396
10	3	0.0014201	0.00107362
10	4	-0.00035224	-0.00259284
10	5	-0.00126709	0.00339517
10	6	0.00165986	-0.00299082
10	7	-0.000830671	0.00230881
10	8	-0.000263782	-0.00177011
10	9	0.000653281	0.00109868
10	10	-3.18428e-05	-0.000432639
10	11	-0.000502174	0.000185349
10	12	0.000173815	-0.000309294
10	13	0.000188264	0.000358415
10	14	-3.83627e-05	-0.00012483
10	15	-0.000111727	-0.000147728
10	16	3.82947e-05	0.000230405
10	17	1.38265e-05	-0.00015075
10	18	2.19349e-05	3.02783e-05
10	19	-5.02911e-05	2.02337e-05
10	20	3.36277e-05	-6.75963e-06
10	21	-9.42657e-06	1.16713e-06
10	22	7.1507e-06	-8.21177e-06
10	23	-3.3079e-07	6.51353e-06
10	24	-1.69044e-05	2.0011e-06
10	25	1.20348e-05	-7.00206e-06
11	1	-0.000173155	-0.000158789
11	2	0.000560822	0.000656443
11	3	-0.000373151	-0.00136094
11	4	-0.000856175	0.0017264
11	5	0.00197476	-0.00156286
11	6	-0.0019874	0.00147624
11	7	0.00130199	-0.0015637
11	8	-0.000441363	0.00105971
11	9	-0.000435586	-6.44103e-05
11	10	0.000833456	-0.000617065
11	11	-0.000563185	0.000875898
11	12	0.000254803	-0.000817305
11	13	-0.000217461	0.000423171
11	14	0.00013981	-7.70371e-05
11	15	2.06333e-05	4.61768e-05
11	16	-4.02105e-05	-8.4886e-05
11	17	-1.09486e-05	5.24517e-05
11	18	-4.34258e-05	-6.86514e-05
11	19	0.000138586	0.000123212
11	20	-0.00014589	-0.000101134
11	21	7.53964e-05	2.5339e-05
11	22	-6.65434e-06	1.37465e-05
11	23	-2.04822e-05	-1.28767e-05
11	24	1.77127e-05	3.4509e-06
11	25	-1.00723e-05	3.04414e-06
12	1	0.000226421	6.92901e-05
12	2	-0.000677767	-0.000375253
12	3	0.000832641	0.000559625
12	4	-0.000462447	-0.000125003
12	5	0.000175084	-0.000275985
12	6	-0.000364105	-0.000317448
12	7	0.000540591	0.0014572
12	8	-0.000440658	-0.00195737
12	9	0.000262699	0.00138055
12	10	2.88951e-05	-0.000315204
12	11	-0.000302704	-0.000360899
12	12	0.000207759	0.000417515
12	13	0.000110275	-0.000135643
12	14	-0.000235187	-0.000171353
12	15	0.000110025	0.000233599
12	16	5.12894e-05	-9.94314e-05
12	17	-7.6967e-05	2.78365e-05
12	18	-1.46291e-05	-4.6719e-05
12	19	7.70023e-05	3.39163e-05
12	20	-4.97307e-05	3.57766e-06
12	21	8.46246e-06	-4.52382e-06
12	22	-5.26212e-06	-7.33914e-06
12	23	1.06613e-05	-1.69485e-06
12	24	-4.69931e-06	1.33722e-05
12	25	1.32167e-06	-1.09824e-05
13	1	4.3364e-05	4.91387e-05
13	2	-0.000287447	-0.000257257
13	3	0.000571284	0.00058419
13	4	-0.000361013	-0.00079102
13	5	-0.000228992	0.000766879
13	6	0.000530392	-0.000686731
13	7	-0.000312676	0.000729267
13	8	-9.94341e-05	-0.00064077
13	9	0.000282565	0.000293653
13	10	-0.000204305	-1.53657e-05
13	11	0.000155473	-0.000110737
13	12	-0.000206618	0.00020787
13	13	0.000225997	-0.000271706
13	14	-0.000181212	0.00027897
13	15	9.3619e-05	-0.000187488
13	16	2.1626e-06	3.80249e-05
13	17	-3.74761e-05	3.92516e-05
13	18	1.28791e-05	-2.48469e-05
13	19	7.79292e-06	-8.75092e-06
13	20	-5.03737e-06	1.72631e-05
13	21	-2.22348e-06	-1.04855e-05
13	22	3.03681e-06	6.7412e-06
13	23	1.99401e-06	-5.87598e-06
13	24	-1.86731e-05	3.11334e-05
13	25	5.35899e-05	-9.40099e-05
14	1	0.000180954	3.50202e-05
14	2	-0.000857979	-0.000127268
14	3	0.00181468	-3.0096e-05
14	4	-0.00219585	0.000692707
14	5	0.00159005	-0.00145867
14	6	-0.000717394	0.00155421
14	7	0.000396198	-0.000787941
14	8	-0.000342274	-5.45929e-05
14	9	1.19008e-05	0.000279499
14	10	0.000312868	-0.000148549
14	11	-0.00023108	4.84913e-05
14	12	-5.51287e-05	5.1852e-05
14	13	0.000196063	-0.000103646
14	14	-0.00013897	1.928e-05
14	15	5.25753e-05	6.27619e-05
14	16	-3.84566e-05	-5.08187e-05
14	17	4.18145e-05	1.68236e-05
14	18	-2.78721e-05	-1.16236e-05
14	19	1.63268e-05	1.76629e-05
14	20	-7.905e-06	-1.51161e-05
14	21	4.82932e-06	1.05088e-05
14	22	-1.08643e-05	-9.03605e-06
14	23	1.39252e-05	3.83991e-07
14	24	-9.69144e-06	9.56747e-06
14	25	3.44683e-06	-4.34036e-06
15	1	-5.826e-05	-3.84921e-05
15	2	0.000297852	5.64814e-05
15	3	-0.000753874	0.000150191
15	4	0.00128565	-0.000686955
15	5	-0.00162317	0.00121842
15	6	0.00148899	-0.00117903
15	7	-0.000943241	0.000564339
15	8	0.000464771	2.98749e-05
15	9	-0.000327572	-0.000283247
15	10	0.00034202	0.000239884
15	11	-0.000257484	-3.863e-05
15	12	6.0797e-05	-7.11033e-05
15	13	6.9339e-05	3.00342e-05
15	14	-5.69655e-05	1.65421e-05
15	15	2.95121e-05	8.08747e-06
15	16	-6.45969e-05	-6.27821e-05
15	17	9.89442e-05	8.64244e-05
15	18	-8.56708e-05	-7.17618e-05
15	19	4.14499e-05	3.9527e-05
15	20	2.00087e-06	-1.44669e-05
15	21	-2.22758e-05	9.95065e-06
15	22	1.98233e-05	-1.6918e-05
15	23	-8.69455e-06	1.95158e-05
15	24	7.28869e-06	-3.92777e-06
15	25	-1.47577e-05	-1.93866e-05
16	1	1.23066e-05	-4.86111e-05
16	2	7.98019e-05	0.000107252
16	3	-0.000258201	2.01684e-05
16	4	0.000296223	-0.000153094
16	5	-0.000300713	-3.44714e-05
16	6	0.000338128	0.000136771
16	7	-0.000233939	0.000175651
16	8	0.000167937	-0.00042299
16	9	-0.000210903	0.000261111
16	10	0.000106258	2.0672e-07
16	11	5.67157e-05	-0.000103427
16	12	-6.82243e-05	0.000167405
16	13	1.24859e-05	-0.000218966
16	14	1.51305e-05	0.000155929
16	15	-1.15565e-05	-5.09264e-05
16	16	-1.30683e-05	1.92628e-05
16	17	1.4606e-05	-3.08775e-05
16	18	2.05262e-05	2.89993e-05
16	19	-4.86036e-05	-1.26876e-05
16	20	4.09823e-05	-4.30609e-06
16	21	-1.10765e-05	1.26531e-05
16	22	-8.84821e-06	-1.15748e-05
16	23	2.49139e-06	7.01428e-06
16	24	1.02281e-05	-8.424e-07
16	25	-8.82231e-06	-5.06642e-06
17	1	1.90233e-05	9.00487e-05
17	2	-0.000131691	-0.000300489
17	3	0.000376059	0.000463905
17	4	-0.000534849	-0.000412094
17	5	0.000333373	0.000272113
17	6	2.88416e-05	-0.000253813
17	7	-0.000242256	0.000307874
17	8	0.000368679	-0.000327395
17	9	-0.000384822	0.000278012
17	10	0.000175777	-0.000119764
17	11	6.13331e-05	-4.57966e-05
17	12	-0.000149154	0.000107885
17	13	0.000157239	-9.45384e-05
17	14	-0.000108545	6.22197e-05
17	15	2.39787e-06	-5.09424e-05
17	16	4.21529e-05	5.63439e-05
17	17	2.13655e-05	-5.98357e-05
17	18	-7.60024e-05	6.09205e-05
17	19	5.52292e-05	-4.97316e-05
17	20	-1.69164e-05	2.66687e-05
17	21	6.93413e-06	-9.56278e-06
17	22	-1.67368e-05	1.88923e-05
17	23	4.02877e-05	-6.15147e-05
17	24	-6.49709e-05	9.83046e-05
17	25	6.55523e-05	-8.977e-05
18	1	1.00593e-05	-3.9297e-06
18	2	-2.19321e-05	-1.74404e-05
18	3	4.02554e-05	0.000130985
18	4	-3.0734e-05	-0.000344997
18	5	-0.000146322	0.000522175
18	6	0.000423634	-0.000558193
18	7	-0.000467376	0.000575102
18	8	0.000211302	-0.000633993
18	9	3.59076e-05	0.000599517
18	10	-9.18707e-05	-0.00045737
18	11	4.4439e-05	0.000315899
18	12	3.92714e-05	-0.000188297
18	13	-0.000111725	6.23483e-05
18	14	9.83723e-05	7.58715e-06
18	15	-4.04393e-05	-8.73479e-06
18	16	1.79432e-05	-6.76641e-06
18	17	-1.65497e-05	8.59692e-06
18	18	3.3823e-06	-5.57614e-06
18	19	2.69163e-06	9.38303e-06
18	20	7.98285e-06	-1.11519e-05
18	21	-1.26796e-05	6.37055e-06
18	22	3.74384e-06	-4.84771e-06
18	23	1.35733e-06	3.95886e-06
18	24	2.59931e-06	2.11973e-06
18	25	-2.74321e-06	-6.44296e-06
19	1	3.88451e-05	6.90952e-06
19	2	-0.000135429	-3.35971e-05
19	3	0.000185018	3.2471e-05
19	4	-9.73376e-05	0.00010466
19	5	-5.42293e-05	-0.000301627
19	6	0.000172311	0.000405943
19	7	-0.000208698	-0.000397089
19	8	4.67185e-05	0.000237895
19	9	0.00027356	6.8155e-06
19	10	-0.00042474	-0.000125003
19	11	0.00031023	0.000104257
19	12	-0.000137835	-6.76169e-05
19	13	1.62723e-05	4.7491e-05
19	14	3.33708e-05	-4.86851e-05
19	15	-8.53658e-06	6.15157e-05
19	16	-2.10259e-05	-4.40598e-05
19	17	1.38091e-05	7.85875e-06
19	18	-3.37619e-08	2.79119e-07
19	19	-3.35692e-06	8.88525e-06
19	20	7.4295e-07	-9.30618e-06
19	21	5.17157e-06	1.26975e-05
19	22	-1.96451e-06	-1.84267e-05
19	23	-1.0078e-05	1.26216e-05
19	24	1.30983e-05	-3.27506e-06
19	25	-6.22504e-06	-8.98417e-07
20	1	1.31599e-05	3.54419e-05
20	2	-3.60524e-05	-0.000141807
20	3	3.26219e-05	0.00022162
20	4	6.77513e-05	-0.000264229
20	5	-0.000284143	0.000323549
20	6	0.000484119	-0.000203153
20	7	-0.000478461	-9.451e-05
20	8	0.000276135	0.000197295
20	9	-7.23069e-05	-9.12445e-05
20	10	2.22577e-05	2.02995e-05
20	11	-0.000100103	5.15814e-05
20	12	0.000146098	-0.000131692
20	13	-7.61661e-05	0.000100605
20	14	-2.10819e-05	-1.96873e-05
20	15	4.28391e-05	-2.4866e-06
20	16	-1.22306e-05	-1.08966e-05
20	17	2.64753e-06	1.67003e-05
20	18	-2.03815e-05	-1.51041e-05
20	19	2.81102e-05	1.10792e-05
20	20	-1.53507e-05	-2.97984e-06
20	21	2.40908e-06	-5.23185e-06
20	22	-1.19525e-06	8.36045e-06
20	23	4.44256e-06	-7.46626e-06
20	24	-4.72478e-06	3.46466e-06
20	25	2.0485e-06	2.41427e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode20_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0024103	0
0	2	-0.00514172	0
0	3	0.00534317	0
0	4	-0.00213545	0
0	5	-0.00258274	0
0	6	0.00480088	0
0	7	0.00134505	0
0	8	-0.0133886	0
0	9	0.0196559	0
0	10	-0.0152757	0
0	11	0.00709819	0
0	12	-0.00196977	0
0	13	0.000553722	0
0	14	-0.00108001	0
0	15	0.00169026	0
0	16	-0.0010844	0
0	17	-0.000145007	0
0	18	0.000597735	0
0	19	-0.000118256	0
0	20	-0.000410199	0
0	21	0.000458885	0
0	22	-0.000214273	0
0	23	7.05753e-06	0
0	24	4.12969e-05	0
0	25	9.95449e-06	0
1	1	-0.00172835	0.00645502
1	2	0.00437037	-0.0260506
1	3	-0.00169779	0.0222303
1	4	-0.00474575	0.0186216
1	5	0.00446159	-0.0406191
1	6	0.0028494	0.00826799
1	7	-0.00738908	0.0391578
1	8	0.00670453	-0.0549457
1	9	-0.00538316	0.0393232
1	10	0.00402568	-0.0167105
1	11	-0.00151659	0.00264349
1	12	-0.000286352	0.00149767
1	13	0.000234579	-0.000957068
1	14	0.000176912	0.000250474
1	15	6.77145e-06	-0.000347927
1	16	-0.00011463	0.000484742
1	17	-0.00019008	-0.000284386
1	18	0.000451427	3.46544e-05
1	19	-0.000365457	3.60618e-06
1	20	8.94885e-05	6.17162e-05
1	21	5.8063e-05	-7.24774e-05
1	22	-4.10797e-05	3.21389e-05
1	23	2.20954e-05	-1.26189e-05
1	24	-2.79369e-05	2.40323e-05
1	25	1.30476e-05	-2.41109e-05
2	1	0.0017237	-0.0159509
2	2	-0.00250902	0.0200509
2	3	0.000420207	0.000583934
2	4	0.00139967	-0.0202536
2	5	0.00200055	0.0114962
2	6	-0.0100143	0.0170928
2	7	0.0161286	-0.0379102
2	8	-0.0151638	0.0387562
2	9	0.00951339	-0.0268047
2	10	-0.00542986	0.0132602
2	11	0.00460264	-0.00420597
2	12	-0.00435802	0.00028434
2	13	0.00304326	0.000470671
2	14	-0.00128143	-0.000152576
2	15	0.000147655	-6.67476e-05
2	16	7.87968e-05	5.97265e-05
2	17	0.000113285	1.22615e-05
2	18	-0.000155764	-0.000275601
2	19	-7.76055e-05	0.000574378
2	20	0.000365559	-0.000480769
2	21	-0.00044737	7.99145e-05
2	22	0.000236272	0.000191107
2	23	4.59844e-05	-0.000185427
2	24	-0.000135374	6.09355e-05
2	25	7.08731e-05	2.06959e-05
3	1	0.00128018	-0.0046271
3	2	-0.00378195	0.00693408
3	3	0.00464538	-0.00160287
3	4	-0.00141374	-0.00560881
3	5	-0.00230501	0.0072292
3	6	0.00207283	-0.00382782
3	7	-0.000300808	0.000211078
3	8	0.000688319	0.00191006
3	9	-0.00199049	-0.00307818
3	10	0.00220277	0.00232095
3	11	-0.00171519	0.000233285
3	12	0.00111757	-0.00188581
3	13	-0.000335478	0.00138816
3	14	-0.000335963	-0.000246735
3	15	0.000508163	-0.000134471
3	16	-0.000350008	2.09723e-06
3	17	0.000112059	-2.59086e-05
3	18	8.09243e-05	0.000157371
3	19	-0.000117827	-0.000111838
3	20	3.09239e-05	-3.92627e-05
3	21	6.64511e-05	0.000106547
3	22	-9.24753e-05	-7.41713e-05
3	23	3.82696e-05	2.87206e-05
3	24	4.02137e-06	1.57391e-06
3	25	1.36806e-05	-1.87533e-05
4	1	0.00137529	0.000556319
4	2	-0.00470236	-0.001567
4	3	0.00696878	0.00290663
4	4	-0.00443266	-0.00314367
4	5	-0.00224955	-0.00057039
4	6	0.00899691	0.00685179
4	7	-0.0115407	-0.00963062
4	8	0.00872331	0.00712175
4	9	-0.00356066	-0.00324695
4	10	-0.000444725	0.000574896
4	11	0.00196766	0.00088443
4	12	-0.00136787	-0.00129195
4	13	6.56743e-05	0.000958473
4	14	0.000588924	-0.00045429
4	15	-0.00055623	0.000264586
4	16	0.000441136	-0.000334647
4	17	-0.000377713	0.00023395
4	18	0.00026897	-8.53726e-06
4	19	-0.000160382	-4.1271e-05
4	20	8.66585e-05	-3.03152e-06
4	21	-5.85812e-05	-3.28729e-05
4	22	5.00559e-05	7.77629e-05
4	23	-2.28718e-05	-5.10366e-05
4	24	1.15464e-05	1.30614e-05
4	25	-2.85157e-05	-8.41664e-06
5	1	-0.0010875	0.00178663
5	2	0.00447153	-0.00798332
5	3	-0.00940622	0.0180408
5	4	0.0124595	-0.0247274
5	5	-0.0106443	0.021304
5	6	0.0048631	-0.0112463
5	7	0.000541164	0.00330893
5	8	-0.00206325	-0.00074149
5	9	0.0010422	0.000992964
5	10	-0.000839076	-0.00103222
5	11	0.00135828	0.000412673
5	12	-0.000814593	-0.000376325
5	13	-0.00030148	0.000821099
5	14	0.000593989	-0.000697149
5	15	-0.000213341	9.72636e-05
5	16	1.97e-05	0.000290661
5	17	-9.75517e-05	-0.000259689
5	18	7.20881e-05	5.07839e-05
5	19	9.09562e-05	6.48887e-05
5	20	-0.000161758	-6.53851e-05
5	21	8.55019e-05	4.75747e-05
5	22	1.20449e-06	-3.13564e-05
5	23	-1.43493e-05	8.26871e-06
5	24	-1.17712e-05	-2.51023e-06
5	25	2.78791e-05	1.15667e-05
6	1	0.220064	-0.245755
6	2	-0.902991	1.00954
6	3	1.87705	-2.0992
6	4	-2.50544	2.80194
6	5	2.33418	-2.61099
6	6	-1.55795	1.74445
6	7	0.736126	-0.826562
6	8	-0.232473	0.263709
6	9	0.0419124	-0.0506784
6	10	-0.00193451	0.00537377
6	11	-0.00084917	-0.000864581
6	12	0.000648721	-1.91253e-05
6	13	-0.00039969	4.60883e-05
6	14	-0.000194614	0.000488052
6	15	0.000521494	-0.000605282
6	16	-0.00028099	0.000107006
6	17	-2.99991e-05	0.000426273
6	18	-5.64623e-06	-0.000393043
6	19	0.000211528	-7.61101e-05
6	20	-0.000306272	0.000407246
6	21	0.000233696	-0.000346263
6	22	-0.00010657	0.000107074
6	23	3.59104e-05	3.73612e-05
6	24	-1.52928e-05	-4.22255e-05
6	25	4.57748e-06	1.06968e-05
7	1	0.000375453	-0.000594354
7	2	-0.0013615	0.00190567
7	3	0.00317194	-0.00288247
7	4	-0.0055781	0.00249584
7	5	0.00723303	-0.0016423
7	6	-0.0060426	0.00169342
7	7	0.00169909	-0.00189011
7	8	0.00240422	0.00113855
7	9	-0.00276284	-0.000334464
7	10	0.000556595	0.000380769
7	11	0.000764787	-0.00065022
7	12	-0.000497583	0.000526373
7	13	3.36599e-05	-0.000189066
7	14	0.000144315	-3.92181e-05
7	15	-0.000272039	5.62051e-05
7	16	0.000200794	6.38555e-05
7	17	3.09096e-05	-0.000176148
7	18	-8.27684e-05	0.000165298
7	19	-8.99734e-07	-5.01991e-05
7	20	2.84694e-05	-4.16729e-05
7	21	-2.69185e-05	5.3768e-05
7	22	2.49338e-05	-3.18589e-05
7	23	1.78221e-06	1.46753e-05
7	24	-2.25638e-05	-6.16506e-06
7	25	1.01881e-05	1.74815e-06
8	1	0.000567674	0.000223117
8	2	-0.00180179	-0.00145263
8	3	0.00234806	0.00458513
8	4	-0.00187533	-0.00811364
8	5	0.00227483	0.00873802
8	6	-0.00337972	-0.00614548
8	7	0.00260673	0.00295797
8	8	-9.1015e-05	-0.000687645
8	9	-0.00125686	-0.000326758
8	10	0.000423927	-4.76913e-05
8	11	0.000718209	0.000801169
8	12	-0.000758009	-0.000808701
8	13	0.000265442	0.000297594
8	14	3.97878e-05	3.27767e-05
8	15	-0.00020044	-4.39932e-05
8	16	0.000241323	6.57633e-05
8	17	-9.34568e-05	-0.000205928
8	18	-6.64894e-05	0.000200726
8	19	7.84478e-05	-2.00288e-05
8	20	-2.91501e-05	-8.44013e-05
8	21	1.15235e-05	4.12451e-05
8	22	-2.04861e-06	1.40584e-05
8	23	-1.13673e-05	-1.54766e-05
8	24	1.30546e-05	-3.13655e-07
8	25	-9.94468e-06	7.18349e-06
9	1	-5.78009e-05	0.000140322
9	2	0.000447076	-0.000605971
9	3	-0.000937086	0.00128558
9	4	0.000637862	-0.00181141
9	5	-0.000106498	0.00178057
9	6	0.000670102	-0.000883899
9	7	-0.00173091	-0.000321609
9	8	0.00202051	0.000796229
9	9	-0.00126072	-0.000507831
9	10	0.000122377	8.33105e-06
9	11	0.000346585	0.000402343
9	12	-7.03496e-05	-0.000559698
9	13	-0.000185003	0.000346101
9	14	0.000102394	0.000180233
9	15	3.60598e-05	-0.000522135
9	16	-1.64465e-05	0.000308708
9	17	-3.49912e-05	6.20415e-05
9	18	2.77976e-06	-0.000139192
9	19	3.9691e-05	2.97487e-05
9	20	-3.55337e-05	3.01265e-05
9	21	1.57181e-05	-2.47915e-05
9	22	-1.13826e-05	1.51922e-05
9	23	1.45994e-05	-9.0949e-06
9	24	-7.80965e-06	1.75455e-06
9	25	-2.09575e-06	1.69513e-06
10	1	-4.0581e-06	-0.000136164
10	2	-1.40986e-05	0.000452749
10	3	-0.000501154	-0.000106477
10	4	0.0015022	-0.00166918
10	5	-0.00170602	0.00380296
10	6	0.00124436	-0.00443144
10	7	-0.00135159	0.00314775
10	8	0.00153115	-0.0013397
10	9	-0.000754303	0.000463843
10	10	-0.000335751	-0.0003782
10	11	0.000663782	0.000184257
10	12	-0.000292291	0.000118801
10	13	-6.06265e-05	-6.68076e-05
10	14	-7.15879e-06	-0.000184601
10	15	0.000373157	0.00016211
10	16	-0.000770073	0.000228063
10	17	0.000925272	-0.000678941
10	18	-0.000687884	0.000826207
10	19	0.000290002	-0.000602113
10	20	-5.20856e-05	0.000254962
10	21	-6.47216e-06	-2.79189e-05
10	22	1.05817e-05	-3.85911e-05
10	23	-8.14472e-06	3.15955e-05
10	24	7.07317e-06	-1.70439e-05
10	25	-8.21105e-06	-1.28772e-06
11	1	1.73461e-05	0.0001819
11	2	1.42575e-05	-0.000630352
11	3	-0.000493019	0.000866867
11	4	0.000950535	-0.000194751
11	5	6.41122e-05	-0.0010684
11	6	-0.00193541	0.00173832
11	7	0.00233924	-0.00140379
11	8	-0.00104139	0.000721838
11	9	-0.000316265	-0.000286281
11	10	0.000798607	0.000119629
11	11	-0.000639752	-1.42351e-05
11	12	0.000385965	-2.72977e-05
11	13	-0.000198546	-6.14064e-05
11	14	1.7203e-05	0.000157584
11	15	8.04835e-05	-0.000180629
11	16	-6.38391e-05	0.000160561
11	17	2.46256e-05	-8.56342e-05
11	18	-6.74528e-06	-4.9858e-06
11	19	-1.64916e-06	2.83203e-05
11	20	4.2868e-07	-1.02486e-05
11	21	1.78185e-05	5.4447e-06
11	22	-3.62495e-05	-7.93165e-06
11	23	3.15002e-05	7.16581e-06
11	24	-8.66444e-06	-6.54834e-06
11	25	-7.7106e-06	3.7617e-06
12	1	-2.51189e-05	-4.21491e-05
12	2	0.000120797	0.00015251
12	3	-9.55159e-05	-0.000211838
12	4	-0.000433145	0.000324952
12	5	0.00118897	-0.000807596
12	6	-0.00140304	0.000973937
12	7	0.000924106	0.000167958
12	8	-0.000276075	-0.00169402
12	9	-7.52258e-06	0.00197878
12	10	-7.61682e-05	-0.00125878
12	11	0.000114059	0.000608729
12	12	2.24293e-05	-0.000268944
12	13	-8.03453e-05	7.17823e-05
12	14	-2.13442e-05	7.52685e-05
12	15	6.11007e-05	-0.000182486
12	16	1.65521e-05	0.000152542
12	17	-6.47231e-05	-9.51508e-06
12	18	4.75574e-05	-7.48916e-05
12	19	-1.76541e-05	5.26769e-05
12	20	4.70004e-07	-1.68371e-05
12	21	3.53381e-06	1.42402e-05
12	22	-4.46742e-06	-1.5e-05
12	23	1.04382e-06	9.18907e-06
12	24	9.8041e-06	-6.40931e-06
12	25	-1.15693e-05	3.43483e-06
13	1	1.02607e-05	0.000111794
13	2	-0.000111126	-0.000670988
13	3	0.000275236	0.00153463
13	4	-0.000550372	-0.00181005
13	5	0.0011179	0.000992588
13	6	-0.00150848	0.000227667
13	7	0.00118351	-0.000641968
13	8	-0.000583217	0.000194682
13	9	0.000211073	9.23678e-05
13	10	-6.09149e-06	5.88007e-05
13	11	-9.74353e-05	-9.72224e-05
13	12	9.30742e-05	-0.000103148
13	13	-5.60713e-05	0.000226578
13	14	2.74853e-05	-0.00019638
13	15	-2.58057e-05	0.00015774
13	16	6.03112e-05	-0.000146992
13	17	-6.93224e-05	0.000110284
13	18	2.33877e-05	-5.94094e-05
13	19	9.63411e-06	3.36465e-05
13	20	9.95448e-08	-1.84949e-05
13	21	-6.79567e-06	-5.12365e-06
13	22	-1.98907e-06	1.8679e-05
13	23	3.41705e-06	-1.48857e-05
13	24	1.53488e-06	1.07077e-05
13	25	-2.01883e-06	-1.09156e-05
14	1	-4.79201e-05	7.24959e-05
14	2	0.000285298	-0.000366049
14	3	-0.000678886	0.000810898
14	4	0.000959161	-0.00112598
14	5	-0.00100157	0.0012142
14	6	0.000943627	-0.00110352
14	7	-0.00095769	0.000790322
14	8	0.00108229	-0.000370714
14	9	-0.00105889	-5.81734e-05
14	10	0.000666103	0.000398919
14	11	-0.000183986	-0.000415747
14	12	-0.000167214	0.000217554
14	13	0.000645245	-0.000285454
14	14	-0.00125277	0.000680419
14	15	0.00149714	-0.00101064
14	16	-0.0011653	0.00100964
14	17	0.000595385	-0.000703689
14	18	-0.000172053	0.000318955
14	19	-5.96467e-06	-8.01742e-05
14	20	3.45802e-05	1.11412e-05
14	21	-2.80478e-05	-7.62716e-06
14	22	2.45447e-05	5.93201e-06
14	23	-8.94969e-06	-8.97845e-06
14	24	-2.63512e-06	8.6903e-06
14	25	-1.66446e-05	2.82968e-05
15	1	-6.45008e-05	-3.39701e-06
15	2	9.57771e-05	-2.07307e-05
15	3	0.000115957	0.000180686
15	4	-0.000248452	-0.000378853
15	5	-0.000113713	0.000449258
15	6	0.000588362	-0.000564093
15	7	-0.000590405	0.000873895
15	8	0.000235169	-0.00101729
15	9	8.28722e-05	0.000670507
15	10	-0.000321838	-0.000158449
15	11	0.000458166	-8.56428e-05
15	12	-0.000318203	6.57513e-05
15	13	1.08712e-05	8.50269e-06
15	14	0.000145961	-2.15205e-05
15	15	-9.03976e-05	-4.33066e-05
15	16	4.76865e-06	0.000119409
15	17	5.29875e-06	-0.000115416
15	18	1.02518e-05	4.76304e-05
15	19	-5.1622e-06	4.38262e-06
15	20	-2.61034e-06	-1.66285e-05
15	21	-3.99077e-06	1.25253e-05
15	22	1.40924e-05	-8.79395e-06
15	23	-1.29375e-05	6.2199e-06
15	24	4.78427e-06	-2.43145e-06
15	25	-2.56652e-06	-2.11925e-06
16	1	-1.60617e-05	1.72403e-05
16	2	5.53489e-05	-0.000102623
16	3	-0.000123561	0.000209453
16	4	0.000186903	-0.000272529
16	5	-0.000158054	0.000333375
16	6	2.51376e-05	-0.000310031
16	7	0.000167777	0.00013721
16	8	-0.000314171	8.6788e-05
16	9	0.000346264	-0.000268149
16	10	-0.000264446	0.000274408
16	11	7.83836e-05	-0.000109961
16	12	6.88948e-05	-8.78609e-07
16	13	-6.04923e-05	-2.53442e-05
16	14	-9.33752e-06	6.54289e-05
16	15	4.16801e-05	-3.57668e-05
16	16	-4.57194e-05	-1.97716e-05
16	17	4.08773e-05	2.87218e-05
16	18	-2.73268e-05	-1.24337e-05
16	19	1.9113e-05	2.01745e-05
16	20	-2.39963e-05	-2.79871e-05
16	21	2.60932e-05	1.31585e-05
16	22	-1.7769e-05	-1.88736e-07
16	23	6.42931e-06	4.01585e-06
16	24	3.07072e-06	-1.0414e-05
16	25	-5.60224e-06	7.13975e-06
17	1	4.34126e-05	3.39914e-05
17	2	-9.18573e-05	-0.000116499
17	3	9.30736e-05	0.000231731
17	4	-0.000100827	-0.00037837
17	5	6.55749e-05	0.000423999
17	6	6.01061e-05	-0.000247529
17	7	-0.000170589	-1.47904e-05
17	8	0.000320471	0.00024315
17	9	-0.000474354	-0.000451233
17	10	0.000387682	0.000504394
17	11	-0.000178801	-0.000308951
17	12	0.000130603	0.000126928
17	13	-0.000160171	-0.000151352
17	14	8.25942e-05	0.000197136
17	15	3.20687e-05	-9.9633e-05
17	16	-6.10124e-05	-2.74048e-05
17	17	3.98411e-05	5.01373e-05
17	18	-2.13117e-05	-1.16157e-05
17	19	1.80676e-06	-5.90921e-06
17	20	1.34763e-05	3.75006e-06
17	21	-1.75111e-05	-6.48021e-07
17	22	1.22591e-05	-6.36025e-06
17	23	-1.37763e-06	9.75796e-06
17	24	-4.54723e-06	-7.1684e-07
17	25	2.28495e-06	-6.76614e-06
18	1	-2.43188e-05	1.19611e-05
18	2	0.000152478	1.67462e-05
18	3	-0.000494778	-0.000230533
18	4	0.00105232	0.000541469
18	5	-0.00153848	-0.000553825
18	6	0.00147463	0.000175541
18	7	-0.000852511	0.000200963
18	8	0.000281402	-0.000272393
18	9	-9.46399e-05	8.03008e-05
18	10	-8.44429e-05	0.00024174
18	11	0.000626924	-0.000620375
18	12	-0.00126907	0.00094303
18	13	0.00149954	-0.0010296
18	14	-0.00121775	0.000827006
18	15	0.000715638	-0.000489681
18	16	-0.000294739	0.000215966
18	17	7.26515e-05	-8.33212e-05
18	18	-1.31587e-06	4.0168e-05
18	19	-9.37341e-06	-1.41011e-05
18	20	6.12994e-06	-5.18372e-06
18	21	-1.33926e-06	-5.72176e-07
18	22	6.51142e-06	6.47912e-06
18	23	-2.82257e-05	2.47049e-05
18	24	3.03263e-05	-6.55266e-05
18	25	3.70254e-05	5.17515e-05
19	1	2.02116e-06	-8.47381e-06
19	2	-0.00010466	-6.28516e-06
19	3	0.000362234	4.99755e-05
19	4	-0.000648502	3.01615e-05
19	5	0.000839426	-0.000129516
19	6	-0.00085011	-4.34153e-05
19	7	0.000644942	0.00032677
19	8	-0.000351564	-0.000354066
19	9	0.000161952	6.98436e-05
19	10	-0.00011106	0.00022095
19	11	0.000101424	-0.000237824
19	12	-7.59068e-05	8.25137e-05
19	13	3.35929e-05	4.57693e-05
19	14	-4.19983e-06	-9.91424e-05
19	15	5.79541e-06	8.38486e-05
19	16	-9.27644e-08	-3.6374e-05
19	17	-2.42255e-05	9.64183e-06
19	18	3.37408e-05	-5.62411e-06
19	19	-2.41046e-05	3.61392e-07
19	20	7.06179e-06	1.00888e-05
19	21	6.30072e-06	-1.94469e-05
19	22	-3.84325e-06	2.06978e-05
19	23	-2.74532e-06	-1.24093e-05
19	24	-2.3316e-07	3.5245e-06
19	25	3.41489e-06	-3.40539e-07
20	1	-1.32316e-05	-1.72447e-05
20	2	0.000105588	6.51799e-05
20	3	-0.000292871	-0.000154522
20	4	0.000441571	0.000339018
20	5	-0.000421598	-0.000553824
20	6	0.000264129	0.000591738
20	7	-7.7702e-05	-0.000400673
20	8	-4.68908e-05	0.000157104
20	9	8.47162e-05	-1.73831e-05
20	10	-5.55733e-05	-3.65108e-05
20	11	-5.35993e-06	6.10281e-05
20	12	2.96347e-05	-4.94291e-05
20	13	1.0708e-05	2.31281e-05
20	14	-4.06211e-05	-1.09658e-05
20	15	1.66814e-05	-7.26501e-06
20	16	9.6807e-06	2.72431e-05
20	17	-6.72211e-06	-1.97069e-05
20	18	6.72256e-07	-6.76537e-06
20	19	-1.06009e-05	2.56626e-05
20	20	1.83204e-05	-2.47164e-05
20	21	-1.0457e-05	9.15394e-06
20	22	4.26267e-06	1.89066e-06
20	23	-7.80058e-06	-7.33551e-07
20	24	8.1332e-06	-1.21556e-06
20	25	-3.38149e-06	-6.86006e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode21_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0109749	0
0	2	-0.0165735	0
0	3	0.00749557	0
0	4	0.0102048	0
0	5	-0.013894	0
0	6	-0.00100924	0
0	7	0.016947	0
0	8	-0.0204238	0
0	9	0.0147896	0
0	10	-0.00876229	0
0	11	0.0047913	0
0	12	-0.00173311	0
0	13	-0.000385335	0
0	14	0.00127652	0
0	15	-0.00129361	0
0	16	0.000938347	0
0	17	-0.00044181	0
0	18	-8.32294e-05	0
0	19	0.000327603	0
0	20	-0.000165275	0
0	21	-0.000128131	0
0	22	0.000219309	0
0	23	-6.81247e-05	0
0	24	-8.65415e-05	0
0	25	0.000106869	0
1	1	-0.0720988	0.406873
1	2	0.285976	-1.61525
1	3	-0.227687	1.28038
1	4	-0.218782	1.2467
1	5	0.418958	-2.37253
1	6	-0.0293543	0.168315
1	7	-0.492146	2.76907
1	8	0.648265	-3.64478
1	9	-0.456893	2.5722
1	10	0.202223	-1.14342
1	11	-0.0547225	0.310324
1	12	0.00768638	-0.0423683
1	13	-0.000531721	0.00203252
1	14	0.000394724	-0.000701057
1	15	-0.000482928	0.000121399
1	16	0.000376902	-0.000197252
1	17	-8.99963e-05	9.72484e-05
1	18	-0.000116229	0.000531655
1	19	0.000148247	-0.000680685
1	20	-2.91884e-05	-0.000348507
1	21	-0.000191221	0.00178017
1	22	0.000342123	-0.00230606
1	23	-0.000289868	0.00171188
1	24	0.000134725	-0.000803992
1	25	-3.08102e-05	0.00022973
2	1	-0.0317542	0.0110778
2	2	0.0411375	-0.016608
2	3	0.00164043	0.00275958
2	4	-0.0468715	0.0182555
2	5	0.0317537	-0.019326
2	6	0.0312807	-0.00258309
2	7	-0.0779302	0.0228432
2	8	0.0746218	-0.0255826
2	9	-0.0421512	0.0173887
2	10	0.0139084	-0.00884893
2	11	-0.00176932	0.0033299
2	12	-0.000226611	-0.00030186
2	13	7.65503e-05	-0.001031
2	14	-0.000431778	0.00124489
2	15	0.00045782	-0.00087537
2	16	-2.30542e-06	0.000266951
2	17	-0.000186003	0.000255726
2	18	5.73185e-05	-0.000369601
2	19	-7.37809e-06	0.000187897
2	20	7.62756e-05	-3.55864e-05
2	21	-0.000109078	-1.5008e-05
2	22	7.61035e-05	5.32932e-06
2	23	-2.30322e-05	2.997e-05
2	24	-2.51604e-06	-5.06323e-05
2	25	-7.71007e-06	4.65577e-05
3	1	0.00653484	0.00200437
3	2	-0.0128524	-0.00523213
3	3	0.00993609	0.00789349
3	4	0.000910722	-0.00836235
3	5	-0.0108072	0.00521024
3	6	0.0152018	0.000827429
3	7	-0.0156844	-0.00580142
3	8	0.0131879	0.00647754
3	9	-0.00835965	-0.00392538
3	10	0.00458226	0.00169617
3	11	-0.00316667	-0.00148038
3	12	0.00191282	0.00191673
3	13	-0.00044584	-0.00152111
3	14	0.000121742	0.00059823
3	15	-0.000429977	8.09509e-05
3	16	0.000229156	-0.000164325
3	17	0.000112596	-0.000314188
3	18	-5.23061e-05	0.00073548
3	19	-7.03937e-05	-0.000385954
3	20	-4.19742e-05	-0.000616752
3	21	0.000213654	0.00133354
3	22	-0.000247671	-0.00117973
3	23	0.000165405	0.000577672
3	24	-7.04403e-05	-0.000160215
3	25	1.23242e-05	2.48851e-05
4	1	-0.0176451	0.00542252
4	2	0.0463768	-0.0156435
4	3	-0.0517962	0.0187567
4	4	0.0147349	-0.004502
4	5	0.0374025	-0.0189101
4	6	-0.0639465	0.0328045
4	7	0.0546574	-0.029671
4	8	-0.0293834	0.0180156
4	9	0.0099438	-0.00829428
4	10	-0.00223043	0.00393278
4	11	0.000445923	-0.00325423
4	12	0.000377137	0.00284731
4	13	-0.00060379	-0.00107772
4	14	-8.86169e-06	-0.000639296
4	15	0.000509225	0.00093476
4	16	-0.000281879	-0.000463458
4	17	-0.00011584	0.000172255
4	18	5.96991e-05	-5.67474e-05
4	19	0.000193533	-2.92867e-05
4	20	-0.000217463	2.46003e-05
4	21	9.86507e-05	1.41935e-05
4	22	-3.09983e-05	-1.29309e-05
4	23	1.31776e-05	-2.27463e-08
4	24	-4.33278e-06	9.86827e-06
4	25	-4.6809e-06	-2.05957e-05
5	1	0.00189721	-0.00252028
5	2	-0.00608801	0.00814599
5	3	0.00820591	-0.0120824
5	4	-0.00439271	0.00811852
5	5	-0.00204221	0.00324561
5	6	0.00578275	-0.0131923
5	7	-0.00602787	0.0138889
5	8	0.00464749	-0.00761318
5	9	-0.00302804	0.00183211
5	10	0.00177131	-3.72966e-05
5	11	-0.000947396	0.000769172
5	12	0.000571591	-0.00138835
5	13	-0.000558379	0.00104902
5	14	0.000590067	-0.000472659
5	15	-0.000478292	6.17387e-05
5	16	0.000171372	0.000355659
5	17	8.74087e-05	-0.000444079
5	18	7.71188e-05	-0.000399248
5	19	-0.00046145	0.00169318
5	20	0.000552195	-0.00224239
5	21	-0.000330802	0.00171602
5	22	0.000121279	-0.000826959
5	23	-4.3503e-05	0.000263136
5	24	1.66478e-05	-7.25103e-05
5	25	1.97033e-06	1.55144e-05
6	1	-0.0067761	-0.00167586
6	2	0.0284488	0.00500725
6	3	-0.0608117	-0.00738859
6	4	0.0847281	0.00690444
6	5	-0.0843788	-0.00386549
6	6	0.0623361	-0.000489242
6	7	-0.0348746	0.00365386
6	8	0.0151553	-0.00394481
6	9	-0.00499871	0.00277483
6	10	0.000594373	-0.00176979
6	11	0.000909387	0.000973617
6	12	-0.000768334	-0.000341769
6	13	0.000110998	0.000118712
6	14	0.000122691	-0.000203487
6	15	0.000138738	0.000202174
6	16	-0.000324593	8.19352e-07
6	17	0.000117106	-0.000167787
6	18	0.00012983	0.000143659
6	19	-0.000114228	-4.8349e-07
6	20	2.61343e-05	-9.12859e-05
6	21	-2.91419e-05	6.06822e-05
6	22	4.14261e-05	8.12645e-06
6	23	-2.97037e-06	-3.294e-05
6	24	-3.43458e-05	1.22914e-05
6	25	2.96466e-05	1.17166e-05
7	1	0.000164784	0.00208742
7	2	-0.00177379	-0.00873516
7	3	0.00645705	0.0193417
7	4	-0.0131594	-0.0286087
7	5	0.0173794	0.0301396
7	6	-0.0158988	-0.0228125
7	7	0.0106436	0.0124773
7	8	-0.00551213	-0.00515008
7	9	0.00224272	0.00167585
7	10	-0.000590333	-0.000383463
7	11	-0.00013945	0.000172566
7	12	0.000313393	-0.000343611
7	13	-9.14381e-05	0.000474589
7	14	-0.00012733	-0.000490027
7	15	2.44512e-05	0.000108386
7	16	0.000113943	0.0006709
7	17	-4.74158e-06	-0.00102463
7	18	-0.000131954	0.000515371
7	19	0.000123237	0.000225272
7	20	-5.98879e-05	-0.000514482
7	21	1.33092e-05	0.000360423
7	22	6.68801e-06	-0.000130369
7	23	-6.98392e-06	1.65637e-05
7	24	8.48781e-06	2.05781e-05
7	25	-1.4629e-05	-2.65826e-05
8	1	0.000658573	0.00015528
8	2	-0.0021141	-0.000567243
8	3	0.00261333	0.000888897
8	4	-0.00140182	-0.000426867
8	5	0.000159561	-0.000698129
8	6	0.000208512	0.00174888
8	7	6.05286e-05	-0.00243557
8	8	-0.000816316	0.00226292
8	9	0.00144617	-0.00122497
8	10	-0.00135812	0.000525268
8	11	0.000979129	-0.000391728
8	12	-0.000807134	0.000187245
8	13	0.000579707	-5.5714e-05
8	14	-0.000152722	0.000212241
8	15	-8.79054e-05	-0.000285316
8	16	6.06543e-06	6.67549e-05
8	17	8.56857e-05	9.24054e-05
8	18	-3.10772e-05	-1.64018e-05
8	19	-2.93259e-05	-4.79758e-05
8	20	6.13091e-06	2.47408e-05
8	21	3.07727e-05	-2.15406e-05
8	22	-2.89207e-05	3.17324e-05
8	23	1.51057e-05	-2.047e-05
8	24	-2.57525e-06	5.16912e-06
8	25	-1.2748e-05	3.55439e-06
9	1	-0.000510504	7.60525e-05
9	2	0.00186742	0.000463262
9	3	-0.00324775	-0.00249835
9	4	0.00339345	0.00459552
9	5	-0.00222815	-0.00441052
9	6	0.00121864	0.00245714
9	7	-0.00153271	-0.000823755
9	8	0.00235887	0.00028563
9	9	-0.00252241	-0.0003807
9	10	0.00199558	0.000296831
9	11	-0.00112075	0.000230263
9	12	0.000392253	-0.000489587
9	13	-0.00027646	2.39518e-05
9	14	0.000393038	0.000663864
9	15	-0.000239217	-0.000876056
9	16	5.2657e-05	0.000276884
9	17	-0.00010356	0.000782668
9	18	0.000203566	-0.00143808
9	19	-0.000159571	0.00127747
9	20	6.02525e-05	-0.000698452
9	21	-2.61356e-05	0.000244101
9	22	2.79214e-05	-5.5088e-05
9	23	-2.53064e-05	3.08469e-06
9	24	2.39075e-05	5.60922e-06
9	25	-1.98512e-05	2.62455e-07
10	1	-0.000167942	-0.000238432
10	2	0.000545351	0.000961088
10	3	-0.0011639	-0.00160464
10	4	0.00199976	0.00154578
10	5	-0.00234639	-0.00130073
10	6	0.00153867	0.00145773
10	7	-2.9647e-06	-0.00174113
10	8	-0.00120124	0.00149079
10	9	0.00144747	-0.000570101
10	10	-0.000994283	-0.000231883
10	11	0.000441576	0.000295685
10	12	-0.000170443	-2.39399e-05
10	13	0.000236934	-5.37781e-05
10	14	-0.000367038	-4.25286e-05
10	15	0.000237879	0.000154188
10	16	2.23908e-05	-0.000172836
10	17	-8.27473e-05	7.19804e-05
10	18	4.6177e-06	2.62848e-05
10	19	1.69229e-06	-3.98955e-05
10	20	2.35411e-05	3.63224e-06
10	21	-1.37674e-06	2.31303e-05
10	22	-2.223e-05	-1.90414e-05
10	23	1.12363e-05	6.80318e-06
10	24	6.16086e-06	-9.8645e-07
10	25	-6.44264e-06	-4.92957e-06
11	1	6.61809e-05	-0.00014379
11	2	-0.000386858	0.000582013
11	3	0.00100436	-0.00123279
11	4	-0.00156666	0.00193196
11	5	0.00153437	-0.00230774
11	6	-0.00119816	0.00179405
11	7	0.00141164	-0.000770755
11	8	-0.00186616	0.00022086
11	9	0.0017521	-4.22207e-05
11	10	-0.00126096	-0.000385901
11	11	0.000813041	0.000842016
11	12	-0.000431031	-0.000908933
11	13	0.000205863	0.000638504
11	14	-0.000155983	-0.000174186
11	15	5.53694e-05	-0.000283896
11	16	9.70354e-05	0.00038946
11	17	-0.00011099	-8.66118e-05
11	18	1.1081e-05	-0.000205156
11	19	5.84461e-05	0.000196929
11	20	-6.48185e-05	-6.69393e-05
11	21	4.48485e-05	1.07444e-05
11	22	-1.88783e-05	-1.73253e-06
11	23	-6.58476e-06	-2.52879e-06
11	24	2.08211e-05	-2.67625e-06
11	25	-1.62053e-05	1.29623e-05
12	1	5.07783e-05	3.98963e-06
12	2	0.000276874	-9.41101e-05
12	3	-0.00133066	0.000183089
12	4	0.00207808	-0.000215456
12	5	-0.00144794	0.000497568
12	6	0.000155712	-0.000869216
12	7	0.000731461	0.000799415
12	8	-0.0011552	-0.000447576
12	9	0.00125483	0.000354885
12	10	-0.00103037	-0.000491175
12	11	0.000653317	0.000363486
12	12	-0.000374931	1.96534e-05
12	13	0.000273143	-0.000170811
12	14	-0.000172194	1.81865e-05
12	15	1.31546e-06	0.000114685
12	16	7.744e-05	-0.000102926
12	17	-4.41988e-05	4.38855e-05
12	18	8.59964e-06	2.53568e-06
12	19	2.39605e-05	-3.89356e-05
12	20	-5.62568e-05	5.84373e-05
12	21	4.55775e-05	-4.91946e-05
12	22	-1.57853e-05	2.38743e-05
12	23	8.86915e-06	-6.63777e-06
12	24	-9.10014e-06	1.99588e-06
12	25	1.73343e-06	-1.51932e-07
13	1	0.000106589	0.000108423
13	2	-0.000476391	-0.000162209
13	3	0.000737236	-0.000285971
13	4	-0.000241798	0.0010542
13	5	-0.000713011	-0.00113549
13	6	0.00104816	0.000116379
13	7	-0.000671218	0.0010759
13	8	0.000526155	-0.00142648
13	9	-0.000603869	0.00100881
13	10	0.000189312	-0.000481844
13	11	0.000432424	0.000220509
13	12	-0.000593583	-0.000106738
13	13	0.000382688	-8.32218e-05
13	14	-0.000141836	0.000262968
13	15	-5.01841e-05	-0.000177304
13	16	0.000173384	-0.000164592
13	17	-0.000175693	0.000408064
13	18	8.95456e-05	-0.000325687
13	19	-1.23444e-05	0.000102876
13	20	-1.40254e-05	1.58079e-05
13	21	1.95074e-05	-2.23557e-05
13	22	-2.0612e-05	5.79978e-06
13	23	1.05361e-05	3.6939e-07
13	24	1.86309e-06	-3.82972e-06
13	25	-4.09928e-07	-1.23961e-05
14	1	-0.000102312	-0.000171925
14	2	0.000375884	0.00069242
14	3	-0.000657791	-0.00108038
14	4	0.000813232	0.00063034
14	5	-0.000756623	6.86503e-05
14	6	0.000536633	-5.64257e-05
14	7	-0.000348364	-0.000299143
14	8	0.000137686	0.000276525
14	9	9.02446e-05	-1.83506e-05
14	10	-9.33458e-05	-0.000101106
14	11	-5.14208e-05	0.000105098
14	12	4.65718e-05	-9.81991e-05
14	13	5.84137e-05	6.48752e-05
14	14	-4.59202e-05	4.91717e-05
14	15	-3.3265e-05	-0.000196957
14	16	3.3684e-05	0.000194596
14	17	3.22493e-05	-5.17709e-05
14	18	-7.66122e-05	-2.94583e-05
14	19	5.30961e-05	1.25992e-05
14	20	-2.61814e-06	9.99423e-06
14	21	-8.31008e-06	-1.05807e-05
14	22	-9.95416e-06	5.08764e-06
14	23	9.54339e-06	-9.79477e-07
14	24	8.17134e-06	2.54226e-07
14	25	-1.44378e-05	-3.46675e-06
15	1	0.00020211	-2.41184e-05
15	2	-0.000725793	0.000123152
15	3	0.00107693	-0.000229918
15	4	-0.000753921	7.6983e-05
15	5	7.24732e-05	0.000327758
15	6	0.000317825	-0.000460178
15	7	-0.000230863	5.54558e-05
15	8	1.62186e-05	0.00042733
15	9	-4.34638e-05	-0.000498888
15	10	0.000183765	0.00026863
15	11	-0.000167774	-1.41286e-05
15	12	8.76648e-05	-0.000211678
15	13	-5.59112e-05	0.000303212
15	14	-2.07485e-06	-0.000199396
15	15	8.101e-05	9.36613e-05
15	16	-9.15065e-05	-0.000112922
15	17	4.05559e-05	0.00014037
15	18	-5.89806e-06	-9.38538e-05
15	19	1.02006e-05	3.83661e-05
15	20	-1.37712e-05	-1.37698e-05
15	21	-1.19823e-07	4.87537e-08
15	22	8.51162e-06	3.49104e-06
15	23	-5.22946e-06	1.48046e-05
15	24	2.92079e-06	-3.60779e-05
15	25	-8.76437e-06	-1.31751e-06
16	1	9.9911e-05	5.11338e-05
16	2	-0.000430426	-0.000292115
16	3	0.000878229	0.000719246
16	4	-0.00113155	-0.00105169
16	5	0.00110171	0.00104812
16	6	-0.00087383	-0.000727255
16	7	0.000467883	0.000197806
16	8	-0.000142795	0.000279289
16	9	0.000203853	-0.000284778
16	10	-0.000356961	-4.82106e-05
16	11	0.000184773	0.000135977
16	12	7.99319e-05	5.06046e-05
16	13	-9.49891e-05	-0.000155998
16	14	-1.504e-05	0.000111936
16	15	5.11722e-05	-2.89664e-05
16	16	-2.7428e-05	-2.75634e-05
16	17	1.497e-06	3.52986e-05
16	18	4.68048e-06	-2.70622e-05
16	19	5.48208e-06	3.30585e-05
16	20	-7.86694e-06	-3.25623e-05
16	21	-1.14777e-06	1.72004e-05
16	22	2.41301e-06	-7.54915e-06
16	23	4.45795e-06	2.77749e-06
16	24	-3.89241e-06	4.84709e-06
16	25	-1.67694e-06	-4.96683e-06
17	1	1.52966e-05	-9.68065e-06
17	2	0.000121553	0.000104393
17	3	-0.000519258	-0.000311037
17	4	0.000621997	0.000452219
17	5	1.77184e-05	-0.000439212
17	6	-0.000751836	0.000342065
17	7	0.000850113	-0.000200692
17	8	-0.000599491	0.000114473
17	9	0.000458799	-7.20349e-05
17	10	-0.000334583	-3.87188e-05
17	11	0.00016318	3.58867e-05
17	12	-8.77052e-05	0.000149029
17	13	7.23286e-05	-0.000216422
17	14	-3.5471e-05	0.000114874
17	15	1.4656e-05	-4.83855e-05
17	16	-2.32528e-05	5.04913e-05
17	17	3.248e-05	-4.99009e-05
17	18	-3.75891e-05	3.79073e-05
17	19	3.9681e-05	-2.9398e-05
17	20	-3.23189e-05	1.94266e-05
17	21	1.80684e-05	-6.08168e-06
17	22	-6.0216e-06	-6.92875e-06
17	23	3.04995e-06	3.55265e-06
17	24	-1.37602e-05	5.41665e-05
17	25	2.71795e-05	-0.000132291
18	1	5.82456e-06	-2.4403e-05
18	2	-8.42527e-05	6.03276e-05
18	3	0.000287115	2.82969e-05
18	4	-0.000431815	-0.00027513
18	5	0.000257581	0.000379897
18	6	1.70498e-05	-0.000257951
18	7	7.2264e-05	0.000298425
18	8	-0.000331314	-0.000561341
18	9	0.000257226	0.000609751
18	10	1.48285e-06	-0.000324471
18	11	-8.58603e-05	7.81388e-06
18	12	7.26534e-05	0.000136761
18	13	-0.000102417	-0.000116144
18	14	0.000124503	3.03714e-05
18	15	-8.6927e-05	2.06221e-05
18	16	2.88151e-05	-2.21131e-05
18	17	-4.27176e-06	9.56795e-06
18	18	1.07984e-05	5.39507e-06
18	19	-1.55331e-05	-1.85151e-05
18	20	7.01249e-06	1.45863e-05
18	21	2.91932e-06	1.4283e-06
18	22	-5.41897e-06	-6.88759e-06
18	23	3.55841e-06	-2.60774e-08
18	24	-9.87476e-07	4.67745e-06
18	25	-3.1044e-06	-3.1273e-06
19	1	-2.6735e-05	2.05108e-05
19	2	8.5463e-05	-6.5846e-05
19	3	-0.000200477	8.51612e-05
19	4	0.000375767	-7.55586e-05
19	5	-0.000502238	3.03468e-06
19	6	0.000440616	0.000254054
19	7	-0.000216085	-0.000605752
19	8	2.80327e-05	0.000716197
19	9	7.29143e-05	-0.00041486
19	10	-0.000147561	-5.10623e-05
19	11	0.00010177	0.000302281
19	12	2.85748e-05	-0.000273795
19	13	-6.22694e-05	0.000187607
19	14	3.31266e-05	-0.000152912
19	15	-3.01217e-05	9.51719e-05
19	16	1.358e-05	-1.81025e-05
19	17	1.90464e-05	-9.18769e-06
19	18	-2.27124e-05	-5.5521e-06
19	19	1.12632e-05	2.28044e-05
19	20	-9.20787e-06	-2.22069e-05
19	21	5.98441e-06	1.10638e-05
19	22	-3.9345e-06	-1.99637e-05
19	23	8.45259e-06	2.71398e-05
19	24	-1.3598e-06	2.26092e-05
19	25	-1.67703e-05	-9.3975e-05
20	1	1.87696e-05	1.61688e-05
20	2	-8.54569e-05	-9.52835e-05
20	3	0.000144939	0.000198255
20	4	-0.000113488	-0.000147036
20	5	-1.38289e-06	-9.46698e-05
20	6	6.79656e-05	0.00034086
20	7	-3.47872e-05	-0.000416547
20	8	-2.29721e-05	0.000231342
20	9	7.44851e-05	7.83278e-05
20	10	-7.7364e-05	-0.0002056
20	11	1.11212e-05	8.04843e-05
20	12	1.69441e-05	8.23204e-05
20	13	3.33132e-05	-0.000118349
20	14	-6.30534e-05	6.90909e-05
20	15	2.37998e-05	-3.58566e-05
20	16	1.82436e-05	3.11472e-05
20	17	-1.32488e-05	-2.4498e-05
20	18	-8.40519e-06	1.99617e-05
20	19	7.93393e-06	-2.41892e-05
20	20	3.46865e-06	1.98195e-05
20	21	-1.92574e-06	-1.33645e-06
20	22	-6.49439e-06	-9.61997e-06
20	23	6.78309e-06	5.43861e-06
20	24	-2.74055e-06	-2.46192e-06
20	25	3.90383e-06	4.39054e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode22_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0118738	0
0	2	-0.013238	0
0	3	-0.00130601	0
0	4	0.0152763	0
0	5	-0.00730403	0
0	6	-0.008333	0
0	7	0.00707638	0
0	8	0.00594084	0
0	9	-0.0112209	0
0	10	0.00590947	0
0	11	-0.000608828	0
0	12	5.24851e-05	0
0	13	-0.000463176	0
0	14	-0.000711774	0
0	15	0.00162898	0
0	16	-0.000872392	0
0	17	-0.000246332	0
0	18	0.000425488	0
0	19	-1.78844e-05	0
0	20	-0.000254194	0
0	21	0.000224625	0
0	22	-5.72333e-05	0
0	23	-5.37996e-05	0
0	24	4.80816e-05	0
0	25	4.72387e-07	0
1	1	-0.407559	-0.0717288
1	2	1.61787	0.284966
1	3	-1.28129	-0.227377
1	4	-1.24887	-0.215589
1	5	2.37058	0.41198
1	6	-0.158585	-0.0232024
1	7	-2.77829	-0.492543
1	8	3.64419	0.643894
1	9	-2.56243	-0.453573
1	10	1.13162	0.203536
1	11	-0.302414	-0.0592074
1	12	0.0399079	0.0119384
1	13	-0.00273996	-0.0024372
1	14	0.00173467	0.000346321
1	15	-0.000672723	-0.000158527
1	16	0.000679976	0.000554617
1	17	-0.000607761	-0.00032159
1	18	-0.000152279	-0.000177848
1	19	0.000375435	0.000229705
1	20	0.000607418	8.28962e-05
1	21	-0.00188796	-0.000359444
1	22	0.00229854	0.000417727
1	23	-0.00169795	-0.000298624
1	24	0.000770139	0.000147828
1	25	-0.000160431	-6.80643e-05
2	1	0.020739	-0.0058021
2	2	-0.0265371	0.00530049
2	3	0.000848697	0.00483487
2	4	0.0246125	-0.0103325
2	5	-0.0154747	0.00120293
2	6	-0.0194102	0.0130563
2	7	0.0452309	-0.0186181
2	8	-0.0435247	0.0134219
2	9	0.0250841	-0.00442251
2	10	-0.00905253	-0.00174676
2	11	0.00217071	0.00288403
2	12	-0.000563194	-0.00058443
2	13	0.000212946	-0.00187053
2	14	-3.21315e-05	0.00221649
2	15	-1.4622e-05	-0.000963724
2	16	0.000155917	-7.28784e-05
2	17	-0.000330658	0.00019129
2	18	0.000151843	8.30927e-05
2	19	0.000158163	-0.000165572
2	20	-0.000155283	1.78194e-05
2	21	-8.43122e-06	7.85766e-05
2	22	4.28035e-05	-4.2135e-05
2	23	1.22538e-05	-9.31683e-08
2	24	-2.74549e-05	1.55808e-06
2	25	1.55792e-06	7.4627e-06
3	1	-0.000118912	-0.00106022
3	2	-0.00220378	0.00325471
3	3	0.00417371	-0.00618626
3	4	0.000183644	0.00817236
3	5	-0.00831106	-0.00550662
3	6	0.012481	-0.00172865
3	7	-0.0106646	0.007101
3	8	0.00587215	-0.00732199
3	9	-0.00151639	0.00527424
3	10	-0.000126767	-0.00314352
3	11	-0.000459206	0.00109622
3	12	0.00065003	0.000282471
3	13	0.000381276	-0.000645345
3	14	-0.00116728	0.000660794
3	15	0.00112384	-0.000702852
3	16	-0.000622257	0.000422684
3	17	-0.000298123	0.000159019
3	18	0.000987988	-0.000456256
3	19	-0.00052258	0.000267704
3	20	-0.000641994	-1.7465e-06
3	21	0.00130693	-0.000112454
3	22	-0.00111566	0.000161299
3	23	0.000554387	-0.000140164
3	24	-0.000127088	6.04864e-05
3	25	-3.42266e-05	-1.47411e-05
4	1	0.0248534	-0.0196114
4	2	-0.0660381	0.050158
4	3	0.0749509	-0.0530105
4	4	-0.0215067	0.0089136
4	5	-0.0588373	0.0491932
4	6	0.105154	-0.0754235
4	7	-0.0954324	0.0606121
4	8	0.0559304	-0.0299155
4	9	-0.0212767	0.00831329
4	10	0.00420771	-0.00144027
4	11	0.000406692	0.0015858
4	12	-0.000336299	-0.00132662
4	13	-0.000310322	-0.000200504
4	14	0.000469671	0.000831708
4	15	-0.000303086	-0.000239433
4	16	6.73503e-05	-0.000350015
4	17	3.30792e-05	0.000340687
4	18	1.16959e-05	-7.59011e-05
4	19	-4.0673e-05	-6.45773e-06
4	20	3.03643e-05	-6.36338e-05
4	21	-3.70517e-05	7.47678e-05
4	22	4.57046e-05	-1.36298e-05
4	23	-3.0524e-05	-3.09892e-05
4	24	8.44711e-06	2.49606e-05
4	25	-2.78708e-06	1.93328e-06
5	1	0.000756237	-0.00105031
5	2	-0.00323068	0.00354856
5	3	0.00731416	-0.00363799
5	4	-0.0104671	-0.00239736
5	5	0.00841913	0.00845435
5	6	-0.00123864	-0.00593978
5	7	-0.00488151	-0.00144599
5	8	0.00564923	0.0039964
5	9	-0.00284437	-0.00131442
5	10	0.000394966	-0.000516976
5	11	-6.12873e-05	6.03682e-05
5	12	0.000452846	0.000164234
5	13	3.214e-05	0.000434793
5	14	-0.000599886	-0.00071681
5	15	0.000421819	0.000380203
5	16	-0.000302176	-1.09921e-05
5	17	0.000267863	-0.000107452
5	18	0.000575751	0.000171734
5	19	-0.00186474	-0.000298463
5	20	0.00237133	0.000397677
5	21	-0.00177	-0.000366207
5	22	0.000817137	0.000210457
5	23	-0.000231668	-5.81075e-05
5	24	4.40725e-05	8.44384e-06
5	25	-5.33254e-06	-2.30826e-05
6	1	0.00214007	-0.00210366
6	2	-0.0058136	0.00677947
6	3	0.00527602	-0.0102326
6	4	0.0023766	0.00840319
6	5	-0.0106952	-0.00275961
6	6	0.0125097	-0.00162917
6	7	-0.00838967	0.00180513
6	8	0.00277365	0.000976887
6	9	0.00151614	-0.00309607
6	10	-0.00303691	0.00228544
6	11	0.00173392	-2.33583e-05
6	12	7.71358e-05	-0.000964359
6	13	-0.000424864	0.000537428
6	14	-3.73566e-05	-0.000195171
6	15	0.000115867	0.000172251
6	16	4.54987e-05	5.39218e-05
6	17	3.43332e-05	-0.000275393
6	18	-0.000192722	0.000197146
6	19	0.000186406	-4.22871e-05
6	20	-0.000114585	1.49399e-05
6	21	6.4374e-05	-3.73562e-05
6	22	-1.66321e-05	2.42714e-05
6	23	-4.32517e-06	-1.63614e-05
6	24	-5.32179e-06	3.65279e-05
6	25	6.53684e-06	-3.28738e-05
7	1	0.00038596	0.00158422
7	2	-0.00215937	-0.00443155
7	3	0.00549871	0.0053579
7	4	-0.00852739	-0.00337577
7	5	0.00895895	0.00102949
7	6	-0.00661312	0.000141885
7	7	0.00327679	-0.000613499
7	8	-0.000535825	0.000632406
7	9	-0.000864356	2.27224e-05
7	10	0.000852107	-0.000877633
7	11	-0.000423713	0.00098965
7	12	0.000377474	-0.000279254
7	13	-0.000231491	-0.000331974
7	14	-0.000148863	0.00025776
7	15	1.62464e-05	0.000141447
7	16	0.000672978	-0.000280553
7	17	-0.00106187	0.000112804
7	18	0.000659213	6.0664e-05
7	19	7.62507e-05	-0.000123508
7	20	-0.000446495	0.0001169
7	21	0.000338399	-6.67192e-05
7	22	-0.000110065	1.28034e-05
7	23	-8.11307e-07	7.15486e-06
7	24	1.95563e-05	1.46671e-06
7	25	-7.10654e-06	-1.1452e-05
8	1	0.000442771	0.00072608
8	2	-0.00176237	-0.00228452
8	3	0.00385552	0.0025551
8	4	-0.00574657	-0.000664546
8	5	0.00612147	-0.000191266
8	6	-0.00535995	-0.0016484
8	7	0.00453198	0.00311234
8	8	-0.00331936	-0.00190417
8	9	0.00191252	-0.000262819
8	10	-0.00117337	0.00113558
8	11	0.000608037	-0.00069528
8	12	0.000259245	6.53948e-05
8	13	-0.000542268	9.82521e-05
8	14	8.08829e-07	7.64856e-05
8	15	0.000361554	-0.000157392
8	16	-0.000199186	9.42518e-05
8	17	4.74259e-05	-7.17048e-05
8	18	-8.05574e-05	4.63227e-05
8	19	8.58596e-05	3.47302e-05
8	20	-2.05356e-05	-6.67113e-05
8	21	-2.0442e-05	2.72539e-05
8	22	1.1526e-05	-2.55535e-06
8	23	1.14016e-05	6.75658e-06
8	24	-1.93481e-05	4.26264e-06
8	25	1.0894e-05	-1.87936e-05
9	1	-0.000263016	0.000290644
9	2	0.000629918	-0.00108536
9	3	-0.000334775	0.00179185
9	4	-0.000885831	-0.00148051
9	5	0.0023553	0.000110791
9	6	-0.00311127	0.00104298
9	7	0.00244886	-0.000816406
9	8	-0.000790069	-0.000140061
9	9	-0.000296862	0.000343782
9	10	5.59161e-05	7.96117e-05
9	11	0.000527684	-9.27258e-05
9	12	-0.000447332	-0.000222443
9	13	7.90152e-05	0.000404105
9	14	-0.000200433	-0.000437577
9	15	0.000556168	0.000286457
9	16	-0.000313087	-1.3727e-05
9	17	-0.000546189	-0.000199057
9	18	0.001207	0.000315693
9	19	-0.00115574	-0.000306487
9	20	0.000655044	0.000179917
9	21	-0.000215356	-6.19361e-05
9	22	3.29078e-05	9.27258e-06
9	23	9.7095e-07	1.4847e-05
9	24	-4.78134e-06	-2.00248e-05
9	25	5.50722e-07	7.95096e-06
10	1	0.000107982	0.000290957
10	2	-0.000509987	-0.00122544
10	3	0.000980182	0.0023948
10	4	-0.000952957	-0.00297284
10	5	9.2065e-05	0.00292946
10	6	0.00121674	-0.00256583
10	7	-0.00206735	0.0017533
10	8	0.0021902	-0.000753515
10	9	-0.00202224	0.000285263
10	10	0.00150448	-0.000282747
10	11	-0.000469455	0.000139398
10	12	-0.000317087	8.8967e-05
10	13	0.000268269	-6.52401e-05
10	14	8.09696e-05	-0.000122755
10	15	-0.000167974	0.00021805
10	16	6.16943e-05	-0.000126749
10	17	1.34049e-05	-2.90725e-05
10	18	8.24703e-06	8.33667e-05
10	19	-3.15697e-05	-3.0887e-05
10	20	-1.19285e-07	-1.94121e-05
10	21	1.45405e-05	8.39829e-06
10	22	8.43055e-06	2.76976e-05
10	23	-2.07197e-05	-3.78737e-05
10	24	1.55309e-05	1.87264e-05
10	25	-5.15023e-06	1.2526e-06
11	1	-0.000397509	-0.000311018
11	2	0.00121571	0.00109755
11	3	-0.00202826	-0.00143771
11	4	0.00268198	0.00061233
11	5	-0.00304351	0.000264933
11	6	0.00281793	-0.00024237
11	7	-0.00201606	-0.000152751
11	8	0.00102986	0.000330074
11	9	-0.000342761	-0.000255543
11	10	9.5993e-05	0.00010617
11	11	-8.47003e-05	-7.83403e-05
11	12	7.33903e-05	0.000130368
11	13	-7.46253e-06	-7.41798e-05
11	14	7.86849e-05	-2.16319e-05
11	15	-0.000304191	2.52321e-05
11	16	0.000328639	-3.50886e-06
11	17	-2.71044e-05	4.39871e-06
11	18	-0.000249576	-5.66571e-06
11	19	0.000240813	3.88515e-06
11	20	-0.000105174	1.02988e-06
11	21	4.31106e-05	1.786e-06
11	22	-2.5335e-05	-1.3271e-05
11	23	-1.19312e-05	1.10358e-05
11	24	3.07618e-05	-2.64526e-06
11	25	4.00057e-07	6.27031e-06
12	1	-8.76563e-05	0.000195927
12	2	0.000238767	-0.000550547
12	3	-0.000338451	0.000560346
12	4	0.0003015	-0.000124275
12	5	-0.000135213	-0.000102397
12	6	-0.000184428	-0.00015904
12	7	0.000761125	0.000413279
12	8	-0.00130098	-0.000457999
12	9	0.00123062	0.000610607
12	10	-0.000598449	-0.000758922
12	11	-7.87064e-06	0.000507972
12	12	0.000235757	-4.27237e-05
12	13	-0.000139681	-0.000203584
12	14	-5.70491e-05	0.000210201
12	15	0.00013377	-0.000146882
12	16	-4.31675e-05	6.81497e-05
12	17	-6.57639e-05	-2.36282e-05
12	18	7.39414e-05	3.93131e-05
12	19	-1.72702e-05	-5.42886e-05
12	20	-1.24522e-05	3.69653e-05
12	21	-5.68742e-06	-1.09036e-05
12	22	2.23544e-05	-8.47143e-06
12	23	-1.27637e-05	1.31164e-05
12	24	4.84733e-07	-3.82713e-06
12	25	7.41269e-07	-4.49812e-06
13	1	-0.000140072	-2.03065e-05
13	2	0.000585371	9.72478e-05
13	3	-0.00106763	-0.000290039
13	4	0.000898009	0.000809684
13	5	9.50251e-05	-0.00157344
13	6	-0.00118497	0.00178062
13	7	0.00142286	-0.000970519
13	8	-0.00060451	-7.14924e-05
13	9	-0.000399498	0.000327044
13	10	0.000762935	4.32685e-05
13	11	-0.00054026	-0.000202343
13	12	1.70847e-05	-4.83351e-05
13	13	0.00057334	0.000287257
13	14	-0.000771808	-0.000241819
13	15	0.000340327	4.04021e-05
13	16	0.00029074	9.89962e-05
13	17	-0.000541635	-0.000119368
13	18	0.00036727	6.77336e-05
13	19	-0.000119355	-1.31208e-05
13	20	9.93107e-06	-8.02244e-06
13	21	9.12252e-06	6.31115e-06
13	22	-1.18396e-05	1.23884e-06
13	23	5.04648e-06	-6.99795e-06
13	24	6.211e-06	6.64239e-06
13	25	1.13251e-05	1.35696e-07
14	1	4.75889e-05	3.37053e-05
14	2	-4.90309e-05	-0.000131932
14	3	-0.000300568	0.000204856
14	4	0.000953519	-0.000217991
14	5	-0.00137256	0.000266629
14	6	0.00129185	-0.000309305
14	7	-0.000943577	0.000104616
14	8	0.000644837	0.000410929
14	9	-0.000521347	-0.000779568
14	10	0.000366416	0.000610735
14	11	-1.78739e-05	-0.000189112
14	12	-0.000254422	-5.29647e-05
14	13	0.000178798	6.42132e-05
14	14	7.25573e-05	6.06274e-06
14	15	-0.000178122	-2.82391e-05
14	16	9.53359e-05	-2.18462e-05
14	17	4.41917e-06	7.41824e-05
14	18	-2.8187e-05	-7.68427e-05
14	19	1.12429e-05	3.81353e-05
14	20	2.90847e-06	-2.60275e-07
14	21	-6.98202e-06	-1.13794e-05
14	22	2.39235e-06	1.02224e-05
14	23	5.87342e-06	-9.50632e-06
14	24	-8.81237e-06	5.91152e-06
14	25	3.0892e-06	7.92321e-07
15	1	2.43567e-05	9.11533e-05
15	2	0.000102598	-0.000337242
15	3	-0.00043049	0.000571539
15	4	0.000526257	-0.00043325
15	5	-0.000323718	-0.000150478
15	6	0.000352475	0.000735899
15	7	-0.000622501	-0.00104326
15	8	0.000527781	0.00118394
15	9	4.82404e-05	-0.00112826
15	10	-0.000580572	0.000777451
15	11	0.000660314	-0.00033185
15	12	-0.000354603	4.12731e-05
15	13	5.11649e-05	0.000107468
15	14	-7.78468e-06	-0.000163398
15	15	0.000120362	0.000124917
15	16	-0.000168675	-7.03864e-05
15	17	0.000113923	4.57351e-05
15	18	-6.01249e-05	-1.78614e-05
15	19	4.20211e-05	-9.66899e-06
15	20	-2.07896e-05	8.47824e-06
15	21	-1.88738e-06	1.09104e-05
15	22	1.20685e-05	-2.00805e-05
15	23	-6.10729e-06	1.20335e-05
15	24	-1.24181e-05	-1.11145e-06
15	25	-1.51736e-05	5.00771e-06
16	1	-2.17663e-06	3.76738e-05
16	2	-4.08378e-05	-0.000186913
16	3	0.000154141	0.000337866
16	4	-0.000212834	-0.000407866
16	5	0.000143468	0.000474053
16	6	-0.000102314	-0.000319633
16	7	0.000227706	-0.000180734
16	8	-0.000375266	0.000600831
16	9	0.000314319	-0.000621985
16	10	-0.000125915	0.000422455
16	11	3.42503e-05	-0.000277778
16	12	-1.0255e-05	0.000195713
16	13	-4.81351e-05	-6.92252e-05
16	14	8.62805e-05	-5.58964e-05
16	15	-5.59716e-05	8.38968e-05
16	16	3.07932e-07	-2.25974e-05
16	17	2.87386e-05	-5.13531e-05
16	18	-2.54004e-05	6.98035e-05
16	19	1.48208e-05	-3.70993e-05
16	20	-6.24846e-06	3.95359e-06
16	21	-4.44229e-06	5.44439e-06
16	22	1.30223e-05	1.34831e-06
16	23	-1.39046e-05	-9.00992e-06
16	24	8.86227e-06	9.63991e-06
16	25	-4.34138e-06	-7.01444e-06
17	1	9.00011e-06	8.22222e-06
17	2	4.79166e-05	-4.40274e-05
17	3	-0.000183561	0.000199831
17	4	0.000144522	-0.000592721
17	5	0.000184361	0.00102074
17	6	-0.00039661	-0.00104607
17	7	0.000229358	0.000556441
17	8	5.76251e-05	4.77012e-05
17	9	-0.000228228	-0.00032965
17	10	0.00027827	0.000241385
17	11	-0.000148378	-2.36155e-05
17	12	-0.000136635	-9.78924e-05
17	13	0.000266991	0.000105296
17	14	-0.000102951	-8.35965e-05
17	15	-7.79939e-05	4.55551e-05
17	16	6.79368e-05	4.06952e-06
17	17	5.30301e-06	-1.03261e-05
17	18	-1.39925e-05	-1.62799e-05
17	19	8.85711e-07	1.212e-05
17	20	-1.92147e-06	1.38851e-05
17	21	2.16325e-06	-1.65949e-05
17	22	1.57681e-06	4.23732e-06
17	23	7.09571e-06	2.71328e-06
17	24	-6.1064e-05	-1.3559e-05
17	25	0.000131721	2.74538e-05
18	1	-6.22891e-05	1.42662e-06
18	2	0.000323467	-7.17491e-05
18	3	-0.000746422	0.0002342
18	4	0.000939982	-0.000183068
18	5	-0.000641097	-0.000226543
18	6	0.000200587	0.000486545
18	7	-4.04736e-05	-0.000237903
18	8	7.35735e-05	-0.000104624
18	9	-8.69831e-05	0.000162148
18	10	4.35329e-05	-0.000116287
18	11	3.13045e-05	0.000112502
18	12	-8.22456e-05	-6.6007e-05
18	13	8.31444e-05	-3.67156e-08
18	14	-6.43063e-05	1.99872e-05
18	15	4.17936e-05	-6.55813e-06
18	16	-1.15153e-05	-1.08059e-05
18	17	-3.7824e-06	1.73166e-05
18	18	-4.56245e-06	-1.44955e-05
18	19	5.37093e-06	1.21089e-05
18	20	9.39496e-06	-7.80116e-06
18	21	-1.56609e-05	-3.67837e-06
18	22	5.04345e-06	1.36413e-05
18	23	6.77652e-06	-9.46367e-06
18	24	-7.16449e-06	-2.48358e-06
18	25	2.18592e-06	6.84783e-06
19	1	-1.87247e-05	6.07642e-05
19	2	5.26736e-05	-0.000229794
19	3	2.82245e-05	0.000351348
19	4	-0.000288812	-0.000369347
19	5	0.000389421	0.000427524
19	6	-3.7417e-05	-0.000442217
19	7	-0.000336342	0.000297272
19	8	0.000299413	-0.000129369
19	9	-5.73618e-05	-1.75733e-05
19	10	-4.73325e-05	0.0001462
19	11	7.92049e-06	-0.000102229
19	12	-9.8708e-06	-0.000118242
19	13	7.85128e-05	0.000243336
19	14	-8.9625e-05	-0.000151297
19	15	5.90314e-06	2.24101e-05
19	16	6.07991e-05	1.39159e-05
19	17	-4.1289e-05	-2.84957e-06
19	18	7.54564e-06	-1.12535e-06
19	19	-1.00363e-05	-1.55486e-06
19	20	1.92872e-05	6.18557e-07
19	21	-1.33884e-05	-3.69592e-06
19	22	-9.84712e-06	1.11168e-05
19	23	2.08681e-05	-6.80281e-06
19	24	2.77474e-05	-1.12151e-05
19	25	-9.74316e-05	2.43272e-05
20	1	-1.74107e-05	-3.49116e-06
20	2	4.67512e-05	2.01281e-05
20	3	-5.83494e-05	-3.77646e-05
20	4	0.000108963	5.37567e-05
20	5	-0.000284583	-7.69455e-05
20	6	0.000500234	5.64633e-05
20	7	-0.000519463	1.07017e-05
20	8	0.000279624	-1.54986e-05
20	9	-6.18178e-05	-8.38709e-05
20	10	1.69599e-05	0.000222494
20	11	1.63225e-05	-0.000297656
20	12	-7.97962e-05	0.000257624
20	13	7.80482e-05	-0.000173308
20	14	-2.90925e-05	0.000121291
20	15	-4.86413e-06	-7.71139e-05
20	16	1.31036e-05	2.75652e-05
20	17	-6.62997e-06	-2.0337e-06
20	18	-3.12169e-06	-8.36842e-06
20	19	6.86158e-06	1.94907e-05
20	20	-3.75981e-06	-1.56487e-05
20	21	-4.62861e-06	-4.28072e-06
20	22	1.19221e-05	1.67672e-05
20	23	-1.0281e-05	-1.24484e-05
20	24	6.46861e-06	4.22307e-06
20	25	-8.99093e-06	4.21956e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode23_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0032253	0
0	2	0.000548489	0
0	3	-0.00744107	0
0	4	0.00648556	0
0	5	0.00409866	0
0	6	-0.00841948	0
0	7	-0.00419204	0
0	8	0.0221115	0
0	9	-0.0285438	0
0	10	0.021547	0
0	11	-0.0107621	0
0	12	0.00459701	0
0	13	-0.00354155	0
0	14	0.00296053	0
0	15	-0.000737571	0
0	16	-0.0011784	0
0	17	0.0015998	0
0	18	-0.00118557	0
0	19	0.000253603	0
0	20	0.000778082	0
0	21	-0.000959546	0
0	22	0.000271278	0
0	23	0.000389758	0
0	24	-0.000538658	0
0	25	0.000365204	0
1	1	-0.0113023	-0.00930098
1	2	0.0448849	0.0351599
1	3	-0.0355518	-0.0263349
1	4	-0.0338182	-0.0301525
1	5	0.0624374	0.0526203
1	6	0.00173475	0.00232565
1	7	-0.0837793	-0.0724875
1	8	0.106093	0.0908397
1	9	-0.07421	-0.0620859
1	10	0.0335656	0.0274379
1	11	-0.010451	-0.00894702
1	12	0.00321096	0.00269478
1	13	-0.00133443	-0.000202052
1	14	-0.000203398	-0.00083829
1	15	0.00108504	0.000593742
1	16	-0.000859315	-0.00019598
1	17	0.000205608	5.10028e-05
1	18	0.000214736	8.84911e-05
1	19	-0.000251666	-0.000108138
1	20	0.000149583	8.53192e-05
1	21	-0.000112873	-0.000176467
1	22	0.000116784	0.000187969
1	23	-0.000109268	-7.05829e-05
1	24	7.52151e-05	1.7047e-07
1	25	-2.32811e-05	5.27631e-06
2	1	0.0669944	-0.0277641
2	2	-0.0885664	0.0350647
2	3	0.00235444	0.00135469
2	4	0.0936349	-0.0372859
2	5	-0.0739879	0.0243827
2	6	-0.0413097	0.0215995
2	7	0.130364	-0.0501382
2	8	-0.12827	0.0428184
2	9	0.0737803	-0.0212576
2	10	-0.02712	0.0073642
2	11	0.0057762	-0.00311852
2	12	0.000799811	0.00198142
2	13	-0.00142493	-0.00100966
2	14	6.39463e-05	0.00052299
2	15	0.000558546	-0.000577397
2	16	-0.000146549	0.000695114
2	17	-0.000203302	-0.000600566
2	18	0.000146069	0.000319632
2	19	1.99566e-05	-2.63015e-05
2	20	-0.000108143	-0.000118979
2	21	0.000139016	8.31144e-05
2	22	-0.00013895	3.13662e-05
2	23	9.01345e-05	-9.2312e-05
2	24	-7.47171e-06	6.87873e-05
2	25	-4.51858e-05	-2.43858e-05
3	1	0.00688868	-0.00410126
3	2	-0.00983534	0.00778499
3	3	0.000965565	-0.00528499
3	4	0.00878502	-0.00162639
3	5	-0.00695084	0.00722758
3	6	-0.00293754	-0.0098161
3	7	0.00969845	0.0105584
3	8	-0.00823365	-0.00919873
3	9	0.00256795	0.00543615
3	10	0.000824956	-0.00118204
3	11	-0.000655508	-0.00154861
3	12	-5.5385e-05	0.00199745
3	13	-0.000274441	-0.000538905
3	14	0.000625046	-0.000817671
3	15	-0.000301252	0.000641375
3	16	-7.04077e-05	1.48425e-05
3	17	3.55697e-05	-0.000120988
3	18	9.37626e-05	5.16715e-05
3	19	-4.51803e-05	-8.0632e-05
3	20	-4.62369e-05	6.63287e-05
3	21	6.68668e-05	-1.30813e-05
3	22	-6.48027e-05	-1.64061e-05
3	23	4.74891e-05	2.66944e-05
3	24	-2.32813e-05	-2.21413e-05
3	25	1.9905e-05	4.16315e-06
4	1	-0.835509	0.124985
4	2	2.19967	-0.330144
4	3	-2.44446	0.367244
4	4	0.587428	-0.0867728
4	5	2.07504	-0.315058
4	6	-3.45377	0.522058
4	7	2.95672	-0.44537
4	8	-1.61615	0.240746
4	9	0.568104	-0.0806903
4	10	-0.116993	0.0135381
4	11	0.012396	-0.000656765
4	12	-0.00239829	0.000648518
4	13	0.000557338	0.000243159
4	14	0.000660935	-0.00113868
4	15	-0.000315819	0.000839297
4	16	-0.000245352	-0.000216197
4	17	0.000238426	7.57412e-06
4	18	4.30516e-05	-3.72212e-05
4	19	7.64947e-05	-3.02891e-05
4	20	-0.000602623	0.000158347
4	21	0.000939082	-0.000195853
4	22	-0.000803986	0.000139455
4	23	0.000432685	-5.31986e-05
4	24	-0.000139013	-6.54854e-06
4	25	2.88242e-05	8.1693e-06
5	1	0.000942006	-0.00013005
5	2	-0.00266114	-0.00267359
5	3	0.0036276	0.00966521
5	4	-0.00256938	-0.0159174
5	5	0.000721395	0.0166226
5	6	-0.000336506	-0.0129238
5	7	0.00126673	0.00855876
5	8	-0.00185056	-0.00459827
5	9	0.00163242	0.00068028
5	10	-0.0013234	0.00178964
5	11	0.00118478	-0.00189277
5	12	-0.000883324	0.000973881
5	13	0.000492534	-0.000216305
5	14	-0.000269608	-0.000241679
5	15	5.63927e-05	0.000371164
5	16	0.00014169	-0.000278009
5	17	-0.000112848	0.000187401
5	18	4.6688e-05	-0.000143864
5	19	-0.00012031	7.12044e-05
5	20	0.000152276	4.10091e-05
5	21	-7.32748e-05	-9.58622e-05
5	22	3.93174e-06	5.95567e-05
5	23	2.1647e-05	-2.33725e-06
5	24	-2.54651e-05	-2.69888e-05
5	25	9.12338e-06	2.776e-05
6	1	0.00106873	-0.000271258
6	2	-0.00377232	0.00165839
6	3	0.00720874	-0.00417402
6	4	-0.0088248	0.00594186
6	5	0.00625269	-0.00568924
6	6	-0.00108213	0.00425185
6	7	-0.00196406	-0.00204622
6	8	0.000957887	-0.000571847
6	9	0.00152229	0.00154735
6	10	-0.00226285	-0.000407389
6	11	0.000881901	-0.000444603
6	12	0.000503342	-0.000115738
6	13	-0.000524972	0.000745328
6	14	-0.000116514	-0.000589147
6	15	0.000372935	0.000157074
6	16	-0.000178341	8.96239e-05
6	17	2.36207e-05	-0.000148827
6	18	-0.00010335	9.52496e-05
6	19	0.000214954	-3.06261e-05
6	20	-0.000188804	2.74551e-05
6	21	9.15736e-05	-4.00642e-05
6	22	-3.10828e-05	1.90061e-05
6	23	9.38765e-06	8.64148e-06
6	24	1.05658e-05	-1.13624e-05
6	25	-1.61436e-05	2.2294e-06
7	1	-0.000779241	-8.09305e-05
7	2	0.00413806	0.00017025
7	3	-0.00957239	0.000150147
7	4	0.0133795	-0.00160631
7	5	-0.0125686	0.00391966
7	6	0.00735009	-0.00515832
7	7	-0.00109867	0.00424533
7	8	-0.00228602	-0.00206623
7	9	0.00201461	-0.000253237
7	10	-0.000333143	0.00171676
7	11	-0.00079233	-0.00143962
7	12	0.00102555	0.000234227
7	13	-0.000641881	6.77598e-05
7	14	0.000178353	0.000424904
7	15	-1.29701e-05	-0.000382857
7	16	-1.49434e-05	-0.000114687
7	17	1.90466e-05	0.000347973
7	18	4.37832e-05	-0.00031111
7	19	-6.55544e-05	0.000176151
7	20	-1.90026e-05	-8.94157e-06
7	21	8.8804e-05	-7.49434e-05
7	22	-7.0247e-05	5.3115e-05
7	23	2.86915e-05	-2.26972e-05
7	24	-1.93792e-05	2.54661e-05
7	25	2.54995e-05	-2.11749e-05
8	1	-0.000905488	0.000785171
8	2	0.00378042	-0.00243705
8	3	-0.00808827	0.00395579
8	4	0.0109338	-0.00387945
8	5	-0.0102123	0.00144219
8	6	0.0074653	0.00130329
8	7	-0.00501341	-0.00151969
8	8	0.00285713	-4.70545e-05
8	9	-0.000698916	0.000736592
8	10	-0.000479778	-2.23417e-05
8	11	0.000259739	-0.000702116
8	12	0.000380077	0.000495041
8	13	-0.000551912	0.000131927
8	14	0.00026052	-0.000282695
8	15	0.000241862	2.15444e-05
8	16	-0.000949649	0.000129435
8	17	0.00176973	-0.000147638
8	18	-0.00219779	0.000209728
8	19	0.00190258	-0.000253289
8	20	-0.00117308	0.000193643
8	21	0.000496365	-9.3237e-05
8	22	-0.000113934	2.29559e-05
8	23	-9.58653e-06	1.24029e-05
8	24	2.06896e-05	-2.0185e-05
8	25	-2.24259e-05	1.06873e-05
9	1	-0.000300089	9.769e-05
9	2	0.00110211	-0.000331111
9	3	-0.00126997	0.000423679
9	4	-0.000490318	0.00018525
9	5	0.00259203	-0.00147124
9	6	-0.00238394	0.00229
9	7	-1.15341e-05	-0.00193874
9	8	0.00226206	0.00113493
9	9	-0.0026165	-0.00059747
9	10	0.00134706	0.00036842
9	11	-6.65615e-06	-0.000229616
9	12	-0.000351472	2.69974e-05
9	13	5.78061e-05	3.9297e-05
9	14	9.81877e-05	0.000119582
9	15	3.17623e-05	-0.000231582
9	16	-0.000190208	0.000186586
9	17	0.00020488	-0.000111607
9	18	-9.26848e-05	9.32333e-05
9	19	-8.08544e-06	-9.94538e-05
9	20	2.6682e-05	7.30011e-05
9	21	-1.54616e-05	-4.04901e-05
9	22	1.82251e-05	3.41076e-05
9	23	-2.10527e-05	-2.92448e-05
9	24	1.22487e-05	1.46021e-05
9	25	-1.6595e-07	-6.01656e-06
10	1	-0.000148746	9.11196e-05
10	2	0.00105836	-0.000245605
10	3	-0.00306824	0.000184703
10	4	0.00473592	0.000489725
10	5	-0.00376398	-0.00183015
10	6	0.000520505	0.00281274
10	7	0.00171672	-0.00215836
10	8	-0.00130209	0.00041638
10	9	0.000185862	0.00073555
10	10	-0.000295964	-0.000737922
10	11	0.00105785	0.00020264
10	12	-0.00129547	0.000158013
10	13	0.000958931	-0.000162437
10	14	-0.000498733	6.4702e-05
10	15	0.000170268	-2.65098e-05
10	16	-6.19605e-05	4.96725e-05
10	17	0.000104577	-0.000115776
10	18	-0.000131948	0.000148781
10	19	7.99665e-05	-0.000100347
10	20	-6.95331e-06	2.99495e-05
10	21	-2.0231e-05	-9.60871e-07
10	22	5.61184e-06	6.68753e-06
10	23	5.85682e-06	-1.41283e-05
10	24	4.87605e-07	1.36589e-05
10	25	-1.03521e-05	-9.07795e-06
11	1	-7.42302e-05	-7.2674e-05
11	2	0.000263635	0.000163746
11	3	-0.000239595	0.00017413
11	4	-0.000314466	-0.000827422
11	5	0.000905285	0.00124946
11	6	-0.00101616	-0.00169187
11	7	0.000815116	0.0022182
11	8	-0.000512348	-0.00198991
11	9	0.000123677	0.000910745
11	10	0.00010662	-0.00016275
11	11	8.20902e-05	0.000330184
11	12	-0.000381876	-0.000591987
11	13	0.000350026	0.000391292
11	14	-6.11296e-05	-0.000128023
11	15	-0.00011722	1.47526e-05
11	16	6.55406e-05	0.000106401
11	17	2.15981e-05	-0.000173584
11	18	-3.10809e-05	0.000100793
11	19	2.6583e-05	-3.0796e-06
11	20	-2.98368e-05	-3.06368e-05
11	21	2.11352e-05	1.52882e-05
11	22	-8.68391e-06	3.92684e-06
11	23	9.03478e-06	3.01665e-06
11	24	-1.79299e-05	-1.53124e-05
11	25	1.45303e-05	8.64992e-06
12	1	-8.89725e-06	0.00014755
12	2	0.000240958	-0.000717705
12	3	-0.000911571	0.00160423
12	4	0.00136719	-0.00241189
12	5	-0.00093696	0.00276973
12	6	0.000316676	-0.00255649
12	7	-0.000156802	0.00232962
12	8	-2.56101e-06	-0.00226671
12	9	0.000335446	0.00167429
12	10	-0.000454671	-0.000657315
12	11	0.000211049	0.0001454
12	12	0.000222178	-0.000169496
12	13	-0.000228023	9.31614e-05
12	14	-0.000657038	0.000108874
12	15	0.00185524	-0.000175877
12	16	-0.00240604	0.000191975
12	17	0.00207636	-0.000235192
12	18	-0.00129619	0.000200376
12	19	0.00056762	-8.39304e-05
12	20	-0.000142043	8.49997e-07
12	21	-5.37668e-06	1.11532e-05
12	22	1.57771e-05	-4.35233e-06
12	23	-6.72093e-07	5.25837e-06
12	24	5.72583e-07	1.08744e-06
12	25	-4.70065e-06	-7.82497e-06
13	1	0.000143197	-6.13486e-06
13	2	-0.000533155	-5.1912e-05
13	3	0.00103268	3.34452e-05
13	4	-0.00153688	0.000386157
13	5	0.00177304	-0.000920176
13	6	-0.00133334	0.000760394
13	7	0.00040244	2.58293e-05
13	8	0.000343923	-0.000466357
13	9	-0.000563091	0.000401857
13	10	0.000537752	-0.000463466
13	11	-0.000560706	0.000602386
13	12	0.000559927	-0.000358709
13	13	-0.000418207	-6.01697e-05
13	14	0.000219018	0.000171235
13	15	-9.97098e-05	-5.32715e-05
13	16	6.65908e-05	1.01735e-05
13	17	-5.30878e-05	-1.69885e-05
13	18	4.53573e-05	-1.2873e-05
13	19	-3.50203e-05	1.06215e-05
13	20	2.9707e-06	3.29548e-05
13	21	2.34226e-05	-4.31534e-05
13	22	-2.26565e-05	1.73359e-05
13	23	1.24758e-05	2.49849e-06
13	24	-5.50216e-06	-1.00598e-05
13	25	2.91795e-06	1.01956e-05
14	1	8.25984e-05	-2.54313e-05
14	2	-0.000286224	-0.000116344
14	3	0.000364386	0.000593892
14	4	-2.57404e-05	-0.00131283
14	5	-0.000520694	0.00211667
14	6	0.000646255	-0.00249946
14	7	-0.00023295	0.00198567
14	8	-9.48233e-05	-0.00105222
14	9	8.94781e-05	0.00043835
14	10	-7.07405e-05	-0.000150918
14	11	2.22192e-06	-0.000136447
14	12	0.000234433	0.000361429
14	13	-0.000336576	-0.00026076
14	14	0.000220667	-8.49717e-06
14	15	-0.000120703	0.000109451
14	16	6.56603e-05	-5.10539e-05
14	17	6.79839e-06	-6.94891e-06
14	18	-3.65332e-05	2.4229e-05
14	19	9.18912e-06	-1.38038e-05
14	20	9.32601e-06	-2.89969e-06
14	21	1.53531e-08	5.2466e-06
14	22	-9.4666e-06	-1.41669e-06
14	23	8.7618e-06	2.44947e-06
14	24	-8.44605e-06	-5.62643e-06
14	25	1.12705e-05	8.16471e-06
15	1	5.12102e-05	-5.18651e-05
15	2	-0.000136893	0.000262736
15	3	0.000104209	-0.000613643
15	4	4.71777e-05	0.000714948
15	5	-0.000117936	-0.000509843
15	6	0.000276717	0.000574517
15	7	-0.000820868	-0.000892419
15	8	0.00126476	0.000785554
15	9	-0.0010673	-0.000211759
15	10	0.000481614	-0.000180079
15	11	5.23174e-05	0.000135144
15	12	-0.000266153	-2.21669e-05
15	13	0.000131103	6.48707e-05
15	14	6.60322e-05	-0.000104585
15	15	-0.000108064	6.01764e-05
15	16	4.9322e-05	-1.32797e-05
15	17	1.13649e-05	-1.33117e-05
15	18	-3.87524e-05	3.12149e-05
15	19	3.18195e-05	-2.88209e-05
15	20	-1.67842e-05	1.21953e-05
15	21	9.35275e-06	2.57051e-06
15	22	-3.34678e-06	-6.5717e-06
15	23	-1.76388e-06	1.79228e-07
15	24	2.1073e-06	2.42136e-06
15	25	-2.35114e-06	5.0758e-06
16	1	6.11764e-05	-5.76256e-05
16	2	-0.000309977	0.000152784
16	3	0.000516799	-7.95811e-05
16	4	-0.000230126	-0.000118764
16	5	-0.000344977	0.000248565
16	6	0.000706612	-0.000282384
16	7	-0.000811579	0.000151029
16	8	0.000782421	0.000177048
16	9	-0.000744851	-0.000471656
16	10	0.000827826	0.000465781
16	11	-0.000758195	-0.000203644
16	12	0.00012497	-3.61787e-05
16	13	0.000831434	8.52481e-05
16	14	-0.00143914	2.42429e-05
16	15	0.00139624	-0.000146138
16	16	-0.000912748	0.000151879
16	17	0.000395413	-5.40977e-05
16	18	-0.000116263	-2.93824e-05
16	19	4.1254e-05	3.50983e-05
16	20	-1.30767e-05	-3.8853e-06
16	21	-1.12008e-05	-1.44997e-05
16	22	1.39114e-05	1.47035e-05
16	23	-1.31147e-05	-6.18106e-06
16	24	7.74815e-06	-5.08638e-06
16	25	5.35763e-05	1.34846e-05
17	1	2.30378e-05	3.48063e-05
17	2	-5.9835e-05	-0.000132304
17	3	-6.05887e-05	0.00023662
17	4	0.000495398	-0.000307901
17	5	-0.00091118	0.000400388
17	6	0.000724063	-0.000520822
17	7	9.21779e-06	0.000456885
17	8	-0.000570585	-0.00012086
17	9	0.000632981	-8.72862e-05
17	10	-0.000484272	-7.23003e-05
17	11	0.000309011	0.000225286
17	12	-0.00010884	-9.79095e-05
17	13	-4.48157e-05	-7.95271e-05
17	14	9.14481e-05	8.96667e-05
17	15	-6.77782e-05	-2.23899e-05
17	16	5.60247e-05	-8.06516e-06
17	17	-6.29585e-05	1.18218e-05
17	18	3.66622e-05	-2.30024e-06
17	19	3.07647e-06	-1.03056e-05
17	20	-6.57057e-06	3.24339e-06
17	21	-5.26102e-06	7.09299e-06
17	22	8.15068e-07	-2.84187e-06
17	23	7.06386e-06	2.77657e-07
17	24	-6.65442e-06	-3.98577e-06
17	25	3.02629e-06	3.82262e-06
18	1	-1.54937e-05	-1.59934e-05
18	2	8.3989e-05	3.00483e-05
18	3	-0.000193795	5.09759e-05
18	4	0.000207421	-0.000241869
18	5	-8.6544e-05	0.000405326
18	6	3.80301e-05	-0.000480358
18	7	-9.65864e-05	0.00049708
18	8	0.000137806	-0.000342172
18	9	-0.000178696	5.48379e-05
18	10	0.000217299	7.31367e-05
18	11	-0.000210242	-6.1794e-05
18	12	0.000162998	0.000130983
18	13	-8.74184e-05	-0.00018117
18	14	3.7275e-05	6.93472e-05
18	15	-3.99817e-05	4.58871e-05
18	16	3.97582e-05	-4.00225e-05
18	17	-1.67628e-05	8.7946e-06
18	18	5.24856e-06	-1.28057e-05
18	19	-1.06612e-05	1.62469e-05
18	20	1.44201e-05	-9.7849e-06
18	21	-1.08389e-05	6.59074e-06
18	22	9.48607e-07	-6.92414e-06
18	23	6.94254e-06	7.58734e-06
18	24	-2.69698e-06	-6.07901e-06
18	25	-4.01877e-06	2.88683e-06
19	1	1.16202e-05	-5.08613e-05
19	2	-7.50073e-05	0.000181466
19	3	0.000175335	-0.000244366
19	4	-0.000192058	0.000132391
19	5	3.93108e-05	4.08957e-05
19	6	0.000118509	-0.000170374
19	7	7.40369e-05	0.000196502
19	8	-0.000523168	-3.11474e-05
19	9	0.000618962	-0.000184283
19	10	-0.000272555	0.000157931
19	11	-7.15692e-06	3.94233e-05
19	12	3.28454e-05	-0.000101012
19	13	1.02545e-06	-9.1259e-07
19	14	2.00249e-05	6.69018e-05
19	15	-5.29473e-05	-3.02715e-05
19	16	4.71162e-05	-2.29399e-05
19	17	-1.82486e-05	3.63037e-05
19	18	2.41253e-06	-2.14276e-05
19	19	-3.07535e-06	2.18913e-06
19	20	4.1167e-06	3.68765e-06
19	21	1.51465e-06	3.37277e-06
19	22	-7.47274e-06	-3.97462e-06
19	23	8.41598e-06	-1.71508e-06
19	24	-5.4348e-06	-2.67988e-06
19	25	2.1179e-06	9.76811e-06
20	1	6.52027e-06	-6.71072e-06
20	2	-7.91394e-05	3.55873e-05
20	3	0.000181141	1.35441e-05
20	4	-7.06935e-05	-0.000226627
20	5	-0.000284192	0.000424543
20	6	0.000500655	-0.000322234
20	7	-0.000319686	1.21374e-05
20	8	7.11297e-06	8.50037e-05
20	9	3.46121e-05	0.000133758
20	10	0.000127368	-0.000341641
20	11	-8.90605e-05	0.000298604
20	12	-0.000179939	-0.00010262
20	13	0.000345845	-6.75893e-05
20	14	-0.000275494	0.00014136
20	15	0.000105906	-0.000106498
20	16	5.6065e-06	3.01557e-05
20	17	-1.49144e-05	-6.40677e-06
20	18	-1.39616e-05	2.78449e-05
20	19	2.21357e-05	-3.03877e-05
20	20	-1.76154e-05	7.8207e-06
20	21	8.25262e-06	6.18766e-06
20	22	1.08903e-05	-7.17983e-06
20	23	1.27284e-05	8.15034e-06
20	24	-0.000144031	-4.1684e-06
20	25	0.000334768	-1.30808e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode24_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0225975	0
0	2	-0.02556	0
0	3	-0.000139473	0
0	4	0.0314467	0
0	5	-0.0234287	0
0	6	-0.016949	0
0	7	0.0407675	0
0	8	-0.0300846	0
0	9	0.00790649	0
0	10	0.00353889	0
0	11	-0.00237529	0
0	12	-0.00252867	0
0	13	0.00461093	0
0	14	-0.00345137	0
0	15	0.00140154	0
0	16	-0.000284195	0
0	17	0.000319388	0
0	18	-0.000440923	0
0	19	-5.38645e-06	0
0	20	0.000461396	0
0	21	-0.000396494	0
0	22	0.000114159	0
0	23	7.68538e-06	0
0	24	-1.20999e-05	0
0	25	1.58267e-05	0
1	1	0.00605122	0.00381943
1	2	-0.0227627	-0.0116633
1	3	0.0168443	0.00842203
1	4	0.0188654	0.00757322
1	5	-0.0336938	-0.0129442
1	6	0.00283032	-0.00233826
1	7	0.0385413	0.0221346
1	8	-0.0537514	-0.0302723
1	9	0.0418507	0.0250017
1	10	-0.0216816	-0.0131877
1	11	0.00787191	0.00310178
1	12	-0.00231784	0.00100043
1	13	0.000324829	-0.000965276
1	14	0.000884687	0.000334592
1	15	-0.00139204	-0.00025364
1	16	0.00124967	0.000263099
1	17	-0.000869163	-0.000161211
1	18	0.000519092	0.00014056
1	19	-0.000303558	-0.000215082
1	20	0.000142449	0.000213481
1	21	1.87819e-05	-0.000117701
1	22	-8.32176e-05	2.21482e-05
1	23	3.68171e-05	4.7575e-05
1	24	2.28426e-05	-7.13421e-05
1	25	-3.20527e-05	3.74711e-05
2	1	-0.0312666	0.0040584
2	2	0.0411378	-0.00538464
2	3	0.000673384	-0.0017856
2	4	-0.0462802	0.0111834
2	5	0.0335564	-0.0094328
2	6	0.0254692	-0.00421529
2	7	-0.0689405	0.0151056
2	8	0.0670235	-0.0139744
2	9	-0.040038	0.00631306
2	10	0.01622	-0.000164793
2	11	-0.00429277	-0.00210823
2	12	0.000359362	0.00167833
2	13	0.0001563	-0.000665843
2	14	0.000355968	0.000274074
2	15	-0.000844184	-0.000166021
2	16	0.000831064	-0.000117485
2	17	-0.000335169	0.000350543
2	18	-8.80984e-05	-0.000259483
2	19	8.49945e-05	8.47488e-06
2	20	9.05731e-05	0.000142924
2	21	-0.000150889	-0.000142571
2	22	0.000123178	6.9243e-05
2	23	-8.71923e-05	-1.24812e-05
2	24	4.45635e-05	1.2099e-06
2	25	-1.42668e-05	1.01703e-06
3	1	0.00335087	0.00165034
3	2	-0.00601139	-0.0029502
3	3	0.0027186	0.00381542
3	4	0.0041682	-0.00266316
3	5	-0.00759939	-0.00507753
3	6	0.00550687	0.016929
3	7	-0.000542831	-0.022741
3	8	-0.00406963	0.0175548
3	9	0.00546866	-0.00738926
3	10	-0.00365828	0.000664581
3	11	0.00133664	0.00122754
3	12	-0.000118088	-0.0015586
3	13	-3.28812e-05	0.00171597
3	14	-0.000289999	-0.0013332
3	15	0.000316083	0.000625371
3	16	-1.69049e-05	-0.000117559
3	17	-3.56353e-05	-4.13758e-05
3	18	-0.0001048	-1.57991e-05
3	19	9.43685e-05	4.97907e-05
3	20	-3.6201e-05	-9.02787e-07
3	21	2.97602e-05	-3.24141e-06
3	22	1.38598e-05	-3.46937e-05
3	23	-6.60319e-05	3.61534e-05
3	24	6.62359e-05	-8.84352e-06
3	25	-3.72446e-05	-9.20819e-06
4	1	-0.126597	-0.835959
4	2	0.333082	2.20019
4	3	-0.369967	-2.44595
4	4	0.0885894	0.592029
4	5	0.316064	2.06983
4	6	-0.527319	-3.45402
4	7	0.451946	2.96209
4	8	-0.245652	-1.61993
4	9	0.0845067	0.567785
4	10	-0.0166634	-0.116377
4	11	0.00200171	0.0140065
4	12	-0.000460892	-0.00417405
4	13	-0.000296959	0.000534292
4	14	0.000377936	0.00147082
4	15	8.61215e-05	-0.000815722
4	16	-0.000339279	0.000430587
4	17	0.000283994	-0.000857384
4	18	-0.000217904	0.000813135
4	19	0.000194726	8.44372e-05
4	20	-0.000122663	-0.000967643
4	21	8.03942e-05	0.00113616
4	22	-0.000109966	-0.000777232
4	23	0.000108673	0.000372919
4	24	-4.5429e-05	-0.000138953
4	25	-4.24035e-06	4.01945e-05
5	1	0.000821829	-0.000471861
5	2	-0.00178971	0.00203039
5	3	0.0018249	-0.0043405
5	4	-0.00189374	0.00596063
5	5	0.00232625	-0.00535638
5	6	-0.000968183	0.00283826
5	7	-0.00201447	-0.00108017
5	8	0.00326717	0.00139097
5	9	-0.00195881	-0.00240669
5	10	0.000346758	0.00308804
5	11	0.000603464	-0.00305812
5	12	-0.00120076	0.00191531
5	13	0.00109345	-0.000411958
5	14	-0.000390824	-0.000206265
5	15	-1.5234e-05	1.61413e-05
5	16	-5.09892e-05	0.00015946
5	17	0.00012333	-6.25475e-05
5	18	-6.56661e-05	-8.23115e-05
5	19	2.63538e-05	0.000117725
5	20	-3.53301e-05	-8.3167e-05
5	21	2.18082e-05	4.39635e-05
5	22	1.60803e-05	-1.97386e-05
5	23	-3.31693e-05	1.35008e-05
5	24	2.69588e-05	-1.00954e-05
5	25	-1.31262e-05	3.90819e-06
6	1	-0.00242474	-0.00381252
6	2	0.00971008	0.015013
6	3	-0.0193854	-0.0295007
6	4	0.0238392	0.0356225
6	5	-0.0189849	-0.0269262
6	6	0.00924257	0.0104409
6	7	-0.00169117	0.00127313
6	8	-0.00109202	-0.00384771
6	9	0.00123214	0.00248225
6	10	-0.00127121	-0.00174117
6	11	0.00156845	0.00134784
6	12	-0.00138018	-0.000493938
6	13	0.000717135	-0.00029098
6	14	-0.000310131	0.000629281
6	15	0.00037643	-0.000541488
6	16	-0.000475883	0.00019977
6	17	0.000401459	7.24696e-06
6	18	-0.00023013	2.46236e-05
6	19	-2.1049e-06	-7.33895e-05
6	20	0.000137472	5.49059e-05
6	21	-6.9034e-05	-2.41438e-05
6	22	-2.92695e-05	1.08827e-05
6	23	2.45297e-05	-1.13347e-05
6	24	1.13808e-05	1.54287e-05
6	25	-1.31064e-05	-1.60571e-05
7	1	-0.00165327	0.000608593
7	2	0.00664625	-0.0036319
7	3	-0.0128644	0.00987525
7	4	0.0154508	-0.0163657
7	5	-0.0126607	0.0184037
7	6	0.00712321	-0.0144248
7	7	-0.00257257	0.00760253
7	8	0.000823854	-0.00281001
7	9	-0.000376797	0.00190371
7	10	-0.000758163	-0.00267266
7	11	0.00158534	0.00247759
7	12	-0.000920354	-0.00113245
7	13	-3.23287e-05	4.49505e-05
7	14	0.000222634	5.73575e-05
7	15	9.13544e-06	0.000249174
7	16	-0.000195561	-0.000220233
7	17	0.000184606	-5.60531e-05
7	18	-2.57185e-05	0.000137549
7	19	-8.94164e-05	-5.46241e-05
7	20	6.03943e-05	6.57332e-06
7	21	2.44936e-05	1.13031e-05
7	22	-5.57818e-05	-1.8001e-05
7	23	3.21715e-05	1.85375e-06
7	24	-8.37036e-06	5.04856e-06
7	25	2.47949e-06	1.05318e-05
8	1	2.35763e-05	0.00104745
8	2	-0.00103757	-0.00417975
8	3	0.00406698	0.00860019
8	4	-0.00761574	-0.0119153
8	5	0.00829556	0.0121151
8	6	-0.00563022	-0.00883826
8	7	0.00288148	0.00389209
8	8	-0.00174253	-0.000206158
8	9	0.000691526	-0.000747333
8	10	0.000807054	-9.44598e-05
8	11	-0.00124491	0.000862569
8	12	0.000302596	-0.000667938
8	13	0.000528352	-3.66529e-05
8	14	-0.000443121	0.000614983
8	15	0.000115468	-0.000802247
8	16	-0.000129669	0.000355054
8	17	0.000309806	0.000700691
8	18	-0.000397347	-0.00166607
8	19	0.000348825	0.00181099
8	20	-0.000223994	-0.00120785
8	21	0.000116594	0.000502782
8	22	-5.98025e-05	-0.000126914
8	23	3.38849e-05	3.5193e-05
8	24	-2.69336e-05	-1.67056e-05
8	25	2.48084e-05	-6.5513e-06
9	1	-0.000284823	-0.000508651
9	2	0.00172174	0.00144422
9	3	-0.00445095	-0.0013651
9	4	0.00616799	-0.000210562
9	5	-0.00497332	0.00138352
9	6	0.00255259	-0.000655341
9	7	-0.00128765	-0.000870658
9	8	0.000976996	0.001035
9	9	-0.000582276	0.00031697
9	10	0.000346757	-0.00119455
9	11	-0.000710929	0.000716853
9	12	0.000983459	9.84631e-05
9	13	-0.000574831	-0.000431215
9	14	6.93637e-05	0.00021033
9	15	1.19269e-05	0.00016505
9	16	6.60027e-05	-0.000220703
9	17	-3.17275e-05	8.21143e-05
9	18	-2.09131e-05	-7.12673e-05
9	19	-1.19547e-05	0.000116136
9	20	4.61397e-05	-6.59868e-05
9	21	-1.48795e-05	-2.35898e-05
9	22	-1.30562e-05	5.78507e-05
9	23	-9.6615e-07	-3.84781e-05
9	24	1.09633e-05	9.75357e-06
9	25	-5.2793e-06	1.94266e-06
10	1	0.000286887	-8.84706e-05
10	2	-0.00113889	0.000840377
10	3	0.00267859	-0.00239832
10	4	-0.0043656	0.00350702
10	5	0.00466455	-0.00314079
10	6	-0.00275483	0.00141941
10	7	0.000104426	0.000642494
10	8	0.00129448	-0.00147381
10	9	-0.00124894	0.000830661
10	10	0.000766617	6.63323e-06
10	11	-0.000502273	-0.000312363
10	12	0.000413079	0.000313609
10	13	-0.000243301	-0.000245827
10	14	4.58673e-05	8.67268e-05
10	15	-1.19259e-05	0.000105733
10	16	7.26546e-05	-0.000160683
10	17	-9.14379e-05	0.000104516
10	18	7.24825e-05	-7.00878e-05
10	19	-4.11327e-05	5.19844e-05
10	20	6.53732e-06	-1.74253e-05
10	21	7.63965e-06	-6.39054e-06
10	22	9.14744e-08	1.06043e-05
10	23	-2.26011e-06	-7.23844e-06
10	24	-8.4021e-06	2.54046e-06
10	25	1.0818e-05	-2.78381e-06
11	1	-0.000147301	-0.000274308
11	2	0.000345616	0.000744923
11	3	-0.000278975	-0.000609621
11	4	0.000220258	-0.00038196
11	5	-0.000487725	0.00132481
11	6	0.000634934	-0.00148359
11	7	-0.000247164	0.00117765
11	8	-0.000314003	-0.000844883
11	9	0.00032551	0.000518339
11	10	0.000204502	-0.000205743
11	11	-0.000421442	-6.65025e-05
11	12	6.45125e-05	0.000200315
11	13	0.000150972	-0.000171185
11	14	3.45422e-05	0.000143482
11	15	-0.000190314	-0.000158918
11	16	0.000170117	9.96652e-05
11	17	-0.000112437	-5.42135e-07
11	18	7.0053e-05	-2.92511e-05
11	19	-4.20598e-05	1.18532e-05
11	20	1.60965e-05	-2.84345e-07
11	21	1.09858e-05	1.46132e-06
11	22	-2.19229e-05	-9.08051e-06
11	23	1.76941e-05	1.70249e-05
11	24	-1.56803e-05	-2.19917e-05
11	25	1.57926e-05	2.236e-05
12	1	-0.00018657	-8.59394e-05
12	2	0.000732922	0.0003792
12	3	-0.00162424	-0.000890792
12	4	0.0028629	0.00130928
12	5	-0.00380177	-0.00118934
12	6	0.00324367	0.000345625
12	7	-0.00157367	0.000977137
12	8	0.000463791	-0.00207546
12	9	-0.000222461	0.00212726
12	10	-2.55942e-05	-0.00106405
12	11	0.000398824	-6.13221e-05
12	12	-0.00047983	0.000468819
12	13	0.00029601	-0.000464519
12	14	-0.000181132	0.000202784
12	15	0.000276057	0.000586537
12	16	-0.000395258	-0.00153345
12	17	0.000346701	0.00179902
12	18	-0.000177094	-0.00123486
12	19	3.22492e-05	0.000476226
12	20	2.92542e-05	-5.75388e-05
12	21	-3.9154e-05	-1.39078e-05
12	22	2.91513e-05	-1.65111e-05
12	23	-9.77659e-06	1.39565e-05
12	24	-1.43191e-06	-4.1914e-06
12	25	-4.51008e-07	-9.18853e-06
13	1	-6.89766e-05	-7.33651e-06
13	2	0.00016263	2.17292e-05
13	3	-1.76979e-05	-6.34458e-05
13	4	-0.000620321	7.82123e-05
13	5	0.00136648	4.91192e-05
13	6	-0.00163846	-0.000244958
13	7	0.0015934	0.000254908
13	8	-0.00153207	-0.000124131
13	9	0.00120228	0.000155432
13	10	-0.000634469	-0.000277509
13	11	0.000306047	0.00016797
13	12	-0.000260334	0.000136075
13	13	0.000231164	-0.000285592
13	14	-0.000155857	0.000186894
13	15	7.42496e-05	-5.8894e-05
13	16	-2.85755e-07	8.45079e-06
13	17	-1.79408e-05	1.56084e-05
13	18	-2.70984e-05	-2.18834e-05
13	19	5.7647e-05	4.22792e-06
13	20	-4.03986e-05	9.55291e-06
13	21	8.04638e-06	-1.10802e-05
13	22	1.2362e-05	1.05221e-05
13	23	-1.50415e-05	-5.33996e-06
13	24	4.49176e-06	-4.26942e-06
13	25	2.8454e-06	8.69765e-06
14	1	4.11023e-05	-9.84975e-05
14	2	-0.000272096	0.000464712
14	3	0.000620561	-0.000892147
14	4	-0.000741527	0.00080083
14	5	0.000816997	-0.000173957
14	6	-0.00130395	-0.000390537
14	7	0.00177702	0.000488719
14	8	-0.00155143	-0.000180748
14	9	0.000894548	-9.89523e-05
14	10	-0.00045409	4.85666e-05
14	11	0.000254914	7.53394e-05
14	12	-9.19045e-06	6.85474e-06
14	13	-0.000148511	-0.000150821
14	14	1.96381e-05	0.000158437
14	15	0.000138606	-8.15345e-05
14	16	-0.000116986	5.08281e-05
14	17	4.41123e-05	-5.95465e-05
14	18	-1.93738e-05	3.46214e-05
14	19	1.65864e-05	9.55935e-06
14	20	-1.72013e-05	-2.06451e-05
14	21	1.68269e-05	5.88976e-06
14	22	-1.22953e-05	5.21501e-06
14	23	6.19996e-06	-8.05884e-06
14	24	-1.42387e-06	4.94631e-06
14	25	-1.20867e-06	1.44533e-06
15	1	7.25249e-05	-7.62207e-05
15	2	-0.000350733	0.000327088
15	3	0.000861487	-0.000654415
15	4	-0.00151264	0.000897747
15	5	0.00193668	-0.000939597
15	6	-0.00178682	0.000569888
15	7	0.00131346	0.000142289
15	8	-0.000840903	-0.000524439
15	9	0.000343627	0.000177308
15	10	8.01018e-05	0.000325559
15	11	-0.000219629	-0.000314911
15	12	0.00010899	-2.60183e-05
15	13	2.16269e-06	0.000163884
15	14	4.53447e-05	-3.35664e-05
15	15	-0.000136592	-8.5977e-05
15	16	0.000122255	6.11007e-05
15	17	-3.82001e-05	1.81706e-05
15	18	-1.45297e-05	-4.59489e-05
15	19	8.97837e-06	2.08489e-05
15	20	8.04153e-06	2.65253e-06
15	21	-3.09442e-06	-6.35424e-06
15	22	-4.46133e-06	9.02611e-06
15	23	-2.62396e-06	-1.18355e-05
15	24	1.14203e-05	6.52883e-06
15	25	-7.00577e-06	-2.04696e-06
16	1	-6.90482e-05	3.29786e-05
16	2	0.000149863	-0.000126933
16	3	-8.89588e-05	0.000358532
16	4	-3.09272e-05	-0.000753917
16	5	0.000149122	0.000953817
16	6	-0.000229528	-0.000505581
16	7	6.67584e-05	-0.000302152
16	8	0.000196624	0.000659625
16	9	-0.000250399	-0.000444934
16	10	0.000251681	0.000269161
16	11	-0.000361232	-0.000369468
16	12	0.000337512	0.000343219
16	13	-0.000122915	0.000141835
16	14	-5.6929e-05	-0.000836388
16	15	0.000125299	0.00116174
16	16	-0.000126589	-0.00089788
16	17	8.22063e-05	0.000388376
16	18	-1.58576e-05	-5.30075e-05
16	19	-3.12493e-05	-2.43198e-05
16	20	2.88733e-05	2.36308e-06
16	21	-2.8012e-06	6.90719e-06
16	22	-5.09113e-06	-1.42171e-05
16	23	-8.70509e-07	1.8479e-05
16	24	-1.297e-07	2.55842e-05
16	25	1.05121e-05	-8.88198e-05
17	1	3.94839e-06	4.46235e-06
17	2	0.000111317	-6.95557e-05
17	3	-0.00050136	0.000176793
17	4	0.000928817	-0.000148035
17	5	-0.00119402	-6.69005e-05
17	6	0.00138453	0.000324708
17	7	-0.00124946	-0.000457143
17	8	0.000581204	0.000360085
17	9	8.50832e-05	-0.000110291
17	10	-0.000262125	-5.12471e-05
17	11	0.000144627	1.00658e-05
17	12	-2.54653e-05	5.75673e-05
17	13	-6.43091e-06	-1.89073e-05
17	14	-5.96631e-05	-3.79868e-05
17	15	0.000112538	3.99957e-05
17	16	-6.71556e-05	-2.04254e-05
17	17	9.48587e-06	1.83698e-05
17	18	-2.80118e-06	-2.07574e-05
17	19	9.84069e-07	-1.30111e-07
17	20	1.16529e-05	2.64295e-05
17	21	-1.00206e-05	-2.41801e-05
17	22	2.19035e-06	4.91328e-06
17	23	-2.70549e-06	8.53076e-07
17	24	5.3598e-06	4.92306e-06
17	25	-5.52837e-06	-5.48937e-06
18	1	3.24887e-06	-3.74812e-05
18	2	-5.76269e-05	0.000192142
18	3	0.000149466	-0.000515908
18	4	-0.000230448	0.000904278
18	5	0.000400719	-0.000906375
18	6	-0.00068638	0.000251502
18	7	0.000823486	0.000448277
18	8	-0.000643177	-0.000524323
18	9	0.000260884	0.000227267
18	10	9.25912e-05	-3.33929e-05
18	11	-0.00021264	-6.47411e-06
18	12	0.000129954	-2.26111e-05
18	13	-5.91683e-05	6.32732e-05
18	14	5.19897e-05	-6.8417e-05
18	15	-2.78507e-05	5.17717e-05
18	16	3.24976e-06	-4.03852e-05
18	17	-6.97192e-06	2.15585e-05
18	18	5.9834e-06	3.94601e-06
18	19	6.8551e-08	-7.61633e-06
18	20	3.70108e-06	-4.1825e-06
18	21	-7.19066e-06	2.23839e-06
18	22	7.86158e-06	5.12518e-06
18	23	-8.90469e-06	4.68862e-08
18	24	4.36069e-06	-7.3379e-06
18	25	1.13923e-06	7.19303e-06
19	1	1.58946e-05	-2.15716e-05
19	2	-6.12132e-05	6.55073e-05
19	3	4.49049e-05	-5.60311e-05
19	4	0.000152009	1.6257e-05
19	5	-0.000399483	-0.000216681
19	6	0.000418456	0.000643733
19	7	-0.000238319	-0.000795964
19	8	0.000102478	0.000493696
19	9	-0.000138068	-8.39305e-05
19	10	0.000271858	-0.000190686
19	11	-0.0002969	0.000305257
19	12	0.000169926	-0.000252269
19	13	-3.71209e-05	0.000123451
19	14	-1.8468e-05	-5.54845e-05
19	15	1.30946e-05	4.62382e-05
19	16	9.04965e-07	-2.23138e-05
19	17	1.23476e-05	-1.62147e-05
19	18	-3.16271e-05	2.71455e-05
19	19	3.02002e-05	-6.92776e-06
19	20	-1.93936e-05	-1.11822e-05
19	21	1.16213e-05	7.22462e-06
19	22	-3.01846e-06	5.1112e-06
19	23	-2.61461e-06	-8.95966e-06
19	24	3.0709e-07	5.82992e-06
19	25	1.89157e-06	-3.06397e-06
20	1	3.01731e-05	-6.31505e-06
20	2	-0.000105128	-2.10392e-05
20	3	0.000147801	0.000140089
20	4	-0.00015581	-0.000254779
20	5	0.00018542	0.000298358
20	6	-0.000151624	-0.000350568
20	7	7.64209e-05	0.000274335
20	8	-6.67063e-05	0.000161622
20	9	4.52353e-05	-0.000720747
20	10	-1.59991e-05	0.000893819
20	11	6.17253e-05	-0.000560508
20	12	-8.37605e-05	2.81227e-05
20	13	3.9183e-05	0.000367754
20	14	-1.95387e-05	-0.00046957
20	15	2.33729e-05	0.00032811
20	16	1.90622e-06	-0.000139373
20	17	-3.25804e-05	4.32817e-05
20	18	3.17171e-05	-1.18477e-05
20	19	-1.41737e-05	-9.96508e-06
20	20	5.88727e-06	8.05625e-06
20	21	-1.01541e-05	1.4577e-05
20	22	1.5439e-05	-3.73234e-06
20	23	-6.42583e-06	-4.26741e-05
20	24	-2.18662e-05	3.66005e-05
20	25	5.47472e-05	8.09329e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode25_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00343806	0
0	2	-0.00207921	0
0	3	-0.00523464	0
0	4	0.00894271	0
0	5	0.000738632	0
0	6	-0.0143317	0
0	7	0.016075	0
0	8	-0.00524492	0
0	9	-0.00789895	0
0	10	0.0152508	0
0	11	-0.0148107	0
0	12	0.00900359	0
0	13	-0.0024407	0
0	14	-0.000995466	0
0	15	0.00107211	0
0	16	-0.000245403	0
0	17	-8.18029e-05	0
0	18	5.72375e-05	0
0	19	0.000125279	0
0	20	-0.00031683	0
0	21	0.000291246	0
0	22	-7.87038e-05	0
0	23	-6.33938e-05	0
0	24	4.79352e-05	0
0	25	-2.68715e-05	0
1	1	0.000945801	0.00554999
1	2	-0.00274003	-0.0231531
1	3	-0.00076609	0.0190753
1	4	0.00956844	0.0169166
1	5	-0.0108367	-0.0336469
1	6	-0.00213628	0.00406958
1	7	0.0174893	0.0347991
1	8	-0.020456	-0.0457022
1	9	0.0119505	0.0319074
1	10	-0.00386431	-0.0144073
1	11	0.00198964	0.00444022
1	12	-0.0025488	-0.00104584
1	13	0.0017536	0.000301425
1	14	-0.000193011	-0.000234188
1	15	-0.000578887	0.000166953
1	16	0.000580714	0.000129928
1	17	-0.00046238	-0.000277002
1	18	0.00034037	6.39057e-07
1	19	-0.000177629	0.00026951
1	20	5.08937e-05	-0.000213708
1	21	6.97028e-06	5.43593e-05
1	22	-3.2382e-06	5.98616e-06
1	23	-1.53015e-05	1.0875e-05
1	24	4.00737e-06	-4.4027e-05
1	25	2.14624e-05	4.32778e-05
2	1	0.285991	-1.51598
2	2	-0.3837	2.0284
2	3	0.0215772	-0.102861
2	4	0.389364	-2.07087
2	5	-0.308904	1.61984
2	6	-0.186344	1.04258
2	7	0.579916	-3.14837
2	8	-0.585465	3.16123
2	9	0.349088	-1.87416
2	10	-0.129527	0.689466
2	11	0.0262688	-0.142247
2	12	-0.00105892	0.0126898
2	13	0.000137823	-0.00267058
2	14	-0.00137523	0.00139129
2	15	0.00121644	0.000323646
2	16	-0.000408374	-0.000547928
2	17	-0.00012668	0.00047554
2	18	0.000250511	-0.000226938
2	19	-0.000179611	-0.000426265
2	20	-9.14579e-05	0.00103233
2	21	0.0004119	-0.00105644
2	22	-0.000472024	0.000641006
2	23	0.000315756	-0.000245636
2	24	-0.000168332	3.93979e-05
2	25	8.40739e-05	2.21387e-05
3	1	-0.00139417	-0.00431457
3	2	0.00361108	0.00884327
3	3	-0.00419293	-0.00694773
3	4	0.00132209	-0.00189252
3	5	0.00336349	0.01015
3	6	-0.00578147	-0.00946894
3	7	0.00343212	0.000809584
3	8	0.00126136	0.0059535
3	9	-0.00352867	-0.00544761
3	10	0.00198655	0.00198928
3	11	0.000614917	0.000111262
3	12	-0.0016921	-0.001101
3	13	0.00121184	0.00152747
3	14	-0.000355658	-0.00110241
3	15	2.67741e-05	0.000255826
3	16	-0.000268143	0.000243333
3	17	0.000510438	-0.000217787
3	18	-0.000449713	5.32992e-05
3	19	0.000244063	-4.67873e-05
3	20	-0.000104943	7.84667e-05
3	21	5.81763e-05	-2.92013e-05
3	22	-2.65428e-05	-5.94635e-08
3	23	-8.37586e-06	-3.1174e-05
3	24	1.72985e-05	5.1516e-05
3	25	-4.33874e-06	-4.06255e-05
4	1	0.0165951	-0.00525719
4	2	-0.0434698	0.0139225
4	3	0.047553	-0.014374
4	4	-0.00990864	-0.00208921
4	5	-0.043099	0.0267142
4	6	0.0708372	-0.0413969
4	7	-0.0614205	0.0388897
4	8	0.0335182	-0.0261362
4	9	-0.0104425	0.0124668
4	10	0.00120615	-0.00333863
4	11	-0.00053	-3.17417e-05
4	12	0.000374998	0.000361157
4	13	0.000988828	-0.000458995
4	14	-0.00127738	0.000509645
4	15	0.000390885	-0.000101257
4	16	0.000164284	-0.00028052
4	17	-0.000207802	0.00023256
4	18	0.000181393	-7.34519e-05
4	19	-0.000118048	9.94609e-05
4	20	4.98038e-05	-0.000141014
4	21	-4.90555e-05	8.49858e-05
4	22	6.47794e-05	-3.72169e-05
4	23	-5.83259e-05	3.678e-05
4	24	4.57543e-05	-2.9509e-05
4	25	-3.58346e-05	-1.29531e-06
5	1	0.0015237	-0.000706307
5	2	-0.00487945	0.00307106
5	3	0.00652771	-0.00626947
5	4	-0.00317761	0.0079114
5	5	-0.00142467	-0.00685477
5	6	0.00140573	0.00335915
5	7	0.00194538	0.00101018
5	8	-0.00327511	-0.0029294
5	9	0.00163886	0.001268
5	10	0.000229217	0.000717077
5	11	-0.000903037	-0.000558275
5	12	0.000992583	-0.00039407
5	13	-0.00116197	0.000609291
5	14	0.00108362	-0.000535889
5	15	-0.000519057	0.000599242
5	16	-2.06028e-05	-0.000410186
5	17	0.000213045	4.50968e-05
5	18	-0.0001952	5.8129e-05
5	19	9.67765e-05	2.89624e-06
5	20	-7.32953e-06	2.57004e-05
5	21	-2.45039e-05	-8.09878e-05
5	22	2.77703e-05	6.16587e-05
5	23	-3.42887e-06	-2.33947e-05
5	24	-3.467e-05	1.18041e-05
5	25	4.15243e-05	-3.61147e-06
6	1	-0.00223026	0.00291176
6	2	0.00959647	-0.0111045
6	3	-0.0201037	0.0225042
6	4	0.0263567	-0.0306379
6	5	-0.0246916	0.030213
6	6	0.0185224	-0.0214858
6	7	-0.0117227	0.00967874
6	8	0.00593193	-0.000955999
6	9	-0.00260908	-0.00232074
6	10	0.00185211	0.00208304
6	11	-0.00160969	-0.000881866
6	12	0.000717762	0.000188655
6	13	-4.52112e-05	-0.000395438
6	14	0.000118244	0.000585401
6	15	-0.000343627	-2.4776e-05
6	16	0.00029813	-0.000447884
6	17	-3.22581e-05	-0.000200853
6	18	-0.000277627	0.00146923
6	19	0.000462125	-0.00207033
6	20	-0.000450971	0.00167431
6	21	0.000306584	-0.000904572
6	22	-0.000154633	0.000309077
6	23	6.45141e-05	-3.69965e-05
6	24	-1.76767e-05	-5.62435e-06
6	25	-5.60052e-06	-1.23023e-05
7	1	-0.00183268	-0.000585786
7	2	0.00696082	0.00281632
7	3	-0.0140849	-0.00655087
7	4	0.0190108	0.00928066
7	5	-0.018051	-0.00932627
7	6	0.0122993	0.00815001
7	7	-0.00599776	-0.00725361
7	8	0.00167374	0.00617704
7	9	0.000259198	-0.00432315
7	10	-0.000264868	0.00227791
7	11	-0.000152164	-0.000907158
7	12	-0.000257592	0.000224657
7	13	0.000889375	7.05073e-05
7	14	-0.000699194	-8.89688e-05
7	15	0.000117758	2.16721e-05
7	16	2.52244e-05	3.43197e-05
7	17	0.000103126	-8.97581e-05
7	18	-9.60291e-05	6.34987e-05
7	19	1.7266e-05	2.68405e-05
7	20	9.33289e-06	-6.2497e-05
7	21	-1.42571e-05	4.87597e-05
7	22	1.52584e-05	-3.36428e-05
7	23	-8.23704e-06	9.00817e-06
7	24	5.42295e-06	3.90607e-06
7	25	-4.32415e-07	1.39326e-05
8	1	0.000555684	0.000624063
8	2	-0.00133275	-0.00190216
8	3	0.000965119	0.00322907
8	4	0.000341992	-0.0047507
8	5	-0.000620874	0.00636136
8	6	-0.000109082	-0.00619809
8	7	-0.000184136	0.00362139
8	8	0.00165913	-0.000993917
8	9	-0.0024621	-7.10209e-05
8	10	0.0018217	0.000263448
8	11	-0.00069382	-0.000158923
8	12	8.10806e-05	-0.000222375
8	13	-2.79173e-05	0.00052753
8	14	3.61171e-05	-0.000436676
8	15	7.7577e-05	0.000130638
8	16	-8.47138e-05	6.8213e-05
8	17	-1.0787e-05	-8.28201e-05
8	18	1.58525e-05	3.16674e-05
8	19	-6.87512e-06	-2.4256e-05
8	20	6.22501e-05	4.27374e-05
8	21	-6.24369e-05	-2.8892e-05
8	22	-1.98895e-06	2.52952e-06
8	23	2.95652e-05	-5.60897e-06
8	24	-1.15079e-05	1.80144e-05
8	25	-5.52787e-06	-5.70268e-06
9	1	0.0001829	-0.000431154
9	2	-0.000478974	0.0021523
9	3	-0.000304161	-0.00495762
9	4	0.00268718	0.00663606
9	5	-0.00441879	-0.005667
9	6	0.00356757	0.00382496
9	7	-0.00140928	-0.00325889
9	8	-5.43548e-05	0.00291794
9	9	0.000376364	-0.00125689
9	10	2.34964e-05	-0.000488733
9	11	-0.000390522	0.000608206
9	12	0.00031272	0.000283404
9	13	-0.000172195	-0.000596547
9	14	0.000193778	0.000166044
9	15	-0.000206964	0.000166196
9	16	0.000141413	-0.000139999
9	17	-3.8371e-05	4.37058e-05
9	18	-3.19615e-05	-2.47453e-05
9	19	4.01509e-05	2.41869e-05
9	20	-2.03902e-05	-2.10941e-06
9	21	6.03265e-06	-4.85466e-07
9	22	-7.02414e-06	-1.63172e-05
9	23	1.23652e-05	1.41356e-05
9	24	-4.61438e-06	-4.78567e-06
9	25	-8.36934e-06	4.50958e-06
10	1	-0.000226639	6.66196e-05
10	2	0.000703436	-0.000185839
10	3	-0.00127675	0.000492514
10	4	0.00188923	-0.00123052
10	5	-0.00232767	0.00196827
10	6	0.00240916	-0.00163292
10	7	-0.00215751	0.000116076
10	8	0.00155334	0.00124546
10	9	-0.000656164	-0.00135894
10	10	-9.88926e-05	0.000494932
10	11	0.000366188	0.000167889
10	12	-0.000303099	-4.5936e-05
10	13	0.000196875	-3.66746e-05
10	14	-0.000115775	-0.000472901
10	15	2.46335e-05	0.000623894
10	16	-2.68008e-05	0.000237713
10	17	0.000146945	-0.00127285
10	18	-0.000203039	0.00154022
10	19	0.000141034	-0.00106403
10	20	-5.77788e-05	0.000419036
10	21	1.38027e-05	-5.64887e-05
10	22	-1.06414e-05	-4.55755e-06
10	23	1.99512e-05	-1.49899e-05
10	24	-1.72193e-05	1.01081e-05
10	25	9.49989e-06	-6.00066e-06
11	1	7.35586e-05	-0.00015944
11	2	-0.000267284	0.000687824
11	3	0.000196873	-0.000988495
11	4	3.55994e-05	-0.000364512
11	5	0.000618335	0.00295849
11	6	-0.00184372	-0.00366276
11	7	0.0020509	0.00122691
11	8	-0.00120835	0.0016743
11	9	0.000519999	-0.0026677
11	10	-0.000317255	0.00199711
11	11	0.000245273	-0.0009906
11	12	-0.000152618	0.000491113
11	13	5.56021e-05	-0.000343814
11	14	-3.04078e-05	0.000128356
11	15	8.9834e-05	7.83176e-05
11	16	-0.000143788	-0.000112544
11	17	0.000138353	7.23754e-05
11	18	-8.61403e-05	-3.99358e-05
11	19	3.20733e-05	5.49498e-06
11	20	-2.5509e-06	1.35261e-05
11	21	-5.27883e-06	-8.71138e-06
11	22	-8.6586e-07	4.83178e-06
11	23	4.97557e-06	-5.19639e-06
11	24	2.28934e-06	2.22065e-06
11	25	-7.14734e-06	-7.21527e-07
12	1	-4.20156e-05	-7.16053e-05
12	2	0.000244312	0.000192658
12	3	-0.000470928	-0.000351256
12	4	0.000563106	0.000446031
12	5	-0.000632451	-0.000153799
12	6	0.000571669	-0.000297378
12	7	-9.34599e-05	0.000519097
12	8	-0.000425811	-0.000726861
12	9	0.000446874	0.000783737
12	10	-7.89594e-05	-0.000388871
12	11	-0.000263431	2.50563e-05
12	12	0.000316483	-3.07383e-05
12	13	-0.000210875	0.000122915
12	14	0.000188266	-9.40373e-05
12	15	-0.000222931	-4.26852e-05
12	16	0.000193725	0.000145124
12	17	-0.000106689	-0.000103738
12	18	3.72861e-05	2.58528e-05
12	19	-1.51679e-05	-1.73848e-05
12	20	2.27151e-05	1.92345e-05
12	21	-3.1085e-05	1.07396e-05
12	22	2.60974e-05	-2.99267e-05
12	23	-1.31593e-05	1.87822e-05
12	24	7.43345e-07	-4.0539e-07
12	25	3.56452e-06	-6.39148e-06
13	1	-0.000137456	1.72434e-05
13	2	0.000438648	-0.000136603
13	3	-0.000471172	0.000192369
13	4	-5.57626e-05	-6.49921e-05
13	5	0.000822389	7.18579e-05
13	6	-0.0013227	-0.000194077
13	7	0.00119432	-9.06778e-05
13	8	-0.000604475	0.000698834
13	9	0.000135818	-0.000960796
13	10	2.25749e-05	0.000703295
13	11	-7.14179e-05	-0.000248969
13	12	6.07054e-05	-9.82496e-05
13	13	2.14808e-05	0.000147296
13	14	-9.7128e-05	-2.42558e-05
13	15	9.39094e-05	-3.11709e-05
13	16	-1.81479e-05	8.18694e-06
13	17	-2.30499e-05	3.99426e-05
13	18	2.66324e-07	-7.00319e-05
13	19	7.75442e-06	4.24975e-05
13	20	3.93797e-06	3.63597e-06
13	21	-3.91863e-06	-1.78087e-05
13	22	3.10049e-06	1.08887e-05
13	23	-3.55725e-06	-1.0193e-05
13	24	-1.65995e-06	1.21652e-05
13	25	6.47997e-06	-3.3368e-06
14	1	-2.79888e-05	1.88792e-05
14	2	0.000101944	-0.000212465
14	3	-0.000332884	0.000407146
14	4	0.000765373	-0.00030956
14	5	-0.00106751	8.81751e-05
14	6	0.00101819	-1.25747e-05
14	7	-0.00083303	0.000100162
14	8	0.000718803	-0.000264471
14	9	-0.000592817	0.00041484
14	10	0.000382759	-0.000487177
14	11	-0.00027598	0.000534171
14	12	0.000351016	-0.000718599
14	13	-0.000397023	0.000910505
14	14	0.000267014	-0.000679656
14	15	-5.45129e-05	-1.46575e-05
14	16	-7.57322e-05	0.000643075
14	17	8.3848e-05	-0.000756998
14	18	-4.14542e-05	0.000462695
14	19	1.35314e-05	-0.000156375
14	20	-1.25124e-05	2.35981e-05
14	21	1.54079e-05	7.42646e-06
14	22	-5.72849e-06	-8.01633e-06
14	23	-2.02073e-06	-1.25081e-05
14	24	-7.7518e-06	7.16787e-06
14	25	2.05603e-05	6.41037e-05
15	1	-2.38157e-05	5.73357e-05
15	2	5.90301e-05	-0.000312838
15	3	-0.000116943	0.000718235
15	4	0.000255173	-0.00100787
15	5	-0.000489899	0.0010625
15	6	0.000720859	-0.000918948
15	7	-0.000679322	0.000597786
15	8	0.000228563	-0.000259594
15	9	0.000341018	0.00014043
15	10	-0.000564023	-0.000225386
15	11	0.00037566	0.000311513
15	12	-8.76067e-05	-0.000288876
15	13	-3.87756e-05	0.000196893
15	14	-4.08477e-06	-8.11329e-05
15	15	3.37837e-05	-1.48275e-05
15	16	1.75866e-05	2.96074e-05
15	17	-3.87572e-05	4.70602e-06
15	18	5.41937e-07	-1.92339e-05
15	19	2.63095e-05	1.26667e-05
15	20	-2.27421e-05	-4.85357e-06
15	21	1.5655e-05	-6.12592e-07
15	22	-1.10415e-05	4.09347e-06
15	23	2.9e-06	-4.09245e-06
15	24	4.5584e-06	2.24923e-06
15	25	-5.17396e-06	-2.48495e-06
16	1	8.78382e-06	8.30316e-05
16	2	2.58133e-05	-0.000337699
16	3	-0.000182063	0.00073196
16	4	0.000258298	-0.0010198
16	5	-5.70962e-05	0.000950373
16	6	-0.000145201	-0.000559268
16	7	-1.5725e-05	0.000109501
16	8	0.000387177	0.000121156
16	9	-0.000535567	-9.52082e-05
16	10	0.000316343	5.67939e-05
16	11	-4.2961e-07	-0.000146206
16	12	-8.66666e-05	0.00021729
16	13	-2.38079e-05	-0.000128101
16	14	0.000101594	-1.94676e-05
16	15	-7.671e-05	5.38162e-05
16	16	2.99432e-05	5.80057e-06
16	17	-1.52464e-05	-3.99432e-05
16	18	1.86921e-05	3.0493e-05
16	19	-1.98064e-05	-1.60067e-05
16	20	1.64287e-05	9.05075e-06
16	21	-1.22245e-05	-1.37342e-05
16	22	7.19316e-06	1.91727e-05
16	23	-1.69353e-06	-7.35658e-06
16	24	-6.72407e-07	-7.3316e-06
16	25	-5.24289e-07	3.40912e-06
17	1	-3.23947e-05	1.25148e-05
17	2	0.000153523	-5.66095e-05
17	3	-0.000241116	9.63769e-05
17	4	0.00012702	-0.000148695
17	5	1.66224e-05	0.000360627
17	6	9.21321e-05	-0.000611095
17	7	-0.000233848	0.000384584
17	8	0.000182049	0.000266225
17	9	-0.000209884	-0.00053882
17	10	0.000289271	0.000219241
17	11	-0.000152096	8.73915e-05
17	12	-2.13765e-05	-7.67515e-05
17	13	8.11948e-06	-2.35807e-05
17	14	8.8618e-05	5.54404e-05
17	15	-0.000107955	-5.20678e-05
17	16	4.35654e-05	3.53972e-05
17	17	6.62493e-06	-1.37042e-05
17	18	2.54316e-07	9.28714e-06
17	19	-1.3706e-05	-1.4886e-05
17	20	4.20082e-06	1.59074e-05
17	21	3.35198e-06	-1.49985e-05
17	22	2.90899e-07	9.90083e-06
17	23	-1.10235e-06	-6.70535e-07
17	24	-1.84344e-06	-2.87666e-06
17	25	2.7613e-06	1.16582e-06
18	1	6.55044e-05	3.98954e-06
18	2	-0.000197107	-0.000148263
18	3	0.000170163	0.000355221
18	4	0.000141827	-0.000213709
18	5	-0.000421786	-0.000156225
18	6	0.00026132	0.000141442
18	7	0.00024381	0.000176031
18	8	-0.000560292	-0.000178158
18	9	0.000432494	-5.07185e-05
18	10	-8.86478e-05	-9.91794e-05
18	11	-0.000158948	0.00057924
18	12	0.00018412	-0.000725093
18	13	-9.62317e-05	0.000317544
18	14	4.04179e-05	0.000189214
18	15	-1.43032e-05	-0.00036267
18	16	-6.70251e-06	0.000229273
18	17	1.81095e-06	-5.47542e-05
18	18	1.66317e-05	-1.72022e-05
18	19	-2.36483e-05	2.1062e-05
18	20	1.35319e-05	-1.40057e-05
18	21	4.47249e-06	-6.56429e-07
18	22	-1.49352e-05	8.65044e-06
18	23	1.56843e-05	4.61807e-05
18	24	-1.0545e-05	-0.000152664
18	25	2.32957e-06	0.000182252
19	1	3.51182e-05	-2.84223e-05
19	2	-8.21663e-05	0.000112083
19	3	6.68552e-05	-0.000225667
19	4	-6.19503e-05	0.000300701
19	5	0.000198068	-0.00031617
19	6	-0.000350758	0.000374258
19	7	0.000255372	-0.000458725
19	8	1.95021e-05	0.000410062
19	9	-0.000137696	-0.000321623
19	10	8.14133e-05	0.000324752
19	11	-8.78393e-05	-0.000279153
19	12	0.000174721	0.000120011
19	13	-0.000170615	1.94007e-05
19	14	5.39363e-05	-4.63151e-05
19	15	3.98007e-05	1.97841e-05
19	16	-4.57096e-05	-2.28641e-05
19	17	1.45055e-05	3.75908e-05
19	18	6.58655e-08	-2.74121e-05
19	19	4.4696e-06	1.06905e-05
19	20	-8.9185e-06	-8.90323e-07
19	21	5.67154e-06	-1.02144e-05
19	22	1.6541e-06	1.34397e-05
19	23	-3.52408e-06	-4.12316e-06
19	24	-1.79034e-06	-3.53341e-06
19	25	4.77957e-06	3.11702e-06
20	1	3.78267e-05	4.42434e-06
20	2	-0.000117141	7.03599e-05
20	3	0.000121711	-0.000324477
20	4	6.81835e-05	0.00053899
20	5	-0.00032822	-0.000442887
20	6	0.000387034	0.000288313
20	7	-0.000273575	-0.000366019
20	8	0.000230963	0.000443442
20	9	-0.000208336	-0.000277302
20	10	6.97763e-05	7.14159e-05
20	11	4.16978e-05	-3.65925e-05
20	12	-2.30609e-06	6.18544e-05
20	13	-7.41177e-05	-2.49621e-05
20	14	8.1055e-05	-1.01861e-05
20	15	-3.36835e-05	-9.02759e-06
20	16	-1.77732e-05	2.8379e-05
20	17	3.54086e-05	-1.90889e-05
20	18	-2.21999e-05	1.48837e-05
20	19	1.02317e-05	-2.19631e-05
20	20	-9.12089e-06	2.05169e-05
20	21	8.35933e-06	-9.08739e-06
20	22	-4.55094e-06	-2.84435e-06
20	23	1.16841e-07	8.65925e-06
20	24	4.32245e-06	-5.88521e-06
20	25	-6.86647e-06	8.44613e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode26_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00144223	0
0	2	0.000183073	0
0	3	-0.00284429	0
0	4	0.00283445	0
0	5	-0.00028465	0
0	6	0.00025133	0
0	7	-0.00530944	0
0	8	0.0118473	0
0	9	-0.0144301	0
0	10	0.0117663	0
0	11	-0.00693443	0
0	12	0.00318091	0
0	13	-0.00191289	0
0	14	0.00217998	0
0	15	-0.00192981	0
0	16	0.000849953	0
0	17	-0.000127064	0
0	18	0.000124899	0
0	19	-0.000227677	0
0	20	8.59678e-05	0
0	21	3.0006e-05	0
0	22	9.65734e-05	0
0	23	-0.000235437	0
0	24	0.000175017	0
0	25	-2.84149e-05	0
1	1	-0.0034602	-0.00904921
1	2	0.0125237	0.0328501
1	3	-0.00762402	-0.0217938
1	4	-0.0130081	-0.0328077
1	5	0.0176977	0.0516233
1	6	0.00477123	0.00210462
1	7	-0.0295625	-0.0679347
1	8	0.0358646	0.0852675
1	9	-0.0256147	-0.0586579
1	10	0.0109668	0.0252418
1	11	-0.00149885	-0.00642118
1	12	-0.00108557	0.000338907
1	13	0.000796012	0.000852322
1	14	-0.000669281	-0.000741737
1	15	0.00058125	0.000185186
1	16	-0.000203012	0.000168143
1	17	0.00010043	-0.000139865
1	18	-0.000297968	5.60092e-05
1	19	0.000265119	-3.69409e-05
1	20	3.75666e-06	3.92331e-05
1	21	-0.000130854	-4.92497e-05
1	22	7.21699e-05	3.27368e-05
1	23	-2.42082e-05	7.26521e-06
1	24	3.09594e-05	-3.25826e-05
1	25	-3.06069e-05	2.68613e-05
2	1	-1.52285	-0.291871
2	2	2.03741	0.39206
2	3	-0.106784	-0.026137
2	4	-2.07262	-0.388712
2	5	1.62823	0.307192
2	6	1.02501	0.192446
2	7	-3.12717	-0.587131
2	8	3.14827	0.587308
2	9	-1.87464	-0.343913
2	10	0.697174	0.121459
2	11	-0.148262	-0.0197747
2	12	0.0141754	-0.00222774
2	13	-0.00185814	0.000699989
2	14	0.000682235	0.00141269
2	15	3.55297e-05	-0.00123457
2	16	0.000393768	0.000468804
2	17	-0.000133059	-0.000117071
2	18	-0.000499543	-1.2213e-05
2	19	0.000149353	6.0538e-05
2	20	0.00134588	7.92386e-05
2	21	-0.00274046	-0.000245535
2	22	0.00284541	0.000267934
2	23	-0.0018338	-0.000177117
2	24	0.000724603	6.06273e-05
2	25	-0.000123453	9.19915e-06
3	1	-0.00245606	0.00794969
3	2	0.00432233	-0.017409
3	3	-0.000109169	0.0133797
3	4	-0.00722619	0.0053175
3	5	0.00568969	-0.0194982
3	6	0.00749311	0.0151261
3	7	-0.0183284	1.51526e-05
3	8	0.0152243	-0.0103615
3	9	-0.00403414	0.0104053
3	10	-0.00332945	-0.00527863
3	11	0.00387579	0.0014023
3	12	-0.00164004	-0.000299
3	13	3.92578e-07	0.000153536
3	14	0.000188152	-1.72376e-05
3	15	0.000311028	0.000221006
3	16	-0.000397894	-0.000459157
3	17	1.24674e-06	0.000287606
3	18	0.000259529	-7.6546e-05
3	19	-0.000190804	9.03053e-05
3	20	3.51339e-05	-0.000112381
3	21	6.1988e-05	4.04078e-05
3	22	-0.000109033	-4.98245e-07
3	23	0.000106311	4.5343e-05
3	24	-5.63654e-05	-7.39319e-05
3	25	3.80781e-06	4.10282e-05
4	1	-0.028308	0.0213581
4	2	0.0740645	-0.05473
4	3	-0.0814881	0.0577388
4	4	0.0186041	-0.00867236
4	5	0.0697767	-0.0563235
4	6	-0.114198	0.0862702
4	7	0.0967918	-0.0712218
4	8	-0.0527472	0.0385908
4	9	0.018837	-0.0140576
4	10	-0.00449062	0.00320321
4	11	0.0015363	-0.000376599
4	12	-0.0013035	0.000113413
4	13	0.000629756	-3.41225e-05
4	14	0.00015632	-0.00015722
4	15	-0.000365704	0.000137173
4	16	0.000228092	3.1064e-05
4	17	-0.000170657	-0.00010479
4	18	0.000149725	0.000108165
4	19	-3.12707e-05	-0.000131825
4	20	-9.95841e-05	0.000125218
4	21	9.76418e-05	-5.56247e-05
4	22	-8.93568e-06	-7.61798e-06
4	23	-7.59132e-06	1.71454e-05
4	24	-3.39119e-05	-3.3926e-07
4	25	3.90562e-05	-8.86048e-06
5	1	-0.00200637	0.00348247
5	2	0.00494583	-0.0078144
5	3	-0.00489765	0.00532146
5	4	0.00178727	0.00410143
5	5	-3.20537e-05	-0.0113259
5	6	0.00171864	0.0105031
5	7	-0.00449685	-0.00522411
5	8	0.00516825	0.00178128
5	9	-0.00344708	-0.00110751
5	10	0.00157271	0.000888141
5	11	-0.00085102	-0.000698931
5	12	0.000730194	0.000785649
5	13	-0.000441956	-0.000477303
5	14	8.73766e-06	-0.000163422
5	15	0.000155977	0.000434753
5	16	-6.38243e-05	-0.000335205
5	17	4.90983e-05	0.000181591
5	18	-0.000139681	-5.13374e-05
5	19	0.00011561	-4.42422e-05
5	20	4.07156e-05	7.87234e-05
5	21	-0.000141355	-5.05549e-05
5	22	9.47927e-05	4.00724e-06
5	23	3.22889e-06	4.15284e-06
5	24	-3.28953e-05	7.76477e-06
5	25	2.22854e-07	1.38287e-06
6	1	-0.0022514	-0.00235683
6	2	0.00847426	0.00910013
6	3	-0.0158416	-0.0177289
6	4	0.0183597	0.0224175
6	5	-0.013801	-0.0206548
6	6	0.00627817	0.0148569
6	7	-0.00127271	-0.00864229
6	8	0.000421203	0.0041108
6	9	-0.00168841	-0.00134784
6	10	0.00216046	-0.000244891
6	11	-0.000899751	0.000664644
6	12	-0.000428284	-0.000243706
6	13	0.000421091	-0.000120435
6	14	0.000323665	0.00020116
6	15	-0.000698469	-0.000258426
6	16	0.000506568	0.000264134
6	17	-0.00047326	-0.000235185
6	18	0.00122011	0.000369976
6	19	-0.00217006	-0.000540837
6	20	0.00231066	0.00047187
6	21	-0.00161318	-0.000223195
6	22	0.000772665	2.32508e-05
6	23	-0.000242783	4.12664e-05
6	24	4.04719e-05	-2.36565e-05
6	25	6.57816e-08	1.96454e-06
7	1	0.00138543	-0.000447593
7	2	-0.00594658	0.00196937
7	3	0.0127388	-0.00379507
7	4	-0.0172404	0.0041474
7	5	0.0160397	-0.00263333
7	6	-0.0108045	0.000762969
7	7	0.00569606	-0.000143269
7	8	-0.00267282	0.000522427
7	9	0.00122874	-0.000518892
7	10	-0.000720984	9.77615e-05
7	11	0.000724587	-0.000305116
7	12	-0.000567643	0.00087572
7	13	8.96657e-05	-0.000783341
7	14	0.000172607	0.000208735
7	15	-6.35967e-05	8.56331e-05
7	16	-4.49756e-05	-7.37463e-05
7	17	2.97673e-05	7.04532e-05
7	18	-1.82544e-05	-6.2084e-05
7	19	3.42591e-05	-4.12405e-06
7	20	-4.75743e-05	6.81191e-05
7	21	4.9035e-05	-0.000107105
7	22	-2.92459e-05	9.05854e-05
7	23	6.44786e-06	-2.92008e-05
7	24	-9.33151e-06	6.33769e-07
7	25	2.00607e-05	-1.37755e-05
8	1	0.000365907	0.000498045
8	2	-0.000615249	-0.00203861
8	3	0.00012822	0.00405848
8	4	0.000325718	-0.00499405
8	5	0.000199203	0.00405662
8	6	-0.0011888	-0.00151859
8	7	0.00151845	-0.00144356
8	8	-0.000828228	0.00296649
8	9	-8.73205e-05	-0.00256992
8	10	9.16949e-05	0.00130387
8	11	0.000627093	-4.20366e-05
8	12	-0.000886662	-0.000642619
8	13	0.000419767	0.000524271
8	14	0.000106375	-0.0001634
8	15	-0.000228341	0.000136353
8	16	1.19142e-05	-0.000216052
8	17	0.000201189	7.80749e-05
8	18	-0.000198326	6.22493e-05
8	19	7.66844e-05	-3.73571e-05
8	20	-9.85737e-06	1.79024e-05
8	21	7.40278e-06	-4.89984e-05
8	22	8.57102e-06	3.05229e-05
8	23	-3.46552e-05	1.20513e-05
8	24	2.39633e-05	-2.02122e-05
8	25	5.25824e-06	5.97494e-06
9	1	0.000206452	-3.34166e-05
9	2	-0.00115118	0.000107109
9	3	0.00274399	0.000134625
9	4	-0.00395656	-0.00104788
9	5	0.00409048	0.00208754
9	6	-0.0031502	-0.00215496
9	7	0.00171265	0.00123201
9	8	-0.000653466	-0.000491451
9	9	0.000276911	0.000363001
9	10	-0.000416385	-0.000217765
9	11	0.000634873	-1.30842e-05
9	12	-0.000405339	-0.000157827
9	13	-9.72933e-05	0.000451046
9	14	0.000260787	-0.000353441
9	15	-1.80075e-05	6.05434e-05
9	16	-0.000178688	9.84008e-05
9	17	0.000106258	-0.000120739
9	18	2.14839e-05	0.000101832
9	19	-2.73128e-05	-7.14265e-05
9	20	-2.39909e-05	2.18014e-05
9	21	4.65816e-05	2.55882e-05
9	22	-3.14404e-05	-3.42829e-05
9	23	5.10397e-06	1.07173e-05
9	24	5.86504e-06	5.72887e-06
9	25	-2.02769e-06	-2.58848e-06
10	1	-5.30476e-05	0.000115451
10	2	-0.000463587	-0.000859697
10	3	0.0020236	0.00256884
10	4	-0.00328879	-0.00405778
10	5	0.00302255	0.00326325
10	6	-0.00236273	-0.000322855
10	7	0.00243943	-0.00203644
10	8	-0.00232939	0.00201238
10	9	0.0011832	-0.000450715
10	10	0.00014609	-0.000706576
10	11	-0.000489889	0.000541423
10	12	-4.67056e-05	0.000195649
10	13	0.000453636	-0.000470582
10	14	-0.000297014	0.000197311
10	15	-0.000122749	6.94724e-05
10	16	0.000605891	3.96387e-06
10	17	-0.00107886	-0.000225135
10	18	0.00130608	0.000285014
10	19	-0.00110192	-0.000157971
10	20	0.000625776	1.61748e-05
10	21	-0.000224804	3.0855e-05
10	22	5.62454e-05	-1.30322e-05
10	23	-2.24916e-05	-4.78512e-06
10	24	6.14602e-06	6.78843e-06
10	25	-1.08195e-05	-6.01391e-06
11	1	3.53083e-05	0.00010746
11	2	-0.000401695	-0.000358981
11	3	0.00126881	0.000669869
11	4	-0.00198228	-0.000678427
11	5	0.0018818	-0.000136908
11	6	-0.00112234	0.00124358
11	7	9.59158e-05	-0.00133255
11	8	0.000666575	0.000437647
11	9	-0.000712816	0.000272038
11	10	0.00033754	-0.000334768
11	11	-6.04319e-05	0.000167689
11	12	-3.40252e-05	-0.000144827
11	13	-3.23888e-05	0.000185373
11	14	0.0001337	-0.000109255
11	15	-6.92543e-05	-1.2937e-05
11	16	-5.41278e-05	3.43816e-05
11	17	7.99344e-05	3.3078e-05
11	18	-5.34369e-05	-7.84856e-05
11	19	2.95392e-05	6.30351e-05
11	20	-5.64842e-06	-3.1652e-05
11	21	-3.13298e-06	7.97257e-06
11	22	-1.37356e-05	4.46906e-06
11	23	2.42648e-05	7.36635e-08
11	24	-1.20128e-05	-5.95883e-06
11	25	-7.98222e-07	1.29605e-06
12	1	0.000265741	0.000243384
12	2	-0.00110761	-0.000640308
12	3	0.0022113	0.000542669
12	4	-0.00264046	0.000227679
12	5	0.00194078	-0.00117174
12	6	-0.00048411	0.00193697
12	7	-0.00105889	-0.0024403
12	8	0.00185109	0.0023973
12	9	-0.00147381	-0.0014839
12	10	0.000500271	0.000188729
12	11	0.000281979	0.000460355
12	12	-0.000574658	-0.000279504
12	13	0.000475363	1.19561e-05
12	14	-0.000269331	-5.24343e-05
12	15	0.000158587	0.000144353
12	16	-0.000103089	-0.000105186
12	17	2.58247e-05	-3.66389e-06
12	18	2.14391e-05	9.5903e-05
12	19	-1.08097e-05	-0.000102127
12	20	-4.13819e-06	2.75613e-05
12	21	1.99823e-06	3.2725e-05
12	22	3.41225e-06	-3.10869e-05
12	23	-1.07322e-05	1.1499e-05
12	24	1.55042e-05	-7.96682e-06
12	25	-6.83029e-06	8.42556e-06
13	1	1.94403e-05	4.06445e-05
13	2	-2.13137e-06	-0.000285387
13	3	-8.31142e-05	0.000555001
13	4	0.000156888	-0.000234342
13	5	-0.000342461	-0.00057313
13	6	0.000607623	0.000739387
13	7	-0.000720334	-2.54594e-06
13	8	0.000770743	-0.000545892
13	9	-0.000774683	0.000356662
13	10	0.0004425	5.74264e-05
13	11	3.72864e-05	-0.000175873
13	12	-0.000128817	-4.00166e-06
13	13	-5.48636e-05	0.000205169
13	14	7.29675e-05	-0.000243475
13	15	4.86084e-05	0.000141528
13	16	-7.22328e-05	-3.1204e-05
13	17	6.72127e-06	-8.31993e-06
13	18	2.69058e-05	5.31448e-07
13	19	-1.64519e-05	1.08197e-05
13	20	8.24537e-06	-1.25959e-05
13	21	-1.17932e-05	3.40141e-06
13	22	1.14378e-05	4.49636e-06
13	23	-8.36178e-06	5.77315e-07
13	24	7.06389e-06	-8.08971e-06
13	25	-8.59593e-07	6.84482e-06
14	1	5.85522e-05	-5.48046e-05
14	2	-0.000270229	-4.27451e-05
14	3	0.000799708	0.000653163
14	4	-0.00149484	-0.0016048
14	5	0.00169793	0.0021513
14	6	-0.00108272	-0.00184759
14	7	0.000172847	0.00120313
14	8	0.000438072	-0.000797806
14	9	-0.00066921	0.0004389
14	10	0.000516878	1.81465e-05
14	11	-2.76674e-05	-0.000213974
14	12	-0.00045625	2.31015e-05
14	13	0.000641464	0.000229778
14	14	-0.000492311	-0.000277949
14	15	9.65477e-05	0.000123856
14	16	0.000310514	6.28979e-05
14	17	-0.000465591	-0.000130112
14	18	0.000355763	9.3067e-05
14	19	-0.000163461	-5.42427e-05
14	20	3.81862e-05	4.66668e-05
14	21	-4.97176e-06	-3.71277e-05
14	22	4.09658e-06	1.62685e-05
14	23	-4.80744e-06	-3.89477e-06
14	24	3.05791e-05	-2.0393e-06
14	25	-6.57903e-05	1.32483e-05
15	1	-4.5241e-05	-8.50125e-05
15	2	0.000261733	0.000318134
15	3	-0.000653288	-0.000375353
15	4	0.00083515	6.14123e-05
15	5	-0.000449742	0.000147741
15	6	-0.000204152	3.80892e-05
15	7	0.000409958	-0.000200321
15	8	-8.3025e-05	7.94979e-06
15	9	-0.000114988	0.000298225
15	10	-4.37908e-06	-0.000367119
15	11	7.91606e-05	0.000200142
15	12	-0.000106492	-5.97444e-05
15	13	0.00016911	6.08816e-05
15	14	-0.000112899	-6.26217e-05
15	15	1.65473e-06	-1.52964e-05
15	16	-1.27417e-05	5.44136e-05
15	17	7.39014e-05	-7.84126e-06
15	18	-6.9241e-05	-3.32072e-05
15	19	2.54193e-05	2.83534e-05
15	20	3.40427e-06	-4.56472e-06
15	21	-9.4309e-06	-1.37635e-05
15	22	1.25709e-05	1.4716e-05
15	23	-2.0685e-05	-1.69473e-06
15	24	1.83859e-05	-9.20696e-06
15	25	-3.56224e-06	7.86965e-06
16	1	-4.4013e-05	-2.03298e-05
16	2	0.000126986	0.000184002
16	3	1.51784e-05	-0.000433929
16	4	-0.000472684	0.000316298
16	5	0.000823056	0.000358533
16	6	-0.000676838	-0.000835611
16	7	0.000156783	0.000433698
16	8	0.000303156	0.000263118
16	9	-0.000435678	-0.000447726
16	10	0.000291501	0.000177939
16	11	-0.000100035	0.0001179
16	12	1.02919e-05	-0.00019158
16	13	2.2881e-05	7.5778e-05
16	14	-4.50747e-05	4.55807e-05
16	15	3.42935e-05	-7.93568e-05
16	16	-2.25732e-05	4.63492e-05
16	17	4.60039e-05	9.15325e-06
16	18	-5.8083e-05	-4.10803e-05
16	19	3.3786e-05	3.34972e-05
16	20	-1.14446e-05	-1.05512e-05
16	21	4.76154e-06	3.39668e-07
16	22	-9.48363e-07	-7.35756e-06
16	23	7.76056e-07	1.33133e-05
16	24	-2.26982e-06	-7.28429e-06
16	25	1.84272e-06	7.32256e-07
17	1	-1.73777e-05	-2.27939e-05
17	2	0.000130297	8.5039e-05
17	3	-0.000372985	-0.000124219
17	4	0.000640822	9.23015e-05
17	5	-0.000775909	-0.000107558
17	6	0.000545642	0.000287379
17	7	5.72559e-05	-0.000391247
17	8	-0.000540742	0.000195717
17	9	0.000494106	4.56074e-05
17	10	-0.000143098	-5.45386e-05
17	11	-6.5675e-05	-7.36606e-05
17	12	5.3825e-05	0.000115127
17	13	-6.38849e-06	-4.0698e-05
17	14	4.07552e-06	-4.83134e-05
17	15	-2.43217e-06	8.99118e-05
17	16	6.56911e-07	-7.3411e-05
17	17	-2.0734e-05	2.69692e-05
17	18	3.22179e-05	9.67091e-06
17	19	-1.54799e-05	-1.98745e-05
17	20	-3.8362e-06	1.44174e-05
17	21	8.75467e-06	-9.8654e-06
17	22	-4.85482e-06	8.07637e-06
17	23	-9.18434e-07	-6.13853e-06
17	24	4.21776e-06	2.56535e-06
17	25	-3.97458e-06	2.04546e-06
18	1	-5.5307e-05	4.12625e-05
18	2	0.000223215	-0.000163377
18	3	-0.000384455	0.000378668
18	4	0.000464635	-0.000593334
18	5	-0.000634469	0.000644242
18	6	0.000893048	-0.000407164
18	7	-0.0010055	1.55806e-05
18	8	0.000929507	0.000199627
18	9	-0.000721427	-0.000182043
18	10	0.000350545	0.000114375
18	11	9.50751e-05	-4.08198e-05
18	12	-0.000374302	-3.66467e-05
18	13	0.000354222	2.8314e-05
18	14	-0.000139848	6.79521e-05
18	15	-5.47161e-05	-0.000129097
18	16	0.000102371	9.95621e-05
18	17	-4.25713e-05	-2.97651e-05
18	18	-1.178e-05	-1.96938e-05
18	19	1.02312e-05	2.27199e-05
18	20	7.40048e-06	-4.10083e-06
18	21	-6.08708e-06	-1.80173e-06
18	22	9.65347e-06	-3.52852e-06
18	23	-2.78791e-05	1.3438e-05
18	24	2.87964e-05	-3.02213e-05
18	25	-1.43076e-05	3.7337e-05
19	1	4.13786e-06	1.7799e-05
19	2	5.01233e-06	-0.000103145
19	3	-5.34406e-05	0.000293107
19	4	0.000119017	-0.000598542
19	5	-0.000165746	0.00090904
19	6	9.16191e-05	-0.000865843
19	7	0.000108123	0.000354178
19	8	-0.000175745	0.000222526
19	9	1.23802e-05	-0.000477998
19	10	0.000166251	0.000369851
19	11	-0.00017004	-0.000139525
19	12	3.78228e-05	3.35529e-05
19	13	5.2984e-05	-8.56584e-06
19	14	-3.65506e-05	-6.40065e-05
19	15	1.47804e-06	0.000116502
19	16	-8.65105e-07	-8.1196e-05
19	17	1.21854e-05	2.57326e-05
19	18	-1.02538e-05	-2.47553e-06
19	19	-9.30757e-06	7.96829e-07
19	20	2.72134e-05	-3.06628e-07
19	21	-2.51326e-05	-6.57551e-06
19	22	9.96873e-06	1.28445e-05
19	23	3.07341e-06	-1.11292e-05
19	24	-5.45304e-06	4.63947e-06
19	25	4.28573e-07	2.52353e-07
20	1	-5.32333e-06	2.72369e-07
20	2	5.73475e-05	-8.90554e-05
20	3	-0.000220621	0.000202918
20	4	0.000360255	-6.73001e-05
20	5	-0.000211566	-0.00027623
20	6	-0.000114653	0.000494705
20	7	0.00028751	-0.000472816
20	8	-0.00029773	0.000321312
20	9	0.000272376	-0.000188761
20	10	-0.000173808	0.000158624
20	11	-3.3199e-06	-0.000163766
20	12	0.000136099	0.000135077
20	13	-0.000131234	-9.78409e-05
20	14	4.23586e-05	6.86624e-05
20	15	1.26497e-05	-4.98018e-05
20	16	-9.58307e-06	4.22498e-05
20	17	-6.9863e-06	-2.43634e-05
20	18	1.01631e-05	-2.67766e-06
20	19	3.33407e-06	1.34938e-05
20	20	-1.46452e-05	-5.67606e-06
20	21	8.60687e-06	-2.72338e-06
20	22	3.60293e-06	-9.50246e-07
20	23	-6.60726e-06	1.08467e-05
20	24	-1.22282e-06	-1.10607e-05
20	25	1.13285e-05	9.74465e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode27_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0113166	0
0	2	-0.0101096	0
0	3	-0.00554428	0
0	4	0.0151245	0
0	5	0.00112149	0
0	6	-0.0209311	0
0	7	0.0139428	0
0	8	0.0102332	0
0	9	-0.0236558	0
0	10	0.0189605	0
0	11	-0.00784395	0
0	12	0.000991124	0
0	13	0.000776959	0
0	14	-0.000954366	0
0	15	0.00108441	0
0	16	-0.000975586	0
0	17	0.000557926	0
0	18	-0.000202862	0
0	19	9.01705e-05	0
0	20	-2.35074e-05	0
0	21	-4.82663e-05	0
0	22	1.40776e-05	0
0	23	4.40308e-05	0
0	24	-5.60415e-05	0
0	25	7.27367e-05	0
1	1	0.00164117	-0.000764845
1	2	-0.00846549	0.00455763
1	3	0.0092723	-0.00306036
1	4	0.00181445	-0.00533943
1	5	-0.00891981	0.00741016
1	6	0.00216869	0.00175305
1	7	0.00613507	-0.0105685
1	8	-0.00613514	0.0102689
1	9	0.00417659	-0.00472505
1	10	-0.00605395	9.77738e-05
1	11	0.00751408	0.00216095
1	12	-0.00490944	-0.002213
1	13	0.00136056	0.000637417
1	14	-8.37316e-05	0.000715567
1	15	0.000338982	-0.000631077
1	16	-0.000528548	-0.000194493
1	17	0.000339666	0.000570174
1	18	-7.01674e-05	-0.000323094
1	19	-8.39518e-05	1.77804e-05
1	20	0.00014624	3.92098e-05
1	21	-0.000150317	3.08068e-05
1	22	6.4673e-05	-4.82079e-05
1	23	4.53977e-05	7.93613e-06
1	24	-8.18075e-05	1.65187e-05
1	25	5.01863e-05	-2.04281e-05
2	1	0.00454058	-0.0033905
2	2	-0.00852584	0.005111
2	3	0.00358181	-0.00146656
2	4	0.0086058	-0.00444942
2	5	-0.0126675	0.00548904
2	6	0.000573116	0.00167283
2	7	0.0151585	-0.0117511
2	8	-0.0200284	0.0156668
2	9	0.0150263	-0.0113608
2	10	-0.00803339	0.00467525
2	11	0.0025247	-0.000480154
2	12	0.00111439	-0.000570627
2	13	-0.00245165	-0.000117637
2	14	0.0018475	0.000879862
2	15	-0.000792732	-0.000951177
2	16	0.00028599	0.000389499
2	17	-0.000208453	0.000196784
2	18	0.000180197	-0.000229435
2	19	-9.83811e-05	-2.35132e-05
2	20	4.72369e-05	8.96583e-05
2	21	-4.77696e-05	-3.13438e-05
2	22	4.42945e-05	2.86599e-05
2	23	-3.21738e-05	-4.78663e-05
2	24	1.40364e-05	2.63821e-05
2	25	5.40578e-06	-6.73037e-06
3	1	-0.00518623	0.00950203
3	2	0.00911189	-0.0174328
3	3	-0.00443229	0.0102114
3	4	-0.00397406	0.00639707
3	5	0.00573262	-0.0135408
3	6	-0.00125728	0.0033956
3	7	-0.000756991	0.0116625
3	8	-0.00279493	-0.015459
3	9	0.00722868	0.00825288
3	10	-0.00786259	-0.00130066
3	11	0.0047412	-0.000820074
3	12	-0.00103114	0.00072983
3	13	-0.000665089	-0.000200666
3	14	0.00036189	-0.000250476
3	15	0.000302491	0.000136649
3	16	-0.000524017	0.00018719
3	17	0.000598601	-0.000270262
3	18	-0.00057255	0.00024524
3	19	0.000288203	-0.000196044
3	20	5.03627e-05	6.78984e-05
3	21	-0.000204376	5.36787e-05
3	22	0.000158692	-8.87432e-05
3	23	-1.21406e-05	6.79172e-05
3	24	-9.41174e-05	-3.84466e-05
3	25	8.26459e-05	1.574e-05
4	1	-0.00275167	-0.000160736
4	2	0.00745603	0.00244446
4	3	-0.00940169	-0.00551029
4	4	0.00500077	0.00348362
4	5	0.00360764	0.00542749
4	6	-0.0105569	-0.0142304
4	7	0.0120077	0.0152113
4	8	-0.00847535	-0.0098358
4	9	0.00315604	0.00518049
4	10	0.00025215	-0.00345578
4	11	-0.000408951	0.00205394
4	12	-0.000911896	-0.000326117
4	13	0.00162702	-0.000468641
4	14	-0.00121705	0.00049943
4	15	0.00031276	-0.000489133
4	16	0.000254113	0.000394321
4	17	-0.000225851	-0.000146683
4	18	-1.8135e-05	-5.63757e-05
4	19	9.75355e-05	9.44169e-05
4	20	-1.03704e-06	-9.10059e-06
4	21	-9.82622e-05	-4.64707e-05
4	22	8.41588e-05	-8.27411e-07
4	23	9.10554e-06	5.77687e-05
4	24	-6.74047e-05	-4.90843e-05
4	25	5.07518e-05	1.10652e-05
5	1	0.00743076	-0.00507495
5	2	-0.0204882	0.0152696
5	3	0.0224813	-0.0194571
5	4	-0.000911415	0.00815294
5	5	-0.0320029	0.0105324
5	6	0.0507971	-0.0202891
5	7	-0.0447648	0.0169121
5	8	0.0253127	-0.00951818
5	9	-0.00857056	0.00526681
5	10	0.000480708	-0.00335769
5	11	0.00167221	0.00193824
5	12	-0.00147846	-0.00122333
5	13	0.000617239	0.000905387
5	14	8.77274e-05	-0.00038089
5	15	-0.000213145	6.17511e-05
5	16	-5.88108e-05	-0.000146097
5	17	0.000259977	0.000157327
5	18	-0.000172432	1.50211e-05
5	19	-9.5492e-05	-0.000132948
5	20	0.000255658	0.000117282
5	21	-0.000143762	-3.4897e-05
5	22	-3.94381e-05	-3.25372e-05
5	23	5.84295e-05	4.83567e-05
5	24	1.82049e-05	-2.32958e-05
5	25	-4.35108e-05	-9.80577e-06
6	1	-0.0002847	0.00149416
6	2	0.00167483	-0.00600793
6	3	-0.00307345	0.0114561
6	4	0.000723749	-0.0127821
6	5	0.0063101	0.00892608
6	6	-0.0118442	-0.00381479
6	7	0.00970074	0.000625411
6	8	-0.00296201	0.000371629
6	9	-0.00150591	-0.000457274
6	10	0.00215021	0.000614499
6	11	-0.000951203	-0.000347263
6	12	-0.000336024	-0.000539894
6	13	0.000625259	0.000881012
6	14	-0.000112829	-0.000508187
6	15	-0.000208947	0.000301578
6	16	0.000108945	-0.000204434
6	17	-5.08031e-06	-6.18009e-05
6	18	1.49514e-05	0.000185766
6	19	-3.06109e-05	-0.000109863
6	20	3.35343e-05	5.11434e-05
6	21	-1.6196e-05	-2.95175e-05
6	22	-1.72336e-05	1.49843e-05
6	23	2.6233e-05	-1.70264e-05
6	24	-7.39227e-06	1.30214e-05
6	25	-9.41083e-06	4.06778e-06
7	1	0.224341	-0.0201329
7	2	-1.00651	0.0901211
7	3	2.25523	-0.200782
7	4	-3.21875	0.283067
7	5	3.19215	-0.274653
7	6	-2.26333	0.18854
7	7	1.13509	-0.0908329
7	8	-0.379867	0.0293022
7	9	0.0723187	-0.00597291
7	10	-0.00437951	0.00147995
7	11	-0.000235728	-0.00138093
7	12	0.000563028	0.000976491
7	13	-0.000802549	-9.81375e-05
7	14	0.000207035	-0.000478893
7	15	1.00035e-08	0.000460298
7	16	0.000251708	-0.000221847
7	17	-0.000397099	0.000106203
7	18	0.000237305	-8.02715e-05
7	19	7.32661e-05	2.03255e-05
7	20	-0.000300784	5.10019e-05
7	21	0.000319017	-6.07568e-05
7	22	-0.000188043	1.97753e-05
7	23	5.7654e-05	9.2306e-06
7	24	-1.22665e-05	-4.31994e-06
7	25	2.24719e-05	-4.32483e-06
8	1	-0.000353768	-0.000179959
8	2	0.00159947	0.00160514
8	3	-0.00375604	-0.00514979
8	4	0.00577091	0.00966983
8	5	-0.00638845	-0.0122067
8	6	0.0053265	0.010962
8	7	-0.00295419	-0.00707099
8	8	0.000167183	0.00261433
8	9	0.00132374	0.000685196
8	10	-0.000869158	-0.00146221
8	11	-0.000148682	0.000373905
8	12	0.000570681	0.000294935
8	13	-0.000448502	0.000115121
8	14	6.51431e-05	-0.000484748
8	15	0.000292729	0.000331982
8	16	-0.000381422	-9.9354e-05
8	17	0.00027522	4.34362e-05
8	18	-0.00016398	-6.60844e-05
8	19	9.17704e-05	6.74158e-05
8	20	-3.48784e-05	-3.93709e-05
8	21	2.16888e-07	7.55553e-06
8	22	4.7185e-06	-1.02325e-06
8	23	3.64466e-06	2.00529e-05
8	24	-7.61912e-06	-2.71075e-05
8	25	1.09905e-05	1.00125e-05
9	1	0.000325867	-6.48197e-05
9	2	-0.00215514	0.00068109
9	3	0.00602808	-0.00250622
9	4	-0.00956509	0.00440482
9	5	0.00938529	-0.004638
9	6	-0.00535434	0.00388108
9	7	0.000903771	-0.00328607
9	8	0.00117018	0.00254126
9	9	-0.00111352	-0.0015088
9	10	0.000463952	0.000729565
9	11	-0.000211469	-0.000446128
9	12	0.000285117	0.000345076
9	13	-0.000190429	-0.000120514
9	14	1.77547e-05	-7.22316e-05
9	15	-1.62412e-05	4.55561e-05
9	16	5.15648e-05	3.34778e-05
9	17	-6.30862e-05	-3.81367e-05
9	18	0.000129845	4.21478e-05
9	19	-0.000184509	-4.76352e-05
9	20	0.000119645	2.47627e-05
9	21	-3.69599e-07	-4.562e-07
9	22	-4.39528e-05	-1.04837e-05
9	23	2.50408e-05	1.15553e-05
9	24	-1.2536e-05	-8.83888e-06
9	25	3.31064e-06	8.65759e-06
10	1	8.50332e-05	0.000130233
10	2	-0.000558126	-0.000507348
10	3	0.00187199	0.000654077
10	4	-0.00320807	0.000221297
10	5	0.00257931	-0.00158379
10	6	-0.000365366	0.00203987
10	7	-0.000764236	-0.00143809
10	8	0.000177957	0.000571006
10	9	0.000529884	9.79313e-05
10	10	-0.000505911	-0.000453068
10	11	3.08909e-05	0.000419465
10	12	0.000360038	1.11886e-05
10	13	-0.000342583	-0.000455754
10	14	0.000128851	0.00043371
10	15	-5.47322e-05	-7.33298e-05
10	16	9.6879e-05	-0.000167092
10	17	-9.90589e-05	0.000155708
10	18	4.65869e-05	-5.9855e-05
10	19	-7.71045e-06	2.09586e-05
10	20	-3.56471e-06	-2.68505e-05
10	21	7.0211e-06	1.36846e-05
10	22	-1.55713e-06	6.64086e-06
10	23	-7.42602e-06	-3.66839e-06
10	24	4.01611e-06	-3.43248e-06
10	25	2.88934e-06	2.0996e-07
11	1	0.000137304	3.49904e-05
11	2	-0.000369427	8.26016e-05
11	3	-7.11557e-05	-0.000262242
11	4	0.00149152	9.84315e-05
11	5	-0.00263242	0.000408281
11	6	0.00221235	-0.000872001
11	7	-0.000659153	0.00101618
11	8	-0.00075269	-0.000721504
11	9	0.00136521	0.000162471
11	10	-0.00111778	1.09912e-05
11	11	0.000352143	0.000314601
11	12	0.000321868	-0.000448819
11	13	-0.000630261	0.000218923
11	14	0.000725121	-3.7492e-05
11	15	-0.000606536	7.96808e-06
11	16	6.39146e-05	-1.91861e-05
11	17	0.000659644	5.15931e-05
11	18	-0.000955808	-6.40307e-05
11	19	0.000678639	2.83408e-05
11	20	-0.000236266	-5.67597e-06
11	21	-3.05475e-06	2.08055e-05
11	22	2.28767e-05	-3.23179e-05
11	23	8.62872e-06	2.15466e-05
11	24	-5.13224e-06	-6.4999e-06
11	25	3.62394e-06	-1.08756e-06
12	1	9.08975e-06	1.64376e-05
12	2	-0.000262411	-0.000177807
12	3	0.000833433	0.000623266
12	4	-0.00130336	-0.000956122
12	5	0.0013555	-3.14718e-05
12	6	-0.00111613	0.00240927
12	7	0.00103455	-0.00389514
12	8	-0.00128187	0.00310658
12	9	0.00128446	-0.00142175
12	10	-0.00066425	0.000256338
12	11	-3.84005e-05	0.000271429
12	12	0.000292032	-0.000296432
12	13	-0.00027655	9.01026e-05
12	14	0.00024779	-2.1393e-05
12	15	-0.000158805	7.80359e-05
12	16	2.58941e-05	-9.11791e-05
12	17	5.43954e-05	5.38895e-05
12	18	-7.71442e-05	-3.19552e-05
12	19	6.58718e-05	4.47562e-05
12	20	-3.62152e-05	-6.25901e-05
12	21	5.54834e-06	5.39664e-05
12	22	1.00714e-05	-2.26403e-05
12	23	-6.11163e-06	-3.03706e-06
12	24	-1.24696e-06	1.35716e-05
12	25	-4.88681e-07	-2.02206e-05
13	1	-0.000167616	-9.00227e-05
13	2	0.000543954	0.000336129
13	3	-0.00050163	-0.000615927
13	4	-0.000206801	0.000935336
13	5	0.000566871	-0.0013679
13	6	4.24487e-05	0.00158468
13	7	-0.000802673	-0.00153102
13	8	0.000840877	0.00150769
13	9	-0.000365251	-0.0012529
13	10	0.000107431	0.000606419
13	11	-0.000264803	-0.000119815
13	12	0.000349751	5.33993e-05
13	13	-8.73014e-05	-7.93651e-05
13	14	-0.000187501	1.76356e-05
13	15	0.000177901	3.36707e-05
13	16	1.00015e-05	-1.34925e-05
13	17	-0.00015078	-2.2444e-05
13	18	0.000148417	1.21799e-05
13	19	-5.98197e-05	1.66741e-05
13	20	-2.08982e-06	-1.69599e-05
13	21	3.7778e-06	6.69058e-06
13	22	9.74717e-06	-1.06019e-05
13	23	-1.37473e-05	1.32418e-05
13	24	1.05657e-05	-5.08344e-06
13	25	9.71256e-06	-5.76914e-07
14	1	3.08475e-05	-4.95824e-05
14	2	-0.000217054	0.000199156
14	3	0.000510979	-0.000255497
14	4	-0.000491459	0.000156278
14	5	-0.000159726	-0.000208375
14	6	0.00101929	0.00041345
14	7	-0.00131731	-0.000333441
14	8	0.000974843	-0.000202904
14	9	-0.000508866	0.000727134
14	10	0.00023734	-0.000769761
14	11	-8.59535e-05	0.000505762
14	12	-7.03191e-05	-0.000282397
14	13	0.000166573	0.00015204
14	14	-0.000134204	-3.14054e-05
14	15	4.63416e-05	-8.20492e-05
14	16	-1.25058e-06	9.97634e-05
14	17	-8.93832e-06	-2.71191e-05
14	18	3.28791e-05	-1.40737e-05
14	19	-5.59105e-05	1.65614e-06
14	20	4.70897e-05	2.43366e-07
14	21	-1.16075e-05	7.86711e-06
14	22	-1.80382e-05	-1.96145e-06
14	23	1.73451e-05	-6.11169e-06
14	24	-2.25737e-06	6.89701e-06
14	25	-1.84704e-06	-5.51548e-06
15	1	0.000101481	5.55736e-05
15	2	-0.000250417	-0.00020813
15	3	1.69118e-05	0.000458009
15	4	0.000498757	-0.00077044
15	5	-0.000546615	0.00110205
15	6	1.03183e-05	-0.00104607
15	7	0.000574124	0.000244064
15	8	-0.000784324	0.000787935
15	9	0.000433228	-0.00117905
15	10	0.000240021	0.000811019
15	11	-0.000637251	-0.000370602
15	12	0.000401804	0.000264533
15	13	0.000352161	-0.000257352
15	14	-0.0012471	0.000184202
15	15	0.0017839	-0.000113637
15	16	-0.0016326	7.3444e-05
15	17	0.000990638	-5.20161e-05
15	18	-0.000373507	2.85543e-05
15	19	6.47619e-05	3.41489e-06
15	20	8.4192e-06	-1.63876e-05
15	21	-5.93309e-06	6.22442e-06
15	22	-3.10145e-06	9.52295e-07
15	23	1.4695e-05	2.7193e-06
15	24	-1.62294e-05	-5.81476e-06
15	25	-2.25168e-05	6.83356e-06
16	1	0.000103309	1.24803e-05
16	2	-0.000381373	-0.000117055
16	3	0.000678332	0.000326444
16	4	-0.000813573	-0.000468322
16	5	0.000709009	0.000498645
16	6	-0.000325411	-0.000440862
16	7	-0.000168941	0.000152465
16	8	0.000455553	0.000243602
16	9	-0.000421401	-0.000295567
16	10	0.000261127	2.03303e-05
16	11	-0.000141271	9.35592e-05
16	12	4.86839e-05	2.57318e-05
16	13	-1.55563e-05	-8.4756e-05
16	14	5.01689e-05	2.78052e-05
16	15	-6.35472e-05	1.19196e-05
16	16	3.27045e-05	-2.06371e-06
16	17	1.06694e-05	-4.31602e-06
16	18	-4.01917e-05	-7.61121e-06
16	19	3.43554e-05	1.63748e-05
16	20	-1.44915e-05	-1.21819e-05
16	21	1.36602e-05	3.00645e-06
16	22	-1.79854e-05	2.77021e-07
16	23	7.29747e-06	1.56718e-06
16	24	6.90863e-06	-2.06758e-06
16	25	-1.03059e-05	8.23028e-07
17	1	-5.27027e-05	9.79348e-06
17	2	0.000180143	-2.39526e-05
17	3	-0.000212151	-2.99017e-05
17	4	0.000202507	-6.65434e-05
17	5	-0.000492235	0.00043514
17	6	0.000864019	-0.000603229
17	7	-0.000755249	0.000397907
17	8	0.000297335	-0.000152922
17	9	-5.61021e-05	2.86621e-05
17	10	9.90802e-05	-4.31715e-05
17	11	-7.88724e-05	0.000101366
17	12	-0.000111567	-6.84679e-05
17	13	0.000275929	1.698e-05
17	14	-0.000260829	-1.81318e-05
17	15	0.000107496	2.67262e-05
17	16	2.73353e-05	-2.393e-05
17	17	-5.66428e-05	5.73621e-06
17	18	3.02216e-05	2.02939e-05
17	19	-1.44353e-05	-2.58042e-05
17	20	1.33659e-05	1.26005e-05
17	21	-1.21953e-05	1.79532e-06
17	22	9.40034e-06	-1.23139e-05
17	23	1.10753e-06	1.09307e-05
17	24	-3.1376e-05	4.52017e-07
17	25	6.97153e-05	-3.63337e-06
18	1	-2.31633e-05	2.97656e-05
18	2	-9.33303e-06	-8.22812e-05
18	3	0.000294588	0.000131301
18	4	-0.000689812	-0.00019181
18	5	0.000704895	0.000327389
18	6	-0.000222498	-0.000591427
18	7	-0.000305083	0.000700357
18	8	0.000489083	-0.000293982
18	9	-0.000344925	-0.000299553
18	10	7.35749e-05	0.000508331
18	11	0.000155343	-0.000350015
18	12	-0.000226607	0.000167785
18	13	0.000129724	-9.78163e-05
18	14	-4.11676e-06	8.32049e-05
18	15	-3.0184e-05	-6.92404e-05
18	16	5.57149e-06	4.7887e-05
18	17	2.00445e-06	-2.80016e-05
18	18	1.32174e-05	1.2525e-05
18	19	-1.73608e-05	-1.09203e-06
18	20	3.27433e-06	-2.4537e-06
18	21	9.29649e-06	1.41908e-06
18	22	-1.0159e-05	-1.41443e-06
18	23	7.39263e-06	7.80445e-07
18	24	-6.16877e-06	3.21268e-07
18	25	4.3384e-06	2.75649e-07
19	1	-6.79824e-09	4.21099e-05
19	2	9.63725e-06	-0.000162421
19	3	2.56299e-05	0.000232514
19	4	-0.000136801	-0.00012667
19	5	0.000184736	-5.66771e-05
19	6	-0.000198206	0.000248155
19	7	0.000279553	-0.000325542
19	8	-0.000229401	8.83587e-05
19	9	5.64724e-05	0.000251453
19	10	-0.000145699	-0.000341311
19	11	0.000684663	0.000213836
19	12	-0.00144726	-3.77053e-05
19	13	0.00192225	-0.000120561
19	14	-0.00173286	0.000192795
19	15	0.00106115	-0.000140762
19	16	-0.000422342	4.20177e-05
19	17	0.000105235	1.33034e-05
19	18	-2.9142e-05	-1.5503e-05
19	19	1.66116e-05	-3.81728e-06
19	20	-2.04166e-06	1.72751e-05
19	21	-2.31511e-06	-1.46362e-05
19	22	4.91033e-06	2.26673e-06
19	23	-4.02162e-05	8.63233e-06
19	24	9.06397e-05	-1.03305e-05
19	25	-7.31878e-05	3.17518e-06
20	1	-3.25691e-05	-2.26033e-06
20	2	9.73331e-05	2.97188e-05
20	3	-7.0011e-05	-7.83805e-05
20	4	-0.000166246	0.000130864
20	5	0.000459269	-0.000147068
20	6	-0.000478284	9.50965e-05
20	7	0.000183367	-1.55203e-05
20	8	0.000140436	-1.37566e-05
20	9	-0.000306292	-3.43269e-05
20	10	0.0002903	7.79245e-05
20	11	-0.000150304	-4.07236e-05
20	12	2.62789e-05	-2.79469e-05
20	13	4.53148e-06	4.577e-05
20	14	-3.97154e-07	-1.06261e-05
20	15	8.61277e-06	-1.85471e-05
20	16	-7.51344e-06	1.4125e-05
20	17	-4.22374e-06	7.91203e-07
20	18	2.74039e-06	-2.56655e-06
20	19	4.29996e-06	-7.11435e-06
20	20	-4.28344e-07	9.71607e-06
20	21	-3.8718e-06	-1.49454e-06
20	22	-2.30964e-06	-3.14757e-06
20	23	8.92411e-06	-8.34782e-08
20	24	-7.7364e-06	3.31952e-06
20	25	3.39736e-06	-2.2811e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode28_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00950375	0
0	2	-0.010475	0
0	3	-0.00310123	0
0	4	0.0181425	0
0	5	-0.0121548	0
0	6	-0.00757128	0
0	7	0.0132165	0
0	8	0.00172355	0
0	9	-0.0168029	0
0	10	0.0170433	0
0	11	-0.00816971	0
0	12	0.000852263	0
0	13	0.00150474	0
0	14	-0.000428857	0
0	15	-0.00120146	0
0	16	0.00128492	0
0	17	-0.000408196	0
0	18	4.68968e-06	0
0	19	4.56864e-06	0
0	20	1.337e-05	0
0	21	-0.000119735	0
0	22	0.000179264	0
0	23	-0.000123067	0
0	24	6.32661e-05	0
0	25	-3.04215e-05	0
1	1	0.00133623	-0.0030397
1	2	-0.00560317	0.0106166
1	3	0.00557415	-0.00644629
1	4	0.00166789	-0.012194
1	5	-0.00510973	0.0188152
1	6	-0.00142299	-0.000702738
1	7	0.00904777	-0.0219595
1	8	-0.00906604	0.028183
1	9	0.0031998	-0.0191632
1	10	0.00260434	0.00775403
1	11	-0.00508047	-0.00144798
1	12	0.00422884	-0.000595805
1	13	-0.00206452	0.00114503
1	14	0.000727398	-0.00102676
1	15	-0.000468534	0.00041956
1	16	0.000367463	-6.79489e-05
1	17	-4.12485e-05	0.00018873
1	18	-0.000284875	-0.000260434
1	19	0.00037451	0.000147
1	20	-0.000244679	-0.00010751
1	21	6.67504e-05	0.000126936
1	22	4.81034e-05	-3.82665e-05
1	23	-7.45929e-05	-0.00010529
1	24	4.49082e-05	0.000135574
1	25	-3.42333e-05	-4.91662e-05
2	1	-0.000257961	-0.00980559
2	2	-0.000321145	0.013031
2	3	0.000800535	-0.000483048
2	4	0.000455878	-0.0123049
2	5	-0.00243069	0.00811355
2	6	0.0028184	0.00497609
2	7	-0.000974704	-0.00933666
2	8	-0.0014372	0.00405864
2	9	0.00268179	0.000716115
2	10	-0.00299865	-0.00148594
2	11	0.00281153	0.00138161
2	12	-0.00187212	-0.00197513
2	13	0.000606699	0.00230311
2	14	0.000355876	-0.00176382
2	15	-0.000738422	0.00075896
2	16	0.000488157	0.000174423
2	17	-5.28351e-05	-0.000612591
2	18	-0.000104939	0.000449323
2	19	4.01258e-05	-0.000100469
2	20	5.14101e-05	-3.56281e-05
2	21	-9.95071e-05	-2.18153e-06
2	22	8.93306e-05	9.50027e-06
2	23	-4.18267e-05	5.07022e-05
2	24	-3.2449e-07	-8.32469e-05
2	25	1.03817e-05	6.31993e-05
3	1	0.00387314	0.0022569
3	2	-0.00807893	-0.00220973
3	3	0.00544016	-0.00290223
3	4	0.00217653	0.00620074
3	5	-0.00400055	-0.000815179
3	6	-0.00261864	-0.00839788
3	7	0.00896452	0.0119915
3	8	-0.00847125	-0.00857161
3	9	0.00326193	0.0043408
3	10	0.00141227	-0.00318152
3	11	-0.00317773	0.0029308
3	12	0.00265596	-0.00132323
3	13	-0.00122003	-0.00055743
3	14	3.26489e-05	0.00121231
3	15	0.000391221	-0.000842816
3	16	-0.000252978	0.000197887
3	17	1.05086e-05	0.000334411
3	18	7.07004e-05	-0.000441461
3	19	-5.87993e-05	0.000147461
3	20	6.91983e-05	0.000121374
3	21	-7.20881e-05	-0.00015137
3	22	4.44471e-05	5.30294e-05
3	23	-2.3157e-05	4.82914e-05
3	24	3.30364e-06	-9.28639e-05
3	25	2.2835e-05	7.54306e-05
4	1	0.00150455	0.0036683
4	2	-0.00463911	-0.00998549
4	3	0.0063808	0.01194
4	4	-0.00316075	-0.00511108
4	5	-0.00314123	-0.00535436
4	6	0.00605037	0.0118167
4	7	-0.0028631	-0.0118452
4	8	-0.00216671	0.00743649
4	9	0.00445058	-0.00241019
4	10	-0.00384511	-0.000485636
4	11	0.00224818	0.00130483
4	12	-0.000961244	-0.00112138
4	13	0.000408224	0.000655229
4	14	-0.000396772	-0.000303205
4	15	0.000449734	0.000105293
4	16	-0.000271547	-1.64873e-05
4	17	1.83548e-05	9.0864e-07
4	18	8.46441e-05	5.3282e-05
4	19	-5.66384e-05	-0.000105927
4	20	-1.44243e-06	4.34706e-05
4	21	1.92836e-05	3.9647e-05
4	22	-5.00758e-06	-2.66699e-05
4	23	1.68685e-05	-1.86199e-05
4	24	-3.86811e-05	1.94611e-05
4	25	2.25242e-05	-4.17342e-06
5	1	0.00307911	-0.00801187
5	2	-0.00794243	0.020939
5	3	0.00730796	-0.0198741
5	4	0.00272211	-0.0054055
5	5	-0.0147811	0.0380882
5	6	0.0187039	-0.054639
5	7	-0.0133366	0.048981
5	8	0.00526736	-0.0313392
5	9	-0.000155045	0.014636
5	10	-0.00118746	-0.00503795
5	11	0.000655582	0.00109588
5	12	4.59902e-05	0.000615913
5	13	-0.000220896	-0.00100694
5	14	-4.6655e-05	0.000244947
5	15	0.000231457	0.000357398
5	16	-0.000129543	-0.000212691
5	17	1.57627e-05	-5.65358e-05
5	18	1.53323e-05	9.00052e-05
5	19	-5.81026e-05	4.84095e-06
5	20	4.89984e-05	-7.77866e-05
5	21	2.15356e-05	4.39409e-05
5	22	-4.47578e-05	3.72028e-05
5	23	2.72138e-05	-5.81649e-05
5	24	-3.10619e-05	2.34001e-05
5	25	4.15336e-05	-1.19902e-06
6	1	-0.000658587	-0.000427845
6	2	0.00228536	0.00174951
6	3	-0.00437147	-0.00345282
6	4	0.00508472	0.00450617
6	5	-0.00262323	-0.00512747
6	6	-0.00147328	0.00547376
6	7	0.00332569	-0.00421921
6	8	-0.00193859	0.00141254
6	9	0.000108964	0.000275055
6	10	0.000182894	0.000414591
6	11	6.06021e-05	-0.00164548
6	12	0.000175869	0.00173101
6	13	-0.000269595	-0.000967375
6	14	-4.30292e-05	0.000257855
6	15	0.000155727	0.000140246
6	16	-2.22135e-06	-0.000247451
6	17	-7.09963e-05	8.73461e-05
6	18	1.66694e-05	9.10333e-05
6	19	6.23892e-05	-0.000101418
6	20	-9.96907e-05	4.68625e-05
6	21	7.37845e-05	-3.74256e-05
6	22	-3.8554e-05	3.84106e-05
6	23	2.84265e-05	-1.00582e-05
6	24	-1.82486e-05	-1.54672e-05
6	25	4.80519e-06	8.17997e-06
7	1	0.019059	0.224349
7	2	-0.0855512	-1.00692
7	3	0.19208	2.2562
7	4	-0.275605	-3.21809
7	5	0.275788	3.18701
7	6	-0.197829	-2.25524
7	7	0.100497	1.12871
7	8	-0.0340697	-0.376737
7	9	0.0068026	0.0703503
7	10	-0.000957116	-0.00262067
7	11	0.000260128	-0.000717964
7	12	0.000356911	-0.000266343
7	13	-0.000398675	6.66779e-05
7	14	4.03927e-06	-0.000147744
7	15	6.05379e-05	9.35797e-05
7	16	6.98586e-05	0.000260436
7	17	7.59544e-06	-0.000471528
7	18	-0.000153256	0.000329995
7	19	0.000129156	-3.29326e-05
7	20	-2.90313e-05	-0.000183146
7	21	-2.33726e-06	0.000230681
7	22	-6.10735e-06	-0.000158866
7	23	-6.92839e-06	5.8255e-05
7	24	2.62668e-05	6.22134e-06
7	25	-2.40028e-05	-1.6513e-05
8	1	-0.000497713	0.000401903
8	2	0.00218906	-0.00250554
8	3	-0.0043127	0.00694643
8	4	0.00433584	-0.0115659
8	5	-0.00161276	0.0128775
8	6	-0.00175665	-0.00979329
8	7	0.00375634	0.00475276
8	8	-0.00337716	-0.000820928
8	9	0.00144822	-0.0011906
8	10	-0.000212296	0.00192271
8	11	0.000162733	-0.00169312
8	12	-6.90365e-05	0.000770606
8	13	-0.000281997	3.14317e-05
8	14	0.000273862	-0.000220795
8	15	-4.47787e-05	0.000113912
8	16	-1.97966e-05	-3.57992e-05
8	17	3.17155e-06	-3.52526e-05
8	18	-2.37631e-05	9.84494e-05
8	19	5.85394e-05	-8.33565e-05
8	20	-8.10864e-05	4.20457e-05
8	21	6.409e-05	-3.5739e-05
8	22	-1.68753e-05	2.62185e-05
8	23	-1.33728e-05	3.89795e-09
8	24	1.34494e-05	-7.65332e-06
8	25	-6.70584e-06	-3.94636e-06
9	1	-0.000527809	1.91391e-05
9	2	0.00153258	0.000190701
9	3	-0.00101915	-0.00128327
9	4	-0.0022663	0.00330114
9	5	0.00545598	-0.00480386
9	6	-0.00538689	0.0041591
9	7	0.00308942	-0.00184385
9	8	-0.00115543	-4.70947e-05
9	9	0.000351002	0.000528467
9	10	-8.73648e-06	-0.000281735
9	11	-0.000302846	0.000133524
9	12	0.000297079	-0.000224773
9	13	-4.4268e-05	0.000281277
9	14	-6.94751e-06	-9.78123e-05
9	15	-3.57863e-05	-0.000160236
9	16	-2.41147e-05	0.000235164
9	17	3.7803e-05	-0.00013289
9	18	5.72288e-06	-7.7846e-06
9	19	8.69006e-06	7.62267e-05
9	20	-4.14449e-05	-3.76588e-05
9	21	2.86723e-05	-3.45062e-05
9	22	-2.34665e-06	4.50063e-05
9	23	5.48912e-06	-3.93725e-06
9	24	-2.34394e-05	-2.23318e-05
9	25	2.43704e-05	2.12031e-05
10	1	0.000540212	-8.09613e-05
10	2	-0.00208591	0.000247566
10	3	0.00347841	3.33401e-05
10	4	-0.00298249	-0.00102244
10	5	0.00136941	0.00195547
10	6	-0.000690517	-0.00198228
10	7	0.000960623	0.00117547
10	8	-0.000907298	-0.000478898
10	9	0.000317242	0.00052152
10	10	0.000122673	-0.000874597
10	11	-0.000188504	0.000846677
10	12	0.000237481	-0.000331254
10	13	-0.000314353	-0.000150278
10	14	0.000229753	0.000181413
10	15	-0.000101465	-2.6131e-05
10	16	7.17122e-05	4.18974e-05
10	17	-5.59894e-05	-0.000103553
10	18	-1.65963e-05	4.97198e-05
10	19	7.98177e-05	-8.88121e-08
10	20	-7.6414e-05	2.03324e-05
10	21	4.26031e-05	-3.84611e-05
10	22	-2.32986e-05	3.30573e-05
10	23	1.26361e-05	-2.30362e-05
10	24	-3.99163e-07	7.90927e-06
10	25	-6.32685e-06	5.95967e-06
11	1	1.08953e-06	-6.37581e-05
11	2	0.000162508	0.000630349
11	3	-0.000483043	-0.0021454
11	4	0.00047968	0.00398747
11	5	-2.64783e-05	-0.00497344
11	6	-0.000349249	0.00490906
11	7	0.000305495	-0.00404101
11	8	0.0001475	0.00220464
11	9	-0.000717339	-0.00011127
11	10	0.000939309	-0.000616445
11	11	-0.000760248	-8.48077e-05
11	12	0.00048215	0.00062601
11	13	-0.000295568	-0.00051772
11	14	0.000197113	0.000489394
11	15	-9.22886e-05	-0.000485847
11	16	-3.6108e-05	-2.97864e-05
11	17	0.000100459	0.000736039
11	18	-6.58599e-05	-0.00097023
11	19	9.75503e-06	0.000694291
11	20	1.1779e-05	-0.00029204
11	21	-1.35459e-05	4.26185e-05
11	22	9.88887e-06	1.5893e-05
11	23	-2.69276e-06	4.83274e-06
11	24	-2.22582e-06	-5.00485e-06
11	25	4.88628e-07	-5.74633e-06
12	1	0.000105685	-3.00923e-05
12	2	-0.00030338	0.000131431
12	3	0.000105519	-5.34322e-05
12	4	0.000456833	-0.000130592
12	5	-0.000383288	-0.000185628
12	6	-0.000529434	0.000729444
12	7	0.00116897	-0.000616504
12	8	-0.000915462	0.000114685
12	9	0.00041331	-0.000238875
12	10	-0.000261683	0.000819539
12	11	0.000184959	-0.000846998
12	12	2.6577e-05	0.000300677
12	13	-9.73092e-05	8.22041e-05
12	14	3.80901e-05	-0.00011094
12	15	-7.02222e-05	4.94962e-05
12	16	9.9468e-05	-1.42416e-05
12	17	-1.05872e-05	1.23292e-05
12	18	-7.30252e-05	-4.45936e-05
12	19	5.72704e-05	5.18025e-05
12	20	-3.30621e-06	-1.6322e-05
12	21	-1.71443e-05	-6.55128e-06
12	22	9.34349e-06	5.67134e-06
12	23	-6.70138e-06	-7.35328e-06
12	24	1.17458e-05	7.90176e-06
12	25	-9.05341e-06	-1.20027e-06
13	1	3.5028e-05	-0.000123391
13	2	-0.000245982	0.000487666
13	3	0.000489248	-0.00113687
13	4	-0.000415659	0.00187579
13	5	1.48482e-05	-0.00207368
13	6	0.000458178	0.0015954
13	7	-0.000768829	-0.00126197
13	8	0.000849884	0.00119402
13	9	-0.000638717	-0.000670084
13	10	0.000163693	-4.03892e-05
13	11	0.000176353	0.000167222
13	12	-0.000127281	0.000122405
13	13	-5.97127e-05	-0.000335652
13	14	0.000127377	0.000377118
13	15	-9.76087e-05	-0.000286912
13	16	7.956e-05	0.000107624
13	17	-7.84953e-05	4.65028e-05
13	18	4.75391e-05	-8.20141e-05
13	19	-1.02063e-05	3.40493e-05
13	20	1.52343e-06	4.31038e-06
13	21	-4.73414e-07	-8.73541e-06
13	22	-2.68944e-07	1.47703e-06
13	23	-8.9847e-06	1.02937e-05
13	24	1.17378e-05	-1.55987e-05
13	25	-9.47706e-07	-4.57769e-06
14	1	-0.000112453	-3.69172e-05
14	2	0.000338982	0.000104041
14	3	-0.000483188	-4.28923e-06
14	4	0.000307639	-0.000253164
14	5	0.000283796	0.000245355
14	6	-0.000908464	0.000173445
14	7	0.000894157	-0.000491631
14	8	-0.000197927	0.000288934
14	9	-0.000401728	0.0001159
14	10	0.000370921	-0.000261922
14	11	-1.63958e-05	0.00017825
14	12	-0.000146142	-8.08497e-05
14	13	4.87271e-05	6.2277e-05
14	14	4.1815e-05	-0.000113875
14	15	-1.16827e-05	0.00013331
14	16	-2.1072e-05	-4.83612e-05
14	17	-4.72098e-06	-5.01668e-05
14	18	2.44903e-05	6.42405e-05
14	19	-1.03251e-05	-3.55242e-05
14	20	-8.95354e-07	2.45408e-05
14	21	-1.77066e-06	-2.15455e-05
14	22	4.21578e-06	7.12575e-06
14	23	-6.6002e-06	8.04514e-06
14	24	1.08003e-05	-1.22026e-05
14	25	-1.06007e-05	1.17327e-05
15	1	-9.03024e-06	-3.64048e-05
15	2	-7.65836e-05	0.000328953
15	3	0.000339136	-0.00103523
15	4	-0.000777621	0.00164523
15	5	0.0013345	-0.00132935
15	6	-0.00174597	0.000375277
15	7	0.00153986	0.000173352
15	8	-0.000605118	-0.000163892
15	9	-0.000404122	9.31234e-05
15	10	0.000701455	-6.30551e-05
15	11	-0.000367705	-8.6873e-05
15	12	9.57721e-05	0.000161304
15	13	-5.24649e-05	0.000275383
15	14	-2.33177e-05	-0.00115426
15	15	0.000116084	0.00176827
15	16	-0.000101768	-0.00161201
15	17	3.64971e-05	0.000932233
15	18	-5.27307e-06	-0.000306466
15	19	-2.85467e-07	2.46272e-05
15	20	6.13992e-06	8.17e-06
15	21	-7.14058e-06	1.81738e-05
15	22	5.97559e-06	-2.91663e-05
15	23	-8.42919e-06	2.9657e-05
15	24	3.89062e-06	-1.65132e-05
15	25	3.77176e-06	-2.58535e-05
16	1	3.97164e-05	4.67783e-05
16	2	7.37839e-06	-0.0001673
16	3	-0.000336732	0.000219053
16	4	0.000749749	-0.000148455
16	5	-0.000876285	8.95597e-05
16	6	0.000731762	-7.83401e-05
16	7	-0.00053956	7.24694e-05
16	8	0.000436732	5.54442e-05
16	9	-0.000403076	-0.000335664
16	10	0.00036217	0.00046339
16	11	-0.000252555	-0.000271439
16	12	5.24197e-05	5.55639e-05
16	13	0.000108237	-2.4715e-05
16	14	-0.000122132	2.74216e-05
16	15	6.00067e-05	1.33884e-05
16	16	-1.3419e-05	-1.78421e-05
16	17	-3.13977e-06	-1.65287e-05
16	18	1.20888e-05	3.62618e-05
16	19	-2.31238e-05	-1.99015e-05
16	20	2.61498e-05	-1.2722e-05
16	21	-1.91404e-05	2.46379e-05
16	22	1.20917e-05	-9.31778e-06
16	23	-8.20282e-06	-8.83963e-06
16	24	4.00644e-06	1.08826e-05
16	25	1.94899e-06	-2.95445e-06
17	1	3.65565e-05	-4.308e-05
17	2	-9.17358e-05	0.000227883
17	3	-1.31993e-05	-0.000458568
17	4	0.000490782	0.000479891
17	5	-0.00125655	-0.000354814
17	6	0.00176707	0.000403698
17	7	-0.00147529	-0.000485565
17	8	0.000630896	0.000245155
17	9	-5.77683e-06	-3.91717e-06
17	10	-9.37057e-05	0.000196562
17	11	-6.52131e-05	-0.000506148
17	12	0.000126179	0.000543844
17	13	-2.09919e-05	-0.000419807
17	14	-4.25997e-05	0.000274907
17	15	7.95513e-06	-0.000110543
17	16	4.56864e-07	-2.55812e-05
17	17	2.52405e-05	7.83352e-05
17	18	-1.79621e-05	-5.5103e-05
17	19	-7.51497e-06	8.23222e-06
17	20	1.30419e-05	1.63752e-05
17	21	-7.0403e-06	-1.5316e-05
17	22	7.55089e-06	5.83195e-06
17	23	-8.86071e-06	-2.54378e-06
17	24	1.39053e-06	2.32367e-05
17	25	8.04356e-06	-6.25353e-05
18	1	-2.3801e-06	3.07925e-05
18	2	-4.97855e-05	-9.92191e-05
18	3	0.000240257	0.000182318
18	4	-0.000506322	-0.000237167
18	5	0.000717456	0.000268425
18	6	-0.000780133	-0.000388217
18	7	0.000654774	0.000621447
18	8	-0.000476322	-0.00080713
18	9	0.000393368	0.000766574
18	10	-0.000311087	-0.00047192
18	11	0.000130659	0.000110408
18	12	1.31991e-05	7.88016e-05
18	13	-7.75132e-06	-7.27301e-05
18	14	-5.24986e-05	2.475e-05
18	15	5.91876e-05	-1.19337e-05
18	16	-2.93926e-05	-2.54654e-07
18	17	2.12085e-05	1.70124e-05
18	18	-3.08955e-05	-1.35731e-05
18	19	2.4183e-05	4.00586e-07
18	20	-6.53033e-06	1.9419e-06
18	21	8.05199e-07	2.4193e-06
18	22	-2.61121e-06	-2.55092e-06
18	23	2.15308e-06	8.01067e-07
18	24	-9.08862e-07	-4.08613e-06
18	25	1.5704e-07	9.08731e-06
19	1	-1.71305e-06	-9.82342e-06
19	2	-6.43615e-05	5.04469e-06
19	3	0.000213373	0.000125709
19	4	-0.000244171	-0.000291874
19	5	2.2506e-05	0.000169428
19	6	0.000104	0.000136498
19	7	0.000114409	-0.000183191
19	8	-0.000282208	2.94189e-05
19	9	0.000189103	1.56552e-05
19	10	-7.41115e-05	-0.000186914
19	11	4.49649e-05	0.000824712
19	12	-0.000102525	-0.00161273
19	13	0.000195712	0.00197704
19	14	-0.000190675	-0.00174133
19	15	0.000101582	0.00112111
19	16	-3.66823e-05	-0.000476582
19	17	1.62252e-05	9.69888e-05
19	18	-1.5508e-05	9.94325e-07
19	19	1.19445e-05	6.40506e-06
19	20	4.69451e-06	-1.27656e-05
19	21	-1.70909e-05	1.94912e-05
19	22	1.49742e-05	-1.00463e-05
19	23	-1.27434e-05	-4.35413e-05
19	24	1.50101e-05	9.76021e-05
19	25	-9.79714e-06	-7.00789e-05
20	1	-8.75435e-06	-3.57146e-05
20	2	2.37965e-05	0.000185043
20	3	-1.94035e-05	-0.000470919
20	4	-1.93713e-05	0.000804136
20	5	0.000105733	-0.000948053
20	6	-0.000252985	0.000852434
20	7	0.00031984	-0.000763262
20	8	-0.000167171	0.000709004
20	9	-4.03972e-05	-0.000500324
20	10	9.83224e-05	0.000183737
20	11	-3.91613e-05	1.01079e-05
20	12	-1.55383e-05	-2.72693e-05
20	13	2.65145e-05	2.74823e-06
20	14	-1.40806e-05	-3.36694e-07
20	15	-1.20772e-05	-1.38509e-05
20	16	3.70869e-05	3.03084e-05
20	17	-3.64847e-05	-2.38814e-05
20	18	1.60179e-05	1.2211e-05
20	19	2.72057e-06	-8.21323e-06
20	20	-9.89158e-06	2.67345e-06
20	21	6.77964e-06	2.05812e-06
20	22	-1.98398e-06	1.45447e-06
20	23	1.26886e-06	-6.09957e-06
20	24	-1.04667e-06	5.8768e-06
20	25	-1.38553e-06	-4.15897e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode29_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00703564	0
0	2	0.00330461	0
0	3	0.00996707	0
0	4	-0.0151985	0
0	5	1.70972e-05	0
0	6	0.0170417	0
0	7	-0.0129637	0
0	8	-0.00700231	0
0	9	0.0214716	0
0	10	-0.0209771	0
0	11	0.0125698	0
0	12	-0.00545123	0
0	13	0.0018036	0
0	14	-0.000274833	0
0	15	9.77567e-05	0
0	16	-0.000538413	0
0	17	0.00077452	0
0	18	-0.000644689	0
0	19	0.000270629	0
0	20	0.000118559	0
0	21	-0.000208178	0
0	22	5.05581e-05	0
0	23	7.86814e-05	0
0	24	-0.000115057	0
0	25	0.000102431	0
1	1	0.00216014	-0.000440341
1	2	-0.00843931	0.00366499
1	3	0.00626177	-0.00446966
1	4	0.00657161	-0.00106244
1	5	-0.011226	0.00571867
1	6	0.000917601	-0.00131947
1	7	0.0090128	-0.00873007
1	8	-0.00620458	0.014502
1	9	-0.00529392	-0.0127818
1	10	0.01343	0.00864581
1	11	-0.0118701	-0.00591176
1	12	0.00535196	0.00336252
1	13	-0.000937234	-0.000128164
1	14	-0.000521297	-0.00195069
1	15	0.00106695	0.00184725
1	16	-0.00111978	-0.000762229
1	17	0.00056461	7.8091e-05
1	18	5.10787e-05	4.9585e-05
1	19	-0.000206492	-0.000152865
1	20	6.50101e-06	0.00037721
1	21	0.000129761	-0.000436352
1	22	-5.57045e-05	0.000215697
1	23	-5.94594e-05	4.57194e-05
1	24	8.89651e-05	-0.000120578
1	25	-5.43057e-05	5.13665e-05
2	1	-0.00782597	0.00370197
2	2	0.0069415	-0.00358899
2	3	0.00464342	-0.00182111
2	4	-0.0107717	0.0046185
2	5	0.00438243	-0.000789774
2	6	0.00519098	-0.0033067
2	7	-0.00745045	0.00136076
2	8	0.00171163	0.00327817
2	9	0.00435227	-0.00382952
2	10	-0.00504743	0.000885556
2	11	0.00253092	0.000567871
2	12	-0.000925611	-2.28263e-05
2	13	0.000559425	-8.77971e-06
2	14	-0.000255463	-0.000471817
2	15	0.000120068	0.00018099
2	16	-0.000352333	0.000383113
2	17	0.000397598	-0.000195136
2	18	-0.000138363	-0.000348378
2	19	-2.40512e-05	0.000447604
2	20	4.34692e-05	-0.000233365
2	21	-6.15348e-05	0.000117712
2	22	7.26181e-05	-9.15939e-05
2	23	-4.16511e-05	4.97542e-05
2	24	-1.2608e-05	-2.35576e-05
2	25	4.66417e-05	2.0502e-05
3	1	0.0095563	0.008637
3	2	-0.0166903	-0.0158225
3	3	0.00823581	0.00844095
3	4	0.00724392	0.00686247
3	5	-0.010688	-0.0111275
3	6	-0.00127089	-0.000572777
3	7	0.0153052	0.0156474
3	8	-0.0192812	-0.0218876
3	9	0.0129329	0.0187037
3	10	-0.00398738	-0.0122274
3	11	-0.000997873	0.00675189
3	12	0.00130572	-0.00295752
3	13	-1.81866e-05	0.000684485
3	14	-0.000531711	0.000117482
3	15	0.000236583	-0.000112563
3	16	0.000188763	-2.88091e-06
3	17	-0.000229421	0.00011035
3	18	-2.03174e-05	-0.000234504
3	19	0.000168537	0.000257054
3	20	-0.000141715	-0.000137002
3	21	6.78175e-05	4.29782e-05
3	22	-2.415e-05	-6.30633e-05
3	23	4.26082e-05	8.97954e-05
3	24	-7.56067e-05	-6.34576e-05
3	25	5.1762e-05	2.36478e-05
4	1	-0.00265999	-0.00204649
4	2	0.00416262	0.00381064
4	3	-0.000557029	-0.000876543
4	4	-0.00387802	-0.00458399
4	5	0.00196881	0.00556268
4	6	0.00515927	-0.00115168
4	7	-0.00929644	-0.00360404
4	8	0.00733306	0.00568845
4	9	-0.00404723	-0.00532616
4	10	0.00266461	0.00348433
4	11	-0.00187403	-0.00158066
4	12	0.000558225	0.000770749
4	13	0.000768375	-0.000806646
4	14	-0.00127147	0.000850803
4	15	0.00085036	-0.000575036
4	16	-0.000257042	0.000266553
4	17	-1.21738e-05	-0.000259851
4	18	3.23964e-05	0.000328858
4	19	4.98462e-05	-0.000182978
4	20	-7.87189e-05	-2.22044e-05
4	21	1.91243e-05	8.80669e-05
4	22	1.58939e-05	-4.23868e-05
4	23	-3.40002e-06	-1.09246e-06
4	24	-3.90521e-06	3.29093e-06
4	25	-6.98063e-06	8.7613e-06
5	1	0.297523	-0.498135
5	2	-0.895213	1.50311
5	3	1.16238	-1.96006
5	4	-0.504901	0.863866
5	5	-0.710024	1.17905
5	6	1.51252	-2.53878
5	7	-1.43624	2.42246
5	8	0.847198	-1.43553
5	9	-0.317964	0.539642
5	10	0.0685469	-0.113844
5	11	-0.00615715	0.00759116
5	12	0.000909621	0.000631135
5	13	-0.000794968	-0.000256447
5	14	-0.000167002	0.000496712
5	15	0.000358463	0.000123511
5	16	3.02261e-05	-0.000245613
5	17	-0.000115037	-0.000206752
5	18	-6.01382e-05	0.000383035
5	19	1.73968e-05	-3.06524e-05
5	20	0.000190079	-0.000474391
5	21	-0.000313066	0.000688316
5	22	0.000275081	-0.000539157
5	23	-0.00013858	0.000269861
5	24	2.89445e-05	-9.49125e-05
5	25	7.92495e-06	3.96564e-05
6	1	0.000403138	-0.00056339
6	2	-0.000713758	0.00158079
6	3	0.0011234	-0.00173348
6	4	-0.00312429	7.38712e-05
6	5	0.00625498	0.00303162
6	6	-0.00736105	-0.00641759
6	7	0.00471335	0.00797066
6	8	-0.000636725	-0.00637393
6	9	-0.00149894	0.00320788
6	10	0.00120193	-0.000850042
6	11	-0.000356034	-0.000151773
6	12	0.0002051	0.000304513
6	13	-0.000337507	-2.38152e-05
6	14	0.000121914	-0.000195483
6	15	0.000245219	8.02186e-05
6	16	-0.000302789	0.000110712
6	17	9.18081e-05	-0.000107498
6	18	5.83084e-05	-1.0435e-05
6	19	-4.33309e-05	6.96425e-05
6	20	-2.22787e-05	-5.7425e-05
6	21	5.60044e-05	4.03778e-05
6	22	-4.5734e-05	-2.77566e-05
6	23	9.18066e-06	5.9324e-06
6	24	1.15858e-05	1.38573e-05
6	25	-6.51727e-06	-2.43871e-05
7	1	-0.00372641	-0.00351546
7	2	0.0160311	0.0149944
7	3	-0.0337291	-0.0327315
7	4	0.0452582	0.0459668
7	5	-0.0434429	-0.044343
7	6	0.0312145	0.029812
7	7	-0.016108	-0.0142367
7	8	0.00431428	0.00537609
7	9	0.00151279	-0.00174684
7	10	-0.00242275	3.48414e-06
7	11	0.00153682	0.000573305
7	12	-0.000836063	-0.000270877
7	13	0.000325876	-0.00011197
7	14	0.000139918	0.000230572
7	15	-0.000330228	-0.000243392
7	16	0.000249342	0.000267071
7	17	-8.90615e-05	-0.00021926
7	18	-2.29109e-05	0.000101764
7	19	3.26987e-05	-3.20882e-05
7	20	1.40162e-05	2.69963e-05
7	21	-1.99936e-05	-2.88661e-05
7	22	-1.82031e-05	1.12086e-05
7	23	2.74222e-05	6.96917e-06
7	24	1.21106e-07	-1.37014e-05
7	25	-1.45575e-05	1.8634e-05
8	1	0.000141892	0.000571422
8	2	-0.00102873	-0.00195202
8	3	0.00324106	0.00304865
8	4	-0.00568355	-0.00306148
8	5	0.00558078	0.00274798
8	6	-0.00179867	-0.00256058
8	7	-0.0029396	0.00166833
8	8	0.0049098	5.99196e-05
8	9	-0.00358238	-0.000990688
8	10	0.00148627	0.000156651
8	11	-0.000494533	0.00102076
8	12	0.000229741	-0.0010357
8	13	-1.07822e-05	0.000290472
8	14	-3.70171e-06	0.000132695
8	15	-0.000175786	-2.07467e-05
8	16	0.000193788	-0.000149915
8	17	-6.52032e-05	9.67517e-05
8	18	2.45233e-05	1.83244e-05
8	19	-6.5746e-05	-2.64617e-05
8	20	5.92811e-05	-2.10514e-05
8	21	-6.99955e-06	4.53523e-05
8	22	-1.1828e-05	-4.53051e-05
8	23	-1.21857e-05	3.2831e-05
8	24	3.12418e-05	-1.15049e-05
8	25	-2.06638e-05	-3.24556e-06
9	1	-0.000250227	0.000509349
9	2	0.000919381	-0.00207279
9	3	-0.00192835	0.00419305
9	4	0.00292954	-0.00557767
9	5	-0.00293341	0.00535241
9	6	0.00130312	-0.00332791
9	7	0.000616858	0.000469621
9	8	-0.00107385	0.00154444
9	9	0.000389581	-0.00213458
9	10	2.35307e-05	0.00167361
9	11	0.000146266	-0.000578959
9	12	-0.000179129	-0.000410098
9	13	-0.000218082	0.000585041
9	14	0.000406942	-0.000109265
9	15	-9.6213e-05	-0.000219354
9	16	-2.77846e-05	-8.41916e-05
9	17	-0.000391529	0.000826267
9	18	0.000836345	-0.00148679
9	19	-0.000864979	0.00159478
9	20	0.000575689	-0.00110085
9	21	-0.000249588	0.000459983
9	22	4.4191e-05	-9.51698e-05
9	23	3.06482e-05	1.57057e-05
9	24	-3.20065e-05	-2.80154e-05
9	25	1.38398e-05	2.40458e-05
10	1	2.72994e-05	0.000293676
10	2	-0.000706452	-0.000926776
10	3	0.00244023	0.000570122
10	4	-0.00393801	0.00171438
10	5	0.00415476	-0.00408573
10	6	-0.00393042	0.00420877
10	7	0.00357239	-0.00243999
10	8	-0.00214017	0.00071479
10	9	4.53269e-05	-7.78615e-05
10	10	0.000998918	0.000180713
10	11	-0.000671168	-0.000267899
10	12	9.77888e-05	0.000108482
10	13	0.000126231	9.30134e-05
10	14	-0.000165198	-0.000123168
10	15	0.000117401	-4.95017e-05
10	16	2.51454e-06	0.000214639
10	17	-7.7789e-05	-0.000209206
10	18	6.11206e-05	0.000102225
10	19	-2.73052e-05	-2.27198e-05
10	20	1.07602e-05	7.73768e-06
10	21	7.68673e-06	-1.5013e-05
10	22	-1.65538e-05	7.52835e-06
10	23	7.45338e-06	3.18009e-06
10	24	3.35596e-06	-3.7393e-06
10	25	-6.0355e-06	2.94693e-06
11	1	3.48465e-05	0.000106821
11	2	-0.000170101	-0.000331187
11	3	0.000601962	0.000405295
11	4	-0.00131901	-8.62691e-05
11	5	0.00175323	-0.000332577
11	6	-0.00181915	0.00035357
11	7	0.00162185	-0.000267896
11	8	-0.000718997	0.000673124
11	9	-0.000224984	-0.00127755
11	10	3.49439e-05	0.00135191
11	11	0.000676753	-0.000807674
11	12	-0.000669426	0.000217111
11	13	1.45256e-05	-3.84475e-05
11	14	0.000469972	0.00020366
11	15	-0.000453051	-0.000364581
11	16	0.000208799	0.00028933
11	17	-3.8341e-05	-7.7805e-05
11	18	-2.43261e-05	-2.82604e-05
11	19	4.03919e-05	-2.11534e-06
11	20	-2.7154e-05	2.27826e-05
11	21	-7.25879e-06	1.32502e-05
11	22	3.24061e-05	-2.96508e-05
11	23	-2.40472e-05	3.73357e-06
11	24	-1.14319e-06	1.19577e-05
11	25	6.94742e-06	-1.09065e-05
12	1	0.000237315	0.000209474
12	2	-0.000757211	-0.000845712
12	3	0.000808339	0.00139391
12	4	0.000174606	-0.00111157
12	5	-0.00129502	0.000502142
12	6	0.0013001	-0.000671043
12	7	-0.000195616	0.00142162
12	8	-0.000727637	-0.0016507
12	9	0.000484826	0.00117467
12	10	0.000327687	-0.000697925
12	11	-0.000635108	0.000489558
12	12	0.000413644	-0.000263259
12	13	-0.000213056	1.5637e-05
12	14	0.000161287	2.52531e-05
12	15	-0.000120822	5.69237e-05
12	16	5.32159e-05	-6.86679e-05
12	17	1.2535e-05	4.32544e-05
12	18	-2.73614e-05	-5.28129e-05
12	19	-4.92996e-06	6.05525e-05
12	20	1.70878e-05	-4.33334e-05
12	21	4.25769e-06	2.29324e-05
12	22	-1.44424e-05	-7.16114e-06
12	23	6.88968e-06	-4.31249e-06
12	24	5.83495e-07	7.12537e-06
12	25	-8.2604e-06	-4.53253e-06
13	1	4.23504e-05	1.76143e-05
13	2	-0.000236934	-0.000294629
13	3	0.000338141	0.000909791
13	4	0.000339874	-0.00103863
13	5	-0.00165866	2.88718e-05
13	6	0.00253854	0.00123123
13	7	-0.00255939	-0.00130092
13	8	0.0020002	0.00029092
13	9	-0.00106868	0.000300754
13	10	0.000225241	1.64393e-05
13	11	5.31077e-05	-0.000431196
13	12	1.84518e-06	0.000517331
13	13	-3.07233e-06	-0.000292331
13	14	0.00014808	-0.000361807
13	15	-0.000641231	0.00128635
13	16	0.00111214	-0.00193622
13	17	-0.00111326	0.001904
13	18	0.000713104	-0.00128765
13	19	-0.000305122	0.000579975
13	20	9.67661e-05	-0.00014955
13	21	-2.48836e-05	-5.46529e-06
13	22	-1.45653e-06	2.58192e-05
13	23	8.2601e-06	-5.68805e-06
13	24	-6.26143e-06	-1.38577e-05
13	25	8.05218e-06	1.7089e-05
14	1	0.000180055	3.65813e-05
14	2	-0.000621915	-0.000352656
14	3	0.000957454	0.000920338
14	4	-0.000736477	-0.00114195
14	5	0.000104574	0.000793303
14	6	0.000265617	-0.000301143
14	7	-0.000130229	-9.0178e-05
14	8	-1.77016e-05	0.000439439
14	9	-5.73195e-05	-0.000669957
14	10	-7.23289e-05	0.000515587
14	11	0.000416463	-1.10908e-05
14	12	-0.000435285	-0.00033946
14	13	0.00015166	0.000267331
14	14	7.00786e-06	-6.21297e-05
14	15	6.16195e-06	-1.12966e-05
14	16	-2.43775e-05	-3.74074e-06
14	17	1.37834e-05	1.38553e-05
14	18	-3.46043e-06	-2.12426e-05
14	19	-6.42597e-06	2.56268e-05
14	20	2.31431e-05	-1.10455e-05
14	21	-4.03916e-05	1.17971e-06
14	22	3.9045e-05	-9.87914e-06
14	23	-1.90894e-05	1.69387e-05
14	24	1.7284e-06	-1.31716e-05
14	25	2.63407e-06	5.72743e-06
15	1	7.04454e-05	-5.09128e-05
15	2	-0.000212147	0.000222639
15	3	0.000339394	-0.000194446
15	4	-0.000610187	-0.000356564
15	5	0.00104468	0.00097255
15	6	-0.00116128	-0.000928477
15	7	0.000785733	0.000393923
15	8	-0.000362526	-0.000178443
15	9	0.000195305	0.000375205
15	10	-0.000173691	-0.00040665
15	11	0.000109911	0.000175615
15	12	4.15573e-05	-1.03137e-05
15	13	-0.000161044	-5.66184e-05
15	14	0.000164534	0.000147942
15	15	-0.000113484	-0.000179714
15	16	6.99562e-05	0.000114513
15	17	-3.7669e-05	-7.91179e-05
15	18	1.54345e-05	9.95269e-05
15	19	-4.25412e-06	-8.85116e-05
15	20	-3.27798e-06	4.35159e-05
15	21	1.42751e-05	-2.73365e-05
15	22	-1.99316e-05	3.39172e-05
15	23	8.68975e-06	-2.65187e-05
15	24	1.86788e-05	3.08729e-05
15	25	-4.67531e-05	-6.97995e-05
16	1	-8.70093e-06	-0.000100027
16	2	-6.5261e-05	0.000387565
16	3	0.000212057	-0.000619346
16	4	-0.000310161	0.000468338
16	5	0.000405196	-0.000211514
16	6	-0.000558287	0.000311789
16	7	0.000638479	-0.000630915
16	8	-0.000442561	0.00070826
16	9	7.32683e-05	-0.000404109
16	10	2.09236e-05	7.66806e-05
16	11	0.000159845	-1.63731e-05
16	12	-0.000178985	6.19765e-05
16	13	3.83016e-05	-3.91146e-05
16	14	-2.44511e-05	9.06837e-06
16	15	8.62567e-05	-2.97387e-05
16	16	-6.43947e-05	4.60634e-05
16	17	9.97421e-06	-2.12818e-05
16	18	5.73468e-06	-7.41806e-07
16	19	-1.89516e-06	1.85096e-06
16	20	-2.68422e-06	-6.01046e-06
16	21	7.02437e-06	7.44951e-06
16	22	-8.24954e-06	1.45813e-06
16	23	6.64402e-06	-4.46064e-06
16	24	-3.62362e-06	-1.8895e-06
16	25	-1.74839e-06	6.00126e-06
17	1	-4.72337e-05	5.61655e-05
17	2	0.000122187	-0.000270977
17	3	-0.00015408	0.00058076
17	4	0.00015455	-0.000623666
17	5	-0.0002118	0.000114764
17	6	0.000266528	0.000643524
17	7	-0.000189361	-0.00102156
17	8	6.10037e-05	0.000835128
17	9	4.0751e-05	-0.000517752
17	10	-0.000166758	0.000512152
17	11	0.000244025	-0.000604505
17	12	-6.98817e-05	0.00026601
17	13	-0.000365632	0.000510999
17	14	0.000750953	-0.00120614
17	15	-0.000801413	0.00139118
17	16	0.000566911	-0.00107164
17	17	-0.000272833	0.000556266
17	18	8.23562e-05	-0.000161002
17	19	-2.59022e-05	-8.20279e-06
17	20	2.10185e-05	3.69874e-05
17	21	2.10928e-06	-2.51866e-05
17	22	-2.1537e-05	4.73193e-06
17	23	1.40926e-05	1.08448e-05
17	24	-7.96263e-06	3.38098e-06
17	25	1.1006e-05	-2.53102e-05
18	1	1.89772e-05	-4.66071e-05
18	2	-6.55656e-05	0.000162447
18	3	2.1331e-05	-0.000291652
18	4	0.000277831	0.000458752
18	5	-0.000762774	-0.000569551
18	6	0.00118391	0.0004193
18	7	-0.00130891	-0.000222869
18	8	0.001052	0.000179392
18	9	-0.000598705	-6.73603e-05
18	10	0.000259426	-0.000101042
18	11	-0.000133063	0.000124509
18	12	9.937e-05	-5.61153e-05
18	13	-5.78362e-05	1.23121e-06
18	14	1.04791e-06	3.32257e-05
18	15	3.13641e-05	-3.14524e-05
18	16	-1.99779e-05	1.86774e-06
18	17	6.89509e-07	3.75376e-06
18	18	-1.09214e-06	1.55295e-05
18	19	3.09864e-06	-2.47595e-05
18	20	6.60555e-06	1.9901e-05
18	21	-1.69018e-05	-1.10378e-05
18	22	1.83309e-05	1.33174e-06
18	23	-1.1947e-05	6.05106e-06
18	24	2.45887e-06	-5.32613e-06
18	25	3.21985e-06	-1.07563e-06
19	1	-7.46474e-06	1.90351e-05
19	2	1.59305e-05	-8.73523e-05
19	3	2.34981e-05	9.19925e-05
19	4	-8.82287e-05	9.57233e-06
19	5	5.61576e-05	-6.43056e-05
19	6	5.89497e-05	6.07794e-05
19	7	-2.95702e-07	9.84578e-06
19	8	-0.000252261	-0.000159029
19	9	0.000318516	0.000138272
19	10	-9.60802e-05	0.000128787
19	11	-0.000106016	-0.000309699
19	12	0.000146169	0.000228653
19	13	-9.24826e-05	-6.86938e-05
19	14	8.56219e-06	-2.60363e-07
19	15	2.59882e-05	-1.01126e-05
19	16	1.19119e-05	3.05077e-05
19	17	-4.86164e-05	-2.26428e-05
19	18	4.01492e-05	-4.69636e-06
19	19	-8.69073e-06	1.74972e-05
19	20	-1.47096e-05	-1.2295e-05
19	21	1.87187e-05	9.94263e-06
19	22	-2.69969e-06	3.95311e-06
19	23	-2.84095e-05	-5.08847e-05
19	24	5.79456e-05	0.000101917
19	25	-6.40223e-05	-0.000112628
20	1	-3.73583e-05	4.91435e-06
20	2	0.000131596	-4.50625e-05
20	3	-0.000181349	0.00011874
20	4	9.86982e-05	-0.000171215
20	5	4.5053e-05	0.000247468
20	6	-3.55038e-05	-0.000419431
20	7	-6.57006e-05	0.000593014
20	8	-1.95234e-05	-0.000576474
20	9	0.000189683	0.000344002
20	10	-0.000171815	-9.01092e-05
20	11	2.89968e-05	-5.34581e-05
20	12	3.64606e-05	0.00010645
20	13	-1.24776e-05	-7.75707e-05
20	14	-3.3916e-06	3.88414e-06
20	15	-1.1659e-05	3.6767e-05
20	16	2.22544e-05	-3.22212e-05
20	17	-1.48147e-05	1.49402e-05
20	18	2.80609e-07	-1.05408e-08
20	19	6.33609e-06	-6.52031e-06
20	20	4.6793e-07	4.46822e-06
20	21	-7.82017e-06	-2.13519e-06
20	22	3.13567e-06	6.71233e-06
20	23	6.44743e-06	-1.14693e-05
20	24	-6.99208e-06	8.29778e-06
20	25	5.22262e-07	-1.78191e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode2_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0233538	0
0	2	-0.0611626	0
0	3	0.0921256	0
0	4	-0.084351	0
0	5	0.046781	0
0	6	-0.0119806	0
0	7	-0.00423015	0
0	8	0.00644289	0
0	9	-0.00387153	0
0	10	0.00300812	0
0	11	-0.00419679	0
0	12	0.00364876	0
0	13	-0.000560609	0
0	14	-0.00199259	0
0	15	0.0020634	0
0	16	-0.000848272	0
0	17	5.04013e-05	0
0	18	4.73546e-05	0
0	19	6.97719e-05	0
0	20	-7.77567e-06	0
0	21	-0.000152398	0
0	22	0.000125286	0
0	23	9.73729e-06	0
0	24	-3.55914e-05	0
0	25	-9.58754e-06	0
1	1	0.61328	0.398444
1	2	-3.19593	-2.07258
1	3	5.70506	3.6969
1	4	-5.51258	-3.56967
1	5	3.48567	2.25685
1	6	-1.69032	-1.09765
1	7	0.684325	0.449454
1	8	-0.191383	-0.130397
1	9	0.0156747	0.014199
1	10	0.00207543	-0.000209271
1	11	0.00399342	0.00384782
1	12	-0.00020063	-0.00217964
1	13	-0.00153712	0.00021571
1	14	-0.000164167	0.000234947
1	15	0.000578807	2.71338e-05
1	16	-0.000169262	-0.000438762
1	17	0.00059287	0.000538505
1	18	-0.00105281	-0.000323454
1	19	0.000874188	0.000145519
1	20	-0.000491294	-9.18796e-05
1	21	0.00019099	2.35584e-05
1	22	2.90441e-05	6.99539e-05
1	23	-0.000135711	-0.000121207
1	24	0.000118954	0.000108134
1	25	-3.6786e-05	-5.82284e-05
2	1	-0.000495011	-0.0209907
2	2	0.00274322	0.0430906
2	3	-0.00674532	-0.0477493
2	4	0.00960657	0.0358431
2	5	-0.00823325	-0.0206039
2	6	0.00273731	0.0104202
2	7	0.00288166	-0.00500861
2	8	-0.00504421	0.00237773
2	9	0.00476153	-0.00144855
2	10	-0.003985	0.00080148
2	11	0.00223501	0.000224235
2	12	7.95481e-05	-0.00087716
2	13	-0.000955264	0.000546033
2	14	0.000474215	0.000116869
2	15	-6.21511e-05	-0.000238012
2	16	-6.7715e-05	-8.83776e-05
2	17	9.20019e-05	0.000299857
2	18	-9.19642e-06	-0.000209028
2	19	-2.43555e-05	2.25816e-05
2	20	-1.49475e-06	5.01059e-05
2	21	-1.14057e-06	-2.79523e-05
2	22	8.45569e-06	1.03053e-05
2	23	-1.01682e-05	-8.3667e-06
2	24	1.93973e-05	1.9682e-06
2	25	-2.44489e-05	9.58547e-06
3	1	-0.000463409	0.000294236
3	2	0.00188472	0.00415439
3	3	-0.00491049	-0.0153263
3	4	0.00714314	0.0244776
3	5	-0.0039686	-0.0228843
3	6	-0.0029096	0.0143281
3	7	0.00682888	-0.00715328
3	8	-0.00615951	0.00327971
3	9	0.00401322	-0.00172997
3	10	-0.00197706	0.00200157
3	11	-7.45482e-05	-0.00217704
3	12	0.00148299	0.000829058
3	13	-0.00161224	0.00090205
3	14	0.00109736	-0.00124544
3	15	-0.000825201	0.000394004
3	16	0.000838435	2.31345e-05
3	17	-0.000720248	0.000418371
3	18	0.000460995	-0.000735896
3	19	-0.000274675	0.000509092
3	20	0.000118853	-0.00015595
3	21	4.49025e-05	-4.30078e-05
3	22	-0.000162512	0.000107523
3	23	0.000213224	-9.76161e-05
3	24	-0.000165385	5.70256e-05
3	25	6.14335e-05	-2.65043e-05
4	1	0.00271328	-0.0014733
4	2	-0.00686857	0.00624364
4	3	0.00911375	-0.0125407
4	4	-0.00908115	0.0148432
4	5	0.00813047	-0.0115405
4	6	-0.00687912	0.00679067
4	7	0.00590454	-0.00335503
4	8	-0.00485156	0.000715856
4	9	0.00277251	0.00152763
4	10	-0.00045094	-0.00279257
4	11	-0.000653444	0.00240342
4	12	0.00053581	-0.000992345
4	13	-1.31836e-05	-8.84216e-05
4	14	-0.000279904	0.000499663
4	15	0.000255606	-0.000531535
4	16	-0.000201119	0.00043718
4	17	0.000214018	-0.000374556
4	18	-0.0001822	0.00023233
4	19	8.54632e-05	1.56692e-05
4	20	-7.81829e-07	-0.00013499
4	21	-3.13218e-05	9.13611e-05
4	22	2.89066e-05	-5.11043e-05
4	23	-3.07028e-05	4.44778e-05
4	24	3.76715e-05	-2.81743e-05
4	25	-2.50588e-05	1.44867e-05
5	1	-0.00025384	0.00145058
5	2	0.000994321	-0.00263809
5	3	-0.0011463	0.00196466
5	4	-0.000227741	-0.00163106
5	5	0.0011531	0.00332064
5	6	5.37607e-05	-0.00467125
5	7	-0.00113659	0.00354544
5	8	9.34952e-05	-0.00153471
5	9	0.0013032	0.000896622
5	10	-0.00122104	-0.00129266
5	11	0.000517523	0.00137684
5	12	-0.000238851	-0.00113875
5	13	3.98616e-05	0.0011062
5	14	5.91188e-05	-0.00115673
5	15	0.00044704	0.00101965
5	16	-0.000972661	-0.000692205
5	17	0.000821078	0.00035609
5	18	-0.000395265	-0.000196223
5	19	0.000132358	0.000157813
5	20	1.01675e-05	-8.95754e-05
5	21	-5.06207e-05	-1.60667e-05
5	22	7.54919e-06	6.96303e-05
5	23	2.16217e-05	-4.86962e-05
5	24	-1.333e-05	1.6734e-05
5	25	3.7153e-06	-6.49004e-06
6	1	-0.00085464	-0.00053903
6	2	0.00230265	0.0013182
6	3	-0.00235593	-0.00133102
6	4	0.000500489	0.000323163
6	5	0.00125789	0.00109992
6	6	-0.00205709	-0.00233357
6	7	0.00278593	0.00261066
6	8	-0.00315219	-0.00190652
6	9	0.00227414	0.0015088
6	10	-0.000991251	-0.00170489
6	11	0.000376274	0.00147191
6	12	-0.000171514	-0.00069914
6	13	0.000129441	0.000156344
6	14	-0.000233062	-2.82464e-05
6	15	0.000160534	-5.91657e-05
6	16	3.77388e-05	0.000171702
6	17	-3.59863e-05	-0.000187693
6	18	-6.37086e-05	0.000167844
6	19	3.48429e-05	-0.000150688
6	20	4.32523e-05	0.000115306
6	21	-4.99571e-05	-7.28279e-05
6	22	2.09261e-05	4.38428e-05
6	23	-3.03803e-06	-2.61948e-05
6	24	-7.34738e-06	5.41563e-06
6	25	6.76333e-06	8.81012e-06
7	1	0.000152461	-0.000907643
7	2	-0.000146738	0.00279335
7	3	-0.00102693	-0.00439534
7	4	0.00378756	0.00514186
7	5	-0.00621821	-0.00502624
7	6	0.00595989	0.00356877
7	7	-0.00415178	-0.00140982
7	8	0.00351942	9.5405e-05
7	9	-0.00352731	0.000157785
7	10	0.0023189	-0.000198125
7	11	-0.000728758	0.000162047
7	12	8.33832e-05	0.000233562
7	13	4.40729e-05	-0.000429986
7	14	-0.000108421	0.000108687
7	15	-4.55545e-05	6.58598e-05
7	16	0.000294897	0.000106061
7	17	-0.000364459	-0.000188468
7	18	0.000233242	9.05349e-05
7	19	-2.03548e-05	-2.57679e-05
7	20	-0.000137049	6.36407e-05
7	21	0.000167054	-0.000113976
7	22	-0.000113803	0.000106475
7	23	5.90853e-05	-5.92243e-05
7	24	-2.6938e-05	2.16068e-05
7	25	2.80634e-06	-5.22986e-06
8	1	-0.00021464	-0.000228356
8	2	0.000462935	0.00110084
8	3	-0.000282435	-0.00264774
8	4	-0.000449169	0.00410648
8	5	0.00122866	-0.00474284
8	6	-0.00122807	0.00423313
8	7	0.000545315	-0.00273063
8	8	2.86849e-05	0.00133449
8	9	-0.00041877	-0.000881668
8	10	0.000590483	0.000748612
8	11	-0.000226186	-0.000368457
8	12	-0.000244136	7.2185e-05
8	13	0.000254308	1.9957e-05
8	14	-7.53726e-05	-9.08581e-05
8	15	6.91057e-05	8.84663e-05
8	16	-0.00010743	-1.91843e-05
8	17	7.80852e-05	3.8018e-05
8	18	-3.83593e-05	-0.000106903
8	19	1.00287e-06	0.00011421
8	20	2.0435e-05	-7.43344e-05
8	21	-1.11097e-05	2.8295e-05
8	22	7.11515e-06	4.44785e-07
8	23	-1.86137e-05	7.01468e-07
8	24	1.83423e-05	-9.62888e-06
8	25	-7.45999e-06	2.24893e-06
9	1	0.000212138	0.000271769
9	2	-0.000509373	-0.000724521
9	3	0.000323691	0.000783936
9	4	0.000509224	-0.000545904
9	5	-0.000962751	0.000774302
9	6	0.000372575	-0.00153447
9	7	-0.000106569	0.00174201
9	8	0.000959999	-0.000706147
9	9	-0.00135516	-0.000389824
9	10	0.000544975	0.000276814
9	11	0.000195614	0.000371241
9	12	-0.000224677	-0.00047256
9	13	0.000130953	0.000226378
9	14	-0.000222707	-0.000196318
9	15	0.000306067	0.000298503
9	16	-0.00031367	-0.000289112
9	17	0.000271489	0.000184232
9	18	-0.000147758	-5.39812e-05
9	19	7.64211e-06	-4.18963e-05
9	20	3.7723e-05	5.74809e-05
9	21	-1.11202e-05	-1.7625e-05
9	22	-3.66672e-06	-1.96431e-05
9	23	-5.59057e-06	2.39236e-05
9	24	1.77771e-05	-8.89079e-06
9	25	-1.47944e-05	9.52674e-06
10	1	-5.36407e-05	-0.00029489
10	2	-0.000109678	0.000635391
10	3	0.000896875	-0.000192678
10	4	-0.00209417	-0.00068138
10	5	0.00326668	0.000928082
10	6	-0.0038963	-0.000449223
10	7	0.0031342	-0.000640633
10	8	-0.00106949	0.00202726
10	9	-0.000733513	-0.00245261
10	10	0.00107952	0.00141093
10	11	-0.000462789	-0.000192155
10	12	-3.36122e-05	-0.000116061
10	13	0.000114684	-0.000181441
10	14	-4.4213e-05	0.000406524
10	15	-1.21482e-05	-0.000367269
10	16	3.43146e-05	0.000216887
10	17	-1.11986e-05	-7.35852e-05
10	18	-4.45355e-05	1.04675e-06
10	19	9.6935e-05	1.36289e-06
10	20	-0.000114629	-1.74035e-05
10	21	8.42469e-05	5.45606e-05
10	22	-3.92732e-05	-5.36078e-05
10	23	1.28319e-05	2.31533e-05
10	24	2.91698e-06	-5.31441e-06
10	25	-8.87723e-06	1.04073e-06
11	1	-0.000149042	-9.52727e-05
11	2	0.000534455	0.000323177
11	3	-0.000464529	-0.000395301
11	4	-0.000467422	0.000419218
11	5	0.00101562	-0.000855807
11	6	-0.000302057	0.00122134
11	7	-0.000653056	-0.000736613
11	8	0.000914759	-5.86993e-05
11	9	-0.000822315	3.98904e-05
11	10	0.000657757	0.000556993
11	11	-0.00016547	-0.000658494
11	12	-0.000411675	0.000189646
11	13	0.000484507	0.00015885
11	14	-0.000180287	-0.000151514
11	15	-4.17909e-06	3.09088e-05
11	16	1.6953e-05	6.09998e-05
11	17	-2.41482e-06	-0.000136829
11	18	-4.15482e-05	0.00015913
11	19	0.000107197	-0.000104944
11	20	-0.000105216	4.30233e-05
11	21	3.95329e-05	-1.98828e-05
11	22	2.36238e-07	8.65578e-06
11	23	-1.00839e-05	2.52869e-06
11	24	1.67379e-05	5.00698e-06
11	25	-1.30425e-05	-1.50153e-05
12	1	-0.000188134	0.000222754
12	2	0.000508169	-0.00100659
12	3	-0.000379642	0.0019081
12	4	-0.000301761	-0.00176912
12	5	0.000844647	0.000635403
12	6	-0.000892599	0.000193912
12	7	0.000509065	-0.000335365
12	8	0.000328174	0.000401846
12	9	-0.0011528	-0.000579329
12	10	0.00109294	0.000664181
12	11	-0.000218886	-0.000557333
12	12	-0.00046339	0.000202687
12	13	0.000518553	0.000176074
12	14	-0.000302898	-0.000194635
12	15	4.98862e-05	-4.96653e-05
12	16	0.000144342	0.000177207
12	17	-0.000135862	-0.000115682
12	18	-7.83204e-06	1.84126e-05
12	19	9.03985e-05	2.2362e-05
12	20	-6.49135e-05	-8.53385e-06
12	21	1.22692e-05	-1.20451e-05
12	22	5.5951e-06	7.94455e-06
12	23	3.41191e-06	3.78808e-06
12	24	-1.08649e-05	-5.71129e-06
12	25	8.87803e-06	1.78518e-06
13	1	3.86276e-05	-5.06398e-05
13	2	7.86026e-05	0.000274978
13	3	-0.00064548	-0.000526127
13	4	0.00124931	0.000733264
13	5	-0.00107149	-0.00114386
13	6	0.000242138	0.00152763
13	7	0.000445695	-0.00146331
13	8	-0.000649612	0.000982561
13	9	0.000523877	-0.000205915
13	10	-0.000400633	-0.000543567
13	11	0.000448541	0.000828776
13	12	-0.000501029	-0.000689153
13	13	0.000367467	0.000436517
13	14	-0.00011637	-0.000237292
13	15	-3.38704e-05	0.000116855
13	16	7.2036e-06	-3.48793e-05
13	17	4.42308e-05	-3.00396e-05
13	18	-3.18186e-05	4.55096e-05
13	19	1.92163e-05	-1.54171e-05
13	20	-2.25974e-05	-6.04568e-06
13	21	1.70981e-05	-2.73669e-06
13	22	-1.17551e-05	1.38277e-05
13	23	1.08737e-05	-3.72375e-06
13	24	-3.0731e-05	-2.99386e-05
13	25	8.5621e-05	7.25926e-05
14	1	8.65921e-05	-7.32082e-05
14	2	-0.000350256	0.00036366
14	3	0.000695662	-0.000947886
14	4	-0.000902579	0.00165095
14	5	0.000859448	-0.00170819
14	6	-0.000599182	0.000724862
14	7	0.000260662	0.000369541
14	8	-2.88108e-05	-0.000695564
14	9	9.06479e-05	0.000518846
14	10	-0.000354193	-0.00030138
14	11	0.000474741	0.000128181
14	12	-0.000359726	-3.06257e-05
14	13	0.000187544	-3.20999e-05
14	14	-7.64871e-05	8.30052e-05
14	15	-1.70422e-05	-4.99335e-05
14	16	0.000102016	-3.3993e-05
14	17	-9.97885e-05	6.38308e-05
14	18	4.5666e-05	-2.81957e-05
14	19	-2.57217e-05	-1.12932e-05
14	20	1.95375e-05	2.12436e-05
14	21	1.02686e-05	-1.36274e-05
14	22	-3.7232e-05	7.07226e-06
14	23	3.16367e-05	-4.8624e-06
14	24	-1.16976e-05	2.08078e-06
14	25	4.70038e-06	1.38445e-06
15	1	9.03876e-05	-4.31797e-05
15	2	-0.000273254	2.37949e-05
15	3	0.000159542	0.000182975
15	4	0.000496295	-0.00037005
15	5	-0.00116876	0.00025237
15	6	0.00123243	6.14873e-06
15	7	-0.000721612	-9.04091e-05
15	8	0.000302003	2.72487e-05
15	9	-0.000397135	-3.23269e-05
15	10	0.000604277	0.00013049
15	11	-0.000474656	-0.000129788
15	12	0.000103285	-8.90792e-06
15	13	0.000171784	0.000110736
15	14	-0.000197054	-6.1225e-05
15	15	0.000105611	-4.30592e-05
15	16	-7.0892e-05	6.31521e-05
15	17	8.60198e-05	-4.74898e-05
15	18	-5.94261e-05	6.00965e-05
15	19	-4.809e-06	-5.05546e-05
15	20	3.47538e-05	1.61611e-05
15	21	-1.68935e-05	-6.76378e-06
15	22	-1.3202e-05	1.65995e-05
15	23	3.22684e-05	-1.28735e-05
15	24	-2.43711e-05	-4.5255e-06
15	25	-6.70262e-06	1.3782e-05
16	1	1.78222e-05	-4.08614e-05
16	2	-0.000226042	0.000137759
16	3	0.0008167	-0.000115318
16	4	-0.00145123	-0.000140512
16	5	0.00145049	0.000420179
16	6	-0.000821472	-0.000551709
16	7	0.000248586	0.000563124
16	8	-0.000106824	-0.000487566
16	9	0.000145026	0.000376259
16	10	-5.67825e-05	-0.00033533
16	11	-0.000107659	0.000360437
16	12	0.000125366	-0.000316138
16	13	6.8178e-07	0.000140747
16	14	-6.99223e-05	2.25837e-05
16	15	2.49028e-05	-4.15801e-05
16	16	2.95456e-05	-5.23503e-07
16	17	-2.75202e-05	1.56037e-05
16	18	2.20259e-07	-1.64376e-05
16	19	8.34555e-06	9.7861e-06
16	20	-8.26186e-06	1.41911e-06
16	21	1.22322e-05	-2.73359e-06
16	22	-1.09991e-05	-5.17749e-06
16	23	7.76744e-06	9.38314e-06
16	24	-9.78981e-06	-2.87677e-06
16	25	1.11298e-05	-6.60813e-06
17	1	-2.86595e-05	-2.38938e-05
17	2	3.09926e-05	5.77599e-06
17	3	0.000140431	0.000109261
17	4	-0.000379654	-0.0001895
17	5	0.000410898	0.000243861
17	6	-0.000234463	-0.00036546
17	7	-4.56623e-05	0.000223694
17	8	0.000251547	0.000277269
17	9	-7.75711e-05	-0.000523963
17	10	-0.000362703	0.000251034
17	11	0.000540272	7.09747e-05
17	12	-0.000329864	-0.000128757
17	13	0.000104096	8.9683e-05
17	14	-4.47117e-05	-8.34441e-05
17	15	2.79223e-05	5.7209e-05
17	16	2.80002e-06	-2.65181e-05
17	17	3.34931e-06	2.76684e-05
17	18	-2.79751e-05	-2.33605e-05
17	19	1.45988e-05	2.97586e-06
17	20	1.19077e-05	6.101e-06
17	21	-1.3082e-05	-2.0212e-06
17	22	-9.41096e-06	-1.32134e-05
17	23	5.48295e-05	4.32871e-05
17	24	-9.63898e-05	-6.57696e-05
17	25	9.5704e-05	6.15142e-05
18	1	1.70518e-05	3.74176e-05
18	2	1.80574e-06	-0.000179947
18	3	-0.000314564	0.000387385
18	4	0.000813401	-0.000538131
18	5	-0.00083778	0.000536516
18	6	0.000240585	-0.000444699
18	7	0.000343962	0.000488658
18	8	-0.000507302	-0.000567072
18	9	0.000394572	0.000377287
18	10	-0.000220656	-0.000124142
18	11	3.62168e-05	8.30568e-05
18	12	0.000113391	-8.75878e-05
18	13	-0.000130426	4.50855e-06
18	14	4.69065e-05	6.46067e-05
18	15	3.31469e-06	-4.7157e-05
18	16	1.31371e-05	-4.52422e-07
18	17	-3.33506e-05	1.09538e-05
18	18	2.18645e-05	1.19448e-06
18	19	1.99907e-06	-6.36377e-06
18	20	-1.54376e-05	1.08185e-05
18	21	1.63042e-05	-1.10871e-05
18	22	-6.51291e-06	2.11326e-07
18	23	-6.09643e-06	5.39932e-06
18	24	8.76229e-06	-4.99338e-07
18	25	-3.00732e-06	-3.11047e-06
19	1	-1.62065e-05	-4.74711e-05
19	2	0.000123486	0.000164439
19	3	-0.000194669	-0.000224181
19	4	-9.6253e-05	0.0002615
19	5	0.000590912	-0.000365098
19	6	-0.000689383	0.000333789
19	7	0.000290039	-0.000112394
19	8	9.58394e-05	-5.63935e-05
19	9	-0.000142817	6.59918e-05
19	10	2.18948e-05	1.50301e-05
19	11	4.28001e-05	-6.30118e-05
19	12	-5.30454e-05	5.26581e-06
19	13	4.84796e-05	6.75519e-05
19	14	-3.93814e-05	-5.79876e-05
19	15	3.54781e-05	-1.23893e-06
19	16	-2.97825e-05	3.97422e-05
19	17	2.20897e-05	-3.73695e-05
19	18	-1.62953e-05	1.73419e-05
19	19	8.62128e-06	-4.35069e-06
19	20	-3.79637e-06	3.78319e-06
19	21	9.06792e-06	-9.72096e-06
19	22	-1.03496e-05	9.21163e-06
19	23	-1.19557e-06	7.1108e-07
19	24	9.44874e-06	-8.70953e-06
19	25	-7.05095e-06	9.4071e-06
20	1	-1.44833e-05	3.8181e-05
20	2	0.000140191	-0.000165509
20	3	-0.000335722	0.000323382
20	4	0.000355488	-0.000406093
20	5	-0.000155955	0.00048647
20	6	-6.61996e-05	-0.000545944
20	7	0.000122851	0.000379738
20	8	6.32864e-05	-7.56059e-05
20	9	-0.000294312	-9.76576e-05
20	10	0.000309077	8.40013e-05
20	11	-0.000186313	9.82379e-06
20	12	9.84786e-05	-4.84894e-05
20	13	-3.32562e-05	-6.27702e-06
20	14	-2.84022e-05	7.10316e-05
20	15	4.31014e-05	-8.53071e-05
20	16	-1.29594e-05	4.997e-05
20	17	-1.39858e-05	-6.40789e-06
20	18	1.61567e-05	-3.81677e-07
20	19	-1.13028e-05	-1.45231e-05
20	20	1.1154e-05	1.16935e-05
20	21	-9.00309e-06	4.32983e-06
20	22	2.82565e-06	-9.46805e-06
20	23	1.64103e-06	2.66824e-06
20	24	-1.27122e-06	2.35066e-06
20	25	-8.47653e-07	-1.36943e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode30_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00214622	0
0	2	-0.00111965	0
0	3	-0.00308824	0
0	4	0.00431996	0
0	5	0.00044036	0
0	6	-0.00260945	0
0	7	-0.00320405	0
0	8	0.00823856	0
0	9	-0.00448718	0
0	10	-0.00200074	0
0	11	0.0031199	0
0	12	-0.00106604	0
0	13	0.000858671	0
0	14	-0.0019988	0
0	15	0.00218349	0
0	16	-0.00166754	0
0	17	0.00138368	0
0	18	-0.00109997	0
0	19	0.00052139	0
0	20	2.45461e-05	0
0	21	-0.00022774	0
0	22	0.000141858	0
0	23	-2.30306e-05	0
0	24	9.80211e-06	0
0	25	-3.15075e-05	0
1	1	0.00136168	0.00046099
1	2	-0.00279576	-0.00034324
1	3	0.00132719	-0.00165622
1	4	0.00136028	0.00213391
1	5	0.000638256	0.000196217
1	6	-0.00561517	-0.000410024
1	7	0.00529194	-0.00115574
1	8	0.000160327	1.92526e-05
1	9	-0.00230598	0.0023036
1	10	-0.00156028	-0.0025339
1	11	0.00604928	0.00138156
1	12	-0.00664787	-0.0003085
1	13	0.00408073	-0.000532892
1	14	-0.00116522	0.00117248
1	15	-0.000251822	-0.00134938
1	16	0.000146889	0.000874937
1	17	0.000151077	-0.000235462
1	18	-9.53704e-06	1.22261e-05
1	19	-3.96837e-05	3.96887e-05
1	20	-0.000180159	-0.000222803
1	21	0.000250994	0.000272285
1	22	-4.07101e-05	-6.43858e-05
1	23	-0.000173429	-0.00013489
1	24	0.00020092	0.000162084
1	25	-0.000103055	-8.82145e-05
2	1	0.000439173	0.00766228
2	2	0.000356939	-0.0057035
2	3	-0.00113754	-0.00712426
2	4	-0.000640226	0.0097742
2	5	0.00454337	0.00314392
2	6	-0.00761215	-0.0104912
2	7	0.00726813	0.00217578
2	8	-0.00466046	0.00719112
2	9	0.003151	-0.00674348
2	10	-0.00321496	0.00149696
2	11	0.00317526	0.00184942
2	12	-0.00262048	-0.00213775
2	13	0.00169725	0.00105055
2	14	-0.000466489	-0.000461472
2	15	-0.000216334	0.000652228
2	16	-1.35715e-05	-0.000697066
2	17	0.000326624	0.000254216
2	18	-0.000255731	0.000203314
2	19	0.000104773	-0.000303331
2	20	-6.8852e-05	0.000160263
2	21	5.40838e-05	-2.81037e-05
2	22	-2.68014e-05	-9.91584e-06
2	23	1.76763e-05	2.88637e-06
2	24	-2.18128e-05	-1.05188e-05
2	25	2.19074e-05	3.26827e-05
3	1	0.012717	-0.00224235
3	2	-0.023647	0.00353883
3	3	0.0117656	0.000569511
3	4	0.0138455	-0.00784182
3	5	-0.0191668	0.00900678
3	6	-0.00581555	0.00123969
3	7	0.0330827	-0.0156751
3	8	-0.0374223	0.0217575
3	9	0.0243162	-0.0164459
3	10	-0.0116543	0.00777867
3	11	0.00590088	-0.002985
3	12	-0.00312525	0.00202525
3	13	0.000594093	-0.00171057
3	14	0.000596336	0.000633601
3	15	-0.000175553	0.0003866
3	16	-0.000328885	-0.000494036
3	17	0.000279062	0.000115756
3	18	-0.000194181	4.93856e-05
3	19	0.000204139	-1.70574e-05
3	20	-7.80176e-05	-3.36062e-05
3	21	-9.65986e-06	8.50699e-05
3	22	-8.98224e-05	-7.08541e-05
3	23	0.000153963	9.01952e-06
3	24	-9.40817e-05	-2.57566e-06
3	25	3.16622e-05	3.44335e-05
4	1	0.000279448	0.00178216
4	2	-0.000498742	-0.00357072
4	3	0.000391839	0.00330224
4	4	-0.000604391	-0.00138902
4	5	0.00155673	-0.000581302
4	6	-0.00221919	0.00116147
4	7	0.00140072	-0.000365097
4	8	-0.000231389	-0.000855859
4	9	0.000633528	0.00190196
4	10	-0.00177629	-0.00217
4	11	0.00162677	0.00160016
4	12	-0.000566135	-0.000918766
4	13	5.61232e-05	0.000497773
4	14	-7.09066e-05	-0.000289439
4	15	-3.73271e-05	0.000167759
4	16	0.000334614	1.66598e-06
4	17	-0.000492031	-8.49189e-05
4	18	0.000301174	-4.12961e-05
4	19	-1.70737e-05	0.000159919
4	20	-5.94193e-05	-0.000109699
4	21	2.22145e-05	1.01749e-05
4	22	-3.16741e-05	1.68251e-05
4	23	5.02295e-05	1.45113e-05
4	24	-2.69832e-05	-4.33101e-05
4	25	-5.92667e-06	3.89697e-05
5	1	0.49814	0.295633
5	2	-1.5019	-0.891659
5	3	1.95562	1.16232
5	4	-0.857715	-0.512118
5	5	-1.18154	-0.699767
5	6	2.53533	1.5069
5	7	-2.41681	-1.43713
5	8	1.43212	0.849469
5	9	-0.539328	-0.317537
5	10	0.115183	0.0670126
5	11	-0.00940233	-0.0054635
5	12	0.00124622	-1.40738e-05
5	13	-0.00137244	0.000553518
5	14	0.000538797	-0.000422564
5	15	-0.000617622	-0.000319586
5	16	0.000373252	0.00026875
5	17	0.000418335	0.000140267
5	18	-0.000743471	-0.000189273
5	19	0.000282818	-5.43778e-05
5	20	0.000364211	0.000340967
5	21	-0.00065699	-0.00046696
5	22	0.000542815	0.000351401
5	23	-0.000265095	-0.000135874
5	24	7.22408e-05	-1.45041e-06
5	25	-2.10357e-05	2.62855e-05
6	1	-0.000982828	7.70533e-05
6	2	0.00404118	0.00128711
6	3	-0.00793873	-0.00561176
6	4	0.00953976	0.0107493
6	5	-0.00835368	-0.0117098
6	6	0.00672669	0.0074967
6	7	-0.00517533	-0.00304351
6	8	0.00252405	0.00159441
6	9	0.000176485	-0.001557
6	10	-0.00105723	0.00121396
6	11	0.000609948	-0.000535598
6	12	-0.000124347	-0.000163852
6	13	7.3546e-06	0.000476601
6	14	-0.000180508	-0.000251318
6	15	0.000262042	-6.68642e-05
6	16	-0.000120174	0.000160159
6	17	4.40004e-07	-0.000126669
6	18	6.80962e-05	8.05061e-05
6	19	-0.000135393	-6.51387e-05
6	20	0.000134835	6.41906e-05
6	21	-7.48985e-05	-2.86528e-05
6	22	1.41461e-05	-1.09373e-05
6	23	2.25195e-05	1.39985e-05
6	24	-2.6476e-05	-5.34773e-06
6	25	8.40944e-06	-1.44517e-06
7	1	-0.00185894	1.91284e-05
7	2	0.00747871	-0.00134522
7	3	-0.0156618	0.00564722
7	4	0.0226385	-0.0115671
7	5	-0.0250872	0.0149339
7	6	0.0219733	-0.0138096
7	7	-0.0155001	0.0102119
7	8	0.0092751	-0.00628382
7	9	-0.00476511	0.00288763
7	10	0.00148613	-0.000927905
7	11	0.000408351	0.00050378
7	12	-0.000571114	-0.000519621
7	13	-0.00016055	0.000263676
7	14	0.00074526	7.09503e-05
7	15	-0.000875463	-0.0001183
7	16	0.000658318	-7.369e-05
7	17	-0.000308689	0.00015486
7	18	3.09145e-05	-3.12165e-05
7	19	9.88711e-05	-8.99339e-05
7	20	-0.000104493	9.39651e-05
7	21	5.64616e-05	-4.2168e-05
7	22	-2.59079e-05	1.28461e-05
7	23	2.24063e-05	-9.90275e-06
7	24	-1.74427e-05	5.00427e-06
7	25	6.80386e-06	2.23363e-08
8	1	-0.00177763	0.00120876
8	2	0.0082323	-0.0051213
8	3	-0.0182682	0.0111045
8	4	0.0249415	-0.0150858
8	5	-0.023306	0.0129046
8	6	0.0159336	-0.00564199
8	7	-0.00857846	-0.000838011
8	8	0.0039596	0.0027183
8	9	-0.00132154	-0.0015766
8	10	-0.000146709	0.000558798
8	11	0.000474294	-0.000421654
8	12	-0.000199461	0.000300008
8	13	5.55457e-05	-2.71963e-05
8	14	-0.000120841	-5.88094e-05
8	15	0.00016533	3.50986e-05
8	16	-9.7872e-05	-2.40366e-05
8	17	-2.38148e-05	1.26876e-05
8	18	6.14878e-05	-2.84471e-05
8	19	-3.81037e-06	4.97136e-05
8	20	-2.77653e-05	-3.0467e-05
8	21	4.59909e-06	-2.07798e-06
8	22	1.06166e-05	2.32715e-05
8	23	-1.91158e-06	-3.34248e-05
8	24	-4.35919e-06	2.36127e-05
8	25	1.10624e-06	-4.81054e-06
9	1	-0.000370111	-7.19243e-05
9	2	0.00132902	0.000157681
9	3	-0.00242486	-0.000168591
9	4	0.0027275	0.000877364
9	5	-0.00180607	-0.00268635
9	6	0.000882961	0.00382491
9	7	-0.00116235	-0.0024055
9	8	0.00174957	-0.000325184
9	9	-0.00147208	0.00141356
9	10	0.000624062	-0.00035068
9	11	9.53976e-05	-0.000835504
9	12	-0.000442417	0.000877472
9	13	0.000467644	-0.000314992
9	14	-0.00039178	-8.33349e-05
9	15	0.000307113	0.000116069
9	16	4.13104e-05	0.000160878
9	17	-0.000756455	-0.000561661
9	18	0.00140317	0.00084463
9	19	-0.00148395	-0.00084844
9	20	0.00104074	0.000591763
9	21	-0.0005066	-0.000268779
9	22	0.000172297	6.39471e-05
9	23	-3.92484e-05	2.88623e-06
9	24	1.1931e-05	-1.4709e-05
9	25	-1.5852e-05	1.83713e-05
10	1	-0.000150567	-4.83551e-05
10	2	0.000336776	0.00020319
10	3	-0.00072551	-5.17473e-05
10	4	0.00208188	-0.000431931
10	5	-0.00368143	0.00021602
10	6	0.00378366	0.000737468
10	7	-0.00266829	-0.0011964
10	8	0.00154229	0.000647278
10	9	-0.000407687	0.000410934
10	10	-0.000737768	-0.000948796
10	11	0.00117687	0.000464128
10	12	-0.000808648	0.000163426
10	13	0.000377605	-5.19577e-05
10	14	-0.000179297	-0.000395047
10	15	3.84766e-05	0.000484093
10	16	2.59091e-05	-0.000266086
10	17	-1.46481e-06	4.88023e-05
10	18	-1.94989e-05	8.71103e-05
10	19	1.73602e-05	-0.000127025
10	20	-1.56033e-05	9.17585e-05
10	21	1.6386e-05	-5.41716e-05
10	22	-1.13647e-05	3.39609e-05
10	23	5.70089e-06	-1.36483e-05
10	24	-4.94502e-06	-3.8185e-06
10	25	3.26553e-06	1.4992e-05
11	1	0.000388905	-0.000171153
11	2	-0.00188399	0.000738497
11	3	0.00464692	-0.00170557
11	4	-0.00749673	0.0025546
11	5	0.00832545	-0.00248242
11	6	-0.00594546	0.00161613
11	7	0.00184446	-0.000897483
11	8	0.00101999	0.000683299
11	9	-0.00153343	-0.000797505
11	10	0.000971348	0.000956808
11	11	-0.0005368	-0.000703357
11	12	0.000319057	0.000120075
11	13	-0.000254909	0.000188548
11	14	0.000428373	-0.000178259
11	15	-0.000520154	0.000176067
11	16	0.000260535	-0.000137322
11	17	3.27427e-05	-1.97035e-05
11	18	-8.31588e-05	0.000109492
11	19	3.29573e-05	-4.74971e-05
11	20	-2.53541e-05	-1.71295e-05
11	21	3.02493e-05	5.95591e-06
11	22	-1.78238e-05	8.35236e-06
11	23	8.16783e-06	4.10269e-06
11	24	-1.04694e-05	-6.52817e-06
11	25	3.09975e-06	6.20477e-07
12	1	2.34226e-05	-1.36963e-05
12	2	-9.08101e-05	0.000176206
12	3	0.000200591	-0.000515687
12	4	-0.000135027	0.000898917
12	5	-0.000224622	-0.00118494
12	6	0.000467214	0.00113332
12	7	-0.000277102	-0.00076523
12	8	-0.000103953	0.00066238
12	9	0.000336545	-0.000942806
12	10	-0.000124842	0.000930783
12	11	-0.000348699	-0.000399088
12	12	0.000416367	-0.000141115
12	13	-9.94937e-05	0.000265599
12	14	-6.92679e-06	-7.11517e-05
12	15	-0.000127646	-5.37284e-05
12	16	0.000182691	-1.10069e-05
12	17	-0.000141836	5.38098e-05
12	18	0.000102823	-1.27767e-05
12	19	-5.91751e-05	8.23231e-07
12	20	1.89706e-05	-1.47206e-05
12	21	-1.3565e-06	9.40454e-06
12	22	-6.81077e-06	-2.87245e-06
12	23	6.22395e-06	3.05894e-06
12	24	3.2382e-06	8.80039e-07
12	25	-8.41982e-06	-7.81885e-06
13	1	0.000122405	0.000236617
13	2	-0.000732872	-0.000869065
13	3	0.00183481	0.00130003
13	4	-0.00263341	-0.00113281
13	5	0.00256259	0.000914077
13	6	-0.00194772	-0.000621034
13	7	0.0012914	0.000209831
13	8	-0.000755439	-0.000486131
13	9	0.000236826	0.00100086
13	10	0.000256594	-0.000692211
13	11	-0.000402358	0.000185129
13	12	0.00010408	-0.00025489
13	13	0.000163727	0.000324374
13	14	0.000173727	0.000102798
13	15	-0.00107394	-0.000693738
13	16	0.00182025	0.00109097
13	17	-0.00183828	-0.00113849
13	18	0.00126018	0.000807449
13	19	-0.000598116	-0.00035043
13	20	0.000186435	6.31735e-05
13	21	-3.01657e-05	2.68518e-05
13	22	-2.43784e-06	-4.0341e-05
13	23	3.34028e-06	3.67524e-05
13	24	1.68542e-06	-1.82761e-05
13	25	-3.60544e-06	1.29593e-06
14	1	6.76072e-05	0.000112263
14	2	-6.79063e-05	-0.000392357
14	3	-0.000146761	0.000829581
14	4	0.000247312	-0.00161436
14	5	5.88631e-05	0.00229582
14	6	-0.000488429	-0.00179892
14	7	0.000627257	0.000482598
14	8	-0.000449771	0.000223462
14	9	0.000236969	-0.000138286
14	10	-9.25187e-05	5.1027e-05
14	11	-2.32511e-05	-0.000200473
14	12	1.63716e-05	0.00025868
14	13	7.25651e-05	-0.000129944
14	14	-4.98498e-05	2.10792e-05
14	15	-3.07505e-05	-5.469e-06
14	16	2.3308e-05	1.5539e-05
14	17	2.63804e-05	-1.08652e-05
14	18	-3.76673e-05	-1.01834e-07
14	19	1.35465e-05	-7.98277e-06
14	20	1.50837e-05	3.07939e-05
14	21	-2.38483e-05	-3.61767e-05
14	22	1.06524e-05	1.7334e-05
14	23	7.71165e-06	3.08075e-06
14	24	-1.69732e-05	-1.04513e-05
14	25	1.33251e-05	8.30008e-06
15	1	-2.89201e-05	3.09984e-05
15	2	0.000230143	2.32379e-06
15	3	-0.000744787	-0.000300153
15	4	0.00129804	0.000646422
15	5	-0.0014236	-0.000669075
15	6	0.00118173	0.000520019
15	7	-0.000851755	-0.00041805
15	8	0.000588081	0.000203638
15	9	-0.000469223	0.000194079
15	10	0.000334568	-0.000409952
15	11	-0.000133948	0.000258962
15	12	0.000103606	-8.10305e-05
15	13	-0.000237148	8.3651e-05
15	14	0.000291746	-0.000108086
15	15	-0.000189625	7.32816e-05
15	16	3.94249e-05	-5.15185e-05
15	17	2.82859e-05	5.22408e-05
15	18	-9.87336e-06	-3.94131e-05
15	19	1.61088e-06	1.64791e-05
15	20	-1.63489e-05	-4.31359e-06
15	21	5.36428e-06	5.19625e-06
15	22	1.60249e-05	-6.83291e-06
15	23	-2.33557e-05	5.76923e-06
15	24	4.27133e-05	-1.58815e-05
15	25	-8.27237e-05	4.41501e-05
16	1	4.87898e-05	4.99687e-05
16	2	-7.34638e-05	-0.00016606
16	3	-0.000132505	0.000272221
16	4	0.000471955	-0.000396148
16	5	-0.000480769	0.000614989
16	6	-1.93406e-05	-0.000636983
16	7	0.000624298	0.000126028
16	8	-0.000912927	0.000467602
16	9	0.000769806	-0.00043391
16	10	-0.000337118	1.85468e-05
16	11	-2.96511e-05	8.59196e-05
16	12	0.000134799	8.07209e-05
16	13	-6.60472e-05	-0.000103664
16	14	-5.78493e-06	-1.77184e-05
16	15	-3.00731e-05	7.37932e-05
16	16	0.000102153	-3.61935e-05
16	17	-8.82052e-05	-8.77429e-06
16	18	1.67763e-05	1.90279e-05
16	19	3.22606e-05	-1.0233e-05
16	20	-4.27118e-05	8.93211e-06
16	21	2.7084e-05	-1.88485e-05
16	22	-3.3745e-06	2.08889e-05
16	23	-9.88196e-06	-7.6843e-06
16	24	8.898e-06	-1.64925e-06
16	25	-3.6151e-06	-1.16452e-06
17	1	-2.43098e-05	4.30216e-05
17	2	0.000157624	-3.94717e-05
17	3	-0.000468557	-0.000163751
17	4	0.000800384	0.000324868
17	5	-0.000778394	-0.000137045
17	6	0.000367575	-7.88383e-05
17	7	-1.70016e-05	2.87048e-05
17	8	-1.66379e-05	6.25558e-06
17	9	-8.54586e-07	0.000141788
17	10	-0.000220728	-0.000274271
17	11	0.000470047	0.000245493
17	12	-0.000255984	-2.27403e-05
17	13	-0.000463316	-0.00037059
17	14	0.00117105	0.000772317
17	15	-0.00137846	-0.000911076
17	16	0.00104599	0.000689173
17	17	-0.000531046	-0.000329047
17	18	0.0001817	8.29291e-05
17	19	-5.16349e-05	6.86856e-06
17	20	1.73842e-05	-1.81125e-05
17	21	5.15826e-06	5.54288e-06
17	22	-1.18986e-05	1.63124e-05
17	23	6.09519e-07	-2.74138e-05
17	24	-1.00203e-05	8.19537e-06
17	25	3.08341e-05	1.54968e-05
18	1	3.5721e-05	2.12381e-05
18	2	-0.000187047	1.96366e-05
18	3	0.000464925	-0.000216995
18	4	-0.00068489	0.000355326
18	5	0.000556168	-0.000188754
18	6	-0.0001286	-7.47959e-05
18	7	-0.000174134	0.00013384
18	8	0.000120465	-5.69612e-05
18	9	3.80136e-05	1.80854e-05
18	10	-2.44628e-05	-3.36283e-06
18	11	-3.4828e-05	-2.57305e-05
18	12	-1.24657e-06	8.41803e-06
18	13	2.77396e-05	5.14723e-05
18	14	4.35457e-06	-9.0012e-05
18	15	-2.35804e-05	8.86137e-05
18	16	2.83593e-06	-4.65551e-05
18	17	1.31292e-05	-8.99282e-06
18	18	6.89699e-06	2.94377e-05
18	19	-2.96728e-05	-1.64329e-05
18	20	2.10485e-05	4.91895e-07
18	21	-2.77983e-06	4.31884e-06
18	22	-2.01279e-07	-1.40418e-06
18	23	-3.70743e-06	2.18069e-06
18	24	4.31643e-06	-6.23231e-06
18	25	-2.84949e-06	5.19985e-06
19	1	1.39059e-05	-2.77892e-08
19	2	-2.33122e-05	2.64564e-05
19	3	-4.16521e-05	-0.000142275
19	4	0.000224626	0.000201773
19	5	-0.000372938	-0.000112983
19	6	0.000280201	7.41772e-05
19	7	-6.19335e-05	-7.98424e-05
19	8	-7.9525e-06	8.29067e-05
19	9	-8.33853e-05	-0.00023766
19	10	0.000146857	0.000405218
19	11	-0.000129763	-0.00029915
19	12	0.000110486	5.58248e-05
19	13	-8.6256e-05	2.42747e-05
19	14	5.63271e-05	3.5879e-05
19	15	-5.59958e-05	-4.58606e-05
19	16	5.64328e-05	-1.82084e-05
19	17	-2.37413e-05	5.77678e-05
19	18	-8.55508e-06	-4.07343e-05
19	19	5.63345e-06	1.23467e-05
19	20	8.27544e-06	-2.60565e-06
19	21	-7.72124e-06	1.68702e-06
19	22	1.71379e-05	-6.52459e-06
19	23	-5.75891e-05	2.74673e-05
19	24	0.000102664	-5.49699e-05
19	25	-0.000111262	6.4353e-05
20	1	-5.41028e-06	-2.32653e-05
20	2	3.03412e-06	0.000138435
20	3	5.69149e-05	-0.000322296
20	4	-0.000148824	0.000340479
20	5	0.000108367	-7.0345e-05
20	6	8.09466e-05	-0.000218066
20	7	-0.000201474	0.000225893
20	8	0.000161433	-1.16427e-05
20	9	-4.0816e-05	-0.00021918
20	10	-4.61391e-05	0.000331395
20	11	2.08818e-05	-0.000263796
20	12	2.35231e-05	0.000100339
20	13	1.40318e-05	7.52256e-06
20	14	-5.42114e-05	-4.04193e-05
20	15	2.96646e-05	4.32056e-05
20	16	-1.73781e-07	-1.70544e-05
20	17	4.16518e-06	-1.52052e-05
20	18	-1.69507e-05	1.76031e-05
20	19	2.61221e-05	-5.4508e-06
20	20	-2.64066e-05	1.0945e-06
20	21	9.32248e-06	2.85734e-06
20	22	9.8469e-06	-1.03995e-05
20	23	-1.07957e-05	1.08462e-05
20	24	1.48638e-06	-3.90935e-06
20	25	2.0703e-06	-8.53532e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode31_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0130347	0
0	2	0.0155953	0
0	3	-7.15103e-05	0
0	4	-0.016163	0
0	5	0.0059086	0
0	6	0.0168833	0
0	7	-0.0176116	0
0	8	-0.0067972	0
0	9	0.0301706	0
0	10	-0.0338675	0
0	11	0.0226156	0
0	12	-0.0101973	0
0	13	0.00325386	0
0	14	-0.00112819	0
0	15	0.000839066	0
0	16	-0.0002282	0
0	17	-0.000270834	0
0	18	-3.7615e-05	0
0	19	0.000315138	0
0	20	-0.000110038	0
0	21	-6.00384e-05	0
0	22	-7.5259e-08	0
0	23	9.92838e-05	0
0	24	-0.000125821	0
0	25	6.04803e-05	0
1	1	-0.000175903	0.00200127
1	2	-0.000444104	-0.00370252
1	3	0.001846	-0.0010298
1	4	-0.00147152	0.00757695
1	5	-0.00148489	-0.00326237
1	6	0.00335351	-0.00822559
1	7	-0.00060632	0.0117594
1	8	-0.00567133	-0.00462868
1	9	0.0103553	-0.00417504
1	10	-0.00954795	0.00773748
1	11	0.00483991	-0.00566368
1	12	-0.000836476	0.0018248
1	13	-0.000379616	0.000277522
1	14	0.000105765	-0.00031638
1	15	0.000261886	-0.000224297
1	16	-0.00046849	0.000240957
1	17	0.00044193	0.000127843
1	18	-0.000187915	-8.86289e-05
1	19	-6.98247e-05	-0.000500933
1	20	0.000184413	0.000853845
1	21	-9.99486e-05	-0.000430922
1	22	-0.000129926	-0.000339581
1	23	0.000271552	0.000771564
1	24	-0.000215665	-0.000699918
1	25	9.50159e-05	0.000404915
2	1	0.00191014	-0.00188575
2	2	-0.0059723	0.00113284
2	3	0.00756919	0.00214823
2	4	-0.0010314	-0.00361643
2	5	-0.00848323	0.00238091
2	6	0.00707184	-0.000652988
2	7	0.00852908	-0.000655174
2	8	-0.0237679	0.00169995
2	9	0.0249017	-0.00247398
2	10	-0.0148144	0.00312357
2	11	0.00467676	-0.00356347
2	12	5.65896e-05	0.00314891
2	13	-0.000767402	-0.00189928
2	14	0.000386607	0.000942146
2	15	-0.000267057	-0.000733797
2	16	0.000139129	0.000448276
2	17	0.000196771	0.000175235
2	18	-0.000341086	-0.000400868
2	19	0.000159711	0.000126577
2	20	4.21757e-05	4.98832e-05
2	21	-7.39195e-05	2.8258e-05
2	22	3.2642e-05	-0.000116325
2	23	-1.29787e-05	0.00011015
2	24	1.06065e-05	-6.21545e-05
2	25	-2.28817e-05	2.60814e-05
3	1	-0.325942	1.04096
3	2	0.571026	-1.82794
3	3	-0.21875	0.706415
3	4	-0.42678	1.36682
3	5	0.534287	-1.73018
3	6	0.0714611	-0.205921
3	7	-0.730857	2.34144
3	8	0.871697	-2.81834
3	9	-0.574469	1.86909
3	10	0.231771	-0.755855
3	11	-0.0537852	0.1714
3	12	0.00660513	-0.0164308
3	13	-0.001693	0.00279449
3	14	0.000967145	-0.00189192
3	15	-0.000473459	0.000372309
3	16	0.000394833	-0.000709889
3	17	-0.000134538	0.000543681
3	18	-0.000151333	0.000312521
3	19	0.00014219	-0.000383598
3	20	0.000214671	-0.000540197
3	21	-0.000593932	0.0015374
3	22	0.000641122	-0.001805
3	23	-0.000414868	0.00128907
3	24	0.000165679	-0.000555713
3	25	-1.96109e-05	0.000112141
4	1	0.000969484	-0.0028659
4	2	-0.00229705	0.00861517
4	3	0.0013812	-0.00981906
4	4	0.00129039	0.00203351
4	5	-0.00114816	0.00688986
4	6	-0.00282458	-0.00914223
4	7	0.00547682	0.00676391
4	8	-0.00308912	-0.00429433
4	9	-0.0010789	0.00297124
4	10	0.00218334	-0.00230573
4	11	-0.000544106	0.001518
4	12	-0.000694302	-0.000533218
4	13	0.00071252	-3.30996e-05
4	14	-0.000611778	-5.23748e-05
4	15	0.000682898	0.000304413
4	16	-0.000467119	-0.000221478
4	17	7.89697e-05	2.93375e-05
4	18	6.89025e-05	-6.02372e-05
4	19	1.53918e-05	0.000169687
4	20	-0.000109959	-0.000188695
4	21	0.000105433	0.000139251
4	22	-4.62496e-05	-7.15671e-05
4	23	2.53861e-05	1.62277e-05
4	24	-3.68856e-05	1.60736e-05
4	25	2.59965e-05	-1.84146e-05
5	1	0.00366961	0.00193589
5	2	-0.0108496	-0.00875345
5	3	0.0149188	0.0171623
5	4	-0.0100241	-0.0151205
5	5	-0.00123	-0.00278792
5	6	0.0107035	0.0238906
5	7	-0.0132013	-0.0315417
5	8	0.0106836	0.0238736
5	9	-0.00729211	-0.0116743
5	10	0.00388828	0.0041102
5	11	-0.000730652	-0.00180918
5	12	-0.000557465	0.0011346
5	13	0.00018888	-0.000219802
5	14	0.000115931	-0.000413486
5	15	2.87691e-05	0.000314947
5	16	-0.000102805	2.59419e-05
5	17	-6.28782e-05	-0.000254826
5	18	0.000310616	0.000515709
5	19	-0.000379382	-0.000678277
5	20	0.000218071	0.000460686
5	21	-4.74841e-05	-6.5131e-05
5	22	-1.10877e-05	-0.000146154
5	23	1.42223e-05	0.000140508
5	24	-8.59092e-06	-6.33682e-05
5	25	3.57946e-06	5.27031e-06
6	1	0.00243341	-0.00255383
6	2	-0.00706197	0.00925098
6	3	0.00864932	-0.0154722
6	4	-0.00300235	0.0133094
6	5	-0.00641168	-0.00232242
6	6	0.0115528	-0.0083311
6	7	-0.00978415	0.0106206
6	8	0.0058632	-0.0061446
6	9	-0.00371783	0.00134338
6	10	0.00292984	0.000613898
6	11	-0.00218646	-0.00052562
6	12	0.00115114	9.90054e-05
6	13	-4.86461e-05	-0.000108208
6	14	-0.000505244	0.000278435
6	15	0.000293761	-0.000270484
6	16	6.60762e-05	0.000177882
6	17	-0.000157157	-0.00015566
6	18	0.000149519	0.000147054
6	19	-0.000147088	-7.82255e-05
6	20	8.93174e-05	2.45244e-05
6	21	-1.93625e-05	-4.11327e-05
6	22	7.2769e-07	6.92452e-05
6	23	-5.17546e-06	-5.50089e-05
6	24	-1.35613e-07	1.3057e-05
6	25	6.97445e-06	1.02662e-05
7	1	-0.0010977	-0.00104923
7	2	0.0044894	0.00319027
7	3	-0.00998953	-0.00493186
7	4	0.0151233	0.00511439
7	5	-0.0169011	-0.00314079
7	6	0.0143865	-0.000691387
7	7	-0.00902441	0.0040401
7	8	0.00374517	-0.00456905
7	9	-0.000976177	0.00246212
7	10	0.000571146	-3.54048e-05
7	11	-0.000733819	-0.000631305
7	12	0.000537821	-0.000125519
7	13	-0.000299049	0.000638082
7	14	0.000127601	-0.000465879
7	15	0.000203788	0.000142469
7	16	-0.00040524	-4.01069e-06
7	17	0.000116029	0.000380565
7	18	0.000413355	-0.00136683
7	19	-0.000762562	0.00227015
7	20	0.000772846	-0.00229097
7	21	-0.000517903	0.00149648
7	22	0.000208723	-0.000602232
7	23	-3.59264e-05	0.000100765
7	24	1.40309e-05	2.92885e-05
7	25	-2.79995e-05	-1.6679e-05
8	1	0.000804335	0.000367932
8	2	-0.00369439	-0.00161415
8	3	0.00790322	0.00400285
8	4	-0.0105027	-0.0066146
8	5	0.00922414	0.00753172
8	6	-0.00464363	-0.00576808
8	7	0.000415604	0.00250707
8	8	0.000686573	-6.50305e-07
8	9	3.35864e-05	-0.000708935
8	10	-0.000358996	0.000387803
8	11	0.000189939	-0.000124504
8	12	-1.14866e-05	0.000202669
8	13	-0.000178193	-0.000241351
8	14	0.000185197	2.67689e-05
8	15	1.35387e-05	0.000150634
8	16	-6.4284e-05	-6.67454e-05
8	17	-2.83376e-05	-0.000100772
8	18	2.54136e-05	0.000118781
8	19	2.04812e-05	-6.01184e-07
8	20	1.52906e-05	-8.59146e-05
8	21	-5.52347e-05	6.41974e-05
8	22	2.36335e-05	-7.03353e-06
8	23	1.81172e-05	-1.07077e-05
8	24	-1.83537e-05	-1.6503e-06
8	25	-1.305e-06	8.36092e-06
9	1	-0.000576242	0.000285673
9	2	0.0021442	-0.00228611
9	3	-0.0033887	0.00767499
9	4	0.00311091	-0.0140768
9	5	-0.0022073	0.0152185
9	6	0.00128975	-0.00936263
9	7	-1.96088e-05	0.00231828
9	8	-0.000933951	0.000741969
9	9	0.000883666	-0.000604674
9	10	-0.000514667	7.08435e-05
9	11	0.000436653	-2.31557e-05
9	12	-0.00041778	0.000172983
9	13	0.000235207	-0.000226641
9	14	-5.79315e-05	8.5707e-05
9	15	7.19183e-05	6.11083e-05
9	16	-0.000115831	-6.77229e-05
9	17	1.52963e-05	-2.29305e-05
9	18	7.28526e-05	0.000120503
9	19	-1.00418e-05	-0.000155622
9	20	-8.60175e-05	0.000118963
9	21	8.55896e-05	-5.11303e-05
9	22	-2.36034e-05	-1.62271e-06
9	23	-1.10529e-05	2.08021e-05
9	24	8.65601e-06	-1.97809e-05
9	25	-5.32421e-06	1.11821e-05
10	1	0.000143727	6.29196e-05
10	2	-0.000664753	-0.000407975
10	3	0.0014475	0.000477839
10	4	-0.00192105	0.000885969
10	5	0.00187633	-0.00283175
10	6	-0.00175374	0.00314126
10	7	0.00167505	-0.00158224
10	8	-0.00134809	-0.000224319
10	9	0.000886806	0.00103621
10	10	-0.000462817	-0.000901321
10	11	5.28856e-06	0.000424124
10	12	0.000332304	0.00013962
10	13	-0.000392124	-0.000593443
10	14	0.000351021	0.00063014
10	15	-0.000340999	-0.00036851
10	16	0.000239299	0.000176699
10	17	-4.00729e-05	-0.000103424
10	18	-6.9845e-05	3.04159e-05
10	19	4.44409e-05	3.04736e-05
10	20	1.32409e-05	-4.33232e-05
10	21	-4.16953e-05	3.23774e-05
10	22	4.42423e-05	-1.50616e-05
10	23	-3.32147e-05	-6.18228e-06
10	24	1.23924e-05	1.68282e-05
10	25	6.5776e-06	-1.41773e-05
11	1	-2.89453e-05	-4.19178e-05
11	2	0.000150107	0.000105626
11	3	-0.000604568	-0.000223463
11	4	0.00172847	0.000462563
11	5	-0.00296571	-0.000651714
11	6	0.00325652	0.000789337
11	7	-0.00261298	-0.000985774
11	8	0.00173845	0.000938121
11	9	-0.00100954	-0.000493144
11	10	0.000427006	4.63849e-05
11	11	-7.34839e-06	0.000125838
11	12	-0.000186048	-0.000149583
11	13	0.000294188	4.59744e-05
11	14	-0.000322975	0.000238055
11	15	0.000106928	-0.000258119
11	16	0.000236347	-0.000437108
11	17	-0.000451943	0.00138505
11	18	0.000492218	-0.00170809
11	19	-0.000417775	0.00126394
11	20	0.00026111	-0.000597779
11	21	-0.00010148	0.000149997
11	22	2.70862e-05	1.26324e-05
11	23	-1.71808e-05	-1.56646e-05
11	24	1.11301e-05	-5.29278e-06
11	25	-2.92142e-06	7.41529e-06
12	1	-4.55598e-05	3.17201e-05
12	2	-2.44346e-05	-8.44138e-05
12	3	0.000374186	6.76335e-05
12	4	-0.000686978	0.000153619
12	5	0.000855484	-0.000636016
12	6	-0.00109407	0.00120971
12	7	0.00104238	-0.00144957
12	8	-0.000460305	0.00104672
12	9	-0.00012691	-0.000271491
12	10	0.000268568	-0.000170485
12	11	2.42545e-05	6.44818e-05
12	12	-0.000454241	0.00010104
12	13	0.000566484	-8.11014e-05
12	14	-0.000258165	3.4951e-05
12	15	9.5025e-06	2.91263e-05
12	16	-6.79431e-05	-9.75494e-05
12	17	0.00011434	6.5875e-05
12	18	-1.09151e-05	5.24799e-07
12	19	-4.43501e-05	-1.13933e-05
12	20	1.38725e-06	-2.21093e-06
12	21	3.39294e-05	3.85806e-06
12	22	-3.23574e-05	-1.45337e-06
12	23	2.02343e-05	2.27259e-06
12	24	-5.6298e-06	1.36995e-06
12	25	-3.91321e-06	-9.00135e-06
13	1	8.30513e-05	7.54133e-05
13	2	-0.000408419	-0.000297114
13	3	0.000662524	0.000630807
13	4	-0.000125152	-0.000993342
13	5	-0.00100914	0.00107953
13	6	0.00148506	-0.000619806
13	7	-0.000695338	0.000117023
13	8	-0.000514945	-0.0001382
13	9	0.00109614	0.000399684
13	10	-0.000917598	-0.00043183
13	11	0.000476769	0.000294419
13	12	-0.00016345	-0.000215782
13	13	-1.82041e-05	0.000186621
13	14	0.000129428	-0.000113822
13	15	-0.000128428	2.6454e-05
13	16	3.85945e-05	1.10235e-05
13	17	3.84621e-05	-1.69837e-05
13	18	-4.77007e-05	1.92565e-05
13	19	1.97373e-05	-1.58022e-05
13	20	5.16675e-06	1.27246e-05
13	21	-2.13898e-05	-9.38613e-06
13	22	2.16366e-05	-1.3629e-06
13	23	-3.33734e-06	4.04854e-06
13	24	-7.38416e-06	2.12748e-05
13	25	-6.19086e-06	-5.29576e-05
14	1	-4.66213e-06	-3.86096e-05
14	2	0.000114817	0.000119243
14	3	-0.000491933	-8.31407e-05
14	4	0.00102971	-0.000344699
14	5	-0.00112735	0.00120029
14	6	0.000569633	-0.00184536
14	7	8.6381e-05	0.00172055
14	8	-0.000446361	-0.00128939
14	9	0.000509467	0.000970459
14	10	-0.000450727	-0.000554772
14	11	0.000413036	0.000169743
14	12	-0.00034382	-2.79204e-05
14	13	0.00023865	-5.42096e-05
14	14	-0.000145267	0.000147589
14	15	5.3125e-05	-0.00014827
14	16	-2.35196e-06	8.67637e-05
14	17	2.37293e-05	-3.25632e-05
14	18	-4.62921e-05	-1.25974e-05
14	19	2.67199e-05	2.57367e-05
14	20	-8.20926e-06	1.69584e-06
14	21	1.47174e-05	-1.94447e-05
14	22	-1.7361e-05	6.96938e-06
14	23	4.17068e-06	7.0099e-06
14	24	3.85942e-06	-6.35032e-06
14	25	-3.14535e-08	-1.22503e-07
15	1	-2.48779e-05	-1.70984e-05
15	2	3.43533e-05	7.21192e-05
15	3	6.60308e-05	-0.000179313
15	4	-0.000346765	0.000102596
15	5	0.000794149	0.000391655
15	6	-0.00109385	-0.00101996
15	7	0.00091405	0.00126893
15	8	-0.000486957	-0.00108152
15	9	0.00023717	0.000919557
15	10	-0.000113735	-0.000901786
15	11	4.78544e-06	0.000564758
15	12	-9.5724e-05	0.00022347
15	13	0.000282602	-0.000878466
15	14	-0.000233001	0.000799014
15	15	1.60854e-05	-0.000108992
15	16	0.00012191	-0.000543146
15	17	-0.000147089	0.00071742
15	18	0.000112569	-0.000486976
15	19	-6.30777e-05	0.000187627
15	20	3.30871e-05	-3.52852e-05
15	21	-1.5029e-05	6.14104e-06
15	22	-3.05163e-08	-3.93086e-06
15	23	-1.03695e-06	3.44273e-06
15	24	1.32148e-05	-1.22174e-05
15	25	-1.24154e-05	6.72562e-06
16	1	4.7635e-05	1.73612e-05
16	2	-0.000156875	-0.000252969
16	3	8.61895e-05	0.000721877
16	4	0.000244414	-0.000876943
16	5	-0.00039574	0.000357474
16	6	0.000227185	0.000444796
16	7	-0.000152012	-0.000828166
16	8	0.000259668	0.000582281
16	9	-0.000360875	-0.00014025
16	10	0.000419859	-0.000129765
16	11	-0.000346898	0.000149443
16	12	0.000123826	-6.65683e-06
16	13	3.05794e-05	-9.23327e-05
16	14	-2.84935e-05	7.98669e-05
16	15	-1.04693e-06	-3.96101e-05
16	16	-4.26809e-06	9.08103e-06
16	17	1.32445e-05	6.47342e-06
16	18	-2.02496e-05	5.30766e-07
16	19	3.06363e-05	-8.07435e-06
16	20	-2.98459e-05	-5.76196e-07
16	21	1.12857e-05	1.03682e-05
16	22	7.53265e-06	-1.00164e-05
16	23	-7.39521e-06	5.11018e-06
16	24	-3.49329e-06	-6.14836e-07
16	25	4.3263e-06	-7.4581e-07
17	1	-1.75587e-05	6.02583e-05
17	2	2.34291e-05	-0.000216324
17	3	9.04309e-05	0.000240676
17	4	-0.000318367	0.000136376
17	5	0.000509356	-0.000797992
17	6	-0.000590577	0.00137492
17	7	0.000596323	-0.00159161
17	8	-0.000461411	0.00140314
17	9	0.000124142	-0.000913639
17	10	0.000193851	0.000393906
17	11	-0.000265508	-0.000165137
17	12	0.000130666	0.000157901
17	13	2.86709e-05	-6.61051e-05
17	14	-7.55548e-05	-0.000102565
17	15	3.67952e-05	0.000142775
17	16	-8.12629e-06	-5.20975e-05
17	17	1.14929e-05	-2.359e-05
17	18	-1.30371e-05	2.72171e-05
17	19	4.26931e-08	-9.13992e-06
17	20	9.02751e-06	7.02259e-06
17	21	-2.59112e-06	-9.80453e-06
17	22	-6.47791e-06	1.75589e-05
17	23	7.15615e-07	-4.40614e-05
17	24	1.44197e-05	6.92249e-05
17	25	-2.10908e-05	-6.29297e-05
18	1	-3.95688e-05	2.99641e-05
18	2	7.79078e-05	-7.11697e-05
18	3	-1.83963e-05	4.03803e-05
18	4	-8.05459e-05	7.05069e-06
18	5	9.84955e-05	3.13245e-05
18	6	-2.74841e-05	4.17808e-05
18	7	-0.000136446	-0.000342238
18	8	0.000358678	0.000401453
18	9	-0.000392645	2.21625e-05
18	10	9.59815e-05	-0.000384568
18	11	0.000213522	0.000359753
18	12	-0.00022586	-0.000215477
18	13	7.69692e-05	0.000122783
18	14	1.37811e-05	-3.14475e-05
18	15	-2.8811e-05	-4.35292e-05
18	16	1.32618e-05	5.32862e-05
18	17	-4.04385e-06	-2.57879e-05
18	18	1.44094e-05	3.7329e-06
18	19	-1.78802e-05	9.07476e-06
18	20	1.03815e-05	-1.22296e-05
18	21	-1.18808e-05	5.47348e-06
18	22	1.53611e-05	6.76137e-07
18	23	-7.6003e-06	-3.46694e-06
18	24	-1.97496e-06	6.84118e-06
18	25	2.22142e-06	-6.7804e-06
19	1	-1.25142e-05	6.86564e-06
19	2	6.12357e-05	-6.90737e-05
19	3	-0.000160289	0.00025745
19	4	0.000210643	-0.000522715
19	5	-1.30004e-05	0.000682421
19	6	-0.000326188	-0.000631014
19	7	0.000403908	0.000467073
19	8	-0.00010169	-0.000385645
19	9	-0.000222652	0.000389787
19	10	0.000223308	-0.000239244
19	11	1.6108e-05	-0.000142794
19	12	-0.0001857	0.000467616
19	13	0.0001583	-0.000440271
19	14	-3.76042e-05	0.000124086
19	15	-6.43483e-05	0.000164585
19	16	0.000105223	-0.000225626
19	17	-7.4363e-05	0.000121141
19	18	1.6866e-05	-1.1815e-05
19	19	7.95369e-06	-2.51729e-05
19	20	-2.41564e-06	1.7275e-05
19	21	-2.67875e-06	-3.77009e-06
19	22	1.64403e-06	-8.10212e-06
19	23	2.60306e-06	-1.28454e-07
19	24	-1.07395e-05	3.90769e-05
19	25	9.41807e-06	-4.68284e-05
20	1	2.17391e-05	-1.37213e-05
20	2	-4.56111e-05	6.40117e-05
20	3	-2.0137e-05	-0.000158964
20	4	0.000105178	0.000182445
20	5	-0.000103699	-1.62999e-05
20	6	9.37506e-05	-0.000137495
20	7	-0.000125345	1.24102e-05
20	8	0.000155581	0.000255349
20	9	-0.000108568	-0.000362217
20	10	-6.6197e-05	0.000247988
20	11	0.000225184	-7.87128e-05
20	12	-0.000198078	-3.30396e-06
20	13	6.48482e-05	1.23086e-05
20	14	2.72388e-05	-2.17069e-05
20	15	-5.68831e-05	4.70424e-05
20	16	3.83054e-05	-4.96834e-05
20	17	-2.19102e-06	2.50962e-05
20	18	-6.35612e-06	-1.0163e-05
20	19	-4.72727e-06	1.03146e-05
20	20	6.78373e-06	-7.42252e-06
20	21	-1.77415e-06	3.44564e-06
20	22	-1.54021e-06	-3.49825e-06
20	23	3.98089e-06	1.99133e-06
20	24	-5.91889e-06	5.6498e-07
20	25	4.36008e-06	3.49436e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode32_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.030631	0
0	2	0.0370528	0
0	3	-0.00415336	0
0	4	-0.0324755	0
0	5	0.012684	0
0	6	0.0343699	0
0	7	-0.0308766	0
0	8	-0.0223675	0
0	9	0.0596786	0
0	10	-0.0518439	0
0	11	0.0244249	0
0	12	-0.00532257	0
0	13	-0.00159832	0
0	14	0.00255756	0
0	15	-0.00118291	0
0	16	-0.000238322	0
0	17	0.000360322	0
0	18	1.85293e-05	0
0	19	-3.98822e-05	0
0	20	2.05117e-05	0
0	21	-0.000144522	0
0	22	9.99097e-05	0
0	23	7.36885e-05	0
0	24	-0.000109461	0
0	25	3.18314e-05	0
1	1	-0.0019172	0.001075
1	2	0.00798623	-0.00326015
1	3	-0.00830263	0.00261449
1	4	-0.000927731	0.00109567
1	5	0.00478991	-0.00322825
1	6	0.00307257	0.00248023
1	7	-0.00742303	0.000259381
1	8	-0.000790502	-0.00427551
1	9	0.0101737	0.00600669
1	10	-0.00985617	-0.00312528
1	11	0.00322463	-0.000443305
1	12	0.00140459	0.00100871
1	13	-0.00126179	-0.000362151
1	14	-0.000411904	0.000706005
1	15	0.000602085	-0.00116305
1	16	3.84998e-05	0.000800744
1	17	-0.000213612	-0.000265762
1	18	-1.68741e-06	0.000124216
1	19	0.000407716	-0.000238036
1	20	-0.000772739	0.000330348
1	21	0.000526234	-0.000204394
1	22	0.000231724	-8.47415e-05
1	23	-0.000730461	0.000263856
1	24	0.000663919	-0.000214146
1	25	-0.000339589	7.49059e-05
2	1	-0.00354819	-0.000424149
2	2	0.00542482	0.00420678
2	3	-0.0018966	-0.00556955
2	4	-0.00271615	-0.000344152
2	5	0.00176635	0.00605188
2	6	0.00380485	-0.0041334
2	7	-0.0073197	-0.002181
2	8	0.0058864	0.00593354
2	9	-0.0025719	-0.00494393
2	10	1.87858e-05	0.00156973
2	11	0.00196662	0.000981489
2	12	-0.00292279	-0.000954004
2	13	0.00205563	-0.000344967
2	14	-0.000614646	0.000526185
2	15	-2.95619e-05	0.000212194
2	16	6.52268e-05	-0.000381988
2	17	6.69802e-06	-6.69153e-05
2	18	-4.54626e-05	0.00041563
2	19	1.6172e-05	-0.000409203
2	20	1.11106e-05	0.00020369
2	21	-2.44828e-05	-1.67088e-05
2	22	6.87147e-05	-6.18523e-05
2	23	-7.42228e-05	5.99553e-05
2	24	1.24841e-05	-2.84974e-05
2	25	3.46055e-05	4.81752e-06
3	1	1.04287	0.321919
3	2	-1.83192	-0.563233
3	3	0.709882	0.21428
3	4	1.36674	0.424867
3	5	-1.73406	-0.533302
3	6	-0.200845	-0.0663322
3	7	2.33777	0.725588
3	8	-2.8143	-0.874068
3	9	1.86239	0.583423
3	10	-0.748487	-0.239777
3	11	0.166449	0.0562169
3	12	-0.0142228	-0.00553477
3	13	0.00188937	0.000626207
3	14	-0.00125495	-0.00020204
3	15	-0.000162695	-0.00066067
3	16	-0.000277275	0.000475094
3	17	0.000243837	-3.96247e-06
3	18	0.000394318	-4.08572e-06
3	19	-0.000324319	-0.000141604
3	20	-0.000646614	-1.87617e-05
3	21	0.00164681	0.000406171
3	22	-0.00184239	-0.000594048
3	23	0.00127083	0.000443584
3	24	-0.000560462	-0.000204968
3	25	0.000138833	6.66786e-05
4	1	0.00235745	0.00120109
4	2	-0.00492986	-0.00269786
4	3	0.00275963	0.00187536
4	4	0.00365308	0.00158169
4	5	-0.00867308	-0.00417591
4	6	0.00965043	0.00258494
4	7	-0.00811629	0.0023126
4	8	0.00596418	-0.00641655
4	9	-0.00356609	0.00674521
4	10	0.000936978	-0.00382106
4	11	0.00107785	0.000527839
4	12	-0.00169345	0.000967027
4	13	0.00122714	-0.000803577
4	14	-0.000618304	0.000152839
4	15	0.000261249	0.000210802
4	16	2.96334e-05	-0.000265288
4	17	-0.000236258	0.000266249
4	18	0.000211858	-0.000179749
4	19	-8.22217e-05	5.22024e-05
4	20	2.43303e-05	-8.69867e-05
4	21	-2.96373e-05	0.00016242
4	22	4.90275e-05	-0.000111127
4	23	-6.95445e-05	4.7277e-05
4	24	6.64864e-05	-4.86897e-05
4	25	-3.85267e-05	4.09728e-05
5	1	-0.0078723	-0.000192999
5	2	0.0225103	2.18198e-05
5	3	-0.0272723	0.00101077
5	4	0.00933563	-0.00162787
5	5	0.0202205	-0.000988078
5	6	-0.0384684	0.00672767
5	7	0.0353453	-0.0105527
5	8	-0.0199884	0.00869324
5	9	0.00660201	-0.00349308
5	10	-0.000546605	-0.000858223
5	11	-0.000925137	0.00277863
5	12	0.00111711	-0.00224886
5	13	-0.000967975	0.000215216
5	14	0.000487346	0.00133075
5	15	4.30609e-05	-0.00137616
5	16	-0.000302442	0.000703701
5	17	0.000334695	-0.000269966
5	18	-0.000396903	0.000224804
5	19	0.000486003	-0.000262028
5	20	-0.000363235	0.000142308
5	21	5.31711e-05	4.7975e-05
5	22	0.0001419	-0.000124928
5	23	-0.000109384	8.70686e-05
5	24	7.31215e-06	-3.74339e-05
5	25	3.84613e-05	1.78921e-05
6	1	0.00271284	-0.00144517
6	2	-0.00902891	0.00446062
6	3	0.0140836	-0.00554026
6	4	-0.0110778	0.00134253
6	5	-0.000279809	0.00571991
6	6	0.0119953	-0.00987947
6	7	-0.0156364	0.00876918
6	8	0.0110049	-0.00516026
6	9	-0.00428545	0.00259946
6	10	-0.000215646	-0.00170323
6	11	0.00212321	0.00115106
6	12	-0.00221837	-0.000433322
6	13	0.00137752	0.000108824
6	14	-0.00046087	-0.000119693
6	15	-7.52488e-05	-6.7562e-05
6	16	0.00021746	0.000374007
6	17	-0.000143816	-0.000468296
6	18	4.24952e-05	0.000312195
6	19	-5.96645e-06	-9.47649e-05
6	20	1.14782e-05	5.13892e-06
6	21	-1.22868e-05	-2.6469e-05
6	22	-1.50184e-06	3.68189e-05
6	23	1.04463e-05	-9.66348e-06
6	24	-2.19006e-06	-4.57808e-06
6	25	-1.0112e-05	-6.10185e-06
7	1	-0.000255936	-0.000955957
7	2	0.000175365	0.00374009
7	3	0.00054974	-0.00681377
7	4	0.000291388	0.00802417
7	5	-0.00394902	-0.00810533
7	6	0.00700137	0.00781453
7	7	-0.00645507	-0.00616218
7	8	0.0035069	0.00338497
7	9	-0.000289905	-0.000963035
7	10	-0.00163009	-0.000129696
7	11	0.00161715	-8.59048e-05
7	12	-0.000866273	0.000521549
7	13	0.000501638	-0.000232611
7	14	-0.000316082	-0.000394857
7	15	3.8023e-05	0.000510958
7	16	0.00014766	-0.00016376
7	17	0.000181252	2.31753e-05
7	18	-0.00119929	-0.000309591
7	19	0.0021755	0.000649943
7	20	-0.00221995	-0.00067359
7	21	0.0014321	0.000425629
7	22	-0.000569533	-0.000175808
7	23	0.000101859	4.27788e-05
7	24	9.53951e-06	3.50286e-06
7	25	4.59948e-06	-8.12332e-06
8	1	-0.000105163	-0.00200018
8	2	0.000242439	0.00828062
8	3	-9.96103e-05	-0.0175443
8	4	6.69322e-05	0.0239318
8	5	-0.00130926	-0.0226399
8	6	0.00305622	0.0151096
8	7	-0.00332522	-0.00684048
8	8	0.00247608	0.00192107
8	9	-0.00178068	-0.000386826
8	10	0.00109501	4.38597e-05
8	11	-0.00026681	0.000190655
8	12	-0.000170042	-0.000275501
8	13	3.66384e-05	0.000326047
8	14	0.000218654	-0.000350512
8	15	-0.000198053	0.000271999
8	16	8.61649e-06	-0.000183307
8	17	7.32939e-05	0.000115386
8	18	-3.82525e-05	-7.27261e-05
8	19	4.98877e-06	7.35378e-05
8	20	-6.64563e-06	-6.71702e-05
8	21	3.21739e-05	3.44432e-05
8	22	-5.77991e-05	-6.00437e-06
8	23	5.52144e-05	-1.10892e-05
8	24	-3.09902e-05	1.57236e-05
8	25	1.84381e-05	-6.51517e-06
9	1	-0.000365046	0.000359448
9	2	0.000923412	-0.000630855
9	3	-0.000744542	-0.000479283
9	4	-0.000478838	0.00285661
9	5	0.00216961	-0.00438679
9	6	-0.00320464	0.00329622
9	7	0.0021119	-0.000431057
9	8	0.000450935	-0.00142072
9	9	-0.00164249	0.000886937
9	10	0.000739358	0.000556208
9	11	0.000296947	-0.000984459
9	12	-0.000537833	0.000397576
9	13	0.000608539	0.000133895
9	14	-0.000639327	-0.000224475
9	15	0.00037818	8.59024e-05
9	16	-0.000147256	8.45939e-05
9	17	0.000234624	-0.000165042
9	18	-0.00035019	0.000125222
9	19	0.000255971	-2.35098e-05
9	20	-9.61201e-05	-5.06579e-05
9	21	1.73742e-05	4.63884e-05
9	22	-1.36708e-05	-6.03057e-06
9	23	2.85205e-05	-6.91238e-06
9	24	-1.74363e-05	-8.96042e-06
9	25	-5.55495e-06	1.4527e-05
10	1	-0.000398798	4.35642e-05
10	2	0.00181963	-0.000134428
10	3	-0.00382689	-0.000426466
10	4	0.00467443	0.00221288
10	5	-0.00385678	-0.00383771
10	6	0.00262724	0.00325273
10	7	-0.00141653	-0.00081245
10	8	0.000163185	-0.0010893
10	9	0.000240663	0.0010672
10	10	0.000297172	-0.000200433
10	11	-0.000564047	-4.38093e-05
10	12	0.000294557	-0.000100702
10	13	-0.00017073	4.01929e-06
10	14	0.000201621	0.000199647
10	15	-3.66201e-05	-0.000311005
10	16	-0.000142916	0.000275898
10	17	8.09663e-05	-0.000120063
10	18	4.64534e-05	-6.50347e-06
10	19	-4.52857e-05	3.58874e-05
10	20	-4.38453e-06	-2.74492e-05
10	21	1.94761e-05	2.00599e-05
10	22	-2.71189e-05	-1.17168e-05
10	23	2.9262e-05	1.39086e-06
10	24	-8.21137e-06	3.48579e-06
10	25	-1.12608e-05	-1.50517e-06
11	1	-0.000112242	-0.000268402
11	2	0.000282746	0.000926741
11	3	-0.000418721	-0.00115542
11	4	0.000957531	0.00057306
11	5	-0.00189393	-5.26646e-05
11	6	0.0021488	-6.99498e-05
11	7	-0.00154023	-9.04987e-06
11	8	0.00103407	0.000217374
11	9	-0.000898068	-0.000132529
11	10	0.000667152	-0.000219825
11	11	-0.000310822	0.000224098
11	12	0.000230588	0.000100196
11	13	-0.000454215	-0.000308288
11	14	0.00063917	0.000340327
11	15	-0.000373735	-0.000240666
11	16	-0.000524444	-6.95714e-05
11	17	0.00149556	0.00043284
11	18	-0.00175881	-0.000551173
11	19	0.00127813	0.000410772
11	20	-0.000598507	-0.000211824
11	21	0.000154192	7.81457e-05
11	22	-1.01611e-05	-2.08959e-05
11	23	2.73472e-06	1.04757e-05
11	24	-2.81174e-07	-4.8091e-06
11	25	-1.60136e-06	-1.0307e-05
12	1	1.01956e-05	-1.86127e-05
12	2	0.000128284	-0.000251558
12	3	-0.000731361	0.00127702
12	4	0.00140077	-0.00274974
12	5	-0.00131622	0.00329983
12	6	0.000911542	-0.00192592
12	7	-0.000975132	-0.000490371
12	8	0.000903189	0.00207769
12	9	-3.22366e-05	-0.00212919
12	10	-0.000856434	0.00144454
12	11	0.000795291	-0.000849207
12	12	-0.000174685	0.000441082
12	13	-0.000169512	-0.000179099
12	14	0.000182912	8.72204e-05
12	15	-0.000114842	-2.42082e-05
12	16	4.60771e-05	-7.46258e-05
12	17	-1.26895e-05	8.81552e-05
12	18	1.01853e-05	-2.75139e-05
12	19	-6.82985e-06	-1.0809e-06
12	20	-1.08458e-06	-1.51114e-06
12	21	6.66723e-06	7.76775e-06
12	22	-8.41922e-06	-2.03024e-05
12	23	7.92009e-06	2.52946e-05
12	24	-7.57068e-06	-1.4522e-05
12	25	8.33401e-06	3.56158e-06
13	1	-7.06234e-05	-4.8457e-05
13	2	0.000107993	0.000115786
13	3	0.000223391	-0.00011703
13	4	-0.000900498	0.000401625
13	5	0.00148929	-0.00121967
13	6	-0.00157788	0.00193267
13	7	0.0010163	-0.00192421
13	8	-0.000220737	0.00137616
13	9	-0.000198135	-0.000691563
13	10	0.000213703	0.00014236
13	11	-0.000115116	0.00011128
13	12	-2.72099e-05	-0.000145073
13	13	0.000142629	8.64397e-05
13	14	-0.000118419	3.24013e-05
13	15	3.58897e-05	-0.000105932
13	16	5.65748e-06	7.13718e-05
13	17	-1.53639e-05	-1.90585e-05
13	18	-1.09836e-05	-2.26512e-06
13	19	5.12209e-05	1.39438e-05
13	20	-4.67471e-05	-1.74061e-05
13	21	1.41169e-05	6.8995e-06
13	22	3.85796e-06	7.32852e-06
13	23	-5.79846e-06	-1.354e-05
13	24	-9.39973e-06	1.4154e-05
13	25	3.55315e-05	-1.67134e-05
14	1	2.73069e-05	1.49112e-05
14	2	-0.00023428	-0.000132518
14	3	0.000664054	0.000446873
14	4	-0.00105236	-0.00085195
14	5	0.00131799	0.000756624
14	6	-0.00151863	0.000357313
14	7	0.00138032	-0.00170691
14	8	-0.000941389	0.00192967
14	9	0.000685067	-0.00114066
14	10	-0.00054673	0.000393448
14	11	0.000167789	-2.7313e-05
14	12	0.000235737	-8.07246e-05
14	13	-0.000258997	-5.4579e-06
14	14	1.67299e-05	0.000110366
14	15	0.000103589	-8.64752e-05
14	16	-4.53234e-05	1.04974e-05
14	17	5.02041e-06	1.83804e-05
14	18	-2.14724e-05	-2.53644e-05
14	19	7.83617e-06	3.955e-05
14	20	3.07366e-05	-3.38003e-05
14	21	-3.71971e-05	2.01595e-06
14	22	1.1922e-05	1.17384e-05
14	23	5.90606e-06	7.9064e-06
14	24	-3.85009e-07	-2.4413e-05
14	25	-9.19168e-06	1.63835e-05
15	1	-1.39651e-05	-4.66402e-05
15	2	0.000194775	9.89282e-05
15	3	-0.000665237	4.92825e-05
15	4	0.00112726	-0.000287912
15	5	-0.00136846	0.000258378
15	6	0.00144121	-1.46013e-06
15	7	-0.00111472	-0.000161458
15	8	0.000410872	0.000190545
15	9	5.94907e-05	-0.000193201
15	10	9.81001e-06	0.000123472
15	11	-0.000331348	-2.49771e-05
15	12	0.000663037	1.71873e-05
15	13	-0.000834105	-2.0993e-05
15	14	0.000555744	-5.44188e-05
15	15	0.000113265	0.000157805
15	16	-0.000669827	-0.000226169
15	17	0.000760393	0.000226542
15	18	-0.000500651	-0.000154431
15	19	0.000208745	5.15135e-05
15	20	-5.65153e-05	1.84574e-05
15	21	1.44659e-05	-3.05846e-05
15	22	-3.12148e-06	1.6327e-05
15	23	6.41238e-06	-6.84237e-06
15	24	-2.44785e-05	3.7782e-06
15	25	2.09278e-05	-4.28021e-06
16	1	-3.02484e-05	2.62853e-05
16	2	0.00012924	-0.000103101
16	3	-0.000252332	0.000180957
16	4	9.53295e-05	-0.000263599
16	5	0.000526245	0.000406658
16	6	-0.00115107	-0.000415893
16	7	0.00113149	0.000185464
16	8	-0.000599542	-4.70502e-05
16	9	0.000264977	9.22163e-05
16	10	-0.000263322	-3.47e-06
16	11	0.000209827	-0.000231937
16	12	-1.92622e-05	0.00031692
16	13	-0.00014629	-0.000183247
16	14	0.000189323	1.01097e-05
16	15	-0.000105124	7.46443e-05
16	16	-3.79824e-06	-6.44657e-05
16	17	3.84908e-05	1.26969e-05
16	18	-1.50232e-05	1.3215e-05
16	19	-1.09114e-05	-2.24513e-06
16	20	1.63926e-05	-6.5362e-07
16	21	-7.54056e-06	-1.37185e-05
16	22	-2.63798e-07	1.54047e-05
16	23	-1.02966e-07	-3.43434e-06
16	24	4.04351e-06	-3.54721e-06
16	25	-4.16669e-06	3.9828e-06
17	1	8.48808e-06	5.42871e-05
17	2	5.34649e-09	-0.000109508
17	3	4.99744e-05	4.72047e-05
17	4	-0.000170384	5.37667e-05
17	5	0.000137158	1.76062e-05
17	6	4.84908e-05	-0.000197945
17	7	-7.18597e-05	0.000134219
17	8	2.29528e-05	0.000205096
17	9	-0.00019289	-0.000409477
17	10	0.000296542	0.000305077
17	11	-7.99763e-05	-0.000124161
17	12	-8.75517e-05	2.98975e-05
17	13	-4.76407e-05	3.12762e-05
17	14	0.000226726	-0.000123454
17	15	-0.000204353	0.000190543
17	16	7.84829e-05	-0.000131778
17	17	-2.45516e-05	2.77102e-06
17	18	2.8896e-05	5.58758e-05
17	19	-9.71468e-06	-4.01074e-05
17	20	-1.92148e-05	2.57158e-05
17	21	2.23012e-05	-2.19323e-05
17	22	-2.24757e-05	1.54308e-05
17	23	4.57047e-05	-1.96883e-05
17	24	-6.97728e-05	2.9467e-05
17	25	6.49797e-05	-2.58494e-05
18	1	3.16394e-05	-1.63818e-05
18	2	-7.21723e-05	0.000127245
18	3	1.28321e-05	-0.000345602
18	4	0.00010704	0.000352698
18	5	-0.000196799	8.99205e-05
18	6	0.000397058	-0.000556354
18	7	-0.000708017	0.000507871
18	8	0.000679288	-0.0001439
18	9	-0.000170741	-1.65223e-05
18	10	-0.00024475	-6.13752e-06
18	11	0.000217091	-4.09366e-05
18	12	-4.05334e-05	9.59642e-05
18	13	-4.33147e-06	-6.89228e-05
18	14	-3.3106e-05	2.33759e-05
18	15	4.36421e-05	1.12703e-06
18	16	-2.07225e-05	9.83352e-07
18	17	-2.11314e-06	-1.8651e-05
18	18	8.79997e-06	1.81799e-05
18	19	-2.30241e-06	2.29209e-06
18	20	-8.76083e-06	-1.60315e-05
18	21	1.75352e-05	1.43454e-05
18	22	-1.45618e-05	-2.38562e-06
18	23	-1.19396e-06	-9.06416e-06
18	24	1.32618e-05	1.02315e-05
18	25	-1.0162e-05	-5.8128e-06
19	1	1.0011e-05	-1.30288e-05
19	2	-6.42166e-07	-1.5483e-05
19	3	-0.000138461	0.000173675
19	4	0.000376456	-0.00043192
19	5	-0.000515444	0.000616579
19	6	0.000473426	-0.000537008
19	7	-0.000225692	0.000265825
19	8	-0.000185726	-9.22324e-05
19	9	0.000476777	0.0001106
19	10	-0.000371592	-0.000136051
19	11	-5.58001e-05	2.37337e-05
19	12	0.000442424	0.000149361
19	13	-0.000493523	-0.000214746
19	14	0.00022435	0.000125877
19	15	0.000108486	1.34065e-06
19	16	-0.00024072	-5.25936e-05
19	17	0.00014458	3.61079e-05
19	18	-1.45908e-05	-2.20562e-05
19	19	-2.28596e-05	2.39316e-05
19	20	1.51697e-05	-1.28026e-05
19	21	-8.10328e-06	-4.5515e-06
19	22	-9.09546e-06	4.6151e-06
19	23	8.92859e-06	1.71523e-07
19	24	3.27207e-05	9.4451e-06
19	25	-4.4913e-05	-1.4344e-05
20	1	7.01172e-06	-3.89973e-05
20	2	4.04109e-05	0.000142881
20	3	-0.000238369	-0.000147966
20	4	0.000506614	-3.08217e-05
20	5	-0.000562985	0.000156718
20	6	0.000252989	-0.000129008
20	7	0.000155091	4.55755e-05
20	8	-0.00024722	9.03524e-05
20	9	5.83117e-05	-0.000150409
20	10	7.06633e-05	4.54773e-05
20	11	-5.30233e-05	6.14943e-05
20	12	8.06874e-06	-8.6047e-05
20	13	4.57262e-06	6.85983e-05
20	14	2.82756e-05	-3.11207e-05
20	15	-7.73895e-05	8.71932e-06
20	16	7.81025e-05	-1.57983e-05
20	17	-3.20961e-05	2.2532e-05
20	18	-8.65447e-06	-1.65125e-05
20	19	2.49936e-05	1.22184e-05
20	20	-2.42862e-05	-8.6446e-06
20	21	1.32039e-05	-1.92926e-06
20	22	-3.39888e-06	1.05231e-05
20	23	2.77764e-06	-6.94828e-06
20	24	-2.88043e-06	-4.56603e-07
20	25	-1.94387e-06	1.76858e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode33_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	1.71945	0
0	2	-1.99138	0
0	3	-0.0131949	0
0	4	2.11968	0
0	5	-0.870474	0
0	6	-2.073	0
0	7	2.15018	0
0	8	1.03574	0
0	9	-3.80142	0
0	10	3.83724	0
0	11	-2.17943	0
0	12	0.726222	0
0	13	-0.120909	0
0	14	0.0078271	0
0	15	-0.00465676	0
0	16	0.0013462	0
0	17	0.00060642	0
0	18	-1.18847e-05	0
0	19	-0.000113152	0
0	20	-1.96476e-05	0
0	21	-0.000714491	0
0	22	0.00229534	0
0	23	-0.00347985	0
0	24	0.0031994	0
0	25	-0.00185267	0
1	1	0.00212926	-0.000475953
1	2	-0.00595044	0.00128538
1	3	0.00411755	-0.000651721
1	4	0.00454145	-0.00097923
1	5	-0.00811768	0.00108877
1	6	0.000717269	-0.000246061
1	7	0.00791204	0.00136508
1	8	-0.00775804	-0.00401586
1	9	0.00183304	0.00402531
1	10	0.00112507	-0.000372681
1	11	6.90635e-05	-0.00295839
1	12	-0.000665053	0.00331067
1	13	-0.000328399	-0.00173161
1	14	0.000507643	6.57349e-05
1	15	0.00018378	0.000666521
1	16	-0.000230338	-0.000536276
1	17	-0.000178009	0.000212871
1	18	0.000191415	-5.22507e-05
1	19	-1.20359e-05	4.52891e-05
1	20	-1.06312e-05	-7.51808e-05
1	21	-2.26758e-05	5.50132e-05
1	22	2.07849e-05	-2.10847e-05
1	23	-2.27497e-06	7.41344e-06
1	24	-2.25033e-05	-1.37475e-05
1	25	4.50802e-05	4.00189e-05
2	1	0.00144051	0.00670211
2	2	-0.00092179	-0.00872842
2	3	-0.00247508	-0.00117345
2	4	0.00445604	0.0105921
2	5	-0.00232602	-0.00474933
2	6	-0.000699446	-0.00887501
2	7	0.00164438	0.0132007
2	8	-0.00196881	-0.00585349
2	9	0.00307203	-0.00281932
2	10	-0.00342094	0.00575411
2	11	0.00182514	-0.00419329
2	12	0.000304119	0.00172518
2	13	-0.00105386	2.47488e-05
2	14	0.0003917	-0.000851962
2	15	0.000270756	0.000831408
2	16	-0.000304916	-0.000320724
2	17	0.000286336	-7.77938e-05
2	18	-0.000364349	0.000120273
2	19	0.00025004	-6.86401e-05
2	20	-6.86515e-05	6.27203e-05
2	21	-4.80621e-06	-2.81495e-06
2	22	6.7928e-06	-6.19991e-05
2	23	1.99968e-05	3.52324e-05
2	24	-2.93362e-05	2.29017e-05
2	25	-1.75349e-06	-3.65716e-05
3	1	0.0125506	0.0147092
3	2	-0.0240429	-0.0267421
3	3	0.0135874	0.013721
3	4	0.0120739	0.0127376
3	5	-0.0218861	-0.0187335
3	6	0.00359767	-0.00387296
3	7	0.0220726	0.0291322
3	8	-0.0323488	-0.0342597
3	9	0.0257549	0.0221983
3	10	-0.0137945	-0.00767243
3	11	0.00509743	-0.000581692
3	12	-0.000994775	0.00261376
3	13	-8.55333e-05	-0.00181172
3	14	-0.000260029	0.000523885
3	15	0.000507565	0.000264668
3	16	-0.000216394	-0.000341924
3	17	-6.18809e-05	8.1429e-05
3	18	6.97251e-05	8.46662e-05
3	19	-1.9567e-05	-4.30355e-05
3	20	5.65679e-05	-3.85066e-05
3	21	-5.56174e-05	3.45411e-05
3	22	-3.99718e-05	-6.87125e-06
3	23	7.51279e-05	9.48814e-06
3	24	-1.53878e-05	-1.55504e-05
3	25	-2.44315e-05	3.93495e-06
4	1	-0.00201977	0.00249799
4	2	0.00354343	-0.00656192
4	3	0.000903075	0.00734161
4	4	-0.00837776	-0.00203941
4	5	0.00601665	-0.00546826
4	6	0.0100822	0.00931485
4	7	-0.0256398	-0.00795093
4	8	0.0263558	0.00351028
4	9	-0.0147624	0.00132242
4	10	0.00344645	-0.00408377
4	11	0.000785836	0.00375399
4	12	-0.000457609	-0.00181466
4	13	-0.000246474	0.000274641
4	14	0.000184837	0.000286205
4	15	-0.000154438	-0.000365098
4	16	0.000497483	0.000482479
4	17	-0.000379716	-0.000567792
4	18	-0.000363091	0.000354959
4	19	0.000392818	-4.26052e-05
4	20	0.000969073	-4.71618e-05
4	21	-0.00244143	-1.15026e-05
4	22	0.00257507	2.15836e-05
4	23	-0.00155539	1.54843e-06
4	24	0.000527696	5.21635e-06
4	25	-7.8831e-05	-8.46554e-06
5	1	0.00239295	-0.00370253
5	2	-0.00591229	0.00976307
5	3	0.00710618	-0.0102093
5	4	-0.00544103	0.00130118
5	5	0.00243628	0.0091903
5	6	0.00133895	-0.0126111
5	7	-0.00486745	0.00990375
5	8	0.00624898	-0.00627791
5	9	-0.00478262	0.00343674
5	10	0.00169186	-0.00132018
5	11	0.000945425	0.000441284
5	12	-0.00199264	-0.000374846
5	13	0.00168502	0.000117786
5	14	-0.000774018	0.000309702
5	15	3.7206e-05	-0.000344764
5	16	0.000173288	8.0859e-05
5	17	-7.50918e-05	1.76312e-05
5	18	-3.00987e-05	2.80365e-05
5	19	6.13413e-05	1.02627e-05
5	20	-6.55092e-05	-6.5137e-05
5	21	6.12147e-05	2.62979e-05
5	22	-3.82966e-05	2.86746e-05
5	23	2.00273e-05	-3.39939e-05
5	24	-1.50323e-05	2.36497e-05
5	25	3.7358e-06	-2.44795e-05
6	1	-0.000583399	-0.0010027
6	2	0.00136098	0.00405398
6	3	-0.000642279	-0.00794139
6	4	-0.00243704	0.00869717
6	5	0.00641533	-0.00405821
6	6	-0.00841509	-0.00318703
6	7	0.00694547	0.00744191
6	8	-0.00344863	-0.00608431
6	9	0.000670209	0.00232795
6	10	-8.64223e-05	-0.000137312
6	11	0.000545699	-0.000641619
6	12	-0.00042298	0.0013027
6	13	2.33676e-06	-0.00144712
6	14	-4.16486e-05	0.000846575
6	15	0.00029141	-0.000223117
6	16	-0.00031857	6.71456e-06
6	17	0.000165587	3.18702e-05
6	18	-2.59777e-05	-0.000107175
6	19	-2.08196e-05	0.000120047
6	20	6.80064e-06	-3.84744e-05
6	21	7.19409e-06	-1.28737e-05
6	22	-9.64582e-07	-6.81459e-07
6	23	-1.39827e-05	1.93219e-05
6	24	2.01553e-05	-1.60602e-05
6	25	-1.24096e-05	4.62154e-06
7	1	-0.000563362	-0.000827249
7	2	0.00335464	0.0040539
7	3	-0.00883307	-0.0089333
7	4	0.0146215	0.0120429
7	5	-0.0177931	-0.0117333
7	6	0.0166006	0.00918071
7	7	-0.0116494	-0.0059551
7	8	0.00630147	0.00304525
7	9	-0.00322571	-0.00110785
7	10	0.00179698	0.000334536
7	11	-0.000482392	-0.000188345
7	12	-0.000649472	0.000179023
7	13	0.00093754	-0.000237428
7	14	-0.000628507	0.00012067
7	15	0.000290997	0.000190301
7	16	-5.66673e-05	-0.000268134
7	17	-4.20257e-05	5.18466e-05
7	18	-1.24367e-05	7.95741e-05
7	19	8.72642e-05	-6.7624e-06
7	20	-0.000107585	-4.95499e-05
7	21	8.62502e-05	-1.69177e-05
7	22	-5.97674e-05	8.34483e-05
7	23	4.97564e-05	-6.66797e-05
7	24	-2.66911e-05	3.12976e-05
7	25	-7.71976e-06	-2.97729e-05
8	1	0.00136575	0.00123827
8	2	-0.00483595	-0.00538938
8	3	0.00778686	0.0120328
8	4	-0.00595599	-0.0176249
8	5	-0.00083739	0.0184091
8	6	0.00699178	-0.0141672
8	7	-0.00744609	0.00782559
8	8	0.00355308	-0.00249517
8	9	1.66452e-05	-0.000129011
8	10	-0.00107205	0.000203392
8	11	0.00060021	0.000720205
8	12	-3.08666e-05	-0.00108691
8	13	-0.000404375	0.000679644
8	14	0.000786216	-0.000225454
8	15	-0.000599631	3.30267e-05
8	16	-0.000351636	3.28645e-05
8	17	0.00116674	-1.469e-05
8	18	-0.000854851	-5.62251e-05
8	19	-0.000290036	8.25696e-05
8	20	0.0010585	-2.75296e-05
8	21	-0.000904402	-4.1501e-05
8	22	0.000365272	5.09428e-05
8	23	-4.31069e-05	-1.58408e-05
8	24	-1.81919e-05	-6.76667e-06
8	25	7.29393e-06	9.73288e-07
9	1	2.25726e-05	0.0003819
9	2	0.000592338	-0.0015087
9	3	-0.00213953	0.00237784
9	4	0.00326247	-0.00150172
9	5	-0.00284907	-0.00080937
9	6	0.00188083	0.00294388
9	7	-0.00151567	-0.0037003
9	8	0.00155125	0.002968
9	9	-0.00144712	-0.00138956
9	10	0.00110856	-0.000291456
9	11	-0.000801041	0.00108201
9	12	0.000712887	-0.000610345
9	13	-0.000517188	-8.46557e-05
9	14	7.32412e-05	0.000203609
9	15	0.000152822	-5.48262e-05
9	16	-2.69157e-05	2.40162e-05
9	17	-9.00897e-05	-6.92528e-05
9	18	6.05515e-05	8.34865e-05
9	19	-5.48365e-06	-7.71776e-05
9	20	-1.72499e-05	4.72531e-05
9	21	1.77068e-05	5.56001e-06
9	22	-6.90369e-06	-2.84821e-05
9	23	2.56864e-06	1.3945e-05
9	24	-1.13904e-05	-3.57479e-06
9	25	1.6513e-05	4.48144e-06
10	1	0.000329803	0.000465356
10	2	-0.00171633	-0.00185071
10	3	0.00456964	0.00396006
10	4	-0.00791334	-0.00577561
10	5	0.00952837	0.00592455
10	6	-0.00837003	-0.00430099
10	7	0.00606903	0.00250752
10	8	-0.00422731	-0.00148472
10	9	0.00266811	0.000762637
10	10	-0.00101937	-0.000181287
10	11	-0.000389042	-9.82663e-06
10	12	0.000925502	-6.31264e-05
10	13	-0.000544489	0.000153937
10	14	4.56496e-05	-0.000119439
10	15	2.01558e-06	-2.84347e-05
10	16	0.00013963	0.000110968
10	17	-0.000112206	-8.81063e-05
10	18	-1.76334e-06	4.85895e-05
10	19	2.15658e-05	6.12787e-06
10	20	1.25159e-05	-6.5626e-05
10	21	-6.30573e-07	5.82993e-05
10	22	-3.25996e-05	2.94405e-06
10	23	2.87801e-05	-3.40825e-05
10	24	-1.11301e-06	2.15868e-05
10	25	-1.23574e-05	-8.7529e-06
11	1	9.15755e-05	-6.9462e-05
11	2	-0.000421382	0.000191179
11	3	0.000988547	-0.000334902
11	4	-0.00128415	0.000725326
11	5	0.000798031	-0.0013586
11	6	-0.000185621	0.00174935
11	7	0.000140403	-0.00155095
11	8	-0.000111722	0.000870383
11	9	-0.000233611	-0.000242856
11	10	0.000327275	8.04482e-05
11	11	-3.1152e-06	-0.000194044
11	12	-0.000226869	0.000271423
11	13	0.000135598	-0.000231531
11	14	2.26808e-05	8.84911e-05
11	15	-6.56601e-05	3.37865e-05
11	16	1.25712e-05	-4.09349e-05
11	17	4.51437e-05	9.77419e-06
11	18	-5.17651e-05	-7.75482e-06
11	19	3.15374e-05	1.85529e-05
11	20	-9.13802e-06	-1.8365e-05
11	21	-5.69929e-06	2.92694e-06
11	22	4.8844e-06	1.0828e-05
11	23	6.36175e-07	-5.82364e-06
11	24	-1.19579e-06	-2.33212e-06
11	25	-1.73531e-07	-4.6624e-06
12	1	-0.000158068	6.24457e-05
12	2	0.000726946	-0.000420737
12	3	-0.00147819	0.00136589
12	4	0.00194209	-0.00248763
12	5	-0.00183242	0.00259022
12	6	0.00118243	-0.00132955
12	7	-0.000521318	-2.27345e-05
12	8	0.000252106	0.000278741
12	9	-7.28764e-05	0.000198529
12	10	-0.000237927	-0.000324496
12	11	0.000307015	-4.63391e-05
12	12	3.32181e-05	0.000233802
12	13	-0.000369951	-4.18716e-05
12	14	0.000207337	-0.000172087
12	15	0.000452493	0.000222382
12	16	-0.000934151	-0.000152325
12	17	0.00066225	3.27629e-05
12	18	-1.20782e-05	3.49365e-05
12	19	-0.0002793	-1.78856e-05
12	20	0.00015335	-1.67196e-05
12	21	-7.79438e-06	2.88408e-05
12	22	-1.14485e-05	-2.49939e-05
12	23	-2.45749e-06	1.4071e-05
12	24	5.35743e-06	-7.51515e-06
12	25	-3.28826e-05	8.69536e-06
13	1	-0.000180648	5.10203e-05
13	2	0.000623323	-0.000425105
13	3	-0.000732829	0.00112084
13	4	-0.000163575	-0.0016529
13	5	0.00151023	0.00147168
13	6	-0.00213659	-0.000612436
13	7	0.00182413	-9.82792e-05
13	8	-0.00108098	0.000186976
13	9	0.000364866	5.76435e-06
13	10	2.86883e-05	-0.000131551
13	11	-9.65514e-05	0.000124728
13	12	1.87453e-06	-5.20206e-05
13	13	9.04167e-05	1.06065e-05
13	14	-7.7954e-05	2.04895e-05
13	15	2.75718e-05	-9.4289e-05
13	16	-1.77804e-05	0.00013823
13	17	2.40129e-05	-8.97718e-05
13	18	-1.87489e-05	3.4921e-06
13	19	8.27502e-06	4.07442e-05
13	20	-5.78911e-06	-2.82609e-05
13	21	5.25081e-06	1.03868e-05
13	22	8.4807e-06	-1.71018e-05
13	23	-2.19368e-05	2.08248e-05
13	24	1.58401e-05	-8.72402e-06
13	25	9.16686e-07	1.45587e-06
14	1	-0.000117675	-9.0866e-06
14	2	0.000369875	1.69789e-05
14	3	-0.000675561	-1.49585e-05
14	4	0.000853757	6.28791e-05
14	5	-0.000489937	-0.000111515
14	6	-0.00030864	7.59297e-06
14	7	0.000728287	4.43181e-05
14	8	-0.000555055	0.000180917
14	9	0.000259835	-0.000304081
14	10	-3.24956e-05	3.31528e-05
14	11	-0.00013966	0.000209353
14	12	8.27913e-05	-9.9799e-05
14	13	0.000175468	-7.63899e-05
14	14	-0.000270641	0.000102227
14	15	0.00010971	-8.4506e-05
14	16	3.51035e-05	5.86606e-05
14	17	-3.17359e-05	7.33646e-06
14	18	-8.65544e-06	-5.66145e-05
14	19	6.41911e-06	5.36623e-05
14	20	8.67298e-06	-3.03592e-05
14	21	-1.25078e-05	9.13283e-06
14	22	1.36151e-05	7.7987e-06
14	23	-1.09658e-05	-1.94195e-05
14	24	3.32509e-06	2.01498e-05
14	25	1.88632e-06	-9.21306e-06
15	1	-4.17396e-05	-4.83424e-05
15	2	0.000115282	5.96006e-05
15	3	-0.000258843	6.71268e-05
15	4	0.000742936	-0.000126036
15	5	-0.0014296	-2.31608e-05
15	6	0.00143194	0.000189879
15	7	-0.00055439	-0.000164112
15	8	-0.000179327	-1.42418e-05
15	9	0.000147147	8.27335e-05
15	10	0.000186295	5.72689e-05
15	11	-0.000193208	-0.000182736
15	12	-9.29097e-05	0.000133021
15	13	0.000237254	-7.15494e-05
15	14	-0.000172538	0.000139193
15	15	9.38142e-05	-0.000182065
15	16	-2.19458e-05	9.20832e-05
15	17	-2.6656e-05	-5.14948e-07
15	18	7.30366e-06	1.24533e-07
15	19	1.25167e-05	-2.38132e-05
15	20	2.81385e-06	2.33631e-05
15	21	-1.33972e-05	-2.20643e-05
15	22	6.92041e-06	2.36379e-05
15	23	1.01143e-06	-1.35809e-05
15	24	9.24806e-07	-5.49448e-07
15	25	-3.9608e-06	6.23842e-06
16	1	-2.56506e-05	1.26564e-06
16	2	0.000189022	-0.00016732
16	3	-0.000517257	0.000585885
16	4	0.00080949	-0.00106767
16	5	-0.000834605	0.00122807
16	6	0.00047019	-0.000691024
16	7	-1.40263e-05	-0.000179471
16	8	-0.000221271	0.000474301
16	9	0.000420323	-0.000165441
16	10	-0.000547233	-6.39024e-05
16	11	0.000330905	2.66809e-05
16	12	9.61184e-06	3.46392e-05
16	13	-8.08767e-05	-2.31273e-05
16	14	-8.17675e-05	1.66959e-06
16	15	0.000177101	1.25319e-06
16	16	-8.37232e-05	1.76731e-06
16	17	-6.04248e-05	-1.39547e-06
16	18	0.000111804	-1.32967e-06
16	19	-8.23063e-05	4.68677e-07
16	20	4.06475e-05	-2.43818e-06
16	21	-1.38296e-05	1.00104e-05
16	22	2.41173e-06	-1.20412e-05
16	23	-2.11284e-05	5.769e-06
16	24	7.77238e-05	2.47125e-07
16	25	-8.63041e-05	-1.26637e-06
17	1	-5.45987e-05	-3.81305e-05
17	2	0.000286281	0.000134171
17	3	-0.000635877	-3.25688e-05
17	4	0.000739962	-0.000520751
17	5	-0.000450151	0.00101484
17	6	0.000195993	-0.000780597
17	7	-0.000209872	0.000104542
17	8	0.000147944	0.000365054
17	9	0.000111349	-0.000403433
17	10	-0.000277861	0.000158612
17	11	0.000238847	2.1364e-05
17	12	-0.000156866	-2.49953e-05
17	13	0.000112953	1.44394e-05
17	14	-5.86054e-05	-1.65367e-05
17	15	1.23104e-05	-2.36971e-05
17	16	-2.28563e-05	6.54197e-05
17	17	4.59991e-05	-6.64999e-05
17	18	-3.12036e-05	3.75228e-05
17	19	1.11359e-06	-6.93639e-06
17	20	1.15972e-05	-4.12963e-06
17	21	-4.98474e-06	2.82928e-06
17	22	-7.14538e-06	-3.19317e-06
17	23	1.32532e-05	5.7111e-06
17	24	-9.33215e-06	-8.48118e-06
17	25	8.71397e-07	9.28953e-06
18	1	1.9415e-05	-2.12403e-05
18	2	5.23266e-06	0.000103367
18	3	-0.000109263	-0.000158166
18	4	0.000101996	5.25746e-06
18	5	6.58932e-05	0.000327707
18	6	-0.000143571	-0.000476808
18	7	2.42859e-05	0.000329571
18	8	0.000150999	-0.000231508
18	9	-0.000187657	0.000270771
18	10	5.80824e-05	-0.000224128
18	11	3.95321e-05	9.13922e-05
18	12	-2.6481e-05	-1.23487e-05
18	13	1.74473e-05	-4.31397e-05
18	14	-4.18343e-05	9.66386e-05
18	15	5.28911e-05	-5.82311e-05
18	16	-3.72672e-05	-3.809e-05
18	17	1.40683e-06	7.56089e-05
18	18	2.07471e-05	-4.6827e-05
18	19	-1.29713e-05	1.23124e-05
18	20	6.79365e-06	3.63684e-06
18	21	-1.06742e-05	-8.73551e-06
18	22	4.7924e-06	9.0764e-06
18	23	6.111e-06	-7.5935e-06
18	24	-8.63884e-06	8.10463e-06
18	25	5.14882e-06	-6.79217e-06
19	1	1.20226e-05	1.17429e-05
19	2	-9.44549e-05	-3.25676e-05
19	3	0.00020809	9.5113e-05
19	4	-0.0001688	-0.000277938
19	5	-9.88471e-05	0.000488238
19	6	0.000418226	-0.000563413
19	7	-0.000504187	0.000495745
19	8	0.000327686	-0.000305807
19	9	-0.000137998	4.41448e-05
19	10	2.5629e-05	0.000140148
19	11	2.89679e-05	-0.000158281
19	12	2.633e-05	8.92661e-05
19	13	-0.000124811	-5.23597e-05
19	14	0.000144448	5.88668e-05
19	15	-8.69229e-05	-4.94435e-05
19	16	1.79858e-05	1.09671e-05
19	17	1.44327e-05	1.35506e-05
19	18	-1.18021e-05	-7.70246e-06
19	19	7.42227e-06	-3.73941e-06
19	20	-1.28666e-05	6.92299e-06
19	21	1.17333e-05	-8.03298e-06
19	22	2.57435e-07	8.59616e-06
19	23	-5.11774e-06	-5.78623e-06
19	24	-2.1543e-06	2.98131e-06
19	25	7.04578e-06	-3.08217e-06
20	1	-1.40948e-05	-6.7108e-06
20	2	6.51177e-05	2.73103e-05
20	3	-0.000199711	-2.67702e-06
20	4	0.000415548	-6.72886e-05
20	5	-0.000509709	3.97178e-05
20	6	0.000255459	9.41008e-05
20	7	0.000197564	-0.000212773
20	8	-0.000433158	0.000286232
20	9	0.000327028	-0.000287934
20	10	-0.000104702	0.000179137
20	11	-4.31539e-05	-5.2444e-05
20	12	8.44936e-05	1.82729e-05
20	13	-8.92077e-05	-3.1275e-05
20	14	0.000113109	3.51797e-06
20	15	-0.000117036	4.33949e-05
20	16	8.0792e-05	-4.86627e-05
20	17	-4.92621e-05	1.62576e-05
20	18	2.99863e-05	1.04263e-05
20	19	-3.35497e-06	-1.35926e-05
20	20	-1.72356e-05	1.13579e-05
20	21	7.77619e-06	-1.34341e-05
20	22	4.22543e-05	1.08156e-05
20	23	-8.92413e-05	-3.64884e-06
20	24	2.89688e-05	-3.79971e-07
20	25	0.000137934	1.46162e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode34_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00140842	0
0	2	0.00228574	0
0	3	-0.000986488	0
0	4	-0.0024152	0
0	5	0.0035532	0
0	6	0.00030706	0
0	7	-0.00441035	0
0	8	0.00265305	0
0	9	0.00304539	0
0	10	-0.00570622	0
0	11	0.00258349	0
0	12	0.00283125	0
0	13	-0.00532179	0
0	14	0.00334639	0
0	15	-0.00027639	0
0	16	-0.000889778	0
0	17	0.000647173	0
0	18	-0.000162369	0
0	19	-0.000202759	0
0	20	0.000228267	0
0	21	2.36435e-05	0
0	22	-0.000230051	0
0	23	0.000239535	0
0	24	-8.85764e-05	0
0	25	-0.000100945	0
1	1	-2.78012e-05	-0.000601607
1	2	0.000331351	0.00229562
1	3	0.000664181	-0.00241414
1	4	-0.00153379	0.000510635
1	5	-0.000488351	0.00134831
1	6	0.0027842	-0.00336334
1	7	-0.000161533	0.00410987
1	8	-0.00650899	-0.00137019
1	9	0.0101705	-0.00191577
1	10	-0.00713033	0.00254954
1	11	0.00131909	-0.00233099
1	12	0.00222894	0.00284962
1	13	-0.0025157	-0.00254913
1	14	0.00113964	0.00111856
1	15	4.74517e-05	-0.00026735
1	16	-0.000296218	0.000291766
1	17	0.000142073	-0.00024229
1	18	-5.88142e-05	-1.11806e-05
1	19	5.74201e-06	0.000113997
1	20	-3.14115e-05	-0.000119662
1	21	0.000122139	0.000161425
1	22	-0.000108634	-0.000163204
1	23	2.18946e-05	8.18741e-05
1	24	2.58272e-05	5.83131e-06
1	25	-3.61481e-05	-3.76729e-05
2	1	0.0049518	-0.00230898
2	2	-0.00466609	0.00294973
2	3	-0.00239014	-0.000957391
2	4	0.0053858	-3.59461e-05
2	5	2.88767e-05	-0.00122313
2	6	-0.00543491	0.00210912
2	7	0.00332316	-0.000981926
2	8	0.00378667	-0.00184007
2	9	-0.00776656	0.00471667
2	10	0.00528565	-0.00558514
2	11	-0.00119786	0.00444508
2	12	-0.000102393	-0.00279655
2	13	-7.55363e-05	0.00138052
2	14	-0.000222346	-0.00037489
2	15	0.000574291	6.47468e-05
2	16	-0.000381085	-0.000301509
2	17	4.54206e-06	0.000404021
2	18	6.07473e-05	-0.000139628
2	19	0.000170192	-6.52267e-05
2	20	-0.00030131	-1.10196e-06
2	21	0.000181946	0.000110492
2	22	-4.73209e-05	-8.30803e-05
2	23	2.29544e-05	-3.67485e-06
2	24	-2.06246e-05	2.08292e-05
2	25	4.63129e-07	6.11334e-06
3	1	0.00228246	-0.00267857
3	2	-0.00559657	0.0037833
3	3	0.0051413	0.000798888
3	4	0.000209444	-0.00746893
3	5	-0.00398186	0.00867759
3	6	0.0016077	-0.00307693
3	7	0.00354171	-0.00329913
3	8	-0.00688103	0.00586815
3	9	0.00711921	-0.00528402
3	10	-0.00475448	0.00300248
3	11	0.00197674	-0.000296442
3	12	-0.000893572	-0.000803041
3	13	0.000940171	0.000110405
3	14	-0.000722409	0.000586693
3	15	0.000197407	-0.000548062
3	16	2.3406e-06	0.000359347
3	17	0.000228178	-0.000311946
3	18	-0.000369709	0.00024793
3	19	0.000181465	-0.000152127
3	20	-1.52384e-06	7.60393e-05
3	21	3.40891e-05	1.49103e-05
3	22	-9.03982e-05	-7.5834e-05
3	23	5.35891e-05	4.25982e-05
3	24	-1.72032e-05	2.54686e-05
3	25	2.55131e-05	-4.89312e-05
4	1	-0.00523605	-0.0014105
4	2	0.0131029	0.00397084
4	3	-0.0124239	-0.00373421
4	4	-0.000632411	-0.000996502
4	5	0.0123099	0.00291114
4	6	-0.00913681	0.00501307
4	7	-0.00371877	-0.0176388
4	8	0.0118245	0.0237848
4	9	-0.0101264	-0.0196598
4	10	0.00423621	0.010678
4	11	-3.06289e-05	-0.0033035
4	12	-0.00119672	-0.000201828
4	13	0.000670596	0.000669136
4	14	3.59176e-05	-8.7491e-07
4	15	-0.000108833	-0.000322068
4	16	-6.00101e-05	0.0002345
4	17	-4.05692e-06	-0.000154268
4	18	9.93236e-05	5.81604e-05
4	19	-7.68586e-05	8.91185e-05
4	20	6.34564e-05	-0.000143738
4	21	-5.89381e-05	8.63417e-05
4	22	1.65284e-05	-1.43704e-05
4	23	2.68145e-05	-2.51136e-05
4	24	-4.11036e-05	3.57478e-05
4	25	2.59226e-05	-3.276e-05
5	1	0.00271474	0.00210582
5	2	-0.00767758	-0.00634832
5	3	0.00975791	0.00787662
5	4	-0.00535185	-0.00268126
5	5	-0.00366239	-0.00621284
5	6	0.0124063	0.0128259
5	7	-0.0159219	-0.0139266
5	8	0.0127847	0.0099584
5	9	-0.00666564	-0.00439078
5	10	0.00215543	0.000950213
5	11	-0.000509225	0.00012655
5	12	0.000315655	-0.000554024
5	13	-0.000204012	0.000557934
5	14	-3.58461e-05	-7.31713e-05
5	15	0.000120335	-7.43562e-05
5	16	-7.95059e-05	-0.000187855
5	17	9.13398e-05	0.000190084
5	18	-0.000115967	4.13258e-05
5	19	5.80602e-05	-8.70746e-05
5	20	7.33509e-06	9.9852e-06
5	21	8.25546e-06	-1.01798e-05
5	22	-2.64179e-05	2.04845e-05
5	23	-9.70307e-06	6.7682e-06
5	24	2.8124e-05	-5.41715e-06
5	25	-3.39571e-06	-2.02639e-05
6	1	-0.000929627	0.000902835
6	2	0.00495636	-0.00383747
6	3	-0.0101084	0.00715382
6	4	0.00913543	-0.00625206
6	5	0.000381537	0.000488215
6	6	-0.0106991	0.0051815
6	7	0.0131163	-0.00779033
6	8	-0.00798587	0.00804563
6	9	0.00194355	-0.00616975
6	10	0.000883664	0.00251402
6	11	-0.00117995	0.00045743
6	12	0.000846541	-0.000874735
6	13	-0.000572563	6.76849e-05
6	14	0.000289695	8.61361e-05
6	15	-4.54965e-05	0.000201751
6	16	-4.8013e-05	-0.000216083
6	17	3.96483e-05	8.07125e-05
6	18	-2.3814e-05	-4.31421e-06
6	19	2.33091e-05	-3.3942e-05
6	20	-1.60313e-05	3.79591e-05
6	21	5.22733e-06	-2.51563e-05
6	22	-6.57131e-06	1.79146e-05
6	23	2.38263e-06	1.833e-07
6	24	2.18686e-05	-1.87048e-05
6	25	-4.18998e-05	1.38038e-05
7	1	4.92961e-05	0.000620274
7	2	-0.00119021	-0.00135965
7	3	0.00438885	0.000343364
7	4	-0.00802761	0.00185472
7	5	0.00854866	-0.00171794
7	6	-0.00434189	-0.00114362
7	7	-0.0018725	0.00284612
7	8	0.00563135	-0.0016442
7	9	-0.00503357	-9.05383e-05
7	10	0.00215209	0.000538309
7	11	-0.000285622	-0.000238871
7	12	0.000176627	0.000105084
7	13	-0.000375894	-0.000257007
7	14	0.000164706	0.000235299
7	15	6.41189e-05	1.75871e-05
7	16	-5.64327e-05	-0.000126424
7	17	-3.50918e-05	8.30601e-05
7	18	5.2491e-05	-7.90569e-05
7	19	-1.79922e-05	9.47604e-05
7	20	-2.71801e-06	-7.91822e-05
7	21	-1.44119e-06	5.54181e-05
7	22	9.76392e-06	-4.202e-05
7	23	1.24836e-06	4.26475e-05
7	24	-1.82204e-05	-3.89576e-05
7	25	2.02697e-05	1.73602e-05
8	1	0.155285	0.0218715
8	2	-0.754032	-0.104351
8	3	1.80491	0.246506
8	4	-2.73017	-0.368718
8	5	2.85488	0.381121
8	6	-2.1282	-0.280239
8	7	1.12114	0.145435
8	8	-0.393738	-0.0508245
8	9	0.0774645	0.0106444
8	10	-0.00377976	-0.000694727
8	11	-6.01861e-05	-0.000740075
8	12	-0.000366907	0.00092092
8	13	-0.000201706	-0.000759201
8	14	-0.000378194	0.000320483
8	15	0.000740736	0.000167345
8	16	-0.000216905	-0.000279924
8	17	-0.000450529	0.000113884
8	18	0.000620581	-3.617e-05
8	19	-0.000310127	2.63454e-05
8	20	-7.67392e-05	7.26529e-06
8	21	0.000220892	-7.62762e-06
8	22	-0.000149738	-1.30285e-05
8	23	4.91257e-05	3.58277e-06
8	24	-5.17112e-06	7.87233e-06
8	25	-1.49471e-06	5.00883e-06
9	1	0.000216594	-0.000573462
9	2	-0.000795956	0.00173229
9	3	0.00241661	-0.00247575
9	4	-0.00587563	0.00226571
9	5	0.00935086	-0.00174088
9	6	-0.00953469	0.00168209
9	7	0.00609306	-0.00195878
9	8	-0.00179188	0.00180003
9	9	-0.000692141	-0.00101837
9	10	0.000862948	0.000243806
9	11	-0.000170311	-2.7172e-05
9	12	4.59487e-05	0.000224449
9	13	-0.000506875	-0.000289572
9	14	0.000763999	4.08602e-05
9	15	-0.0006017	0.000165852
9	16	0.00036288	-7.07072e-05
9	17	-0.000162265	-0.000108543
9	18	-1.97859e-05	0.000121552
9	19	9.06253e-05	-3.65749e-05
9	20	-6.34022e-05	-1.07313e-05
9	21	4.8665e-05	5.72079e-06
9	22	-4.53093e-05	1.71973e-05
9	23	1.42466e-05	-2.38405e-05
9	24	1.29119e-05	1.06726e-05
9	25	-1.01293e-05	-6.36533e-06
10	1	-2.05265e-05	-0.000168467
10	2	0.000536631	0.000488137
10	3	-0.0020548	-0.000575653
10	4	0.00377505	0.000235982
10	5	-0.00409006	0.000428456
10	6	0.00294678	-0.000973983
10	7	-0.00173027	0.000623272
10	8	0.00108841	0.000414247
10	9	-0.000841631	-0.000998835
10	10	0.000823037	0.000798521
10	11	-0.000723651	-0.000349607
10	12	0.000400576	9.20682e-05
10	13	-0.000185795	-4.46398e-05
10	14	0.000158678	0.000101975
10	15	-7.15163e-05	-0.000209945
10	16	-4.93505e-05	0.000229281
10	17	4.71033e-05	-0.000113069
10	18	9.79127e-06	1.26344e-05
10	19	-1.21209e-05	6.92064e-06
10	20	1.25308e-07	-1.39224e-05
10	21	-9.91722e-06	2.87789e-05
10	22	1.24747e-05	-2.562e-05
10	23	-9.29606e-06	1.01743e-05
10	24	1.1501e-05	-2.05571e-06
10	25	-8.37908e-06	-1.1091e-07
11	1	0.000363345	-0.00024354
11	2	-0.00174289	0.000926773
11	3	0.00397936	-0.00181492
11	4	-0.00578574	0.00222434
11	5	0.0058881	-0.00202224
11	6	-0.0044299	0.00179352
11	7	0.00289554	-0.00142891
11	8	-0.00201054	0.000535367
11	9	0.00126949	0.000309068
11	10	-0.000599488	-0.000500075
11	11	0.000396168	0.000309196
11	12	-0.000441897	-0.00014451
11	13	0.000286534	1.54347e-05
11	14	-5.82777e-05	0.000114644
11	15	1.22512e-05	-0.000154053
11	16	1.06585e-05	6.96296e-05
11	17	-0.000109751	2.43613e-05
11	18	0.000121367	-2.69866e-05
11	19	-3.88582e-05	-1.52448e-05
11	20	-3.22878e-06	2.32879e-05
11	21	-3.06856e-06	-1.25545e-06
11	22	4.10014e-06	-6.48682e-06
11	23	1.52737e-06	-4.66189e-06
11	24	4.21397e-07	9.94477e-06
11	25	-4.77443e-06	-3.78597e-06
12	1	-4.93744e-05	-1.65941e-05
12	2	0.00023456	6.36018e-05
12	3	-0.000540294	0.00013071
12	4	0.000736431	-0.000763624
12	5	-0.000799707	0.00122007
12	6	0.000630242	-0.00100321
12	7	9.29e-05	0.000533961
12	8	-0.00101294	-0.000105415
12	9	0.00126227	-0.000277541
12	10	-0.000825584	0.000434947
12	11	0.000452804	-0.000406433
12	12	-0.000282261	0.000289637
12	13	-3.10258e-06	-5.78114e-05
12	14	0.000295674	-8.70258e-05
12	15	-0.000353592	4.3528e-05
12	16	0.000128926	-2.93174e-05
12	17	0.000264936	0.000100327
12	18	-0.000546458	-0.000117326
12	19	0.000523336	6.1561e-05
12	20	-0.00029676	-8.88963e-06
12	21	9.04574e-05	-1.18402e-05
12	22	-1.32548e-05	8.87755e-06
12	23	1.26996e-05	3.76016e-06
12	24	-1.34476e-05	-7.02793e-06
12	25	2.66111e-05	9.58008e-07
13	1	-6.53836e-05	6.71092e-05
13	2	0.000243197	-0.000290148
13	3	-0.000460867	0.000443626
13	4	0.000403285	-0.000442581
13	5	0.000177669	0.000633407
13	6	-0.000754936	-0.000874353
13	7	0.000764097	0.000558443
13	8	-0.000660066	0.000100781
13	9	0.000753268	-0.000332254
13	10	-0.000610755	0.00016327
13	11	0.000234063	-6.2735e-05
13	12	-3.12673e-05	1.54932e-05
13	13	1.12021e-05	8.18853e-05
13	14	-2.19178e-05	-8.73178e-05
13	15	1.91561e-05	1.79824e-05
13	16	2.56634e-05	-1.28843e-06
13	17	-5.00451e-05	-2.95905e-06
13	18	8.22317e-06	2.89458e-05
13	19	3.03307e-05	-2.77418e-05
13	20	-3.39979e-05	1.06379e-05
13	21	2.79598e-05	-1.01432e-05
13	22	-1.7985e-05	9.65429e-06
13	23	8.97766e-06	3.69274e-06
13	24	-1.02582e-05	-1.1099e-05
13	25	1.28354e-05	3.74189e-06
14	1	1.723e-05	-3.50199e-05
14	2	-6.50942e-05	8.35518e-05
14	3	5.41397e-05	-0.000161572
14	4	0.000356295	0.000298326
14	5	-0.00143188	-0.000288743
14	6	0.00269105	-1.11506e-05
14	7	-0.00307847	0.000386698
14	8	0.0022167	-0.00049389
14	9	-0.000971201	0.000202618
14	10	0.000228323	0.000166975
14	11	2.2705e-05	-0.000238367
14	12	-3.53485e-05	0.000104109
14	13	-1.94271e-05	-3.89061e-05
14	14	-4.32742e-05	6.83761e-05
14	15	0.000124138	-6.46571e-05
14	16	-8.29742e-05	7.72101e-06
14	17	2.71283e-05	2.23369e-05
14	18	-1.26817e-05	-1.23257e-05
14	19	-1.93643e-06	5.75008e-06
14	20	1.32865e-05	-1.02629e-05
14	21	-1.38009e-05	1.3807e-05
14	22	8.71217e-06	-9.59492e-06
14	23	-3.2726e-06	-1.98692e-06
14	24	4.35694e-06	4.17004e-06
14	25	-2.84423e-06	5.78312e-06
15	1	2.43119e-05	6.76818e-05
15	2	-0.00020284	-0.000320556
15	3	0.000536071	0.000767358
15	4	-0.000657949	-0.00121162
15	5	0.000380104	0.00138199
15	6	-8.61934e-05	-0.00111704
15	7	4.86466e-05	0.000557291
15	8	-7.49414e-05	-2.84625e-05
15	9	0.00010812	-0.000243265
15	10	-0.000205602	0.00020949
15	11	0.000204927	-7.75886e-05
15	12	-7.51079e-05	5.27324e-05
15	13	-1.98575e-05	-4.78696e-05
15	14	5.68665e-05	-1.08634e-05
15	15	-7.45293e-05	5.21035e-05
15	16	4.54456e-05	-5.36923e-05
15	17	2.70186e-06	2.20058e-05
15	18	-9.05791e-06	1.25436e-05
15	19	-7.27301e-06	-1.71918e-06
15	20	9.30052e-06	-2.51087e-05
15	21	-6.23971e-06	2.30304e-05
15	22	8.21734e-06	-1.06718e-05
15	23	-6.97491e-06	6.0744e-06
15	24	1.95248e-06	4.99608e-07
15	25	4.15003e-07	-5.16885e-06
16	1	-4.96177e-05	-6.90604e-05
16	2	0.00013614	0.000268064
16	3	-0.000151767	-0.000437248
16	4	0.000126134	0.000340448
16	5	-0.000181957	2.28647e-05
16	6	0.000212067	-0.000131453
16	7	-0.000172109	-0.00019098
16	8	0.000305796	0.000141907
16	9	-0.00048975	0.000392119
16	10	0.000323418	-0.000503874
16	11	3.62459e-06	0.000116666
16	12	-0.000167406	7.52144e-05
16	13	0.000435666	6.39301e-05
16	14	-0.000989194	-0.000201757
16	15	0.00143205	0.00019983
16	16	-0.00137612	-0.000130449
16	17	0.000906803	5.38172e-05
16	18	-0.000396545	-5.19519e-06
16	19	9.84144e-05	4.7646e-06
16	20	-8.18593e-06	-1.99594e-05
16	21	5.15254e-06	1.70611e-05
16	22	-6.73999e-06	-4.81152e-06
16	23	2.09704e-05	5.86393e-08
16	24	-6.5307e-05	-2.0574e-06
16	25	7.85776e-05	-5.15086e-07
17	1	5.83717e-05	2.66518e-05
17	2	-0.000266785	-0.000107789
17	3	0.00074288	0.000185209
17	4	-0.00121519	-0.000345024
17	5	0.00111609	0.000741343
17	6	-0.00048524	-0.00104416
17	7	5.36272e-05	0.000819785
17	8	-0.000210713	-0.00029572
17	9	0.000514042	-4.9812e-05
17	10	-0.000463516	0.00012336
17	11	0.000162472	-7.02092e-05
17	12	4.79525e-05	-1.50774e-06
17	13	-9.2301e-05	3.02141e-05
17	14	8.68126e-05	-9.4853e-06
17	15	-9.41682e-05	-1.36869e-05
17	16	8.81625e-05	2.17935e-05
17	17	-5.203e-05	-2.10784e-05
17	18	2.48238e-05	4.88688e-06
17	19	-2.69801e-05	1.21588e-05
17	20	2.43373e-05	-1.26893e-05
17	21	-7.85922e-06	1.06958e-05
17	22	2.87704e-06	-1.36756e-05
17	23	-5.38105e-06	1.1034e-05
17	24	2.34707e-06	-1.98097e-06
17	25	-2.67038e-06	-4.90485e-06
18	1	-2.36326e-05	-1.19175e-05
18	2	9.42786e-05	1.29742e-05
18	3	-0.000221887	1.67055e-05
18	4	0.000331574	-6.67072e-05
18	5	-0.000369115	0.000195433
18	6	0.000484088	-0.000415811
18	7	-0.000642123	0.000487297
18	8	0.000531856	-0.000216234
18	9	-0.000178655	-0.000107297
18	10	-0.000136652	0.000120975
18	11	0.000256932	-2.52185e-05
18	12	-0.000135115	8.05758e-05
18	13	-5.31351e-05	-0.000135734
18	14	8.58325e-05	8.39711e-05
18	15	-3.35622e-05	-2.88865e-05
18	16	3.06503e-05	8.75988e-06
18	17	-4.44699e-05	1.07802e-05
18	18	2.84318e-05	-3.02556e-05
18	19	-2.2099e-06	3.23523e-05
18	20	-5.0891e-06	-1.69266e-05
18	21	-9.7127e-06	2.78091e-06
18	22	1.85513e-05	1.74636e-09
18	23	-4.52219e-06	-2.29719e-06
18	24	-1.07789e-05	6.34666e-06
18	25	8.73406e-06	-3.73041e-06
19	1	2.2868e-05	-3.57897e-05
19	2	-8.96859e-05	0.000173957
19	3	0.00014176	-0.00030163
19	4	-0.000149775	0.000242179
19	5	0.000240117	-0.00015064
19	6	-0.000492527	0.000226374
19	7	0.000757393	-0.000314881
19	8	-0.000862459	0.000235372
19	9	0.000746051	-5.74175e-05
19	10	-0.000461832	-4.37477e-05
19	11	0.00020016	2.99408e-05
19	12	-9.17911e-05	1.79681e-05
19	13	9.329e-05	-6.85692e-05
19	14	-0.000103824	9.29302e-05
19	15	7.01537e-05	-5.8974e-05
19	16	-1.42867e-05	5.78328e-06
19	17	-1.69976e-05	2.09971e-05
19	18	1.99272e-05	-2.11029e-05
19	19	-1.36394e-05	1.01672e-05
19	20	3.00939e-06	8.45156e-07
19	21	8.74339e-06	-3.54953e-06
19	22	-1.14582e-05	-1.08382e-06
19	23	4.75881e-06	3.72238e-06
19	24	1.51653e-06	-2.11435e-06
19	25	-3.67372e-06	1.6297e-06
20	1	2.70123e-05	-3.59788e-05
20	2	-7.12876e-05	9.43902e-05
20	3	2.94816e-05	-5.13717e-05
20	4	0.000186797	-0.000188226
20	5	-0.00034758	0.00045685
20	6	0.000110245	-0.000516113
20	7	0.000283251	0.000390826
20	8	-0.000348236	-0.000221939
20	9	0.000187717	5.99016e-05
20	10	-0.000299623	5.69053e-05
20	11	0.00093464	-6.33143e-05
20	12	-0.00180333	-3.33807e-05
20	13	0.00225188	0.000132146
20	14	-0.00192298	-0.000155422
20	15	0.00113591	0.000110797
20	16	-0.000441662	-4.43977e-05
20	17	8.31012e-05	-5.34969e-06
20	18	1.24034e-05	2.62185e-05
20	19	-2.11542e-06	-2.5363e-05
20	20	-1.50233e-05	1.49326e-05
20	21	2.71519e-05	-4.09954e-06
20	22	-4.60557e-05	-1.09829e-06
20	23	4.33584e-05	-5.44423e-06
20	24	6.17686e-06	1.85395e-05
20	25	-5.44194e-05	-2.00507e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode35_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0156176	0
0	2	-0.0175375	0
0	3	0.000883591	0
0	4	0.0165601	0
0	5	-0.00761634	0
0	6	-0.0155106	0
0	7	0.0181098	0
0	8	0.00281217	0
0	9	-0.0202301	0
0	10	0.0188414	0
0	11	-0.00759837	0
0	12	-0.00051794	0
0	13	0.00262346	0
0	14	-0.00181884	0
0	15	0.00059122	0
0	16	1.9809e-05	0
0	17	7.09833e-05	0
0	18	-0.00026567	0
0	19	0.000252068	0
0	20	-0.000214638	0
0	21	0.000183162	0
0	22	-3.48519e-05	0
0	23	-0.000104965	0
0	24	8.89445e-05	0
0	25	-9.58994e-06	0
1	1	-0.00100174	-0.00405078
1	2	0.0035967	0.0143291
1	3	-0.00217672	-0.00883528
1	4	-0.00118307	-0.0120418
1	5	-0.000823067	0.0123109
1	6	0.0043975	0.0114117
1	7	-0.00266578	-0.0199875
1	8	-0.00154807	-0.00232116
1	9	0.00219693	0.0282043
1	10	0.000448618	-0.0327226
1	11	-0.00208897	0.0201349
1	12	0.0014243	-0.00649748
1	13	-0.000334146	0.000155547
1	14	-0.000196337	6.17772e-05
1	15	0.000495657	0.0010825
1	16	-0.000497095	-0.000953647
1	17	5.60139e-05	0.000205485
1	18	0.000286339	5.38633e-05
1	19	-0.000201711	0.000104613
1	20	-5.1195e-07	-0.000193391
1	21	9.47237e-05	0.000110068
1	22	-0.00010252	-1.11906e-05
1	23	4.84442e-05	-3.10911e-05
1	24	2.00351e-06	3.0398e-05
1	25	-2.03993e-06	-3.10716e-06
2	1	-0.0020412	-0.00259944
2	2	0.00275435	0.00317783
2	3	0.00143121	0.00139281
2	4	-0.00685628	-0.00554988
2	5	0.00590866	0.00196201
2	6	0.000573167	0.00557938
2	7	-0.00363881	-0.00725905
2	8	-0.00079216	0.00275426
2	9	0.00697262	0.00051619
2	10	-0.00818347	-0.00065311
2	11	0.00486963	0.00101203
2	12	-0.0015031	-0.00206905
2	13	0.000125798	0.00201054
2	14	-1.55884e-07	-0.00076295
2	15	8.35913e-05	-0.000360301
2	16	-7.98082e-05	0.000599101
2	17	0.000165323	-0.000247132
2	18	-0.000234132	-5.94087e-05
2	19	7.0812e-05	0.000107273
2	20	9.54604e-05	-0.000124182
2	21	-5.18697e-05	0.000182768
2	22	-4.32551e-05	-0.000136851
2	23	5.71816e-05	2.73218e-05
2	24	-3.31243e-05	2.38206e-05
2	25	1.25557e-05	-2.15184e-05
3	1	-0.00634713	0.000387531
3	2	0.0130939	0.00124256
3	3	-0.00789727	-0.00432365
3	4	-0.00792008	0.00373289
3	5	0.0145833	0.000576056
3	6	-0.00205478	-0.00256937
3	7	-0.0147316	0.000690099
3	8	0.0197747	0.0014847
3	9	-0.0151749	-0.00222781
3	10	0.00981497	0.00236808
3	11	-0.00642862	-0.00225397
3	12	0.00367493	0.00145989
3	13	-0.00120316	-0.000349574
3	14	-0.000253289	-0.000112343
3	15	0.000572499	-4.97366e-05
3	16	-0.000296839	0.000140871
3	17	-1.28682e-05	-9.9828e-05
3	18	5.55181e-05	0.000140116
3	19	7.90122e-05	-0.000157385
3	20	-0.000133371	8.95011e-05
3	21	7.06118e-05	-3.96883e-05
3	22	-2.81015e-05	3.06383e-05
3	23	2.66398e-05	-1.83083e-05
3	24	1.33127e-05	-4.27415e-06
3	25	-7.08736e-05	2.10565e-05
4	1	0.0080005	-0.00622073
4	2	-0.0169261	0.0150975
4	3	0.00974084	-0.013707
4	4	0.0110522	-0.000706842
4	5	-0.0188779	0.0123284
4	6	0.000679775	-0.00839297
4	7	0.0250836	-0.00420238
4	8	-0.0352441	0.0107654
4	9	0.0272039	-0.00767813
4	10	-0.0132236	0.00250911
4	11	0.00324605	-0.000692429
4	12	0.00100791	0.00083275
4	13	-0.00165358	-0.0009127
4	14	0.000604142	0.000934911
4	15	0.000593562	-0.000780021
4	16	-0.000819992	0.000306952
4	17	0.000362312	-5.34381e-05
4	18	-6.45969e-05	0.000171545
4	19	2.73971e-05	-0.000208209
4	20	1.12309e-08	2.68798e-05
4	21	-3.65041e-05	0.000124769
4	22	2.00169e-05	-0.000119759
4	23	1.26561e-05	3.4395e-05
4	24	-1.90647e-05	3.83698e-05
4	25	1.55729e-05	-6.10015e-05
5	1	0.00282402	0.000397867
5	2	-0.00863157	-0.00137734
5	3	0.0101799	0.00234033
5	4	-0.00104145	-0.00195907
5	5	-0.0119058	-0.000723787
5	6	0.0161228	0.00421831
5	7	-0.0101059	-0.00552593
5	8	0.00263966	0.00419084
5	9	0.000390713	-0.00203429
5	10	-0.000287797	0.000100821
5	11	-0.000172223	0.00112309
5	12	8.43667e-05	-0.00111472
5	13	0.000258124	0.000432562
5	14	-0.000325819	-0.000180021
5	15	0.000117701	0.000396022
5	16	5.57663e-05	-0.000430732
5	17	-0.000149731	0.000112639
5	18	0.000158837	0.000190941
5	19	-6.55365e-05	-0.000180237
5	20	-5.89854e-06	-1.77733e-05
5	21	1.70317e-05	0.000117383
5	22	-2.15622e-05	-7.3905e-05
5	23	3.52918e-06	1.46348e-05
5	24	3.16426e-05	2.73107e-06
5	25	-3.65811e-05	2.45026e-06
6	1	0.00255532	0.00398218
6	2	-0.00818763	-0.0130717
6	3	0.0117993	0.0174355
6	4	-0.00794897	-0.00587994
6	5	-0.00116261	-0.0152356
6	6	0.0080724	0.0274097
6	7	-0.00844343	-0.0229559
6	8	0.00424914	0.0110402
6	9	0.000207991	-0.0029232
6	10	-0.00235421	0.000785118
6	11	0.00193643	-0.0010409
6	12	-0.00047916	0.00103673
6	13	-0.000486948	-0.000433871
6	14	0.000758518	-0.000174219
6	15	-0.000611945	0.000363015
6	16	0.000282098	-0.000259271
6	17	-9.23328e-05	0.000117578
6	18	7.91676e-05	-1.8965e-06
6	19	-2.44874e-05	-6.17557e-05
6	20	-5.64632e-05	4.0843e-05
6	21	3.73632e-05	1.43811e-05
6	22	1.76905e-05	-3.25746e-05
6	23	-2.62575e-05	5.51769e-06
6	24	1.09581e-05	3.08073e-05
6	25	3.59911e-06	-4.06398e-05
7	1	-0.000135	0.000942531
7	2	0.000653014	-0.00427253
7	3	-0.00243139	0.00868578
7	4	0.0063479	-0.0107683
7	5	-0.010377	0.01001
7	6	0.0103728	-0.00831776
7	7	-0.00569839	0.00629633
7	8	0.000386665	-0.00370363
7	9	0.00180813	0.00122167
7	10	-0.00101013	0.000239527
7	11	-0.000227112	-0.000715445
7	12	0.000470676	0.000837312
7	13	-0.000220705	-0.000855688
7	14	8.59364e-05	0.000570683
7	15	-1.32077e-05	-0.00011258
7	16	-6.8702e-05	-0.00010427
7	17	8.80629e-05	0.000109658
7	18	-8.75602e-05	-9.18482e-05
7	19	7.63599e-05	1.27675e-05
7	20	-2.12127e-05	4.4362e-05
7	21	-2.69348e-05	1.86045e-05
7	22	3.89616e-05	-6.83245e-05
7	23	-2.67632e-05	2.37111e-05
7	24	8.68266e-07	1.63827e-05
7	25	1.13565e-05	-1.88178e-06
8	1	0.0206774	-0.155918
8	2	-0.100879	0.754431
8	3	0.242063	-1.80212
8	4	-0.366329	2.72337
8	5	0.382234	-2.84732
8	6	-0.283082	2.1232
8	7	0.147138	-1.11966
8	8	-0.0504958	0.395629
8	9	0.00967079	-0.0813366
8	10	-0.00071879	0.0069594
8	11	0.000366426	-0.00126331
8	12	-0.00023285	0.000857383
8	13	-0.000138953	-8.35681e-05
8	14	0.00031285	5.25595e-05
8	15	-0.000242808	7.61584e-05
8	16	1.65784e-05	-0.000289923
8	17	0.000106221	0.000290236
8	18	-6.03226e-05	-0.000148879
8	19	5.05511e-05	-1.85984e-05
8	20	-0.000111363	0.000123174
8	21	0.000106827	-0.000109223
8	22	-3.92622e-05	4.46255e-05
8	23	5.71077e-07	-9.01545e-06
8	24	4.34116e-06	6.43093e-06
8	25	-1.13669e-05	-1.28743e-05
9	1	0.000280754	-7.92209e-05
9	2	-0.000247493	0.000468659
9	3	-0.000499011	-0.000986001
9	4	0.000285642	0.0009321
9	5	0.00172242	-0.000149057
9	6	-0.0030432	-0.000445682
9	7	0.00205651	0.000231859
9	8	-0.000722375	0.000270524
9	9	0.000768354	-0.000515215
9	10	-0.00121762	0.000460701
9	11	0.000818562	-0.000330002
9	12	-5.77521e-05	0.000339995
9	13	-7.43455e-05	-0.000321062
9	14	-0.000255683	0.000145011
9	15	0.00037553	-4.03596e-05
9	16	-0.000238742	4.65645e-05
9	17	8.99988e-05	-3.53977e-06
9	18	-5.28934e-06	-5.31645e-05
9	19	-7.54354e-06	2.97735e-05
9	20	-2.4899e-05	1.19832e-05
9	21	4.4114e-05	-3.78533e-06
9	22	-3.28345e-05	-2.45577e-05
9	23	1.36258e-05	3.045e-05
9	24	4.1924e-06	-1.69318e-05
9	25	-1.62779e-05	4.27572e-06
10	1	-0.000157874	-0.000359391
10	2	0.000859585	0.00145953
10	3	-0.0017826	-0.00305211
10	4	0.00148578	0.0045674
10	5	0.000313289	-0.00547706
10	6	-0.00184848	0.00482638
10	7	0.00179333	-0.00229605
10	8	-0.000560272	-0.000432235
10	9	-0.000505189	0.00146509
10	10	0.000551942	-0.000981582
10	11	-0.000118696	0.000351479
10	12	9.54316e-05	-0.000162977
10	13	-0.000376572	0.000183289
10	14	0.000323312	-0.000185041
10	15	5.29757e-05	9.82045e-05
10	16	-0.000217151	2.93981e-05
10	17	4.44912e-05	-8.07581e-05
10	18	0.000123288	4.94813e-05
10	19	-0.000103278	-1.2663e-05
10	20	1.54237e-05	-3.87789e-06
10	21	2.49437e-05	1.0054e-05
10	22	-1.71639e-05	-5.21519e-06
10	23	1.17167e-06	-7.78972e-06
10	24	-1.5752e-06	1.20127e-05
10	25	1.00989e-05	-1.37154e-06
11	1	0.000141982	1.56789e-05
11	2	-0.000600329	0.000162119
11	3	0.000962303	-0.000768118
11	4	-0.000309856	0.00152455
11	5	-0.00153033	-0.00194401
11	6	0.00326045	0.00195082
11	7	-0.00345961	-0.00157058
11	8	0.00237564	0.000866388
11	9	-0.0012034	-0.000226815
11	10	0.00043051	-6.86495e-05
11	11	-2.63794e-06	0.000133099
11	12	-7.17968e-05	-0.000186072
11	13	-7.53071e-06	0.00024464
11	14	-2.05061e-05	-0.000173104
11	15	4.83055e-05	4.74507e-05
11	16	5.55179e-05	-6.65965e-05
11	17	-0.000137531	0.00014089
11	18	9.61079e-05	-0.000111283
11	19	-2.56785e-05	4.02462e-05
11	20	-2.5926e-07	-7.8808e-06
11	21	9.11861e-06	4.3969e-06
11	22	-1.96095e-05	-1.12886e-05
11	23	1.79959e-05	1.52744e-05
11	24	-9.24842e-06	-1.16639e-05
11	25	7.1226e-06	8.95331e-06
12	1	0.000239913	-1.7184e-05
12	2	-0.00101856	-0.000327843
12	3	0.00200529	0.00161593
12	4	-0.00238996	-0.0036246
12	5	0.0017617	0.00528891
12	6	-0.000406836	-0.00540076
12	7	-0.000689038	0.00360269
12	8	0.000661096	-0.00112075
12	9	7.18093e-05	-0.000367116
12	10	-0.000536121	0.000422276
12	11	0.000520862	9.38191e-05
12	12	-0.000350377	-0.000402311
12	13	0.000228283	0.000590917
12	14	-9.93524e-05	-0.000810435
12	15	-5.46379e-05	0.000701366
12	16	8.04841e-05	-7.62136e-05
12	17	3.75033e-05	-0.000634063
12	18	-0.000125966	0.000876154
12	19	0.000105777	-0.00063006
12	20	-4.43437e-05	0.000292576
12	21	1.16613e-05	-9.42985e-05
12	22	-1.01832e-05	9.98753e-06
12	23	8.50295e-06	8.81285e-06
12	24	6.28261e-07	-2.81371e-06
12	25	-2.56809e-06	6.66963e-06
13	1	-0.00012775	3.75357e-05
13	2	0.000783777	-0.000251285
13	3	-0.00205054	0.000540713
13	4	0.00277872	-0.000589357
13	5	-0.00207254	0.000611557
13	6	0.00110817	-0.000901654
13	7	-0.00113486	0.000932164
13	8	0.00142062	-0.000323765
13	9	-0.000931833	-0.00032923
13	10	0.000179174	0.00049263
13	11	-8.88254e-05	-0.000312306
13	12	0.000389891	5.57479e-05
13	13	-0.000348163	0.000125536
13	14	3.58179e-05	-0.000165532
13	15	0.000106989	8.61958e-05
13	16	-4.91063e-05	1.77702e-05
13	17	-1.85552e-05	-4.24548e-05
13	18	3.88087e-05	8.58856e-06
13	19	-4.63329e-05	6.95984e-06
13	20	4.44466e-05	-1.69309e-06
13	21	-2.40884e-05	3.48149e-06
13	22	7.98346e-06	-6.43139e-06
13	23	-7.12308e-06	2.63152e-06
13	24	4.47659e-06	-1.4461e-06
13	25	6.51372e-07	4.41447e-06
14	1	-1.59093e-05	2.59943e-05
14	2	-9.75366e-05	-0.000149524
14	3	0.000510056	0.000353797
14	4	-0.000806659	-0.000372776
14	5	0.000530984	0.000189052
14	6	-0.000115893	-0.000317364
14	7	5.46737e-05	0.00097014
14	8	-6.78051e-05	-0.0015274
14	9	-0.000182257	0.0013352
14	10	0.000460327	-0.000593155
14	11	-0.000314102	2.16434e-05
14	12	-0.000162606	6.37052e-05
14	13	0.000419165	8.66649e-05
14	14	-0.000296476	-0.00014073
14	15	7.82861e-05	3.27641e-05
14	16	4.22996e-05	7.90644e-05
14	17	-6.92204e-05	-8.67183e-05
14	18	4.363e-05	4.35637e-05
14	19	-4.25195e-08	-1.69561e-05
14	20	-2.12572e-05	8.66348e-06
14	21	1.372e-05	-3.32507e-06
14	22	-6.03154e-06	-6.25859e-07
14	23	6.79292e-06	-6.37279e-07
14	24	-1.65084e-06	3.48001e-06
14	25	-3.57668e-06	-2.30927e-06
15	1	3.29655e-06	-4.60021e-05
15	2	6.15203e-07	0.000396932
15	3	1.11747e-05	-0.00109695
15	4	-0.000210629	0.00140152
15	5	0.000581928	-0.000704095
15	6	-0.000674703	-0.000288725
15	7	0.000408338	0.000627255
15	8	-0.000151718	-0.00029858
15	9	5.77267e-05	-0.000199026
15	10	-0.000146261	0.000472204
15	11	0.000278411	-0.000440924
15	12	-0.000181487	0.000244396
15	13	-7.55504e-05	-1.45683e-05
15	14	0.000177582	-0.000153796
15	15	-9.60446e-05	0.000178828
15	16	2.01061e-05	-0.000112773
15	17	8.27612e-07	6.37062e-05
15	18	-1.71011e-06	-3.3941e-05
15	19	-1.11514e-05	1.25106e-05
15	20	2.11296e-05	-1.96591e-05
15	21	-1.63233e-05	3.19052e-05
15	22	5.19874e-06	-2.32407e-05
15	23	4.82382e-06	7.4087e-06
15	24	-7.36765e-06	1.22921e-06
15	25	2.61943e-07	-3.47377e-06
16	1	7.58724e-06	8.31364e-05
16	2	-1.16862e-05	-0.000156028
16	3	-3.88001e-05	-0.000121907
16	4	6.79392e-05	0.00074795
16	5	5.00571e-05	-0.00118483
16	6	-0.000121361	0.00109957
16	7	-5.07122e-05	-0.000714448
16	8	0.000257389	0.000269842
16	9	-0.000267175	0.000139507
16	10	0.000128139	-0.000349162
16	11	2.25028e-05	0.000400695
16	12	-8.77701e-05	-0.000466951
16	13	7.52943e-05	0.000252649
16	14	-8.0049e-05	0.000571265
16	15	0.00011876	-0.00148112
16	16	-0.000123282	0.00167186
16	17	7.52682e-05	-0.00114561
16	18	-2.06523e-05	0.000504923
16	19	1.68257e-06	-0.000126053
16	20	-1.27221e-05	-4.06915e-06
16	21	1.73896e-05	1.68199e-05
16	22	-5.1696e-06	-5.02066e-06
16	23	1.01444e-06	-1.67886e-06
16	24	-1.20467e-05	-5.81513e-06
16	25	1.59183e-05	4.7962e-05
17	1	1.12085e-05	1.38992e-05
17	2	5.29431e-06	4.62185e-06
17	3	-5.41121e-05	-0.00014408
17	4	-3.04453e-05	0.000288572
17	5	0.000318268	-0.000237374
17	6	-0.000481304	6.28129e-05
17	7	0.000409881	-3.82378e-05
17	8	-0.000398178	0.000209641
17	9	0.000429589	-0.000269732
17	10	-0.000300066	9.02862e-05
17	11	9.03441e-05	5.80786e-05
17	12	8.21586e-05	-3.92125e-05
17	13	-0.000169413	6.41712e-06
17	14	0.000126557	-2.24988e-05
17	15	-3.69545e-05	1.59102e-05
17	16	2.41571e-06	1.03584e-05
17	17	2.1752e-06	-5.83002e-06
17	18	-1.43195e-05	-1.60581e-05
17	19	1.88705e-05	1.70721e-05
17	20	-1.16117e-05	-2.6091e-06
17	21	1.07042e-05	-4.97302e-06
17	22	-1.24107e-05	4.67184e-06
17	23	5.49088e-06	-6.82907e-06
17	24	2.92792e-06	7.13484e-06
17	25	-4.66304e-06	5.31341e-07
18	1	-3.14642e-05	1.3433e-05
18	2	0.000122177	-3.89594e-05
18	3	-5.006e-05	0.000134955
18	4	-0.000250004	-0.000485082
18	5	0.000452891	0.00104153
18	6	-0.000401264	-0.00127975
18	7	0.000237104	0.000940683
18	8	-3.62088e-05	-0.000422194
18	9	-0.000134411	7.55228e-05
18	10	0.000116277	9.48912e-05
18	11	3.22301e-05	-0.0001155
18	12	-0.000102329	3.78769e-05
18	13	4.64906e-05	5.73168e-06
18	14	4.27595e-05	2.23048e-05
18	15	-8.22905e-05	-3.47821e-05
18	16	6.05583e-05	-8.5714e-07
18	17	-2.40838e-05	2.27093e-05
18	18	1.05598e-05	-1.21187e-05
18	19	-9.8609e-06	2.58396e-06
18	20	4.93784e-06	-1.52297e-06
18	21	-4.65208e-06	-2.98168e-06
18	22	1.28311e-05	9.10033e-06
18	23	-1.42477e-05	-7.55559e-06
18	24	4.24129e-06	-1.87271e-06
18	25	4.00305e-06	7.76056e-06
19	1	3.01109e-05	6.00055e-06
19	2	-4.52883e-05	-3.42222e-05
19	3	-5.62029e-05	6.15578e-05
19	4	0.000287985	-0.000100584
19	5	-0.000506712	0.000125316
19	6	0.000625579	-2.22377e-05
19	7	-0.000720607	-0.000174005
19	8	0.000708118	0.000312245
19	9	-0.000454493	-0.000294051
19	10	0.000161789	0.000139332
19	11	-4.30528e-05	1.92924e-05
19	12	5.79904e-06	-4.89026e-05
19	13	3.25091e-05	-2.88348e-05
19	14	-1.54045e-05	7.09037e-05
19	15	-3.21083e-05	-2.88876e-05
19	16	3.60999e-05	-1.57291e-05
19	17	-1.32768e-05	1.94461e-05
19	18	4.24323e-06	-5.55757e-06
19	19	-2.82848e-06	-1.46987e-06
19	20	-3.50969e-06	3.11178e-06
19	21	8.94466e-06	-9.76424e-06
19	22	-8.46267e-06	1.28041e-05
19	23	6.20439e-06	-3.82747e-06
19	24	-3.93387e-06	-6.04926e-06
19	25	1.00293e-06	9.4439e-06
20	1	-2.83936e-05	1.98603e-05
20	2	0.000110797	-9.76547e-05
20	3	-0.000167669	0.000207287
20	4	1.14787e-05	-0.000210161
20	5	0.000320057	4.49879e-05
20	6	-0.000534821	0.000170692
20	7	0.000603226	-0.000265622
20	8	-0.000623792	0.000170778
20	9	0.000542199	-5.91936e-07
20	10	-0.000374946	9.66542e-06
20	11	0.000239875	-0.000452612
20	12	-0.000193428	0.00124838
20	13	0.000214784	-0.00186946
20	14	-0.00023161	0.00184682
20	15	0.000177866	-0.00125876
20	16	-7.71551e-05	0.000573982
20	17	1.17525e-06	-0.000151729
20	18	2.31378e-05	1.56881e-05
20	19	-1.72998e-05	-2.27605e-06
20	20	6.22925e-06	-2.88406e-06
20	21	3.34727e-06	6.71616e-06
20	22	-8.91435e-06	-2.09553e-05
20	23	7.44907e-06	8.72798e-05
20	24	-1.573e-06	-0.000172175
20	25	-2.42872e-06	0.000161396


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode36_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00222002	0
0	2	0.00189503	0
0	3	0.00169263	0
0	4	-0.00342919	0
0	5	-0.00113437	0
0	6	0.00567339	0
0	7	-0.00345298	0
0	8	-0.00163174	0
0	9	0.00202529	0
0	10	0.00336246	0
0	11	-0.00820786	0
0	12	0.00723318	0
0	13	-0.00291255	0
0	14	0.000138362	0
0	15	0.000201814	0
0	16	0.000312346	0
0	17	-0.000429734	0
0	18	-2.83942e-05	0
0	19	0.000344178	0
0	20	-0.00017376	0
0	21	-6.77213e-05	0
0	22	0.000134393	0
0	23	-0.000111416	0
0	24	5.64507e-05	0
0	25	-8.45037e-06	0
1	1	-0.00400095	0.00047507
1	2	0.0135539	-0.000492701
1	3	-0.00901426	0.00029955
1	4	-0.0108078	0.000331754
1	5	0.014035	-0.00065215
1	6	0.00628373	-0.00153991
1	7	-0.0190224	0.00533308
1	8	0.00747334	-0.00729295
1	9	0.0117012	0.00723206
1	10	-0.0195482	-0.0070323
1	11	0.0149844	0.00608909
1	12	-0.00648448	-0.00342506
1	13	0.000934505	0.000589881
1	14	-7.24794e-05	0.000726023
1	15	0.00116455	-0.000792702
1	16	-0.00124163	0.000657456
1	17	0.000370404	-0.000686942
1	18	4.09039e-05	0.000575845
1	19	0.00013891	-0.000179218
1	20	-0.000215659	-0.00014345
1	21	4.09127e-05	0.000121847
1	22	8.26499e-05	2.18574e-05
1	23	-6.16421e-05	-3.79423e-05
1	24	9.22006e-06	-1.67219e-05
1	25	9.54789e-06	2.90252e-05
2	1	0.00346656	0.0172334
2	2	-0.00340347	-0.0161028
2	3	-0.00185341	-0.00914596
2	4	0.00389253	0.018554
2	5	0.000431625	0.0044147
2	6	-0.00328514	-0.0242424
2	7	0.00159046	0.0104709
2	8	-0.000735413	0.0213202
2	9	0.00143965	-0.0375537
2	10	-0.000156635	0.0291723
2	11	-0.00168213	-0.0122437
2	12	0.00129487	0.00117693
2	13	-8.497e-05	0.00232159
2	14	-0.000176671	-0.00179779
2	15	0.000119168	0.000300151
2	16	-0.000334935	0.000438552
2	17	0.000472007	-0.000321634
2	18	-0.000399067	0.000106828
2	19	0.000209084	-4.22563e-06
2	20	0.000128688	-0.00015278
2	21	-0.000453218	0.000187268
2	22	0.000441345	2.49491e-05
2	23	-0.00013386	-0.000219204
2	24	-0.00011926	0.000196126
2	25	0.000158583	-6.02262e-05
3	1	0.00202694	0.00493253
3	2	-0.00351512	-0.00964075
3	3	0.00108587	0.00491374
3	4	0.00397106	0.00714922
3	5	-0.0063138	-0.0113467
3	6	0.00183932	0.000195913
3	7	0.00733267	0.0153478
3	8	-0.0132461	-0.0210236
3	9	0.0111825	0.0152462
3	10	-0.00501285	-0.00677573
3	11	0.000639363	0.0023048
3	12	0.000598492	-0.00116803
3	13	-0.000504402	0.000497725
3	14	0.000325311	0.000305329
3	15	-0.000158542	-0.000635762
3	16	2.1585e-05	0.000400321
3	17	2.96427e-05	-3.95318e-06
3	18	-8.13422e-05	-0.000185355
3	19	0.000105623	0.000149322
3	20	-5.13033e-05	-6.87303e-05
3	21	-3.85786e-06	2.14072e-05
3	22	1.93687e-05	7.76004e-06
3	23	-2.00987e-05	-2.26797e-06
3	24	1.07584e-05	-2.79683e-05
3	25	4.72941e-06	2.32787e-05
4	1	-0.00464879	0.0185645
4	2	0.0107659	-0.0385291
4	3	-0.00650661	0.0215343
4	4	-0.00808247	0.0240122
4	5	0.0143859	-0.0396304
4	6	-0.00364327	0.00218796
4	7	-0.0105903	0.0450317
4	8	0.0146047	-0.0572312
4	9	-0.00930296	0.0376768
4	10	0.0022068	-0.0143315
4	11	0.00195901	0.00204901
4	12	-0.00256167	0.00115052
4	13	0.00128944	-0.000693455
4	14	3.55998e-05	-0.00027152
4	15	-0.00062367	0.000399181
4	16	0.000485257	5.84523e-05
4	17	-0.000123221	-0.000251503
4	18	-2.5896e-05	6.88212e-05
4	19	1.71385e-05	8.48539e-05
4	20	-1.4963e-05	-6.63405e-05
4	21	1.92861e-05	3.36954e-05
4	22	-1.39153e-05	-4.90508e-05
4	23	1.07348e-05	4.86189e-05
4	24	-5.2556e-06	-2.85083e-05
4	25	-2.2079e-06	5.30039e-06
5	1	0.00133607	0.000843822
5	2	-0.00375424	-0.00225656
5	3	0.00441573	0.0021031
5	4	-0.0019599	0.000321227
5	5	-0.000564636	-0.00195176
5	6	-0.000195155	-3.72979e-05
5	7	0.00318393	0.00421992
5	8	-0.00463538	-0.00642521
5	9	0.00357334	0.0045858
5	10	-0.00207226	-0.00116263
5	11	0.00112354	-0.000873421
5	12	-0.000392327	0.00135168
5	13	-6.16615e-05	-0.00104301
5	14	0.000107936	0.000425697
5	15	0.000124394	2.70239e-05
5	16	-0.000399459	-0.000107542
5	17	0.000462281	4.80993e-05
5	18	-0.000301322	-7.48011e-05
5	19	0.00010706	8.32846e-05
5	20	1.92912e-05	8.32071e-07
5	21	-6.60469e-05	-4.89174e-05
5	22	3.53748e-05	2.63898e-05
5	23	1.02197e-05	-6.5895e-06
5	24	-6.9355e-06	4.96877e-06
5	25	-1.81563e-05	-2.83008e-06
6	1	-0.313974	0.25253
6	2	1.05841	-0.851911
6	3	-1.55886	1.25632
6	4	0.921804	-0.744232
6	5	0.642627	-0.518677
6	6	-1.8967	1.53218
6	7	2.00381	-1.61638
6	8	-1.27856	1.02698
6	9	0.51561	-0.410599
6	10	-0.119335	0.093603
6	11	0.0118536	-0.00933465
6	12	-0.00201091	0.00179009
6	13	0.00155259	-0.00078186
6	14	-0.000284569	-0.000528183
6	15	0.000357657	0.000126777
6	16	-0.000359462	0.000248393
6	17	-0.000193203	0.000169507
6	18	0.00057104	-0.000562038
6	19	-0.000355399	0.000369294
6	20	-0.000191019	0.00013701
6	21	0.000520455	-0.000437522
6	22	-0.000438898	0.000378106
6	23	0.000205545	-0.0001669
6	24	-6.58389e-05	1.75122e-05
6	25	1.53519e-05	2.21458e-05
7	1	0.000693576	-0.000104286
7	2	-0.000826284	0.000750648
7	3	-0.00115433	-0.00260797
7	4	0.00373986	0.00475592
7	5	-0.00640351	-0.00396151
7	6	0.0105702	-0.000641876
7	7	-0.0138017	0.00471136
7	8	0.0124393	-0.00437327
7	9	-0.00776904	0.00143601
7	10	0.00362679	0.000105093
7	11	-0.00145424	0.00020163
7	12	0.00044867	-0.000379688
7	13	5.81112e-05	5.23314e-05
7	14	-0.000207506	0.000136699
7	15	0.000283745	-0.000155213
7	16	-0.000428737	3.97123e-05
7	17	0.000411506	9.7861e-05
7	18	-0.000177799	-4.9645e-05
7	19	-1.76484e-05	-5.5911e-05
7	20	3.31482e-05	5.73839e-05
7	21	2.61293e-05	-1.34961e-05
7	22	-3.42301e-05	4.13983e-06
7	23	-1.07955e-06	-1.72774e-05
7	24	2.59834e-05	1.39152e-05
7	25	-2.94412e-05	6.7388e-07
8	1	9.0835e-05	0.000460825
8	2	0.00113452	-0.00199268
8	3	-0.0061818	0.00424017
8	4	0.0140544	-0.00539156
8	5	-0.0180933	0.0042541
8	6	0.0138806	-0.00216053
8	7	-0.00574912	0.000760088
8	8	0.000312215	-1.46863e-05
8	9	0.00101904	-0.000376872
8	10	-0.000471047	0.000424476
8	11	-0.000236927	-0.000471349
8	12	0.000685021	0.000584768
8	13	-0.000659176	-0.000422559
8	14	0.000147739	0.000105679
8	15	0.000242593	-1.7844e-05
8	16	-0.000144742	8.3043e-05
8	17	-6.86679e-05	-5.09393e-05
8	18	9.891e-05	-5.17378e-05
8	19	-5.79531e-05	0.000106446
8	20	4.63007e-05	-9.88871e-05
8	21	-4.70299e-05	5.13631e-05
8	22	4.4254e-05	-3.36343e-07
8	23	-2.99361e-05	-1.97601e-05
8	24	3.14845e-06	1.27362e-05
8	25	1.36782e-05	-3.17562e-06
9	1	-0.000606673	0.000655931
9	2	0.00283872	-0.00294792
9	3	-0.00685059	0.00680665
9	4	0.0105051	-0.0104859
9	5	-0.0109142	0.0119604
9	6	0.00794948	-0.0102423
9	7	-0.00407656	0.00606141
9	8	0.00137854	-0.00166044
9	9	-0.00017807	-0.000825604
9	10	-0.000217477	0.00100751
9	11	0.000240015	-0.000272421
9	12	3.31262e-06	-9.31584e-05
9	13	-0.000278084	5.51882e-05
9	14	0.000388788	2.53682e-05
9	15	-0.000297417	-3.67531e-05
9	16	0.000103537	1.01448e-06
9	17	4.43436e-05	2.91637e-05
9	18	-0.00010481	-3.93613e-05
9	19	0.000102204	8.95366e-06
9	20	-6.57359e-05	5.31249e-05
9	21	3.50027e-05	-6.70543e-05
9	22	-2.84244e-05	2.8071e-05
9	23	2.59121e-05	-8.10546e-06
9	24	-8.64159e-06	1.5034e-05
9	25	-5.62417e-06	-8.19309e-06
10	1	-0.000280724	-0.000390962
10	2	0.00140391	0.00180196
10	3	-0.00343637	-0.00406292
10	4	0.00533704	0.00661996
10	5	-0.00562201	-0.0087049
10	6	0.00366695	0.00843695
10	7	-0.000821675	-0.00521708
10	8	-0.000509544	0.00162532
10	9	-0.000199784	-0.00013213
10	10	0.00106414	0.000336207
10	11	-0.000832365	-0.00067266
10	12	0.000153863	0.000530431
10	13	0.00019186	-0.000130963
10	14	-0.000137418	-0.000213018
10	15	-0.000137828	0.000375841
10	16	0.000221152	-0.000249428
10	17	0.000286861	-0.000298464
10	18	-0.00103502	0.000938643
10	19	0.00126956	-0.00110878
10	20	-0.000876595	0.000788517
10	21	0.00036161	-0.00037205
10	22	-8.05899e-05	0.000110444
10	23	3.5577e-06	-1.37876e-05
10	24	3.76688e-06	-1.44193e-06
10	25	4.17473e-06	9.18178e-06
11	1	3.77094e-05	-4.07381e-05
11	2	-7.1593e-05	-0.000399513
11	3	0.000102297	0.00164091
11	4	-1.54351e-05	-0.00240719
11	5	-0.000655145	0.00183007
11	6	0.00145259	-0.000865934
11	7	-0.00120449	6.32305e-05
11	8	0.000232992	0.000631777
11	9	0.000176872	-0.000788776
11	10	2.51961e-05	0.000415082
11	11	-5.60244e-05	-0.000119539
11	12	-0.000133976	0.000117567
11	13	0.00018114	-0.000157062
11	14	-0.000115588	0.000108534
11	15	0.000101458	-8.80876e-05
11	16	-0.000125895	0.000106556
11	17	0.000114939	-7.82997e-05
11	18	-6.31936e-05	2.77586e-05
11	19	9.6666e-06	-9.55861e-06
11	20	2.71636e-05	1.29124e-05
11	21	-4.35523e-05	-1.09594e-05
11	22	3.5272e-05	3.68018e-06
11	23	-1.84067e-05	-2.43742e-08
11	24	1.46619e-05	-7.26945e-07
11	25	-1.18495e-05	7.47547e-09
12	1	-8.12668e-05	-3.6714e-05
12	2	0.000392381	0.000363455
12	3	-0.000963705	-0.0012013
12	4	0.00159569	0.00234131
12	5	-0.00188183	-0.00328079
12	6	0.0011741	0.00357818
12	7	0.00040309	-0.00296875
12	8	-0.00135312	0.00149176
12	9	0.00102643	-1.0089e-05
12	10	-0.00047436	-0.00040285
12	11	0.000305469	3.07707e-05
12	12	-0.000241821	9.4357e-05
12	13	0.000172686	9.84359e-05
12	14	-0.000132103	-8.07594e-05
12	15	5.9939e-05	-0.000112995
12	16	2.66729e-05	0.000136115
12	17	-5.37142e-05	-1.46745e-05
12	18	1.60513e-05	-4.87426e-05
12	19	3.30276e-05	3.82896e-05
12	20	-4.01176e-05	-1.53812e-05
12	21	1.05235e-05	-4.07728e-06
12	22	7.42444e-06	7.09209e-06
12	23	7.82339e-07	7.32139e-06
12	24	-1.01787e-05	-8.51004e-06
12	25	8.47148e-06	-9.63954e-06
13	1	-1.90962e-07	-4.14837e-05
13	2	0.000112704	3.35799e-05
13	3	-0.000399476	0.000438259
13	4	0.000528397	-0.00142874
13	5	-0.000154549	0.002397
13	6	-0.000457782	-0.00288471
13	7	0.000837537	0.00243806
13	8	-0.000879921	-0.000926091
13	9	0.000740946	-0.000557073
13	10	-0.000496253	0.000802992
13	11	0.000136566	-0.000212688
13	12	0.000215034	-0.000150223
13	13	-0.000357993	0.000144189
13	14	0.000237027	-0.00011661
13	15	-3.71979e-05	0.000118492
13	16	-4.10919e-05	-9.59042e-05
13	17	2.66208e-05	5.84662e-05
13	18	-1.94111e-05	-1.1601e-05
13	19	2.35383e-05	-6.5272e-06
13	20	-2.06703e-05	-8.42283e-06
13	21	1.48061e-05	1.34199e-05
13	22	-5.63922e-06	-1.20213e-05
13	23	-6.54386e-06	1.65717e-05
13	24	8.69594e-06	-1.24868e-05
13	25	4.61581e-07	7.60147e-07
14	1	-6.01697e-05	-5.92277e-05
14	2	0.00029729	0.000395549
14	3	-0.00060318	-0.000855875
14	4	0.000641788	0.000516077
14	5	-0.000475428	0.000948893
14	6	0.000394202	-0.00241162
14	7	-0.000199702	0.00258785
14	8	-0.000293762	-0.00169736
14	9	0.00071688	0.000808868
14	10	-0.000769824	-0.000246765
14	11	0.000600286	1.12895e-05
14	12	-0.00044657	-0.000202004
14	13	0.000420518	0.000469752
14	14	-0.000644055	-0.000210143
14	15	0.00118441	-0.000621584
14	16	-0.00173668	0.00137047
14	17	0.00179917	-0.00148454
14	18	-0.00128559	0.00105635
14	19	0.000612887	-0.000515276
14	20	-0.000182667	0.000159655
14	21	4.35436e-05	-2.96703e-05
14	22	-2.77274e-05	2.05403e-05
14	23	2.48839e-05	-2.03919e-05
14	24	-4.07335e-05	-7.79183e-06
14	25	7.0669e-05	4.27424e-05
15	1	6.98194e-06	-1.18011e-05
15	2	2.65208e-05	0.000187725
15	3	-2.8059e-05	-0.000660385
15	4	-0.000188574	0.00113086
15	5	0.000454556	-0.00112309
15	6	-0.000498073	0.000851186
15	7	0.000422692	-0.000705439
15	8	-0.000357479	0.000513171
15	9	0.000236465	-0.000224356
15	10	-6.05145e-05	9.3296e-05
15	11	-8.1222e-05	-0.000166098
15	12	8.83855e-05	0.000246467
15	13	1.69837e-05	-0.000171674
15	14	-8.36886e-05	2.24391e-05
15	15	7.16156e-05	6.37638e-05
15	16	-3.61499e-05	-9.08703e-05
15	17	3.04842e-06	6.44429e-05
15	18	7.05939e-06	2.16111e-06
15	19	-1.66523e-06	-3.6987e-05
15	20	8.60142e-06	1.91516e-05
15	21	-1.60835e-05	8.52298e-06
15	22	4.22551e-06	-1.89485e-05
15	23	9.24353e-06	1.47552e-05
15	24	-6.19822e-06	-5.4682e-06
15	25	-3.15698e-06	-1.00437e-06
16	1	-1.47765e-06	-1.42678e-05
16	2	-0.000123656	5.31866e-05
16	3	0.000444498	5.99567e-05
16	4	-0.000648107	-0.00052287
16	5	0.000469025	0.00121539
16	6	-0.000169104	-0.0017079
16	7	-1.17126e-05	0.0016184
16	8	0.000143603	-0.000950046
16	9	-0.000231842	0.000264403
16	10	0.000236906	-0.000107104
16	11	-0.000199651	0.000203427
16	12	0.000158131	-6.88562e-05
16	13	-0.000116902	-0.000192403
16	14	7.67147e-05	0.00027009
16	15	-4.9599e-05	-0.000127072
16	16	4.75449e-05	-4.46496e-05
16	17	-5.57893e-05	9.48024e-05
16	18	4.02273e-05	-5.57443e-05
16	19	-1.07869e-05	9.4974e-06
16	20	-7.72919e-07	1.61901e-05
16	21	1.91978e-06	-1.74263e-05
16	22	-3.24743e-06	4.3129e-06
16	23	2.39979e-06	3.16364e-06
16	24	-2.8729e-06	-3.12043e-06
16	25	1.8074e-06	1.79787e-06
17	1	2.00284e-06	-3.95592e-05
17	2	-5.53473e-05	0.000163728
17	3	0.000144236	-0.000355758
17	4	-8.06892e-05	0.000601285
17	5	-5.12928e-05	-0.000654774
17	6	-0.00014805	0.000244209
17	7	0.000480992	0.000268177
17	8	-0.000415848	-0.000453693
17	9	9.47167e-05	0.000543683
17	10	7.11748e-05	-0.000709393
17	11	-6.73583e-05	0.000642463
17	12	3.69982e-05	-0.000298831
17	13	-1.92721e-05	6.30881e-06
17	14	2.70189e-05	8.5026e-05
17	15	-3.64448e-05	-5.02356e-05
17	16	2.37805e-06	4.53692e-06
17	17	3.95688e-05	-2.00763e-06
17	18	-3.82487e-05	1.38756e-05
17	19	1.23533e-05	-1.45519e-05
17	20	2.36636e-06	1.15076e-05
17	21	-6.98255e-08	-8.54728e-06
17	22	-6.50591e-06	6.03264e-06
17	23	4.94393e-06	-3.62952e-06
17	24	4.17787e-07	-5.73365e-07
17	25	-6.04707e-07	1.47369e-06
18	1	-3.5977e-06	1.37028e-05
18	2	-3.39126e-05	-7.98714e-05
18	3	0.000232138	0.000281437
18	4	-0.00059679	-0.000528928
18	5	0.000816949	0.00038397
18	6	-0.000638819	0.000203435
18	7	0.000303953	-0.000556323
18	8	-0.000213133	0.000414147
18	9	0.000295333	-0.000131216
18	10	-0.000133362	-0.000165237
18	11	-0.0001913	0.000412415
18	12	0.000135076	-0.000310719
18	13	0.000454342	-0.000234154
18	14	-0.00113696	0.00085368
18	15	0.001405	-0.00109099
18	16	-0.00114203	0.000861834
18	17	0.000625562	-0.00045735
18	18	-0.000207947	0.000160537
18	19	2.43823e-05	-2.63444e-05
18	20	1.55647e-05	-1.31833e-05
18	21	-1.83683e-05	2.005e-05
18	22	-6.19103e-06	-2.42051e-05
18	23	5.79886e-05	4.15808e-05
18	24	-7.8686e-05	-7.98736e-05
18	25	4.23757e-05	0.000107836
19	1	-1.8959e-06	-2.89114e-05
19	2	-9.31788e-06	0.000201418
19	3	1.25618e-05	-0.000513773
19	4	9.64945e-05	0.000762346
19	5	-0.000245342	-0.000790012
19	6	0.000244315	0.000604672
19	7	-0.000216901	-0.000322787
19	8	0.000317624	9.08776e-05
19	9	-0.000353992	2.92127e-06
19	10	0.000191396	1.37309e-05
19	11	-2.06011e-05	-1.42055e-05
19	12	-1.48285e-05	-9.52345e-06
19	13	-2.43108e-05	-7.58474e-06
19	14	5.8019e-05	1.94352e-05
19	15	-5.36651e-05	-6.38383e-06
19	16	2.04518e-05	1.08399e-05
19	17	-7.13815e-06	-1.58764e-05
19	18	1.64476e-05	6.33731e-06
19	19	-9.99141e-06	-2.82524e-06
19	20	-7.81269e-06	3.34961e-06
19	21	1.12856e-05	2.08823e-06
19	22	-3.67224e-06	-4.45447e-06
19	23	-1.02084e-06	-5.40683e-07
19	24	-1.254e-07	3.62612e-06
19	25	2.95279e-06	-8.84531e-07
20	1	-1.41076e-05	2.36226e-05
20	2	2.07628e-05	-7.80882e-05
20	3	5.95313e-05	6.48291e-05
20	4	-0.000120416	9.45808e-05
20	5	-7.79573e-06	-0.000252014
20	6	0.000209767	0.000156934
20	7	-0.000232352	0.000165468
20	8	1.46185e-05	-0.00029598
20	9	0.000211091	6.55697e-05
20	10	-0.000224675	0.000173708
20	11	9.4211e-05	-0.000194697
20	12	3.83934e-05	0.00010186
20	13	-0.000121692	-7.93329e-06
20	14	0.000134533	-4.67302e-05
20	15	-8.9982e-05	3.85587e-05
20	16	3.11521e-05	3.07007e-06
20	17	7.39695e-06	-1.37402e-05
20	18	-1.74717e-05	-3.93894e-06
20	19	1.76876e-05	6.43122e-06
20	20	-2.06456e-05	1.35768e-06
20	21	1.60291e-05	1.87141e-06
20	22	-1.2389e-06	-7.65678e-06
20	23	-7.31614e-06	6.6464e-06
20	24	3.84025e-06	-2.72905e-06
20	25	3.80782e-08	6.42481e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode37_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00639312	0
0	2	-0.00655638	0
0	3	-0.0041799	0
0	4	0.0132399	0
0	5	-0.0019978	0
0	6	-0.0159447	0
0	7	0.0137241	0
0	8	0.00346396	0
0	9	-0.0109676	0
0	10	0.00391206	0
0	11	0.00382052	0
0	12	-0.0051544	0
0	13	0.00391115	0
0	14	-0.00270077	0
0	15	0.00136497	0
0	16	-0.000648864	0
0	17	0.000633406	0
0	18	-0.000376714	0
0	19	-8.66181e-05	0
0	20	0.000183695	0
0	21	1.62896e-05	0
0	22	-0.000153195	0
0	23	0.000121151	0
0	24	-3.66727e-05	0
0	25	-2.61951e-06	0
1	1	-0.00126636	0.00207864
1	2	0.00517637	-0.00743893
1	3	-0.00172988	0.00454121
1	4	-0.00794076	0.00633209
1	5	0.00680837	-0.00582553
1	6	0.00520554	-0.00747144
1	7	-0.00824053	0.0121249
1	8	-0.00413216	0.000813699
1	9	0.0167216	-0.0177876
1	10	-0.0174505	0.0235131
1	11	0.0101204	-0.0165523
1	12	-0.00332532	0.00626625
1	13	-0.000165768	-0.00052623
1	14	0.00154372	-0.000439849
1	15	-0.00158108	0.000111184
1	16	0.000771043	-0.000156691
1	17	-2.63221e-05	0.000233219
1	18	-0.0001684	-0.000163724
1	19	5.87704e-05	8.27322e-05
1	20	-7.18619e-06	-2.2963e-05
1	21	7.12557e-05	8.97765e-06
1	22	-8.63165e-05	-3.34377e-06
1	23	5.39716e-06	-2.77718e-05
1	24	4.39418e-05	4.81932e-05
1	25	-2.76303e-05	-4.6373e-05
2	1	0.0161051	0.0100682
2	2	-0.0148508	-0.00940126
2	3	-0.00850238	-0.00651868
2	4	0.0159062	0.013003
2	5	0.00696987	0.00203276
2	6	-0.0246698	-0.0156514
2	7	0.00946257	0.00735265
2	8	0.0206762	0.011985
2	9	-0.034326	-0.021109
2	10	0.0261214	0.015384
2	11	-0.0117884	-0.00453592
2	12	0.00312986	-0.00221136
2	13	-0.000477879	0.0031622
2	14	0.000224933	-0.00173286
2	15	-0.000347458	0.000812823
2	16	0.000449938	-0.000638221
2	17	-0.000505947	0.000514798
2	18	0.000431868	-0.000340523
2	19	-0.000151848	0.000307453
2	20	-0.000244763	-0.000331973
2	21	0.000450434	0.000246105
2	22	-0.000270489	-3.73663e-05
2	23	-6.08865e-05	-0.000137134
2	24	0.000211183	0.000137041
2	25	-0.000167746	-4.00288e-05
3	1	-0.000486479	0.00115964
3	2	-0.00132633	-0.00236173
3	3	0.00526929	0.00217428
3	4	-0.00552004	-0.000582062
3	5	-0.000140274	-0.00117615
3	6	0.00547422	0.00133909
3	7	-0.00588882	0.000240141
3	8	0.00368848	-0.00154431
3	9	-0.00159625	0.002072
3	10	0.000181174	-0.00282115
3	11	0.000200785	0.00288187
3	12	0.000268418	-0.00160328
3	13	-0.000527587	0.000435477
3	14	9.57716e-05	-0.000100938
3	15	0.000303443	3.39167e-05
3	16	-0.000246807	7.71139e-05
3	17	0.000145758	-8.39533e-05
3	18	-0.000162075	-6.77919e-05
3	19	0.000135323	0.000142491
3	20	-5.52844e-05	-4.21969e-05
3	21	-6.52765e-06	-4.6696e-05
3	22	3.16677e-05	3.21036e-05
3	23	-3.70123e-05	5.70746e-06
3	24	2.92513e-05	-1.16571e-05
3	25	-1.16233e-05	3.28064e-06
4	1	-0.00206203	-0.0136699
4	2	0.00446598	0.0300181
4	3	-0.00343378	-0.0213695
4	4	-0.000765299	-0.0104219
4	5	0.00259667	0.0274636
4	6	0.00106858	-0.0100771
4	7	-0.00549858	-0.019383
4	8	0.00474263	0.0317201
4	9	-8.94727e-05	-0.0233229
4	10	-0.00281949	0.00969972
4	11	0.0020115	-0.00254793
4	12	-0.000283041	0.00134642
4	13	-8.97971e-05	-0.00121481
4	14	-0.000257837	0.000367562
4	15	0.000305566	0.000217126
4	16	-0.000104102	-6.66411e-05
4	17	-2.64883e-05	-0.000158896
4	18	1.43986e-06	7.20791e-05
4	19	7.63002e-05	6.74312e-05
4	20	-6.42845e-05	-2.07878e-05
4	21	-2.18021e-05	-0.00011328
4	22	3.95282e-05	0.000152459
4	23	1.21734e-05	-8.41932e-05
4	24	-2.83661e-05	1.41921e-05
4	25	7.97361e-06	3.86901e-06
5	1	-9.44104e-05	0.000361521
5	2	-0.000478827	0.00035817
5	3	0.00217945	-0.00327885
5	4	-0.00222501	0.00616067
5	5	-0.00171679	-0.00456806
5	6	0.00476025	-0.00251123
5	7	-0.0014789	0.00949062
5	8	-0.00409144	-0.0101829
5	9	0.00494008	0.00501236
5	10	-0.00182057	0.000342366
5	11	-7.32723e-05	-0.00197926
5	12	-0.000375331	0.000825712
5	13	0.000764241	0.00055046
5	14	-0.000182565	-0.000896976
5	15	-0.000337484	0.000505683
5	16	0.000196099	-0.000167989
5	17	0.000104719	0.000101578
5	18	-0.000122074	-6.42869e-05
5	19	2.44584e-05	-1.13986e-05
5	20	1.0271e-05	2.55322e-05
5	21	-1.10591e-05	2.03304e-05
5	22	-2.15132e-06	-2.89652e-05
5	23	1.89978e-05	-2.36762e-05
5	24	-1.72052e-05	6.27799e-05
5	25	-2.03645e-06	-4.95719e-05
6	1	0.252227	0.313904
6	2	-0.85051	-1.05928
6	3	1.25407	1.56161
6	4	-0.743565	-0.923999
6	5	-0.515971	-0.643492
6	6	1.52848	1.89741
6	7	-1.61535	-1.99959
6	8	1.02818	1.27017
6	9	-0.410889	-0.5081
6	10	0.0916638	0.115991
6	11	-0.00634487	-0.0114901
6	12	-0.000315682	0.00205806
6	13	-0.000339755	-0.00114481
6	14	-0.000172992	-0.000298995
6	15	-7.02239e-05	0.000174496
6	16	0.000221157	-9.599e-05
6	17	0.000113825	0.000554501
6	18	-0.000360304	-0.000707878
6	19	0.000214101	0.000244395
6	20	0.000121671	0.000371473
6	21	-0.000331334	-0.00063662
6	22	0.000312553	0.000490652
6	23	-0.000177274	-0.000216043
6	24	4.84763e-05	5.77742e-05
6	25	1.81136e-05	-2.96395e-05
7	1	-0.00167489	0.00261694
7	2	0.00574107	-0.00915277
7	3	-0.0080783	0.0136311
7	4	0.00379053	-0.00822031
7	5	0.00508015	-0.0046043
7	6	-0.0116976	0.0138532
7	7	0.0119787	-0.0130596
7	8	-0.00769953	0.00611264
7	9	0.00339133	-0.000510998
7	10	-0.00100338	-0.000947414
7	11	-0.00021631	0.000321188
7	12	0.000468651	0.000206011
7	13	-4.17106e-06	-0.000357124
7	14	-7.63847e-05	0.000393937
7	15	-0.000260807	-0.00028165
7	16	0.000303244	0.000120527
7	17	-0.000134032	-6.45242e-05
7	18	5.19347e-05	3.97808e-05
7	19	-2.4914e-05	1.88936e-05
7	20	-3.60342e-06	-3.8468e-05
7	21	2.8273e-05	1.66331e-05
7	22	-2.84822e-05	-1.66281e-05
7	23	3.4685e-06	2.17406e-05
7	24	2.05928e-05	-7.55712e-06
7	25	-2.98415e-05	5.48262e-06
8	1	0.000330408	0.00186788
8	2	-0.0010455	-0.00857355
8	3	0.00105073	0.0192041
8	4	0.000671214	-0.0264725
8	5	-0.00326953	0.0243918
8	6	0.00459684	-0.0158464
8	7	-0.00354163	0.00755205
8	8	0.00133694	-0.00216635
8	9	1.79244e-05	-0.000739839
8	10	0.000174775	0.00165553
8	11	-0.00100334	-0.00137938
8	12	0.0010956	0.000872118
8	13	-0.00036037	-0.000473745
8	14	-0.000200308	0.000250975
8	15	0.000219517	-0.000218106
8	16	-7.23357e-05	0.000169085
8	17	1.90202e-05	-1.7684e-05
8	18	-3.91014e-05	-5.41036e-05
8	19	3.83016e-05	4.83748e-06
8	20	-1.77942e-05	1.81456e-05
8	21	3.87934e-05	1.41651e-05
8	22	-6.85888e-05	-2.538e-05
8	23	4.63551e-05	6.83086e-06
8	24	-9.0783e-06	1.83992e-06
8	25	5.9197e-06	4.61356e-06
9	1	0.000798217	-6.97332e-05
9	2	-0.00339666	0.00115698
9	3	0.00666945	-0.0041669
9	4	-0.00748456	0.00761911
9	5	0.00472917	-0.00866745
9	6	-0.00141447	0.00670899
9	7	0.000795891	-0.00380981
9	8	-0.00184019	0.00201259
9	9	0.00171264	-0.00162452
9	10	-0.000488444	0.00144712
9	11	-5.31565e-05	-0.000566787
9	12	-0.00031884	-0.000321388
9	13	0.000662402	0.000273094
9	14	-0.000586758	0.000255382
9	15	0.000292805	-0.000310264
9	16	1.8612e-05	-6.43623e-05
9	17	-0.000185511	0.000228614
9	18	0.000141319	-6.07876e-05
9	19	-2.66158e-05	-8.5302e-05
9	20	-2.13983e-05	5.93101e-05
9	21	8.05462e-06	2.59362e-06
9	22	1.15877e-05	-1.35361e-05
9	23	-1.12498e-05	7.1073e-06
9	24	6.13178e-07	-9.3533e-06
9	25	6.58144e-06	9.26054e-06
10	1	0.000246989	-0.00014217
10	2	-0.0010223	0.000505609
10	3	0.00262406	-0.000679596
10	4	-0.00448572	2.30341e-05
10	5	0.00464773	0.00105128
10	6	-0.00244248	-0.00123375
10	7	-7.61986e-05	0.000633319
10	8	0.00128635	-0.00058724
10	9	-0.00154171	0.000934916
10	10	0.00132855	-0.000651574
10	11	-0.000800031	-5.53961e-05
10	12	0.000421796	0.000453336
10	13	-0.000370867	-0.000263589
10	14	0.000203094	-0.000354376
10	15	0.000218308	0.000801317
10	16	-0.000336096	-0.00052101
10	17	-0.000191485	-0.000363768
10	18	0.00087241	0.00117277
10	19	-0.00104975	-0.00136578
10	20	0.000715617	0.000996125
10	21	-0.000302535	-0.00048215
10	22	7.54017e-05	0.000137268
10	23	-6.66348e-06	-9.45179e-06
10	24	-7.57436e-06	-1.06313e-05
10	25	6.10845e-06	2.62936e-05
11	1	-1.56429e-05	-0.0001394
11	2	-0.000141073	0.000567591
11	3	0.000679978	-0.00144721
11	4	-0.00122828	0.00278603
11	5	0.00106866	-0.00354027
11	6	-0.00044263	0.00240878
11	7	0.000320958	2.4256e-05
11	8	-0.000576379	-0.00176792
11	9	0.000530192	0.00201152
11	10	-0.000461288	-0.00152421
11	11	0.000620029	0.000800462
11	12	-0.000561414	1.47954e-05
11	13	0.000148422	-0.00031822
11	14	0.000209893	5.31638e-06
11	15	-0.000229615	0.00024722
11	16	6.34347e-05	-0.00016398
11	17	6.08325e-06	7.58505e-06
11	18	3.8204e-05	5.72308e-05
11	19	-4.20966e-05	-5.34961e-05
11	20	-1.35907e-06	3.12042e-05
11	21	6.71016e-06	-1.31249e-05
11	22	1.58407e-05	2.11253e-06
11	23	-1.71603e-05	4.8402e-06
11	24	2.19723e-06	-1.04796e-05
11	25	6.44831e-06	6.80782e-06
12	1	0.000312684	0.00011568
12	2	-0.00124657	-8.70377e-05
12	3	0.00240333	-0.000708134
12	4	-0.00262532	0.00207123
12	5	0.0013761	-0.0029209
12	6	0.000496083	0.0027093
12	7	-0.0020025	-0.00205467
12	8	0.0025399	0.00171748
12	9	-0.00169276	-0.00143188
12	10	0.0002233	0.000751779
12	11	0.000411066	-0.000111231
12	12	-9.98809e-05	-5.77119e-05
12	13	-0.000243988	-1.98822e-05
12	14	0.000239817	8.50711e-05
12	15	-0.000101224	-0.00010197
12	16	3.81248e-05	6.3733e-05
12	17	-4.58883e-05	1.43705e-05
12	18	3.93997e-05	-6.68601e-05
12	19	-1.62598e-06	4.8335e-05
12	20	-3.14309e-05	-5.1887e-06
12	21	3.14085e-05	-1.31241e-05
12	22	-7.54432e-06	1.85853e-05
12	23	-7.78467e-06	-1.71742e-05
12	24	3.70074e-06	5.84828e-06
12	25	3.09815e-06	6.95595e-07
13	1	2.07952e-05	-3.66202e-05
13	2	-0.0002703	0.000218273
13	3	0.000694982	-0.000395069
13	4	-0.000749982	0.00050594
13	5	0.000283157	-0.00089636
13	6	0.000175883	0.00131978
13	7	-0.000239436	-0.00121619
13	8	-9.86097e-05	0.000819833
13	9	0.000517255	-0.00042231
13	10	-0.000543227	3.74078e-05
13	11	0.000232807	6.39981e-05
13	12	-1.67793e-06	0.000151785
13	13	-4.07269e-05	-0.000253893
13	14	-4.26536e-06	3.06856e-05
13	15	4.02527e-05	0.00022274
13	16	-1.51653e-06	-0.000209312
13	17	-5.17012e-05	4.33063e-05
13	18	3.75168e-05	4.10491e-05
13	19	-6.86056e-07	-3.83289e-05
13	20	-6.65308e-06	3.43188e-05
13	21	5.02921e-06	-3.57727e-05
13	22	-6.67789e-06	3.16258e-05
13	23	3.07994e-06	-2.42369e-05
13	24	1.66147e-07	1.12052e-05
13	25	-4.42529e-07	3.35649e-07
14	1	-0.000116715	4.13036e-05
14	2	0.000205666	-0.00023467
14	3	0.000258652	0.000608906
14	4	-0.00123188	-0.000875684
14	5	0.00194922	0.000867611
14	6	-0.00201344	-0.000752663
14	7	0.00162081	0.000519376
14	8	-0.00107036	-0.000203498
14	9	0.000477458	0.000103788
14	10	0.000226139	-0.000172078
14	11	-0.000709951	0.000237133
14	12	0.000559852	-0.000444011
14	13	-0.000218595	0.000631113
14	14	0.000337553	-0.000258619
14	15	-0.00087021	-0.000678201
14	16	0.00136796	0.00149138
14	17	-0.00145259	-0.00162054
14	18	0.00104894	0.00116079
14	19	-0.000475971	-0.000580763
14	20	0.00011076	0.000194761
14	21	-1.683e-06	-3.21248e-05
14	22	-1.13303e-05	-1.17309e-06
14	23	1.14986e-05	2.95395e-06
14	24	1.26262e-05	-1.71618e-05
14	25	-4.97306e-05	4.02452e-05
15	1	4.05275e-05	4.1798e-05
15	2	-0.000127885	-0.000261329
15	3	0.000263816	0.000585217
15	4	-0.000457497	-0.000547125
15	5	0.000570581	-3.67325e-05
15	6	-0.000373222	0.00059813
15	7	-5.916e-05	-0.000591694
15	8	0.000279735	0.000297229
15	9	-0.000152456	-0.000146631
15	10	7.20348e-05	9.27732e-05
15	11	-0.000194729	4.24922e-05
15	12	0.000249743	-0.000265095
15	13	-0.000148255	0.000329298
15	14	4.26e-05	-0.000133114
15	15	-4.32469e-06	-6.42045e-05
15	16	2.33603e-05	9.62218e-05
15	17	-5.62449e-05	-6.35473e-05
15	18	4.7241e-05	3.77844e-05
15	19	-1.36679e-05	-2.10065e-06
15	20	7.18034e-06	-1.38489e-05
15	21	-2.12142e-05	-5.13289e-06
15	22	2.29787e-05	1.25503e-05
15	23	-1.06952e-05	-1.80252e-06
15	24	6.9707e-07	2.7795e-06
15	25	4.03303e-07	-9.13195e-06
16	1	3.04679e-05	-2.8753e-05
16	2	-0.000121572	0.000111591
16	3	0.000329997	-0.000330665
16	4	-0.000541573	0.00087189
16	5	0.000586253	-0.00150421
16	6	-0.000488846	0.00154612
16	7	0.000312492	-0.000849552
16	8	-6.34372e-05	4.16779e-05
16	9	-0.000181335	0.000378071
16	10	0.000293429	-0.000456391
16	11	-0.000229477	0.000387948
16	12	5.19631e-05	-0.000222042
16	13	0.00010606	-3.17633e-06
16	14	-0.000119372	0.000149966
16	15	3.20207e-05	-0.000135416
16	16	2.06765e-05	2.9675e-05
16	17	-1.37577e-05	4.32434e-05
16	18	7.19084e-07	-4.28231e-05
16	19	-2.32049e-06	1.69184e-05
16	20	4.77506e-06	-5.76942e-06
16	21	7.21002e-07	7.13576e-06
16	22	-6.64003e-06	-5.76809e-06
16	23	5.53946e-06	-1.36372e-06
16	24	2.815e-07	3.19485e-06
16	25	-3.72503e-06	1.19367e-06
17	1	-7.96444e-05	-2.76675e-05
17	2	0.00034034	9.45634e-05
17	3	-0.000741697	-0.00019463
17	4	0.000968302	0.000229946
17	5	-0.000702693	3.20616e-05
17	6	0.000221465	-0.000556215
17	7	8.46802e-06	0.000797338
17	8	6.80751e-06	-0.000438397
17	9	-9.75482e-05	-3.69015e-05
17	10	0.000186526	0.000132401
17	11	-0.000172435	-1.80225e-05
17	12	7.83665e-05	-3.78404e-06
17	13	-3.11653e-05	-1.0965e-05
17	14	2.99198e-05	-5.82672e-05
17	15	-1.04036e-05	0.000130987
17	16	-4.92479e-06	-0.000124058
17	17	-1.23145e-05	7.37484e-05
17	18	3.11951e-05	-2.92942e-05
17	19	-3.22317e-05	1.03536e-06
17	20	2.19956e-05	7.62548e-06
17	21	-3.44032e-06	5.51417e-07
17	22	-1.18029e-05	-4.19568e-06
17	23	1.18275e-05	-4.74001e-06
17	24	-2.59115e-06	9.29623e-06
17	25	-2.04974e-06	-3.94474e-06
18	1	5.06722e-05	-3.68801e-06
18	2	-0.000250662	1.38972e-05
18	3	0.000578211	-3.39131e-05
18	4	-0.000774273	0.000125279
18	5	0.000732344	-0.000317743
18	6	-0.000582551	0.00041442
18	7	0.000306475	-0.000271243
18	8	6.533e-05	3.61236e-05
18	9	-0.000260406	0.000100028
18	10	0.000151058	-0.00015047
18	11	6.28737e-05	0.00020639
18	12	-6.44219e-05	-0.000109837
18	13	-0.000297182	-0.000406635
18	14	0.000810243	0.00111965
18	15	-0.00106453	-0.00141946
18	16	0.000892177	0.00110595
18	17	-0.000500276	-0.000550383
18	18	0.000172213	0.000155094
18	19	-1.96381e-05	-1.33397e-05
18	20	-4.70881e-06	8.27582e-06
18	21	-1.09331e-05	-1.73279e-05
18	22	3.37374e-05	-3.2359e-06
18	23	-6.57488e-05	4.68403e-05
18	24	7.39179e-05	-0.000101532
18	25	-3.90816e-05	0.000132512
19	1	-3.3043e-05	-2.85747e-05
19	2	0.000155309	8.18858e-05
19	3	-0.000361222	-1.47979e-05
19	4	0.000600579	-0.000157036
19	5	-0.000731349	0.000107705
19	6	0.000599238	0.000237803
19	7	-0.000274201	-0.000518192
19	8	-1.83657e-07	0.000461757
19	9	5.26465e-05	-0.000157888
19	10	4.60227e-05	-0.000170271
19	11	-9.31512e-05	0.000322255
19	12	2.55164e-05	-0.000221495
19	13	5.92771e-05	3.9884e-05
19	14	-9.38169e-05	2.23002e-05
19	15	9.25299e-05	-4.61889e-06
19	16	-6.93235e-05	1.27995e-05
19	17	3.27428e-05	-2.24866e-05
19	18	-6.50395e-06	-1.29373e-06
19	19	3.71069e-06	2.40349e-05
19	20	-1.22776e-05	-1.86777e-05
19	21	1.46846e-05	1.02655e-06
19	22	-8.25047e-06	6.23958e-06
19	23	2.15586e-06	-2.49204e-06
19	24	1.01004e-06	3.3337e-07
19	25	-2.82611e-06	-9.10978e-07
20	1	-2.89765e-05	5.81782e-06
20	2	8.52402e-05	-2.95714e-05
20	3	-0.000150137	0.000135365
20	4	9.56645e-05	-0.000155133
20	5	0.000177593	-0.000184836
20	6	-0.000476798	0.000540606
20	7	0.000581996	-0.000419923
20	8	-0.000465803	0.000111077
20	9	0.000221896	-3.15951e-05
20	10	-4.28471e-05	3.45494e-05
20	11	4.13348e-05	2.9906e-05
20	12	-0.000103733	-3.98256e-05
20	13	0.000117635	3.75022e-06
20	14	-9.43866e-05	-4.06336e-06
20	15	4.72233e-05	2.09445e-06
20	16	1.39465e-06	1.77528e-05
20	17	-1.31374e-05	-2.35132e-05
20	18	2.45695e-06	1.79498e-05
20	19	7.74079e-07	-1.08425e-05
20	20	-3.08389e-07	3.05786e-06
20	21	4.76383e-06	2.33259e-06
20	22	-5.34033e-06	-5.31888e-06
20	23	-4.40228e-07	7.12406e-06
20	24	1.72063e-06	-5.67629e-06
20	25	1.83084e-06	7.04733e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode38_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00911063	0
0	2	0.00858447	0
0	3	0.00551421	0
0	4	-0.017084	0
0	5	0.00799045	0
0	6	0.00972164	0
0	7	-0.0129176	0
0	8	-0.00166783	0
0	9	0.0183981	0
0	10	-0.0227967	0
0	11	0.015223	0
0	12	-0.00596348	0
0	13	0.00123144	0
0	14	4.74739e-05	0
0	15	-1.98277e-05	0
0	16	-0.000372194	0
0	17	0.000281871	0
0	18	0.000483687	0
0	19	-0.000836352	0
0	20	-0.000190237	0
0	21	0.00178026	0
0	22	-0.00216285	0
0	23	0.00094745	0
0	24	0.000492553	0
0	25	-0.000941245	0
1	1	-0.0153893	0.0090814
1	2	0.0529812	-0.03004
1	3	-0.0257758	0.0153325
1	4	-0.0564211	0.0293859
1	5	0.047512	-0.0246079
1	6	0.0517704	-0.0288163
1	7	-0.0772062	0.041589
1	8	-0.0208186	0.011238
1	9	0.122805	-0.0628426
1	10	-0.134277	0.0646992
1	11	0.0805699	-0.035398
1	12	-0.0284101	0.0110344
1	13	0.00528843	-0.00214741
1	14	-0.00098716	0.0009895
1	15	0.00101859	-0.000841715
1	16	-0.0005749	0.000266505
1	17	7.31922e-05	0.000228821
1	18	5.09231e-05	-0.000284978
1	19	3.37832e-05	8.12092e-05
1	20	-0.000141926	6.65421e-05
1	21	0.000145773	-5.75703e-05
1	22	-7.91992e-05	1.29421e-05
1	23	7.76666e-05	-3.12739e-05
1	24	-0.00010763	4.91335e-05
1	25	6.59795e-05	-2.2768e-05
2	1	-0.0471694	-0.00354637
2	2	0.0464018	0.00568822
2	3	0.0246695	-0.00223789
2	4	-0.0574825	-0.00229512
2	5	-0.00573794	0.000659628
2	6	0.0685272	0.00388097
2	7	-0.0339388	-0.00250848
2	8	-0.0585644	-0.00387091
2	9	0.109214	0.00708713
2	10	-0.0884934	-0.00512932
2	11	0.0417545	0.00243998
2	12	-0.0118153	-0.00162215
2	13	0.00249075	0.00156659
2	14	-0.000844883	-0.00098493
2	15	0.000226853	0.000244828
2	16	-5.1563e-05	3.9896e-05
2	17	0.000144974	-3.464e-05
2	18	-9.9957e-05	-3.12707e-05
2	19	-8.07847e-05	0.000125184
2	20	0.000183704	-0.000137074
2	21	-8.96053e-05	5.53814e-05
2	22	-0.00011027	-1.5395e-05
2	23	0.000218306	4.78438e-05
2	24	-0.000167101	-5.65585e-05
2	25	7.82023e-05	1.57082e-05
3	1	0.000964882	0.000791706
3	2	-0.00137703	-0.00146927
3	3	0.000806208	-0.000477202
3	4	-0.000477712	0.00425518
3	5	0.000742298	-0.00428066
3	6	-7.89055e-05	-0.000886289
3	7	-0.0021199	0.00401709
3	8	0.00291034	0.000304369
3	9	-0.000497181	-0.00683545
3	10	-0.00233965	0.00755969
3	11	0.00269919	-0.00314487
3	12	-0.00104798	-0.000157431
3	13	-0.000300864	0.000424236
3	14	0.000399874	7.68577e-06
3	15	-0.000194195	-4.29388e-05
3	16	0.000264489	0.000111346
3	17	-0.000294744	-0.000150685
3	18	0.000142408	-8.23497e-05
3	19	2.30121e-05	0.00029133
3	20	-6.2944e-05	-0.00017428
3	21	4.75688e-06	-6.11656e-05
3	22	4.16814e-05	0.000128551
3	23	-4.95039e-05	-7.02665e-05
3	24	4.66162e-05	2.99207e-05
3	25	-2.50218e-05	-2.05313e-05
4	1	-0.763209	-0.0901125
4	2	1.6233	0.191809
4	3	-1.01642	-0.120772
4	4	-0.853605	-0.0992162
4	5	1.68207	0.197055
4	6	-0.291442	-0.0337534
4	7	-1.79744	-0.211776
4	8	2.59221	0.304441
4	9	-1.89781	-0.221838
4	10	0.83117	0.0967054
4	11	-0.202763	-0.0240506
4	12	0.0194516	0.00322793
4	13	-0.00212463	-0.00104023
4	14	0.00188336	0.000616041
4	15	0.000257268	-0.000127176
4	16	0.000314908	5.21758e-05
4	17	-0.00109953	-4.22707e-05
4	18	0.00037893	-3.36548e-05
4	19	0.000643002	7.4204e-05
4	20	-0.000617004	-3.05849e-05
4	21	-0.00042743	-8.15962e-05
4	22	0.00133467	0.000177153
4	23	-0.00130379	-0.000179126
4	24	0.000698718	0.000106356
4	25	-0.000210216	-3.73378e-05
5	1	-0.00208309	0.00096758
5	2	0.00566126	-0.00401086
5	3	-0.00619664	0.00656347
5	4	0.000750503	-0.00327869
5	5	0.00586004	-0.00458187
5	6	-0.00535118	0.0079252
5	7	-0.00219427	-0.00306637
5	8	0.00760354	-0.00238447
5	9	-0.00592449	0.00168665
5	10	0.00182326	0.00212623
5	11	-7.93079e-05	-0.00348644
5	12	-0.000160093	0.00225889
5	13	0.000646129	-0.00105732
5	14	-0.000927947	0.000503281
5	15	0.000452435	3.52065e-05
5	16	0.000142273	-0.000411178
5	17	-0.000213701	0.000279293
5	18	1.04386e-05	2.07862e-05
5	19	4.91434e-05	-9.21191e-05
5	20	-3.5753e-05	2.76297e-05
5	21	8.30173e-05	-2.09639e-06
5	22	-0.00011129	7.26544e-06
5	23	8.26918e-05	-1.01502e-05
5	24	-3.71817e-05	7.8554e-06
5	25	-7.95794e-07	-3.01823e-06
6	1	0.000890468	-0.00249348
6	2	-0.00219695	0.00849902
6	3	0.00111026	-0.0118152
6	4	0.00357353	0.00503773
6	5	-0.00778538	0.00725353
6	6	0.00677976	-0.0130689
6	7	-0.00178574	0.00919921
6	8	-0.00255426	-0.00243542
6	9	0.00419335	-0.00144527
6	10	-0.00340425	0.00194254
6	11	0.00133604	-0.0007928
6	12	8.54236e-05	-0.000415207
6	13	-0.000131382	0.000962007
6	14	-0.000118454	-0.000814474
6	15	-7.9763e-05	0.000278034
6	16	0.000322526	0.000129925
6	17	-0.000247654	-0.000146635
6	18	5.03409e-05	-5.42304e-06
6	19	4.71039e-05	5.82601e-05
6	20	-7.13759e-05	-1.56749e-05
6	21	9.24613e-05	-2.27673e-05
6	22	-9.50902e-05	3.67549e-05
6	23	5.9069e-05	-3.68438e-05
6	24	-1.68825e-05	3.40108e-05
6	25	5.92681e-06	-3.53455e-05
7	1	-0.00171011	0.000439634
7	2	0.00541195	-0.00186116
7	3	-0.00691948	0.00400553
7	4	0.00238812	-0.00466419
7	5	0.00559605	0.00231427
7	6	-0.0108804	0.000330019
7	7	0.0103575	-0.000222481
7	8	-0.00614832	-0.00124146
7	9	0.00208902	0.00153901
7	10	0.000111393	-0.000873228
7	11	-0.000702207	0.000485067
7	12	0.00039157	-0.00049984
7	13	-2.70924e-05	0.000568685
7	14	-2.22025e-05	-0.000557389
7	15	4.78128e-05	0.000343071
7	16	-0.000134927	-4.46755e-05
7	17	8.61889e-05	-2.43081e-05
7	18	4.8678e-05	-7.88117e-05
7	19	-8.83261e-05	9.09902e-05
7	20	5.36369e-05	-2.82833e-05
7	21	-3.83013e-05	1.68248e-05
7	22	2.92408e-05	-2.68407e-05
7	23	-6.48798e-06	1.1901e-05
7	24	-1.05847e-06	-2.53368e-06
7	25	-8.74647e-06	1.16915e-05
8	1	-0.000668277	-0.00112326
8	2	0.00319903	0.00604307
8	3	-0.00740558	-0.0168226
8	4	0.0108493	0.0296807
8	5	-0.0112366	-0.0347071
8	6	0.00851936	0.0270177
8	7	-0.0046157	-0.0141132
8	8	0.00162365	0.00522324
8	9	-0.000110466	-0.00111846
8	10	-0.000447546	-0.00103732
8	11	0.000362576	0.00182244
8	12	7.67996e-05	-0.0011528
8	13	-0.000388608	0.000231023
8	14	0.000367535	-0.000100099
8	15	-0.000112968	0.000361015
8	16	-0.000128312	-0.000346721
8	17	-0.000129855	0.000112064
8	18	0.00110934	0.000102157
8	19	-0.00215077	-0.000251065
8	20	0.00237302	0.000299913
8	21	-0.00169721	-0.000218813
8	22	0.000779083	9.35106e-05
8	23	-0.000197102	-1.69142e-05
8	24	1.27172e-05	-4.20903e-06
8	25	-1.30449e-05	-1.87305e-06
9	1	-0.000711577	-0.000130317
9	2	0.00288987	0.000556814
9	3	-0.00538148	-0.00142533
9	4	0.00595685	0.00239688
9	5	-0.00418677	-0.00270252
9	6	0.00170205	0.00211838
9	7	-0.00054634	-0.000981867
9	8	0.000965108	-1.45369e-05
9	9	-0.00133984	0.000129871
9	10	0.000737886	0.00034402
9	11	0.000144125	-0.000353898
9	12	-0.000379139	-0.000267983
9	13	9.81696e-05	0.000648478
9	14	6.70221e-05	-0.000365192
9	15	-6.76428e-05	-7.87259e-05
9	16	8.77969e-05	0.000241681
9	17	-9.0862e-05	-0.000178242
9	18	4.48209e-05	5.90469e-05
9	19	2.29112e-05	2.77047e-06
9	20	-6.20916e-05	1.80404e-05
9	21	4.52017e-05	-4.22391e-05
9	22	-1.22227e-05	1.73096e-05
9	23	2.78257e-06	1.74265e-05
9	24	-9.04407e-06	-1.85873e-05
9	25	1.35683e-05	2.28831e-06
10	1	-1.21881e-05	0.000290641
10	2	-2.54662e-05	-0.00133178
10	3	-4.94821e-05	0.00304798
10	4	0.000546525	-0.00455874
10	5	-0.00108393	0.00482568
10	6	0.00101351	-0.00362673
10	7	-0.000504222	0.00204197
10	8	0.000109746	-0.00126571
10	9	2.04517e-05	0.00113783
10	10	0.000122089	-0.000871781
10	11	-0.000413299	0.000279044
10	12	0.000388073	0.000309313
10	13	6.49441e-05	-0.00050422
10	14	-0.000425053	0.000301175
10	15	0.000351	-6.56019e-05
10	16	-0.000104121	2.43669e-05
10	17	-8.92983e-06	-7.07723e-05
10	18	2.78353e-05	5.72554e-05
10	19	-2.09345e-05	-1.0158e-05
10	20	-2.28838e-05	8.24867e-07
10	21	4.23072e-05	-1.65931e-05
10	22	-1.28402e-05	1.39582e-05
10	23	-4.61372e-06	9.50518e-06
10	24	-2.91658e-06	-2.51189e-05
10	25	4.30453e-06	2.02179e-05
11	1	-0.000133272	-0.000118456
11	2	0.000387446	0.000358197
11	3	-0.000555579	-0.000265254
11	4	0.000595965	-0.0002612
11	5	-0.00048619	0.000254079
11	6	0.000154845	0.000862791
11	7	6.11918e-05	-0.00185761
11	8	-0.000130293	0.00128158
11	9	0.000585857	0.000223574
11	10	-0.00118373	-0.000887975
11	11	0.00120975	0.000294083
11	12	-0.000800613	0.000403388
11	13	0.000498904	-0.000362363
11	14	-0.000363272	3.17233e-05
11	15	0.000217608	3.29117e-05
11	16	-9.34183e-05	2.36036e-05
11	17	7.53123e-05	-6.96012e-06
11	18	-9.02167e-05	-2.92781e-05
11	19	6.282e-05	2.11958e-05
11	20	-2.60316e-05	1.56425e-05
11	21	9.42044e-06	-2.45353e-05
11	22	2.36472e-06	7.0213e-07
11	23	-1.32793e-05	1.40656e-05
11	24	1.20855e-05	-8.45609e-06
11	25	-6.76251e-07	-5.8853e-07
12	1	-0.000203313	-4.64819e-05
12	2	0.00123813	2.98201e-05
12	3	-0.0032101	3.52589e-05
12	4	0.00473083	-0.000122186
12	5	-0.00423532	0.000558938
12	6	0.00192254	-0.00120358
12	7	0.000118782	0.0013652
12	8	-0.000364513	-0.000984337
12	9	-0.000173914	0.000529461
12	10	0.000294895	-0.00024884
12	11	-0.000409336	0.000251977
12	12	0.00063797	-0.000408382
12	13	-0.000380717	0.000380616
12	14	-0.000198288	-0.00018556
12	15	0.000245947	4.67574e-05
12	16	0.000613907	8.92244e-05
12	17	-0.00176146	-0.000258281
12	18	0.002216	0.000287303
12	19	-0.00170799	-0.000156807
12	20	0.000836518	3.25291e-05
12	21	-0.000243119	9.72341e-06
12	22	3.9052e-05	-1.40793e-05
12	23	-1.83521e-05	1.71043e-05
12	24	2.78963e-05	-1.09451e-05
12	25	-4.63123e-05	-1.01537e-06
13	1	-2.23993e-05	-1.58731e-05
13	2	0.000286892	-0.000172526
13	3	-0.00109888	0.00101996
13	4	0.00240467	-0.00219299
13	5	-0.00328261	0.0023762
13	6	0.00264938	-0.00137695
13	7	-0.00110511	0.000599748
13	8	0.0002864	-0.000549426
13	9	-0.000340525	0.000450701
13	10	0.000307084	-1.44019e-05
13	11	-0.000106101	-0.000359428
13	12	0.000131744	0.000369597
13	13	-0.000193004	-0.000181094
13	14	0.000107343	6.04376e-05
13	15	-7.40553e-05	-1.25625e-05
13	16	0.000104602	-1.76676e-05
13	17	-3.5629e-05	2.72287e-05
13	18	-6.75589e-05	-1.36023e-05
13	19	6.77532e-05	-8.80577e-06
13	20	-1.17858e-05	1.17929e-05
13	21	-7.15007e-06	3.61951e-06
13	22	1.79457e-06	-1.36009e-05
13	23	-6.19331e-06	8.63335e-06
13	24	8.76397e-06	8.60322e-07
13	25	-4.41638e-06	-4.00099e-06
14	1	1.59316e-05	-1.7234e-05
14	2	-3.85616e-05	4.34423e-05
14	3	-5.99124e-05	8.75274e-05
14	4	0.000362836	-0.000675428
14	5	-0.00072975	0.0013667
14	6	0.00102091	-0.00129253
14	7	-0.00103072	0.000550501
14	8	0.000618078	-4.43706e-05
14	9	-0.000127823	3.60926e-05
14	10	-5.49107e-05	-9.60819e-05
14	11	1.17511e-05	-3.07229e-05
14	12	6.89883e-05	0.000212744
14	13	-0.000154041	-0.000258656
14	14	0.000170097	0.000143547
14	15	-7.92795e-05	-9.85394e-06
14	16	-7.20471e-06	-2.52265e-05
14	17	3.18939e-05	-1.19421e-05
14	18	-3.783e-05	4.3746e-05
14	19	3.26456e-05	-3.2553e-05
14	20	-4.90733e-06	6.79376e-06
14	21	-1.94585e-05	6.54292e-07
14	22	1.59048e-05	-1.30959e-06
14	23	1.45035e-06	6.49387e-06
14	24	-7.68171e-06	-7.19465e-06
14	25	3.78938e-06	7.45989e-07
15	1	2.15323e-05	6.01306e-05
15	2	-1.97829e-05	-0.000109159
15	3	-0.000280069	-0.000105661
15	4	0.000553959	0.00042058
15	5	7.57152e-05	-0.000181016
15	6	-0.00128072	-0.000601252
15	7	0.00184621	0.000924019
15	8	-0.00147159	-0.000370379
15	9	0.000704592	-0.000199845
15	10	-0.000105859	0.000193694
15	11	-2.57138e-05	3.10052e-05
15	12	-0.000131471	-9.18924e-05
15	13	0.000168414	7.51201e-06
15	14	-4.41665e-05	6.40665e-05
15	15	-3.54046e-05	-5.45491e-05
15	16	3.2217e-05	4.63723e-06
15	17	-1.20089e-05	1.8025e-05
15	18	3.51327e-06	-5.80438e-06
15	19	-1.54673e-05	4.96153e-06
15	20	2.66077e-05	-1.81769e-05
15	21	-1.2116e-05	1.59118e-05
15	22	-8.29945e-06	-8.31952e-06
15	23	1.36636e-05	1.45151e-05
15	24	-1.26092e-05	-2.11411e-05
15	25	8.50043e-06	1.38975e-05
16	1	-4.29543e-05	2.79376e-05
16	2	0.000384902	3.25079e-05
16	3	-0.00113547	-0.000286244
16	4	0.00148774	0.000529687
16	5	-0.000586978	-0.000585766
16	6	-0.000702939	0.000634456
16	7	0.00101087	-0.000737237
16	8	-0.000466078	0.000584447
16	9	-1.20142e-05	-0.000140499
16	10	0.000124271	-0.000192392
16	11	-4.51818e-05	0.000244286
16	12	-0.00027782	-0.000187398
16	13	0.000712428	0.000118785
16	14	-0.000667605	-1.30623e-05
16	15	-1.74206e-05	-9.53056e-05
16	16	0.000742825	0.000146532
16	17	-0.000923617	-0.000141409
16	18	0.000607955	0.000105252
16	19	-0.000229447	-5.49709e-05
16	20	4.33506e-05	1.29876e-05
16	21	-6.67828e-06	3.19906e-06
16	22	1.57051e-05	-2.44544e-06
16	23	-4.12274e-05	3.3998e-06
16	24	8.03519e-05	-7.53601e-06
16	25	-9.55508e-05	1.15963e-05
17	1	1.5003e-05	4.26697e-06
17	2	4.77014e-05	-5.43764e-05
17	3	-0.000363219	0.000188539
17	4	0.000803535	-0.000419434
17	5	-0.000866613	0.00065034
17	6	0.000369909	-0.000657165
17	7	0.00016702	0.0004074
17	8	-0.000156735	-0.000145005
17	9	-0.000176329	1.93429e-05
17	10	0.000190584	9.14056e-05
17	11	5.50477e-05	-0.000217664
17	12	-0.000141984	0.000193239
17	13	6.17555e-05	-5.88919e-05
17	14	2.35729e-05	7.09143e-06
17	15	-4.55364e-05	-3.12698e-05
17	16	1.78323e-05	4.13594e-05
17	17	6.98144e-06	-4.28376e-05
17	18	-1.96213e-05	4.33757e-05
17	19	2.1293e-05	-2.46935e-05
17	20	-5.42729e-06	2.23873e-06
17	21	-5.80214e-06	4.51831e-06
17	22	2.92719e-06	-4.14029e-06
17	23	-2.87825e-06	3.69045e-06
17	24	1.8722e-06	1.15139e-06
17	25	4.61893e-06	-4.79491e-06
18	1	-2.36488e-05	-3.92699e-06
18	2	0.000106832	6.56702e-05
18	3	-0.000332156	-0.000225812
18	4	0.000574571	0.000360534
18	5	-0.000524517	-0.000392825
18	6	0.000390809	0.000387285
18	7	-0.000454115	-0.00034779
18	8	0.000405006	0.000244672
18	9	-0.000106293	-0.000106383
18	10	-0.000119582	1.45021e-06
18	11	0.000146011	3.71975e-05
18	12	-9.05457e-05	-1.38192e-05
18	13	1.78036e-05	-2.77006e-05
18	14	1.0159e-05	2.52442e-05
18	15	3.46295e-05	5.35405e-06
18	16	-7.73311e-05	-1.72513e-05
18	17	6.80139e-05	1.04525e-05
18	18	-3.01698e-05	-1.8622e-06
18	19	-1.84266e-06	-4.7434e-06
18	20	4.58074e-06	1.29189e-05
18	21	1.65835e-05	-1.76153e-05
18	22	-2.54119e-05	1.00341e-05
18	23	1.41839e-05	-1.75329e-07
18	24	-4.76907e-06	-3.96736e-07
18	25	-6.10607e-07	-2.09596e-06
19	1	2.67322e-06	-2.82985e-05
19	2	-5.84749e-06	0.000152574
19	3	-8.4461e-05	-0.000298998
19	4	0.000217355	0.000286589
19	5	-0.00016964	-0.000172876
19	6	3.35128e-05	0.000135966
19	7	-6.19158e-05	-0.000138113
19	8	0.000116312	8.328e-05
19	9	1.29296e-05	9.8391e-06
19	10	-0.000176057	-9.73459e-05
19	11	0.000187745	0.000130323
19	12	-0.000117111	-8.57022e-05
19	13	7.15606e-05	2.43094e-05
19	14	-4.42141e-05	-1.06045e-05
19	15	1.5624e-05	1.8532e-05
19	16	1.70578e-07	-6.97755e-06
19	17	1.20729e-06	-8.73605e-06
19	18	-4.79833e-06	8.71973e-06
19	19	4.5812e-06	-6.8152e-06
19	20	-7.78949e-06	1.21151e-05
19	21	1.31226e-05	-1.07442e-05
19	22	-1.31993e-05	-2.49113e-06
19	23	6.66674e-06	1.27285e-05
19	24	1.81076e-06	-1.08926e-05
19	25	-6.49905e-06	3.44326e-06
20	1	2.3458e-05	1.04011e-05
20	2	7.42728e-06	-2.15896e-05
20	3	-0.000287102	-1.62808e-05
20	4	0.000654613	0.00011523
20	5	-0.000668563	-0.000219186
20	6	0.000262053	0.000315641
20	7	0.000136276	-0.000402036
20	8	-0.000143273	0.000385449
20	9	-7.26647e-05	-0.000305113
20	10	3.0979e-05	0.000268762
20	11	0.000414993	-0.000181833
20	12	-0.000857364	2.53422e-05
20	13	0.000819013	2.86607e-05
20	14	-0.00032995	4.65429e-05
20	15	-0.000143556	-0.000108836
20	16	0.000274256	8.54685e-05
20	17	-0.000153067	-2.77662e-05
20	18	2.45226e-05	1.93592e-06
20	19	1.53541e-05	-8.55944e-06
20	20	-3.96903e-06	7.08548e-06
20	21	-2.65852e-05	8.39951e-06
20	22	6.87064e-05	-1.40027e-05
20	23	-8.06746e-05	1.00107e-05
20	24	3.14043e-05	-1.0204e-05
20	25	-1.56022e-06	7.85956e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode39_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.000332763	0
0	2	0.000405334	0
0	3	-0.00116709	0
0	4	0.00169011	0
0	5	-0.000819971	0
0	6	-0.00186998	0
0	7	0.00253079	0
0	8	-0.000347626	0
0	9	0.00185739	0
0	10	-0.0092368	0
0	11	0.0146246	0
0	12	-0.0124075	0
0	13	0.00661469	0
0	14	-0.00237695	0
0	15	-5.91647e-05	0
0	16	0.00127553	0
0	17	-0.00116486	0
0	18	0.000617093	0
0	19	-0.00022216	0
0	20	-0.000181572	0
0	21	0.000378736	0
0	22	-0.00022723	0
0	23	-1.47958e-05	0
0	24	0.000154232	0
0	25	-0.000167908	0
1	1	0.0130179	-0.0210378
1	2	-0.046559	0.0742213
1	3	0.023534	-0.0375981
1	4	0.0481961	-0.0756567
1	5	-0.0399932	0.0628954
1	6	-0.0469863	0.0730592
1	7	0.0681765	-0.107066
1	8	0.018406	-0.0242712
1	9	-0.10635	0.15815
1	10	0.113745	-0.172099
1	11	-0.0651452	0.102947
1	12	0.0199808	-0.0372236
1	13	-0.0012293	0.00803788
1	14	-0.00125549	-0.00155393
1	15	0.000177091	0.00065702
1	16	0.000340994	-0.000168944
1	17	-0.000325704	6.1667e-05
1	18	0.000226137	-7.51986e-05
1	19	-0.000277363	-4.98742e-05
1	20	0.000332923	0.000123264
1	21	-0.00022994	-7.96975e-05
1	22	9.9485e-05	-2.36743e-05
1	23	-3.92056e-05	0.000156943
1	24	1.72634e-05	-0.000217435
1	25	-8.89021e-06	0.000151468
2	1	-0.0688149	0.0342186
2	2	0.0699707	-0.0345586
2	3	0.0318986	-0.0167455
2	4	-0.0828259	0.0419033
2	5	-0.00384086	0.00227955
2	6	0.092525	-0.0474839
2	7	-0.0436926	0.025571
2	8	-0.0852297	0.034508
2	9	0.152217	-0.0650396
2	10	-0.120277	0.0501389
2	11	0.0556528	-0.0215322
2	12	-0.0152708	0.00458471
2	13	0.00291664	-0.000120942
2	14	-0.0013989	-2.7913e-05
2	15	0.00101221	0.000207043
2	16	-0.00057843	-0.000309976
2	17	0.000573219	-4.75611e-05
2	18	-0.000573523	0.000235518
2	19	0.000273883	-9.85825e-05
2	20	-2.72272e-05	2.82026e-05
2	21	4.82864e-05	-7.4514e-05
2	22	-0.000151903	5.97344e-05
2	23	0.000173947	4.789e-06
2	24	-0.000113429	-3.18002e-05
2	25	3.86941e-05	2.68649e-05
3	1	-0.00465434	0.00302567
3	2	0.00579397	-0.00328592
3	3	0.0012482	-0.00125375
3	4	-0.0068864	0.00382963
3	5	0.00262232	-0.000999284
3	6	0.00582632	-0.0023929
3	7	-0.00818965	0.00123927
3	8	0.0034194	0.00372132
3	9	0.00154736	-0.00715426
3	10	-0.00249858	0.00585322
3	11	0.00115392	-0.00253767
3	12	7.76839e-05	0.000880862
3	13	-0.000677816	-0.000678948
3	14	0.000705109	0.000343919
3	15	-0.000356139	6.619e-05
3	16	4.54433e-05	-9.93077e-05
3	17	1.43566e-05	-4.10413e-05
3	18	5.65951e-05	0.00016502
3	19	-9.45526e-05	-0.000224744
3	20	5.54873e-05	0.000172496
3	21	2.42329e-05	-4.14125e-05
3	22	-7.77841e-05	-8.18525e-05
3	23	7.45685e-05	0.000133521
3	24	-4.25053e-05	-0.000109178
3	25	1.80044e-05	4.67685e-05
4	1	-0.0889368	0.758923
4	2	0.190014	-1.61505
4	3	-0.119292	1.01343
4	4	-0.101225	0.845944
4	5	0.198962	-1.67274
4	6	-0.0331182	0.29235
4	7	-0.215217	1.7863
4	8	0.308342	-2.57934
4	9	-0.224163	1.88904
4	10	0.0975173	-0.827611
4	11	-0.0241787	0.203329
4	12	0.00287674	-0.0214748
4	13	-0.000455863	0.00337221
4	14	0.000158717	-0.00211975
4	15	0.000324701	-0.000643448
4	16	-0.000477095	0.000639346
4	17	0.000273936	-0.000309263
4	18	-5.08231e-05	0.000948391
4	19	3.09788e-05	-0.00111138
4	20	-5.60954e-05	4.80804e-05
4	21	-4.55228e-05	0.00126337
4	22	0.000159203	-0.00167943
4	23	-0.000149246	0.00119101
4	24	6.19249e-05	-0.000518049
4	25	-1.88654e-06	0.000138586
5	1	0.00161759	-0.000642598
5	2	-0.00426526	0.00180925
5	3	0.00402357	-0.00239135
5	4	0.000917545	0.00117256
5	5	-0.00532797	0.00145843
5	6	0.00303311	-0.00365824
5	7	0.00391253	0.00469846
5	8	-0.0077886	-0.00479705
5	9	0.00591171	0.00344422
5	10	-0.00257084	-0.000986269
5	11	0.00137367	-0.000764685
5	12	-0.00162656	0.000942944
5	13	0.00147058	-0.000282136
5	14	-0.000647115	-0.000321156
5	15	4.83223e-05	0.000534733
5	16	-8.14973e-05	-0.000494677
5	17	0.000249986	0.000399452
5	18	-0.000146294	-0.0002391
5	19	-5.02669e-05	8.92423e-05
5	20	0.000117781	-9.52714e-05
5	21	-0.000100607	0.000158425
5	22	7.33877e-05	-0.000142666
5	23	-3.99615e-05	8.29906e-05
5	24	8.81198e-06	-4.00075e-05
5	25	6.33967e-06	1.95786e-05
6	1	0.0103354	-0.00121415
6	2	-0.0347697	0.00411701
6	3	0.0514126	-0.00631367
6	4	-0.0316187	0.00495578
6	5	-0.0189295	-0.000800085
6	6	0.0615438	-0.00345574
6	7	-0.0669111	0.00611985
6	8	0.0426623	-0.00623407
6	9	-0.0157321	0.00425701
6	10	0.00142237	-0.00244542
6	11	0.00196091	0.00173074
6	12	-0.00114667	-0.00094587
6	13	0.000203167	-3.39847e-05
6	14	3.70628e-05	0.000173231
6	15	1.14886e-05	0.000229941
6	16	-2.6009e-05	-0.000214133
6	17	-7.27077e-05	-8.06817e-05
6	18	0.000181893	0.000166287
6	19	-0.000136499	-0.000100325
6	20	-1.77689e-05	5.46992e-05
6	21	9.89101e-05	-2.46459e-05
6	22	-9.24951e-05	-3.60223e-06
6	23	7.66975e-05	1.07145e-05
6	24	-5.09019e-05	1.96363e-06
6	25	9.67071e-06	-1.30873e-05
7	1	-0.000643407	-0.000276684
7	2	0.00226211	-0.000570659
7	3	-0.00394366	0.00302984
7	4	0.00435646	-0.00374452
7	5	-0.00334623	0.000797681
7	6	0.00222507	0.00244554
7	7	-0.00243803	-0.00304991
7	8	0.00379796	0.00199012
7	9	-0.00473811	-0.00100663
7	10	0.004195	0.000635256
7	11	-0.0025242	-0.000517053
7	12	0.000873893	0.000235474
7	13	-0.000104525	-2.79937e-05
7	14	0.000154927	9.76038e-05
7	15	-0.000296272	-0.000105948
7	16	0.00012295	-6.70428e-05
7	17	8.43403e-05	0.000132474
7	18	-7.74459e-05	1.79595e-05
7	19	-1.39826e-05	-0.00015245
7	20	2.90698e-05	8.8202e-05
7	21	-3.64087e-07	4.85056e-05
7	22	-1.97688e-06	-7.40637e-05
7	23	1.72399e-06	1.30219e-05
7	24	-1.2797e-05	2.60587e-05
7	25	7.85459e-06	-2.08267e-05
8	1	0.00136348	-0.000826984
8	2	-0.00547591	0.0035522
8	3	0.0120308	-0.00748675
8	4	-0.0180172	0.0103713
8	5	0.0190034	-0.0112331
8	6	-0.0137227	0.0102287
8	7	0.00667853	-0.00711828
8	8	-0.00286102	0.00276306
8	9	0.00201577	0.000625453
8	10	-0.00155231	-0.00189863
8	11	0.000946161	0.00137306
8	12	-0.000482021	-0.000134168
8	13	-3.18728e-05	-0.000508
8	14	0.000365606	0.000380233
8	15	-0.000308731	-0.00043005
8	16	0.000191378	0.000910199
8	17	-0.000187044	-0.000816982
8	18	0.000205833	-0.000494446
8	19	-0.000223867	0.00209458
8	20	0.000217836	-0.00258465
8	21	-0.000152796	0.00182349
8	22	6.11169e-05	-0.000778511
8	23	4.72593e-06	0.000178877
8	24	-2.5012e-05	-2.49706e-05
8	25	1.81524e-05	2.63093e-05
9	1	-0.000639254	0.000482739
9	2	0.00206991	-0.00187779
9	3	-0.00268052	0.00377735
9	4	0.0010929	-0.00562603
9	5	0.00139831	0.00681717
9	6	-0.00255809	-0.0062894
9	7	0.00220475	0.00426201
9	8	-0.00128785	-0.00229704
9	9	4.45543e-05	0.000951613
9	10	0.000899408	-0.000126743
9	11	-0.000664134	0.000231448
9	12	-0.000129381	-0.000866267
9	13	0.000316195	0.000853378
9	14	-4.06055e-06	-0.000188504
9	15	-0.000133375	-0.000210721
9	16	5.53237e-05	0.000153165
9	17	-1.1576e-05	-2.99927e-05
9	18	3.17723e-05	-3.1541e-05
9	19	-6.17639e-05	7.55904e-05
9	20	6.55363e-05	-8.94945e-05
9	21	-3.07927e-05	6.81425e-05
9	22	6.25761e-06	-3.44142e-05
9	23	-1.66655e-05	1.19253e-05
9	24	2.59944e-05	-7.20821e-06
9	25	-1.6058e-05	6.78058e-06
10	1	-8.51693e-05	0.000440425
10	2	5.70619e-05	-0.00199039
10	3	0.000581365	0.00462136
10	4	-0.00148186	-0.00693486
10	5	0.00196011	0.00675397
10	6	-0.00186545	-0.00380119
10	7	0.00107826	0.000641288
10	8	-0.000101076	0.000571141
10	9	-0.000213676	-0.000327354
10	10	6.55422e-05	0.000172395
10	11	3.04529e-05	-0.000558113
10	12	-0.000192436	0.000861186
10	13	0.000369194	-0.000697424
10	14	-0.000245938	0.000363183
10	15	-2.1321e-05	-0.000158746
10	16	0.000121218	6.60945e-05
10	17	-6.3805e-05	-4.28133e-05
10	18	-9.19409e-06	7.56929e-05
10	19	2.14035e-05	-9.1487e-05
10	20	2.76331e-06	5.57381e-05
10	21	-3.81629e-06	-2.80656e-06
10	22	-1.4582e-05	-2.34772e-05
10	23	2.0823e-05	1.15547e-05
10	24	-1.57711e-05	5.88149e-06
10	25	8.03687e-06	-3.22342e-06
11	1	-0.000167761	3.17716e-06
11	2	0.000890762	-8.81385e-05
11	3	-0.00201595	0.00025855
11	4	0.00289914	-0.000719294
11	5	-0.00326539	0.00179292
11	6	0.00295426	-0.00301473
11	7	-0.0018801	0.00349614
11	8	0.000608259	-0.00312032
11	9	0.000138671	0.00234812
11	10	-0.000316061	-0.00143117
11	11	0.000294622	0.000553213
11	12	-0.000253692	1.19951e-05
11	13	0.000194787	-0.000206587
11	14	-0.00011251	0.000174181
11	15	5.29784e-05	-4.52872e-05
11	16	-3.44123e-05	-5.89442e-05
11	17	1.10669e-05	7.41031e-05
11	18	-3.1925e-06	-5.20153e-05
11	19	2.83525e-05	2.97184e-05
11	20	-3.94201e-05	-2.76747e-06
11	21	2.35124e-05	-2.11189e-06
11	22	-4.68843e-06	-1.60192e-05
11	23	-2.86779e-07	1.84139e-05
11	24	-1.06668e-05	-3.78416e-06
11	25	1.62049e-05	-3.53724e-06
12	1	-5.34211e-05	-0.000163589
12	2	0.000124189	0.000842578
12	3	-5.84762e-06	-0.00214602
12	4	-0.00033513	0.00373805
12	5	0.000761149	-0.00479614
12	6	-0.00116144	0.0044194
12	7	0.00139675	-0.00277485
12	8	-0.00146363	0.00129892
12	9	0.0013618	-0.00101441
12	10	-0.000882425	0.00124884
12	11	0.000172842	-0.000930586
12	12	0.00028601	0.000237029
12	13	-0.000374506	3.38887e-05
12	14	0.000276944	0.00018485
12	15	-0.000128895	-0.000194167
12	16	6.79427e-05	-0.000521013
12	17	-0.000168483	0.0015477
12	18	0.000276918	-0.00199698
12	19	-0.000225332	0.00157462
12	20	8.13753e-05	-0.000786937
12	21	1.89066e-06	0.00022074
12	22	-7.96159e-06	-1.84512e-05
12	23	4.9962e-06	-2.82843e-06
12	24	-6.2295e-06	1.41046e-05
12	25	-4.45802e-06	-3.3985e-05
13	1	7.80406e-05	0.000219796
13	2	-0.000196464	-0.000699199
13	3	0.000140054	0.00097873
13	4	0.000259109	-0.00057923
13	5	-0.000823154	-0.0003055
13	6	0.00104889	0.00100707
13	7	-0.000814977	-0.00113632
13	8	0.000700962	0.000647659
13	9	-0.000816313	0.000113647
13	10	0.00057531	-0.000381611
13	11	1.16036e-06	3.94114e-05
13	12	-0.000297609	0.000177457
13	13	0.000248634	-5.75486e-05
13	14	-0.000183321	4.08495e-06
13	15	0.00013856	-3.4769e-05
13	16	-6.9489e-05	-5.2083e-07
13	17	3.5821e-05	1.13862e-05
13	18	-2.22206e-05	1.24526e-05
13	19	-1.4433e-05	7.30298e-06
13	20	4.94854e-05	-3.12305e-05
13	21	-4.96389e-05	1.51214e-05
13	22	2.38913e-05	1.0266e-05
13	23	2.52204e-07	-1.74499e-05
13	24	-7.6719e-06	1.12622e-05
13	25	4.57413e-06	-3.71206e-06
14	1	-3.04962e-05	4.56157e-06
14	2	9.03494e-05	9.31826e-05
14	3	-0.000355161	-0.000494709
14	4	0.000977489	0.00110822
14	5	-0.00143003	-0.0014174
14	6	0.000990047	0.00126003
14	7	3.81409e-05	-0.000995889
14	8	-0.000623154	0.00072532
14	9	0.000392161	-0.000378182
14	10	0.000191628	5.08723e-05
14	11	-0.000550892	0.000190088
14	12	0.000489947	-0.000268501
14	13	-0.000268442	0.000127145
14	14	0.00014608	5.32689e-05
14	15	-7.5727e-05	-7.26321e-05
14	16	1.93873e-05	2.82381e-06
14	17	-2.39968e-05	8.71191e-06
14	18	3.59844e-05	2.86759e-05
14	19	-1.05419e-05	-4.63182e-05
14	20	-1.07966e-05	3.46163e-05
14	21	6.1613e-06	-1.49568e-05
14	22	7.16324e-08	2.60583e-06
14	23	2.65081e-06	-1.07045e-08
14	24	-3.35948e-06	2.8316e-06
14	25	4.21751e-06	-4.63262e-06
15	1	-5.18598e-05	5.68567e-05
15	2	0.000211811	-5.0345e-05
15	3	-0.000427653	-9.15678e-05
15	4	0.000390397	0.000169048
15	5	-0.000214206	-9.69029e-05
15	6	0.000488658	5.50229e-05
15	7	-0.000978283	-0.000217353
15	8	0.000919744	0.000410365
15	9	-0.000355357	-0.000224375
15	10	-0.00014553	-0.000211397
15	11	0.000297664	0.000333442
15	12	-0.000201529	-0.000122872
15	13	9.34089e-05	5.5137e-06
15	14	-4.023e-05	-4.79489e-05
15	15	-9.38139e-06	4.99125e-05
15	16	5.21207e-05	7.45335e-06
15	17	-7.22934e-05	-2.73799e-05
15	18	6.99613e-05	2.18325e-06
15	19	-4.26066e-05	1.46037e-05
15	20	1.12026e-05	-6.77004e-06
15	21	-2.79485e-06	-5.65559e-07
15	22	6.27686e-06	-8.49768e-06
15	23	-8.81185e-07	1.90697e-05
15	24	-3.61674e-06	-1.29354e-05
15	25	3.12197e-09	2.96123e-06
16	1	6.27321e-05	-4.89881e-05
16	2	-0.000284377	0.000235425
16	3	0.000611474	-0.000722385
16	4	-0.000716329	0.00144565
16	5	0.000577187	-0.00173161
16	6	-0.000539518	0.00115858
16	7	0.000497678	-0.000249834
16	8	-0.000129485	-0.000298383
16	9	-0.000416741	0.000289211
16	10	0.000669282	1.44224e-05
16	11	-0.000412706	-0.00025984
16	12	1.21318e-05	0.000410028
16	13	0.000115714	-0.000551582
16	14	-2.68698e-05	0.000418409
16	15	-5.04958e-05	0.000187634
16	16	6.16598e-05	-0.000820706
16	17	-4.04727e-05	0.000952689
16	18	1.60237e-05	-0.000637198
16	19	-8.74993e-06	0.000253636
16	20	1.01752e-05	-4.23171e-05
16	21	-5.22612e-06	-2.83189e-06
16	22	-5.8248e-07	4.96226e-06
16	23	-7.59143e-07	-2.28154e-05
16	24	2.36456e-06	3.58367e-05
16	25	-1.1708e-06	-6.31938e-05
17	1	-7.85398e-05	-3.94103e-05
17	2	0.000296812	0.000285882
17	3	-0.000574672	-0.000741291
17	4	0.000811033	0.000897394
17	5	-0.0008999	-0.000409634
17	6	0.000615434	-7.73342e-05
17	7	3.71703e-05	-3.376e-05
17	8	-0.000532729	0.000230991
17	9	0.00041061	-5.95873e-05
17	10	8.55815e-06	-0.000126176
17	11	-0.000154936	7.32163e-05
17	12	7.54689e-05	1.17752e-05
17	13	-4.43422e-05	-2.37831e-06
17	14	6.20821e-05	-3.3901e-05
17	15	-6.03625e-05	6.33917e-05
17	16	3.42255e-05	-7.50602e-05
17	17	-2.05988e-06	4.5016e-05
17	18	-2.27411e-05	3.10649e-06
17	19	3.30361e-05	-2.2914e-05
17	20	-2.2103e-05	1.4602e-05
17	21	4.07713e-06	-5.68265e-06
17	22	1.58643e-06	3.5563e-06
17	23	1.60703e-06	-7.60867e-07
17	24	-1.85585e-06	-3.98643e-06
17	25	-2.7343e-07	4.20607e-06
18	1	-4.12483e-05	3.0945e-05
18	2	0.000152794	-0.000159641
18	3	-0.000206643	0.000400376
18	4	0.000182593	-0.000770199
18	5	-0.000279539	0.00107756
18	6	0.000508878	-0.00103309
18	7	-0.000614144	0.000774764
18	8	0.00047343	-0.00052195
18	9	-0.00026147	0.000258971
18	10	0.000134827	-5.3422e-05
18	11	-3.56995e-05	-4.76864e-05
18	12	-5.69586e-05	0.000112001
18	13	6.96702e-05	-0.000114639
18	14	-2.69249e-05	3.2977e-05
18	15	-1.31653e-05	2.68602e-05
18	16	3.74406e-05	-1.17371e-06
18	17	-3.35702e-05	-3.34293e-05
18	18	1.64281e-05	1.12816e-05
18	19	-1.70908e-05	2.32376e-05
18	20	1.87464e-05	-1.98742e-05
18	21	-4.55223e-06	2.14112e-06
18	22	-2.24619e-06	2.47431e-06
18	23	-4.67918e-06	-3.04242e-06
18	24	7.40695e-06	4.41932e-06
18	25	-5.64928e-06	-1.37143e-06
19	1	-2.62904e-05	4.19759e-05
19	2	6.49094e-05	-0.000107151
19	3	-4.51924e-06	0.000129539
19	4	-0.00017173	-0.000154961
19	5	0.00033797	0.000190577
19	6	-0.000381555	-0.000105931
19	7	0.000211457	-0.000145987
19	8	5.21296e-05	0.000346772
19	9	-0.000122886	-0.000285034
19	10	-2.01923e-05	9.89437e-05
19	11	0.000139438	-1.78504e-05
19	12	-9.69201e-05	3.72192e-05
19	13	-8.10379e-06	-4.22167e-05
19	14	3.82373e-05	1.18959e-05
19	15	-2.57468e-05	-5.96218e-06
19	16	3.5273e-05	2.60205e-05
19	17	-3.9104e-05	-2.44456e-05
19	18	2.45163e-05	7.68167e-06
19	19	-1.69527e-05	-8.64898e-06
19	20	1.49754e-05	1.54597e-05
19	21	-1.29544e-05	-9.31558e-06
19	22	1.45288e-05	3.05042e-06
19	23	-1.1061e-05	-4.83506e-06
19	24	-1.0409e-07	2.35934e-06
19	25	6.80981e-06	4.71454e-06
20	1	-2.50064e-05	-1.41175e-05
20	2	8.86672e-05	5.6752e-05
20	3	-0.000195855	-0.000157112
20	4	0.000317734	0.000315182
20	5	-0.000396033	-0.000309731
20	6	0.000358183	-4.35442e-05
20	7	-0.00016807	0.000377024
20	8	-3.76427e-05	-0.000341471
20	9	7.06974e-05	0.000150519
20	10	-1.01388e-05	2.45765e-05
20	11	5.52757e-05	-0.000297812
20	12	-0.000150148	0.000540267
20	13	0.000143469	-0.000432444
20	14	-7.37678e-05	2.22585e-05
20	15	2.37396e-05	0.000314511
20	16	8.07717e-06	-0.00035283
20	17	-2.53958e-05	0.000189665
20	18	1.90883e-05	-4.07413e-05
20	19	-3.6238e-06	-3.95266e-06
20	20	-4.21592e-06	6.39084e-06
20	21	2.05824e-07	-2.77189e-05
20	22	9.57802e-06	5.12956e-05
20	23	-1.35705e-05	-6.45234e-05
20	24	7.79864e-06	8.37597e-05
20	25	-3.51203e-06	-6.41223e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode3_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0141013	0
0	2	-0.0266507	0
0	3	0.0193216	0
0	4	0.0137232	0
0	5	-0.045533	0
0	6	0.0535405	0
0	7	-0.0421979	0
0	8	0.0264217	0
0	9	-0.0142747	0
0	10	0.00684443	0
0	11	-0.00277531	0
0	12	0.000958895	0
0	13	-0.00124636	0
0	14	0.00220124	0
0	15	-0.00158596	0
0	16	-7.2252e-06	0
0	17	0.000593895	0
0	18	-0.000247214	0
0	19	2.2297e-05	0
0	20	-5.31746e-05	0
0	21	-1.6246e-05	0
0	22	0.000141225	0
0	23	-8.59675e-05	0
0	24	-5.35414e-05	0
0	25	7.30787e-05	0
1	1	-0.000238525	-0.00304416
1	2	0.00350337	0.0145941
1	3	-0.00721805	-0.0267253
1	4	0.00449138	0.0294653
1	5	0.00580366	-0.0259101
1	6	-0.0149172	0.0214045
1	7	0.0140893	-0.0148101
1	8	-0.00584761	0.00638569
1	9	-0.000399008	-0.000846807
1	10	0.000984277	-0.000136734
1	11	0.000315401	-0.00025425
1	12	-7.16056e-05	-0.000318217
1	13	-0.00114492	0.00108972
1	14	0.00144146	-0.000964082
1	15	-0.000367617	0.000429684
1	16	-0.000676921	-0.000101825
1	17	0.000589007	-0.0001755
1	18	-8.01494e-05	0.000281275
1	19	-6.73812e-05	-8.31844e-05
1	20	5.04981e-05	-5.25664e-05
1	21	-5.95477e-05	2.78455e-05
1	22	2.32744e-05	-3.76865e-05
1	23	2.30694e-05	5.98586e-05
1	24	-1.34841e-05	-3.52716e-05
1	25	-1.41376e-05	1.3948e-05
2	1	1.61644	-1.08969
2	2	-3.80328	2.56627
2	3	5.03394	-3.40062
2	4	-4.59832	3.1098
2	5	3.08394	-2.08591
2	6	-1.53631	1.03657
2	7	0.560429	-0.375718
2	8	-0.147594	0.0982316
2	9	0.0309431	-0.0206817
2	10	-0.00728145	0.00445162
2	11	0.00137056	-0.000200386
2	12	0.000353834	2.95542e-05
2	13	-0.000392179	-0.0012199
2	14	0.000523623	0.00120628
2	15	-0.000755457	-0.000355942
2	16	0.000442786	-1.85312e-05
2	17	0.000395248	-0.000144526
2	18	-0.00112287	0.000351734
2	19	0.00122263	-0.000384249
2	20	-0.000846694	0.000254991
2	21	0.000466751	-0.000100514
2	22	-0.00027075	1.14906e-05
2	23	0.000168851	2.66072e-05
2	24	-7.17106e-05	-2.7105e-05
2	25	-7.70399e-06	1.15375e-05
3	1	0.0017015	-0.00101026
3	2	-0.00566221	0.00042464
3	3	0.00908744	0.00407238
3	4	-0.00893893	-0.00810207
3	5	0.00641258	0.00567262
3	6	-0.00443429	-0.000216736
3	7	0.0036834	-0.00105406
3	8	-0.00330134	-0.00101137
3	9	0.00268537	0.00184612
3	10	-0.00133334	-0.0012802
3	11	-0.000259386	0.00112131
3	12	0.000631402	-0.00131778
3	13	7.97021e-05	0.00105368
3	14	-0.000387104	-0.000298128
3	15	2.59292e-05	-0.00036379
3	16	0.000218613	0.000476519
3	17	-0.000137972	-0.000131107
3	18	4.87338e-05	-0.00018938
3	19	-4.83534e-05	0.0001827
3	20	3.93113e-05	-2.7835e-05
3	21	-1.34828e-05	-3.45653e-05
3	22	-1.26121e-06	1.04896e-05
3	23	1.29713e-05	2.6767e-05
3	24	-6.33956e-06	-3.97486e-05
3	25	-2.04852e-05	2.4281e-05
4	1	-0.00190326	0.00187745
4	2	0.00424001	-0.00647503
4	3	-0.00541301	0.0106207
4	4	0.00550471	-0.00944937
4	5	-0.00361691	0.00376612
4	6	-0.00017805	0.00143528
4	7	0.00324288	-0.00349022
4	8	-0.00440916	0.00265578
4	9	0.00462565	-0.000580008
4	10	-0.00386772	-0.00070141
4	11	0.00181932	0.000329045
4	12	0.000441079	0.000738196
4	13	-0.00158594	-0.00114613
4	14	0.00132242	0.00075211
4	15	-0.000567773	-0.000201186
4	16	0.000203821	-4.55855e-05
4	17	-7.09847e-05	2.28699e-05
4	18	-6.81566e-05	-2.00985e-05
4	19	5.91065e-05	7.85573e-05
4	20	3.64251e-05	-6.85314e-05
4	21	-4.45887e-05	1.26395e-05
4	22	-1.23227e-06	2.57855e-06
4	23	2.04751e-05	1.27309e-05
4	24	-6.82768e-06	-7.87378e-06
4	25	-1.35162e-05	-8.19683e-06
5	1	0.000698533	9.38322e-05
5	2	-0.00146562	0.000105881
5	3	-0.000831723	-0.00105471
5	4	0.00485051	0.0021385
5	5	-0.00303063	-0.00248021
5	6	-0.00495763	0.00199368
5	7	0.00988549	-0.00153561
5	8	-0.00778758	0.00197536
5	9	0.00357532	-0.00226836
5	10	-0.00126004	0.00117144
5	11	0.000432111	9.00143e-05
5	12	-6.2735e-05	-0.000251659
5	13	0.000108375	-1.17939e-05
5	14	-0.000392019	3.52759e-05
5	15	0.000394329	-0.000112189
5	16	-7.06529e-05	0.000373412
5	17	-0.000107745	-0.000426584
5	18	1.38963e-05	0.000205442
5	19	5.38737e-05	-3.42511e-05
5	20	-1.7626e-05	-1.99998e-05
5	21	4.04831e-07	4.92979e-05
5	22	-2.26143e-05	-4.47884e-05
5	23	3.91051e-05	9.78935e-06
5	24	-2.83165e-05	2.08841e-05
5	25	7.33955e-06	-3.17771e-05
6	1	-6.11425e-05	-0.000435935
6	2	6.57797e-05	-0.000296294
6	3	-0.000353166	0.00363019
6	4	0.000637265	-0.00721198
6	5	0.000123906	0.00783816
6	6	-0.00222767	-0.0059395
6	7	0.00435665	0.00400093
6	8	-0.00430518	-0.00252615
6	9	0.00210553	0.00101583
6	10	-0.000413275	-0.00043046
6	11	0.000596358	0.000952355
6	12	-0.00127423	-0.00108099
6	13	0.00114895	0.000334964
6	14	-0.000792911	0.000405022
6	15	0.000949938	-0.000538467
6	16	-0.00120213	0.000271003
6	17	0.00104955	-5.1867e-05
6	18	-0.000666282	-1.38419e-05
6	19	0.000347643	6.74455e-05
6	20	-0.00018904	-0.000129319
6	21	0.000157342	0.000137729
6	22	-0.000123435	-9.31054e-05
6	23	4.11049e-05	4.58289e-05
6	24	6.13239e-06	-3.03421e-05
6	25	1.09277e-06	3.03723e-05
7	1	8.79874e-05	-0.000637127
7	2	-0.000718253	0.00137361
7	3	0.00145565	-0.000467178
7	4	-0.00102655	-0.00186188
7	5	-0.000153516	0.00246321
7	6	0.000251376	-0.000148304
7	7	0.000654685	-0.00194101
7	8	-0.000359822	0.00144785
7	9	-0.00160014	0.000295208
7	10	0.00291272	-0.00129523
7	11	-0.00228237	0.00113546
7	12	0.000941123	-0.000439734
7	13	-0.000171104	5.53934e-05
7	14	7.31973e-05	-0.000289045
7	15	-0.000181936	0.000573901
7	16	8.96607e-05	-0.000428279
7	17	9.88817e-05	8.95816e-05
7	18	-0.000105417	8.49606e-05
7	19	1.96088e-05	-6.35993e-05
7	20	-1.03009e-05	-1.5261e-05
7	21	2.53982e-05	4.43041e-05
7	22	-8.88904e-06	-2.51601e-05
7	23	9.86253e-07	2.52008e-06
7	24	-9.20561e-06	1.00646e-05
7	25	7.45274e-06	-1.06385e-05
8	1	-6.54393e-05	0.000120837
8	2	0.000365847	-0.000993522
8	3	-0.000966746	0.00301765
8	4	0.00180012	-0.00457101
8	5	-0.00233443	0.00370972
8	6	0.00212608	-0.00133695
8	7	-0.0016686	-0.000362587
8	8	0.00144986	0.000647061
8	9	-0.00105112	-7.33183e-06
8	10	0.000302359	-0.000647833
8	11	8.9257e-05	0.000757118
8	12	-2.1007e-05	-0.000636548
8	13	6.72951e-05	0.000608542
8	14	-0.000160999	-0.000420535
8	15	7.09455e-05	3.6496e-05
8	16	2.83879e-06	0.000132663
8	17	1.17165e-05	-7.57395e-06
8	18	-2.17368e-05	-9.1313e-05
8	19	3.7848e-05	5.94545e-05
8	20	-5.48163e-05	-9.90497e-06
8	21	2.5676e-05	-1.85939e-05
8	22	2.54293e-05	2.26014e-05
8	23	-4.13519e-05	2.32632e-06
8	24	1.83575e-05	-2.63562e-05
8	25	3.37552e-06	2.24291e-05
9	1	0.000257475	-0.000276236
9	2	-0.000577737	0.00122678
9	3	0.000446102	-0.00193371
9	4	-0.000497218	0.00115245
9	5	0.001024	8.2943e-05
9	6	-0.000625705	-0.000880784
9	7	-0.000616027	0.0018574
9	8	0.00102755	-0.0021423
9	9	-0.000609407	0.000770073
9	10	0.000193099	0.000608832
9	11	0.000184524	-0.000537143
9	12	-0.000413105	-6.63454e-05
9	13	0.00027014	0.000162289
9	14	-4.97443e-06	2.69152e-05
9	15	-6.50187e-05	-8.45286e-05
9	16	-1.17737e-05	9.63096e-06
9	17	8.71913e-05	4.70397e-05
9	18	-0.000147189	-4.85438e-05
9	19	0.000170283	4.01097e-05
9	20	-0.00013736	-2.65572e-05
9	21	8.20912e-05	1.55956e-05
9	22	-2.79932e-05	-2.42458e-05
9	23	-6.58574e-06	3.4715e-05
9	24	3.91934e-06	-3.3055e-05
9	25	1.44676e-05	2.4119e-05
10	1	-4.11101e-05	-3.75922e-06
10	2	0.000343441	-0.000158842
10	3	-0.000736141	0.000197044
10	4	0.000465413	0.000198648
10	5	0.000489587	0.000133547
10	6	-0.00116615	-0.00152528
10	7	0.0012465	0.00182244
10	8	-0.00121448	-0.000364604
10	9	0.00103996	-0.000569654
10	10	-0.000486978	2.86735e-05
10	11	7.09661e-06	0.000337161
10	12	-9.46338e-05	0.000337701
10	13	0.000578963	-0.00103354
10	14	-0.000956719	0.000996052
10	15	0.000975426	-0.00060585
10	16	-0.000716379	0.000287321
10	17	0.000388584	-3.79422e-05
10	18	-0.000202444	-0.000128512
10	19	0.000165036	0.00016083
10	20	-0.000118213	-0.00012535
10	21	3.55058e-05	7.14855e-05
10	22	8.30607e-06	-1.30335e-05
10	23	-1.14291e-05	-1.16015e-05
10	24	1.37972e-05	9.54244e-07
10	25	-8.33823e-06	-5.51921e-06
11	1	0.000105061	4.28846e-05
11	2	-0.000499974	-0.000296073
11	3	0.000714301	0.000714002
11	4	-0.00031403	-0.00106956
11	5	-4.3797e-05	0.00144585
11	6	-0.000356231	-0.00180848
11	7	0.000850531	0.0015321
11	8	-0.000342739	-0.00055344
11	9	-0.000704538	-0.000108484
11	10	0.000972534	1.01474e-05
11	11	-0.000393033	0.000183243
11	12	-0.000117526	-2.41754e-05
11	13	0.000182644	-0.000187637
11	14	-7.97043e-05	8.28892e-05
11	15	6.16964e-05	0.000195515
11	16	-0.000102209	-0.000274309
11	17	0.000113138	0.000110737
11	18	-0.000108937	3.98575e-05
11	19	9.81307e-05	-4.26997e-05
11	20	-5.73687e-05	-1.3044e-05
11	21	6.74984e-06	3.30373e-05
11	22	1.34122e-05	-2.02299e-05
11	23	-4.31621e-06	5.57049e-06
11	24	-8.93212e-06	-1.00271e-06
11	25	1.27128e-05	2.13098e-06
12	1	2.16352e-05	-9.86016e-05
12	2	-0.000252676	7.72362e-05
12	3	0.00118038	0.000373715
12	4	-0.00267232	-0.000973082
12	5	0.00337044	0.00127164
12	6	-0.00253755	-0.00124591
12	7	0.0011334	0.000893112
12	8	-0.000251085	-0.000131151
12	9	-7.18784e-05	-0.000641402
12	10	7.03551e-05	0.000710436
12	11	0.000210585	-0.000114448
12	12	-0.000390358	-0.000289411
12	13	0.0002286	0.000163496
12	14	-8.92423e-05	4.05169e-05
12	15	0.000164502	-8.65137e-05
12	16	-0.000194396	9.6141e-05
12	17	7.35552e-05	-8.45886e-05
12	18	3.44832e-05	3.63716e-05
12	19	-4.5425e-05	-1.09343e-05
12	20	1.29258e-05	1.14337e-05
12	21	2.44053e-06	2.85571e-06
12	22	8.30369e-06	-2.43165e-05
12	23	-1.93975e-05	2.22309e-05
12	24	1.39266e-05	-3.88145e-06
12	25	-5.86008e-06	-4.65036e-06
13	1	0.000113333	0.000130867
13	2	-0.000474684	-0.000475289
13	3	0.000922665	0.000881253
13	4	-0.00115698	-0.00120298
13	5	0.00139544	0.00114572
13	6	-0.00183469	-0.000486411
13	7	0.0018344	-0.000197961
13	8	-0.000845451	0.00031498
13	9	-0.000306432	-9.79859e-05
13	10	0.000453688	-0.000242745
13	11	5.87582e-05	0.000627962
13	12	-0.000266453	-0.000600207
13	13	0.000173725	0.000172315
13	14	-0.000117928	7.24463e-05
13	15	4.35603e-05	-2.68168e-05
13	16	6.598e-05	-3.73978e-05
13	17	-7.6786e-05	4.52622e-05
13	18	8.42546e-06	-2.56943e-05
13	19	2.91235e-05	3.46072e-06
13	20	-1.82853e-05	-1.58343e-05
13	21	-5.30875e-06	3.34859e-05
13	22	1.64955e-05	-7.37857e-06
13	23	-1.16367e-05	-2.80558e-05
13	24	7.97594e-06	2.75635e-05
13	25	-1.19667e-05	-1.00069e-05
14	1	2.72959e-05	-6.30531e-05
14	2	-5.23644e-05	0.000133916
14	3	-3.71184e-05	6.66849e-05
14	4	0.000244177	-0.000244851
14	5	-0.00054077	-0.000401409
14	6	0.000861422	0.00141281
14	7	-0.000922805	-0.00135204
14	8	0.000583317	0.000167882
14	9	-0.00015974	0.000755633
14	10	-6.76237e-05	-0.000657406
14	11	0.000176436	8.54415e-05
14	12	-0.000298155	0.00021503
14	13	0.00039637	-0.000182162
14	14	-0.000389712	0.000100911
14	15	0.00030627	-2.93487e-05
14	16	-0.000210248	-9.11057e-05
14	17	0.000131976	0.000179998
14	18	-8.39997e-05	-0.000170803
14	19	4.72948e-05	0.000110491
14	20	-1.59443e-05	-5.33604e-05
14	21	3.64615e-06	1.90344e-05
14	22	-3.01628e-08	-3.92696e-06
14	23	1.54256e-07	-1.48175e-05
14	24	-3.37651e-05	5.33391e-05
14	25	0.000103988	-9.79129e-05
15	1	-3.83122e-05	-5.98652e-05
15	2	0.000184547	0.00022607
15	3	-0.000275091	-0.000580353
15	4	-1.18325e-05	0.00103396
15	5	0.000528733	-0.000970441
15	6	-0.000644104	0.000291742
15	7	0.000275673	6.41473e-05
15	8	-0.000126627	0.000235831
15	9	0.000327374	-0.000479151
15	10	-0.000320323	0.000309228
15	11	0.000119438	-8.77751e-05
15	12	-0.000113338	2.57623e-05
15	13	0.000209044	1.74683e-05
15	14	-0.000166662	-7.21137e-05
15	15	5.57269e-05	6.27248e-05
15	16	1.00327e-06	-3.08538e-05
15	17	-7.12415e-06	4.169e-05
15	18	3.08379e-08	-6.07118e-05
15	19	-6.88322e-06	4.0581e-05
15	20	2.04312e-05	-1.05153e-05
15	21	-1.62311e-05	3.1529e-06
15	22	1.13593e-06	3.07589e-07
15	23	5.13368e-06	-9.36157e-06
15	24	-1.48985e-06	8.56862e-06
15	25	-3.59373e-06	2.65521e-07
16	1	1.83347e-05	-1.59683e-05
16	2	-7.83017e-05	4.84095e-06
16	3	0.000137706	7.9821e-05
16	4	-0.000185879	-6.39204e-05
16	5	0.000300594	-0.000207289
16	6	-0.000635844	0.000461678
16	7	0.00117109	-0.000436174
16	8	-0.00138717	0.000221972
16	9	0.000990988	4.80632e-05
16	10	-0.000498979	-0.000224484
16	11	0.000276929	0.000153777
16	12	-0.00010012	4.90828e-05
16	13	-7.00703e-05	-0.00011528
16	14	7.24619e-05	3.64999e-05
16	15	-5.63985e-06	2.4625e-06
16	16	8.01175e-06	2.00789e-05
16	17	-2.91053e-05	-1.42897e-05
16	18	4.45415e-06	-1.00697e-05
16	19	2.97963e-05	1.21721e-05
16	20	-3.17156e-05	-2.23989e-06
16	21	1.34451e-05	-6.51532e-06
16	22	3.89229e-06	6.83428e-06
16	23	-1.36446e-05	2.28764e-06
16	24	1.07678e-05	-7.45607e-06
16	25	8.36746e-09	3.63901e-06
17	1	4.38557e-05	1.60779e-05
17	2	-0.000239862	-6.27549e-05
17	3	0.00055023	0.000143954
17	4	-0.000624687	-0.000328876
17	5	0.000327658	0.000564233
17	6	0.000109402	-0.000639522
17	7	-0.000419751	0.000581982
17	8	0.000334028	-0.000519695
17	9	4.45109e-05	0.000355564
17	10	-0.000180583	-8.89208e-05
17	11	-5.00282e-05	-7.33411e-05
17	12	0.000265218	7.9683e-05
17	13	-0.000253651	-8.16498e-06
17	14	0.000116502	-6.337e-05
17	15	-2.0722e-05	7.28301e-05
17	16	1.84896e-05	-4.98759e-05
17	17	-3.49633e-05	4.354e-05
17	18	1.6939e-05	-4.18839e-05
17	19	9.07135e-06	3.14695e-05
17	20	-1.69794e-05	-1.97565e-05
17	21	1.38321e-05	1.28834e-05
17	22	-9.86946e-06	-8.66701e-06
17	23	7.00984e-06	7.51477e-07
17	24	-5.02883e-06	9.30596e-06
17	25	3.69645e-06	-1.17296e-05
18	1	-3.70784e-05	-2.80371e-05
18	2	9.93218e-05	0.000120891
18	3	-9.62007e-05	-0.000301835
18	4	6.17558e-05	0.00045017
18	5	-0.000171264	-0.000363762
18	6	0.00040799	0.000221395
18	7	-0.000560112	-0.000304208
18	8	0.0004617	0.000423505
18	9	-0.000132086	-0.000390768
18	10	-0.000143659	0.000362663
18	11	0.000145116	-0.000342894
18	12	-5.90994e-05	0.000200047
18	13	9.46084e-05	-3.0032e-05
18	14	-0.000149364	-5.78986e-05
18	15	0.000126532	9.38062e-05
18	16	-0.000101922	-9.73923e-05
18	17	0.000106032	6.84981e-05
18	18	-8.41423e-05	-3.01557e-05
18	19	3.27405e-05	7.94955e-06
18	20	2.49889e-06	-6.55089e-06
18	21	6.53086e-07	-1.17604e-07
18	22	-3.56079e-05	3.81283e-05
18	23	8.57999e-05	-9.12389e-05
18	24	-0.000125489	0.000115645
18	25	0.000130763	-9.21086e-05
19	1	1.53553e-06	-6.70919e-06
19	2	1.73668e-07	1.57285e-05
19	3	-2.50118e-05	4.37728e-05
19	4	0.000109686	-0.000283643
19	5	-0.000229506	0.000519495
19	6	0.000302042	-0.000342733
19	7	-0.000251622	-7.7377e-05
19	8	0.000140742	0.000126824
19	9	-0.000115999	0.000181375
19	10	0.000171031	-0.000285882
19	11	-0.000211722	9.33246e-05
19	12	0.000185552	3.81587e-05
19	13	-5.43376e-05	-2.33915e-05
19	14	-9.25488e-05	7.08505e-06
19	15	0.000105511	-1.12123e-05
19	16	-2.05837e-05	1.56133e-06
19	17	-3.04081e-05	-3.57184e-07
19	18	2.47107e-05	1.5287e-05
19	19	-1.5922e-05	-2.19162e-05
19	20	2.39265e-05	1.49451e-05
19	21	-2.36018e-05	-6.09027e-06
19	22	7.16559e-06	2.20774e-06
19	23	4.88077e-06	-2.48649e-06
19	24	-6.46313e-06	-3.44913e-07
19	25	6.03966e-06	5.35939e-06
20	1	-2.22655e-05	1.8357e-05
20	2	0.000111442	-4.85391e-05
20	3	-0.000291107	-3.08739e-06
20	4	0.000584686	0.000138173
20	5	-0.000848968	-0.000106556
20	6	0.000759808	-0.000164236
20	7	-0.000359837	0.000344092
20	8	5.26693e-05	-0.000263683
20	9	-9.6578e-06	0.000122263
20	10	8.69151e-05	-5.24984e-05
20	11	-6.69367e-05	-7.48657e-06
20	12	-6.91037e-05	6.34711e-05
20	13	0.000119287	-5.04127e-05
20	14	-3.00401e-05	5.22555e-06
20	15	-3.67571e-05	6.07035e-06
20	16	1.39557e-05	-3.92376e-07
20	17	2.14966e-05	9.59031e-06
20	18	-2.21617e-05	-2.00561e-05
20	19	5.03342e-06	1.1793e-05
20	20	6.30699e-06	6.877e-06
20	21	-6.25404e-06	-1.50443e-05
20	22	3.28305e-06	8.41615e-06
20	23	-2.38168e-06	1.40333e-06
20	24	2.20161e-06	-3.92597e-06
20	25	-2.1528e-06	9.30801e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode40_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00350288	0
0	2	0.00482964	0
0	3	-0.000600857	0
0	4	-0.00385525	0
0	5	0.000386814	0
0	6	0.00482244	0
0	7	-0.00278959	0
0	8	-0.00256301	0
0	9	0.00337408	0
0	10	0.000154381	0
0	11	-0.00239162	0
0	12	0.000857145	0
0	13	0.00194835	0
0	14	-0.00310347	0
0	15	0.00219029	0
0	16	-0.000623771	0
0	17	-0.00023279	0
0	18	0.000204486	0
0	19	0.00011181	0
0	20	-0.000253401	0
0	21	0.000179651	0
0	22	-6.18251e-05	0
0	23	6.64859e-07	0
0	24	4.41113e-05	0
0	25	-0.000102475	0
1	1	0.130224	-0.275299
1	2	-0.456241	0.967807
1	3	0.232708	-0.49531
1	4	0.46948	-0.996764
1	5	-0.406903	0.867581
1	6	-0.431698	0.916112
1	7	0.664817	-1.42133
1	8	0.136273	-0.274708
1	9	-0.978675	2.07024
1	10	1.07485	-2.28376
1	11	-0.637894	1.35783
1	12	0.219754	-0.46709
1	13	-0.0374119	0.0789869
1	14	0.00162257	-0.0040402
1	15	-0.000619946	0.0021557
1	16	-0.000185111	-0.000358037
1	17	0.000830995	-0.00068419
1	18	-0.000448134	0.000197567
1	19	5.5939e-05	-0.000198555
1	20	-8.36754e-05	0.0004332
1	21	3.8036e-05	3.03907e-05
1	22	0.000434627	-0.00123483
1	23	-0.000932382	0.00220619
1	24	0.000966981	-0.00209523
1	25	-0.000600825	0.00119381
2	1	-0.182923	-0.000313648
2	2	0.181517	0.00019633
2	3	0.0899412	0.000293436
2	4	-0.21621	-0.000210378
2	5	-0.0222904	-1.87853e-05
2	6	0.257139	-0.00122919
2	7	-0.122784	0.00228885
2	8	-0.22314	0.000479706
2	9	0.404523	-0.0052613
2	10	-0.322209	0.00655267
2	11	0.149027	-0.0036833
2	12	-0.0383137	0.000534016
2	13	0.00413897	0.000403548
2	14	-0.000785011	0.000269105
2	15	0.000762884	-0.000730529
2	16	9.63274e-05	0.000342598
2	17	-0.00043345	0.000102248
2	18	0.000157913	-0.00022351
2	19	-4.35094e-06	0.000263752
2	20	0.000156021	-0.000211557
2	21	-0.000109524	6.62272e-05
2	22	-0.000247753	-8.27313e-07
2	23	0.000492633	6.98838e-06
2	24	-0.000424108	-1.54074e-06
2	25	0.000210774	-8.9167e-06
3	1	-0.00273242	0.00373875
3	2	0.00300801	-0.00664568
3	3	0.000808016	0.00266696
3	4	-0.00219183	0.00512436
3	5	-0.00148373	-0.00669493
3	6	0.00414239	-9.54081e-05
3	7	-0.00168794	0.00621015
3	8	-0.00248485	-0.00592167
3	9	0.00412764	0.00354735
3	10	-0.0030378	-0.00335166
3	11	0.00121451	0.00383325
3	12	-0.00023707	-0.00318832
3	13	0.000177523	0.00227087
3	14	-0.000352985	-0.00156513
3	15	0.000521839	0.00041816
3	16	-0.000575444	0.000606662
3	17	0.000317355	-0.000589639
3	18	9.31482e-05	0.0002869
3	19	-0.000337311	-0.000509687
3	20	0.000267092	0.000584495
3	21	9.71017e-05	0.000134968
3	22	-0.000505069	-0.00105506
3	23	0.000635601	0.0013005
3	24	-0.000443033	-0.00084423
3	25	0.000171538	0.000295614
4	1	-0.0200794	-0.0685826
4	2	0.0429464	0.146147
4	3	-0.0271598	-0.0906018
4	4	-0.0229079	-0.0797802
4	5	0.0461583	0.154569
4	6	-0.00944424	-0.0271229
4	7	-0.0479443	-0.163616
4	8	0.0714433	0.23707
4	9	-0.053473	-0.174573
4	10	0.0238933	0.0764855
4	11	-0.00632594	-0.017846
4	12	0.00165755	0.000777621
4	13	-0.00144111	0.00040401
4	14	0.000998065	-7.51676e-05
4	15	-0.000313013	0.000302036
4	16	8.08944e-05	-0.000473267
4	17	-5.59789e-05	0.000485253
4	18	-4.85928e-05	-0.000414686
4	19	0.000131252	0.000283746
4	20	-0.000115273	-8.52588e-05
4	21	2.75708e-05	-0.000124632
4	22	5.49322e-05	0.000210412
4	23	-5.09146e-05	-0.00014005
4	24	-2.80522e-06	3.73507e-05
4	25	2.78835e-05	3.87315e-06
5	1	0.00270077	-0.0018927
5	2	-0.00510298	0.0046627
5	3	0.00157765	-0.00257295
5	4	0.00465137	-0.00421856
5	5	-0.00453843	0.00560407
5	6	-0.00247821	0.0016285
5	7	0.00803192	-0.00747214
5	8	-0.00715718	0.00551031
5	9	0.00303215	-0.000557463
5	10	-0.0002206	-0.0019499
5	11	-0.000386147	0.00204579
5	12	-0.000113963	-0.00164142
5	13	0.000626836	0.00134105
5	14	-0.000606452	-0.000749749
5	15	0.000332729	-4.23604e-05
5	16	-0.000119844	0.000401728
5	17	-6.18732e-06	-0.000321784
5	18	-4.73054e-06	0.000247685
5	19	-6.15634e-05	7.26978e-05
5	20	0.000472966	-0.00103011
5	21	-0.000924749	0.00198325
5	22	0.000940372	-0.0020161
5	23	-0.00057135	0.00122139
5	24	0.000207781	-0.000413435
5	25	-4.48269e-05	5.96967e-05
6	1	0.00184532	0.00467672
6	2	-0.00642906	-0.0151426
6	3	0.00954844	0.0214627
6	4	-0.00567114	-0.012951
6	5	-0.003232	-0.00624628
6	6	0.00884272	0.0220039
6	7	-0.00670496	-0.0252506
6	8	0.00150342	0.0179362
6	9	0.000334484	-0.0084541
6	10	0.000760915	0.00277153
6	11	-0.00115771	-0.000639653
6	12	0.00053898	-0.000150036
6	13	-0.000255656	0.000354238
6	14	0.000196038	-0.000321139
6	15	0.000136167	0.000349896
6	16	-0.000309738	-0.000199287
6	17	3.72776e-05	-6.25267e-05
6	18	0.000186214	5.98979e-05
6	19	-8.83491e-06	3.99326e-05
6	20	-0.00034905	1.50461e-05
6	21	0.000522067	-6.51661e-05
6	22	-0.000413442	1.35461e-05
6	23	0.000206991	2.72792e-05
6	24	-6.38632e-05	-2.21404e-05
6	25	-7.24951e-06	1.30994e-05
7	1	0.000151816	-0.00105179
7	2	0.000379191	0.00386221
7	3	-0.002802	-0.00656081
7	4	0.00535916	0.00612888
7	5	-0.00413771	-0.00168627
7	6	-0.00073223	-0.00415943
7	7	0.00487621	0.00679917
7	8	-0.00567755	-0.00481158
7	9	0.00422798	0.00154914
7	10	-0.00249599	2.04355e-05
7	11	0.00125039	-0.000205023
7	12	-0.000530007	0.000270691
7	13	0.000184132	-0.00047575
7	14	6.06828e-05	0.000485412
7	15	-0.000131332	-0.000198918
7	16	-2.18558e-05	-2.53346e-05
7	17	2.50443e-05	-0.000220538
7	18	0.000193456	0.000698365
7	19	-0.000245986	-0.000699273
7	20	1.42196e-05	0.00011433
7	21	0.000208245	0.00040958
7	22	-0.000210314	-0.000450138
7	23	9.73897e-05	0.000216877
7	24	-3.11756e-05	-4.31993e-05
7	25	1.98524e-05	-2.08069e-06
8	1	-0.000900699	0.00198247
8	2	0.00339721	-0.0092773
8	3	-0.00613702	0.0209735
8	4	0.00587738	-0.0292126
8	5	-0.000946961	0.0276363
8	6	-0.00622945	-0.0186823
8	7	0.0111691	0.00864488
8	8	-0.0114709	-0.00133786
8	9	0.00829209	-0.00188202
8	10	-0.0042315	0.00164194
8	11	0.00110097	-0.000348262
8	12	0.000287335	-0.000106908
8	13	-0.000231847	-0.000193607
8	14	-0.000100026	0.000307569
8	15	0.000122771	-3.87337e-05
8	16	-6.43568e-05	-0.000173973
8	17	2.59843e-05	0.000177521
8	18	4.96307e-05	-4.84577e-05
8	19	-0.000104847	-0.000138553
8	20	8.9664e-05	0.000220872
8	21	-3.68289e-05	-0.000143024
8	22	5.2751e-06	4.06168e-05
8	23	-4.31174e-06	-1.87132e-06
8	24	1.468e-06	-7.57181e-07
8	25	6.67715e-06	8.4152e-07
9	1	0.000485193	-0.00049138
9	2	-0.00227583	0.0026644
9	3	0.00524046	-0.00651615
9	4	-0.00739126	0.0101932
9	5	0.00683582	-0.0118365
9	6	-0.00436807	0.0101099
9	7	0.00182257	-0.00526723
9	8	7.7878e-05	0.000412623
9	9	-0.000854865	0.00143726
9	10	0.000546385	-0.000762379
9	11	-0.000142121	5.86118e-06
9	12	6.34849e-05	-0.000198914
9	13	-3.90316e-05	0.000561158
9	14	2.57866e-05	-0.000494917
9	15	3.41059e-05	0.000145557
9	16	-0.000254252	0.000339502
9	17	0.000384778	-0.000622405
9	18	-0.000151984	0.000229738
9	19	-0.000267431	0.000588809
9	20	0.000498547	-0.00103077
9	21	-0.000422367	0.000806313
9	22	0.000214483	-0.000343576
9	23	-6.53232e-05	6.91549e-05
9	24	3.02288e-06	-4.35701e-06
9	25	2.10445e-05	-4.69055e-06
10	1	0.000169113	0.000353853
10	2	-0.000714361	-0.00085965
10	3	0.0017948	0.000123466
10	4	-0.00328783	0.0020667
10	5	0.00440349	-0.00371459
10	6	-0.00425257	0.00344544
10	7	0.00309146	-0.0020328
10	8	-0.00189859	0.000698028
10	9	0.000859689	0.000248488
10	10	-1.89164e-05	-0.000777666
10	11	-0.000131123	0.000702977
10	12	-0.000273174	-0.00017576
10	13	0.000538776	-0.000290845
10	14	-0.000387755	0.000349745
10	15	7.51655e-05	-0.000146416
10	16	0.000100649	5.57661e-06
10	17	-7.13197e-05	-4.45414e-07
10	18	-5.98662e-05	3.34944e-05
10	19	0.000168979	-3.60995e-05
10	20	-0.000197514	3.70104e-06
10	21	0.000140632	1.92039e-05
10	22	-5.43127e-05	-1.24651e-05
10	23	1.59164e-05	6.34684e-06
10	24	-2.99139e-05	-1.18123e-05
10	25	4.00963e-05	9.60257e-06
11	1	-0.00028141	-9.95783e-05
11	2	0.00086277	0.000199201
11	3	-0.000867723	0.000176277
11	4	-0.000180138	-0.00140395
11	5	0.00128845	0.00316455
11	6	-0.00145226	-0.00435109
11	7	0.000831505	0.00429133
11	8	-0.000205368	-0.00353479
11	9	0.000106537	0.00258753
11	10	-0.000239211	-0.00144208
11	11	-1.74701e-05	0.000290183
11	12	0.000467404	0.000501135
11	13	-0.000437937	-0.000685696
11	14	9.31422e-06	0.000292663
11	15	0.000195997	0.000181684
11	16	-3.41469e-05	-0.000171017
11	17	-0.000175424	-0.000196772
11	18	0.000197744	0.000325779
11	19	-5.83813e-05	-8.76958e-05
11	20	-6.60186e-05	-0.000139125
11	21	7.80406e-05	0.000147893
11	22	-3.47433e-05	-6.38772e-05
11	23	5.0793e-06	1.22633e-05
11	24	2.46781e-06	3.86763e-06
11	25	-8.51026e-06	-2.64552e-05
12	1	-9.26163e-06	-1.74783e-05
12	2	0.00026199	2.4085e-05
12	3	-0.000863827	7.58199e-05
12	4	0.000840683	-0.000266513
12	5	0.000391985	0.000555987
12	6	-0.00134844	-0.00106263
12	7	0.000847516	0.00142148
12	8	7.48062e-05	-0.00125046
12	9	-0.000331981	0.000943942
12	10	0.000195946	-0.000891554
12	11	-4.67585e-05	0.000901766
12	12	-7.57965e-05	-0.00075885
12	13	7.77702e-05	0.0005076
12	14	4.57446e-05	-0.000244817
12	15	-0.000147549	1.67386e-05
12	16	0.000117996	0.000135835
12	17	-2.53613e-05	-0.000182975
12	18	-7.41815e-06	0.000147074
12	19	4.57226e-07	-7.38898e-05
12	20	-1.25471e-05	8.0317e-06
12	21	2.53064e-05	1.17083e-05
12	22	-2.02714e-05	2.3006e-06
12	23	1.14069e-05	-9.55203e-06
12	24	-4.44093e-06	4.42622e-06
12	25	-3.13723e-06	1.26814e-06
13	1	-8.89318e-05	-4.09441e-05
13	2	0.000172457	0.000299202
13	3	0.000273149	-0.000707868
13	4	-0.00146237	0.00104399
13	5	0.00229669	-0.00119113
13	6	-0.00156138	0.000867522
13	7	2.75921e-05	-0.000193165
13	8	0.00079439	-0.000139862
13	9	-0.000834496	-2.61584e-05
13	10	0.000645304	0.000197975
13	11	-0.000424103	-9.93598e-05
13	12	0.000372197	-0.000135276
13	13	-0.000469197	0.00026795
13	14	0.000346477	-0.000106539
13	15	1.64857e-05	-0.000310517
13	16	-0.000251604	0.000576877
13	17	0.000172568	-0.000383741
13	18	5.10622e-05	-3.79804e-05
13	19	-0.00015275	0.000248956
13	20	9.42456e-05	-0.000165814
13	21	-2.67407e-05	2.61664e-05
13	22	1.33497e-05	1.57915e-05
13	23	-6.70158e-06	1.9916e-06
13	24	-1.33126e-05	-4.60767e-06
13	25	2.43094e-05	-1.35719e-05
14	1	-0.000185779	-2.3909e-05
14	2	0.000721395	-0.000110777
14	3	-0.00142967	0.000706117
14	4	0.00173607	-0.00149771
14	5	-0.00108354	0.00162257
14	6	-0.000135312	-0.000813412
14	7	0.000958536	-0.000156105
14	8	-0.00107717	0.000685686
14	9	0.000729434	-0.000842367
14	10	-0.000300848	0.000648223
14	11	0.000133998	-0.000202319
14	12	-0.000167008	-9.0957e-05
14	13	0.000136022	8.86335e-05
14	14	-3.74369e-05	-4.96586e-06
14	15	-1.87833e-05	-4.67587e-05
14	16	3.58719e-05	7.73588e-05
14	17	-2.46457e-05	-5.18288e-05
14	18	-1.11058e-05	-1.48643e-06
14	19	3.38966e-05	1.22837e-05
14	20	-2.66903e-05	-4.04591e-06
14	21	9.54616e-06	1.29871e-05
14	22	-8.51808e-07	-1.42746e-05
14	23	-3.65145e-06	-2.31914e-06
14	24	3.79884e-06	1.32091e-05
14	25	9.91127e-06	-1.0977e-05
15	1	-8.08673e-06	-1.5825e-06
15	2	2.96695e-06	-0.000192067
15	3	7.71834e-05	0.000674057
15	4	-0.00017663	-0.000948647
15	5	0.000283494	0.000675622
15	6	-0.000481321	-0.000371863
15	7	0.000495673	0.000468961
15	8	-0.000193747	-0.000618723
15	9	-1.03734e-05	0.000561874
15	10	-2.82839e-05	-0.000492584
15	11	0.000110571	0.000405327
15	12	-0.000179667	-0.000235843
15	13	0.000205181	0.000190112
15	14	-0.000146372	-0.000252646
15	15	3.99056e-05	0.000139459
15	16	4.30432e-05	8.93457e-05
15	17	-5.66079e-05	-0.000139649
15	18	1.92015e-05	2.89896e-05
15	19	1.50915e-05	4.05551e-05
15	20	-1.95515e-05	-3.23156e-05
15	21	5.96857e-06	1.27438e-05
15	22	5.15584e-06	-6.24977e-06
15	23	-1.18807e-05	-1.04806e-05
15	24	2.31233e-05	4.51659e-05
15	25	-2.19672e-05	-3.91786e-05
16	1	4.41439e-05	2.80702e-05
16	2	-0.000192426	-0.000142071
16	3	0.000437995	0.000358757
16	4	-0.000567784	-0.000485129
16	5	0.000457877	0.000472527
16	6	-0.00034696	-0.000535993
16	7	0.000325854	0.000610953
16	8	-0.000278993	-0.000571833
16	9	0.000239111	0.000402818
16	10	-0.000177045	-9.25043e-05
16	11	2.67704e-05	-0.000128926
16	12	8.2601e-05	0.000100524
16	13	-7.84271e-05	7.47075e-07
16	14	5.52853e-05	-2.71747e-05
16	15	-3.8167e-05	-4.25026e-06
16	16	3.21249e-06	3.90022e-05
16	17	2.80562e-05	-3.27028e-05
16	18	-3.67701e-05	3.1375e-06
16	19	1.73112e-05	1.74121e-06
16	20	9.80156e-06	1.08277e-05
16	21	-1.20988e-05	-1.13264e-05
16	22	2.89775e-06	6.369e-07
16	23	-6.45527e-06	9.80106e-06
16	24	1.21074e-05	-1.25747e-05
16	25	-7.8965e-06	8.13492e-06
17	1	5.35675e-05	-3.24974e-05
17	2	-7.10496e-05	0.000142337
17	3	-0.000155116	-0.000301584
17	4	0.000383923	0.000431182
17	5	-0.000167137	-0.000443435
17	6	-0.000335051	0.000223052
17	7	0.000619104	0.000104082
17	8	-0.000489069	-0.000196304
17	9	0.000162358	7.20454e-05
17	10	2.12014e-05	-2.90467e-05
17	11	-3.03468e-05	0.000160771
17	12	5.22017e-05	-0.000278746
17	13	-3.52355e-05	0.00016123
17	14	-0.000129286	0.000131381
17	15	0.000251964	-0.000297357
17	16	-0.000183179	0.000203157
17	17	5.63027e-05	-2.41557e-05
17	18	1.11479e-05	-5.19754e-05
17	19	-3.55254e-05	3.36501e-05
17	20	2.87848e-05	-5.3898e-06
17	21	-8.40338e-07	-3.24121e-06
17	22	-1.6785e-05	7.713e-06
17	23	1.39961e-05	-1.0938e-05
17	24	4.11898e-06	-1.41147e-05
17	25	-1.85433e-05	4.07847e-05
18	1	3.32589e-06	-2.11258e-05
18	2	3.50234e-05	6.09694e-05
18	3	-5.04935e-05	-0.000130628
18	4	-0.000125805	0.000362537
18	5	0.000375342	-0.000673553
18	6	-0.000347168	0.00073576
18	7	7.67409e-05	-0.000522087
18	8	4.34286e-05	0.000336044
18	9	9.75325e-05	-0.00025072
18	10	-0.000218826	9.35488e-05
18	11	0.000148308	7.4537e-05
18	12	-3.95819e-06	-0.000108166
18	13	-8.26647e-05	7.08117e-05
18	14	8.89404e-05	-3.8448e-05
18	15	-3.44087e-05	-3.65066e-06
18	16	-4.60125e-05	3.91272e-05
18	17	8.93067e-05	-2.81511e-05
18	18	-5.41255e-05	1.80238e-06
18	19	-9.27596e-06	-4.58314e-06
18	20	3.00915e-05	1.30933e-05
18	21	-1.21038e-05	-3.00102e-06
18	22	-2.38202e-06	-7.14895e-06
18	23	3.92665e-06	8.09781e-06
18	24	-3.27951e-06	-8.46095e-06
18	25	-5.22312e-06	7.30552e-06
19	1	3.92175e-05	-2.16094e-05
19	2	-0.000155769	6.7064e-05
19	3	0.00027228	-7.16035e-05
19	4	-0.000305831	4.32618e-05
19	5	0.000297815	-3.67579e-05
19	6	-0.000216279	-2.00485e-05
19	7	6.28521e-05	0.000108305
19	8	2.2625e-05	-0.000103143
19	9	1.92777e-05	1.03796e-05
19	10	-5.43075e-05	6.57802e-05
19	11	-3.40069e-05	-5.83094e-05
19	12	0.000117306	3.36723e-05
19	13	-7.29084e-05	-7.62068e-05
19	14	1.79274e-05	0.000125375
19	15	-3.85556e-05	-0.000103133
19	16	4.75232e-05	5.26058e-05
19	17	-1.69637e-05	-2.1725e-05
19	18	6.09316e-06	1.64283e-06
19	19	-1.04665e-05	7.74819e-06
19	20	4.59439e-07	-2.50018e-06
19	21	2.32647e-06	-1.4204e-05
19	22	1.84565e-05	4.45175e-05
19	23	-2.42765e-05	-4.59054e-05
19	24	-1.41286e-05	-2.72895e-05
19	25	5.52018e-05	0.00010519
20	1	1.71472e-05	2.34922e-06
20	2	-5.70189e-05	-1.99028e-05
20	3	5.63441e-05	6.86084e-05
20	4	5.17709e-05	-0.000147077
20	5	-0.000204673	0.000287485
20	6	0.000218153	-0.000386833
20	7	2.54952e-05	0.000235364
20	8	-0.000334745	9.06263e-05
20	9	0.000406075	-0.000279433
20	10	-0.000257834	0.000261247
20	11	0.000146146	-0.000193653
20	12	-0.000112211	0.000111666
20	13	4.1387e-05	-1.59998e-05
20	14	2.72158e-05	-1.73344e-05
20	15	-1.56843e-05	-5.58544e-06
20	16	-2.0719e-05	2.04133e-05
20	17	1.6957e-05	-1.72403e-05
20	18	5.13747e-06	1.1792e-05
20	19	-9.08182e-06	-4.35982e-06
20	20	1.20356e-06	-2.95538e-06
20	21	-8.92768e-07	4.84661e-06
20	22	8.30487e-06	-5.66257e-06
20	23	-1.12772e-05	9.48001e-06
20	24	6.29294e-06	-1.08422e-05
20	25	-1.85939e-06	5.38808e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode41_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0032054	0
0	2	-0.00453802	0
0	3	0.00200123	0
0	4	0.00169975	0
0	5	-0.00176438	0
0	6	-0.00104401	0
0	7	0.00249255	0
0	8	-0.000293807	0
0	9	-0.00315255	0
0	10	0.00412037	0
0	11	-0.00259946	0
0	12	0.000821891	0
0	13	0.00026345	0
0	14	-0.000610147	0
0	15	0.00036103	0
0	16	-0.00010287	0
0	17	8.50729e-05	0
0	18	-4.91402e-05	0
0	19	-6.95868e-05	0
0	20	0.000104993	0
0	21	-6.45974e-05	0
0	22	6.19537e-05	0
0	23	-5.36975e-05	0
0	24	-8.77609e-06	0
0	25	6.13023e-05	0
1	1	-0.278781	-0.128289
1	2	0.981211	0.454496
1	3	-0.501572	-0.233995
1	4	-1.01202	-0.467319
1	5	0.878706	0.408591
1	6	0.932542	0.427904
1	7	-1.44062	-0.665132
1	8	-0.288516	-0.131449
1	9	2.11372	0.974645
1	10	-2.32592	-1.07384
1	11	1.37922	0.63738
1	12	-0.470952	-0.218373
1	13	0.0766287	0.0369328
1	14	-0.00204514	-0.00295765
1	15	0.00150482	0.00231405
1	16	-0.000342358	-0.000809799
1	17	-0.00055816	-0.000278923
1	18	0.000169867	0.000224169
1	19	-0.000326048	-0.000287186
1	20	0.000576384	0.000432691
1	21	2.77206e-05	-9.32597e-05
1	22	-0.00134557	-0.00060725
1	23	0.00229284	0.00107805
1	24	-0.00211222	-0.00101452
1	25	0.0011869	0.000599821
2	1	-0.0719624	-0.00677987
2	2	0.0719053	0.00601988
2	3	0.0352476	0.00419024
2	4	-0.0867756	-0.00694794
2	5	-0.0053834	-0.00347263
2	6	0.0970787	0.0104515
2	7	-0.0444564	-0.00352625
2	8	-0.0895393	-0.00695179
2	9	0.157097	0.0102547
2	10	-0.121462	-0.0081759
2	11	0.0526178	0.00472129
2	12	-0.0108304	-0.000804238
2	13	-4.50617e-05	-0.00186301
2	14	-0.000358681	0.00199109
2	15	0.000836922	-0.000874885
2	16	-0.000360759	0.000151151
2	17	1.10295e-05	1.87743e-05
2	18	8.4496e-06	-8.65991e-05
2	19	5.15174e-05	0.000119728
2	20	-1.56982e-05	-4.76685e-05
2	21	-2.05971e-07	-2.34607e-05
2	22	-0.000119236	2.58456e-05
2	23	0.000218037	-8.73585e-06
2	24	-0.000162099	5.15309e-06
2	25	4.76164e-05	-1.0442e-05
3	1	-0.000679607	-0.000474851
3	2	0.00264583	0.000974881
3	3	-0.00486498	-0.00143107
3	4	0.00343982	0.00126174
3	5	0.00188782	0.000456413
3	6	-0.00407424	-0.0018907
3	7	-0.0010692	-0.000880727
3	8	0.0087763	0.00714982
3	9	-0.0129331	-0.0109352
3	10	0.0123281	0.00901051
3	11	-0.00875587	-0.00399779
3	12	0.00428209	7.63551e-05
3	13	-0.000898037	0.00101337
3	14	-0.000378698	-0.000418272
3	15	0.000324297	-3.08121e-05
3	16	-0.000145447	-0.000108112
3	17	0.000145443	0.000138707
3	18	-0.000326169	0.000241973
3	19	0.000686857	-0.000576269
3	20	-0.00070796	0.000481821
3	21	-3.97274e-05	-3.29131e-05
3	22	0.00103411	-0.000439216
3	23	-0.00138069	0.000594218
3	24	0.000942135	-0.000397279
3	25	-0.000341579	0.000131105
4	1	0.0301926	0.00925633
4	2	-0.0630578	-0.0209788
4	3	0.0383365	0.0159301
4	4	0.0325355	0.00652714
4	5	-0.0611834	-0.0203848
4	6	0.00808516	0.00846601
4	7	0.0671326	0.0159863
4	8	-0.0938371	-0.0303602
4	9	0.0678028	0.0280436
4	10	-0.0291011	-0.017049
4	11	0.00613854	0.00696984
4	12	0.000468408	-0.00205552
4	13	-0.000398849	0.000786731
4	14	-0.000438799	-0.000216444
4	15	0.00050355	-0.000255086
4	16	-8.71629e-05	0.000257884
4	17	-0.000116887	-0.000131406
4	18	5.19124e-05	6.77097e-05
4	19	-2.65537e-05	1.50325e-05
4	20	2.86206e-05	-2.80152e-05
4	21	3.34648e-05	-1.06356e-05
4	22	-6.75634e-05	1.44985e-05
4	23	4.41551e-05	-1.51123e-05
4	24	-1.95236e-05	2.62121e-05
4	25	5.93582e-08	-1.89279e-05
5	1	-0.00120383	-0.000357697
5	2	0.00222805	0.00297424
5	3	0.00012622	-0.00694363
5	4	-0.00378581	0.00647855
5	5	0.00216699	0.000474003
5	6	0.00474489	-0.00782911
5	7	-0.00998412	0.0104001
5	8	0.0101029	-0.0091964
5	9	-0.00704051	0.00670255
5	10	0.00328619	-0.00406828
5	11	-0.000657153	0.00230943
5	12	-0.000139839	-0.00179732
5	13	-4.17806e-05	0.00151331
5	14	0.00026029	-0.000741593
5	15	-0.000199677	-8.77201e-05
5	16	-7.49111e-05	0.000484002
5	17	8.83106e-05	-0.000446971
5	18	0.000259599	0.000228352
5	19	-0.000126205	7.75328e-05
5	20	-0.000938076	-0.000527865
5	21	0.00199266	0.000924218
5	22	-0.00200496	-0.000939477
5	23	0.00119732	0.000590245
5	24	-0.000438129	-0.0002143
5	25	9.58244e-05	4.08774e-05
6	1	0.00317801	-0.00150514
6	2	-0.00956997	0.00608945
6	3	0.0117651	-0.010654
6	4	-0.00384848	0.00812669
6	5	-0.00809125	0.00245352
6	6	0.0136099	-0.0130342
6	7	-0.0109873	0.0160424
6	8	0.00560677	-0.0116118
6	9	-0.00106273	0.00518214
6	10	-0.00185365	-0.00122874
6	11	0.00247139	0.000111712
6	12	-0.00125304	0.000137328
6	13	0.000179842	-0.000531904
6	14	-9.59137e-05	0.000702006
6	15	0.000140966	-0.000449729
6	16	9.87255e-05	0.000146425
6	17	-0.000200201	-1.14497e-05
6	18	6.32974e-05	-2.91327e-05
6	19	6.78565e-05	2.8931e-05
6	20	-0.000130772	-3.42957e-05
6	21	0.000164551	7.87361e-05
6	22	-0.000139338	-9.21325e-05
6	23	6.40449e-05	3.79535e-05
6	24	-1.08257e-05	7.74287e-06
6	25	4.68042e-06	-5.92584e-06
7	1	-0.00366576	-0.00116301
7	2	0.0136944	0.00431263
7	3	-0.0226813	-0.00645254
7	4	0.0167586	0.00242934
7	5	0.00445367	0.00641832
7	6	-0.0228662	-0.0113782
7	7	0.0239056	0.00804684
7	8	-0.0127125	-0.00154047
7	9	0.00293151	-0.00205088
7	10	0.000176453	0.00220386
7	11	2.70925e-05	-0.00126365
7	12	-0.00012843	0.000375051
7	13	-0.00013721	0.000313984
7	14	1.09333e-05	-0.000481198
7	15	0.000303901	0.000225831
7	16	-0.000307124	-3.32548e-05
7	17	0.000346895	-5.86127e-05
7	18	-0.000681486	0.000232218
7	19	0.000731625	-0.000285909
7	20	-0.000192943	4.46983e-05
7	21	-0.000387295	0.000204023
7	22	0.000504369	-0.00021432
7	23	-0.000280652	0.000104709
7	24	6.44449e-05	-2.96327e-05
7	25	1.22671e-05	2.97519e-06
8	1	-0.000298292	0.0008146
8	2	0.00151698	-0.0034829
8	3	-0.00368861	0.00810205
8	4	0.00548095	-0.0130114
8	5	-0.00520968	0.0154188
8	6	0.00264079	-0.0134499
8	7	0.000421135	0.00837256
8	8	-0.00187205	-0.00347035
8	9	0.00172019	0.000627555
8	10	-0.0012333	0.000375735
8	11	0.000810997	-0.000446699
8	12	-0.00036992	0.000347951
8	13	-2.06434e-05	-0.000409534
8	14	0.000277746	0.000508181
8	15	-0.000274879	-0.000440176
8	16	0.000100726	0.00027365
8	17	-2.83654e-05	-0.000156668
8	18	7.24467e-05	8.05895e-05
8	19	-5.56602e-05	-8.81763e-06
8	20	-3.94544e-05	-3.35366e-05
8	21	9.19423e-05	2.5543e-05
8	22	-6.02017e-05	-3.12243e-06
8	23	9.73048e-06	3.75845e-06
8	24	9.14295e-06	-1.20028e-05
8	25	-4.4651e-06	1.15276e-05
9	1	-0.000954799	5.12806e-05
9	2	0.00372594	0.00110358
9	3	-0.00692395	-0.00460833
9	4	0.00758856	0.00865403
9	5	-0.00500192	-0.00956218
9	6	0.0017665	0.00658555
9	7	-0.000116785	-0.00266788
9	8	-0.000344272	-5.58625e-06
9	9	0.000598088	0.000980035
9	10	-0.000747239	-0.000260781
9	11	0.000631627	-0.000943814
9	12	-0.000179585	0.00122565
9	13	-0.000282658	-0.000719311
9	14	0.000187697	0.000173613
9	15	0.000141414	9.56304e-05
9	16	0.000141208	-1.03134e-05
9	17	-0.000685371	-0.000153805
9	18	0.000424578	-6.91952e-06
9	19	0.000510572	0.00035235
9	20	-0.00105105	-0.000469106
9	21	0.000817526	0.000316937
9	22	-0.000335271	-0.000133798
9	23	7.23049e-05	4.51565e-05
9	24	-1.84307e-05	-1.88777e-05
9	25	6.60529e-06	6.62703e-06
10	1	-0.000465415	0.00046305
10	2	0.00205319	-0.00201078
10	3	-0.00451776	0.00400527
10	4	0.0060334	-0.00464631
10	5	-0.00497211	0.00354574
10	6	0.002362	-0.00207721
10	7	-0.000652057	0.000878218
10	8	0.000545445	0.000241117
10	9	-0.000945155	-0.000896574
10	10	0.000951102	0.000747861
10	11	-0.000583606	-0.000203932
10	12	0.000230412	-0.000150095
10	13	-2.34525e-05	0.000140151
10	14	-9.67877e-05	1.87251e-05
10	15	0.000101974	-9.13586e-05
10	16	-1.56021e-05	3.44953e-05
10	17	-3.63128e-05	4.56606e-05
10	18	3.70262e-06	-6.10202e-05
10	19	4.44982e-05	3.13485e-05
10	20	-3.82414e-05	-1.1498e-05
10	21	8.77631e-07	1.24413e-05
10	22	1.74554e-05	-1.34558e-05
10	23	-1.4986e-05	6.66553e-06
10	24	1.22399e-05	1.89094e-06
10	25	-1.28992e-05	-9.87368e-06
11	1	0.000220471	-0.00011429
11	2	-0.000586657	6.76172e-05
11	3	0.000472211	0.00075112
11	4	0.000448731	-0.00188136
11	5	-0.00176748	0.00218139
11	6	0.00263881	-0.00151296
11	7	-0.00245508	0.000145757
11	8	0.00158338	0.00141704
11	9	-0.000786521	-0.00194652
11	10	0.000372105	0.00111803
11	11	-0.00020532	-0.000177847
11	12	1.21577e-05	-8.79862e-05
11	13	7.35409e-05	0.000128582
11	14	0.00023144	-0.000249117
11	15	-0.000506903	0.000192734
11	16	0.000232264	5.76758e-05
11	17	0.000266138	-0.000195293
11	18	-0.000383998	0.000126354
11	19	0.000114763	-8.7673e-06
11	20	0.000121262	-4.10902e-05
11	21	-0.000131635	2.79677e-05
11	22	5.78102e-05	-5.19193e-07
11	23	-2.66911e-05	-8.71016e-06
11	24	1.43231e-05	4.27755e-06
11	25	2.49665e-05	-7.33783e-06
12	1	0.000101643	-0.000260759
12	2	-0.000578909	0.000957598
12	3	0.00146875	-0.000861419
12	4	-0.00211493	-0.00147215
12	5	0.00187691	0.0047277
12	6	-0.000936778	-0.00606436
12	7	-0.000208959	0.00479159
12	8	0.00119068	-0.00262607
12	9	-0.00147434	0.00106082
12	10	0.000861246	-0.000264481
12	11	2.77822e-05	-7.5446e-05
12	12	-0.000498889	0.000250881
12	13	0.000430292	-0.000319758
12	14	-0.000152088	0.000154368
12	15	-9.0167e-07	8.76934e-05
12	16	-2.55954e-05	-0.000143722
12	17	9.87361e-05	9.50087e-05
12	18	-0.00012131	-7.52065e-05
12	19	9.35835e-05	4.86446e-05
12	20	-4.57041e-05	-1.17537e-05
12	21	1.33494e-05	2.86124e-06
12	22	-8.465e-06	-9.74786e-06
12	23	5.58946e-06	9.2519e-06
12	24	3.15051e-06	-2.71932e-06
12	25	-3.74922e-06	-1.03425e-06
13	1	-7.56984e-05	8.1008e-07
13	2	0.000401653	-9.08557e-05
13	3	-0.00106053	0.00029578
13	4	0.00162281	-0.000552834
13	5	-0.00132138	0.000798459
13	6	0.000307073	-0.000649775
13	7	0.00032549	-0.000263843
13	8	-0.000261731	0.00125206
13	9	8.81864e-05	-0.00127752
13	10	-0.000158275	0.000561317
13	11	0.000385378	-4.83234e-05
13	12	-0.000623429	-0.00014076
13	13	0.000699693	0.000409564
13	14	-0.000335964	-0.000549117
13	15	-0.000344142	0.000189807
13	16	0.000709894	0.0002735
13	17	-0.000454405	-0.000280529
13	18	-2.90053e-05	-2.96294e-05
13	19	0.00025412	0.000199876
13	20	-0.000184934	-0.000139929
13	21	6.35608e-05	5.12844e-05
13	22	-2.20712e-05	-2.92961e-05
13	23	2.28676e-05	2.08875e-05
13	24	-2.98302e-06	5.14714e-06
13	25	-2.15735e-05	-2.0876e-05
14	1	5.57899e-05	0.000114554
14	2	-1.11645e-06	-0.000488551
14	3	-0.000548495	0.00084167
14	4	0.00138133	-0.000748151
14	5	-0.0015253	0.000348472
14	6	0.000739643	-0.00020741
14	7	0.000112441	0.000531336
14	8	-0.000531886	-0.000867738
14	9	0.000610497	0.000822403
14	10	-0.000420065	-0.000469967
14	11	0.000123659	8.63546e-05
14	12	0.00010248	6.79987e-05
14	13	-0.00019134	-5.10927e-05
14	14	0.000100144	5.5879e-05
14	15	5.64292e-05	-4.84997e-05
14	16	-9.9838e-05	1.15483e-05
14	17	6.15088e-05	-1.82597e-05
14	18	-4.94405e-05	2.36157e-05
14	19	4.59072e-05	6.92343e-06
14	20	-1.71834e-05	-1.09258e-05
14	21	-8.00711e-06	-1.89089e-05
14	22	1.38148e-05	3.04479e-05
14	23	-1.56984e-05	-1.96517e-05
14	24	1.3182e-05	1.25109e-05
14	25	8.29469e-07	-1.00464e-05
15	1	5.38768e-06	3.32993e-05
15	2	2.28275e-05	-0.000279764
15	3	-6.16032e-05	0.000907134
15	4	5.69826e-05	-0.00142769
15	5	-0.000192089	0.00114466
15	6	0.00043159	-0.00029089
15	7	-0.000461634	-0.000234798
15	8	0.000318056	0.000100958
15	9	-0.000186017	0.00012053
15	10	6.61215e-05	-5.19982e-05
15	11	3.2306e-06	-2.21183e-05
15	12	6.85075e-05	-5.90063e-05
15	13	-0.000212273	0.000158534
15	14	0.00025072	-0.00017881
15	15	-0.000130054	0.000101282
15	16	-1.34828e-05	1.46753e-06
15	17	4.03399e-05	-3.16697e-05
15	18	6.77707e-06	-1.7645e-06
15	19	-2.43562e-05	3.55085e-05
15	20	1.71639e-05	-4.44535e-05
15	21	-1.42428e-05	2.64595e-05
15	22	5.5279e-06	-2.2808e-06
15	23	1.78066e-05	-5.29551e-06
15	24	-4.84649e-05	1.09187e-05
15	25	4.0329e-05	-1.46821e-05
16	1	3.94975e-05	-6.68915e-06
16	2	-0.000183972	-8.62819e-05
16	3	0.000462245	0.000402104
16	4	-0.000825001	-0.000637461
16	5	0.00101383	0.000449521
16	6	-0.000908502	-0.000174253
16	7	0.000686757	0.000198706
16	8	-0.00044593	-0.000421437
16	9	0.000209229	0.00058654
16	10	-2.12918e-06	-0.000472588
16	11	-0.000206515	0.000147083
16	12	0.000350503	6.71088e-06
16	13	-0.000310824	9.35085e-05
16	14	0.000144355	-0.000144823
16	15	-1.2853e-05	5.92328e-05
16	16	-3.51281e-05	2.84402e-07
16	17	4.68934e-05	1.66112e-06
16	18	-3.55035e-05	-1.09004e-06
16	19	2.4719e-07	-4.25949e-06
16	20	2.51547e-05	2.31294e-06
16	21	-1.59723e-05	-4.14507e-06
16	22	-6.19898e-06	6.70434e-06
16	23	1.31674e-05	-3.31769e-06
16	24	-8.77063e-06	1.10196e-06
16	25	4.52774e-06	-2.43934e-06
17	1	9.19403e-06	4.84062e-05
17	2	-3.49101e-05	-0.000230002
17	3	7.56443e-05	0.000388444
17	4	-2.06043e-05	-0.000235995
17	5	-0.00038402	-0.000212418
17	6	0.00091197	0.00068247
17	7	-0.000791834	-0.000901441
17	8	4.11019e-05	0.000768897
17	9	0.000412572	-0.00041849
17	10	-0.000280992	8.80952e-05
17	11	0.00017161	7.9286e-05
17	12	-0.000276072	-8.0432e-05
17	13	0.000163492	-4.95477e-05
17	14	0.000209501	0.00020979
17	15	-0.000401701	-0.000237202
17	16	0.000258027	0.000116898
17	17	-5.22795e-05	-6.8754e-06
17	18	-1.81044e-05	-1.07973e-05
17	19	1.27114e-05	-1.40034e-06
17	20	-5.90281e-06	-6.23082e-06
17	21	-4.41498e-06	1.51382e-05
17	22	2.12733e-05	-4.62022e-06
17	23	-2.4576e-05	-1.10036e-05
17	24	-1.06503e-05	4.02218e-06
17	25	4.48486e-05	1.22849e-05
18	1	7.7168e-06	2.37788e-05
18	2	-5.22109e-05	-0.000107443
18	3	0.000128188	0.000124633
18	4	-0.000138066	-1.70875e-05
18	5	5.2585e-05	-2.82789e-05
18	6	2.06949e-05	-2.17613e-05
18	7	-1.20906e-05	6.66269e-05
18	8	-7.38347e-05	-0.000118244
18	9	0.000198224	0.000120869
18	10	-0.000238407	-1.9445e-05
18	11	0.000145272	-7.9047e-05
18	12	-5.4985e-05	9.31273e-05
18	13	4.70361e-05	-2.9287e-05
18	14	-6.02505e-05	-4.55997e-05
18	15	5.02222e-05	5.27798e-05
18	16	-2.10334e-05	-2.70755e-05
18	17	-1.06119e-05	2.17992e-05
18	18	2.55849e-05	-1.75681e-05
18	19	-1.74716e-05	4.27525e-06
18	20	8.67784e-07	6.24639e-06
18	21	4.4449e-06	-1.00066e-05
18	22	9.33634e-07	6.23107e-06
18	23	6.027e-07	-2.70837e-07
18	24	-7.38128e-06	-1.41644e-06
18	25	3.75258e-06	2.0777e-07
19	1	-5.68328e-06	-1.79415e-05
19	2	1.09684e-05	0.000119321
19	3	1.28918e-05	-0.000350934
19	4	-7.94439e-05	0.000684648
19	5	0.000173626	-0.000981038
19	6	-0.000303425	0.00101648
19	7	0.000389978	-0.00069206
19	8	-0.000277489	0.000176921
19	9	6.10071e-05	0.000217803
19	10	1.56386e-05	-0.000265293
19	11	2.33995e-05	3.71006e-05
19	12	-2.90147e-05	0.000136512
19	13	1.4208e-05	-0.000128165
19	14	-4.30804e-05	8.27481e-05
19	15	8.81925e-05	-5.29203e-05
19	16	-8.46149e-05	1.04698e-05
19	17	3.80307e-05	8.17772e-06
19	18	-4.55002e-06	4.48863e-06
19	19	1.45601e-06	-7.59942e-06
19	20	-5.23374e-06	-2.54739e-06
19	21	1.23076e-05	2.84589e-06
19	22	-3.40042e-05	9.40447e-06
19	23	2.92705e-05	-1.08989e-05
19	24	4.35124e-05	-1.83559e-05
19	25	-0.000114527	5.11214e-05
20	1	-5.39095e-05	-2.82355e-05
20	2	0.00015025	8.37498e-05
20	3	-0.000140388	-6.32439e-05
20	4	3.15348e-05	-5.99423e-05
20	5	-3.38925e-05	4.74756e-05
20	6	0.000168753	0.000182899
20	7	-0.000282001	-0.00033899
20	8	0.000364136	0.000264365
20	9	-0.000383648	-0.000107734
20	10	0.000245096	-3.46223e-05
20	11	-7.1442e-05	0.000144664
20	12	1.71746e-05	-0.000149227
20	13	-2.86894e-05	5.8008e-05
20	14	1.45309e-05	7.08518e-06
20	15	1.3258e-05	-1.39319e-06
20	16	-3.18609e-05	-1.70905e-05
20	17	4.51006e-05	1.12911e-05
20	18	-4.33756e-05	8.50746e-06
20	19	2.6878e-05	-2.27833e-05
20	20	-1.47424e-05	1.94977e-05
20	21	1.20048e-05	-3.6456e-06
20	22	-6.45649e-06	-7.06913e-06
20	23	-3.86635e-06	3.1104e-06
20	24	6.96818e-06	5.7524e-06
20	25	-1.18582e-06	-6.52907e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode42_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000108761	0
0	2	0.00265603	0
0	3	-0.00345835	0
0	4	0.00021282	0
0	5	0.0019576	0
0	6	0.00132625	0
0	7	-0.00489069	0
0	8	0.00207867	0
0	9	0.00469321	0
0	10	-0.00854433	0
0	11	0.00687942	0
0	12	-0.00305976	0
0	13	0.00126203	0
0	14	-0.00138145	0
0	15	0.00119216	0
0	16	-0.000381641	0
0	17	-0.000169405	0
0	18	0.000293977	0
0	19	-0.000249856	0
0	20	2.49052e-05	0
0	21	0.000234302	0
0	22	-0.000213936	0
0	23	1.38005e-05	0
0	24	9.75963e-05	0
0	25	-8.79742e-05	0
1	1	0.000753629	-0.0438785
1	2	-0.00424818	0.154866
1	3	0.00286679	-0.0791004
1	4	0.00426951	-0.1608
1	5	-0.00381074	0.140991
1	6	-0.00637708	0.144819
1	7	0.00976037	-0.225551
1	8	0.00165385	-0.047364
1	9	-0.015625	0.335146
1	10	0.0192027	-0.367041
1	11	-0.012966	0.216045
1	12	0.00452865	-0.0731663
1	13	0.000756548	0.0130863
1	14	-0.00177782	-0.00249249
1	15	0.00060767	0.00154574
1	16	5.4912e-05	-0.000315082
1	17	0.000249171	2.75778e-05
1	18	-0.000389647	-5.27682e-05
1	19	8.08817e-05	-0.000159496
1	20	9.67163e-05	0.000139475
1	21	-1.20178e-05	0.000124966
1	22	-4.3191e-05	-0.0003067
1	23	1.49185e-05	0.000342093
1	24	-6.82178e-06	-0.000303137
1	25	1.4749e-05	0.000216852
2	1	0.96711	0.62028
2	2	-0.964315	-0.617387
2	3	-0.473151	-0.304809
2	4	1.15573	0.740222
2	5	0.0940007	0.062649
2	6	-1.33977	-0.859103
2	7	0.6408	0.409023
2	8	1.18191	0.757155
2	9	-2.13949	-1.36764
2	10	1.70114	1.08562
2	11	-0.783223	-0.497673
2	12	0.199653	0.124781
2	13	-0.0205345	-0.0113467
2	14	0.00211013	2.04282e-05
2	15	-0.00209735	-0.000137161
2	16	5.12681e-05	-0.000760845
2	17	-0.000381811	0.000440707
2	18	0.000936197	-0.000157441
2	19	8.25861e-05	0.000256494
2	20	-0.00109381	8.63533e-07
2	21	0.000338902	-0.000538026
2	22	0.00160767	0.000755044
2	23	-0.00276596	-0.000578505
2	24	0.0022866	0.000312048
2	25	-0.00108047	-0.000121597
3	1	-0.000572904	0.00212628
3	2	0.00188493	-0.00362038
3	3	-0.00107415	0.00180993
3	4	-0.00281714	0.00287405
3	5	0.00473346	-0.00582099
3	6	-0.00145521	0.00167942
3	7	-0.00323109	0.00706992
3	8	0.00438716	-0.0124132
3	9	-0.00233296	0.0121298
3	10	0.00075481	-0.00960759
3	11	-0.000579158	0.00624617
3	12	0.00015743	-0.00229681
3	13	0.000661334	-0.000272584
3	14	-0.000672032	0.00074176
3	15	-5.35073e-05	-0.000472302
3	16	0.000262046	0.000289076
3	17	0.000106505	-0.000149875
3	18	-0.000168518	6.79517e-05
3	19	-3.92703e-05	-6.63344e-05
3	20	8.39436e-05	3.41849e-05
3	21	-3.80923e-05	8.23218e-05
3	22	2.45721e-05	-0.000189272
3	23	-1.63222e-05	0.000196809
3	24	6.65987e-06	-0.00012371
3	25	2.19359e-06	4.13916e-05
4	1	-0.0327959	0.0153673
4	2	0.0682787	-0.0331665
4	3	-0.0399784	0.0216193
4	4	-0.0395605	0.0158336
4	5	0.0722069	-0.0325187
4	6	-0.0128257	0.00524704
4	7	-0.0738353	0.0349201
4	8	0.10792	-0.0498037
4	9	-0.0820231	0.037106
4	10	0.039695	-0.0176607
4	11	-0.0127479	0.00535754
4	12	0.00300782	-0.0008834
4	13	-0.00101319	0.000326799
4	14	0.000547618	-0.000554507
4	15	-0.000151075	0.000507313
4	16	0.000125763	-0.000338657
4	17	-0.000265469	0.000112695
4	18	0.000171922	7.04787e-05
4	19	7.3357e-06	-1.9288e-05
4	20	-7.98517e-05	-0.000110949
4	21	5.44175e-05	0.000110849
4	22	3.43427e-05	-5.22093e-05
4	23	-0.000101379	3.63108e-05
4	24	8.68028e-05	-3.00993e-05
4	25	-3.96139e-05	8.51621e-06
5	1	-0.00136375	-0.00176118
5	2	0.00363579	0.00437096
5	3	-0.00356732	-0.00503164
5	4	-0.00051648	0.00252906
5	5	0.00429625	0.00163841
5	6	-0.00258175	-0.004647
5	7	-0.00261277	0.00469791
5	8	0.00476214	-0.00232567
5	9	-0.00225782	-0.000706252
5	10	-0.000722297	0.00268863
5	11	0.00142289	-0.00252136
5	12	-0.000918317	0.000741976
5	13	0.000658158	0.000746782
5	14	-0.000551692	-0.000798344
5	15	0.000149293	8.23504e-06
5	16	0.000208326	0.000458307
5	17	-0.000151638	-0.000299421
5	18	-2.07834e-05	1.03462e-05
5	19	4.88619e-05	0.000125808
5	20	-3.05152e-05	-0.000228579
5	21	3.88444e-05	0.00032193
5	22	-3.88266e-05	-0.000291262
5	23	1.42617e-05	0.000151813
5	24	3.59128e-06	-3.58899e-05
5	25	6.9221e-08	-2.39974e-06
6	1	-0.00126395	-0.00545109
6	2	0.00352802	0.0188654
6	3	-0.0033949	-0.0285875
6	4	-0.000611504	0.0180413
6	5	0.00437686	0.0108469
6	6	-0.00432756	-0.0367344
6	7	0.00254051	0.0419006
6	8	-0.00210294	-0.0287925
6	9	0.00231034	0.0124246
6	10	-0.00159935	-0.00321503
6	11	0.000449932	0.00101395
6	12	0.000343188	-0.00105627
6	13	-0.000744996	0.000625591
6	14	0.000898077	3.57553e-05
6	15	-0.000907867	-0.000206921
6	16	0.00069164	-5.83904e-05
6	17	-9.43857e-05	0.000317278
6	18	-0.00045864	-0.000124517
6	19	9.03758e-05	-0.00056749
6	20	0.00117497	0.00118564
6	21	-0.00209337	-0.00119503
6	22	0.00183503	0.000723781
6	23	-0.000933883	-0.000241645
6	24	0.000264576	5.28888e-06
6	25	-3.35105e-05	2.77558e-05
7	1	-0.00102258	0.000316942
7	2	0.00332381	-0.00227331
7	3	-0.00407983	0.00627177
7	4	0.000385727	-0.0085366
7	5	0.00524824	0.00513255
7	6	-0.00704611	0.00143473
7	7	0.00411868	-0.00551872
7	8	-0.00118001	0.00546237
7	9	0.000875708	-0.00355358
7	10	-0.00139163	0.00186106
7	11	0.0011367	-0.000793994
7	12	-0.000575818	0.000244837
7	13	0.000181804	-6.75922e-05
7	14	0.000133453	6.52578e-05
7	15	-0.000293855	-0.000120508
7	16	0.000179449	6.2172e-05
7	17	5.0186e-05	6.54445e-05
7	18	-0.000141064	-2.76311e-05
7	19	5.74577e-05	-6.18539e-05
7	20	5.23623e-05	-1.06238e-06
7	21	-8.84853e-05	9.47528e-05
7	22	6.11969e-05	-7.67032e-05
7	23	-2.07873e-05	1.113e-05
7	24	4.01817e-06	2.11806e-05
7	25	-5.15518e-06	-2.12746e-05
8	1	0.000318792	0.000646343
8	2	-0.00057225	-0.00130638
8	3	-0.00023616	-1.46484e-05
8	4	0.0020779	0.00333574
8	5	-0.00357021	-0.00614922
8	6	0.00359394	0.00673016
8	7	-0.00208471	-0.00561153
8	8	0.000294747	0.0039641
8	9	0.000255066	-0.00228223
8	10	4.25907e-05	0.000855666
8	11	0.000101041	-6.11081e-05
8	12	-0.000571392	-8.87889e-05
8	13	0.000615444	3.94641e-07
8	14	-0.000244489	-3.54342e-05
8	15	-0.000156802	0.000139851
8	16	0.000340164	-0.000100463
8	17	-0.000260298	-5.69463e-05
8	18	0.00013402	0.00015229
8	19	-0.000109295	-9.83739e-05
8	20	0.000101994	-2.05653e-05
8	21	-7.20779e-05	7.67725e-05
8	22	5.25157e-05	-5.42258e-05
8	23	-2.9447e-05	9.7397e-06
8	24	-1.24134e-06	1.97737e-05
8	25	1.53141e-05	-2.56284e-05
9	1	-0.00114174	-0.000121667
9	2	0.00431297	0.00157075
9	3	-0.00820474	-0.00577093
9	4	0.0107446	0.0114683
9	5	-0.0111929	-0.0150655
9	6	0.00917663	0.0142993
9	7	-0.00504436	-0.0103783
9	8	0.00127196	0.00603683
9	9	0.000277906	-0.00260246
9	10	-0.00050216	0.000305547
9	11	0.000603477	0.000599468
9	12	-0.000513632	-0.000451651
9	13	7.74309e-05	0.000170313
9	14	0.000318893	-0.000167022
9	15	-0.000346129	0.000159237
9	16	0.000141939	6.75819e-06
9	17	-5.23064e-06	-0.000106021
9	18	-1.12443e-05	1.8841e-05
9	19	6.48907e-06	0.000114025
9	20	-1.02335e-05	-0.00014634
9	21	7.82541e-06	9.50438e-05
9	22	-7.63499e-06	-4.9743e-05
9	23	1.76431e-05	2.52642e-05
9	24	-2.11804e-05	-5.45615e-06
9	25	1.16963e-05	-1.08904e-06
10	1	0.000225477	0.000290185
10	2	-0.000722466	-0.00139155
10	3	0.00109017	0.00251766
10	4	-0.000685349	-0.00242807
10	5	-0.00065081	0.00166066
10	6	0.00190305	-0.000857463
10	7	-0.0019416	-0.000120277
10	8	0.00117342	0.000517736
10	9	-0.000572198	7.38915e-05
10	10	0.000340637	-0.000582239
10	11	-0.000288318	0.000395504
10	12	0.000232595	-2.61087e-06
10	13	-0.000124611	-0.000188275
10	14	2.50991e-05	0.000111302
10	15	0.000174158	0.000228199
10	16	-0.000474881	-0.000524492
10	17	0.000396708	0.000280791
10	18	0.000322817	0.000410163
10	19	-0.00107256	-0.000853527
10	20	0.00116452	0.000711984
10	21	-0.000713545	-0.000318988
10	22	0.000253407	6.11707e-05
10	23	-4.38584e-05	1.02253e-05
10	24	1.44271e-05	-9.09388e-06
10	25	-3.3474e-05	1.90395e-06
11	1	0.000360171	0.000215092
11	2	-0.00129067	-0.000573181
11	3	0.00222353	0.000493243
11	4	-0.00254054	8.82267e-05
11	5	0.00187427	-0.000543212
11	6	-0.000320185	0.000833376
11	7	-0.000903331	-0.0012198
11	8	0.000874111	0.00127841
11	9	-0.000201774	-0.000685646
11	10	-0.00018414	-8.05817e-07
11	11	9.14047e-05	8.25972e-05
11	12	0.000199891	0.000273589
11	13	-0.000340612	-0.000363944
11	14	0.000239543	5.28564e-05
11	15	-0.00013109	0.000176904
11	16	0.000138193	-0.000104268
11	17	-0.000160738	-2.97436e-05
11	18	0.000136677	5.22623e-05
11	19	-7.15115e-05	-1.18927e-05
11	20	2.10744e-06	-3.26168e-05
11	21	2.61195e-05	4.65404e-05
11	22	-2.39073e-05	-1.24127e-05
11	23	2.15523e-05	-1.97557e-05
11	24	-1.32661e-05	8.01219e-06
11	25	-5.43716e-06	1.08279e-05
12	1	-7.45873e-05	0.000257367
12	2	3.78984e-05	-0.00101872
12	3	0.000540493	0.00203893
12	4	-0.00101167	-0.00273378
12	5	0.000271839	0.00290277
12	6	0.000668332	-0.00275415
12	7	-0.000296156	0.0022356
12	8	-0.000511155	-0.0013114
12	9	0.000519141	0.000460209
12	10	-0.00018466	-4.29832e-05
12	11	0.000130264	-7.73167e-05
12	12	-0.00020893	7.13754e-05
12	13	0.000154058	-4.95766e-05
12	14	6.82597e-06	5.00637e-05
12	15	-8.78314e-05	2.37268e-05
12	16	8.36648e-05	-0.000121298
12	17	-9.63972e-05	0.000112552
12	18	0.000108357	-4.60784e-05
12	19	-7.92272e-05	4.5107e-06
12	20	3.92043e-05	9.65049e-06
12	21	-1.44242e-05	-3.04807e-06
12	22	-2.9777e-06	-1.26342e-05
12	23	9.8594e-06	1.60874e-05
12	24	4.38039e-07	-4.04312e-06
12	25	-1.10713e-05	-5.5625e-06
13	1	9.4316e-05	-8.2253e-05
13	2	-0.000296629	6.44076e-05
13	3	0.000315986	0.000280833
13	4	0.00029561	-0.000624518
13	5	-0.00154289	0.000638002
13	6	0.00241379	-0.000452511
13	7	-0.00194181	0.000196681
13	8	0.000708747	0.000159585
13	9	7.66548e-05	-0.000623757
13	10	-9.0766e-05	0.000843749
13	11	-0.000158823	-0.00039522
13	12	0.000193891	-0.000340603
13	13	-4.907e-05	0.000581876
13	14	-4.40475e-05	-0.000260508
13	15	4.28796e-05	-9.93576e-05
13	16	2.35542e-06	0.000203748
13	17	-4.42131e-05	-0.000131111
13	18	3.5768e-05	1.74539e-05
13	19	3.33032e-06	4.26386e-05
13	20	-1.33681e-05	-2.17787e-05
13	21	-6.46647e-06	-1.26977e-05
13	22	8.24676e-06	1.09329e-05
13	23	1.28159e-05	2.04393e-06
13	24	-1.9294e-05	-3.45137e-06
13	25	5.35881e-06	7.20791e-07
14	1	3.89961e-05	4.23699e-05
14	2	-0.000193661	-0.000245417
14	3	0.000453416	0.000504126
14	4	-0.000851835	-0.000301032
14	5	0.00146192	-0.000478913
14	6	-0.00184108	0.00110131
14	7	0.00134536	-0.000987257
14	8	-0.000299177	0.000364413
14	9	-0.000292713	0.000231878
14	10	0.000180591	-0.000422918
14	11	4.72805e-05	0.000198552
14	12	-5.55444e-05	5.53739e-05
14	13	7.86885e-05	3.26716e-06
14	14	-0.00030582	-0.000292832
14	15	0.000501258	0.000432351
14	16	-0.000355486	-0.00023698
14	17	-3.08698e-05	-7.52042e-05
14	18	0.000299532	0.00023504
14	19	-0.000293517	-0.00020096
14	20	0.000136076	9.30215e-05
14	21	-1.37082e-05	-3.26859e-05
14	22	-7.33711e-06	2.80622e-05
14	23	-1.26077e-05	-1.90212e-05
14	24	2.95121e-05	-2.75607e-06
14	25	-6.79905e-05	2.32263e-05
15	1	0.000110069	-8.45069e-05
15	2	-0.000444001	0.000313572
15	3	0.000766333	-0.000627743
15	4	-0.000854057	0.00100943
15	5	0.000801643	-0.00136496
15	6	-0.000740866	0.00131885
15	7	0.000678113	-0.000765423
15	8	-0.000447174	0.000184266
15	9	7.93604e-05	9.99922e-05
15	10	0.000102245	-0.000321191
15	11	-2.24637e-05	0.000513763
15	12	-5.46066e-05	-0.000411892
15	13	2.96522e-06	0.000118765
15	14	4.27315e-05	7.79514e-05
15	15	5.78274e-06	-0.000113649
15	16	-8.79876e-05	6.80467e-05
15	17	0.000104522	-1.99619e-05
15	18	-4.54806e-05	-6.87823e-06
15	19	-4.78707e-06	1.73868e-05
15	20	4.0745e-06	-1.07292e-05
15	21	1.20297e-05	6.3235e-07
15	22	-1.59527e-05	1.38542e-06
15	23	1.03479e-05	-6.95671e-06
15	24	-2.35685e-06	1.8424e-05
15	25	-8.47558e-07	-1.6432e-05
16	1	0.000108818	8.68359e-05
16	2	-0.000363935	-0.000241511
16	3	0.000310321	0.000225836
16	4	0.000348519	-6.23562e-05
16	5	-0.00101583	0.000111991
16	6	0.00110018	-0.000435684
16	7	-0.000879727	0.000644257
16	8	0.000774482	-0.000425514
16	9	-0.000675198	9.26242e-05
16	10	0.000429553	-3.01344e-05
16	11	-0.000184741	-3.45138e-06
16	12	8.97137e-06	0.000143981
16	13	0.000155095	-0.000121983
16	14	-0.00020601	-8.89384e-06
16	15	8.43478e-05	2.15034e-05
16	16	5.24127e-05	1.71232e-05
16	17	-8.5621e-05	5.07119e-07
16	18	5.06679e-05	-2.09256e-05
16	19	-1.1225e-05	6.73139e-06
16	20	-8.91187e-07	2.77607e-06
16	21	-1.11399e-05	8.51911e-06
16	22	1.33963e-05	-1.40987e-05
16	23	1.51066e-06	5.32131e-06
16	24	-5.44704e-06	-6.67762e-08
16	25	-5.31146e-06	2.24307e-06
17	1	5.45485e-05	3.31457e-05
17	2	-9.17657e-05	-0.000103774
17	3	0.000108666	-3.67643e-05
17	4	-0.000335584	0.000647331
17	5	0.000761904	-0.00127219
17	6	-0.00102509	0.00110768
17	7	0.00084377	-0.000273115
17	8	-0.000328342	-0.000180869
17	9	-7.79537e-05	-9.82387e-05
17	10	9.91025e-05	0.000379915
17	11	7.27142e-05	-0.000236073
17	12	-0.000152236	-2.50352e-05
17	13	6.07829e-05	0.000112898
17	14	8.50826e-05	-5.37379e-05
17	15	-0.000113131	-5.08383e-06
17	16	3.58426e-05	-8.05715e-06
17	17	1.79344e-05	3.05204e-05
17	18	-2.85741e-05	-1.05354e-05
17	19	3.41383e-05	-1.38534e-05
17	20	-3.51446e-05	1.36609e-05
17	21	2.56069e-05	-9.51312e-07
17	22	-9.86527e-06	-8.61777e-06
17	23	-5.18016e-06	1.00365e-05
17	24	1.20938e-05	-8.40272e-06
17	25	-1.09792e-05	5.25709e-06
18	1	2.22931e-05	-8.45716e-05
18	2	-0.000124787	0.000342871
18	3	0.00018559	-0.000586255
18	4	-6.68279e-05	0.000459342
18	5	1.426e-05	8.63808e-05
18	6	-0.000164973	-0.000647092
18	7	0.000244288	0.000758769
18	8	-0.000243707	-0.00044126
18	9	0.000313805	4.69565e-05
18	10	-0.00023532	0.000278859
18	11	-4.45832e-05	-0.000442526
18	12	0.000155723	0.000309337
18	13	4.71254e-05	-6.72801e-06
18	14	-0.000285364	-0.000192311
18	15	0.000294677	0.000184687
18	16	-0.000110563	-5.75673e-05
18	17	-4.38357e-05	-4.15574e-05
18	18	5.21655e-05	4.41702e-05
18	19	4.38256e-06	-6.75805e-06
18	20	-2.08656e-05	-3.77606e-06
18	21	-4.24698e-06	-9.95837e-07
18	22	2.38862e-05	-4.39132e-06
18	23	-3.23687e-05	1.49851e-05
18	24	3.42381e-05	-3.80155e-05
18	25	1.03266e-05	8.29975e-05
19	1	8.2889e-07	1.48255e-05
19	2	-1.44569e-06	-1.14893e-06
19	3	-5.79145e-05	-0.000149998
19	4	0.000179346	0.000370975
19	5	-0.00026578	-0.000471973
19	6	0.000334145	0.000472639
19	7	-0.00042243	-0.000380542
19	8	0.000478896	0.000131586
19	9	-0.000458172	6.0726e-05
19	10	0.000339239	-3.54043e-05
19	11	-0.000222212	-4.60818e-05
19	12	0.000171446	6.8571e-05
19	13	-9.74018e-05	-5.25026e-05
19	14	2.56938e-05	1.06875e-05
19	15	-2.95149e-05	2.89808e-05
19	16	3.64886e-05	-2.89179e-05
19	17	5.75717e-06	-9.94309e-07
19	18	-3.88371e-05	1.57933e-05
19	19	2.72082e-05	-9.5298e-07
19	20	-5.45752e-06	-1.50546e-05
19	21	8.07449e-07	1.15587e-05
19	22	-1.32389e-06	3.02038e-06
19	23	-1.90731e-06	-7.99934e-06
19	24	9.09509e-07	-4.92028e-06
19	25	2.45716e-06	1.79491e-05
20	1	1.06156e-05	-1.86331e-05
20	2	4.83497e-05	0.00013328
20	3	-0.000206448	-0.000323613
20	4	0.000233615	0.000434648
20	5	-2.8878e-05	-0.000351819
20	6	-0.000192918	0.000109575
20	7	0.000289999	0.000107059
20	8	-0.000280671	-0.000153501
20	9	0.000169479	6.09702e-05
20	10	-2.43047e-05	3.92272e-05
20	11	-3.33187e-05	-5.28036e-05
20	12	8.8925e-06	9.01631e-06
20	13	1.37572e-05	2.28176e-05
20	14	9.60541e-07	-3.87802e-05
20	15	-2.41272e-05	5.72808e-05
20	16	2.82109e-05	-5.82392e-05
20	17	-2.20447e-05	3.54829e-05
20	18	1.41908e-05	-1.22727e-05
20	19	-1.16391e-06	5.752e-07
20	20	-1.19867e-05	1.55425e-06
20	21	1.41024e-05	1.26661e-06
20	22	-3.36685e-06	-3.57173e-06
20	23	-7.87965e-06	1.20304e-06
20	24	7.83561e-06	3.60792e-06
20	25	-1.91898e-06	-3.68709e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode43_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0043687	0
0	2	-0.00292913	0
0	3	-0.00313197	0
0	4	0.00391628	0
0	5	0.00313545	0
0	6	-0.00440094	0
0	7	-0.00327417	0
0	8	0.00479048	0
0	9	0.0062087	0
0	10	-0.0177688	0
0	11	0.018415	0
0	12	-0.0100267	0
0	13	0.00188361	0
0	14	0.000452832	0
0	15	0.000827904	0
0	16	-0.00114172	0
0	17	3.5378e-05	0
0	18	0.000352316	0
0	19	0.000130931	0
0	20	-0.000265085	0
0	21	-2.84831e-05	0
0	22	0.000154568	0
0	23	-7.78767e-05	0
0	24	3.3571e-05	0
0	25	-4.03229e-05	0
1	1	-0.00464972	0.0290223
1	2	0.015138	-0.101925
1	3	-0.00825384	0.0517695
1	4	-0.0144059	0.104099
1	5	0.0135391	-0.088615
1	6	0.0123535	-0.0964928
1	7	-0.0205479	0.145363
1	8	-0.00152274	0.0305338
1	9	0.0241564	-0.211909
1	10	-0.0265907	0.231466
1	11	0.0158669	-0.13807
1	12	-0.00539852	0.0495398
1	13	-0.000182934	-0.0105048
1	14	0.00207791	0.00138648
1	15	-0.00181377	0.000346708
1	16	0.000658431	-0.000777215
1	17	0.000179539	0.000385921
1	18	-0.00035398	-3.13346e-05
1	19	0.000189587	1.44949e-05
1	20	-2.57073e-05	-6.43986e-05
1	21	-7.97564e-08	1.37638e-05
1	22	-4.19311e-05	0.000117486
1	23	5.62318e-05	-0.000236749
1	24	-4.48869e-05	0.000259613
1	25	2.91117e-05	-0.000184897
2	1	-0.610312	0.983812
2	2	0.609413	-0.980559
2	3	0.295855	-0.480017
2	4	-0.728273	1.1709
2	5	-0.0543119	0.0994474
2	6	0.839535	-1.36129
2	7	-0.406834	0.648741
2	8	-0.735225	1.20097
2	9	1.33923	-2.17143
2	10	-1.06728	1.72606
2	11	0.49202	-0.794471
2	12	-0.125529	0.202595
2	13	0.0131544	-0.0212356
2	14	-0.001604	0.00221848
2	15	0.00113998	-0.00178571
2	16	0.000587179	-0.000245754
2	17	-0.000350152	0.00016412
2	18	-0.000325345	0.000112828
2	19	-3.57208e-05	9.01841e-05
2	20	0.000601035	0.000117267
2	21	-0.00021215	-0.000710574
2	22	-0.000931306	0.00107826
2	23	0.00167003	-0.000935032
2	24	-0.0014268	0.000508544
2	25	0.000706662	-0.000162371
3	1	-0.000130146	-0.00493692
3	2	-0.00046842	0.0078471
3	3	0.00179339	-0.00107896
3	4	-0.00241011	-0.00788938
3	5	0.00142819	0.00653099
3	6	0.000557921	0.00238441
3	7	-0.00122608	-0.00768075
3	8	-0.000537065	0.0067754
3	9	0.002005	-0.00419914
3	10	-0.000822506	0.00259563
3	11	-0.00155833	-0.00170209
3	12	0.00235826	0.000957296
3	13	-0.00113063	-0.000136827
3	14	-0.00018182	-0.000626962
3	15	0.000392332	0.000747947
3	16	-6.99919e-05	-0.000183433
3	17	-9.78999e-05	-0.000187448
3	18	4.64086e-05	-1.08482e-05
3	19	4.02164e-05	0.000208162
3	20	-7.28184e-05	-0.000124257
3	21	6.1614e-05	-6.60219e-06
3	22	-2.16701e-05	9.65209e-05
3	23	-9.73428e-06	-0.000157053
3	24	3.48249e-06	0.00013151
3	25	1.46e-05	-5.51108e-05
4	1	0.0203364	-0.0330906
4	2	-0.0429938	0.0706117
4	3	0.0261856	-0.0445756
4	4	0.0222098	-0.0361409
4	5	-0.0398584	0.070754
4	6	-0.00014172	-0.00923786
4	7	0.054816	-0.080365
4	8	-0.074058	0.112687
4	9	0.0543745	-0.0812083
4	10	-0.0245427	0.034127
4	11	0.00624146	-0.0063605
4	12	-0.000583795	-0.00109751
4	13	0.000132059	0.000574826
4	14	-0.000209098	0.000237688
4	15	-8.61271e-05	7.3878e-07
4	16	0.000373825	-0.000278399
4	17	-0.000369098	0.000102472
4	18	0.000198201	5.72574e-05
4	19	-0.000103684	1.38751e-05
4	20	9.90644e-05	-4.42263e-05
4	21	-5.59496e-05	-3.45496e-05
4	22	-3.78122e-05	8.63114e-05
4	23	7.87147e-05	-6.57903e-05
4	24	-3.87612e-05	1.4269e-05
4	25	4.14852e-07	1.97969e-05
5	1	0.000318542	0.001269
5	2	-7.0016e-05	-0.00389327
5	3	-0.00142573	0.00451928
5	4	0.00131319	-0.00116635
5	5	0.00366831	-0.00196007
5	6	-0.0109761	0.00141239
5	7	0.0138204	0.000139467
5	8	-0.00921408	5.67877e-05
5	9	0.00171848	-0.000660897
5	10	0.00225585	0.000105214
5	11	-0.00196822	0.000752595
5	12	0.00100485	-0.000630156
5	13	-0.000884167	-0.000215511
5	14	0.000694434	0.000633134
5	15	-0.000218839	-0.000348641
5	16	-1.77797e-05	-2.916e-05
5	17	-7.83398e-05	0.000117201
5	18	0.000158279	1.51971e-06
5	19	-5.02993e-05	-9.53878e-05
5	20	-6.11996e-05	0.000109416
5	21	6.27496e-05	-0.000124433
5	22	-3.02797e-05	0.000128787
5	23	1.7491e-05	-9.16001e-05
5	24	-1.36696e-05	4.85585e-05
5	25	4.88193e-06	-2.35706e-05
6	1	0.000136406	-0.00201208
6	2	-0.00217407	0.00715738
6	3	0.00618434	-0.0115526
6	4	-0.00545178	0.00825269
6	5	-0.00556641	0.00390156
6	6	0.0188305	-0.0165958
6	7	-0.0220186	0.0203393
6	8	0.0151975	-0.0147162
6	9	-0.00673133	0.00694122
6	10	0.00149493	-0.0021274
6	11	0.000529803	6.46191e-05
6	12	-0.000826961	0.000566502
6	13	0.000572345	-0.000377529
6	14	-0.000296828	8.68669e-05
6	15	0.000237771	2.81315e-05
6	16	-0.000354111	-0.000340003
6	17	0.000191064	0.00070412
6	18	0.000219812	-0.000311001
6	19	-8.64842e-05	-0.000945743
6	20	-0.000729583	0.00200542
6	21	0.00133248	-0.00198375
6	22	-0.00116094	0.00118656
6	23	0.000600262	-0.000436848
6	24	-0.000189604	9.15864e-05
6	25	4.01416e-05	-7.59736e-06
7	1	-0.000174255	0.00141665
7	2	0.00125753	-0.00511354
7	3	-0.00362641	0.0086735
7	4	0.00534308	-0.00824345
7	5	-0.00414314	0.00332543
7	6	0.00160397	0.0031968
7	7	-0.000806326	-0.00787944
7	8	0.00154357	0.00822647
7	9	-0.00205675	-0.00464467
7	10	0.00183187	0.000919883
7	11	-0.00100166	7.98338e-05
7	12	4.54159e-05	0.000546832
7	13	0.000438857	-0.00069059
7	14	-0.000447662	0.000249066
7	15	0.000302552	1.01363e-06
7	16	-0.000172991	3.95067e-05
7	17	9.61396e-05	-8.02878e-05
7	18	-6.99686e-05	2.3457e-05
7	19	6.14246e-05	2.58827e-05
7	20	-3.14838e-05	2.07524e-05
7	21	4.33247e-06	-9.1938e-05
7	22	-9.96742e-06	7.9191e-05
7	23	1.54824e-05	-1.5449e-05
7	24	-6.85541e-06	-1.59938e-05
7	25	6.46013e-06	1.15908e-05
8	1	0.000124679	0.000439405
8	2	-0.000518597	-0.00169723
8	3	0.00212636	0.00280566
8	4	-0.00572343	-0.00204163
8	5	0.00875584	-0.000622726
8	6	-0.00746616	0.00286801
8	7	0.00342323	-0.00232693
8	8	-0.00146205	-0.000367281
8	9	0.00193212	0.00191682
8	10	-0.00201565	-0.00109409
8	11	0.0011888	0.000139083
8	12	-0.000413264	-0.000276107
8	13	-5.81112e-05	0.00046378
8	14	0.000335345	-0.000259515
8	15	-0.000403459	0.000115179
8	16	0.000226875	-8.86355e-05
8	17	5.64294e-05	-1.45553e-05
8	18	-0.000214734	0.000162571
8	19	0.000206877	-0.000206234
8	20	-0.000142723	0.000133225
8	21	8.716e-05	-5.37693e-05
8	22	-4.54781e-05	2.63606e-05
8	23	1.99356e-05	-1.55232e-05
8	24	-1.13301e-05	-1.26006e-06
8	25	1.19618e-05	4.20111e-06
9	1	0.000709854	-0.000373692
9	2	-0.00351549	0.00178274
9	3	0.00913536	-0.00369759
9	4	-0.0149556	0.00418097
9	5	0.0159197	-0.00161621
9	6	-0.0111336	-0.00337603
9	7	0.00557814	0.00694741
9	8	-0.00319887	-0.00589236
9	9	0.00287057	0.00215575
9	10	-0.0020434	0.000231106
9	11	0.000800247	-0.000432709
9	12	-0.000359746	0.000110072
9	13	0.000452699	-7.54748e-05
9	14	-0.000354197	-3.53227e-05
9	15	0.00014479	0.00030597
9	16	-6.57028e-05	-0.000399806
9	17	8.45147e-05	0.00025103
9	18	-0.000120871	-4.65304e-05
9	19	0.0001134	-9.40223e-05
9	20	-4.13124e-05	0.000122877
9	21	-2.66825e-05	-6.59966e-05
9	22	3.27102e-05	1.52945e-05
9	23	-8.05302e-06	-7.49694e-06
9	24	2.13335e-06	1.20141e-05
9	25	-6.50373e-06	-6.36885e-06
10	1	0.000324593	-0.000414674
10	2	-0.0017374	0.00191932
10	3	0.00424992	-0.00436963
10	4	-0.00606544	0.00641721
10	5	0.00546323	-0.00662051
10	6	-0.00318916	0.00461216
10	7	0.00129461	-0.0015678
10	8	-0.000483991	-0.00063118
10	9	4.81091e-05	0.00114968
10	10	0.000346337	-0.000763605
10	11	-0.000260156	0.00046338
10	12	-0.000210047	-0.00028678
10	13	0.000386826	7.56135e-05
10	14	-0.000214168	-0.00022813
10	15	2.23205e-05	0.000830499
10	16	0.000139718	-0.00112452
10	17	-0.000106835	0.000470965
10	18	-0.000291269	0.000714011
10	19	0.00070625	-0.00140648
10	20	-0.000730572	0.00119198
10	21	0.000452357	-0.000566142
10	22	-0.000179587	0.000131688
10	23	4.56687e-05	-1.39888e-05
10	24	-6.94154e-06	2.36619e-05
10	25	6.74315e-07	-1.55134e-05
11	1	6.10337e-05	0.000154103
11	2	-0.000389401	-0.000502976
11	3	0.000788021	0.000775458
11	4	-0.000628446	-0.000852388
11	5	-2.79272e-05	0.000792487
11	6	0.000221938	-0.000283456
11	7	0.000229873	-0.000603553
11	8	-0.000390808	0.00103835
11	9	0.000169957	-0.000709795
11	10	-0.000189183	0.000241464
11	11	0.000363556	-0.000119998
11	12	-0.000344611	0.000108024
11	13	0.000187923	5.50421e-05
11	14	-6.77431e-05	-0.000169924
11	15	2.1305e-05	6.23256e-05
11	16	-9.52237e-06	7.51204e-05
11	17	6.87695e-06	-7.59975e-05
11	18	-3.51952e-05	1.8503e-05
11	19	7.85571e-05	2.54098e-06
11	20	-6.67191e-05	2.7624e-05
11	21	7.37843e-06	-6.15093e-05
11	22	2.07009e-05	4.65917e-05
11	23	-5.47993e-07	-4.67496e-06
11	24	-1.37439e-05	-1.32162e-05
11	25	4.07226e-06	6.46421e-06
12	1	4.47948e-05	-1.49265e-05
12	2	-9.83982e-05	5.10851e-05
12	3	2.2213e-05	-0.000199955
12	4	0.000136619	0.000588129
12	5	-0.000161639	-0.000992136
12	6	-1.64869e-05	0.000933665
12	7	0.000428336	-0.00045524
12	8	-0.00073686	0.000207454
12	9	0.000454566	-0.00026219
12	10	7.80985e-05	7.62905e-05
12	11	-0.00025757	0.000267823
12	12	0.000186627	-0.000301533
12	13	-0.000139663	0.000127001
12	14	9.41139e-05	-7.67664e-05
12	15	-4.35655e-05	0.000122562
12	16	2.51839e-05	-8.00774e-05
12	17	4.29604e-07	-4.04582e-05
12	18	-4.26543e-05	9.77976e-05
12	19	5.78653e-05	-6.84643e-05
12	20	-4.12812e-05	2.01397e-05
12	21	2.34485e-05	1.26644e-05
12	22	-1.40399e-05	-2.03501e-05
12	23	9.90864e-06	1.27829e-05
12	24	-6.87265e-06	-5.64521e-06
12	25	3.05087e-08	-2.68638e-07
13	1	-5.45938e-05	-7.99614e-05
13	2	0.000251755	0.000213657
13	3	-0.000727016	-0.000137357
13	4	0.00177171	-0.00030003
13	5	-0.00297682	0.00105332
13	6	0.00302665	-0.00157439
13	7	-0.00164882	0.00119945
13	8	0.000170095	-0.000347197
13	9	0.000400247	-0.000234517
13	10	-0.000174574	0.000516064
13	11	-0.000239158	-0.000611884
13	12	0.000308268	0.000463082
13	13	-0.000141809	-0.000177109
13	14	0.000104572	-5.2931e-05
13	15	-0.000112669	0.000155413
13	16	1.30217e-05	-0.0001605
13	17	6.23257e-05	0.000123476
13	18	-3.89373e-05	-6.84974e-05
13	19	1.76759e-05	1.79913e-05
13	20	-3.22273e-05	4.84103e-06
13	21	3.16688e-05	-5.32604e-06
13	22	-1.31134e-05	5.54676e-07
13	23	3.25169e-06	2.33793e-07
13	24	-4.22013e-06	2.13573e-06
13	25	4.93534e-06	-3.29818e-06
14	1	-3.89328e-06	0.00011878
14	2	9.25049e-05	-0.000505644
14	3	-0.000324306	0.00100052
14	4	0.00057964	-0.000982314
14	5	-0.000906231	0.000145279
14	6	0.00157391	0.000778944
14	7	-0.00221562	-0.00102878
14	8	0.00200377	0.000785954
14	9	-0.00111278	-0.000469684
14	10	0.000405441	0.000155899
14	11	-6.93701e-05	-2.59863e-05
14	12	-8.45545e-05	0.00019186
14	13	1.11928e-05	-0.000205265
14	14	0.000257299	-0.000216739
14	15	-0.000413098	0.000577013
14	16	0.000233374	-0.000376525
14	17	9.63415e-05	-0.000149061
14	18	-0.000252819	0.000448188
14	19	0.000192883	-0.000365646
14	20	-8.0285e-05	0.000147651
14	21	1.84132e-05	-2.38836e-05
14	22	-8.16564e-06	4.4119e-06
14	23	1.91599e-05	-1.00468e-06
14	24	-3.41289e-05	-1.36606e-05
14	25	5.73461e-05	3.74738e-05
15	1	-2.37308e-05	4.30597e-05
15	2	5.42493e-05	-0.000223969
15	3	0.000128726	0.000306842
15	4	-0.000675675	0.000136733
15	5	0.00102861	-0.000889003
15	6	-0.000619881	0.00114743
15	7	0.000131917	-0.000739789
15	8	-0.000255855	0.000349036
15	9	0.00038326	-0.000308864
15	10	-9.67423e-05	0.000298527
15	11	-7.42228e-05	-0.000113153
15	12	-5.15647e-05	-5.958e-05
15	13	9.90354e-05	2.48712e-05
15	14	-9.10386e-07	0.00010372
15	15	-4.57145e-05	-0.000141828
15	16	-3.71087e-06	0.000105817
15	17	5.61836e-05	-7.70178e-05
15	18	-4.9434e-05	6.79179e-05
15	19	2.24328e-05	-5.90145e-05
15	20	-1.58702e-05	3.58399e-05
15	21	8.35204e-06	-8.10401e-06
15	22	1.18486e-05	-3.3706e-06
15	23	-1.98954e-05	-1.05044e-06
15	24	7.73626e-06	5.18025e-06
15	25	4.54242e-06	-3.22578e-06
16	1	-1.75925e-05	9.73575e-05
16	2	0.000105604	-0.000216265
16	3	-0.000226331	6.54899e-05
16	4	0.000244286	0.00033431
16	5	-0.000152445	-0.000550124
16	6	-8.32557e-05	0.000439467
16	7	0.0005476	-0.000226417
16	8	-0.00089411	4.31993e-05
16	9	0.000673879	2.90217e-05
16	10	-0.000174691	-3.10833e-05
16	11	-5.28224e-05	8.35071e-05
16	12	-1.26426e-06	-0.000123973
16	13	4.59538e-05	8.77301e-05
16	14	-7.95419e-06	-4.3086e-05
16	15	-1.37685e-05	2.79489e-05
16	16	4.49102e-06	-1.04326e-05
16	17	2.11529e-07	-6.45079e-06
16	18	-5.715e-06	-3.62683e-06
16	19	1.81341e-05	2.21302e-05
16	20	-2.35119e-05	-2.58701e-05
16	21	2.18442e-05	2.5125e-05
16	22	-2.42352e-05	-2.70393e-05
16	23	2.58951e-05	2.46756e-05
16	24	-1.95043e-05	-1.71495e-05
16	25	9.66906e-06	1.00763e-05
17	1	-3.14608e-05	-2.972e-05
17	2	3.67479e-05	0.000100786
17	3	0.000213259	-4.3188e-05
17	4	-0.000677411	-0.000164757
17	5	0.000803436	0.000193568
17	6	-0.000371496	-1.94438e-05
17	7	-4.29838e-05	2.27277e-05
17	8	-8.01734e-05	-0.00013948
17	9	0.000495375	-7.97217e-06
17	10	-0.000631655	0.000250787
17	11	0.000357349	-0.000236669
17	12	-2.47144e-05	6.67596e-05
17	13	-6.30024e-05	4.03768e-05
17	14	-1.31639e-05	-6.86302e-05
17	15	4.12358e-05	6.16638e-05
17	16	-9.71369e-06	-3.2238e-05
17	17	6.23326e-06	-3.74368e-06
17	18	-2.35021e-05	2.22698e-05
17	19	2.15846e-05	-1.68274e-05
17	20	-7.83351e-06	4.77486e-07
17	21	9.8274e-07	1.01641e-05
17	22	4.85117e-07	-1.07798e-05
17	23	-1.18221e-06	7.39731e-06
17	24	-1.07683e-06	-5.51006e-06
17	25	5.08658e-06	5.03305e-06
18	1	1.38184e-05	-1.49949e-05
18	2	1.57727e-05	7.46981e-05
18	3	-0.000206863	-0.000187407
18	4	0.000445509	0.000303702
18	5	-0.000451539	-0.000385501
18	6	0.000190738	0.000391375
18	7	9.02387e-05	-0.000210845
18	8	-0.00015043	-0.000121026
18	9	2.35064e-05	0.000290184
18	10	7.7346e-05	-0.000114867
18	11	-0.00011387	-0.00016797
18	12	0.000162644	0.000218617
18	13	-0.000210366	-4.52194e-07
18	14	0.000215412	-0.000232356
18	15	-0.000170418	0.000269491
18	16	9.30564e-05	-0.000142843
18	17	-2.0947e-05	2.82948e-05
18	18	-1.47604e-05	-1.03595e-05
18	19	1.41247e-05	2.20409e-05
18	20	8.58748e-07	-6.67195e-06
18	21	-9.01846e-06	-4.91224e-06
18	22	3.63198e-06	-7.67276e-06
18	23	1.23076e-05	1.67478e-05
18	24	-2.33433e-05	-4.11097e-05
18	25	-8.49979e-07	0.000115793
19	1	-4.08884e-05	2.12577e-05
19	2	0.000138841	-3.74566e-05
19	3	-0.000119012	-6.92018e-05
19	4	-0.000142902	0.000275386
19	5	0.000453269	-0.000456862
19	6	-0.000556559	0.000541504
19	7	0.000417776	-0.00038235
19	8	-0.000235038	9.39062e-05
19	9	0.000169577	-5.66282e-05
19	10	-0.000118903	0.000229189
19	11	3.197e-06	-0.000267759
19	12	4.13064e-05	0.000133027
19	13	9.69154e-06	-2.18786e-05
19	14	-3.32306e-05	1.58833e-05
19	15	2.31132e-05	-4.01792e-05
19	16	-2.45782e-05	2.57868e-05
19	17	2.70401e-05	-2.14393e-06
19	18	-2.47813e-05	4.3892e-06
19	19	2.26899e-05	-4.26203e-06
19	20	-1.5167e-05	-1.22571e-05
19	21	5.94763e-06	1.68908e-05
19	22	-2.32133e-06	-5.49083e-06
19	23	1.45386e-06	-3.30138e-06
19	24	-5.46917e-07	9.14974e-06
19	25	-1.64349e-07	-1.38516e-05
20	1	2.85283e-06	8.46981e-06
20	2	-9.17734e-06	-9.84983e-05
20	3	-5.70807e-05	0.000263737
20	4	0.000255067	-0.000217813
20	5	-0.000463197	-0.000194835
20	6	0.000446423	0.000581233
20	7	-0.000161144	-0.000509082
20	8	-0.000118188	0.000108945
20	9	0.000210496	0.000183032
20	10	-0.000200524	-0.000186494
20	11	0.000144785	6.20292e-05
20	12	-6.90102e-05	1.80794e-05
20	13	4.98573e-05	-2.67217e-05
20	14	-7.80064e-05	6.8694e-06
20	15	7.81275e-05	1.04121e-05
20	16	-4.29935e-05	-3.03049e-05
20	17	7.17698e-06	5.02988e-05
20	18	1.00036e-05	-4.36729e-05
20	19	-7.55086e-06	1.19784e-05
20	20	-1.78662e-06	9.95665e-06
20	21	6.94755e-06	-8.33748e-06
20	22	-7.12373e-06	-1.10966e-06
20	23	4.71439e-06	4.58198e-06
20	24	-9.60623e-07	-2.24601e-06
20	25	-1.47898e-06	-3.82306e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode44_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	3.04175e-05	0
0	2	-0.00164275	0
0	3	0.00298788	0
0	4	-0.00144939	0
0	5	-0.000858013	0
0	6	0.000306017	0
0	7	0.00184665	0
0	8	-0.00158758	0
0	9	-0.00198139	0
0	10	0.00523536	0
0	11	-0.00541406	0
0	12	0.00377618	0
0	13	-0.00193019	0
0	14	0.000135549	0
0	15	0.000969611	0
0	16	-0.000826361	0
0	17	9.15699e-05	0
0	18	0.000307807	0
0	19	-0.000235645	0
0	20	9.03268e-05	0
0	21	-6.55538e-05	0
0	22	6.49905e-05	0
0	23	-4.24842e-05	0
0	24	4.22322e-05	0
0	25	-7.05514e-05	0
1	1	0.000126426	0.00129597
1	2	-0.000813189	-0.00441788
1	3	-2.19472e-05	0.00309382
1	4	0.00084427	0.00271831
1	5	0.000761174	-0.003722
1	6	-0.000710889	-0.000648915
1	7	-0.00275975	0.00197468
1	8	0.00276995	0.000566504
1	9	0.00428093	-0.000670356
1	10	-0.0119176	-0.00191433
1	11	0.0128965	0.00202648
1	12	-0.00772035	0.000927218
1	13	0.00207261	-0.00279693
1	14	0.000394927	0.00179289
1	15	-0.000471904	-0.000179563
1	16	0.000152658	-0.00029517
1	17	-5.56811e-05	0.000217193
1	18	6.61438e-05	-0.000167157
1	19	-0.000117403	3.5868e-05
1	20	0.000110804	9.34847e-05
1	21	-1.90433e-05	-7.18394e-05
1	22	-7.10205e-05	4.8642e-06
1	23	0.000125878	8.96619e-06
1	24	-0.000136028	5.15454e-06
1	25	7.02417e-05	-1.42664e-05
2	1	0.0082658	-0.00372982
2	2	-0.00963699	0.00271017
2	3	-0.00132236	0.00418661
2	4	0.00905578	-0.0070279
2	5	-0.00138376	0.00101206
2	6	-0.0102015	0.00506594
2	7	0.00834916	-0.00261378
2	8	0.0052311	-0.00393494
2	9	-0.0152754	0.00569123
2	10	0.014086	-0.0024862
2	11	-0.00695448	-0.000281109
2	12	0.00148301	0.000960669
2	13	0.000351867	-0.000984755
2	14	-0.000317114	0.000645012
2	15	7.13074e-05	4.61101e-05
2	16	-0.000202054	-0.000314322
2	17	0.000387271	2.86894e-05
2	18	-0.000227155	0.000176091
2	19	3.85723e-05	-7.79862e-05
2	20	-0.000126484	-6.81994e-05
2	21	0.000212232	0.000121512
2	22	-0.000108247	-0.000107991
2	23	-1.25234e-05	4.88092e-05
2	24	3.5003e-05	1.14316e-05
2	25	-3.73526e-06	-1.64105e-05
3	1	-0.00306226	0.000604709
3	2	0.0042904	-0.00138141
3	3	-0.000413688	0.00159264
3	4	-0.0037179	-0.000378273
3	5	0.00235603	-0.00154575
3	6	0.00281936	0.00161432
3	7	-0.0049704	0.00061615
3	8	0.000999129	-0.00260442
3	9	0.00470054	0.00274224
3	10	-0.00685346	-0.00199496
3	11	0.00534618	0.00158157
3	12	-0.00259986	-0.00150046
3	13	0.000395995	0.00137386
3	14	0.000146541	-0.000996422
3	15	0.000449595	0.000407525
3	16	-0.000596675	-1.68869e-05
3	17	9.75191e-05	-1.98256e-06
3	18	0.00021252	-1.04492e-05
3	19	-0.000149493	-6.18839e-05
3	20	-2.12886e-05	3.69522e-05
3	21	0.00017021	3.09876e-05
3	22	-0.00019509	5.40006e-06
3	23	7.87948e-05	-5.63078e-05
3	24	2.35499e-05	2.37434e-05
3	25	-2.78522e-05	1.29655e-05
4	1	-0.00166952	-0.000558193
4	2	0.00347431	0.00188822
4	3	-0.00129632	-0.00299205
4	4	-0.0038501	0.00162139
4	5	0.00470856	0.00165164
4	6	0.000484591	-0.0032442
4	7	-0.00484574	0.00288203
4	8	0.00422444	-0.00284732
4	9	-0.00169268	0.00288689
4	10	0.000338398	-0.0020044
4	11	3.78084e-05	0.000955388
4	12	-1.3517e-06	-0.000242383
4	13	-0.000266575	-0.000333067
4	14	0.000319683	0.000581558
4	15	-2.59729e-05	-0.000500954
4	16	-0.000209369	0.000320603
4	17	0.000161184	-6.97031e-05
4	18	-6.66929e-05	-0.000163718
4	19	6.70827e-05	0.00021336
4	20	-8.31613e-05	-9.04258e-05
4	21	7.24825e-05	-3.68918e-05
4	22	-3.99247e-05	6.23758e-05
4	23	8.18801e-06	-3.01153e-05
4	24	4.89094e-06	1.46006e-05
4	25	-7.73505e-06	-1.96219e-05
5	1	0.00191139	0.0043288
5	2	-0.00513529	-0.00893498
5	3	0.00442633	0.00387662
5	4	0.00134605	0.009436
5	5	-0.00479046	-0.0160658
5	6	0.00250973	0.00713153
5	7	0.000776502	0.0093012
5	8	-0.00236778	-0.0191775
5	9	0.00315041	0.0176324
5	10	-0.0028299	-0.010248
5	11	0.00112364	0.00393595
5	12	0.000253671	-0.000974589
5	13	-0.000136135	7.88155e-05
5	14	-0.000371077	0.000260596
5	15	0.00020858	-0.000429178
5	16	0.000105592	0.000373917
5	17	-4.13703e-05	-0.00022216
5	18	-5.24948e-05	0.000127081
5	19	-3.69206e-05	-6.93106e-05
5	20	9.23311e-05	2.79286e-05
5	21	-3.69581e-05	-9.38641e-06
5	22	-2.52235e-06	-1.43032e-05
5	23	-8.36904e-06	2.77384e-05
5	24	1.69357e-06	-1.4729e-05
5	25	2.02646e-05	6.20336e-06
6	1	-0.00141124	-0.000947555
6	2	0.00545238	0.00144414
6	3	-0.00847993	0.000395581
6	4	0.00392056	-0.00271264
6	5	0.00705069	0.0021723
6	6	-0.0141428	0.0009156
6	7	0.0108111	-0.00324805
6	8	-0.00209352	0.00314491
6	9	-0.00339446	-0.00161471
6	10	0.00346064	0.000137904
6	11	-0.00139884	0.000559255
6	12	0.000104592	-0.000589899
6	13	-2.10581e-05	0.000509393
6	14	0.000306501	-0.000540214
6	15	-0.000331113	0.00044701
6	16	0.000184795	-0.000194804
6	17	-3.73968e-05	5.70213e-05
6	18	-9.8205e-05	-7.85402e-05
6	19	0.000115501	6.41432e-05
6	20	-2.41605e-05	2.08822e-05
6	21	7.59433e-06	-6.8407e-05
6	22	-6.82132e-05	5.53342e-05
6	23	6.65221e-05	-2.11024e-05
6	24	-1.3801e-05	-1.00724e-05
6	25	-6.78488e-06	2.10974e-05
7	1	0.00463507	-0.00476647
7	2	-0.017481	0.0179941
7	3	0.0279467	-0.0303496
7	4	-0.0174348	0.0238176
7	5	-0.0139691	0.00394521
7	6	0.0429733	-0.0316962
7	7	-0.0491276	0.0383434
7	8	0.0347312	-0.0258256
7	9	-0.0163958	0.0108436
7	10	0.00531603	-0.00286381
7	11	-0.00124243	-5.88367e-05
7	12	0.000192199	0.00139033
7	13	-4.56565e-05	-0.00158858
7	14	-2.04211e-06	0.00069923
7	15	0.000208137	9.36319e-05
7	16	-0.000257908	-9.13406e-05
7	17	5.61504e-05	-0.000138328
7	18	3.94468e-05	9.51693e-05
7	19	7.50628e-05	1.7673e-05
7	20	-0.000148078	-5.67217e-06
7	21	7.51929e-05	-2.24314e-05
7	22	9.43423e-06	-3.03011e-07
7	23	-2.31318e-05	2.00831e-05
7	24	1.06437e-05	-2.0279e-05
7	25	-3.89559e-06	2.26872e-05
8	1	-0.000662546	0.000311908
8	2	0.00333839	-0.00163643
8	3	-0.00750228	0.00361963
8	4	0.00988393	-0.00346358
8	5	-0.00788096	-0.000366854
8	6	0.00299079	0.00418803
8	7	0.000684236	-0.00397355
8	8	-0.00109294	0.00143306
8	9	-0.000170965	-0.000397814
8	10	0.000743729	0.00090323
8	11	-0.000330704	-0.000816872
8	12	-0.000207771	1.20426e-05
8	13	0.000389659	0.000348529
8	14	-0.000133682	-0.000236654
8	15	-0.000225556	0.000197201
8	16	0.000293399	-0.000217146
8	17	-0.00014822	0.000137907
8	18	4.5401e-05	-1.75361e-05
8	19	-4.35533e-05	-3.72118e-05
8	20	6.82204e-05	-3.90914e-07
8	21	-3.86669e-05	5.3717e-05
8	22	-1.87735e-05	-5.90846e-05
8	23	2.7311e-05	3.88272e-05
8	24	-3.2183e-06	-2.64815e-05
8	25	-3.07194e-06	1.56621e-05
9	1	0.11108	-0.00719286
9	2	-0.576186	0.0372442
9	3	1.4584	-0.0939679
9	4	-2.31969	0.148476
9	5	2.54241	-0.160807
9	6	-1.98366	0.122977
9	7	1.0946	-0.0652805
9	8	-0.404917	0.0217042
9	9	0.0857469	-0.0027446
9	10	-0.00544863	-0.000555245
9	11	0.000126141	-0.000386383
9	12	-0.000605514	0.000683294
9	13	-0.000357079	-0.000403211
9	14	9.54261e-05	0.000266195
9	15	0.000389674	-0.000153518
9	16	-0.000210421	-7.81087e-05
9	17	-0.000188795	0.000200017
9	18	0.000333931	-0.000131545
9	19	-0.000193099	4.27932e-05
9	20	-2.8414e-05	-1.65747e-05
9	21	0.000131746	1.12912e-05
9	22	-0.000101712	-7.1137e-06
9	23	4.03039e-05	7.82537e-06
9	24	-5.46464e-06	-3.94436e-07
9	25	1.75872e-06	-1.67219e-05
10	1	0.000236402	0.000262402
10	2	-0.00124917	-0.000720573
10	3	0.00342417	0.00062919
10	4	-0.00638855	1.53472e-05
10	5	0.00853505	-0.000377433
10	6	-0.00805705	0.000211638
10	7	0.00543895	0.000254654
10	8	-0.00273517	-0.000820546
10	9	0.000800761	0.00103763
10	10	0.00050743	-0.000484525
10	11	-0.000986218	-0.000192793
10	12	0.000605358	0.000131068
10	13	-0.000115376	0.000240625
10	14	5.00058e-05	-0.000301976
10	15	-0.000112339	0.000200193
10	16	1.33499e-05	-8.65267e-05
10	17	9.14031e-05	-1.5258e-05
10	18	-7.83657e-05	1.78477e-05
10	19	4.66189e-06	1.85933e-05
10	20	6.7386e-05	6.02411e-06
10	21	-8.43638e-05	-5.24771e-05
10	22	4.14784e-05	5.39479e-05
10	23	-3.20048e-06	-2.29676e-05
10	24	-3.03305e-06	6.15934e-06
10	25	1.4551e-06	-1.12851e-05
11	1	-9.87305e-05	-5.04228e-05
11	2	-1.22367e-06	0.00114965
11	3	0.000730832	-0.00389889
11	4	-0.00154885	0.00616244
11	5	0.0014892	-0.00576799
11	6	-0.000616942	0.00347146
11	7	-0.000290532	-0.00107504
11	8	0.000708826	-0.000306453
11	9	-0.000489497	0.000517611
11	10	-0.00016759	-0.000246
11	11	0.000711575	2.62667e-05
11	12	-0.000738979	0.0002298
11	13	0.000483521	-0.000522093
11	14	-0.000321887	0.000490969
11	15	0.000210795	-0.000170131
11	16	-2.39087e-05	-1.56115e-05
11	17	-0.000125302	3.53784e-06
11	18	9.58853e-05	2.25488e-05
11	19	2.01199e-05	-2.95863e-05
11	20	-4.41931e-05	2.65152e-05
11	21	-9.00838e-06	-5.07792e-06
11	22	3.49668e-05	-4.45768e-06
11	23	-2.19588e-05	-6.32807e-06
11	24	2.28076e-06	1.32867e-05
11	25	1.71257e-05	-9.52507e-06
12	1	-2.34899e-05	5.18012e-05
12	2	-1.76045e-05	-0.000367936
12	3	0.000333083	0.000896514
12	4	-0.00112644	-0.00145984
12	5	0.00204746	0.00240943
12	6	-0.0021912	-0.0034344
12	7	0.0013393	0.00337094
12	8	-0.000277099	-0.00229362
12	9	-0.000242554	0.00131271
12	10	0.000269264	-0.000778924
12	11	-0.000236516	0.000341437
12	12	0.000217268	7.6331e-05
12	13	-9.2384e-05	-0.000209442
12	14	-4.29438e-05	9.46035e-05
12	15	4.48795e-05	-9.29463e-06
12	16	9.84136e-06	-2.1794e-05
12	17	-4.6166e-06	6.37301e-05
12	18	-2.50106e-05	-6.74018e-05
12	19	2.47556e-05	3.73411e-05
12	20	-1.06663e-05	-2.22702e-05
12	21	5.35256e-06	1.70796e-05
12	22	-3.3118e-06	-7.10934e-06
12	23	5.86386e-07	7.12092e-07
12	24	-3.38726e-06	-1.96695e-06
12	25	6.08102e-06	3.85948e-06
13	1	-0.000113679	-2.2272e-05
13	2	0.00050951	-8.19654e-05
13	3	-0.001037	0.000341234
13	4	0.00119727	-0.000290738
13	5	-0.000900564	-0.000640992
13	6	0.000806525	0.00211155
13	7	-0.00120182	-0.00280541
13	8	0.00129253	0.00215287
13	9	-0.000656569	-0.000995429
13	10	1.67605e-05	0.00016322
13	11	0.000177447	0.00018562
13	12	-0.000188188	-0.000145304
13	13	5.85942e-05	-2.75738e-05
13	14	0.000290667	7.34261e-05
13	15	-0.000516902	-3.1505e-05
13	16	0.000260564	4.71282e-05
13	17	0.000277833	-9.29016e-05
13	18	-0.000599182	7.18591e-05
13	19	0.000525177	-2.47658e-06
13	20	-0.000271728	-2.65469e-05
13	21	7.96068e-05	9.19466e-06
13	22	-1.28979e-05	2.48827e-06
13	23	9.07792e-06	1.19103e-06
13	24	2.24895e-06	-8.00596e-06
13	25	-1.3444e-05	1.00192e-05
14	1	5.21124e-05	-0.000131191
14	2	-0.000214213	0.000393196
14	3	0.000452513	-0.000141182
14	4	-0.00045843	-0.0012218
14	5	0.000148589	0.00260904
14	6	-0.000100049	-0.00235802
14	7	0.000616632	0.00091403
14	8	-0.00113882	3.06914e-05
14	9	0.00121082	-3.21174e-05
14	10	-0.000981645	-0.000188818
14	11	0.000625659	0.0001418
14	12	-0.000252301	5.75688e-05
14	13	8.46088e-06	-0.000106427
14	14	0.000102324	-3.92456e-05
14	15	-0.000128961	0.000156113
14	16	7.89704e-05	-0.000122109
14	17	-3.63992e-06	1.99837e-05
14	18	-2.80714e-05	2.98512e-05
14	19	1.29007e-05	-8.96961e-06
14	20	1.6741e-06	-1.58942e-05
14	21	3.34473e-06	1.0948e-05
14	22	-7.48762e-06	4.75521e-06
14	23	-3.13505e-06	-7.54982e-06
14	24	1.73783e-05	-4.94475e-06
14	25	-1.85756e-05	1.44215e-05
15	1	-6.26709e-05	4.25828e-05
15	2	0.000310672	-5.81165e-05
15	3	-0.00066421	-7.05952e-06
15	4	0.000845294	0.000230196
15	5	-0.000728423	-0.000839131
15	6	0.000343241	0.00157303
15	7	0.000235306	-0.0017465
15	8	-0.000660579	0.00122218
15	9	0.000595683	-0.000522612
15	10	-0.000288686	0.000104529
15	11	0.000177097	6.35358e-05
15	12	-0.000307056	-0.000137597
15	13	0.000404654	0.000101552
15	14	-0.000243267	-1.06622e-05
15	15	-5.71595e-05	-3.75401e-05
15	16	0.00021798	5.79572e-05
15	17	-0.000181242	-5.22125e-05
15	18	7.11611e-05	1.0532e-05
15	19	6.19286e-06	1.4565e-05
15	20	-2.40477e-05	-3.57791e-06
15	21	1.02459e-05	-6.84559e-06
15	22	-7.67982e-07	7.81498e-06
15	23	1.03736e-05	-1.04535e-05
15	24	-3.13151e-05	8.05193e-06
15	25	4.03928e-05	2.95571e-07
16	1	-3.79679e-05	6.22102e-05
16	2	0.000153912	-0.000306115
16	3	-0.000267173	0.000688783
16	4	0.000363134	-0.000899501
16	5	-0.000548585	0.000747313
16	6	0.000787767	-0.000366281
16	7	-0.00093039	-8.61523e-05
16	8	0.000765228	0.000410211
16	9	-0.000183128	-0.000339849
16	10	-0.000411879	5.07331e-05
16	11	0.000511951	4.31329e-05
16	12	-0.000255698	4.86703e-05
16	13	2.20926e-05	-0.000114184
16	14	8.82957e-05	0.000124114
16	15	-7.59609e-05	-0.000108795
16	16	3.42301e-06	7.11713e-05
16	17	1.61069e-05	-2.72009e-05
16	18	1.01105e-05	-1.48247e-05
16	19	-1.92485e-05	4.41914e-05
16	20	1.04893e-05	-3.9165e-05
16	21	-1.70529e-06	1.40351e-05
16	22	-5.24358e-06	-2.36167e-06
16	23	8.20462e-06	3.95716e-06
16	24	-4.32662e-06	-5.68035e-06
16	25	-1.22219e-06	4.62589e-06
17	1	3.6854e-05	-1.4987e-05
17	2	-0.000120983	1.86245e-05
17	3	0.000119796	-9.53907e-05
17	4	2.35543e-05	0.000302294
17	5	-7.10093e-05	-0.000488077
17	6	-7.2866e-05	0.000531272
17	7	0.000160303	-0.000371541
17	8	-0.00013725	8.26923e-05
17	9	0.000155752	0.000116224
17	10	-8.01824e-05	-0.000132401
17	11	-0.000258126	4.50153e-05
17	12	0.000525317	3.36427e-05
17	13	-0.000263041	-6.59342e-05
17	14	-0.000496592	7.20233e-05
17	15	0.00122219	-7.30176e-05
17	16	-0.00139587	6.84345e-05
17	17	0.00101152	-4.4554e-05
17	18	-0.00047452	6.7552e-06
17	19	0.000114619	1.85577e-05
17	20	1.30938e-05	-1.87943e-05
17	21	-1.35508e-05	8.80337e-06
17	22	1.05622e-06	-3.20607e-06
17	23	2.98511e-06	-1.51368e-06
17	24	-2.84526e-05	6.76513e-06
17	25	4.15215e-05	-4.07204e-06
18	1	-1.51181e-05	2.23783e-05
18	2	9.41045e-05	-0.00011511
18	3	-0.000158515	0.000187719
18	4	0.000136303	-0.000123192
18	5	-0.000142863	0.0001992
18	6	0.000169417	-0.000635484
18	7	-7.13075e-05	0.000940937
18	8	-8.49396e-05	-0.000647253
18	9	0.00013551	0.000148464
18	10	-9.02741e-05	3.21904e-06
18	11	7.48138e-05	9.08093e-05
18	12	-8.23823e-05	-0.00010581
18	13	3.32366e-05	5.66785e-06
18	14	9.86672e-06	8.46693e-05
18	15	3.02335e-06	-8.83797e-05
18	16	-8.79516e-06	4.78718e-05
18	17	-1.16681e-06	-3.52555e-05
18	18	1.25157e-06	3.3682e-05
18	19	-4.63144e-06	-9.64926e-06
18	20	1.1602e-05	-1.09241e-05
18	21	-1.12092e-05	9.43859e-06
18	22	8.88135e-06	-5.4929e-06
18	23	-8.24013e-06	7.86583e-06
18	24	6.89095e-06	-5.00977e-06
18	25	-4.85061e-06	-3.31459e-06
19	1	2.47909e-05	4.92859e-06
19	2	-0.000102107	6.8867e-06
19	3	0.000225258	-6.59343e-05
19	4	-0.000419996	0.000220069
19	5	0.000516313	-0.000435424
19	6	-0.000267593	0.0005001
19	7	-8.93396e-05	-0.000317614
19	8	0.000161863	7.15484e-05
19	9	-1.25519e-05	7.36702e-05
19	10	-0.000101957	-0.000181721
19	11	0.000163241	0.000316817
19	12	-0.000239232	-0.000321924
19	13	0.000206509	0.000151988
19	14	-1.22971e-05	-2.0739e-05
19	15	-0.000132451	7.96007e-06
19	16	0.000104676	-5.90101e-06
19	17	-1.66472e-05	-1.75426e-05
19	18	-2.14461e-05	1.80628e-05
19	19	1.57195e-05	1.09639e-06
19	20	-6.94401e-06	-7.77777e-06
19	21	9.45126e-06	-5.17424e-07
19	22	-2.63703e-05	6.02982e-06
19	23	5.30898e-05	-1.76197e-06
19	24	-5.8877e-05	-2.92051e-06
19	25	1.93176e-05	9.11744e-07
20	1	-1.0047e-06	3.24925e-05
20	2	2.35113e-05	-0.000121833
20	3	-5.77108e-05	0.000221178
20	4	2.51298e-05	-0.000264172
20	5	6.98886e-05	0.000266131
20	6	-7.15733e-05	-0.000314232
20	7	-4.90174e-05	0.000340808
20	8	0.00018101	-0.000129797
20	9	-0.000263	-0.000199414
20	10	0.000241734	0.000289824
20	11	-0.00013696	-0.000123749
20	12	5.06574e-05	-3.01628e-05
20	13	-1.3685e-05	4.9229e-05
20	14	-1.40626e-06	-2.98185e-05
20	15	8.51774e-06	3.27072e-05
20	16	-1.29477e-05	-2.06448e-05
20	17	1.19347e-05	-2.86204e-06
20	18	-2.0566e-06	7.02386e-06
20	19	-4.09777e-06	-2.02338e-06
20	20	5.12234e-07	3.13854e-07
20	21	3.72975e-06	2.16652e-06
20	22	-7.77747e-06	-3.81686e-06
20	23	1.00815e-05	4.07383e-06
20	24	-4.70712e-06	-3.9843e-06
20	25	-1.37722e-06	2.28249e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode45_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00353351	0
0	2	-0.00244038	0
0	3	-0.00194564	0
0	4	0.00541864	0
0	5	-0.00220755	0
0	6	-0.00412699	0
0	7	0.00438137	0
0	8	-0.000540265	0
0	9	2.84997e-06	0
0	10	-0.0025689	0
0	11	0.0048467	0
0	12	-0.00532522	0
0	13	0.00377763	0
0	14	-0.0015161	0
0	15	-1.39902e-05	0
0	16	0.000426956	0
0	17	-5.65661e-05	0
0	18	-0.00015337	0
0	19	-0.000113445	0
0	20	0.000199294	0
0	21	4.81193e-05	0
0	22	-0.000171617	0
0	23	8.16244e-05	0
0	24	2.05372e-06	0
0	25	-9.25008e-06	0
1	1	0.000535775	-0.000504979
1	2	0.000708618	0.00275081
1	3	-0.000603967	-0.00361574
1	4	-0.00137418	-5.56345e-05
1	5	0.000906739	0.00351885
1	6	0.00153653	-0.00121582
1	7	-0.00180487	-0.00257357
1	8	3.25793e-05	-0.000643115
1	9	0.00174889	0.0107964
1	10	-0.00346823	-0.018795
1	11	0.00420049	0.0181704
1	12	-0.00246885	-0.0111622
1	13	-0.000149856	0.00366683
1	14	0.000887922	0.000635471
1	15	5.86725e-05	-0.00172595
1	16	-0.00057735	0.00130892
1	17	0.000212106	-0.000516067
1	18	-3.13464e-05	-6.39946e-05
1	19	0.000223646	0.000115396
1	20	-0.0002166	7.43801e-05
1	21	1.78601e-05	-0.000130493
1	22	6.17759e-05	3.8642e-05
1	23	-1.15885e-05	5.76081e-05
1	24	-3.92779e-05	-7.18368e-05
1	25	3.63027e-05	2.80916e-05
2	1	0.00647352	0.00550518
2	2	-0.00676242	-0.00358593
2	3	-0.00181737	-0.00443055
2	4	0.00616797	0.00307466
2	5	-0.000208556	0.00656669
2	6	-0.0063657	-0.00700871
2	7	0.00451858	-0.00436802
2	8	0.0032581	0.0119726
2	9	-0.00898772	-0.00786284
2	10	0.00900924	0.000245974
2	11	-0.00558558	0.00278267
2	12	0.00222147	-0.00235563
2	13	-0.000573368	0.00188673
2	14	0.000262035	-0.0016211
2	15	-0.000171098	0.000660101
2	16	-9.54742e-05	0.00034355
2	17	0.000260183	-0.000389149
2	18	-0.000155269	-6.76295e-05
2	19	-2.61736e-05	0.000200951
2	20	8.83753e-05	-2.10673e-05
2	21	-4.35407e-05	-0.000109541
2	22	-1.2652e-05	7.69214e-05
2	23	1.5198e-05	2.15022e-06
2	24	1.1917e-05	-3.14058e-05
2	25	-2.2511e-05	2.91408e-05
3	1	-0.00194755	0.00309934
3	2	0.00265621	-0.00494726
3	3	-0.000476299	0.000496378
3	4	-0.000294854	0.00391799
3	5	-0.00207379	0.00129445
3	6	0.00175082	-0.0088555
3	7	0.00412616	0.00302781
3	8	-0.00950552	0.0147258
3	9	0.0086249	-0.0270243
3	10	-0.00363505	0.0240886
3	11	-9.93859e-05	-0.0125992
3	12	0.00115845	0.00331988
3	13	-0.00127962	0.000206997
3	14	0.00124179	-0.0004015
3	15	-0.00081676	1.67499e-05
3	16	0.000321555	4.39842e-05
3	17	-0.000196775	9.16511e-05
3	18	0.000248107	-0.000238397
3	19	-0.000159162	0.000243969
3	20	2.49614e-05	-0.000102918
3	21	1.73008e-05	-8.14506e-06
3	22	-6.43365e-06	2.46326e-05
3	23	-1.73136e-05	3.0091e-06
3	24	2.07174e-05	-2.95182e-05
3	25	8.13328e-06	3.07115e-05
4	1	-0.00272123	-0.00167161
4	2	0.0050538	0.00439748
4	3	-0.00159212	-0.00423124
4	4	-0.00450408	-0.000648655
4	5	0.00459522	0.00441154
4	6	0.00115626	-0.0009307
4	7	-0.00427282	-0.0058578
4	8	0.000985198	0.00796177
4	9	0.00408428	-0.00514202
4	10	-0.00574075	0.0025595
4	11	0.00383658	-0.00212943
4	12	-0.00124102	0.00187518
4	13	-0.000278893	-0.000621968
4	14	0.000726113	-0.000431549
4	15	-0.00050249	0.000431143
4	16	4.91747e-05	-0.00011232
4	17	0.000164714	5.68583e-05
4	18	-5.95111e-05	-7.94628e-05
4	19	-6.05848e-05	3.53017e-05
4	20	2.33887e-05	1.72924e-05
4	21	3.61914e-05	-3.82803e-05
4	22	-2.2558e-05	3.58648e-05
4	23	7.05797e-06	-2.32026e-05
4	24	-1.41404e-05	4.97358e-06
4	25	3.50634e-06	1.26689e-05
5	1	0.00461514	-0.000369498
5	2	-0.0114912	0.000855823
5	3	0.00861783	-0.000415872
5	4	0.00527542	-0.00089841
5	5	-0.012436	0.000856809
5	6	0.00284501	0.00201714
5	7	0.0115132	-0.00612299
5	8	-0.0159252	0.00874257
5	9	0.0101553	-0.00872706
5	10	-0.00326127	0.00646257
5	11	0.000738236	-0.00294078
5	12	-0.000921777	-1.02362e-05
5	13	0.000625572	0.000882948
5	14	0.000378197	-0.000187222
5	15	-0.00083912	-0.000474719
5	16	0.000556285	0.000371034
5	17	-0.000163208	2.89231e-05
5	18	-1.34254e-05	-0.000188797
5	19	3.89318e-05	0.000129104
5	20	2.98836e-06	-2.83952e-05
5	21	-4.13233e-05	-3.93539e-05
5	22	3.04311e-05	3.7191e-05
5	23	-1.02363e-05	1.37043e-05
5	24	-3.29998e-07	-6.12798e-05
5	25	1.82143e-05	7.69449e-05
6	1	0.00190164	-0.000158343
6	2	-0.00663393	-0.000225976
6	3	0.00977801	0.00157535
6	4	-0.00544543	-0.00200287
6	5	-0.00465969	0.000294799
6	6	0.0120224	0.000384789
6	7	-0.0111064	0.00211804
6	8	0.00538922	-0.00427136
6	9	-0.0012964	0.00278155
6	10	9.18747e-05	0.000498568
6	11	0.000188089	-0.00211379
6	12	-0.000397886	0.00152154
6	13	0.000491255	-0.000470822
6	14	-0.000332374	2.29506e-05
6	15	3.51549e-05	5.54897e-05
6	16	8.10745e-05	-6.33362e-05
6	17	-2.18072e-05	4.63054e-05
6	18	-2.85346e-05	-5.92722e-05
6	19	4.39655e-05	7.71262e-05
6	20	-5.18493e-05	-4.24437e-05
6	21	3.09297e-05	1.49448e-05
6	22	-4.64989e-06	-3.11446e-05
6	23	1.45931e-05	4.26614e-05
6	24	-3.08464e-05	-2.44512e-05
6	25	2.12959e-05	-1.77042e-06
7	1	-0.000879243	-0.00292144
7	2	0.00359809	0.0111543
7	3	-0.0060838	-0.0185222
7	4	0.00350056	0.0131241
7	5	0.00492986	0.00647009
7	6	-0.0130838	-0.0260523
7	7	0.0144473	0.0312912
7	8	-0.00922113	-0.02254
7	9	0.00315233	0.0104832
7	10	-0.00025793	-0.00285172
7	11	-2.16525e-05	0.000133504
7	12	-0.000367747	0.00011906
7	13	0.00037989	0.00014722
7	14	-2.03712e-05	-0.000218729
7	15	-0.000207352	0.000163224
7	16	0.00010341	-0.000132562
7	17	7.11883e-05	0.000166154
7	18	-9.12325e-05	-0.000136527
7	19	4.96625e-05	-3.15864e-05
7	20	-4.60236e-05	0.000155425
7	21	3.5108e-05	-0.000108988
7	22	-1.72114e-05	4.39041e-06
7	23	1.70055e-05	3.40449e-05
7	24	-1.81287e-05	-1.1901e-05
7	25	1.68721e-05	-1.01531e-05
8	1	1.60024e-06	-0.000455063
8	2	-0.00088537	0.00163112
8	3	0.00315485	-0.00268502
8	4	-0.00430292	0.00187742
8	5	0.0019584	0.000796797
8	6	0.00166799	-0.00276078
8	7	-0.0032242	0.00297455
8	8	0.00255116	-0.00283948
8	9	-0.00117101	0.00267668
8	10	5.29481e-05	-0.00186968
8	11	0.000341751	0.000675396
8	12	-6.86507e-05	0.000238179
8	13	-0.000136399	-0.000384663
8	14	-5.48231e-05	-0.000113894
8	15	0.000125344	0.000436406
8	16	7.15423e-05	-0.00023146
8	17	-0.000131468	-2.59079e-05
8	18	4.34948e-05	3.65656e-05
8	19	-3.66988e-05	3.23631e-05
8	20	6.58384e-05	-2.54311e-05
8	21	-3.45069e-05	-1.12698e-05
8	22	-3.82782e-06	7.89666e-06
8	23	-1.82402e-06	1.45673e-05
8	24	1.59927e-05	-2.01707e-05
8	25	-1.22122e-05	1.29788e-05
9	1	0.00719578	0.110693
9	2	-0.0368478	-0.575103
9	3	0.0923331	1.45694
9	4	-0.14576	-2.31795
9	5	0.159072	2.54053
9	6	-0.124552	-1.98333
9	7	0.0702977	1.09733
9	8	-0.0279753	-0.409449
9	9	0.00777567	0.0893113
9	10	-0.00205967	-0.00674336
9	11	0.000986637	7.57362e-05
9	12	-0.000327551	-0.000559868
9	13	-0.000148713	-0.000135497
9	14	0.000152348	2.23777e-05
9	15	-6.6964e-05	0.000184761
9	16	0.000143979	-1.95158e-06
9	17	-0.000192126	-0.000225525
9	18	0.000128048	0.000286398
9	19	-5.53645e-05	-0.000163996
9	20	1.57942e-05	-1.67313e-05
9	21	2.19867e-05	9.39642e-05
9	22	-4.37422e-05	-7.08142e-05
9	23	2.55224e-05	3.48695e-05
9	24	-2.35371e-06	-1.4143e-05
9	25	-2.32172e-06	2.1034e-06
10	1	-0.000351153	8.13291e-05
10	2	0.00212083	-0.000544227
10	3	-0.00588731	0.00170358
10	4	0.00969952	-0.00285929
10	5	-0.0102678	0.00299764
10	6	0.00699284	-0.00240702
10	7	-0.00300406	0.00191851
10	8	0.00117388	-0.00160909
10	9	-0.000988983	0.00126332
10	10	0.000712538	-0.000975048
10	11	-0.000173351	0.000833591
10	12	-2.48572e-05	-0.000702864
10	13	-7.01537e-05	0.000486111
10	14	0.000112477	-0.000290525
10	15	-6.90284e-05	0.000165182
10	16	4.21762e-05	-4.24963e-05
10	17	-2.84444e-05	-4.86129e-05
10	18	1.17731e-05	5.64037e-05
10	19	-5.26024e-06	-1.8124e-05
10	20	-1.57626e-05	-1.26374e-05
10	21	3.94983e-05	9.32162e-06
10	22	-2.21735e-05	1.61632e-05
10	23	-8.4406e-06	-2.47495e-05
10	24	1.30278e-05	5.77861e-06
10	25	-5.06533e-06	1.18531e-05
11	1	-0.000207161	-0.000161517
11	2	0.00033678	0.000744577
11	3	0.000240422	-0.00162632
11	4	-0.0014968	0.00172416
11	5	0.00259775	-0.000213376
11	6	-0.00265063	-0.00178089
11	7	0.00192606	0.00245721
11	8	-0.00165552	-0.00173023
11	9	0.00168186	0.000949106
11	10	-0.00082368	-0.000857546
11	11	-0.000390814	0.000888682
11	12	0.000612989	-0.00043465
11	13	-0.000165213	-0.000212961
11	14	6.93484e-05	0.000481392
11	15	-0.000214335	-0.000301984
11	16	0.000146117	1.16811e-05
11	17	1.14416e-05	0.000111522
11	18	-7.97621e-05	-3.54706e-05
11	19	9.22385e-05	-8.92831e-05
11	20	-6.90746e-05	0.000114254
11	21	2.20485e-05	-6.03662e-05
11	22	4.35565e-06	1.78181e-05
11	23	3.39057e-06	-2.24093e-06
11	24	-1.8821e-05	1.57764e-06
11	25	2.07887e-05	-1.48578e-05
12	1	-0.000321059	-0.000238938
12	2	0.00120101	0.000656764
12	3	-0.00179101	-0.000300932
12	4	0.00128894	-0.0010627
12	5	-0.000346325	0.00205662
12	6	-9.609e-05	-0.00178638
12	7	9.11534e-05	0.000888979
12	8	-3.83366e-05	-0.000281011
12	9	-6.59385e-05	0.000226489
12	10	0.00020505	-0.00035987
12	11	-0.000131681	0.000259223
12	12	-7.92725e-05	4.79038e-06
12	13	0.000130618	-0.000158874
12	14	-9.43714e-05	0.000171276
12	15	0.000127127	-0.00012723
12	16	-0.000123537	6.91812e-05
12	17	3.9363e-05	-3.80882e-05
12	18	2.62635e-06	3.39066e-05
12	19	1.72855e-05	-2.1872e-05
12	20	-1.94342e-05	5.47061e-06
12	21	5.88656e-06	1.32464e-06
12	22	-1.67749e-05	-6.37349e-06
12	23	2.88065e-05	9.0942e-06
12	24	-1.39003e-05	-2.22263e-06
12	25	-1.92367e-06	-5.20652e-06
13	1	6.02118e-05	-3.37377e-05
13	2	-0.000403595	0.000127365
13	3	0.00108516	-0.000498021
13	4	-0.00141924	0.00156467
13	5	0.000753645	-0.00311678
13	6	0.00025671	0.00385662
13	7	-0.000465646	-0.00297974
13	8	4.00237e-05	0.00137539
13	9	0.00021385	-0.00023515
13	10	-0.000341142	-0.0001427
13	11	0.000423445	4.25016e-05
13	12	-0.000167405	5.0994e-05
13	13	-0.000187527	-1.25518e-05
13	14	0.00022013	0.00017154
13	15	-4.5546e-05	-0.000455655
13	16	-6.88128e-05	0.000375317
13	17	0.00010507	9.1372e-05
13	18	-0.000110641	-0.000467347
13	19	7.67902e-05	0.000478747
13	20	-2.94351e-05	-0.000273133
13	21	6.71058e-06	8.89207e-05
13	22	5.58014e-07	-1.08552e-05
13	23	-5.42606e-06	-2.71553e-06
13	24	4.11395e-06	9.34363e-06
13	25	8.24919e-07	-1.34501e-05
14	1	0.000130204	-2.91196e-05
14	2	-0.000480232	0.000172059
14	3	0.000816589	-0.000350391
14	4	-0.000687657	-1.62446e-05
14	5	8.3432e-05	0.00114968
14	6	0.000570119	-0.00220709
14	7	-0.000880722	0.00217841
14	8	0.000711919	-0.0010047
14	9	-0.000356033	-0.000334378
14	10	0.000202824	0.000738417
14	11	-0.000207395	-0.000201347
14	12	9.37171e-05	-0.000288898
14	13	8.24039e-05	0.000220422
14	14	-7.30982e-05	1.21032e-05
14	15	-5.00102e-05	-5.18359e-05
14	16	6.23139e-05	-9.72319e-06
14	17	8.2664e-06	2.79216e-05
14	18	-2.7378e-05	-1.1962e-05
14	19	2.05744e-06	-8.50258e-06
14	20	5.11798e-06	2.59579e-05
14	21	4.31181e-06	-2.78263e-05
14	22	-2.78246e-06	2.00199e-05
14	23	-3.21935e-06	-1.55494e-05
14	24	1.67346e-06	9.08003e-06
14	25	3.25154e-06	-1.40554e-06
15	1	-1.44854e-05	6.39238e-05
15	2	0.000116151	-0.000142318
15	3	-0.000297235	3.32687e-05
15	4	0.000263706	0.00023243
15	5	0.000281487	-0.000312054
15	6	-0.0010652	7.26486e-05
15	7	0.00136906	0.000136658
15	8	-0.000971348	-8.67318e-05
15	9	0.000367726	6.13272e-05
15	10	-9.06745e-05	-0.000195975
15	11	0.000243	0.000144656
15	12	-0.000436886	0.000215831
15	13	0.000324054	-0.000484146
15	14	-6.72366e-05	0.000389319
15	15	-2.90661e-05	-0.000108389
15	16	-1.12319e-05	-0.000107808
15	17	2.72259e-05	0.000160808
15	18	3.7052e-06	-9.73834e-05
15	19	-2.3817e-05	3.48504e-05
15	20	8.27628e-06	-1.43007e-05
15	21	1.60326e-05	1.67388e-06
15	22	-1.22507e-05	1.39629e-05
15	23	-6.2995e-06	-2.28638e-05
15	24	7.27364e-06	2.98706e-05
15	25	3.10573e-06	-3.3763e-05
16	1	4.85022e-05	6.1749e-06
16	2	-0.000263161	2.25135e-05
16	3	0.000563845	-2.35207e-05
16	4	-0.000556993	-9.44576e-05
16	5	0.000141275	1.94143e-05
16	6	0.000246723	0.0004254
16	7	-0.000214629	-0.000674846
16	8	-0.000201342	0.000307527
16	9	0.000653038	0.000252396
16	10	-0.000762673	-0.000380444
16	11	0.000518375	0.000140168
16	12	-0.000231346	-6.73623e-06
16	13	3.23245e-05	6.61e-05
16	14	9.3767e-05	-0.000106294
16	15	-9.12759e-05	6.53468e-05
16	16	1.12081e-05	-1.08036e-05
16	17	1.17115e-05	-6.83865e-06
16	18	2.49983e-05	-1.1837e-05
16	19	-4.65499e-05	3.33521e-05
16	20	3.84368e-05	-2.68938e-05
16	21	-1.99824e-05	1.39986e-06
16	22	2.41496e-06	1.18642e-05
16	23	6.03053e-06	-6.4814e-06
16	24	-4.57421e-06	-2.33664e-06
16	25	2.29928e-06	4.06933e-06
17	1	-1.10774e-05	1.28341e-05
17	2	6.78183e-05	-0.000163162
17	3	-0.000140011	0.000431726
17	4	0.00024134	-0.000530562
17	5	-0.00055453	0.000458788
17	6	0.000907652	-0.000436472
17	7	-0.000828453	0.00035637
17	8	0.000413447	-0.000150436
17	9	-0.000102836	6.92758e-05
17	10	1.46307e-05	-8.77888e-05
17	11	-3.58063e-05	-9.89834e-05
17	12	6.46218e-05	0.000351475
17	13	-4.88651e-05	-0.000162546
17	14	-2.08603e-06	-0.000548008
17	15	3.76895e-05	0.00124824
17	16	-3.83541e-05	-0.00141328
17	17	2.22675e-05	0.00102745
17	18	-7.00025e-06	-0.000470591
17	19	-1.98107e-06	0.000105283
17	20	1.02774e-05	3.04728e-06
17	21	-1.86862e-05	-5.42227e-06
17	22	1.98943e-05	1.30347e-05
17	23	-1.17422e-05	-1.13852e-05
17	24	3.84605e-06	-2.37228e-05
17	25	-4.11111e-06	4.06897e-05
18	1	2.54775e-05	-5.92526e-05
18	2	-7.18697e-05	0.000251708
18	3	9.28938e-05	-0.000469927
18	4	-0.000160448	0.000421971
18	5	0.000234797	-0.000158658
18	6	-0.000157887	6.38258e-05
18	7	5.44381e-05	-0.000135461
18	8	-1.66206e-05	0.000160554
18	9	-7.91354e-05	-0.000186021
18	10	0.000161923	0.000201399
18	11	-7.53238e-05	-9.59811e-05
18	12	-8.45295e-05	-7.46954e-06
18	13	0.000140534	-5.2831e-06
18	14	-9.23748e-05	1.35367e-06
18	15	3.98643e-05	6.20428e-05
18	16	-1.73617e-05	-6.08851e-05
18	17	2.27775e-06	-1.02228e-06
18	18	9.80193e-06	2.38184e-05
18	19	-1.26789e-05	-6.3746e-07
18	20	9.69793e-06	-1.60352e-05
18	21	-5.66561e-06	1.45276e-05
18	22	5.90393e-06	-1.02063e-05
18	23	-1.09662e-05	5.72124e-06
18	24	1.27852e-05	-9.41623e-07
18	25	-8.3423e-06	-1.14665e-07
19	1	-1.60424e-05	4.17996e-06
19	2	2.88346e-06	9.16227e-06
19	3	9.9411e-05	-3.23637e-05
19	4	-0.000136488	-7.75766e-05
19	5	-0.000134732	0.000386223
19	6	0.000511567	-0.00063033
19	7	-0.000530317	0.000529392
19	8	0.000294599	-0.000263795
19	9	-0.000181719	0.000148589
19	10	0.000152808	-0.000114631
19	11	-8.06985e-05	-2.0194e-05
19	12	2.5343e-05	0.000161624
19	13	-2.22518e-05	-0.00011865
19	14	3.56759e-05	-5.93166e-05
19	15	-2.90819e-05	0.000154367
19	16	1.63625e-06	-0.000103427
19	17	9.15007e-06	2.88897e-05
19	18	3.74694e-06	-1.04636e-05
19	19	-9.73354e-06	2.06909e-05
19	20	7.24573e-06	-2.43117e-05
19	21	-7.71909e-06	1.11682e-05
19	22	2.94732e-06	2.22073e-05
19	23	5.93795e-06	-5.98488e-05
19	24	-4.60108e-06	6.6e-05
19	25	-3.27002e-06	-2.41362e-05
20	1	-2.62775e-05	1.02338e-05
20	2	7.11642e-05	-2.25911e-05
20	3	-0.000110928	-8.10746e-05
20	4	0.00014581	0.000363263
20	5	-0.000102288	-0.000536562
20	6	-9.03514e-05	0.000345046
20	7	0.000313972	-2.51214e-05
20	8	-0.000321445	-5.61505e-05
20	9	9.45925e-05	-8.37201e-05
20	10	6.27719e-05	0.000160352
20	11	-1.639e-06	-0.000110713
20	12	-8.82582e-05	6.12452e-05
20	13	6.39615e-05	-4.78636e-05
20	14	1.09896e-05	4.58179e-05
20	15	-4.02842e-05	-3.72147e-05
20	16	1.41558e-05	2.16313e-05
20	17	8.45e-06	-3.42625e-06
20	18	8.65928e-07	-1.32635e-05
20	19	-1.04885e-05	1.66706e-05
20	20	2.77369e-06	-4.36e-06
20	21	6.34991e-06	-6.48459e-06
20	22	-8.33111e-06	7.03906e-06
20	23	5.79797e-06	-5.60143e-06
20	24	-1.68027e-06	4.11994e-06
20	25	1.07589e-06	3.07677e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode46_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00887378	0
0	2	0.0051365	0
0	3	0.00763305	0
0	4	-0.00857015	0
0	5	-0.00755984	0
0	6	0.0118893	0
0	7	0.00567924	0
0	8	-0.0156274	0
0	9	0.00101023	0
0	10	0.0182246	0
0	11	-0.0212647	0
0	12	0.0120753	0
0	13	-0.00411255	0
0	14	0.00134274	0
0	15	-0.000276225	0
0	16	-0.000761813	0
0	17	0.000827494	0
0	18	-0.000109918	0
0	19	-0.000292687	0
0	20	0.000184337	0
0	21	1.23191e-05	0
0	22	-5.08533e-05	0
0	23	-2.73915e-05	0
0	24	6.20111e-05	0
0	25	1.18018e-05	0
1	1	0.00147029	0.00106585
1	2	-0.00389007	-0.00290312
1	3	0.00230081	0.00138285
1	4	0.00326536	0.00321706
1	5	-0.00369485	-0.00225806
1	6	-0.00329411	-0.00537075
1	7	0.0071139	0.00723286
1	8	-0.000115112	0.00301556
1	9	-0.0116333	-0.0150323
1	10	0.0169451	0.0174699
1	11	-0.012699	-0.0110621
1	12	0.00489105	0.00344665
1	13	-0.000231498	0.000229185
1	14	-0.000132294	-0.000506009
1	15	-0.00044656	0.000142905
1	16	-0.000138258	-8.7404e-05
1	17	0.000809952	3.31272e-05
1	18	-0.000651808	-8.00403e-06
1	19	0.00018651	0.000125047
1	20	0.000131325	-0.000249519
1	21	-0.000222547	0.000244178
1	22	7.01241e-05	-9.75949e-05
1	23	0.000114638	-7.49117e-05
1	24	-0.000106372	0.00012913
1	25	-1.50817e-06	-6.26396e-05
2	1	0.000860629	-0.000196391
2	2	-0.000583301	0.000334583
2	3	-0.000122944	-0.000754819
2	4	-0.000165995	0.00100382
2	5	0.00055056	0.000817208
2	6	-0.000216022	-0.00400957
2	7	0.000477562	0.00381677
2	8	-0.00164018	0.00178657
2	9	0.00102432	-0.00795708
2	10	0.00205024	0.0096203
2	11	-0.00379262	-0.0072063
2	12	0.00213212	0.00347277
2	13	0.000140731	-0.000248985
2	14	-0.000635744	-0.00121409
2	15	0.000115984	0.00101411
2	16	0.000196201	-0.000562481
2	17	-6.54162e-05	0.000442414
2	18	-0.000130947	-0.000313967
2	19	6.6779e-05	0.000151534
2	20	5.54649e-05	-0.000104273
2	21	-3.52759e-05	9.06023e-05
2	22	9.48757e-06	-4.25716e-05
2	23	-3.8981e-05	1.55237e-05
2	24	3.55877e-05	-1.6418e-05
2	25	5.50159e-06	1.58345e-05
3	1	-0.00436434	-0.000276201
3	2	0.005456	0.00164714
3	3	0.000631827	-0.00306399
3	4	-0.00433793	0.00188772
3	5	-5.85245e-05	0.00171321
3	6	0.00324316	-0.00361983
3	7	0.00264982	0.00168334
3	8	-0.0102298	0.000991701
3	9	0.00922608	-0.00135985
3	10	-0.00219424	0.00014559
3	11	-0.0021305	0.00103874
3	12	0.00179649	-0.00178258
3	13	-0.000574073	0.00184531
3	14	0.000430697	-0.00115757
3	15	-0.000544718	0.000380173
3	16	0.000409324	-4.07765e-05
3	17	-0.000173312	7.82851e-05
3	18	-0.000143525	-0.000193782
3	19	0.000313818	0.000121144
3	20	-0.000110331	0.000137571
3	21	-0.000169069	-0.000357927
3	22	0.000179935	0.000351528
3	23	-1.7385e-05	-0.000145026
3	24	-8.86483e-05	-5.58138e-05
3	25	9.03253e-05	0.000114476
4	1	0.00245004	0.000996117
4	2	-0.00438717	-0.00303225
4	3	0.00169959	0.00366005
4	4	0.00320574	-0.00073787
4	5	-0.00517311	-0.00289473
4	6	0.00328034	0.00259395
4	7	-0.000303741	0.00119793
4	8	-0.00102174	-0.00374279
4	9	0.000637928	0.00251732
4	10	0.000282728	0.000328561
4	11	-0.00107978	-0.00181071
4	12	0.00127087	0.00136695
4	13	-0.000899149	-0.00015663
4	14	0.00035957	-0.00050837
4	15	0.000157415	0.000293496
4	16	-0.000398681	0.00017273
4	17	0.000234595	-0.000340412
4	18	-9.31525e-06	0.000173698
4	19	-3.41474e-06	5.63185e-05
4	20	-3.20386e-05	-0.000111371
4	21	-2.17974e-05	3.64011e-05
4	22	5.69344e-05	3.57307e-06
4	23	-8.75517e-06	1.63072e-05
4	24	-4.86682e-05	-2.62972e-05
4	25	5.36015e-05	8.02727e-06
5	1	0.0012158	0.0101117
5	2	-0.00363234	-0.0255824
5	3	0.00309595	0.0215907
5	4	0.00300175	0.00833011
5	5	-0.00754093	-0.0295198
5	6	0.00247873	0.0127033
5	7	0.00784775	0.0239233
5	8	-0.0127538	-0.0427269
5	9	0.00914666	0.0342676
5	10	-0.00257314	-0.0169251
5	11	-0.00134843	0.00570111
5	12	0.00200963	-0.00105233
5	13	-0.00153842	-0.00075041
5	14	0.00095458	0.00116459
5	15	-0.000274884	-0.000747023
5	16	-0.000114742	0.000323804
5	17	1.58836e-05	-0.000196699
5	18	0.000183503	6.90968e-05
5	19	-0.000172108	0.000116776
5	20	5.7349e-05	-0.00016399
5	21	-1.73148e-05	7.76959e-05
5	22	2.07994e-05	-1.39276e-05
5	23	1.56102e-05	5.89225e-06
5	24	-6.04239e-05	7.88066e-06
5	25	5.34522e-05	-2.91352e-05
6	1	8.92932e-05	0.000533005
6	2	-0.0016973	-0.00248907
6	3	0.00447045	0.00487193
6	4	-0.00409456	-0.00440009
6	5	-0.00019207	0.000366515
6	6	0.0023586	0.00354396
6	7	0.000107344	-0.00436581
6	8	-0.00247485	0.00294072
6	9	0.0019262	-0.00133879
6	10	-0.000919674	0.000558254
6	11	0.00122877	-0.000437513
6	12	-0.00149353	0.000139293
6	13	0.000776035	0.0003802
6	14	-9.93858e-05	-0.000353636
6	15	0.000118009	-6.66305e-05
6	16	-0.000243876	0.000185126
6	17	0.000113172	-4.05884e-05
6	18	2.68448e-05	-3.70121e-05
6	19	-5.03619e-05	3.45844e-05
6	20	1.81765e-05	-2.60044e-05
6	21	3.32922e-05	1.85191e-05
6	22	-5.53245e-05	-1.80395e-05
6	23	3.41409e-05	2.17337e-05
6	24	-1.57835e-05	-1.58857e-05
6	25	1.20246e-05	1.61812e-06
7	1	-0.152547	-0.240632
7	2	0.566658	0.89311
7	3	-0.926209	-1.45673
7	4	0.67134	1.04897
7	5	0.21537	0.352175
7	6	-1.05028	-1.66454
7	7	1.23178	1.9425
7	8	-0.842169	-1.32177
7	9	0.360708	0.560903
7	10	-0.0882862	-0.133742
7	11	0.00806527	0.0107484
7	12	-0.000348193	4.12905e-05
7	13	0.00118838	0.00091506
7	14	-0.000355133	8.28141e-05
7	15	1.64016e-06	0.000193555
7	16	-0.0002718	-0.000540944
7	17	0.000238112	-6.93586e-06
7	18	0.000209018	0.0006415
7	19	-0.000418249	-0.00064081
7	20	0.00011822	0.00014678
7	21	0.000270965	0.000307209
7	22	-0.000345715	-0.000415772
7	23	0.000174017	0.000264179
7	24	-1.90862e-05	-8.36913e-05
7	25	-1.5863e-05	2.11251e-08
8	1	0.000116292	0.000336116
8	2	-0.000507821	-0.00131955
8	3	0.00116445	0.00228983
8	4	-0.00174162	-0.00179643
8	5	0.00144138	-0.000652292
8	6	0.000335831	0.00369441
8	7	-0.00280577	-0.00490881
8	8	0.00398958	0.00323652
8	9	-0.00307248	-0.000584347
8	10	0.0015145	-0.000718549
8	11	-0.000666252	0.00043734
8	12	0.00035851	0.000296766
8	13	-0.000151872	-0.000443581
8	14	-1.25933e-05	4.44143e-05
8	15	0.000112206	0.000216716
8	16	-0.00012669	-0.000142745
8	17	0.000108001	2.03556e-05
8	18	-8.97257e-05	-2.36955e-05
8	19	3.53872e-05	9.29074e-05
8	20	1.31475e-05	-0.000119981
8	21	-6.68581e-06	7.43684e-05
8	22	-1.54049e-05	-2.09716e-05
8	23	1.45593e-05	2.36613e-06
8	24	-1.25802e-06	2.13769e-06
8	25	-6.39336e-06	-1.44441e-06
9	1	-0.000273676	-0.00152898
9	2	0.00218863	0.00744685
9	3	-0.00644135	-0.0178336
9	4	0.0103263	0.0275602
9	5	-0.0105717	-0.030464
9	6	0.00759606	0.0247913
9	7	-0.00383128	-0.0144736
9	8	0.000876105	0.00549104
9	9	0.000768679	-0.0010068
9	10	-0.00131876	-4.83299e-05
9	11	0.00113642	8.0411e-05
9	12	-0.000620308	2.18973e-05
9	13	0.000238163	-0.000285176
9	14	-8.89573e-05	0.000386948
9	15	1.49795e-05	-0.000212049
9	16	1.77773e-05	5.51347e-05
9	17	-2.19162e-06	1.0946e-05
9	18	-1.96536e-05	-5.93092e-05
9	19	1.59044e-05	5.92915e-05
9	20	2.53886e-05	-3.41008e-05
9	21	-7.14005e-05	3.46528e-05
9	22	5.59836e-05	-3.1628e-05
9	23	4.31899e-06	1.72004e-05
9	24	-3.16179e-05	-1.37828e-05
9	25	1.91398e-05	1.92663e-06
10	1	6.93566e-05	0.00025289
10	2	-0.00112629	-0.00130726
10	3	0.00412709	0.00307833
10	4	-0.00783176	-0.0042408
10	5	0.00923473	0.00357803
10	6	-0.00711176	-0.0010274
10	7	0.00353826	-0.00225881
10	8	-0.00108483	0.00435065
10	9	0.000216419	-0.00428438
10	10	-0.000151835	0.00297886
10	11	0.000263616	-0.00163958
10	12	-0.000265162	0.000588729
10	13	0.000188573	2.63846e-05
10	14	-0.000163656	-6.22707e-05
10	15	0.000155119	-0.000119148
10	16	-0.000112324	0.000113162
10	17	0.000110196	-1.14249e-05
10	18	-0.000142795	-2.21186e-05
10	19	8.99524e-05	3.38984e-05
10	20	2.97705e-05	-3.79854e-05
10	21	-8.43762e-05	9.46591e-06
10	22	5.78959e-05	1.25228e-05
10	23	-2.96772e-05	-9.06569e-06
10	24	1.95652e-05	4.75492e-06
10	25	-7.90241e-06	-3.61647e-06
11	1	-5.29739e-05	-8.06657e-05
11	2	-4.64491e-05	0.000252387
11	3	0.0010046	-0.00053019
11	4	-0.00249453	0.000745777
11	5	0.00271634	-0.000156436
11	6	-0.00134618	-0.00152489
11	7	0.000376705	0.00284234
11	8	-0.000719033	-0.00213001
11	9	0.00117914	0.000121919
11	10	-0.000802848	0.00107
11	11	-7.36008e-05	-0.000875648
11	12	0.000561701	0.000225463
11	13	-0.000434321	0.000164587
11	14	0.000214142	-0.000136672
11	15	-0.000236487	-0.000244963
11	16	0.000286131	0.000496669
11	17	-3.46727e-06	-7.2632e-05
11	18	-0.000514596	-0.000750962
11	19	0.000796203	0.00116342
11	20	-0.000642567	-0.000904008
11	21	0.000301488	0.000418746
11	22	-6.5673e-05	-0.00012821
11	23	-6.7129e-06	4.48928e-05
11	24	3.46884e-06	-2.17238e-05
11	25	2.51407e-06	-4.10092e-06
12	1	-5.05395e-06	-0.000129538
12	2	-3.36618e-05	0.000453651
12	3	0.000137523	-0.000302273
12	4	-0.000410619	-0.00121511
12	5	0.000939578	0.00323118
12	6	-0.00128677	-0.00360434
12	7	0.000999111	0.0020819
12	8	-0.000151942	-0.000411641
12	9	-0.000831938	-0.000328505
12	10	0.00127643	0.000363173
12	11	-0.000911752	-0.000172253
12	12	0.00021451	-2.05858e-05
12	13	0.000238022	0.000104681
12	14	-0.000323158	-9.20418e-05
12	15	0.000273303	7.81435e-05
12	16	-0.000207162	-1.73778e-05
12	17	9.96899e-05	-8.27593e-05
12	18	-2.80736e-05	8.99858e-05
12	19	4.38693e-05	-2.96877e-05
12	20	-5.11285e-05	-3.57993e-06
12	21	7.85403e-06	2.05351e-05
12	22	2.02558e-05	-3.15179e-05
12	23	-1.22466e-05	2.07725e-05
12	24	2.59811e-07	-2.5207e-06
12	25	3.82389e-06	-6.05425e-06
13	1	-2.71449e-05	0.00031303
13	2	8.55499e-05	-0.00141518
13	3	-0.000134215	0.0028041
13	4	-7.22831e-05	-0.00302155
13	5	0.000721479	0.00169373
13	6	-0.00140253	-0.000132081
13	7	0.00154722	-0.000427155
13	8	-0.00113874	6.29399e-05
13	9	0.000476378	0.000341595
13	10	-2.58248e-05	-0.000248484
13	11	0.000133936	-0.000133472
13	12	-0.000468377	0.000350216
13	13	0.000520378	-0.000249681
13	14	-0.000334236	6.22446e-05
13	15	0.000194256	2.37028e-05
13	16	-0.000132061	-6.46036e-05
13	17	5.81805e-05	7.59737e-05
13	18	1.33529e-05	-3.77582e-05
13	19	-3.43879e-05	1.49729e-05
13	20	1.29777e-05	-3.16852e-05
13	21	1.26869e-05	3.57775e-05
13	22	-2.72546e-05	-9.01612e-06
13	23	3.35495e-05	-2.08114e-05
13	24	-3.48588e-05	4.17423e-05
13	25	3.76313e-05	-6.0489e-05
14	1	-6.34457e-05	0.000160625
14	2	0.000359731	-0.000499893
14	3	-0.000924753	0.000475965
14	4	0.00151761	8.35249e-05
14	5	-0.00173415	-0.000320528
14	6	0.00108603	-0.000179979
14	7	0.000489606	0.000675609
14	8	-0.00200504	-0.000627742
14	9	0.00220671	0.000298029
14	10	-0.00119371	4.17471e-05
14	11	0.000210687	-0.000249631
14	12	1.97266e-05	0.000168619
14	13	0.000153986	4.95672e-05
14	14	-0.000212066	-0.000152692
14	15	0.000103811	0.000146718
14	16	-1.83048e-05	-0.00011363
14	17	3.38856e-05	6.41368e-05
14	18	-7.11665e-05	-7.76662e-06
14	19	5.38389e-05	-1.88274e-05
14	20	-6.35951e-06	1.11472e-05
14	21	-2.11323e-05	-7.43112e-06
14	22	1.86198e-05	1.62535e-05
14	23	-5.07114e-06	-1.40524e-05
14	24	-3.21093e-06	3.77902e-06
14	25	6.75428e-06	-1.76735e-06
15	1	-8.24975e-06	-4.41186e-05
15	2	6.75952e-05	-0.000109503
15	3	-0.000316355	0.000581952
15	4	0.000651232	-0.00079412
15	5	-0.000662994	0.000213465
15	6	0.000408817	0.00077032
15	7	-0.000472599	-0.00128743
15	8	0.000732577	0.00109035
15	9	-0.000575797	-0.000681498
15	10	0.000169756	0.000378647
15	11	5.92514e-05	-0.0001237
15	12	-7.90437e-05	4.7697e-05
15	13	-1.26907e-05	-0.000178335
15	14	-3.85938e-05	2.56514e-05
15	15	0.000459971	0.000744424
15	16	-0.00101723	-0.00163684
15	17	0.00121587	0.00187521
15	18	-0.000910483	-0.00136702
15	19	0.000435811	0.000665407
15	20	-0.000132527	-0.000216339
15	21	2.98907e-05	4.89949e-05
15	22	-6.81025e-06	-8.35765e-06
15	23	-3.66302e-06	-6.80114e-06
15	24	3.79599e-06	2.39007e-06
15	25	9.82045e-06	1.95705e-05
16	1	4.90187e-06	-6.85094e-05
16	2	4.30309e-06	0.000365816
16	3	-9.71646e-05	-0.00096036
16	4	0.000201416	0.00146008
16	5	-9.30837e-05	-0.00127423
16	6	-0.000240045	0.000587597
16	7	0.000530155	-0.000195861
16	8	-0.000498603	0.000310126
16	9	0.000187291	-0.000435644
16	10	0.000119046	0.000237427
16	11	-0.000242787	9.28123e-05
16	12	0.000190012	-0.000243648
16	13	-5.3761e-05	0.000175399
16	14	-5.11319e-05	-6.13041e-05
16	15	4.98549e-05	3.56e-06
16	16	2.56857e-05	3.17469e-05
16	17	-7.39569e-05	-5.84016e-05
16	18	5.95127e-05	5.32772e-05
16	19	-2.98044e-05	-2.84537e-05
16	20	1.89583e-05	9.94872e-06
16	21	-1.98701e-05	-2.93326e-06
16	22	1.79638e-05	2.77381e-07
16	23	-8.41199e-06	2.66784e-06
16	24	-1.61039e-06	-3.09136e-06
16	25	6.28505e-06	-6.63769e-07
17	1	4.1367e-05	-4.34969e-05
17	2	-8.06186e-05	0.000128959
17	3	6.18558e-05	-0.000173272
17	4	-7.91059e-05	5.36681e-05
17	5	0.000218092	0.000233841
17	6	-0.000371229	-0.000457139
17	7	0.00037377	0.000285865
17	8	-0.000291342	0.000245771
17	9	0.000260487	-0.00060385
17	10	-0.000222865	0.000505991
17	11	0.000142981	-0.000255864
17	12	-0.000130715	0.000132519
17	13	0.00016574	-0.000123596
17	14	-0.000140757	0.000135246
17	15	8.87787e-05	-0.000114403
17	16	-6.68461e-05	6.10713e-05
17	17	5.38113e-05	-9.76137e-06
17	18	-3.18562e-05	-1.28919e-05
17	19	1.62179e-05	1.54436e-05
17	20	-1.71648e-05	-1.69863e-05
17	21	2.25951e-05	1.21674e-05
17	22	-2.68363e-05	1.61161e-05
17	23	3.86494e-05	-5.96286e-05
17	24	-5.10344e-05	8.63736e-05
17	25	4.34013e-05	-7.37332e-05
18	1	-1.24219e-05	3.79031e-05
18	2	2.62402e-05	-8.62037e-05
18	3	8.32101e-05	7.42971e-05
18	4	-0.000306316	-0.000130635
18	5	0.000376679	0.000244015
18	6	-0.000280207	-0.000203638
18	7	0.00014693	0.000133761
18	8	6.72422e-05	-0.000244935
18	9	-0.00023311	0.000343317
18	10	0.000125122	-0.000174181
18	11	9.62269e-05	-8.09646e-05
18	12	-0.000130354	0.000115496
18	13	6.25616e-06	2.17131e-05
18	14	8.866e-05	-9.99253e-05
18	15	-9.73738e-05	5.59756e-05
18	16	6.53369e-05	7.08526e-06
18	17	-2.74228e-05	-1.72259e-05
18	18	-5.72516e-06	3.90753e-06
18	19	2.03706e-05	-5.80186e-06
18	20	-1.47718e-05	1.13682e-05
18	21	6.33241e-06	-4.83112e-06
18	22	-2.68404e-06	-6.30184e-07
18	23	3.34366e-07	-2.99907e-06
18	24	-1.00345e-06	4.88094e-06
18	25	2.44866e-06	-1.59388e-06
19	1	-7.6795e-05	-1.17572e-05
19	2	0.000344737	-4.47422e-06
19	3	-0.000693755	0.000134318
19	4	0.000759789	-0.000379701
19	5	-0.000388615	0.000673908
19	6	-2.6215e-05	-0.000826901
19	7	0.000135193	0.000659575
19	8	-0.000118586	-0.000316444
19	9	0.000183892	7.35355e-05
19	10	-0.000220146	7.43703e-05
19	11	0.000128949	-0.000217984
19	12	-8.40777e-05	0.000140433
19	13	0.00031445	0.000425094
19	14	-0.00075255	-0.0012485
19	15	0.00103251	0.0016818
19	16	-0.000890645	-0.0014019
19	17	0.000480182	0.000759692
19	18	-0.000142631	-0.000259654
19	19	9.03563e-06	5.65654e-05
19	20	7.49824e-06	-2.02221e-05
19	21	-2.43383e-06	1.19041e-05
19	22	2.79354e-06	-5.09789e-06
19	23	-1.8304e-06	1.20808e-05
19	24	9.43671e-06	4.08696e-06
19	25	-3.83505e-05	-6.26011e-05
20	1	2.03934e-05	1.24878e-05
20	2	-2.3355e-05	-0.000113717
20	3	-0.000172865	0.00032503
20	4	0.000635955	-0.000470093
20	5	-0.00110367	0.000438253
20	6	0.00116832	-0.000361673
20	7	-0.000643612	0.000383599
20	8	-0.000122505	-0.000396389
20	9	0.000475102	0.000249453
20	10	-0.000270377	-5.52398e-05
20	11	-1.79187e-05	-3.63859e-05
20	12	7.35401e-05	2.24535e-05
20	13	1.40487e-06	2.79307e-05
20	14	-4.34118e-05	-3.91103e-05
20	15	3.38247e-05	1.47333e-05
20	16	-2.24983e-05	5.58678e-06
20	17	2.36037e-05	-1.54899e-05
20	18	-1.93983e-05	6.59247e-06
20	19	7.85815e-06	1.34575e-05
20	20	9.8678e-08	-1.53296e-05
20	21	-7.13517e-07	3.29279e-07
20	22	-9.45501e-07	6.88217e-06
20	23	6.58086e-08	-6.01222e-07
20	24	1.78784e-06	-5.48387e-06
20	25	-1.90064e-06	3.77802e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode47_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00496484	0
0	2	-0.00532871	0
0	3	-0.000401833	0
0	4	0.00542964	0
0	5	-0.00304606	0
0	6	-0.000909636	0
0	7	0.000824562	0
0	8	-9.11783e-05	0
0	9	0.000236542	0
0	10	0.00226369	0
0	11	-0.00635378	0
0	12	0.00675885	0
0	13	-0.00347148	0
0	14	0.000799175	0
0	15	-0.00014675	0
0	16	1.15959e-05	0
0	17	0.00016074	0
0	18	4.34197e-06	0
0	19	-0.000178289	0
0	20	0.000137583	0
0	21	-0.000143537	0
0	22	0.00011231	0
0	23	1.93105e-05	0
0	24	-3.46464e-05	0
0	25	-4.8859e-05	0
1	1	0.00177472	0.000506105
1	2	-0.00864818	-0.00205816
1	3	0.00631805	0.000926636
1	4	0.00618623	0.00220238
1	5	-0.00709852	-0.00101209
1	6	-0.00576817	-0.00312899
1	7	0.0102722	0.00247689
1	8	0.00156996	0.00319083
1	9	-0.0140136	-0.00748203
1	10	0.0136129	0.00740169
1	11	-0.00490131	-0.00434945
1	12	-0.0011307	0.000781208
1	13	0.00163251	0.00100763
1	14	-0.000520908	-0.000528172
1	15	0.000272652	-0.000439086
1	16	-0.000276708	0.000387119
1	17	0.000107974	0.000246266
1	18	-8.58166e-05	-0.000386332
1	19	-1.41808e-06	7.10542e-05
1	20	0.000253823	6.98028e-05
1	21	-0.000256546	1.54959e-05
1	22	-3.09978e-05	-0.000103173
1	23	0.000227113	0.000122206
1	24	-0.00017453	-6.69852e-05
1	25	2.69104e-05	-8.26542e-06
2	1	-0.000894065	-0.00456724
2	2	0.00187678	0.00353651
2	3	-0.00104983	0.00348556
2	4	-0.00108601	-0.00380377
2	5	0.00144329	-0.00474901
2	6	0.000810212	0.00798911
2	7	-0.00216965	-4.23142e-05
2	8	-0.000330051	-0.00769901
2	9	0.00327301	0.00686975
2	10	-0.001532	-0.00269902
2	11	-0.00305967	0.00147254
2	12	0.00487533	-0.00190167
2	13	-0.00304673	0.00114252
2	14	0.000811296	0.000134667
2	15	6.24978e-05	-0.000420501
2	16	-9.85646e-05	-4.92027e-05
2	17	-6.46355e-05	0.000397066
2	18	0.000229201	-0.000391834
2	19	-0.000266739	0.000166625
2	20	0.000160466	0.00012993
2	21	-3.70753e-05	-0.000241927
2	22	-1.25193e-05	8.94346e-05
2	23	5.37918e-06	6.43724e-05
2	24	2.62408e-05	-5.1918e-05
2	25	-5.86267e-05	-1.4998e-05
3	1	0.00128676	0.0073269
3	2	-0.00179603	-0.0104474
3	3	-0.000401163	0.000500174
3	4	0.00204784	0.00963591
3	5	0.000377086	-0.00498229
3	6	-0.00347864	-0.00662942
3	7	0.00279338	0.00798429
3	8	-2.42341e-05	0.00152683
3	9	-0.00102412	-0.00862244
3	10	-5.46583e-05	0.00691911
3	11	0.00145877	-0.00169048
3	12	-0.00189864	-0.00114026
3	13	0.00129216	0.00117951
3	14	-0.000285366	-0.000649208
3	15	-0.000447388	0.000463374
3	16	0.000566418	-0.000215121
3	17	-0.00018693	-0.000133812
3	18	-0.000258642	0.000264933
3	19	0.000316703	-0.000191972
3	20	6.25735e-05	1.82888e-05
3	21	-0.000380874	0.000202981
3	22	0.000293459	-0.000255534
3	23	-3.91288e-05	6.23132e-05
3	24	-7.7206e-05	0.000119284
3	25	6.72708e-05	-0.000119695
4	1	0.00096962	-0.000329329
4	2	-0.00345652	0.000146149
4	3	0.00354699	0.00163543
4	4	0.00208423	-0.00287
4	5	-0.00699274	0.000827742
4	6	0.00312947	0.00160653
4	7	0.00576154	-0.000648355
4	8	-0.0093977	-0.00158976
4	9	0.00531089	0.00156656
4	10	3.36133e-05	0.000569252
4	11	-0.00199949	-0.00276154
4	12	0.00193718	0.0036783
4	13	-0.00171022	-0.00316246
4	14	0.00115669	0.00188997
4	15	-0.000310888	-0.000759314
4	16	-0.000173592	0.000104369
4	17	0.000122584	0.000176942
4	18	6.49834e-05	-0.000138971
4	19	-2.94981e-05	-2.71923e-06
4	20	-0.000127973	1.41538e-05
4	21	0.000153692	2.0339e-05
4	22	-6.7144e-05	-2.46748e-07
4	23	3.13175e-06	-2.45675e-05
4	24	6.18962e-06	2.24878e-05
4	25	9.95957e-06	-4.08077e-06
5	1	-9.56207e-05	0.00562624
5	2	-0.000481876	-0.0142045
5	3	0.0017394	0.0121673
5	4	-0.00216244	0.00369082
5	5	0.000186715	-0.0152982
5	6	0.0038665	0.00831742
5	7	-0.0068862	0.00838709
5	8	0.00627038	-0.0176753
5	9	-0.00367234	0.0144439
5	10	0.00217954	-0.00580476
5	11	-0.00187871	8.65693e-05
5	12	0.00118513	0.000686383
5	13	-4.99994e-05	0.000469543
5	14	-0.000527125	-0.000853245
5	15	0.000371791	0.000310542
5	16	-9.96102e-05	0.000147939
5	17	3.27648e-05	-0.000134297
5	18	2.24507e-05	2.18918e-05
5	19	-0.000149198	-6.54507e-05
5	20	0.000190968	0.000141296
5	21	-0.000115322	-0.000105167
5	22	1.72343e-05	6.57305e-06
5	23	4.44852e-05	3.52271e-05
5	24	-5.33565e-05	-1.13176e-05
5	25	3.12443e-05	-9.17221e-06
6	1	-0.00370843	-0.00160661
6	2	0.0113277	0.00503287
6	3	-0.0145946	-0.00655596
6	4	0.00635413	0.00279817
6	5	0.00752598	0.00357766
6	6	-0.0153328	-0.00658838
6	7	0.0138413	0.00440242
6	8	-0.00883179	-0.00101191
6	9	0.00535642	-0.000198817
6	10	-0.00336329	-0.000292786
6	11	0.0014276	0.000943931
6	12	0.000217666	-0.00110062
6	13	-0.000754515	0.000823051
6	14	0.000378545	-0.000426936
6	15	-1.12639e-05	0.000118618
6	16	-2.40197e-05	0.000125937
6	17	-1.52245e-05	-0.000261446
6	18	5.19276e-05	0.000191616
6	19	-7.00248e-05	-5.48112e-05
6	20	-2.12902e-05	1.00911e-05
6	21	0.00012772	-9.31921e-06
6	22	-9.59147e-05	-1.61434e-05
6	23	1.26432e-06	3.55015e-05
6	24	1.97298e-05	-1.96951e-05
6	25	5.42959e-06	-7.13223e-06
7	1	-0.241351	0.151517
7	2	0.895092	-0.562947
7	3	-1.45828	0.919411
7	4	1.0477	-0.662817
7	5	0.354531	-0.223506
7	6	-1.66378	1.05606
7	7	1.9387	-1.2344
7	8	-1.31854	0.842239
7	9	0.559617	-0.359874
7	10	-0.133219	0.0885442
7	11	0.010266	-0.00969585
7	12	0.000423744	0.00152626
7	13	0.000590515	-0.00107381
7	14	0.000530883	6.91776e-05
7	15	-0.000392972	-0.000199492
7	16	-3.93162e-05	0.000424698
7	17	-0.000236182	-7.36361e-05
7	18	0.00069792	-0.000401868
7	19	-0.000689775	0.000470982
7	20	0.000158585	-0.000108465
7	21	0.000377852	-0.000252599
7	22	-0.000476538	0.000290693
7	23	0.00025014	-0.000133084
7	24	-4.33043e-05	2.33619e-05
7	25	-1.47422e-05	-4.5815e-06
8	1	0.00103445	-0.000774294
8	2	-0.00432233	0.00309902
8	3	0.00820131	-0.00607187
8	4	-0.0077397	0.00659493
8	5	0.00151694	-0.00270311
8	6	0.00461131	-0.00322292
8	7	-0.00545766	0.0067773
8	8	0.00277791	-0.00612557
8	9	-0.000572786	0.00330687
8	10	-4.28338e-05	-0.00150812
8	11	-7.09837e-07	0.001495
8	12	-5.73643e-05	-0.00154542
8	13	0.000241385	0.000661976
8	14	-0.000325738	0.00025279
8	15	0.000289611	-0.000375173
8	16	-0.000235358	5.08259e-05
8	17	0.000189589	0.000147863
8	18	-8.99579e-05	-0.000144066
8	19	-2.96643e-05	7.8984e-05
8	20	4.91922e-05	-2.7769e-05
8	21	1.12909e-06	1.82681e-07
8	22	-1.33317e-05	8.34719e-06
8	23	-1.00742e-06	9.04365e-06
8	24	-2.74527e-06	-3.14039e-05
8	25	6.72435e-06	2.78269e-05
9	1	0.00275354	-0.000178881
9	2	-0.0140883	0.000638689
9	3	0.0346276	-0.00134437
9	4	-0.0535842	0.00135882
9	5	0.0584704	0.000731282
9	6	-0.0476238	-0.00424419
9	7	0.0297211	0.00617153
9	8	-0.014113	-0.00452357
9	9	0.00470174	0.00123026
9	10	-0.000932068	8.60909e-05
9	11	0.000398329	0.000807504
9	12	-0.000631394	-0.00136956
9	13	0.00051855	0.000796353
9	14	-0.000251249	-0.000124812
9	15	0.000103832	-0.000136869
9	16	-9.62082e-07	0.000135887
9	17	-0.000101082	-6.52471e-05
9	18	0.000140731	5.55917e-05
9	19	-0.000132007	-6.4425e-05
9	20	0.000124398	2.22199e-05
9	21	-9.76767e-05	2.84793e-05
9	22	3.45081e-05	-3.59092e-05
9	23	1.16043e-05	1.04682e-05
9	24	-1.32062e-05	7.33006e-06
9	25	1.59187e-05	3.2264e-07
10	1	-0.000421836	-0.000111396
10	2	0.00184583	0.00123945
10	3	-0.00386981	-0.00443873
10	4	0.00498537	0.00860728
10	5	-0.00483044	-0.0109021
10	6	0.00481704	0.00955798
10	7	-0.00521606	-0.0054704
10	8	0.00436172	0.00157407
10	9	-0.00189364	4.66175e-05
10	10	-0.000144055	-0.000132828
10	11	0.000548081	0.000306235
10	12	-0.000280853	-0.000667868
10	13	0.000170366	0.000603357
10	14	-0.000116323	-0.000225736
10	15	3.97924e-05	1.25389e-05
10	16	-3.36822e-06	-4.38239e-05
10	17	-2.762e-07	6.88999e-05
10	18	-8.41421e-06	1.93874e-05
10	19	1.2748e-05	-8.49391e-05
10	20	2.03665e-06	5.72326e-05
10	21	-1.91202e-05	-1.6255e-05
10	22	1.7217e-05	9.6149e-06
10	23	-4.60651e-06	-1.82435e-05
10	24	1.58061e-06	2.0348e-05
10	25	-6.2309e-06	-7.6269e-06
11	1	7.77471e-05	-0.000174245
11	2	-0.000660797	0.00057452
11	3	0.00255094	-0.000771973
11	4	-0.00575747	0.000200126
11	5	0.00849281	0.000845821
11	6	-0.00860515	-0.00126557
11	7	0.00616268	0.000891068
11	8	-0.00344062	-0.000549861
11	9	0.00188907	0.000391347
11	10	-0.000853468	-0.000174476
11	11	-7.03653e-05	6.82827e-05
11	12	0.000228514	-4.23061e-05
11	13	0.000249296	-5.48397e-05
11	14	-0.000352454	2.49453e-05
11	15	-0.000159782	0.000184634
11	16	0.000477873	-0.000258419
11	17	-7.84154e-06	-2.69659e-05
11	18	-0.000835367	0.000504787
11	19	0.00125028	-0.000759093
11	20	-0.00100163	0.000604326
11	21	0.000483624	-0.00027938
11	22	-0.00012622	6.71856e-05
11	23	1.33237e-05	-6.32895e-06
11	24	-2.45079e-06	7.48873e-06
11	25	-9.09439e-06	-1.09466e-05
12	1	-3.30582e-06	-0.000217267
12	2	-0.000139288	0.000762656
12	3	0.000392267	-0.00101085
12	4	-0.000768289	0.000555699
12	5	0.00161202	-9.15774e-05
12	6	-0.00251755	6.07209e-05
12	7	0.00261295	-8.01394e-05
12	8	-0.00179214	-0.000127795
12	9	0.00049818	0.000297857
12	10	0.000589716	-0.000199456
12	11	-0.0009124	0.000165408
12	12	0.000628759	-0.00039224
12	13	-0.000318065	0.000497648
12	14	0.000231821	-0.000292388
12	15	-0.000158353	7.82565e-05
12	16	-1.89692e-05	-3.38424e-05
12	17	0.000111664	7.02613e-06
12	18	-5.61452e-05	6.00195e-05
12	19	-4.59545e-06	-6.76214e-05
12	20	1.13367e-05	2.2949e-05
12	21	2.0736e-06	-6.48959e-06
12	22	-1.55526e-05	1.82276e-05
12	23	1.91296e-05	-1.19935e-05
12	24	-9.64914e-06	-1.29554e-05
12	25	3.44606e-07	2.17975e-05
13	1	0.000108314	-0.000101171
13	2	-0.000539858	0.000335346
13	3	0.0010048	-0.000355146
13	4	-0.000742669	-2.70031e-05
13	5	-4.74364e-05	0.000321713
13	6	0.00033854	-0.000281838
13	7	0.000136646	0.000513922
13	8	-0.000827721	-0.00118311
13	9	0.00111433	0.00143157
13	10	-0.000695192	-0.000969038
13	11	4.62862e-05	0.000394481
13	12	0.000151619	-8.01209e-05
13	13	6.13115e-05	6.32631e-06
13	14	-0.000224161	-3.92353e-05
13	15	0.000142857	5.06362e-05
13	16	3.50529e-05	-2.23946e-05
13	17	-0.000123008	1.63901e-05
13	18	0.000109115	-2.3003e-05
13	19	-7.3e-05	-5.00016e-06
13	20	4.44044e-05	2.67226e-05
13	21	-2.26596e-05	-6.26395e-06
13	22	1.0623e-05	-1.69449e-05
13	23	4.24295e-06	2.30572e-05
13	24	-3.14991e-05	-3.1994e-05
13	25	5.83171e-05	4.42859e-05
14	1	8.7356e-05	8.87622e-05
14	2	-0.000315635	-0.000402611
14	3	0.000357988	0.000939792
14	4	-6.1923e-05	-0.00159174
14	5	-5.79686e-05	0.00195092
14	6	-0.000262143	-0.00153791
14	7	0.000620169	0.000666562
14	8	-0.000518738	-3.86595e-05
14	9	3.04254e-05	-0.00020516
14	10	0.000206273	0.000308474
14	11	-7.5458e-05	-0.000383002
14	12	6.56841e-05	0.000299967
14	13	-0.000185452	-3.90473e-05
14	14	0.00016921	-0.000164794
14	15	-0.000108772	0.000168507
14	16	8.19085e-05	-6.97808e-05
14	17	-1.63411e-05	2.90358e-05
14	18	-4.12105e-05	-6.11242e-05
14	19	3.25967e-05	6.30802e-05
14	20	-2.93433e-06	-1.57963e-05
14	21	-1.03959e-05	-1.48978e-05
14	22	1.04015e-05	6.17591e-06
14	23	-1.4686e-07	8.73965e-06
14	24	-1.09882e-05	-9.81051e-06
14	25	1.04956e-05	6.12594e-06
15	1	5.78522e-05	-6.50159e-07
15	2	-0.000131019	-9.73223e-05
15	3	-5.59603e-05	0.000323976
15	4	0.000555542	-0.000418067
15	5	-0.00100183	0.000131029
15	6	0.00110695	0.000259741
15	7	-0.000803187	-0.000324674
15	8	0.000222726	0.000215271
15	9	0.000272699	-0.000254834
15	10	-0.000427842	0.000308538
15	11	0.000311437	-0.000206006
15	12	-4.26697e-05	1.9713e-05
15	13	-0.000225151	0.000163446
15	14	9.21392e-05	-0.000109283
15	15	0.000681691	-0.000402412
15	16	-0.00159812	0.00103842
15	17	0.0018746	-0.00121183
15	18	-0.00137493	0.000857137
15	19	0.000636505	-0.000394764
15	20	-0.000157171	0.000129818
15	21	4.56508e-06	-4.18521e-05
15	22	4.01137e-06	1.50165e-05
15	23	-4.89352e-06	-2.01877e-06
15	24	5.25501e-06	1.28181e-06
15	25	1.28329e-05	-8.52639e-06
16	1	2.00825e-05	9.68738e-06
16	2	-8.01434e-05	6.23178e-05
16	3	0.000257137	-0.000305921
16	4	-0.000446378	0.00055504
16	5	0.000386085	-0.000719446
16	6	-0.000106457	0.000864648
16	7	-5.81476e-05	-0.000886358
16	8	-0.000112501	0.00085385
16	9	0.00041383	-0.000983488
16	10	-0.000447497	0.00100573
16	11	0.000172455	-0.000614233
16	12	6.2441e-05	0.000126545
16	13	-8.90372e-05	4.78048e-05
16	14	6.29991e-05	2.82376e-05
16	15	-6.74961e-05	-9.03043e-05
16	16	5.84667e-05	5.64605e-05
16	17	-3.16087e-05	6.67676e-07
16	18	1.76361e-05	-3.0106e-05
16	19	-1.58245e-05	2.87352e-05
16	20	4.54708e-06	-9.48767e-06
16	21	8.6354e-06	-9.37951e-06
16	22	-5.70275e-06	1.646e-05
16	23	-2.73565e-06	-1.4959e-05
16	24	5.56524e-06	1.2384e-05
16	25	-5.67401e-06	-7.93001e-06
17	1	-1.21261e-05	1.99638e-05
17	2	8.80181e-05	2.38908e-05
17	3	-0.000274004	-0.000278964
17	4	0.000432163	0.000563891
17	5	-0.000294854	-0.000502982
17	6	-2.21041e-05	0.000216432
17	7	0.000121058	-0.000187106
17	8	3.67011e-05	0.000372573
17	9	-0.000104237	-0.000338761
17	10	-7.63325e-05	0.000102513
17	11	0.000260215	-8.91903e-06
17	12	-0.000253891	7.28967e-05
17	13	0.000150817	-5.6593e-05
17	14	-8.4145e-05	-4.94313e-05
17	15	8.72125e-05	8.0605e-05
17	16	-0.000114432	-3.03684e-05
17	17	9.13079e-05	-9.78665e-07
17	18	-2.01104e-05	2.42198e-06
17	19	-1.85157e-05	-7.39774e-06
17	20	9.24265e-06	1.36562e-05
17	21	5.41966e-06	-6.82402e-06
17	22	-2.47797e-05	-1.45258e-05
17	23	5.8474e-05	3.90837e-05
17	24	-8.25238e-05	-5.28536e-05
17	25	7.24276e-05	4.49776e-05
18	1	1.19984e-05	4.01819e-05
18	2	-5.0165e-05	-0.000222874
18	3	0.000146575	0.000459724
18	4	-0.00038909	-0.000377696
18	5	0.000825145	9.13989e-07
18	6	-0.00117239	8.37516e-05
18	7	0.000983417	0.00022082
18	8	-0.000402784	-0.000386741
18	9	2.08359e-05	0.000234583
18	10	-3.10437e-07	-1.63334e-05
18	11	8.49696e-05	-0.0001057
18	12	-9.67242e-05	9.77879e-05
18	13	6.46431e-05	-2.2915e-05
18	14	-5.30403e-05	-1.75859e-05
18	15	3.77361e-05	2.33399e-05
18	16	-5.58385e-06	-3.18799e-05
18	17	-5.46142e-06	3.91758e-05
18	18	-4.34996e-06	-3.34339e-05
18	19	9.71761e-06	2.06461e-05
18	20	-1.00648e-05	-1.10747e-05
18	21	8.27177e-06	4.13177e-06
18	22	-1.43932e-07	8.35905e-07
18	23	-2.55353e-06	-2.5209e-06
18	24	-5.44013e-06	4.23439e-06
18	25	7.06578e-06	-5.90839e-06
19	1	-6.22442e-06	-2.91653e-05
19	2	3.06716e-05	0.000103318
19	3	-7.17583e-05	-0.000219142
19	4	0.000122565	0.000266158
19	5	-0.000155868	4.1814e-05
19	6	0.000127899	-0.00063825
19	7	-1.72822e-05	0.000977555
19	8	-0.000184685	-0.000773125
19	9	0.000389774	0.000293036
19	10	-0.000375808	1.72871e-05
19	11	0.000107702	3.2019e-05
19	12	1.19523e-05	-0.000108588
19	13	0.000450411	-0.000216872
19	14	-0.00125764	0.00078383
19	15	0.00167484	-0.00108437
19	16	-0.00138424	0.000919014
19	17	0.000754875	-0.000505038
19	18	-0.000269466	0.000158706
19	19	6.4995e-05	-1.32414e-05
19	20	-1.7681e-05	-2.92004e-06
19	21	7.71929e-06	-2.17172e-06
19	22	-8.12543e-06	1.64472e-06
19	23	1.74546e-05	-7.86184e-06
19	24	2.86504e-07	6.71783e-07
19	25	-5.89457e-05	3.58115e-05
20	1	2.72706e-05	1.72225e-05
20	2	-8.02732e-05	-0.000115904
20	3	0.000103139	0.000363233
20	4	-4.20337e-05	-0.000684039
20	5	-9.64469e-05	0.000974686
20	6	0.000135871	-0.00116989
20	7	4.77164e-05	0.00109393
20	8	-0.000255228	-0.000683618
20	9	0.000285367	0.000228649
20	10	-0.000193513	-5.56245e-05
20	11	9.91809e-05	9.30022e-05
20	12	-4.87573e-05	-7.77024e-05
20	13	2.66016e-05	-1.07169e-05
20	14	-1.68953e-05	4.67454e-05
20	15	1.36445e-05	-2.00214e-05
20	16	-1.60753e-06	-8.18582e-06
20	17	-9.49032e-06	2.00375e-05
20	18	6.5633e-06	-2.03527e-05
20	19	-8.07668e-06	1.1308e-05
20	20	1.66028e-05	2.84691e-07
20	21	-1.27933e-05	-9.90889e-06
20	22	1.13755e-06	1.48358e-05
20	23	3.03669e-06	-1.39494e-05
20	24	-2.41944e-06	1.02239e-05
20	25	1.86809e-06	-5.41967e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode48_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000633658	0
0	2	-0.00101238	0
0	3	0.00213564	0
0	4	-9.37857e-05	0
0	5	-0.00245688	0
0	6	0.00120104	0
0	7	0.0025002	0
0	8	-0.0034915	0
0	9	0.00162095	0
0	10	-0.00208262	0
0	11	0.00531732	0
0	12	-0.00629991	0
0	13	0.00403339	0
0	14	-0.00161262	0
0	15	0.000181741	0
0	16	0.000711413	0
0	17	-0.00099589	0
0	18	0.000670616	0
0	19	-0.000181604	0
0	20	-6.48245e-05	0
0	21	2.86137e-05	0
0	22	3.07326e-05	0
0	23	2.50145e-05	0
0	24	-6.8844e-05	0
0	25	5.14561e-05	0
1	1	0.00125728	-0.00113588
1	2	-0.0031148	0.0032463
1	3	0.00130205	-0.00185899
1	4	0.00351315	-0.00166899
1	5	-0.00310095	0.00137217
1	6	-0.00427804	0.000917337
1	7	0.00898006	-0.000361185
1	8	-0.00347624	-0.00186784
1	9	-0.00694847	0.00238396
1	10	0.0110363	-0.00127097
1	11	-0.00639257	0.00094292
1	12	0.000685031	-0.00168316
1	13	0.000755375	0.0015482
1	14	0.00020421	-0.000350349
1	15	-0.000672377	-0.000350345
1	16	0.000435043	0.000187341
1	17	-0.000206498	0.000135848
1	18	0.000253203	-0.000271009
1	19	-0.000503045	0.00026523
1	20	0.000503764	-0.000172794
1	21	5.62689e-05	1.24363e-05
1	22	-0.000631156	0.000108675
1	23	0.000545348	-9.38133e-05
1	24	-1.59454e-05	1.08671e-05
1	25	-0.000308256	2.8688e-05
2	1	-0.00160164	-1.3424e-05
2	2	-0.000908551	0.00048875
2	3	0.00535481	-0.000498749
2	4	-0.0029727	0.000278684
2	5	-0.00337559	-0.00191931
2	6	0.00271606	0.00393621
2	7	0.00371903	-0.00286983
2	8	-0.00668385	0.000927072
2	9	0.00536324	-0.00193225
2	10	-0.00418002	0.00336056
2	11	0.00358419	-0.00171704
2	12	-0.00239718	-0.000863521
2	13	0.00125599	0.00136395
2	14	-0.000769727	-0.000464875
2	15	0.000493421	-3.32654e-05
2	16	-0.000101642	-0.000179704
2	17	-0.000123821	0.000379219
2	18	6.90035e-05	-0.000169054
2	19	-6.26475e-05	-9.02326e-05
2	20	0.000170298	9.23682e-05
2	21	-0.000162813	8.7953e-06
2	22	7.24041e-05	-3.82616e-05
2	23	-2.72553e-05	2.16218e-05
2	24	-2.52242e-06	-2.5013e-05
2	25	3.27231e-05	3.74514e-05
3	1	0.0305739	-0.00468924
3	2	-0.0426583	0.00780244
3	3	-0.000228624	-0.00196644
3	4	0.0391005	-0.00606419
3	5	-0.0108058	0.00363155
3	6	-0.0399526	0.005497
3	7	0.0322774	-0.0061055
3	8	0.0285369	-0.00355112
3	9	-0.072361	0.0107489
3	10	0.0652232	-0.00921213
3	11	-0.033017	0.00412987
3	12	0.00910161	-0.000916386
3	13	-0.000838902	0.000207399
3	14	-4.16116e-05	-0.000472325
3	15	2.15049e-05	0.000483753
3	16	-3.79676e-05	-0.000167955
3	17	-0.000191713	5.20593e-05
3	18	8.07615e-05	-0.000166709
3	19	0.000400907	0.000192862
3	20	-0.000492677	-0.000111254
3	21	3.51925e-05	3.85825e-05
3	22	0.000325081	-1.07875e-06
3	23	-0.00024294	-8.90818e-07
3	24	2.04558e-05	-1.8725e-06
3	25	5.7317e-05	-6.86908e-06
4	1	-0.000275863	0.00246484
4	2	0.000753148	-0.00519418
4	3	-0.000334949	0.00255766
4	4	0.000173957	0.00452569
4	5	-0.0022774	-0.00703909
4	6	0.0032515	0.00157092
4	7	0.00152655	0.0045986
4	8	-0.00862722	-0.00529193
4	9	0.0100657	0.00238837
4	10	-0.00523397	4.18597e-05
4	11	0.000917651	-0.000626367
4	12	-0.000406884	-5.4581e-05
4	13	0.00113407	0.000699752
4	14	-0.000959981	-0.000378701
4	15	0.000314087	-0.000327088
4	16	9.48246e-05	0.000430257
4	17	-0.000200163	-0.000112809
4	18	7.377e-05	-6.06061e-05
4	19	6.68101e-05	6.41628e-05
4	20	-2.77308e-05	-1.87761e-05
4	21	-3.60973e-05	-2.68567e-05
4	22	-4.30252e-06	1.80239e-05
4	23	3.54182e-05	9.16514e-06
4	24	-1.37991e-05	6.46721e-06
4	25	1.38624e-06	-3.11871e-05
5	1	-0.543699	0.0584131
5	2	1.34418	-0.145429
5	3	-1.10972	0.12086
5	4	-0.421636	0.045799
5	5	1.46619	-0.160081
5	6	-0.591667	0.063708
5	7	-1.26933	0.141598
5	8	2.23815	-0.249118
5	9	-1.80174	0.202313
5	10	0.850133	-0.0983487
5	11	-0.223251	0.0282592
5	12	0.0233929	-0.00394688
5	13	-0.00236946	0.000246457
5	14	0.00265311	-0.000225241
5	15	0.000160824	0.000112171
5	16	-0.000376919	-5.69221e-05
5	17	-0.000280012	8.53695e-05
5	18	-0.000200811	-5.06441e-05
5	19	0.00098482	-4.67474e-05
5	20	-0.000852659	7.03444e-05
5	21	-0.000184032	2.42636e-05
5	22	0.00106242	-0.000122586
5	23	-0.00107174	0.00012762
5	24	0.000553357	-6.67143e-05
5	25	-0.000144087	1.96226e-05
6	1	-0.00233246	0.000272845
6	2	0.00589036	-0.000809965
6	3	-0.00519098	0.000854778
6	4	-0.000644291	0.000597139
6	5	0.00434514	-0.00319729
6	6	-0.00114486	0.0050566
6	7	-0.00403239	-0.00484743
6	8	0.00421141	0.0033037
6	9	-0.000313257	-0.00174926
6	10	-0.00179398	0.000463893
6	11	0.000682363	0.000153844
6	12	0.000512744	0.000314245
6	13	-0.00039071	-0.000832617
6	14	-2.58132e-05	0.000515277
6	15	0.000153288	3.24707e-05
6	16	-0.000120181	-0.00022284
6	17	9.99958e-05	0.000164632
6	18	-0.000131029	-5.5839e-05
6	19	9.34797e-05	3.34628e-06
6	20	8.13598e-06	-1.38314e-05
6	21	-3.01404e-05	1.56837e-05
6	22	-2.05381e-05	-3.98564e-06
6	23	3.16656e-05	1.28809e-06
6	24	-1.68975e-06	-1.00335e-06
6	25	-9.47116e-06	3.79865e-06
7	1	0.000990324	-0.00104209
7	2	-0.00259805	0.00355666
7	3	0.00301449	-0.00504828
7	4	-0.00140547	0.00221001
7	5	-0.000596635	0.00402767
7	6	0.00118665	-0.00882174
7	7	-0.000676212	0.00886581
7	8	-3.23914e-05	-0.00527543
7	9	0.000365214	0.00150668
7	10	5.9799e-05	0.000289723
7	11	-0.00076456	-0.000446933
7	12	0.000948524	0.000199883
7	13	-0.000632744	-0.000279128
7	14	0.000437068	0.000498786
7	15	-0.000448837	-0.00036921
7	16	0.000242539	4.02e-05
7	17	0.000141805	8.14366e-05
7	18	-0.00030792	-3.07172e-05
7	19	0.000178635	-1.23393e-05
7	20	4.60603e-05	3.26244e-05
7	21	-0.000155536	-3.41015e-05
7	22	0.000107668	-4.46182e-07
7	23	-3.18611e-05	2.97081e-05
7	24	8.13605e-06	-1.48663e-05
7	25	-1.1759e-05	-1.09053e-05
8	1	0.000438043	0.000193078
8	2	-0.00153555	-0.000668617
8	3	0.00156047	0.000308535
8	4	0.00115558	0.00203597
8	5	-0.00402664	-0.00486338
8	6	0.00390443	0.00565958
8	7	-0.00222053	-0.00395739
8	8	0.00119631	0.00119
8	9	-0.000248337	0.000528969
8	10	-0.000923872	-2.75966e-06
8	11	0.00107807	-0.00138097
8	12	-0.000189408	0.00136677
8	13	-0.000432038	-0.000204336
8	14	0.000374122	-0.000352119
8	15	-0.000150042	9.41052e-05
8	16	3.29099e-05	0.000114122
8	17	9.98219e-06	-6.37305e-05
8	18	-2.27732e-05	-1.21573e-05
8	19	2.7103e-05	3.60702e-05
8	20	-3.19935e-05	-2.09998e-05
8	21	3.05426e-05	2.1613e-06
8	22	-2.47612e-05	4.86377e-07
8	23	2.79546e-05	2.81115e-06
8	24	-3.49576e-05	-1.4362e-05
8	25	3.14119e-05	2.05726e-05
9	1	-5.78254e-05	0.000221604
9	2	-6.07006e-05	-0.00177202
9	3	0.000601455	0.00620159
9	4	-0.00130086	-0.0129802
9	5	0.00258137	0.0177573
9	6	-0.00482487	-0.0159411
9	7	0.00619573	0.00854442
9	8	-0.00480297	-0.00161201
9	9	0.00201336	-0.000862992
9	10	-0.000487302	0.000293556
9	11	0.000503122	0.000412967
9	12	-0.000626643	-0.000414616
9	13	0.000257508	0.000235431
9	14	8.21537e-05	-0.000147948
9	15	5.0774e-05	5.85756e-05
9	16	-0.000464889	4.50766e-05
9	17	0.000503143	-9.42339e-05
9	18	0.000361804	3.02473e-05
9	19	-0.00166996	0.000123185
9	20	0.00227479	-0.000223104
9	21	-0.0017627	0.000182734
9	22	0.000829256	-7.17153e-05
9	23	-0.000224262	-2.79526e-06
9	24	3.61715e-05	1.11627e-05
9	25	-4.14632e-06	4.41475e-06
10	1	0.000113755	-0.000901205
10	2	-0.000838981	0.00458465
10	3	0.00238392	-0.0112638
10	4	-0.00360533	0.0167635
10	5	0.00333403	-0.0165014
10	6	-0.00192355	0.0113902
10	7	0.000354231	-0.0059546
10	8	0.000774584	0.00271039
10	9	-0.00135264	-0.0012308
10	10	0.00142743	0.000439655
10	11	-0.000989396	8.07213e-05
10	12	0.000304546	-0.00024661
10	13	0.000136367	9.05629e-05
10	14	-0.00018741	9.51886e-05
10	15	5.65555e-05	-0.000137389
10	16	4.6748e-05	9.00205e-05
10	17	-7.24805e-05	-2.96694e-05
10	18	8.21383e-05	-2.89387e-07
10	19	-9.38674e-05	4.46883e-06
10	20	7.38673e-05	-1.45502e-05
10	21	-3.48666e-05	1.4982e-05
10	22	9.62105e-06	5.36898e-06
10	23	-4.69466e-06	-1.43432e-05
10	24	6.6615e-06	7.00816e-06
10	25	-4.84027e-06	-3.93472e-06
11	1	-0.000196708	-0.000202045
11	2	0.000289398	0.000563962
11	3	0.000456246	-0.000709846
11	4	-0.00186342	0.000554122
11	5	0.00274031	-0.000415269
11	6	-0.00264187	0.000168873
11	7	0.00200917	0.000437382
11	8	-0.00114142	-0.000609793
11	9	0.000409069	-0.000209075
11	10	-0.000102192	0.00102192
11	11	-2.13208e-06	-0.00104606
11	12	0.000104619	0.000726256
11	13	-0.000115568	-0.000469668
11	14	5.28906e-05	0.000222539
11	15	-4.27414e-05	-3.42783e-05
11	16	7.84204e-05	-1.96489e-05
11	17	-9.25075e-05	2.50422e-05
11	18	8.99739e-05	-2.00614e-05
11	19	-0.000100863	-1.19092e-05
11	20	9.82802e-05	3.70347e-05
11	21	-4.79199e-05	-2.66889e-05
11	22	-1.26266e-05	2.81864e-06
11	23	2.39739e-05	-1.99633e-07
11	24	1.12156e-05	1.03826e-05
11	25	-5.11866e-05	-1.20885e-05
12	1	-1.80183e-05	5.18265e-05
12	2	-2.41962e-06	-0.000480243
12	3	-4.67481e-06	0.001639
12	4	0.000491617	-0.00293754
12	5	-0.0016742	0.00303054
12	6	0.00280546	-0.00173619
12	7	-0.00274648	0.000348097
12	8	0.00147433	0.000285428
12	9	-0.00011468	-0.000403629
12	10	-0.000544479	0.000294474
12	11	0.000510081	8.68959e-05
12	12	-0.000132181	-0.000581231
12	13	-0.000150317	0.000743464
12	14	0.000141702	-0.00046763
12	15	-5.15016e-06	0.000144774
12	16	-5.77502e-05	-4.26692e-05
12	17	1.69697e-05	4.44683e-05
12	18	3.05908e-05	-1.77692e-05
12	19	-1.73972e-05	-6.92061e-06
12	20	-1.22127e-05	-9.55983e-07
12	21	1.16925e-05	1.26943e-05
12	22	1.51223e-06	-5.68353e-06
12	23	-7.98542e-06	-9.24455e-06
12	24	9.81126e-06	1.38331e-05
12	25	-9.79773e-06	-5.29736e-06
13	1	2.48652e-05	1.92704e-05
13	2	-0.000111398	-0.00019727
13	3	0.000240988	0.000709761
13	4	-0.00026322	-0.00120971
13	5	-0.00028797	0.00121395
13	6	0.00154039	-0.000951375
13	7	-0.00269613	0.000710256
13	8	0.00292372	-0.000231498
13	9	-0.00217884	-0.000519539
13	10	0.00109559	0.000911915
13	11	-0.000394492	-0.00066188
13	12	0.000213207	0.000274664
13	13	-8.31107e-05	-0.000108571
13	14	-0.000272153	5.51122e-05
13	15	0.000349983	-6.26427e-06
13	16	0.000468134	-5.41193e-05
13	17	-0.00178647	0.000156687
13	18	0.00244474	-0.000258249
13	19	-0.00195463	0.00025179
13	20	0.000955158	-0.000142962
13	21	-0.000247215	4.26164e-05
13	22	1.38243e-05	-4.79505e-06
13	23	-3.37527e-06	4.66542e-07
13	24	7.70579e-06	-3.42824e-06
13	25	-1.05378e-05	9.45462e-06
14	1	2.82925e-05	9.82479e-05
14	2	-0.000145311	-0.000585581
14	3	0.000327655	0.00133693
14	4	-0.000432805	-0.00155691
14	5	0.000391423	0.00105759
14	6	-0.000392572	-0.000650137
14	7	0.000576683	0.000874783
14	8	-0.000630878	-0.00124704
14	9	0.000397993	0.00101101
14	10	-0.000302345	-0.000319619
14	11	0.000398347	-0.000166866
14	12	-0.000236246	0.000256679
14	13	-9.11062e-05	-9.75387e-05
14	14	0.000185203	-7.1609e-05
14	15	-8.76267e-05	7.99632e-05
14	16	2.47812e-05	-1.45799e-05
14	17	-2.18173e-05	-5.21889e-06
14	18	3.24715e-06	7.67594e-07
14	19	3.45405e-05	-2.19777e-06
14	20	-4.74907e-05	-2.43988e-06
14	21	2.70482e-05	7.62764e-06
14	22	-3.01312e-06	-7.08184e-07
14	23	-3.1453e-06	-7.95051e-06
14	24	-5.49555e-07	6.40762e-06
14	25	2.16153e-06	6.39024e-07
15	1	-5.90493e-05	-8.89527e-05
15	2	0.000273972	0.000196714
15	3	-0.000539986	-5.70991e-05
15	4	0.000469322	-0.000498593
15	5	-5.70002e-05	0.00102627
15	6	-0.000297584	-0.000828517
15	7	0.000455808	-1.30411e-05
15	8	-0.000435109	0.000768764
15	9	0.000274594	-0.000959461
15	10	-0.00013214	0.000683662
15	11	4.01634e-05	-0.000373758
15	12	4.17255e-05	0.000244541
15	13	-4.15449e-05	-0.000155012
15	14	-9.83576e-06	4.54192e-05
15	15	-2.23273e-05	2.54538e-05
15	16	0.000100661	-6.0889e-05
15	17	-9.83142e-05	5.01785e-05
15	18	4.10853e-05	5.7361e-06
15	19	-2.28037e-05	-3.9287e-05
15	20	2.57341e-05	2.67766e-05
15	21	-1.69028e-06	-1.14836e-05
15	22	-1.16293e-05	1.25527e-05
15	23	-2.28016e-05	-1.84346e-05
15	24	7.90111e-05	2.21729e-05
15	25	-0.000126267	-2.21506e-05
16	1	-6.55919e-05	-2.32139e-05
16	2	0.000162838	0.000193761
16	3	-0.000250084	-0.000416367
16	4	0.000633553	0.000334133
16	5	-0.00115908	-7.96893e-05
16	6	0.00103657	0.00022
16	7	-0.000265326	-0.000605369
16	8	-0.000403104	0.000536828
16	9	0.000617722	-0.000131355
16	10	-0.000486541	-1.43776e-05
16	11	0.000201148	-6.52633e-05
16	12	3.37829e-05	8.31497e-05
16	13	-9.27507e-05	-5.33055e-05
16	14	5.4554e-05	4.13058e-05
16	15	-2.36601e-05	-2.29357e-05
16	16	1.06827e-05	6.70481e-06
16	17	-1.14581e-05	-5.513e-06
16	18	1.41015e-05	3.51965e-06
16	19	-1.10222e-05	4.75339e-07
16	20	1.22079e-05	7.25575e-07
16	21	-9.31649e-06	-4.44456e-06
16	22	-2.31212e-07	4.78728e-06
16	23	-1.93715e-06	-8.38515e-08
16	24	1.09873e-05	-3.08458e-06
16	25	-8.21272e-06	3.30393e-07
17	1	5.56168e-07	2.78911e-05
17	2	2.96405e-05	-0.000134941
17	3	-0.000192132	0.000251205
17	4	0.000465713	-0.000299806
17	5	-0.000484574	0.000264505
17	6	-2.69312e-05	-0.000157395
17	7	0.000699037	0.000224291
17	8	-0.000919298	-0.000525861
17	9	0.000493817	0.000523345
17	10	0.0001895	-3.63034e-05
17	11	-0.000447171	-0.000297124
17	12	3.09315e-05	0.000195469
17	13	0.000524948	-4.68269e-05
17	14	-0.000479458	2.09988e-05
17	15	-0.000273873	1.08795e-05
17	16	0.00104125	-7.79288e-05
17	17	-0.0011705	0.000120465
17	18	0.000751852	-0.000103654
17	19	-0.000286293	4.09609e-05
17	20	5.74393e-05	7.17774e-06
17	21	-1.29762e-05	-8.78371e-06
17	22	1.32526e-05	-7.34388e-07
17	23	-1.61692e-05	-5.05526e-06
17	24	3.72427e-05	1.01861e-05
17	25	-3.77166e-05	-6.53453e-06
18	1	1.7923e-05	3.71712e-05
18	2	2.28548e-05	-0.000160436
18	3	-7.17039e-06	0.000272604
18	4	-0.000341398	-9.43706e-05
18	5	0.000760277	-0.000243986
18	6	-0.000658592	0.000258165
18	7	0.000135295	-4.25008e-05
18	8	0.000222594	8.59536e-05
18	9	-0.000278241	-0.000417652
18	10	0.000226234	0.000617584
18	11	-0.000133926	-0.000453647
18	12	4.46446e-05	0.000171544
18	13	1.43591e-05	-5.04838e-05
18	14	-5.77212e-05	4.85406e-05
18	15	6.25622e-05	-4.95655e-05
18	16	-1.96709e-05	4.81463e-05
18	17	-3.39358e-05	-3.46624e-05
18	18	5.21138e-05	1.71083e-06
18	19	-2.66701e-05	1.06005e-05
18	20	-1.36808e-06	2.1183e-06
18	21	5.67116e-06	-5.70437e-06
18	22	-4.42837e-07	-1.5451e-06
18	23	-1.62316e-06	2.58059e-06
18	24	3.80466e-06	-1.46119e-06
18	25	-5.12005e-06	2.22221e-06
19	1	-8.2922e-06	-8.69253e-06
19	2	-1.51219e-05	2.4895e-05
19	3	0.00011094	-4.32169e-06
19	4	-0.000136678	-0.0001772
19	5	-6.65707e-05	0.000451078
19	6	0.00031399	-0.000478022
19	7	-0.000370014	0.000225361
19	8	0.000251103	-1.26272e-05
19	9	-9.09815e-05	-6.53505e-05
19	10	-1.89548e-05	0.000114535
19	11	9.85844e-05	-0.000136604
19	12	-0.000168474	0.000109211
19	13	0.00018863	-5.90829e-05
19	14	-0.000144253	1.14779e-05
19	15	7.00837e-05	1.83586e-05
19	16	-1.19464e-05	-2.5356e-05
19	17	-1.92221e-05	1.45683e-05
19	18	2.98888e-05	1.27947e-06
19	19	-1.64732e-05	-6.466e-06
19	20	4.02408e-07	5.22275e-06
19	21	-1.78612e-05	-7.78223e-06
19	22	5.86351e-05	1.19792e-05
19	23	-8.65786e-05	-1.2965e-05
19	24	8.78526e-05	9.29655e-06
19	25	-6.29558e-05	-4.14646e-06
20	1	4.82324e-05	9.13977e-06
20	2	-0.000178993	-2.98955e-05
20	3	0.000297555	7.29919e-05
20	4	-0.000326285	-7.25639e-05
20	5	0.000355718	-5.61199e-05
20	6	-0.000315865	0.000227828
20	7	3.71065e-05	-0.00030863
20	8	0.000244751	0.000310836
20	9	-0.000162194	-0.000245762
20	10	-0.000160231	9.21674e-05
20	11	0.000301108	4.96245e-05
20	12	-0.000157651	-7.70034e-05
20	13	-2.83229e-05	4.36526e-05
20	14	7.26493e-05	-3.52915e-05
20	15	-1.56605e-05	4.38421e-05
20	16	-2.60313e-05	-3.60668e-05
20	17	2.19428e-05	1.19743e-05
20	18	-1.10363e-05	1.16847e-05
20	19	1.33558e-05	-2.01261e-05
20	20	-1.51549e-05	1.15546e-05
20	21	5.78714e-06	1.07147e-06
20	22	5.01518e-06	-6.62891e-06
20	23	-6.5648e-06	4.24019e-06
20	24	3.15902e-06	1.20019e-06
20	25	-2.15865e-06	-2.76272e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode49_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00695549	0
0	2	0.00467329	0
0	3	0.00396664	0
0	4	-0.00638984	0
0	5	-0.00149586	0
0	6	0.00535226	0
0	7	0.000786448	0
0	8	-0.00526185	0
0	9	0.0015616	0
0	10	0.00380756	0
0	11	-0.00514261	0
0	12	0.00404648	0
0	13	-0.00315433	0
0	14	0.00219932	0
0	15	-0.000623891	0
0	16	-0.000815984	0
0	17	0.00125531	0
0	18	-0.00074753	0
0	19	0.000107201	0
0	20	0.000131979	0
0	21	-7.36477e-05	0
0	22	-4.33364e-05	0
0	23	0.000122152	0
0	24	-0.000136293	0
0	25	7.84053e-05	0
1	1	0.000814165	0.000526822
1	2	-0.00148486	0.000394363
1	3	0.00113695	-0.000463515
1	4	-0.000140046	-0.000590826
1	5	-0.00116138	0.000722455
1	6	0.00221853	-0.00137972
1	7	-0.000895662	0.00324937
1	8	-0.00298775	-0.00295984
1	9	0.00628605	-0.00070223
1	10	-0.00622116	0.0041394
1	11	0.00320533	-0.00419267
1	12	-0.000525324	0.00196288
1	13	0.000172547	-0.000194278
1	14	-0.000753599	-0.000338544
1	15	0.000833766	0.000354137
1	16	-0.000538019	-0.000328102
1	17	0.000135854	0.000327599
1	18	0.000178418	-0.000212332
1	19	-0.000172027	-0.000180908
1	20	9.25722e-06	0.000425365
1	21	7.72577e-05	1.67194e-05
1	22	-8.64849e-05	-0.000622615
1	23	3.61904e-05	0.000538914
1	24	4.03369e-05	2.03432e-05
1	25	-7.15186e-05	-0.000316184
2	1	-0.000445145	-0.00106744
2	2	0.000900415	0.000475126
2	3	-0.000382013	0.00178096
2	4	-0.00118655	-0.00167614
2	5	0.0014079	-0.00179168
2	6	0.00159316	0.00380696
2	7	-0.00420386	-0.00163173
2	8	0.00209395	-0.00023332
2	9	0.00203612	-0.00219079
2	10	-0.00282487	0.00538489
2	11	0.000484189	-0.00465446
2	12	0.000928843	0.00144375
2	13	-0.000599371	0.000248386
2	14	0.000714238	-3.92412e-05
2	15	-0.00124142	-0.000218243
2	16	0.000744597	8.15168e-05
2	17	0.000197662	6.51232e-05
2	18	-0.000425962	-0.000148648
2	19	0.000164827	0.000119398
2	20	-1.18018e-05	-3.87804e-05
2	21	2.02518e-05	2.49195e-05
2	22	-3.05853e-05	-2.8283e-05
2	23	6.51462e-06	-8.7099e-08
2	24	4.24962e-06	3.31614e-05
2	25	2.60752e-06	-4.54729e-05
3	1	0.0142426	-0.00692772
3	2	-0.0187723	0.0110277
3	3	-0.00196027	-0.003388
3	4	0.0184278	-0.00675762
3	5	-0.00397606	0.00534512
3	6	-0.0178874	0.00493902
3	7	0.0125101	-0.010319
3	8	0.0145026	0.00537364
3	9	-0.0318819	0.00261603
3	10	0.0261707	-0.00579932
3	11	-0.010521	0.0041428
3	12	0.000919126	-0.00136391
3	13	0.000477042	-0.000361833
3	14	0.00045708	0.000694311
3	15	-0.000480996	-0.000215966
3	16	7.32187e-05	-0.000326516
3	17	0.000109055	0.000522701
3	18	-0.000117675	-0.00023157
3	19	2.41089e-05	-0.000281165
3	20	8.29986e-05	0.000438088
3	21	-9.21005e-05	-8.85266e-05
3	22	5.68569e-05	-0.000266931
3	23	-5.41308e-05	0.000231848
3	24	3.92804e-05	-7.40525e-06
3	25	1.3069e-05	-7.92479e-05
4	1	0.000420222	0.000505648
4	2	-0.000811933	-0.00123924
4	3	-0.000229756	0.0011996
4	4	0.00218633	-2.79854e-05
4	5	-0.00166794	-0.00133972
4	6	-0.00130518	0.00178068
4	7	0.00162974	-0.000466207
4	8	0.00242078	-0.0023102
4	9	-0.00664647	0.00419288
4	10	0.00741376	-0.00337063
4	11	-0.00495599	0.000746425
4	12	0.00180407	0.00153585
4	13	-6.11468e-05	-0.00198537
4	14	-0.000256349	0.000983545
4	15	0.000159264	-9.8044e-05
4	16	-0.00014686	-0.000112815
4	17	0.000159026	0.000106329
4	18	-5.91467e-05	-9.84704e-05
4	19	-7.87834e-05	3.77607e-05
4	20	9.08895e-05	4.50584e-05
4	21	-2.63815e-05	-7.21333e-05
4	22	-3.6243e-06	3.68152e-05
4	23	9.61579e-06	5.28762e-06
4	24	-4.34846e-06	-1.56397e-05
4	25	-2.96602e-06	5.5074e-07
5	1	-0.0612697	-0.543472
5	2	0.150067	1.34437
5	3	-0.121382	-1.11147
5	4	-0.0505475	-0.419065
5	5	0.164481	1.46561
5	6	-0.0637363	-0.594173
5	7	-0.143339	-1.2658
5	8	0.246918	2.23557
5	9	-0.194478	-1.8005
5	10	0.0888829	0.849509
5	11	-0.0219313	-0.221785
5	12	0.00181951	0.0208509
5	13	-0.000274708	-0.000229423
5	14	0.00051419	0.00178352
5	15	-0.000238261	0.000262442
5	16	0.000261227	-0.000323599
5	17	-0.000450435	-0.000273706
5	18	0.000342164	-0.000284635
5	19	-6.54001e-06	0.0010814
5	20	-0.000129842	-0.000927149
5	21	2.36409e-05	-0.000111592
5	22	6.33721e-05	0.00100088
5	23	-4.76168e-05	-0.00106544
5	24	8.59342e-06	0.00059388
5	25	1.50501e-06	-0.000170316
6	1	-0.000793245	0.000916748
6	2	0.00251479	-0.00375332
6	3	-0.00298862	0.00613139
6	4	0.000365865	-0.00389418
6	5	0.00296292	-0.00186003
6	6	-0.00270025	0.00577058
6	7	-0.00155939	-0.0060314
6	8	0.00542156	0.00520785
6	9	-0.00514183	-0.00444984
6	10	0.00196443	0.00271505
6	11	0.00050974	-0.000478736
6	12	-0.00109604	-0.000594412
6	13	0.000865344	0.000322432
6	14	-0.000512138	0.000214235
6	15	0.000114558	-0.000279856
6	16	0.000175828	-4.10847e-06
6	17	-0.000205958	0.000171041
6	18	2.44287e-05	-0.000113927
6	19	0.00011563	4.15635e-05
6	20	-7.05402e-05	-2.00054e-05
6	21	-1.74247e-05	-9.04719e-06
6	22	1.6488e-05	4.03794e-05
6	23	1.71756e-05	-4.67134e-05
6	24	-2.07e-05	3.57098e-05
6	25	1.37518e-05	-1.91119e-05
7	1	-0.00390046	-0.00284783
7	2	0.014982	0.0107988
7	3	-0.025947	-0.0176768
7	4	0.021419	0.0120256
7	5	0.00270394	0.00645109
7	6	-0.0296996	-0.0233662
7	7	0.0390827	0.0267926
7	8	-0.0293588	-0.0190855
7	9	0.0147514	0.00923188
7	10	-0.00538775	-0.00266054
7	11	0.00116325	4.18605e-05
7	12	0.00059921	0.000312884
7	13	-0.000878317	-0.000247808
7	14	0.000501845	0.000275904
7	15	-0.000300925	-4.09068e-06
7	16	0.00021676	-0.000363656
7	17	-6.36504e-05	0.000225763
7	18	2.96147e-05	0.000173472
7	19	-0.000115968	-0.000221652
7	20	0.000121319	-7.13794e-06
7	21	-5.4524e-05	0.000106915
7	22	1.83873e-05	-2.82469e-05
7	23	-7.49695e-06	-4.11491e-05
7	24	6.34459e-07	3.09715e-05
7	25	-8.46134e-06	4.4532e-06
8	1	0.000923789	-0.00143096
8	2	-0.00467369	0.00445635
8	3	0.00959273	-0.0055505
8	4	-0.00835179	0.00192011
8	5	-0.00225249	0.00353607
8	6	0.0141992	-0.00560767
8	7	-0.0181405	0.00310464
8	8	0.0138777	0.000448655
8	9	-0.00698569	-0.00193108
8	10	0.00183243	0.00167984
8	11	0.000304373	-0.00107538
8	12	-0.000364615	0.000373408
8	13	3.2432e-06	0.000252037
8	14	-1.8411e-05	-0.000275134
8	15	0.000179626	-0.000106879
8	16	-0.00020856	0.000251725
8	17	0.000138032	-0.000123081
8	18	-7.30049e-05	2.77065e-05
8	19	4.45155e-05	-1.12316e-05
8	20	-5.27032e-06	2.19129e-05
8	21	-5.40977e-05	-6.19913e-05
8	22	7.15631e-05	8.38682e-05
8	23	-2.43921e-05	-5.36344e-05
8	24	-2.84676e-05	1.71781e-05
8	25	3.18845e-05	-1.5271e-05
9	1	0.000397147	-8.6787e-05
9	2	-0.00276319	0.00109734
9	3	0.00853193	-0.00365126
9	4	-0.0159153	0.00631849
9	5	0.0199708	-0.00683818
9	6	-0.0175639	0.00504729
9	7	0.0110444	-0.00261337
9	8	-0.00480869	0.000389911
9	9	0.000843436	0.00131848
9	10	0.000860115	-0.00160887
9	11	-0.00101937	0.000710576
9	12	0.000613498	-0.000122344
9	13	-0.000198477	0.000169927
9	14	-5.01234e-05	-0.000104116
9	15	7.32876e-05	-3.2896e-05
9	16	-3.74033e-05	-0.00025943
9	17	7.05314e-05	0.000471433
9	18	-4.39364e-05	0.000299245
9	19	-0.000115499	-0.00164753
9	20	0.000244916	0.00227094
9	21	-0.000213279	-0.00176525
9	22	0.000100188	0.00086025
9	23	-2.85702e-05	-0.000246115
9	24	1.14502e-05	1.84072e-05
9	25	-9.32746e-06	1.19736e-05
10	1	-0.000363746	0.000272724
10	2	0.00200334	-0.00160305
10	3	-0.00562538	0.00486843
10	4	0.0101963	-0.00923044
10	5	-0.0128673	0.0112634
10	6	0.0117316	-0.00868854
10	7	-0.00784599	0.00399751
10	8	0.00371208	-0.00123723
10	9	-0.000899911	0.000897462
10	10	-0.000340649	-0.000809445
10	11	0.000410091	0.000181011
10	12	-9.7006e-05	0.000229164
10	13	-7.37077e-05	-0.0002071
10	14	0.000165557	0.000125512
10	15	-0.000138855	-7.57868e-05
10	16	-5.77835e-05	4.61018e-06
10	17	0.000167756	3.31239e-05
10	18	-0.000110833	-2.79705e-05
10	19	3.78003e-05	5.44176e-06
10	20	-8.14301e-06	1.57298e-05
10	21	6.5778e-06	-1.47093e-05
10	22	-1.16889e-05	-2.1644e-06
10	23	9.16845e-06	1.67142e-05
10	24	-1.8217e-06	-1.86926e-05
10	25	-7.55868e-06	8.85982e-06
11	1	0.000119186	-0.000112319
11	2	-0.000643435	0.000409593
11	3	0.00188264	-0.000535596
11	4	-0.00372257	0.000351297
11	5	0.00524695	-0.000460044
11	6	-0.00519168	0.0010023
11	7	0.00362729	-0.00117905
11	8	-0.00213793	0.00057903
11	9	0.00128285	0.000279917
11	10	-0.000364781	-0.000866436
11	11	-0.000462082	0.0010172
11	12	0.000526643	-0.000802909
11	13	-0.000101015	0.00052039
11	14	-9.99622e-05	-0.000352911
11	15	-1.02494e-05	0.000246419
11	16	9.84139e-05	-0.000159575
11	17	-6.8237e-05	0.000116204
11	18	3.56578e-05	-8.93774e-05
11	19	-3.48117e-05	3.80583e-05
11	20	3.10553e-05	1.59655e-05
11	21	-1.48394e-05	-3.71497e-05
11	22	-4.79798e-06	2.95514e-05
11	23	1.49729e-05	-8.52639e-06
11	24	-1.07616e-05	-2.16053e-05
11	25	-2.9357e-06	5.58766e-05
12	1	0.000323371	0.000107065
12	2	-0.00158872	-0.000297529
12	3	0.00318219	0.000389657
12	4	-0.00288215	-0.000156537
12	5	8.65207e-05	-0.000528369
12	6	0.00253194	0.00127192
12	7	-0.00275796	-0.00142655
12	8	0.00137189	0.000941981
12	9	-0.000141195	-0.000360933
12	10	-7.1705e-05	8.54969e-05
12	11	-0.000299327	-0.000129335
12	12	0.00035366	0.000275433
12	13	-0.000105946	-0.000230394
12	14	4.75863e-05	-2.97599e-05
12	15	-0.000120781	0.000214759
12	16	7.98175e-05	-0.000172607
12	17	1.22568e-05	5.35457e-05
12	18	-3.41782e-05	-5.4295e-06
12	19	1.26512e-05	1.28122e-05
12	20	5.03732e-06	-2.22751e-05
12	21	-6.49964e-06	1.95353e-05
12	22	1.53267e-06	-7.20569e-06
12	23	-7.02975e-06	-5.57182e-06
12	24	1.19514e-05	7.57629e-06
12	25	-5.82247e-06	-3.78816e-06
13	1	-0.000169427	5.09609e-05
13	2	0.000726928	-0.000353174
13	3	-0.00153342	0.00086503
13	4	0.00242505	-0.000989941
13	5	-0.00330173	0.00052912
13	6	0.00338188	-0.00022445
13	7	-0.00192944	0.000533502
13	8	1.41667e-05	-0.000945384
13	9	0.000581401	0.000806754
13	10	-2.5075e-05	-0.000159843
13	11	-0.0003991	-0.000345635
13	12	0.000353975	0.000341543
13	13	-0.000126414	-2.54607e-05
13	14	-4.70129e-05	-0.00035733
13	15	3.58265e-05	0.000428456
13	16	8.88344e-05	0.000337609
13	17	-0.000207837	-0.00164967
13	18	0.000266889	0.00235868
13	19	-0.000223391	-0.00191861
13	20	0.000111926	0.000965147
13	21	-3.08526e-05	-0.000292056
13	22	1.34386e-05	5.27325e-05
13	23	-1.73064e-05	-9.62475e-06
13	24	1.22433e-05	-6.72357e-06
13	25	-5.30241e-06	7.47427e-06
14	1	8.84747e-05	3.66871e-05
14	2	-0.000164258	-0.000316772
14	3	-0.000140492	0.000883804
14	4	0.000634815	-0.0013026
14	5	-0.000606595	0.00101623
14	6	0.000107681	-0.00014544
14	7	0.000189417	-0.000591294
14	8	-0.000170001	0.00086191
14	9	0.000184469	-0.000774026
14	10	-0.000249353	0.000531134
14	11	0.000127023	-0.000329306
14	12	4.58388e-05	0.00015725
14	13	-1.58969e-05	3.61552e-05
14	14	-7.81458e-05	-0.000153728
14	15	5.93893e-05	0.000125027
14	16	-6.96218e-06	-2.99996e-05
14	17	6.75581e-06	-2.91942e-05
14	18	-2.51101e-05	4.34152e-05
14	19	1.60485e-05	-3.52586e-05
14	20	1.15516e-05	1.10973e-05
14	21	-2.12612e-05	5.20907e-06
14	22	1.40001e-05	1.61658e-06
14	23	-1.62328e-05	-1.19766e-05
14	24	2.03946e-05	1.41623e-05
14	25	-8.93364e-06	-1.49723e-05
15	1	-5.31545e-05	-5.80547e-06
15	2	0.000225107	-0.000102843
15	3	-0.000293548	0.000489619
15	4	0.000117476	-0.000918392
15	5	-0.000173746	0.00100739
15	6	0.000674451	-0.00079788
15	7	-0.000972257	0.000669645
15	8	0.000629838	-0.000655531
15	9	-0.000113671	0.000372136
15	10	-4.17171e-05	3.31879e-05
15	11	-9.43472e-05	-8.27874e-05
15	12	0.000195432	-8.79045e-05
15	13	-0.000146251	0.000127805
15	14	4.61945e-05	-6.0623e-05
15	15	-1.91316e-05	2.39866e-05
15	16	5.68067e-05	-3.22497e-05
15	17	-6.28844e-05	5.11997e-05
15	18	2.92984e-05	-6.38782e-05
15	19	-6.79125e-06	5.5284e-05
15	20	2.08462e-06	-2.08271e-05
15	21	2.95712e-06	-5.73018e-06
15	22	-6.61755e-06	-6.32411e-06
15	23	-1.4055e-06	4.23778e-05
15	24	1.21616e-05	-8.26284e-05
15	25	-1.55481e-05	0.000122967
16	1	-6.21286e-05	-1.7802e-05
16	2	0.000232994	0.000101634
16	3	-0.000135594	-0.000213476
16	4	-0.000571674	0.000169584
16	5	0.00115528	0.000200104
16	6	-0.000739637	-0.000725679
16	7	-0.000248126	0.000937387
16	8	0.000826713	-0.000614162
16	9	-0.000701087	8.43163e-05
16	10	0.000257405	0.000173228
16	11	8.54431e-05	-9.28927e-05
16	12	-0.000221822	-4.20967e-05
16	13	0.000189032	8.36188e-05
16	14	-5.72068e-05	-8.32962e-05
16	15	-4.24358e-05	6.49345e-05
16	16	5.86384e-05	-3.24953e-05
16	17	-5.5314e-05	1.3429e-05
16	18	6.29368e-05	-5.2101e-06
16	19	-6.03563e-05	-7.40474e-06
16	20	4.265e-05	1.587e-05
16	21	-2.125e-05	-1.02114e-05
16	22	2.1629e-06	-4.62394e-06
16	23	7.45785e-06	1.54924e-05
16	24	-4.10431e-06	-1.27222e-05
16	25	-3.47614e-06	3.71303e-06
17	1	-6.96014e-06	2.32625e-05
17	2	4.15724e-05	5.57006e-05
17	3	-0.000154464	-0.000273964
17	4	0.000409057	0.000287777
17	5	-0.000574228	1.85146e-05
17	6	0.000300537	-0.000173335
17	7	0.000188329	1.29105e-06
17	8	-0.000384463	2.5199e-05
17	9	0.000271397	0.00016324
17	10	-0.000151954	-0.000141563
17	11	0.000106893	2.36615e-05
17	12	-7.98798e-05	-0.000270611
17	13	9.89389e-05	0.000683727
17	14	-0.000116535	-0.00056496
17	15	2.43774e-05	-0.000219784
17	16	0.000110389	0.001001
17	17	-0.000154779	-0.00115018
17	18	0.000114809	0.000744666
17	19	-6.19839e-05	-0.000284079
17	20	2.7541e-05	6.10793e-05
17	21	-1.1469e-05	-1.47475e-05
17	22	3.6288e-06	5.7537e-06
17	23	2.4667e-06	-5.85668e-06
17	24	-2.23618e-06	3.1183e-05
17	25	-3.09844e-07	-3.37386e-05
18	1	9.28788e-06	5.82921e-05
18	2	-0.000129838	-0.000231763
18	3	0.000402492	0.000475929
18	4	-0.000646685	-0.000580452
18	5	0.000707152	0.000357672
18	6	-0.000630133	8.688e-05
18	7	0.000512583	-0.000486683
18	8	-0.000377016	0.000616933
18	9	0.000277476	-0.000418753
18	10	-0.000247828	0.000133388
18	11	0.000202175	1.13393e-05
18	12	-0.000124124	-3.35234e-05
18	13	6.86015e-05	-1.80813e-05
18	14	-7.70444e-06	6.00737e-05
18	15	-5.47085e-05	-7.98034e-06
18	16	5.39716e-05	-5.35822e-05
18	17	-7.82694e-06	4.42207e-05
18	18	-1.91211e-05	-1.24736e-05
18	19	1.74979e-05	-6.51804e-07
18	20	-8.06097e-06	5.89425e-06
18	21	-3.63165e-08	-7.9634e-06
18	22	4.7422e-06	4.51223e-06
18	23	-7.07641e-06	-1.54258e-06
18	24	7.63749e-06	2.76652e-06
18	25	-4.78016e-06	-4.85183e-06
19	1	-1.44321e-05	2.12395e-05
19	2	7.72297e-05	-9.09018e-05
19	3	-0.000109961	0.000124212
19	4	-8.59033e-05	-2.01043e-06
19	5	0.000386372	-0.000177975
19	6	-0.000363232	0.000216515
19	7	2.22694e-06	-3.83884e-05
19	8	0.000318961	-0.000202495
19	9	-0.000374598	0.000241065
19	10	0.000174053	-3.79145e-05
19	11	5.40997e-05	-0.00020606
19	12	-8.06038e-05	0.000329067
19	13	-1.7967e-05	-0.000294131
19	14	4.26863e-05	0.000166217
19	15	1.4848e-05	-6.42409e-05
19	16	-4.8862e-05	3.05479e-05
19	17	2.62552e-05	-2.14024e-05
19	18	1.06767e-05	4.33778e-06
19	19	-1.72208e-05	1.02844e-05
19	20	-1.21961e-06	-1.32822e-05
19	21	8.34172e-06	2.4506e-05
19	22	2.33715e-06	-5.55434e-05
19	23	-1.03871e-05	8.75324e-05
19	24	8.16082e-06	-9.70368e-05
19	25	-3.09681e-06	7.45186e-05
20	1	4.67744e-05	-8.88226e-06
20	2	-0.000195514	3.51034e-05
20	3	0.000374545	2.68208e-06
20	4	-0.000362602	-0.000213287
20	5	0.000236427	0.000345063
20	6	-0.000306009	-0.000120236
20	7	0.000373878	-0.000221139
20	8	-0.000151732	0.000368958
20	9	-4.78747e-05	-0.000297674
20	10	3.98342e-05	0.000121143
20	11	-4.40719e-05	3.00401e-05
20	12	8.53266e-05	-8.55979e-05
20	13	-7.09023e-05	6.27496e-05
20	14	3.73214e-05	-1.21329e-05
20	15	-1.72351e-05	-2.00717e-05
20	16	-5.49702e-06	2.09327e-05
20	17	2.44124e-05	-1.37055e-05
20	18	-1.87992e-05	1.16066e-05
20	19	1.31941e-07	-5.57666e-06
20	20	7.70335e-06	-4.62489e-06
20	21	-5.81343e-06	1.19534e-05
20	22	3.24945e-06	-1.30228e-05
20	23	4.09174e-07	8.34852e-06
20	24	-4.7192e-06	-2.05548e-06
20	25	5.77727e-06	-4.645e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode4_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00695225	0
0	2	0.0132022	0
0	3	-0.00927632	0
0	4	-0.00407466	0
0	5	0.0148699	0
0	6	-0.0198006	0
0	7	0.020959	0
0	8	-0.0177992	0
0	9	0.0107484	0
0	10	-0.00382713	0
0	11	0.000953166	0
0	12	-0.00128283	0
0	13	0.00110076	0
0	14	0.000489355	0
0	15	-0.001526	0
0	16	0.00117026	0
0	17	-0.000440051	0
0	18	8.08405e-05	0
0	19	0.000168819	0
0	20	-0.000382413	0
0	21	0.00027379	0
0	22	-3.64081e-05	0
0	23	-3.28742e-07	0
0	24	-6.7524e-05	0
0	25	6.54359e-05	0
1	1	-0.00357019	-0.00462519
1	2	0.0190951	0.0224606
1	3	-0.0326369	-0.0357545
1	4	0.029188	0.0253839
1	5	-0.0179792	-0.0032411
1	6	0.011452	-0.00902267
1	7	-0.00791669	0.00721646
1	8	0.00388796	-0.00123091
1	9	-0.00146591	-0.0012611
1	10	0.00115597	0.00102234
1	11	-0.000549174	-0.000905791
1	12	-0.000793289	0.000857072
1	13	0.0015392	-0.000144446
1	14	-0.00137545	-0.00040699
1	15	0.00102766	0.000308989
1	16	-0.000874918	-0.00020927
1	17	0.00066664	0.00014334
1	18	-0.000295551	0.000154252
1	19	-1.49105e-05	-0.000309149
1	20	0.000125439	0.000197629
1	21	-7.43018e-05	-0.000134055
1	22	-4.04519e-06	0.000130002
1	23	3.30816e-06	-5.37762e-05
1	24	3.52172e-05	-1.46192e-05
1	25	-3.01119e-05	1.1331e-05
2	1	-1.08543	-1.60947
2	2	2.55971	3.79433
2	3	-3.39628	-5.03175
2	4	3.1108	4.60276
2	5	-2.09253	-3.08771
2	6	1.0431	1.53483
2	7	-0.375112	-0.555526
2	8	0.0911914	0.14275
2	9	-0.0137796	-0.028222
2	10	0.00129291	0.00699552
2	11	0.00102062	-0.00175306
2	12	-0.00186968	-0.000562212
2	13	0.00139918	0.000273877
2	14	-0.000707433	0.000586209
2	15	0.000196051	-0.000619769
2	16	0.000298625	0.000338242
2	17	-0.000724639	-0.000206748
2	18	0.000879164	0.000151626
2	19	-0.000660981	-0.000113077
2	20	0.000341885	6.63653e-05
2	21	-0.000229712	1.51792e-05
2	22	0.000219109	-7.19465e-05
2	23	-0.000125201	4.41665e-05
2	24	1.45186e-05	2.15579e-05
2	25	2.30356e-05	-5.06814e-05
3	1	0.00321909	0.00455655
3	2	-0.00831522	-0.0109293
3	3	0.0125491	0.0113747
3	4	-0.0129016	-0.00340396
3	5	0.00792058	-0.00558047
3	6	-0.00043343	0.00832232
3	7	-0.00523595	-0.00512457
3	8	0.00741432	-0.000219232
3	9	-0.00660972	0.00445603
3	10	0.00391343	-0.00558973
3	11	-0.00101712	0.0042781
3	12	-0.000577148	-0.00241612
3	13	0.000959576	0.000747654
3	14	-0.000965875	0.000121254
3	15	0.000805411	0.00013313
3	16	-0.000418247	-0.000462367
3	17	1.82988e-05	0.000247576
3	18	0.000105586	-6.97096e-06
3	19	2.35179e-05	-4.31165e-05
3	20	-0.000103914	7.47747e-05
3	21	3.29885e-05	-0.00010355
3	22	5.62426e-05	7.20457e-05
3	23	-9.35093e-05	8.07999e-07
3	24	7.97813e-05	-4.55001e-05
3	25	-2.84638e-05	4.78841e-05
4	1	0.00185848	-0.00125208
4	2	-0.00338489	0.00313917
4	3	0.00183469	-0.00384584
4	4	0.00184767	0.00379393
4	5	-0.00444385	-0.00493367
4	6	0.00376595	0.00609017
4	7	-0.000464761	-0.00426258
4	8	-0.00256119	0.000202007
4	9	0.00279183	0.00243225
4	10	-0.000312576	-0.00216174
4	11	-0.00205622	0.000535417
4	12	0.00199805	0.000490727
4	13	-0.000561543	-0.000412228
4	14	-0.000203744	-6.41973e-05
4	15	7.95532e-05	0.000192441
4	16	0.000210913	5.81291e-05
4	17	-0.000246834	-0.000188169
4	18	4.17193e-05	1.69876e-05
4	19	0.00010726	0.000110026
4	20	-8.03586e-05	-4.39875e-05
4	21	2.4792e-05	-2.96828e-05
4	22	8.82783e-06	2.00962e-05
4	23	-5.05948e-05	2.82928e-05
4	24	5.69538e-05	-5.26741e-05
4	25	-2.18064e-05	2.38874e-05
5	1	0.00047335	0.000498448
5	2	-0.00138988	-0.00139286
5	3	0.00218765	0.00254501
5	4	-0.00243539	-0.00429022
5	5	0.002138	0.00552833
5	6	-0.0011633	-0.0042524
5	7	-0.000494724	0.00162584
5	8	0.0011514	-0.000739308
5	9	0.00065476	0.00157781
5	10	-0.00271481	-0.00172276
5	11	0.00242047	0.000725012
5	12	-0.000877633	2.36517e-05
5	13	1.34825e-05	-0.000134738
5	14	0.000243404	0.00015323
5	15	-0.000286975	-0.000105033
5	16	9.92418e-05	-0.000130481
5	17	3.16448e-05	0.00028744
5	18	2.66186e-05	-0.000216018
5	19	-6.01506e-05	6.57092e-05
5	20	6.72617e-06	-6.188e-06
5	21	3.63353e-05	3.92408e-05
5	22	-2.02487e-05	-5.35991e-05
5	23	-1.34362e-05	3.15057e-05
5	24	4.87796e-06	-2.57363e-05
5	25	1.96285e-05	2.61326e-05
6	1	0.000357056	5.1779e-05
6	2	-0.000587526	-0.000345696
6	3	-0.00100394	0.000232822
6	4	0.00331362	0.00153589
6	5	-0.00313272	-0.00392016
6	6	0.000801607	0.00410865
6	7	0.000649607	-0.00170098
6	8	7.12236e-05	-0.00103542
6	9	-0.00161158	0.00226844
6	10	0.00203402	-0.00188785
6	11	-0.00102254	0.000861356
6	12	-0.000208253	0.000215912
6	13	0.000652523	-0.00107699
6	14	-0.00031778	0.00124276
6	15	-0.000249675	-0.000939216
6	16	0.000580654	0.000777988
6	17	-0.000556397	-0.000694066
6	18	0.000379729	0.000436491
6	19	-0.000280136	-0.000141275
6	20	0.000245141	-3.04647e-05
6	21	-0.000176402	0.000108479
6	22	0.000104549	-0.000123411
6	23	-6.61963e-05	8.04795e-05
6	24	3.76036e-05	-2.55734e-05
6	25	-1.05365e-05	8.26425e-07
7	1	0.000713954	0.000474093
7	2	-0.00166214	-0.00110069
7	3	0.00125124	0.000528132
7	4	0.000796116	0.00135341
7	5	-0.00276601	-0.00219828
7	6	0.00278295	0.000213797
7	7	-0.00113082	0.00290383
7	8	-0.000277082	-0.00400348
7	9	0.000670966	0.00268731
7	10	-0.000471768	-0.00110116
7	11	0.000156348	0.000360891
7	12	-0.000185308	2.75727e-05
7	13	0.00043813	-0.000339233
7	14	-0.000326215	0.000404107
7	15	-4.66887e-05	-0.000249717
7	16	0.000123374	0.00011661
7	17	3.77856e-05	-0.000115976
7	18	-7.41934e-05	0.000113673
7	19	5.64957e-06	-6.50802e-05
7	20	1.98703e-05	5.66861e-05
7	21	-1.44051e-05	-6.776e-05
7	22	4.5983e-06	4.68179e-05
7	23	1.73934e-05	-1.36522e-05
7	24	-2.98569e-05	-9.36245e-06
7	25	2.16302e-05	1.81302e-05
8	1	0.000399474	-0.000709529
8	2	-0.000934484	0.0027878
8	3	0.000369777	-0.00491388
8	4	0.00143871	0.00489254
8	5	-0.00300081	-0.00295575
8	6	0.00339516	0.00148389
8	7	-0.00287899	-0.00170519
8	8	0.00181077	0.00240778
8	9	-0.000700203	-0.0022724
8	10	0.000146065	0.00135797
8	11	-0.000194584	-0.000220723
8	12	0.00047887	-0.000503434
8	13	-0.000601511	0.000471953
8	14	0.000414423	-0.000131872
8	15	-9.81771e-05	1.80046e-05
8	16	-7.82433e-05	-6.04243e-05
8	17	2.20137e-05	2.38067e-05
8	18	8.88671e-05	3.94528e-05
8	19	-7.13556e-05	-9.33408e-06
8	20	-4.57584e-06	-6.22793e-05
8	21	1.66696e-05	8.0718e-05
8	22	7.8407e-06	-5.08406e-05
8	23	-7.79224e-06	2.39206e-05
8	24	-3.03462e-06	-1.38431e-05
8	25	-5.35453e-06	5.90987e-06
9	1	1.2938e-05	4.38133e-05
9	2	-0.000651821	-0.000385871
9	3	0.00233164	0.00113897
9	4	-0.00417491	-0.00191201
9	5	0.00530332	0.00221239
9	6	-0.00550475	-0.00177078
9	7	0.00442592	0.000924483
9	8	-0.00232667	-0.000684663
9	9	0.000438131	0.00139291
9	10	0.00045684	-0.0018536
9	11	-0.000450759	0.00119366
9	12	9.50674e-06	-0.000373175
9	13	0.000335196	0.000328872
9	14	-0.000384813	-0.000527295
9	15	0.000275048	0.000340045
9	16	-0.00018108	-3.79351e-05
9	17	0.000134062	-2.95415e-05
9	18	-7.01684e-05	-1.75783e-05
9	19	1.31375e-05	1.44359e-05
9	20	-1.23437e-05	3.78762e-06
9	21	2.55094e-05	3.36076e-06
9	22	-9.19095e-06	-1.20732e-05
9	23	-1.18974e-05	7.12478e-06
9	24	9.49394e-06	1.38116e-06
9	25	3.86119e-06	-3.23256e-08
10	1	4.80219e-05	0.00025751
10	2	-0.000518715	-0.00102107
10	3	0.00163455	0.00156476
10	4	-0.00258364	-0.00102134
10	5	0.00242639	-7.22442e-05
10	6	-0.0014233	0.000690086
10	7	0.000117078	-0.00048981
10	8	0.00120956	-0.000473281
10	9	-0.00164597	0.00142957
10	10	0.000747213	-0.00116101
10	11	0.000367695	-0.000153481
10	12	-0.000637151	0.00115425
10	13	0.000197083	-0.00131788
10	14	0.000306531	0.00107161
10	15	-0.000478983	-0.00079042
10	16	0.0003928	0.000536176
10	17	-0.00027252	-0.000238815
10	18	0.000178978	-4.43524e-05
10	19	-0.000111064	0.000170806
10	20	7.45415e-05	-0.000152396
10	21	-4.6047e-05	9.55173e-05
10	22	1.51168e-05	-4.93728e-05
10	23	4.91582e-06	2.19345e-05
10	24	-1.02369e-05	-3.8466e-06
10	25	1.36695e-06	-2.8091e-05
11	1	-0.000225244	-7.35362e-05
11	2	0.00116341	0.000140314
11	3	-0.00235949	0.000164324
11	4	0.00269229	-0.00109504
11	5	-0.00233376	0.00187828
11	6	0.00192754	-0.00152948
11	7	-0.00138927	0.000690037
11	8	0.000747313	-0.000432409
11	9	-0.000102477	0.00039273
11	10	-0.000455478	-1.40451e-06
11	11	0.000554606	-0.000358399
11	12	-0.000177069	0.000254033
11	13	-0.000212223	0.00011117
11	14	0.000316166	-0.000263096
11	15	-0.000207689	8.95244e-05
11	16	4.68115e-05	0.000114632
11	17	6.16581e-05	-0.00015465
11	18	-5.83844e-05	0.000113304
11	19	-4.79126e-06	-7.15951e-05
11	20	3.05864e-05	1.41243e-05
11	21	-1.41476e-05	3.12165e-05
11	22	9.755e-07	-2.45699e-05
11	23	1.26745e-06	1.78011e-06
11	24	-4.23173e-06	-2.5889e-06
11	25	5.97441e-06	1.26669e-05
12	1	0.000117456	-3.01888e-05
12	2	-0.000467911	0.000283538
12	3	0.000683659	-0.00081119
12	4	-0.000292076	0.00129898
12	5	-0.000155352	-0.00132455
12	6	-0.000123016	0.000654813
12	7	0.000628239	0.000454956
12	8	-0.000567059	-0.00110628
12	9	0.000278944	0.000772938
12	10	-0.000376094	-0.000144883
12	11	0.00055742	-5.24677e-05
12	12	-0.000387663	1.49516e-05
12	13	0.000118979	-5.76216e-05
12	14	-3.84375e-05	9.41335e-05
12	15	6.44239e-05	-4.27748e-05
12	16	-6.16698e-05	-1.69988e-05
12	17	4.68594e-06	3.89884e-05
12	18	3.9961e-05	-3.73824e-05
12	19	-2.28153e-05	1.78037e-05
12	20	-1.16627e-05	-3.63118e-07
12	21	2.65015e-05	6.30665e-06
12	22	-2.81558e-05	-1.38415e-05
12	23	1.14438e-05	5.17328e-06
12	24	1.45942e-05	-3.37382e-07
12	25	-2.07217e-05	6.744e-06
13	1	0.000199918	3.17233e-06
13	2	-0.000712385	-9.9212e-05
13	3	0.0010966	0.00040877
13	4	-0.000874455	-0.00102128
13	5	0.000365877	0.00180753
13	6	-0.000112335	-0.00215587
13	7	9.64516e-05	0.00170366
13	8	-0.000178669	-0.000883366
13	9	0.0003762	0.000160825
13	10	-0.000518167	0.000237835
13	11	0.000386868	-0.000166836
13	12	-6.05219e-05	-0.000127915
13	13	-0.000162707	0.000230798
13	14	8.53565e-05	-0.000141009
13	15	9.72729e-05	4.72388e-05
13	16	-0.000113697	2.56472e-05
13	17	1.99869e-05	-6.92628e-05
13	18	1.50622e-05	6.22871e-05
13	19	2.49842e-05	-4.30185e-05
13	20	-5.6086e-05	3.1051e-05
13	21	3.41089e-05	-1.74019e-05
13	22	3.46145e-06	7.6817e-06
13	23	-1.25431e-05	-7.64583e-06
13	24	3.07536e-06	6.69916e-06
13	25	-1.39933e-06	5.78714e-07
14	1	0.000114672	-3.01061e-05
14	2	-0.000304123	0.000255916
14	3	0.000220427	-0.000807944
14	4	0.000211386	0.00147302
14	5	-0.00072712	-0.00194723
14	6	0.000967781	0.00204446
14	7	-0.000582042	-0.00165615
14	8	-0.000142347	0.00101762
14	9	0.000506952	-0.000612929
14	10	-0.000360695	0.000540355
14	11	-1.70732e-05	-0.000595279
14	12	0.000360005	0.000619103
14	13	-0.000494117	-0.000494311
14	14	0.000393662	0.000265553
14	15	-0.00017942	-5.48591e-05
14	16	5.1576e-05	-0.000101547
14	17	-7.20431e-05	0.00018668
14	18	9.48271e-05	-0.000189116
14	19	-4.89518e-05	0.000125897
14	20	1.02632e-05	-4.00942e-05
14	21	-5.08956e-06	-6.30885e-06
14	22	-1.28904e-06	9.03701e-07
14	23	5.87578e-06	-7.45677e-06
14	24	1.58011e-05	6.83526e-05
14	25	-6.17822e-05	-0.000142886
15	1	-2.66471e-05	5.48496e-05
15	2	0.000142412	-0.000299507
15	3	-0.000245505	0.000713789
15	4	7.22198e-05	-0.00102899
15	5	0.000190645	0.00100093
15	6	-9.1039e-05	-0.000684571
15	7	-0.000129614	0.000296884
15	8	-2.00206e-05	2.3165e-05
15	9	0.000210327	-0.000175634
15	10	-8.77135e-05	0.00013699
15	11	3.21923e-06	-4.41045e-05
15	12	-9.35824e-05	-5.9555e-07
15	13	6.58414e-05	6.69703e-06
15	14	7.95082e-05	5.08642e-06
15	15	-0.000124259	-1.62268e-05
15	16	6.10704e-05	2.35998e-05
15	17	3.50809e-06	-4.017e-05
15	18	-2.11877e-05	5.17134e-05
15	19	2.83852e-06	-3.52068e-05
15	20	5.41361e-06	6.83874e-06
15	21	1.10343e-05	5.51643e-06
15	22	-2.10777e-05	-2.76286e-06
15	23	1.10128e-05	-1.37104e-06
15	24	2.62997e-06	-1.85191e-08
15	25	-7.17404e-06	3.25989e-06
16	1	-4.01156e-05	5.15721e-05
16	2	0.000181979	-0.000194871
16	3	-0.000327277	0.000254738
16	4	0.000361936	-0.000121635
16	5	-0.000369516	-7.57953e-05
16	6	0.000277882	0.000256357
16	7	-5.14852e-05	-0.00020107
16	8	-5.86922e-05	-0.00011968
16	9	-6.28526e-05	0.000252863
16	10	0.000259282	-8.43744e-05
16	11	-0.000296802	-6.93281e-05
16	12	0.000156083	0.000123354
16	13	-2.71681e-05	-0.000142522
16	14	-3.21271e-05	9.29181e-05
16	15	6.51128e-05	-1.20731e-05
16	16	-5.23313e-05	-1.24669e-07
16	17	1.06351e-05	-2.82796e-05
16	18	1.7896e-06	2.59823e-05
16	19	1.46384e-05	9.66177e-07
16	20	-2.2001e-05	-1.83366e-05
16	21	1.44586e-05	1.84003e-05
16	22	-8.0947e-06	-8.97448e-06
16	23	5.52838e-06	5.39916e-07
16	24	-3.79381e-06	-2.56563e-06
16	25	3.05429e-06	8.45697e-06
17	1	4.92848e-05	4.28545e-05
17	2	-0.000157707	-0.000162366
17	3	0.000285386	0.000308872
17	4	-0.000321448	-0.000383321
17	5	0.000217253	0.000389346
17	6	-0.000203693	-0.000346353
17	7	0.000389906	0.000117958
17	8	-0.000457781	0.000241172
17	9	0.000158661	-0.000347056
17	10	0.000231437	0.000155191
17	11	-0.000294232	-1.1952e-05
17	12	8.22226e-05	-1.07451e-05
17	13	5.71594e-05	4.11221e-05
17	14	-3.41439e-05	-3.34797e-05
17	15	-1.10068e-05	-4.44654e-05
17	16	1.05674e-05	8.20434e-05
17	17	1.3126e-05	-3.92031e-05
17	18	-2.44593e-05	-1.68947e-06
17	19	1.21608e-05	-4.83123e-06
17	20	-1.29832e-06	1.70867e-05
17	21	5.33495e-06	-6.28586e-06
17	22	-9.90744e-06	-6.79299e-06
17	23	5.30566e-06	5.75987e-06
17	24	3.28663e-06	1.18758e-06
17	25	-5.25136e-06	-8.45354e-07
18	1	1.07594e-05	6.25115e-06
18	2	-4.54858e-05	-1.24701e-05
18	3	0.000190759	-2.4627e-05
18	4	-0.000423633	0.000113623
18	5	0.000629298	-0.000196761
18	6	-0.000825075	0.00020887
18	7	0.000882847	-0.00014356
18	8	-0.000633987	8.87485e-05
18	9	0.000248125	-0.000103155
18	10	-1.31606e-05	0.000129598
18	11	-6.03915e-06	-0.000163011
18	12	-4.20723e-05	0.000223885
18	13	2.36696e-05	-0.000220563
18	14	2.75837e-05	0.000114999
18	15	-4.38905e-05	2.05124e-06
18	16	4.59317e-05	-7.66139e-05
18	17	-5.59241e-05	0.000105387
18	18	5.19426e-05	-7.90359e-05
18	19	-2.4326e-05	3.20121e-05
18	20	-4.70676e-06	-1.12568e-05
18	21	7.52638e-06	-1.63507e-06
18	22	2.38075e-05	4.4067e-05
18	23	-7.06504e-05	-0.000105904
18	24	0.000100165	0.000142943
18	25	-9.64008e-05	-0.000127434
19	1	-2.7652e-06	-2.86215e-06
19	2	2.98216e-05	5.5906e-05
19	3	-7.899e-05	-0.000199396
19	4	0.000169594	0.000408693
19	5	-0.000317752	-0.000491703
19	6	0.000371728	0.000207575
19	7	-0.000212744	0.000255342
19	8	4.05999e-06	-0.00039751
19	9	7.13735e-05	0.000165496
19	10	-6.13824e-05	9.92977e-05
19	11	4.78949e-05	-0.00021961
19	12	-3.14886e-05	0.000204341
19	13	3.52369e-05	-0.000112506
19	14	-6.11284e-05	2.82219e-05
19	15	6.21978e-05	6.77754e-06
19	16	-2.91918e-05	-1.11432e-05
19	17	-2.40483e-06	1.42407e-05
19	18	9.10023e-06	-1.86197e-05
19	19	9.99137e-07	1.75095e-05
19	20	-8.61389e-06	-1.27149e-05
19	21	8.51813e-06	5.08237e-06
19	22	-6.78765e-06	3.18678e-06
19	23	3.90825e-06	-5.42026e-06
19	24	5.17708e-07	2.24253e-06
19	25	-1.93939e-06	3.55397e-07
20	1	7.24861e-07	-2.78556e-05
20	2	-1.71902e-05	9.30382e-05
20	3	6.60528e-05	-0.000177395
20	4	-9.04196e-05	0.000281555
20	5	9.89535e-05	-0.000339797
20	6	-0.000239379	0.000285916
20	7	0.000443565	-0.000184837
20	8	-0.000440266	4.63485e-05
20	9	0.000181911	0.000136697
20	10	3.57941e-05	-0.000223339
20	11	8.68053e-06	0.0001341
20	12	-0.00012383	1.26098e-05
20	13	8.16036e-05	-8.44127e-05
20	14	1.9289e-05	7.35348e-05
20	15	-3.13369e-05	-4.02891e-05
20	16	2.26896e-06	2.20518e-05
20	17	-1.07784e-06	-1.55402e-05
20	18	1.20897e-05	1.0859e-05
20	19	-1.25631e-05	-7.87181e-06
20	20	5.44397e-06	3.82939e-06
20	21	-2.75385e-07	1.92445e-06
20	22	1.09281e-06	-3.29715e-06
20	23	-3.64391e-06	-1.38002e-06
20	24	3.02563e-06	4.56171e-06
20	25	-4.68264e-07	-3.26172e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode50_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00248801	0
0	2	0.00185678	0
0	3	-0.000640541	0
0	4	-0.000640495	0
0	5	0.00233653	0
0	6	-0.00223861	0
0	7	-0.00184097	0
0	8	0.00631907	0
0	9	-0.00421511	0
0	10	-0.00346238	0
0	11	0.00791676	0
0	12	-0.00574409	0
0	13	0.00186885	0
0	14	-0.000358419	0
0	15	0.000356951	0
0	16	-0.000156231	0
0	17	-0.000127098	0
0	18	6.9205e-05	0
0	19	3.967e-05	0
0	20	3.48221e-05	0
0	21	-0.00013433	0
0	22	0.000100154	0
0	23	3.09969e-06	0
0	24	-2.76749e-05	0
0	25	-1.94012e-05	0
1	1	-8.75009e-05	0.000590896
1	2	-0.00100041	-0.00119761
1	3	-0.000265239	-0.00068531
1	4	0.00267751	0.00247708
1	5	-0.00148461	-0.000333441
1	6	-0.00140973	-0.00184478
1	7	0.00185033	0.000389096
1	8	0.000358592	0.00170886
1	9	-0.00379464	-0.00205677
1	10	0.00638335	0.0018932
1	11	-0.00590069	-0.00217961
1	12	0.00325884	0.00203976
1	13	-0.00133537	-0.000558617
1	14	0.000762729	-0.0011859
1	15	-0.000458885	0.00154689
1	16	0.00016945	-0.000896173
1	17	-3.08925e-05	0.000370865
1	18	-9.23037e-05	-1.97857e-05
1	19	0.000136447	-0.000323507
1	20	-4.87131e-05	0.000179182
1	21	8.6557e-06	0.000548972
1	22	-7.08874e-05	-0.000930866
1	23	8.70817e-05	0.000345048
1	24	-1.79036e-05	0.000552051
1	25	-2.72278e-05	-0.000852896
2	1	0.00294195	-0.000777062
2	2	-0.0028318	0.00137693
2	3	-0.00125618	-0.00273041
2	4	0.00230305	0.00376244
2	5	0.00133963	-0.000264128
2	6	-0.00212843	-0.00501318
2	7	-0.00263917	0.00420085
2	8	0.00622543	0.00139673
2	9	-0.0044904	-0.00420388
2	10	0.00147909	0.0028814
2	11	-0.000943185	-0.000979468
2	12	0.00136921	5.68103e-05
2	13	-0.000851552	0.00033822
2	14	0.000114191	-0.000475185
2	15	-1.87759e-05	0.00033559
2	16	0.000116721	-9.902e-05
2	17	8.93057e-05	7.99708e-05
2	18	-0.000315735	-0.000216858
2	19	0.00027181	0.000215446
2	20	-0.000115318	-0.000103663
2	21	8.72651e-06	5.14754e-05
2	22	3.10441e-05	-6.13999e-05
2	23	-1.87121e-05	7.44794e-05
2	24	3.16729e-06	-7.05373e-05
2	25	-1.70767e-05	4.59757e-05
3	1	0.00231845	0.869266
3	2	-0.00393945	-1.19973
3	3	0.000368477	-0.07152
3	4	0.00511598	1.21429
3	5	-0.00380156	-0.345028
3	6	-0.00344005	-1.20723
3	7	0.00566172	1.00246
3	8	0.000445063	0.812329
3	9	-0.00604588	-2.12908
3	10	0.00506848	1.9224
3	11	-0.00109133	-0.967259
3	12	-0.000770608	0.265243
3	13	0.000194276	-0.0270505
3	14	0.000699243	0.000669807
3	15	-0.000963319	-0.00233225
3	16	0.000780011	-0.000182829
3	17	-0.000396373	0.000323033
3	18	6.91148e-05	0.000623981
3	19	1.42556e-05	-0.000294738
3	20	2.31864e-05	-0.000516493
3	21	-2.38954e-05	0.000293346
3	22	2.02615e-05	0.000963136
3	23	-2.39671e-05	-0.00189346
3	24	6.33862e-06	0.00167962
3	25	9.85581e-06	-0.000847288
4	1	-0.000505618	-0.00206572
4	2	0.000210306	0.00382067
4	3	0.0015504	-0.00151908
4	4	-0.00168222	-0.00315054
4	5	-0.00103108	0.00461791
4	6	0.00159016	-0.0013023
4	7	0.00296149	-0.00301641
4	8	-0.00785565	0.00448766
4	9	0.00814829	-0.00248817
4	10	-0.00495358	-0.00097296
4	11	0.00135436	0.00304427
4	12	0.0011102	-0.00252549
4	13	-0.00151306	0.00101751
4	14	0.000145409	-0.000293409
4	15	0.000997029	0.000142154
4	16	-0.000766786	1.4247e-06
4	17	0.000131919	-3.78679e-05
4	18	-2.43974e-05	3.05664e-05
4	19	0.000132179	-7.66565e-05
4	20	-9.0218e-05	3.6146e-05
4	21	3.7237e-05	4.69926e-05
4	22	-4.14521e-05	-4.01492e-05
4	23	2.16702e-05	-4.7246e-06
4	24	-1.46779e-06	2.01371e-05
4	25	1.36234e-05	-2.59141e-05
5	1	-0.00301556	-0.00234411
5	2	0.00719951	0.00655491
5	3	-0.00489565	-0.00650781
5	4	-0.00508976	-0.000831295
5	5	0.011295	0.00795345
5	6	-0.00536101	-0.00678851
5	7	-0.00552768	-0.000129769
5	8	0.010115	0.00456475
5	9	-0.00779878	-0.00378926
5	10	0.00441837	0.00153151
5	11	-0.00225083	-0.00062128
5	12	0.000892421	0.000371606
5	13	-0.00044334	0.000187494
5	14	0.000430104	-0.000874108
5	15	-0.000214184	0.00118536
5	16	6.23797e-05	-0.000875881
5	17	-0.000126068	0.000175207
5	18	9.86057e-05	0.000330805
5	19	1.95926e-05	-0.000197438
5	20	-4.09506e-05	-0.000351704
5	21	9.24392e-06	0.000612117
5	22	-1.03511e-05	-0.000307957
5	23	9.98688e-06	-0.000110877
5	24	2.28119e-05	0.000226378
5	25	-5.11483e-05	-0.000116804
6	1	0.000617326	0.0014812
6	2	-0.00216566	-0.00525559
6	3	0.00354299	0.00808514
6	4	-0.00364129	-0.00521281
6	5	0.00334683	-0.00132672
6	6	-0.00371079	0.00394392
6	7	0.00377116	0.000283351
6	8	-0.00237569	-0.0064655
6	9	0.000258688	0.00844191
6	10	0.000920619	-0.00578104
6	11	-0.000487702	0.00262582
6	12	-0.000381732	-0.0012888
6	13	0.000315193	0.000855884
6	14	0.000311201	-0.000302155
6	15	-0.000490305	-0.000281019
6	16	0.000267704	0.000530958
6	17	-0.000109686	-0.000354027
6	18	1.51601e-05	2.88473e-05
6	19	5.72665e-05	9.7364e-05
6	20	-2.13672e-05	-5.9297e-05
6	21	-4.8089e-05	4.90769e-05
6	22	4.91304e-05	-6.13469e-05
6	23	-1.76834e-05	4.59566e-05
6	24	3.1384e-06	-2.69447e-05
6	25	7.05593e-06	1.10176e-05
7	1	0.000766478	-0.000103038
7	2	-0.00282684	0.00117974
7	3	0.0046044	-0.0030368
7	4	-0.0031441	0.00329132
7	5	-0.00210032	-0.000909833
7	6	0.00806884	-0.00242258
7	7	-0.0109259	0.00498577
7	8	0.00920102	-0.00543199
7	9	-0.00497609	0.00342559
7	10	0.00166612	-0.00102464
7	11	-0.000373308	-4.82077e-05
7	12	-0.000127741	0.00029743
7	13	0.000584653	-0.000371779
7	14	-0.000717404	0.000332998
7	15	0.000501145	-0.000439862
7	16	-0.000217943	0.000599803
7	17	3.23455e-05	-0.000296785
7	18	1.71253e-05	-0.000119339
7	19	7.70207e-06	-0.000363517
7	20	-2.54851e-05	0.00166333
7	21	1.11997e-05	-0.00246989
7	22	3.60221e-06	0.00203261
7	23	8.40773e-07	-0.000994525
7	24	-9.97002e-06	0.000265853
7	25	1.09727e-05	-2.03024e-05
8	1	0.000809651	-0.000328597
8	2	-0.00321411	0.000939782
8	3	0.00556686	-0.000683219
8	4	-0.00435308	-0.00125756
8	5	-0.00109304	0.00337019
8	6	0.00699737	-0.00340388
8	7	-0.00904358	0.00154914
8	8	0.0064532	-0.000252825
8	9	-0.0022742	0.000691968
8	10	-0.000312719	-0.0016499
8	11	0.00081787	0.00194389
8	12	-0.000326883	-0.00150756
8	13	-9.20602e-05	0.000755739
8	14	6.65359e-05	-0.000229464
8	15	3.34225e-07	0.000120154
8	16	0.000114256	-0.000142319
8	17	-0.000160091	7.36966e-05
8	18	3.56337e-05	4.22174e-05
8	19	0.000103257	-0.000101887
8	20	-0.000137437	6.97083e-05
8	21	7.90261e-05	2.24285e-07
8	22	-5.50753e-06	-3.59268e-05
8	23	-2.18814e-05	3.67614e-05
8	24	2.976e-06	-2.84237e-05
8	25	1.80769e-05	1.46576e-05
9	1	0.000136286	-0.00153018
9	2	-0.00119768	0.00618495
9	3	0.00298091	-0.0131786
9	4	-0.00307016	0.0188976
9	5	0.000229376	-0.0193714
9	6	0.00301285	0.0143183
9	7	-0.00351547	-0.00816964
9	8	0.00154089	0.00490915
9	9	0.000275644	-0.00400995
9	10	-0.000655735	0.00321454
9	11	0.000177356	-0.00207554
9	12	0.000323204	0.00112935
9	13	-0.000436644	-0.000336068
9	14	0.000267065	-0.000261731
9	15	-5.94217e-05	0.000283635
9	16	-9.65932e-05	0.000127409
9	17	0.000129491	-0.000369081
9	18	-5.28349e-05	0.000189356
9	19	-3.56799e-06	0.00013317
9	20	4.84602e-06	-0.000264363
9	21	-5.9925e-06	0.000170039
9	22	1.48398e-05	-3.30642e-05
9	23	-1.60333e-05	-2.73132e-05
9	24	1.76008e-05	2.83703e-05
9	25	-2.14583e-05	-1.14208e-06
10	1	-0.000903074	-0.000646609
10	2	0.00399391	0.00367203
10	3	-0.00845683	-0.00949808
10	4	0.0110955	0.014332
10	5	-0.0100064	-0.0137736
10	6	0.00622703	0.0086415
10	7	-0.00236441	-0.00317305
10	8	0.000889158	9.2904e-05
10	9	-0.00166327	0.000410506
10	10	0.00206739	0.000379674
10	11	-0.00103509	-0.00106326
10	12	4.10122e-05	0.000992189
10	13	5.17924e-05	-0.000323751
10	14	0.000119456	-0.000242132
10	15	-7.01097e-05	0.000253279
10	16	-5.509e-05	-1.87566e-05
10	17	6.15055e-05	-4.47902e-05
10	18	9.58125e-07	-3.07303e-05
10	19	-1.53828e-05	5.90144e-05
10	20	-3.31754e-06	-1.83157e-05
10	21	-6.23606e-06	-4.846e-06
10	22	1.91773e-05	-1.04035e-05
10	23	6.68284e-07	1.6741e-05
10	24	-1.82032e-05	-1.06397e-06
10	25	5.10195e-06	-1.1269e-05
11	1	-5.97737e-05	0.000271744
11	2	-0.000149922	-0.000858338
11	3	0.00158384	0.0015589
11	4	-0.00456076	-0.00255607
11	5	0.00711248	0.00394958
11	6	-0.00660649	-0.00505399
11	7	0.00331627	0.00493898
11	8	-0.000314916	-0.00349253
11	9	-0.000323221	0.00165462
11	10	-0.000468154	-0.000354133
11	11	0.000890764	-0.000221077
11	12	-0.00061978	0.000367128
11	13	0.000185173	-0.00051713
11	14	8.50613e-05	0.000568232
11	15	-0.000103121	-1.04594e-05
11	16	-1.22982e-05	-0.000749796
11	17	5.21459e-05	0.000593024
11	18	4.46635e-06	0.00057184
11	19	-3.61005e-05	-0.0015894
11	20	2.27186e-05	0.00160672
11	21	-1.44165e-05	-0.000934455
11	22	7.14087e-06	0.000321373
11	23	6.64723e-06	-6.4938e-05
11	24	-6.00597e-06	1.67038e-05
11	25	-7.57058e-06	3.87303e-06
12	1	-0.000162489	-0.000113534
12	2	0.000650108	0.000675746
12	3	-0.0012386	-0.00143747
12	4	0.00139949	0.00143143
12	5	-0.000975473	-0.000645265
12	6	0.000365167	0.000271902
12	7	-3.83917e-05	-0.000718446
12	8	3.86262e-05	0.000956581
12	9	-0.000133861	-0.00036042
12	10	0.000212198	-0.000364198
12	11	-0.000308443	0.000552393
12	12	0.000384153	-0.00039119
12	13	-0.000319527	0.000245275
12	14	0.000145257	-0.000203559
12	15	-3.53328e-06	0.000212828
12	16	-6.6957e-05	-0.000185631
12	17	7.32962e-05	9.75598e-05
12	18	-3.13248e-05	-3.35484e-05
12	19	-2.01426e-06	3.42599e-05
12	20	4.20638e-06	-4.02635e-05
12	21	1.08204e-06	1.81879e-05
12	22	4.0345e-06	4.73199e-06
12	23	-1.08158e-05	-6.2202e-06
12	24	5.04554e-06	-4.70785e-06
12	25	2.18931e-06	7.9499e-06
13	1	7.32968e-05	0.000180289
13	2	-0.000473056	-0.000497539
13	3	0.00128531	0.000369551
13	4	-0.00195332	0.000266847
13	5	0.00187882	-0.000455837
13	6	-0.00130219	-0.000191269
13	7	0.000738382	0.000884421
13	8	-0.000503196	-0.00101305
13	9	0.000655531	0.000702092
13	10	-0.000764966	-0.000322037
13	11	0.000475618	0.000217648
13	12	-4.82863e-05	-0.000353736
13	13	-0.000124343	0.000360888
13	14	6.23079e-05	-0.000136647
13	15	2.63034e-06	-9.54507e-05
13	16	8.1567e-06	0.000186973
13	17	-4.05933e-05	-0.000153072
13	18	4.78395e-05	4.4071e-05
13	19	-2.52535e-05	5.14002e-05
13	20	-1.15379e-06	-5.08596e-05
13	21	3.87199e-06	-1.07751e-06
13	22	7.85292e-06	9.53408e-06
13	23	-1.09667e-05	2.76647e-05
13	24	5.55565e-06	-7.00877e-05
13	25	-8.51281e-07	0.000116058
14	1	3.26414e-05	4.78025e-05
14	2	9.63483e-05	-0.000449573
14	3	-0.000633696	0.00131311
14	4	0.00122493	-0.00186717
14	5	-0.00134305	0.00136156
14	6	0.0011244	-0.000330826
14	7	-0.000891212	-0.000167936
14	8	0.000619938	-3.94914e-05
14	9	-0.000310858	0.000363464
14	10	0.000108399	-0.000337116
14	11	-3.01502e-05	5.39562e-05
14	12	2.76788e-05	0.000154714
14	13	-8.34939e-05	-0.000169479
14	14	0.000113495	9.39651e-05
14	15	-6.37558e-05	-5.58285e-05
14	16	1.37512e-05	5.33624e-05
14	17	-1.69452e-05	-3.22167e-05
14	18	2.40065e-05	-2.69528e-06
14	19	-2.4546e-06	2.7901e-05
14	20	-1.2915e-05	-3.41435e-05
14	21	3.73093e-06	1.702e-05
14	22	4.45923e-06	6.10736e-06
14	23	-4.76124e-07	-1.25513e-05
14	24	-2.6401e-06	5.58991e-06
14	25	-1.41533e-06	4.91019e-07
15	1	-3.78843e-05	1.30617e-05
15	2	0.000202083	-0.000169808
15	3	-0.000519806	0.000412391
15	4	0.000771575	-0.000403532
15	5	-0.000592016	0.00011377
15	6	6.80296e-05	0.000235952
15	7	0.000155132	-0.000594545
15	8	4.72962e-05	0.000768969
15	9	-5.71746e-05	-0.000493129
15	10	-0.000254553	7.98842e-05
15	11	0.000405119	-2.22879e-05
15	12	-0.000304851	0.000169648
15	13	0.000196193	1.80375e-06
15	14	-9.63303e-05	-0.000576409
15	15	-1.64297e-05	0.000952879
15	16	4.56573e-05	-0.000588985
15	17	9.3e-06	-0.000201437
15	18	-4.72305e-05	0.000663174
15	19	2.77944e-05	-0.000565685
15	20	1.06124e-05	0.000262428
15	21	-2.59254e-05	-7.3611e-05
15	22	1.2307e-05	2.13962e-05
15	23	5.9784e-06	-9.74581e-06
15	24	-8.97247e-06	5.46845e-06
15	25	1.48574e-06	-3.55438e-05
16	1	7.88277e-06	3.41254e-06
16	2	-0.000170952	4.81787e-05
16	3	0.000625895	-0.000162362
16	4	-0.00103666	0.000264402
16	5	0.000760077	-0.000329002
16	6	0.000256364	0.000189685
16	7	-0.00116824	0.00019272
16	8	0.0011772	-0.000414522
16	9	-0.000555357	0.000252124
16	10	0.000101314	-1.08431e-05
16	11	-2.73776e-05	-3.68754e-05
16	12	7.07833e-05	-2.68059e-05
16	13	-7.40855e-05	5.7233e-05
16	14	4.68693e-05	-1.78167e-05
16	15	-3.02904e-05	-4.32288e-05
16	16	3.03895e-05	4.28242e-05
16	17	-1.96044e-05	1.33452e-05
16	18	3.04346e-06	-4.59116e-05
16	19	-5.58322e-06	4.08382e-05
16	20	1.29883e-05	-3.14605e-05
16	21	-6.40088e-06	2.37366e-05
16	22	1.27931e-06	-1.54749e-05
16	23	-8.00597e-06	9.77195e-06
16	24	1.4093e-05	-2.97734e-06
16	25	-1.29145e-05	-3.3349e-06
17	1	-1.48816e-06	6.87211e-06
17	2	5.46081e-05	-3.86613e-06
17	3	-6.67063e-05	-9.59864e-05
17	4	-0.000195112	0.000344163
17	5	0.000555444	-0.000613488
17	6	-0.000565609	0.000706902
17	7	0.000195322	-0.000623919
17	8	0.000191811	0.000496842
17	9	-0.000264467	-0.000384677
17	10	4.56706e-05	0.000283338
17	11	0.000111641	-0.000214794
17	12	-1.21873e-05	0.000185112
17	13	-0.00012824	-0.000158486
17	14	9.541e-05	0.000122534
17	15	1.57665e-05	-9.39533e-05
17	16	-5.16404e-05	9.13925e-05
17	17	2.85623e-05	-8.71761e-05
17	18	-1.30709e-05	4.26998e-05
17	19	8.67154e-06	2.43046e-06
17	20	-6.18614e-06	-1.23823e-05
17	21	1.02421e-05	1.58412e-05
17	22	-1.46016e-05	-3.35399e-05
17	23	1.23881e-05	6.42258e-05
17	24	-6.00089e-06	-9.49575e-05
17	25	-1.14871e-06	7.80129e-05
18	1	8.7216e-06	3.28498e-06
18	2	-4.65352e-05	-7.47983e-05
18	3	1.08672e-05	0.000231626
18	4	0.000202148	-0.000210553
18	5	-0.000409036	-9.91024e-05
18	6	0.000418584	0.000351894
18	7	-0.000190663	-0.000273892
18	8	-0.000135683	-1.1353e-05
18	9	0.000207282	0.000254518
18	10	-1.03947e-05	-0.000369391
18	11	-0.000112605	0.000344126
18	12	5.72829e-05	-0.000194112
18	13	1.1948e-05	5.32145e-05
18	14	5.23481e-07	-2.62461e-05
18	15	-2.42019e-05	4.49582e-05
18	16	7.15055e-07	-3.60277e-05
18	17	2.05906e-05	2.07032e-05
18	18	-7.5367e-06	-1.14049e-05
18	19	-7.17652e-06	7.27738e-08
18	20	6.91113e-06	5.22448e-06
18	21	-9.00928e-06	-5.71335e-06
18	22	1.59451e-05	5.69911e-06
18	23	-1.54231e-05	6.08829e-07
18	24	9.19915e-06	-8.70793e-06
18	25	-4.9358e-06	7.73081e-06
19	1	-1.96182e-05	8.04353e-06
19	2	0.000108019	3.04299e-06
19	3	-0.000250497	-3.59455e-05
19	4	0.000301559	-7.17148e-05
19	5	-0.000163002	0.000267836
19	6	-4.59769e-05	-0.0002281
19	7	7.98673e-05	-5.67779e-05
19	8	2.87921e-05	0.000268873
19	9	-6.45893e-05	-0.000310361
19	10	4.39762e-05	0.00036841
19	11	-4.82494e-05	-0.00043834
19	12	5.10176e-05	0.000283166
19	13	-4.14094e-05	9.14282e-05
19	14	4.06063e-05	-0.000349703
19	15	-5.14507e-05	0.00028202
19	16	4.95248e-05	-4.11388e-05
19	17	-2.53328e-05	-0.000114022
19	18	3.05247e-06	0.000105917
19	19	4.2835e-06	-3.40885e-05
19	20	-9.18131e-06	-1.85084e-06
19	21	1.26753e-05	1.76937e-06
19	22	-4.83527e-06	2.37407e-06
19	23	-6.27687e-06	-1.69425e-05
19	24	6.96512e-06	2.75575e-05
19	25	-1.22849e-06	3.18958e-05
20	1	8.8811e-06	1.80571e-05
20	2	-3.47156e-05	-6.66098e-05
20	3	8.97768e-05	5.40219e-05
20	4	-0.000143722	1.31314e-05
20	5	0.000152735	-9.03946e-05
20	6	-0.000149029	0.000218568
20	7	0.000148482	-0.000265088
20	8	-0.000156772	5.69045e-05
20	9	0.000139256	0.000240687
20	10	-5.67886e-06	-0.000310178
20	11	-0.00014012	0.000142814
20	12	0.000157876	-8.37588e-06
20	13	-0.000132093	1.05514e-05
20	14	0.00013418	-3.02195e-05
20	15	-0.000115703	2.207e-05
20	16	6.92981e-05	-2.40375e-05
20	17	-3.03316e-05	2.55723e-05
20	18	1.12819e-05	-5.99061e-06
20	19	-5.74515e-06	-9.84972e-06
20	20	3.7568e-06	2.96562e-06
20	21	-2.34558e-07	5.47777e-06
20	22	-3.79138e-06	-1.76969e-06
20	23	4.80026e-06	-1.60804e-06
20	24	-2.44437e-06	-1.74025e-06
20	25	4.63171e-07	4.04386e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode51_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0116116	0
0	2	-0.00974678	0
0	3	-0.00421408	0
0	4	0.010267	0
0	5	0.00258198	0
0	6	-0.0103954	0
0	7	-0.00303281	0
0	8	0.0152722	0
0	9	-0.00330802	0
0	10	-0.0210433	0
0	11	0.0326266	0
0	12	-0.0257954	0
0	13	0.0121684	0
0	14	-0.00239635	0
0	15	-0.000763979	0
0	16	0.000164357	0
0	17	0.000482826	0
0	18	-0.000165209	0
0	19	-0.000163431	0
0	20	5.44469e-05	0
0	21	7.10997e-05	0
0	22	2.74469e-06	0
0	23	-6.28577e-05	0
0	24	-1.12077e-05	0
0	25	8.06471e-05	0
1	1	-0.000807332	-0.000317172
1	2	0.00389737	-0.000899467
1	3	-0.00232444	0.00245542
1	4	-0.0031485	-0.00109668
1	5	0.00221626	-0.00149881
1	6	0.00413607	0.000582277
1	7	-0.00520462	0.0024958
1	8	-0.00155812	-0.00341505
1	9	0.00840941	0.00239498
1	10	-0.00921438	-0.00109371
1	11	0.00571957	-0.000904283
1	12	-0.00204696	0.00338591
1	13	-0.000306979	-0.00421032
1	14	0.00125321	0.00239883
1	15	-0.000896199	-8.45972e-05
1	16	-4.43886e-05	-0.000528956
1	17	0.000559806	-1.72662e-05
1	18	-0.000326599	0.000235697
1	19	-0.000142107	2.60257e-05
1	20	7.40298e-05	-0.000146833
1	21	0.000609991	5.49178e-05
1	22	-0.000962484	-2.10959e-05
1	23	0.000350652	2.38804e-05
1	24	0.00055264	1.09226e-05
1	25	-0.000836571	-2.57706e-05
2	1	-0.000883227	-0.00130262
2	2	-0.00024525	0.0018527
2	3	0.00183927	0.000371802
2	4	0.0010236	-0.00169637
2	5	-0.00512787	-0.00123216
2	6	0.00228832	0.00370198
2	7	0.00473854	-0.00135634
2	8	-0.00606568	-0.00166509
2	9	0.00058844	0.000356942
2	10	0.00518601	0.00253656
2	11	-0.00706899	-0.0021705
2	12	0.00507864	-0.000407618
2	13	-0.00165666	0.00141785
2	14	-0.000352403	-0.000386287
2	15	0.000455841	-0.000536371
2	16	-2.18948e-05	0.000376691
2	17	-0.000198583	3.50586e-05
2	18	0.000208015	-3.94566e-05
2	19	-7.66226e-05	-0.000120064
2	20	-2.82007e-05	0.000167547
2	21	3.41299e-05	-0.000161492
2	22	-4.90644e-05	0.000139478
2	23	6.94648e-05	-6.99241e-05
2	24	-3.47847e-05	2.67614e-06
2	25	-1.25935e-05	6.88366e-06
3	1	-0.867076	0.0011426
3	2	1.19536	-0.00156914
3	3	0.0723902	-0.000272205
3	4	-1.20834	0.00136076
3	5	0.339236	0.000892401
3	6	1.20524	-0.00230761
3	7	-0.995877	-0.00060368
3	8	-0.815459	0.00485663
3	9	2.1277	-0.00728685
3	10	-1.9213	0.00711989
3	11	0.968408	-0.00452665
3	12	-0.266846	0.00129718
3	13	0.0280107	0.000698835
3	14	-0.00138721	-0.00114642
3	15	0.00301283	0.000592026
3	16	-0.000285503	3.06576e-05
3	17	-8.33941e-05	-0.000101807
3	18	-0.000639139	-5.60642e-05
3	19	0.0001494	1.79431e-05
3	20	0.000566235	5.889e-05
3	21	-0.000172601	7.93014e-06
3	22	-0.00108929	-7.36411e-05
3	23	0.00195534	3.4765e-05
3	24	-0.00172532	2.39116e-05
3	25	0.000889035	-3.22422e-05
4	1	-0.000374059	-0.00184482
4	2	0.00184228	0.00375108
4	3	-0.00314615	-0.00163015
4	4	0.00225864	-0.00257232
4	5	0.000176986	0.00223693
4	6	-0.00169658	0.00294199
4	7	0.00170437	-0.0062766
4	8	-0.00202467	0.00414007
4	9	0.0036641	-7.38278e-05
4	10	-0.00493578	-0.00141124
4	11	0.0040364	0.00017134
4	12	-0.0017652	0.00113456
4	13	-0.000196895	-0.00110792
4	14	0.0010667	0.000520985
4	15	-0.000771827	-0.000178451
4	16	0.00010392	-3.75233e-06
4	17	0.000183954	0.000144139
4	18	-0.000228074	-0.000143907
4	19	0.000252367	4.55636e-05
4	20	-0.000207792	1.78625e-07
4	21	0.000110465	8.45499e-06
4	22	-4.71063e-05	1.00615e-05
4	23	3.74921e-05	-4.14275e-05
4	24	-3.70345e-05	4.05355e-05
4	25	2.23749e-05	-2.65839e-05
5	1	-0.0186275	-0.00612869
5	2	0.0458949	0.0147882
5	3	-0.0377712	-0.0118807
5	4	-0.014282	-0.00510544
5	5	0.0496059	0.0169945
5	6	-0.0203949	-0.00795161
5	7	-0.0419546	-0.0124658
5	8	0.0754257	0.0229971
5	9	-0.0621175	-0.0172097
5	10	0.0298315	0.00631396
5	11	-0.00726338	-0.00077216
5	12	-9.45659e-05	6.08902e-05
5	13	0.00047058	-1.35493e-06
5	14	-0.000163873	-0.000233222
5	15	0.000409703	0.000133592
5	16	-0.000676318	-3.65301e-05
5	17	0.000355839	9.95585e-05
5	18	0.000228801	-6.38943e-05
5	19	-0.0001803	-4.81023e-05
5	20	-0.000397148	6.62944e-05
5	21	0.000614798	-2.58949e-05
5	22	-0.000242836	1.57328e-05
5	23	-0.000155367	-2.92147e-05
5	24	0.000200864	3.18186e-05
5	25	-6.27407e-05	-1.35465e-05
6	1	-0.00195081	-0.000337921
6	2	0.0049087	0.00105881
6	3	-0.00396837	-0.00205426
6	4	-0.00177743	0.00271148
6	5	0.00543701	-0.00157226
6	6	-0.00163846	-0.00137871
6	7	-0.00557329	0.00338921
6	8	0.00868168	-0.00257835
6	9	-0.00665678	0.000437102
6	10	0.00364941	0.000628414
6	11	-0.001662	-0.000122856
6	12	0.000198506	-0.000502781
6	13	0.000525956	5.09994e-05
6	14	-0.000300176	0.000750075
6	15	-8.10513e-06	-0.000758424
6	16	-5.78833e-05	0.000315084
6	17	9.29553e-05	-0.000170985
6	18	5.35945e-05	0.000214749
6	19	-0.000129025	-0.000143233
6	20	5.63879e-05	3.55529e-05
6	21	1.97869e-05	5.2857e-06
6	22	-3.14618e-05	-1.59831e-05
6	23	1.54492e-05	1.96513e-05
6	24	-5.33737e-07	-9.09515e-06
6	25	-2.70711e-06	-8.0112e-06
7	1	-0.000304593	0.00107245
7	2	0.00035177	-0.00382054
7	3	-0.000730175	0.00636541
7	4	0.00361035	-0.00566077
7	5	-0.00759668	0.00122854
7	6	0.00763529	0.00329534
7	7	-0.00238554	-0.00408746
7	8	-0.00331052	0.00209284
7	9	0.00501972	-0.000619806
7	10	-0.00365832	0.000515305
7	11	0.0021453	-0.000713553
7	12	-0.00123315	0.000611352
7	13	0.000465275	-0.000382696
7	14	-0.000121708	0.000263785
7	15	0.000380536	-0.000248349
7	16	-0.000553696	0.000220508
7	17	0.00017916	-8.98311e-05
7	18	0.000187299	-5.33732e-05
7	19	0.000362122	7.32304e-05
7	20	-0.00167761	-2.71384e-05
7	21	0.00247735	1.18351e-05
7	22	-0.00204806	-1.62132e-05
7	23	0.00103175	1.51098e-05
7	24	-0.000306728	-1.03628e-05
7	25	4.67982e-05	2.49958e-07
8	1	-0.000625199	0.000555873
8	2	0.00231162	-0.00122245
8	3	-0.00403828	0.000294518
8	4	0.00416002	0.00237681
8	5	-0.00206817	-0.00457131
8	6	-0.00125785	0.00444409
8	7	0.00372412	-0.00239673
8	8	-0.00422108	0.000201127
8	9	0.00345694	0.000878789
8	10	-0.00222712	-0.000804957
8	11	0.000961121	0.000147492
8	12	-0.000268386	0.000403978
8	13	0.000178934	-0.000432118
8	14	-0.000157399	0.000162766
8	15	8.74113e-05	-7.33472e-06
8	16	-7.84015e-05	2.25761e-06
8	17	3.4467e-05	-4.76173e-06
8	18	4.96499e-05	-7.19982e-06
8	19	-5.78817e-05	1.09746e-05
8	20	5.10204e-06	-1.21082e-05
8	21	2.43242e-05	3.47166e-06
8	22	-2.03991e-05	6.02133e-06
8	23	1.04499e-05	1.6063e-06
8	24	1.11411e-07	-6.472e-06
8	25	-4.70785e-06	-8.64084e-06
9	1	0.000315378	0.000350526
9	2	-0.000231624	-0.000682502
9	3	-0.00198013	-0.000875251
9	4	0.00559321	0.00402682
9	5	-0.00707692	-0.00517501
9	6	0.00538986	0.00296085
9	7	-0.00299375	-0.000158559
9	8	0.00157474	-0.000996638
9	9	-0.00103044	0.0010792
9	10	0.000916867	-0.000888963
9	11	-0.000666191	0.000415313
9	12	4.71888e-05	3.18176e-05
9	13	0.000512876	-0.000163403
9	14	-0.000662818	0.000218838
9	15	0.000452323	-0.000296817
9	16	-7.34362e-05	0.000217952
9	17	-0.000182169	-3.65657e-05
9	18	8.57249e-05	-1.3059e-05
9	19	0.000162338	-7.1449e-05
9	20	-0.000208696	0.000102776
9	21	7.62263e-05	-2.88781e-05
9	22	2.21557e-05	-3.88739e-05
9	23	-3.01074e-05	3.41531e-05
9	24	2.04657e-06	-8.39946e-07
9	25	2.88064e-05	-1.01759e-05
10	1	0.00015557	0.000131583
10	2	-0.000242596	-0.000786056
10	3	-0.000388288	0.00200681
10	4	0.0018406	-0.00339936
10	5	-0.00298957	0.00422208
10	6	0.00250938	-0.0034946
10	7	-0.000811385	0.00153397
10	8	-0.000397086	-6.89482e-06
10	9	0.000421537	-0.000261383
10	10	-1.92931e-05	8.04861e-05
10	11	-0.000209175	-0.000272728
10	12	0.000404853	0.000539956
10	13	-0.000461894	-0.0004421
10	14	0.000189736	0.000187235
10	15	5.58893e-05	-4.58285e-05
10	16	-5.38997e-05	-4.13656e-05
10	17	8.71585e-06	0.000116487
10	18	1.54395e-05	-9.57658e-05
10	19	-7.79913e-05	5.73325e-06
10	20	0.0001018	4.02407e-05
10	21	-5.078e-05	-2.68597e-05
10	22	6.37284e-06	7.04246e-06
10	23	1.0993e-06	6.27019e-07
10	24	-2.16855e-06	-1.18362e-06
10	25	6.62294e-06	-3.16291e-06
11	1	-9.02635e-06	0.000224406
11	2	8.68184e-05	-0.00100089
11	3	-0.00100806	0.00233109
11	4	0.0032399	-0.00369813
11	5	-0.00543368	0.00443237
11	6	0.00594045	-0.00410028
11	7	-0.00460088	0.00286758
11	8	0.00254698	-0.00158241
11	9	-0.000880275	0.00087136
11	10	-0.000179683	-0.000543097
11	11	0.00057894	0.000279391
11	12	-0.000246853	-0.000125435
11	13	-0.000165882	6.22285e-05
11	14	0.000137299	6.79098e-05
11	15	-0.000229086	-0.000136981
11	16	0.000687328	4.96123e-05
11	17	-0.000561693	6.39542e-06
11	18	-0.000572829	2.86569e-05
11	19	0.00165116	-5.00222e-05
11	20	-0.00168107	3.54822e-05
11	21	0.000968214	-1.58289e-05
11	22	-0.000330411	1.27231e-06
11	23	7.06928e-05	6.86907e-06
11	24	-2.21191e-05	-7.79e-06
11	25	-1.31248e-06	4.6854e-06
12	1	2.9557e-05	-8.77981e-05
12	2	-6.33895e-05	0.000286691
12	3	0.000301079	-7.98026e-05
12	4	-0.00125371	-0.000983788
12	5	0.00234111	0.00240157
12	6	-0.00181668	-0.00315277
12	7	-0.000220216	0.0027754
12	8	0.00151454	-0.00183819
12	9	-0.00126573	0.000954256
12	10	0.000771861	-0.000196412
12	11	-0.000602623	-0.000273952
12	12	0.000330293	0.000300228
12	13	-5.46919e-05	-0.000127743
12	14	1.87445e-05	2.69688e-05
12	15	-6.3983e-05	1.63871e-05
12	16	8.42967e-05	-7.02184e-05
12	17	-6.64936e-05	7.73909e-05
12	18	-8.59459e-06	-1.59884e-05
12	19	6.50042e-05	-2.44692e-05
12	20	-5.32377e-05	8.85813e-06
12	21	1.92526e-05	1.21462e-05
12	22	4.16285e-06	-1.04783e-05
12	23	-1.30494e-05	-2.2689e-06
12	24	6.67656e-06	1.18086e-05
12	25	3.49303e-06	-1.22151e-05
13	1	-4.52201e-05	-4.80299e-05
13	2	0.000274418	-3.27009e-05
13	3	-0.000808695	0.00078699
13	4	0.00164215	-0.00216847
13	5	-0.00237845	0.00316508
13	6	0.00223655	-0.00306633
13	7	-0.00109271	0.0021275
13	8	-3.26416e-06	-0.0010817
13	9	0.000300232	0.00046463
13	10	-7.56259e-05	-0.000198848
13	11	-0.000235322	-2.33414e-05
13	12	0.000373907	0.00014442
13	13	-0.000292365	-4.0981e-05
13	14	0.000184941	-9.27484e-05
13	15	-0.000167194	9.75368e-05
13	16	0.000205102	-5.48575e-05
13	17	-0.000237832	3.84239e-05
13	18	0.000201331	-3.85353e-05
13	19	-0.00010334	5.06807e-05
13	20	2.85787e-05	-5.74885e-05
13	21	-4.1663e-06	4.31218e-05
13	22	-5.93869e-06	-2.04993e-05
13	23	1.86674e-05	4.56798e-06
13	24	-4.63437e-05	-2.09444e-06
13	25	0.00010415	7.31197e-06
14	1	-0.000123259	1.7049e-05
14	2	0.000440138	0.000138127
14	3	-0.000670733	-0.000921886
14	4	0.000469123	0.00197867
14	5	4.78305e-05	-0.00182303
14	6	-0.000237058	0.00030206
14	7	-1.73412e-05	0.000826843
14	8	2.23963e-05	-0.000719629
14	9	0.000316776	0.000241913
14	10	-0.000386996	-9.47639e-05
14	11	6.56143e-05	8.29062e-05
14	12	0.000209745	1.68398e-05
14	13	-0.000205921	-7.50912e-05
14	14	7.82476e-05	7.16843e-06
14	15	-4.67974e-07	5.82003e-05
14	16	-1.77482e-05	-2.52615e-05
14	17	1.60288e-05	-3.88332e-05
14	18	-4.65355e-06	4.98383e-05
14	19	-8.76086e-06	-1.07367e-05
14	20	1.35163e-05	-3.3276e-05
14	21	-9.90633e-06	4.80998e-05
14	22	-1.04286e-06	-3.2044e-05
14	23	1.48023e-05	7.98509e-06
14	24	-1.85848e-05	4.8808e-06
14	25	1.07718e-05	-2.07918e-06
15	1	-9.04509e-05	8.41597e-05
15	2	0.000403806	-0.000425069
15	3	-0.00083072	0.000991875
15	4	0.00110033	-0.00138827
15	5	-0.000917797	0.00131257
15	6	0.000245765	-0.000770413
15	7	0.000195308	7.44034e-06
15	8	4.7145e-05	0.000658743
15	9	-0.00033715	-0.000951772
15	10	0.000189333	0.000795944
15	11	0.000187326	-0.000507414
15	12	-0.000445681	0.000332084
15	13	0.00022283	-0.000164525
15	14	0.000456484	-1.67735e-05
15	15	-0.000896679	9.32627e-05
15	16	0.000538025	-5.56432e-05
15	17	0.000263882	-1.89933e-05
15	18	-0.000717801	6.44217e-05
15	19	0.000585932	-6.04441e-05
15	20	-0.000246497	3.09227e-05
15	21	4.47361e-05	-1.0553e-05
15	22	-1.48319e-06	1.08186e-05
15	23	1.62629e-06	-1.60452e-05
15	24	-3.13775e-06	1.51472e-05
15	25	3.47128e-05	-9.59651e-06
16	1	-3.17838e-05	5.99116e-06
16	2	0.000276514	1.88602e-05
16	3	-0.000786763	-9.63944e-05
16	4	0.00131809	0.000113299
16	5	-0.00144688	0.000101802
16	6	0.00100096	-0.000451984
16	7	-0.00044324	0.000358932
16	8	0.00020863	0.000222196
16	9	-0.000116339	-0.000411192
16	10	-2.06051e-05	8.99148e-05
16	11	4.98621e-05	3.92379e-05
16	12	4.63506e-05	7.26568e-05
16	13	-8.69014e-05	-8.29771e-05
16	14	3.67025e-05	1.1878e-05
16	15	1.67492e-05	1.25602e-05
16	16	-1.69905e-05	1.61693e-06
16	17	-1.63967e-05	-3.03985e-05
16	18	2.73061e-05	4.79869e-05
16	19	-1.01301e-05	-2.95541e-05
16	20	-9.58748e-06	4.02705e-06
16	21	1.74738e-05	1.17006e-06
16	22	-1.03715e-05	1.57349e-06
16	23	6.52711e-07	-1.64465e-06
16	24	2.10761e-06	5.54799e-07
16	25	-2.26773e-06	9.58058e-07
17	1	2.40088e-05	-1.1425e-05
17	2	-8.54658e-05	-4.20438e-07
17	3	8.07946e-05	5.08467e-05
17	4	0.00015404	-3.12938e-05
17	5	-0.00048422	-8.15234e-05
17	6	0.000665225	0.00021467
17	7	-0.000640976	-0.000364316
17	8	0.000353625	0.000448638
17	9	8.47902e-05	-0.0002775
17	10	-0.000249736	-7.00072e-05
17	11	2.50519e-05	0.000270663
17	12	0.000246695	-0.000236322
17	13	-0.000302175	0.000123659
17	14	0.000173586	-4.85336e-05
17	15	-5.51251e-05	1.59817e-05
17	16	5.25772e-05	2.17439e-05
17	17	-7.50574e-05	-5.44612e-05
17	18	4.31665e-05	4.22983e-05
17	19	-1.28272e-05	-1.71195e-05
17	20	1.40124e-05	8.73854e-06
17	21	-1.26519e-06	1.19004e-06
17	22	-3.32936e-05	-1.02447e-05
17	23	6.93504e-05	4.42968e-06
17	24	-9.59532e-05	3.78726e-06
17	25	7.59476e-05	-3.11278e-06
18	1	4.07386e-05	4.3448e-05
18	2	-6.65346e-05	-0.000163736
18	3	3.28917e-05	0.000280121
18	4	6.16899e-06	-0.000160768
18	5	4.53212e-05	-0.000204415
18	6	-0.000256756	0.000435921
18	7	0.000447459	-0.000325479
18	8	-0.000457743	9.58145e-05
18	9	0.000451959	-1.66531e-05
18	10	-0.000478183	0.000116467
18	11	0.000312512	-0.000191941
18	12	1.58449e-05	0.000124566
18	13	-0.000174634	-4.53175e-05
18	14	8.83612e-05	2.60881e-05
18	15	3.76946e-06	2.89773e-06
18	16	-8.08968e-06	-3.03256e-05
18	17	7.84004e-06	1.01342e-05
18	18	-1.84508e-05	1.34963e-05
18	19	1.00477e-05	-5.51855e-06
18	20	4.59044e-06	-4.65648e-06
18	21	-9.12543e-06	-1.88703e-07
18	22	8.51182e-06	6.44255e-06
18	23	-3.67897e-06	-4.59119e-06
18	24	-4.69129e-06	-5.42257e-07
18	25	7.10377e-06	8.78479e-07
19	1	-2.58453e-05	7.42085e-06
19	2	0.000212221	-3.93864e-05
19	3	-0.000609123	-1.36296e-05
19	4	0.000937893	0.000187498
19	5	-0.000736611	-0.000266111
19	6	4.73432e-05	0.000174775
19	7	0.00035736	-0.000125422
19	8	-0.00010774	0.000223977
19	9	-0.000182371	-0.000336097
19	10	-1.43034e-05	0.000300142
19	11	0.000374436	-0.000159251
19	12	-0.000335873	8.84521e-05
19	13	-6.91171e-05	-9.1472e-05
19	14	0.000352486	7.02116e-05
19	15	-0.000277976	-3.69242e-05
19	16	4.05139e-05	1.66338e-05
19	17	0.000100965	3.51195e-06
19	18	-8.70155e-05	-1.14464e-05
19	19	1.67041e-05	3.47827e-06
19	20	1.41246e-05	3.28234e-06
19	21	-9.62999e-06	-6.28381e-06
19	22	8.95859e-06	6.71271e-06
19	23	3.72303e-06	-3.71368e-06
19	24	-2.1728e-05	1.59767e-06
19	25	-3.28801e-05	-1.76443e-06
20	1	-3.84194e-05	-8.2328e-06
20	2	0.000212355	5.69251e-05
20	3	-0.000479339	-0.000142504
20	4	0.000659879	0.000157297
20	5	-0.000669996	-2.01718e-06
20	6	0.000531831	-0.00023366
20	7	-0.000298862	0.000356146
20	8	0.000169284	-0.000293325
20	9	-0.000227889	0.000170287
20	10	0.000237673	-0.000105567
20	11	-7.33468e-05	3.68724e-05
20	12	-7.02092e-05	3.51393e-05
20	13	5.22251e-05	-2.92539e-05
20	14	2.20488e-05	-8.36619e-06
20	15	-4.22485e-05	2.72951e-05
20	16	2.03038e-05	-4.51192e-05
20	17	1.81663e-06	4.42895e-05
20	18	-1.15515e-05	-1.28122e-05
20	19	1.63832e-05	-1.15241e-05
20	20	-1.41988e-05	9.3232e-06
20	21	5.57631e-06	-8.83635e-07
20	22	-2.34971e-06	-1.77453e-06
20	23	2.74137e-06	4.722e-06
20	24	-2.43281e-07	-8.01455e-06
20	25	-1.28089e-06	5.55674e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode52_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	1.405	0
0	2	-1.2301	0
0	3	-0.504874	0
0	4	1.35408	0
0	5	0.325491	0
0	6	-1.55568	0
0	7	-0.0548767	0
0	8	1.83212	0
0	9	-0.761502	0
0	10	-1.8424	0
0	11	3.01303	0
0	12	-2.1996	0
0	13	0.892552	0
0	14	-0.176653	0
0	15	0.00700402	0
0	16	-0.00368457	0
0	17	0.00301733	0
0	18	0.000211338	0
0	19	0.000434818	0
0	20	-0.000711501	0
0	21	-0.000194748	0
0	22	0.00017297	0
0	23	0.00143907	0
0	24	-0.0032203	0
0	25	0.00354755	0
1	1	-0.00058757	-0.00209695
1	2	-0.00138333	0.00512383
1	3	0.00276548	-0.000663342
1	4	-0.000290026	-0.0060705
1	5	-0.00232664	0.00151881
1	6	0.00103407	0.00651774
1	7	0.0023947	-0.0034652
1	8	-0.00400751	-0.00434822
1	9	0.00229663	0.0039697
1	10	0.000944567	0.00272918
1	11	-0.00299422	-0.00664515
1	12	0.00291822	0.00542847
1	13	-0.00156014	-0.00228467
1	14	0.000234757	-3.83286e-05
1	15	0.000360803	0.000586348
1	16	-0.000390111	-3.7957e-05
1	17	9.57966e-05	-0.000245291
1	18	0.000206241	-8.86155e-06
1	19	-0.000124716	0.000208146
1	20	-0.000134876	-0.000138431
1	21	0.000183917	2.79776e-05
1	22	-9.76989e-05	-2.34217e-05
1	23	3.83383e-05	4.70458e-05
1	24	1.09105e-06	-3.00356e-05
1	25	-1.90108e-05	5.45634e-06
2	1	0.000786636	-0.00451219
2	2	-0.0012098	0.00525925
2	3	0.000851994	0.000153058
2	4	0.000806518	-0.00428615
2	5	-0.00270241	0.00189971
2	6	0.00195594	0.00311586
2	7	0.000172996	-0.0044721
2	8	0.000844185	0.000139255
2	9	-0.00389983	0.00679601
2	10	0.00355996	-0.0101008
2	11	-0.000291227	0.00677628
2	12	-0.00104275	-0.0011879
2	13	0.000348429	-0.00112866
2	14	-0.000309786	0.000447119
2	15	0.000644285	0.00010387
2	16	-0.000392583	0.000153108
2	17	5.58903e-05	-0.000348989
2	18	4.66633e-05	0.000268727
2	19	-4.50426e-05	-8.77692e-05
2	20	1.55881e-06	-2.28622e-05
2	21	2.81934e-05	2.31679e-06
2	22	-4.01251e-05	2.96346e-05
2	23	3.03226e-05	-1.18032e-05
2	24	6.95586e-06	-1.98927e-06
2	25	-2.31623e-05	-5.61942e-06
3	1	0.0103352	-0.00125127
3	2	-0.0144622	0.00235618
3	3	-1.87961e-05	-9.33893e-05
3	4	0.0142088	-0.00347931
3	5	-0.00636264	0.00221626
3	6	-0.0113462	0.00257828
3	7	0.0124342	-0.00336787
3	8	0.00439099	-0.00134141
3	9	-0.0177484	0.00553288
3	10	0.0154879	-0.00489411
3	11	-0.00584641	0.00153011
3	12	6.24256e-06	0.000391513
3	13	0.000775387	2.97545e-05
3	14	-2.0926e-05	-0.000921011
3	15	-0.000501327	0.00096602
3	16	0.000626499	-0.000490128
3	17	-0.000399373	0.000230222
3	18	-3.89963e-06	-0.000232202
3	19	0.000238106	0.000148716
3	20	-0.000182983	3.16458e-05
3	21	2.46677e-05	-0.000115328
3	22	8.14995e-05	9.36604e-05
3	23	-0.000104253	-4.75086e-05
3	24	6.37428e-05	1.43259e-05
3	25	-1.09302e-05	-1.62345e-05
4	1	0.00237081	-0.000123857
4	2	-0.00411055	0.000356104
4	3	0.00224905	-0.000163437
4	4	0.000426215	-0.00141207
4	5	-0.000632462	0.00264004
4	6	-0.000552037	0.000348212
4	7	0.00134367	-0.00594668
4	8	-0.00124286	0.00736855
4	9	-0.000473912	-0.00319473
4	10	0.00279095	-0.0010601
4	11	-0.00284716	0.00186824
4	12	0.00104644	-0.000721978
4	13	-0.000244913	-0.000213394
4	14	0.000441477	0.000465467
4	15	-0.000124179	-0.000319136
4	16	-0.000504047	3.86674e-05
4	17	0.000625501	0.000130419
4	18	-0.000132096	-0.000117901
4	19	-0.000622284	7.369e-05
4	20	0.000834483	-7.642e-05
4	21	0.000189212	5.55741e-05
4	22	-0.00182235	-1.82143e-06
4	23	0.00257448	-1.50822e-05
4	24	-0.00193605	5.48805e-07
4	25	0.000817535	-6.11711e-06
5	1	0.000743283	-9.15734e-05
5	2	-0.00089122	0.00126798
5	3	-0.000906269	-0.00256971
5	4	0.00260069	0.000881031
5	5	-0.00163428	0.00332818
5	6	-0.00153965	-0.00473737
5	7	0.00405175	0.000427277
5	8	-0.00343074	0.00495604
5	9	0.000954352	-0.00530895
5	10	0.000329161	0.00170966
5	11	-0.000259389	0.00101653
5	12	6.89897e-05	-0.00155835
5	13	0.000141449	0.00104731
5	14	-0.000167008	-0.000223519
5	15	-0.000173592	-0.00039631
5	16	0.000296787	0.000515124
5	17	-7.76042e-05	-0.000314424
5	18	9.10967e-06	0.000129045
5	19	-0.00014106	-8.7156e-05
5	20	0.000201783	7.06515e-05
5	21	-0.000136867	-1.67834e-05
5	22	4.54055e-05	-8.02594e-06
5	23	-1.09736e-05	5.90262e-06
5	24	2.79512e-05	-1.59708e-05
5	25	-4.20725e-05	2.28482e-05
6	1	-0.00056677	-0.00146316
6	2	0.00317755	0.00346378
6	3	-0.00604674	-0.00280114
6	4	0.00402708	-0.00088954
6	5	0.00303141	0.00358984
6	6	-0.00806911	-0.00233113
6	7	0.00594979	-0.000718717
6	8	0.000361575	0.0018219
6	9	-0.00459415	-0.000774692
6	10	0.00425847	-0.00039874
6	11	-0.00171972	0.000780538
6	12	-9.25254e-06	-0.000433457
6	13	0.000461745	-0.000176758
6	14	-0.000444691	0.000328287
6	15	0.000272404	-7.19944e-05
6	16	-3.77923e-05	-2.73361e-05
6	17	-0.00011776	-6.06675e-05
6	18	0.000175931	0.000101511
6	19	-0.000128711	-7.14068e-05
6	20	9.12007e-06	3.62317e-05
6	21	4.9055e-05	-1.48508e-05
6	22	-4.90184e-06	-1.18681e-05
6	23	-4.25756e-05	2.35267e-05
6	24	3.13788e-05	1.95637e-06
6	25	2.51158e-07	-2.51802e-05
7	1	-0.00246245	-0.00183006
7	2	0.00793882	0.00659624
7	3	-0.0110144	-0.0104245
7	4	0.00652096	0.00717912
7	5	0.00181395	0.00244053
7	6	-0.0058844	-0.0104813
7	7	0.00426535	0.011368
7	8	-0.00212521	-0.00696911
7	9	0.0019195	0.00215091
7	10	-0.00155182	0.000351417
7	11	0.000125519	-0.000840626
7	12	0.000839826	0.000689531
7	13	-0.000628416	-0.000429581
7	14	6.0528e-05	6.90827e-05
7	15	9.24953e-05	0.000100909
7	16	9.88852e-05	-6.96952e-07
7	17	-0.000196679	-8.30125e-05
7	18	0.000119442	4.72312e-05
7	19	-7.99351e-05	1.70101e-05
7	20	9.61444e-05	-5.19888e-05
7	21	-5.67705e-05	3.84495e-05
7	22	-2.53511e-06	-2.25428e-06
7	23	9.20264e-06	-1.06172e-05
7	24	6.20697e-06	-7.44539e-07
7	25	-6.30944e-06	6.52522e-06
8	1	-0.00183032	-0.000756153
8	2	0.00643282	0.00379958
8	3	-0.0102517	-0.00781793
8	4	0.00791593	0.00702572
8	5	0.000812774	0.00182894
8	6	-0.00934828	-0.013532
8	7	0.0111579	0.019436
8	8	-0.00705425	-0.0164986
8	9	0.00268134	0.00905791
8	10	-0.000958894	-0.00284939
8	11	0.000828419	4.68947e-05
8	12	-0.000878729	0.000224471
8	13	0.000628774	0.000304557
8	14	-0.000167724	-0.000513961
8	15	-1.36458e-05	0.000323858
8	16	-8.51256e-05	-8.48741e-05
8	17	-0.000251644	-2.57179e-05
8	18	0.0010808	3.12428e-05
8	19	-0.00133621	1.80433e-06
8	20	0.000444409	-1.70846e-05
8	21	0.000692232	5.72886e-06
8	22	-0.000996621	5.81691e-07
8	23	0.000564008	3.20181e-07
8	24	-0.000126625	1.1195e-05
8	25	7.47775e-06	-2.43102e-05
9	1	-4.83493e-05	-0.000228337
9	2	0.000296454	0.000903783
9	3	-0.000220204	-0.00205766
9	4	-0.00100906	0.00343823
9	5	0.00296296	-0.00420816
9	6	-0.0040821	0.00382286
9	7	0.003616	-0.00314601
9	8	-0.00257568	0.00304691
9	9	0.00184326	-0.00295614
9	10	-0.00109631	0.00215832
9	11	0.000222777	-0.000984037
9	12	0.000320668	0.000203613
9	13	-0.000393278	-0.000136766
9	14	0.000215699	0.000324221
9	15	-1.66073e-06	-0.000262403
9	16	-0.000116017	9.63257e-05
9	17	0.000109288	-5.67443e-05
9	18	-3.87198e-05	4.31423e-05
9	19	-4.38356e-06	1.20666e-05
9	20	-1.76057e-05	-4.29315e-05
9	21	4.59498e-05	3.05364e-05
9	22	-2.73996e-05	-5.38148e-06
9	23	-7.48249e-06	-9.32628e-06
9	24	1.73804e-05	7.43497e-06
9	25	-9.19241e-06	-3.75296e-06
10	1	-0.00723963	-0.00344708
10	2	0.0391462	0.0186199
10	3	-0.103094	-0.0488805
10	4	0.170813	0.0810135
10	5	-0.195269	-0.0929639
10	6	0.159031	0.075944
10	7	-0.0914576	-0.0434682
10	8	0.0348648	0.0160206
10	9	-0.0072948	-0.00255279
10	10	0.000452889	-0.000745433
10	11	-9.07784e-05	0.000506953
10	12	-0.000180639	-5.7028e-05
10	13	0.000356076	-0.000109548
10	14	-0.0001138	0.00016139
10	15	-2.70704e-05	-0.000154179
10	16	-6.33256e-06	0.000140032
10	17	4.41825e-05	-9.72651e-05
10	18	-6.94066e-05	1.39258e-05
10	19	6.79619e-05	1.94888e-05
10	20	-2.53392e-05	1.8843e-05
10	21	-1.54052e-05	-5.62767e-05
10	22	1.7952e-05	4.71335e-05
10	23	1.28585e-06	-1.40529e-05
10	24	-1.17054e-05	-5.05385e-06
10	25	6.70809e-06	5.68267e-06
11	1	7.86293e-05	-4.67077e-05
11	2	-9.29057e-05	0.000532654
11	3	-0.000585721	-0.00205944
11	4	0.00155545	0.00414754
11	5	-0.00118875	-0.005221
11	6	-0.000402022	0.00446547
11	7	0.00140035	-0.00264546
11	8	-0.00112611	0.000846881
11	9	0.000397254	0.000442112
11	10	-8.63824e-05	-0.00098913
11	11	0.000195018	0.000895145
11	12	-0.00021695	-0.000623109
11	13	6.35415e-05	0.000390601
11	14	-3.02552e-05	-0.000186807
11	15	0.00012195	3.65663e-05
11	16	-0.000107614	7.20662e-05
11	17	9.22056e-07	-0.000129578
11	18	5.63874e-05	9.31315e-05
11	19	-6.21858e-05	-1.49643e-05
11	20	5.05851e-05	-1.8709e-05
11	21	-2.13628e-05	7.59582e-06
11	22	-1.96261e-07	1.13967e-06
11	23	2.81161e-06	5.08811e-06
11	24	-5.47012e-06	-1.05712e-05
11	25	7.59591e-06	9.16386e-06
12	1	-0.000152666	8.69749e-05
12	2	0.000828047	-0.000174411
12	3	-0.00208578	-7.78603e-05
12	4	0.00310922	0.000718455
12	5	-0.0030272	-0.00116586
12	6	0.00214396	0.000938859
12	7	-0.00122163	-0.000469417
12	8	0.000558924	0.000661232
12	9	-0.000348231	-0.00139942
12	10	0.000509333	0.00158895
12	11	-0.000495349	-0.000967791
12	12	0.000191682	0.00036714
12	13	2.02707e-05	-0.000249137
12	14	-0.000142721	0.000294321
12	15	0.000266056	-0.000227548
12	16	-2.89957e-05	9.93952e-05
12	17	-0.000538863	3.94594e-06
12	18	0.000697468	-5.71725e-05
12	19	-0.000227204	6.17158e-05
12	20	-0.000227104	-4.13713e-05
12	21	0.000262933	2.21481e-05
12	22	-0.000111101	-8.04778e-06
12	23	3.20161e-05	-2.63352e-06
12	24	-4.42382e-05	4.54218e-06
12	25	7.30503e-05	-4.30718e-07
13	1	8.56469e-05	-4.0656e-05
13	2	-0.000336266	0.00026454
13	3	0.000560887	-0.000694588
13	4	-0.000436423	0.000991369
13	5	9.60856e-05	-0.000753671
13	6	0.000197576	-5.90599e-05
13	7	-0.000645328	0.000856663
13	8	0.00125209	-0.00101664
13	9	-0.00151358	0.000653675
13	10	0.00115053	-0.000171927
13	11	-0.000473438	-0.00020821
13	12	-2.51696e-05	0.00028344
13	13	0.000185204	-8.49656e-05
13	14	-0.000157429	-4.64745e-05
13	15	8.26187e-05	-8.05189e-06
13	16	-7.17953e-06	5.51948e-05
13	17	-2.82964e-05	-1.26698e-05
13	18	2.07845e-05	-3.23551e-05
13	19	-1.53582e-05	3.80834e-05
13	20	1.44529e-05	-2.33165e-05
13	21	4.21605e-06	5.95991e-08
13	22	-2.44501e-05	1.38504e-05
13	23	2.10253e-05	-1.20566e-05
13	24	-2.8464e-06	1.16672e-05
13	25	-6.52467e-06	-1.37073e-05
14	1	-0.000151949	0.000104483
14	2	0.000659286	-0.000565871
14	3	-0.00128737	0.00137234
14	4	0.00125197	-0.00209594
14	5	-0.000292928	0.00230371
14	6	-0.000721097	-0.00184364
14	7	0.000968121	0.00093833
14	8	-0.000631095	-0.000184704
14	9	0.000309081	1.77458e-05
14	10	-0.000275694	-0.000133234
14	11	0.000332615	0.000150072
14	12	-0.000210559	-0.000126516
14	13	8.41443e-07	8.21765e-05
14	14	9.09492e-05	-3.76874e-06
14	15	-7.76307e-05	-1.37487e-05
14	16	3.60897e-05	-2.45583e-05
14	17	-8.06586e-06	5.09499e-05
14	18	2.41268e-05	-4.17197e-05
14	19	-5.51791e-05	5.0648e-06
14	20	5.42146e-05	2.34954e-05
14	21	-2.49576e-05	-2.16549e-05
14	22	2.05334e-06	1.07403e-05
14	23	-1.91074e-06	-8.6655e-06
14	24	6.46579e-06	8.6344e-06
14	25	-1.29427e-06	-5.95102e-06
15	1	3.69976e-06	1.08807e-05
15	2	0.000117607	-4.10409e-05
15	3	-0.000577613	-0.000199612
15	4	0.00108679	0.000977987
15	5	-0.000997766	-0.00181665
15	6	0.000418586	0.00210014
15	7	-0.000107644	-0.00176207
15	8	0.000315259	0.00106085
15	9	-0.00057576	-0.000430127
15	10	0.000488255	0.000121734
15	11	-0.000119274	2.58598e-05
15	12	-0.000212535	-9.29452e-05
15	13	0.000280866	2.98053e-05
15	14	-0.000161727	4.06612e-05
15	15	5.27015e-05	-4.97734e-05
15	16	-2.41953e-05	6.89003e-05
15	17	3.81036e-05	-7.63695e-05
15	18	-4.93109e-05	3.54269e-05
15	19	3.25695e-05	1.49204e-06
15	20	-7.05908e-07	-6.15096e-06
15	21	-1.28233e-05	1.38651e-06
15	22	7.12423e-06	-3.59448e-06
15	23	-7.31754e-07	1.07331e-05
15	24	-3.47076e-06	-1.3749e-05
15	25	4.19981e-06	9.83756e-06
16	1	-1.23766e-05	-4.58856e-05
16	2	9.5623e-05	0.000177646
16	3	-0.000235418	-0.000331783
16	4	0.000278808	0.000414365
16	5	-0.000249131	-0.000501521
16	6	0.000335821	0.000626259
16	7	-0.000506532	-0.000583544
16	8	0.000542039	0.000277553
16	9	-0.000386687	6.4596e-05
16	10	0.000231693	-0.000182354
16	11	-0.000241225	9.73431e-05
16	12	0.00022624	-3.19313e-05
16	13	9.3664e-05	5.68846e-05
16	14	-0.000462181	-3.96326e-05
16	15	0.00039569	-3.73006e-05
16	16	-1.56725e-05	5.68284e-05
16	17	-0.000177226	-6.76436e-06
16	18	8.5925e-05	-2.47031e-05
16	19	3.14389e-05	1.12945e-05
16	20	-4.86075e-05	6.49114e-06
16	21	2.34131e-05	-9.51183e-06
16	22	-2.28839e-05	2.16107e-06
16	23	3.77103e-05	8.96133e-06
16	24	-1.20942e-05	-1.10851e-05
16	25	-3.08953e-05	1.88791e-06
17	1	6.14884e-06	3.21553e-05
17	2	8.90462e-05	-0.00017656
17	3	-0.00029938	0.000445814
17	4	0.000255425	-0.000642548
17	5	0.000121315	0.000611585
17	6	-0.000354065	-0.000403515
17	7	0.000345429	0.000106703
17	8	-0.000290493	0.000152054
17	9	0.000132425	-0.000254442
17	10	5.54464e-05	0.000182341
17	11	-0.000115586	9.20708e-09
17	12	0.000114222	-0.000120355
17	13	-0.000148818	7.75643e-05
17	14	0.000175401	5.21843e-06
17	15	-0.000117538	-5.38102e-06
17	16	2.28099e-05	-3.40654e-05
17	17	2.78956e-05	3.18106e-05
17	18	-4.08933e-05	1.41603e-06
17	19	3.70713e-05	-1.48938e-05
17	20	-1.76162e-05	5.67125e-06
17	21	-2.82271e-06	1.08036e-06
17	22	1.18702e-05	2.473e-07
17	23	-9.85862e-06	-1.38199e-06
17	24	1.43851e-06	4.27461e-07
17	25	3.99719e-06	-8.80182e-07
18	1	7.42676e-06	-5.01923e-05
18	2	2.41981e-05	0.000106301
18	3	-0.00017888	4.96201e-05
18	4	0.00050015	-0.00039857
18	5	-0.000813977	0.000577786
18	6	0.000714735	-0.000380847
18	7	-0.000140392	-8.90069e-06
18	8	-0.000396252	0.000259196
18	9	0.00047049	-0.000318038
18	10	-0.000257648	0.000329339
18	11	0.000108016	-0.000241998
18	12	-6.29504e-05	3.48873e-05
18	13	6.70633e-06	8.21224e-05
18	14	6.93974e-05	-3.90861e-05
18	15	-0.000112381	-1.26527e-05
18	16	0.000134909	2.2494e-05
18	17	-0.000143272	-3.59783e-05
18	18	9.61707e-05	3.51088e-05
18	19	-1.95022e-05	-6.79825e-06
18	20	-8.95556e-06	-1.29012e-05
18	21	-1.0962e-05	7.88342e-06
18	22	2.15683e-05	6.7647e-07
18	23	-9.95218e-06	1.75069e-08
18	24	1.41428e-06	-1.86092e-06
18	25	-4.07086e-07	-2.23971e-07
19	1	9.09744e-07	9.63257e-06
19	2	-2.17809e-05	-7.03816e-05
19	3	2.9973e-05	0.000163617
19	4	6.6521e-05	-0.000141517
19	5	-0.00023562	-8.26088e-05
19	6	0.000257706	0.000357959
19	7	-0.000142888	-0.000352419
19	8	9.16065e-05	8.78081e-06
19	9	-0.000107956	0.000268009
19	10	0.000139205	-0.000200911
19	11	-0.000156826	-5.89107e-06
19	12	0.000115932	0.000106872
19	13	-4.18029e-05	-8.01763e-05
19	14	4.49625e-06	6.48154e-06
19	15	-1.46635e-05	2.94261e-05
19	16	2.73638e-05	-2.32144e-05
19	17	-1.77414e-05	2.38475e-05
19	18	9.54083e-07	-1.74089e-05
19	19	3.95623e-06	-1.80169e-05
19	20	-6.14819e-08	3.81061e-05
19	21	2.98378e-07	-1.95026e-05
19	22	-5.35547e-06	8.99256e-07
19	23	7.72366e-06	-2.71476e-06
19	24	-4.96259e-06	7.89261e-06
19	25	1.48591e-06	-6.66783e-06
20	1	1.30716e-05	-8.20024e-06
20	2	-5.58205e-05	0.000106722
20	3	4.2324e-05	-0.00034644
20	4	9.86418e-05	0.000590677
20	5	-0.000173799	-0.000640642
20	6	-4.99608e-05	0.000476941
20	7	0.000409237	-0.000206321
20	8	-0.000517704	-4.649e-05
20	9	0.000303711	0.000161258
20	10	-5.34045e-05	-0.000113695
20	11	9.78954e-06	1.39771e-05
20	12	-0.000117917	2.65388e-05
20	13	0.000175562	-1.84513e-05
20	14	-9.48394e-05	7.64483e-06
20	15	-2.20133e-05	1.63562e-05
20	16	5.97598e-05	-4.41467e-05
20	17	-3.42624e-05	3.57785e-05
20	18	1.15719e-05	-7.22777e-06
20	19	-8.33787e-06	-2.08266e-06
20	20	-2.94174e-06	-2.57815e-06
20	21	1.85952e-05	7.18122e-07
20	22	8.46044e-06	6.54977e-06
20	23	-5.11447e-05	-9.39077e-06
20	24	1.65852e-05	6.39025e-06
20	25	6.5089e-05	-3.21634e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode53_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0627244	0
0	2	0.0547792	0
0	3	0.0222642	0
0	4	-0.0583048	0
0	5	-0.01706	0
0	6	0.0685139	0
0	7	0.00447415	0
0	8	-0.0781593	0
0	9	0.025575	0
0	10	0.0873027	0
0	11	-0.131703	0
0	12	0.0905035	0
0	13	-0.0327981	0
0	14	0.00458562	0
0	15	-9.64097e-05	0
0	16	0.000737605	0
0	17	-0.000335835	0
0	18	-7.60599e-05	0
0	19	0.000122979	0
0	20	-6.06545e-05	0
0	21	-4.62667e-05	0
0	22	6.11989e-05	0
0	23	-2.80677e-05	0
0	24	7.32963e-05	0
0	25	-0.000123874	0
1	1	0.00103122	0.000157134
1	2	-0.00488181	-0.00122833
1	3	0.00248744	0.0013066
1	4	0.00464651	-0.000271943
1	5	-0.00314861	0.000824384
1	6	-0.00427208	-0.00204588
1	7	0.00475761	0.000858294
1	8	0.00119725	0.00131523
1	9	-0.00503436	-0.00080596
1	10	0.00456921	-0.00200469
1	11	-0.00254857	0.0038275
1	12	0.000696282	-0.00369891
1	13	0.000563212	0.00267399
1	14	-0.00104824	-0.0012275
1	15	0.00085873	-3.38696e-05
1	16	-0.000396799	0.000391698
1	17	0.000109385	-0.000183788
1	18	-7.24293e-05	1.323e-05
1	19	3.98178e-05	4.72776e-05
1	20	4.81448e-05	-5.72124e-05
1	21	-9.15324e-05	3.60934e-05
1	22	9.18533e-05	-2.93272e-05
1	23	-5.64245e-05	3.45637e-05
1	24	-7.63804e-06	-2.7385e-05
1	25	4.37294e-05	1.91797e-05
2	1	-0.00570884	0.00081718
2	2	0.00579027	-0.00205313
2	3	0.00199482	-6.06432e-05
2	4	-0.00574441	0.00379826
2	5	-0.000433539	-0.00200128
2	6	0.0058753	-0.00385446
2	7	-0.000960681	0.00495723
2	8	-0.00662841	0.000677379
2	9	0.00526992	-0.00580716
2	10	0.00264916	0.00472095
2	11	-0.00781634	-0.00047408
2	12	0.00736645	-0.00122043
2	13	-0.00435282	0.000227149
2	14	0.00171154	0.000433981
2	15	-0.000210805	-0.000176558
2	16	-0.000328386	8.19194e-06
2	17	0.000105695	4.49887e-05
2	18	0.000333855	-0.000123161
2	19	-0.000445098	-5.77618e-05
2	20	0.000284551	0.000259207
2	21	-9.28918e-05	-0.000167967
2	22	-5.93756e-05	2.52413e-05
2	23	0.000114111	-2.50543e-06
2	24	-5.14847e-05	-8.23405e-07
2	25	-3.12175e-05	7.92677e-06
3	1	0.000784445	0.000180355
3	2	-0.000377288	-0.00167276
3	3	-0.00125779	0.00282041
3	4	0.00195758	-0.000811445
3	5	-0.00191673	-0.0015336
3	6	0.00198176	4.49339e-05
3	7	-0.00185977	0.00237233
3	8	0.00258295	-0.00178196
3	9	-0.00446835	0.000143688
3	10	0.00490162	-8.48756e-05
3	11	-0.00278525	0.000821196
3	12	0.000568633	-0.00104198
3	13	-2.26677e-05	0.000837872
3	14	0.000448134	-0.000672969
3	15	-0.000659576	0.000619346
3	16	0.000322665	-0.000499626
3	17	0.000145071	0.000286192
3	18	-0.000317911	-0.00012928
3	19	0.0002037	1.88186e-05
3	20	-2.61124e-05	6.95066e-05
3	21	-6.62533e-05	-4.41101e-05
3	22	7.63299e-05	-5.11755e-05
3	23	-6.90396e-05	7.82561e-05
3	24	5.61326e-05	-3.62735e-05
3	25	-2.23973e-05	4.19567e-06
4	1	-0.00140983	0.00026104
4	2	0.00222771	0.00101033
4	3	-0.000499006	-0.00324182
4	4	-0.00114614	0.00220072
4	5	-0.000719429	0.00222677
4	6	0.00367318	-0.00459721
4	7	-0.00213852	0.00238674
4	8	-0.00389387	0.00132537
4	9	0.00839385	-0.00345336
4	10	-0.00780584	0.00351509
4	11	0.00445442	-0.00213621
4	12	-0.00177484	0.000503883
4	13	0.000648027	0.000235626
4	14	-0.000222637	8.57172e-07
4	15	-3.60741e-05	-0.000498826
4	16	0.000157839	0.000587672
4	17	-0.000229754	-0.000167055
4	18	0.000251096	-0.000259701
4	19	-0.000148339	0.000294593
4	20	2.80316e-06	-0.000114757
4	21	3.30087e-05	1.61609e-05
4	22	4.96533e-05	-1.68437e-05
4	23	-0.000123237	2.39224e-05
4	24	0.000104793	-8.44997e-07
4	25	-3.34877e-05	-3.27778e-05
5	1	-0.00264516	0.00288025
5	2	0.00666148	-0.00682149
5	3	-0.00561558	0.00464508
5	4	-0.00151162	0.00424623
5	5	0.00551983	-0.00876097
5	6	-0.000675149	0.000993185
5	7	-0.00689407	0.0122239
5	8	0.00942429	-0.0187823
5	9	-0.00695783	0.0153911
5	10	0.00354079	-0.00760007
5	11	-0.00133599	0.00147911
5	12	0.000593246	0.000958848
5	13	-0.00073225	-0.000961418
5	14	0.000817031	0.000378923
5	15	-0.000478878	-5.65332e-05
5	16	3.0761e-05	-3.26897e-05
5	17	0.000191239	4.11142e-05
5	18	-0.000171488	-4.79988e-05
5	19	4.36376e-05	9.40137e-05
5	20	8.15028e-05	-0.000101953
5	21	-0.000121418	4.13039e-05
5	22	6.8487e-05	1.60477e-06
5	23	-2.9321e-06	5.69424e-07
5	24	-1.6332e-05	-6.9953e-06
5	25	7.81183e-06	2.18659e-06
6	1	-0.00214976	-0.000614341
6	2	0.0062063	0.00128904
6	3	-0.00643895	-0.000372241
6	4	-0.000672341	-0.00266998
6	5	0.00707733	0.00539473
6	6	-0.00315512	-0.00358209
6	7	-0.0066052	-0.0032586
6	8	0.0110768	0.00976689
6	9	-0.00828381	-0.011148
6	10	0.00360848	0.00827312
6	11	-0.000851086	-0.004715
6	12	8.13333e-05	0.00218189
6	13	-5.08325e-05	-0.000455228
6	14	0.000192176	-0.000537894
6	15	-0.000300559	0.000627353
6	16	0.000189294	-0.000289254
6	17	-8.26625e-05	0.000103466
6	18	0.000178046	-6.0013e-05
6	19	-0.000255091	-9.78051e-06
6	20	0.00014004	8.36132e-05
6	21	1.41157e-05	-7.74045e-05
6	22	-4.39781e-05	2.18094e-06
6	23	-2.09768e-06	4.13368e-05
6	24	2.21875e-05	-2.62335e-05
6	25	-1.06425e-05	1.17828e-05
7	1	0.000224327	0.00022517
7	2	-0.00065423	-0.000264728
7	3	0.00105572	-0.000591495
7	4	-0.00100743	0.0011855
7	5	0.000414907	-4.97835e-05
7	6	-0.00083581	-0.00192373
7	7	0.00361973	0.00320177
7	8	-0.00659395	-0.00314665
7	9	0.00622345	0.00170892
7	10	-0.00258802	0.000214768
7	11	-0.000714406	-0.00105736
7	12	0.00138766	0.00043497
7	13	-0.000493561	0.000379773
7	14	-0.000188663	-0.000335808
7	15	0.000206473	-0.000220794
7	16	1.31932e-05	0.00047634
7	17	-9.10766e-05	-0.000326411
7	18	1.29245e-05	0.000147212
7	19	5.58993e-05	-8.46505e-05
7	20	-4.08362e-05	4.22627e-05
7	21	1.14794e-05	1.56076e-05
7	22	-3.04035e-05	-3.35128e-05
7	23	4.4632e-05	6.78293e-06
7	24	-1.00377e-05	8.13847e-06
7	25	-2.22718e-05	7.74256e-06
8	1	0.000122453	0.000365447
8	2	-0.00105112	-0.00160146
8	3	0.00271001	0.00302264
8	4	-0.00257984	-0.00217209
8	5	-0.00135875	-0.00258012
8	6	0.00661896	0.00837515
8	7	-0.00888948	-0.00967614
8	8	0.00703049	0.00555864
8	9	-0.00350919	-0.000914689
8	10	0.00109609	-0.000655323
8	11	-0.00026209	8.38233e-05
8	12	0.000145989	0.000530414
8	13	-0.000262561	-0.000535099
8	14	0.000283286	0.000322467
8	15	-5.02005e-05	-0.000250859
8	16	-0.000121401	0.000243056
8	17	0.00010698	-0.000133692
8	18	-0.000106949	2.20345e-05
8	19	0.000121348	-2.89509e-05
8	20	-4.71171e-05	7.46312e-05
8	21	-3.88788e-05	-7.17496e-05
8	22	4.44221e-05	4.1678e-05
8	23	-7.64166e-06	-1.51433e-05
8	24	-8.24637e-06	-1.93685e-07
8	25	1.44309e-06	1.10718e-06
9	1	0.000868865	-0.000556731
9	2	-0.00392785	0.00216159
9	3	0.00827754	-0.00462137
9	4	-0.00963172	0.00712929
9	5	0.005189	-0.00830498
9	6	0.00161119	0.00713376
9	7	-0.00500938	-0.00455812
9	8	0.00386896	0.00271458
9	9	-0.00140696	-0.00226423
9	10	0.000132202	0.00193031
9	11	4.07964e-06	-0.000917709
9	12	8.57662e-05	-8.55997e-05
9	13	-4.94428e-05	0.000402542
9	14	8.97891e-05	-0.00014863
9	15	-0.000222164	-0.000170995
9	16	0.000168513	0.000204027
9	17	5.42412e-05	-5.14466e-05
9	18	-0.000162612	-4.01772e-05
9	19	9.62768e-05	2.41634e-05
9	20	-1.28851e-05	2.78568e-05
9	21	-7.52158e-06	-5.72032e-05
9	22	-1.38563e-06	4.40495e-05
9	23	2.50335e-06	-1.60507e-05
9	24	6.70383e-06	4.17368e-06
9	25	-1.15853e-05	-7.18504e-06
10	1	-0.0629205	0.0484807
10	2	0.347074	-0.267221
10	3	-0.925255	0.712865
10	4	1.54201	-1.18987
10	5	-1.76619	1.36507
10	6	1.43948	-1.11404
10	7	-0.831074	0.644328
10	8	0.322746	-0.251689
10	9	-0.0719725	0.0575459
10	10	0.00447683	-0.00444754
10	11	0.000293473	0.000122738
10	12	0.000554961	-0.000694463
10	13	0.000257344	2.56234e-05
10	14	-0.000194452	4.75482e-05
10	15	-0.000229199	0.000276628
10	16	0.000126138	-0.000264126
10	17	0.000201918	-4.16507e-05
10	18	-0.000283752	0.000260699
10	19	0.000137973	-0.000220343
10	20	9.9049e-06	4.28119e-05
10	21	-5.96787e-05	7.40858e-05
10	22	4.7046e-05	-8.70275e-05
10	23	-2.46799e-05	5.69719e-05
10	24	1.42141e-05	-1.87157e-05
10	25	-1.501e-05	-1.00862e-05
11	1	-0.000259036	-0.000297138
11	2	0.00174801	0.0017362
11	3	-0.00556046	-0.00510697
11	4	0.010874	0.00927658
11	5	-0.0144075	-0.0109999
11	6	0.0129586	0.00833337
11	7	-0.00708897	-0.00329026
11	8	0.00124394	-0.000399701
11	9	0.00124999	0.0011983
11	10	-0.00118062	-0.000424506
11	11	0.000589472	-9.47353e-05
11	12	-0.000265163	-6.12019e-05
11	13	0.000205964	0.000246775
11	14	-0.000172404	-9.90387e-05
11	15	3.45267e-05	-9.524e-05
11	16	5.01828e-05	8.21318e-05
11	17	-2.27944e-06	1.9945e-06
11	18	-4.55317e-05	-1.16396e-05
11	19	3.06593e-05	-7.61167e-06
11	20	-6.77874e-06	1.29622e-05
11	21	-7.48021e-07	-1.46465e-05
11	22	4.28618e-06	1.43692e-05
11	23	-6.09704e-06	-9.02936e-06
11	24	4.91883e-06	6.54404e-06
11	25	-7.48207e-06	-9.93709e-06
12	1	-4.21378e-05	0.000119586
12	2	0.000322228	-0.00045791
12	3	-0.000948285	0.000651883
12	4	0.00140511	-0.000120357
12	5	-0.00126918	-0.000727859
12	6	0.000867422	0.000953531
12	7	-0.000603743	-0.000592446
12	8	0.000529945	0.000312788
12	9	-0.000365749	-0.00038931
12	10	-1.69653e-05	0.000509306
12	11	0.00027226	-0.000340671
12	12	-0.000194277	8.77811e-05
12	13	-1.24158e-05	-1.71115e-05
12	14	0.000129418	3.01334e-05
12	15	-0.000118777	-3.66351e-05
12	16	5.31524e-05	5.63383e-05
12	17	4.11008e-07	-4.49682e-05
12	18	-2.44132e-05	-1.66126e-05
12	19	1.24064e-05	5.47402e-05
12	20	1.77376e-05	-3.92456e-05
12	21	-2.45514e-05	1.75806e-05
12	22	7.23777e-06	-1.01262e-05
12	23	-2.7011e-07	3.54975e-06
12	24	8.70254e-06	8.20876e-08
12	25	-1.26528e-05	-1.55871e-06
13	1	-0.000161284	-1.03965e-05
13	2	0.000843712	-5.88407e-05
13	3	-0.00200622	0.000226206
13	4	0.00262463	-0.000505462
13	5	-0.00199274	0.000851301
13	6	0.000808324	-0.000806267
13	7	-0.000136058	0.000235017
13	8	0.000250176	0.000331757
13	9	-0.000456952	-0.000547827
13	10	0.00015376	0.000430517
13	11	0.00025572	-0.000128805
13	12	-0.000340549	-9.3456e-05
13	13	0.000281416	0.000141825
13	14	-0.000224859	-0.000144647
13	15	0.000144092	0.00014269
13	16	-4.75983e-05	-6.98078e-05
13	17	-2.01085e-05	-3.07941e-05
13	18	3.24502e-05	6.07074e-05
13	19	-2.10553e-05	-3.6315e-05
13	20	1.20554e-05	2.86437e-05
13	21	-3.68156e-06	-3.60662e-05
13	22	5.84423e-06	2.72085e-05
13	23	-1.58701e-05	-9.15253e-06
13	24	1.6339e-05	5.17883e-07
13	25	-9.92187e-06	-1.54627e-07
14	1	-2.55858e-05	0.000157353
14	2	-6.03678e-05	-0.000423285
14	3	0.000452777	0.000268712
14	4	-0.00103366	0.000528162
14	5	0.00151846	-0.00156919
14	6	-0.00173463	0.00219454
14	7	0.0015827	-0.00178309
14	8	-0.00107291	0.000503092
14	9	0.000474683	0.000517457
14	10	-7.73816e-05	-0.000480182
14	11	-0.000114191	-0.000153927
14	12	0.00023299	0.000451642
14	13	-0.000199649	-0.000262336
14	14	-0.000167869	8.88406e-05
14	15	0.000608805	-0.000136963
14	16	-0.000575257	0.000181529
14	17	5.95129e-05	-5.81278e-05
14	18	0.000374521	-0.000122814
14	19	-0.000393697	0.000195965
14	20	0.000188039	-0.000145968
14	21	-3.38274e-05	5.6787e-05
14	22	-1.05444e-05	-2.90518e-06
14	23	4.02572e-07	-9.97751e-06
14	24	1.62967e-05	2.29481e-05
14	25	-1.22481e-05	-3.44431e-05
15	1	7.28442e-06	-8.74549e-05
15	2	-0.000154839	0.000466872
15	3	0.000466799	-0.00105814
15	4	-0.000526114	0.0014804
15	5	0.000189935	-0.00147413
15	6	2.47595e-05	0.00100644
15	7	2.42142e-06	-0.000352926
15	8	0.000142858	-6.08725e-05
15	9	-0.000356252	0.000108829
15	10	0.000267293	0.000107698
15	11	-2.96939e-05	-0.000407459
15	12	-0.00010472	0.000487213
15	13	0.000154987	-0.000273116
15	14	-0.000152449	3.263e-05
15	15	0.00011783	5.98742e-05
15	16	-9.56393e-05	-5.94078e-05
15	17	7.3998e-05	4.50373e-05
15	18	-3.66067e-05	-3.74189e-05
15	19	8.44642e-06	3.74622e-05
15	20	-3.70104e-06	-3.68069e-05
15	21	1.42511e-05	2.85557e-05
15	22	-2.4759e-05	-1.69971e-05
15	23	1.87862e-05	9.0346e-06
15	24	-1.38904e-06	-2.66695e-06
15	25	-7.40325e-06	-6.5732e-06
16	1	-3.15169e-05	-6.71495e-05
16	2	0.000195551	0.000230708
16	3	-0.000391313	-0.000346225
16	4	0.000204998	0.000370174
16	5	0.000300017	-0.000351628
16	6	-0.000502641	0.000285972
16	7	0.000312538	-0.000268292
16	8	-0.000220814	0.000378579
16	9	0.00041641	-0.000446813
16	10	-0.000594357	0.000275583
16	11	0.000486677	-1.73981e-05
16	12	-0.000219515	-9.13244e-05
16	13	3.34495e-05	0.000106106
16	14	3.38215e-05	-0.000121414
16	15	-5.19259e-05	0.000104532
16	16	4.42026e-05	-4.33667e-05
16	17	-1.58522e-05	-8.89258e-06
16	18	-2.15089e-06	4.25927e-06
16	19	-1.91717e-06	2.75054e-05
16	20	5.23869e-06	-2.83372e-05
16	21	-2.35448e-06	6.24702e-06
16	22	2.73302e-06	1.72234e-06
16	23	-7.85912e-07	4.44771e-06
16	24	-5.00038e-06	-4.23616e-06
16	25	5.37675e-06	-4.84487e-06
17	1	1.09057e-05	-3.49231e-05
17	2	3.58452e-06	9.15444e-05
17	3	7.63316e-05	-6.06506e-05
17	4	-0.000310758	-9.34394e-05
17	5	0.000398883	0.000465453
17	6	-0.000107044	-0.00104841
17	7	-0.000274447	0.00134975
17	8	0.000337261	-0.000885945
17	9	-0.000135739	9.6619e-05
17	10	-5.27349e-06	0.000233735
17	11	-1.44527e-05	-0.000150954
17	12	5.62545e-05	9.61806e-05
17	13	-4.43479e-05	-0.000101442
17	14	1.93752e-06	5.37714e-05
17	15	4.78779e-05	-7.05386e-06
17	16	-7.07702e-05	1.56575e-06
17	17	5.48872e-05	-2.63149e-06
17	18	-3.0897e-05	1.90967e-07
17	19	1.96003e-05	7.07544e-07
17	20	-1.71818e-05	-4.70041e-06
17	21	1.3769e-05	7.0842e-06
17	22	-4.74143e-06	-3.6016e-06
17	23	-3.22932e-06	1.35654e-06
17	24	3.8455e-06	-2.3023e-06
17	25	-1.51772e-06	1.85257e-06
18	1	-3.37404e-05	-2.22564e-05
18	2	0.000160121	7.71789e-05
18	3	-0.000272083	-6.26755e-05
18	4	0.000217478	-7.41166e-05
18	5	9.33776e-06	0.000143962
18	6	-0.0002355	-5.70484e-06
18	7	0.000289405	-0.000120837
18	8	-0.000218522	2.14202e-05
18	9	7.13603e-05	0.000127291
18	10	0.000141963	-1.38171e-05
18	11	-0.000189391	-0.000341062
18	12	-5.73311e-05	0.000550016
18	13	0.000212746	-0.000320735
18	14	8.92945e-05	-0.00020508
18	15	-0.000632989	0.000643095
18	16	0.00091941	-0.000752327
18	17	-0.00076469	0.000560712
18	18	0.000396921	-0.000252734
18	19	-0.00010339	2.22027e-05
18	20	-1.0281e-05	5.03257e-05
18	21	2.99642e-06	-2.81647e-05
18	22	2.44649e-05	1.30342e-05
18	23	-3.66463e-05	-2.35329e-05
18	24	4.39267e-05	8.98738e-06
18	25	-2.93381e-05	3.72291e-05
19	1	2.94839e-08	-3.77433e-06
19	2	3.98416e-05	-2.00391e-05
19	3	-0.000101582	2.94464e-05
19	4	8.16267e-05	0.000121786
19	5	7.33788e-06	-0.00048863
19	6	-1.18938e-05	0.000812014
19	7	-0.000178753	-0.000715535
19	8	0.000379271	0.000219229
19	9	-0.0002942	0.000175357
19	10	2.18536e-05	-0.000187732
19	11	0.000121424	5.54053e-05
19	12	-7.47247e-05	3.32029e-05
19	13	-7.60906e-06	-7.77516e-05
19	14	3.12584e-05	6.37679e-05
19	15	-1.55825e-05	-2.323e-05
19	16	1.07206e-07	1.28182e-05
19	17	8.07088e-06	-2.06805e-05
19	18	-1.25343e-05	1.50555e-05
19	19	1.22525e-05	-2.57532e-06
19	20	-9.60022e-06	-3.20127e-06
19	21	4.99646e-06	7.05696e-06
19	22	2.29178e-06	-8.44502e-06
19	23	-7.4516e-06	3.18224e-06
19	24	6.58062e-06	2.42398e-06
19	25	-2.2468e-06	-2.87775e-06
20	1	1.13285e-05	-1.37665e-06
20	2	-1.68754e-05	1.46739e-05
20	3	-8.78562e-06	-3.86817e-05
20	4	-6.32738e-06	0.000103303
20	5	0.000150279	-0.000207795
20	6	-0.000389753	0.000255766
20	7	0.000537063	-0.000116934
20	8	-0.000310688	-0.000114779
20	9	-0.000157619	0.000191437
20	10	0.000345686	-0.000119868
20	11	-0.000185333	6.27296e-05
20	12	3.45358e-05	-5.18907e-05
20	13	-9.44619e-06	4.77621e-05
20	14	8.2585e-06	-3.96987e-05
20	15	9.19366e-06	2.64153e-05
20	16	-2.37725e-05	-3.07243e-06
20	17	1.6485e-05	-1.43003e-05
20	18	2.98125e-06	1.0108e-05
20	19	-1.03858e-05	-1.45807e-06
20	20	3.74105e-06	3.08499e-06
20	21	3.59433e-06	-5.09503e-06
20	22	-3.39591e-06	3.98028e-06
20	23	-1.56595e-06	-2.71501e-06
20	24	4.53398e-06	3.91591e-07
20	25	-4.68442e-06	5.96385e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode54_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.111101	0
0	2	0.0976227	0
0	3	0.0407069	0
0	4	-0.109117	0
0	5	-0.0258652	0
0	6	0.125063	0
0	7	0.00602333	0
0	8	-0.149233	0
0	9	0.056456	0
0	10	0.163925	0
0	11	-0.264176	0
0	12	0.195577	0
0	13	-0.0819609	0
0	14	0.0168697	0
0	15	-9.06167e-05	0
0	16	0.000196664	0
0	17	-0.000830404	0
0	18	0.000313922	0
0	19	-0.000130898	0
0	20	0.000287765	0
0	21	-0.000234495	0
0	22	5.69849e-05	0
0	23	-0.000103907	0
0	24	0.000343105	0
0	25	-0.000437498	0
1	1	0.000607033	0.000436616
1	2	-0.00137312	-0.00163767
1	3	0.000270658	0.000545712
1	4	0.000423634	0.00195345
1	5	0.00225894	-0.000808799
1	6	-0.00349375	-0.0016307
1	7	-2.41501e-05	-0.00109816
1	8	0.00299019	0.00562262
1	9	-0.00161188	-0.00390877
1	10	-0.00145768	-0.00263638
1	11	0.00250584	0.00665679
1	12	-0.00106514	-0.00590322
1	13	-0.000575644	0.00307262
1	14	0.00098834	-0.000517014
1	15	-0.000729004	-0.000744862
1	16	0.000345434	0.000669979
1	17	5.00971e-05	-0.000168794
1	18	-0.000148827	2.05854e-05
1	19	-6.27682e-05	-0.000147431
1	20	0.00016949	0.000212776
1	21	-5.21244e-05	-0.00016972
1	22	-6.41849e-05	9.97546e-05
1	23	6.99398e-05	-2.19072e-05
1	24	-2.42416e-05	-4.01078e-05
1	25	-8.03904e-06	4.25996e-05
2	1	-0.00441411	-0.000571199
2	2	0.00277021	0.000551726
2	3	0.00430417	-0.00045363
2	4	-0.00371426	0.000556573
2	5	-0.00444015	-0.00033366
2	6	0.00569707	0.000307615
2	7	0.000771707	-0.000184586
2	8	-0.00162438	-0.000623069
2	9	-0.00486567	0.000573497
2	10	0.00827282	0.000928071
2	11	-0.00545039	-0.00181504
2	12	0.00198889	0.00135999
2	13	-0.000753538	-0.000757686
2	14	9.08856e-05	0.000406535
2	15	0.000732593	-0.000194764
2	16	-0.000845983	0.000223044
2	17	0.000390402	-0.000253703
2	18	-0.000143901	0.000111599
2	19	0.000148041	-1.02909e-05
2	20	-0.000153626	-9.00353e-06
2	21	0.00011955	5.3404e-05
2	22	-6.25176e-05	-5.81828e-05
2	23	3.5675e-05	-1.5726e-05
2	24	-4.45325e-05	6.26163e-05
2	25	2.80346e-05	-3.37619e-05
3	1	-0.00400174	-0.00557965
3	2	0.00493252	0.00731751
3	3	0.000912483	0.00123476
3	4	-0.00499087	-0.00847085
3	5	0.00116058	0.00232893
3	6	0.00422048	0.00866256
3	7	-0.00415619	-0.00861552
3	8	0.000889848	-0.00291247
3	9	0.000516172	0.0133827
3	10	-0.000208859	-0.0143086
3	11	0.00043587	0.00838644
3	12	-0.000722916	-0.00270418
3	13	0.000280621	0.000111933
3	14	0.00019806	0.000670229
3	15	-0.000257183	-0.00077492
3	16	5.24823e-06	0.000505538
3	17	0.000234941	-0.000156916
3	18	-0.000220409	-8.88927e-05
3	19	0.000152924	0.000126273
3	20	-0.000193195	3.22286e-05
3	21	0.000192501	-0.000143261
3	22	-0.000106479	7.72693e-05
3	23	4.07627e-05	1.57589e-05
3	24	-1.27986e-05	-1.97931e-05
3	25	-1.09183e-05	3.83339e-06
4	1	-0.00252569	-0.00193353
4	2	0.00416566	0.00285009
4	3	-0.000671412	0.000201232
4	4	-0.00355545	-0.00295876
4	5	0.00147635	0.000162521
4	6	0.00413711	0.00412472
4	7	-0.00566926	-0.00155657
4	8	0.00258876	-0.00719635
4	9	6.10682e-05	0.0122684
4	10	-0.000329686	-0.00920163
4	11	9.13119e-06	0.00403
4	12	4.88049e-05	-0.00166743
4	13	-0.000168248	0.000910675
4	14	0.000154656	-0.000322819
4	15	-3.07692e-05	2.16395e-05
4	16	0.000137186	0.000118813
4	17	-0.000279704	-0.000244446
4	18	0.000170452	0.000175013
4	19	3.85347e-05	3.5734e-05
4	20	-0.000118615	-0.000114457
4	21	2.07114e-05	4.52188e-05
4	22	0.000168982	1.44042e-05
4	23	-0.00027903	-2.15449e-05
4	24	0.000225099	5.65774e-07
4	25	-9.58046e-05	2.66952e-05
5	1	0.0016086	-0.000259677
5	2	-0.00453141	0.00014655
5	3	0.00371249	0.000757526
5	4	0.0034523	-0.00187431
5	5	-0.00849578	0.00264708
5	6	0.00282738	-0.00260948
5	7	0.00760313	0.00113995
5	8	-0.0111	0.000909727
5	9	0.00653281	-0.00114014
5	10	-0.00153105	-0.000463464
5	11	0.000220136	0.00109718
5	12	-0.000455862	-0.000105625
5	13	0.000232423	-0.000545161
5	14	-4.67187e-06	0.00027639
5	15	0.000153045	3.87219e-06
5	16	-0.000362314	-8.76421e-05
5	17	0.000439441	0.000184313
5	18	-0.000315592	-0.000192701
5	19	0.000104212	9.14709e-05
5	20	-4.6734e-05	6.71327e-06
5	21	0.000109469	-5.57587e-05
5	22	-0.000105532	3.99035e-05
5	23	3.06126e-05	1.74937e-05
5	24	1.67502e-05	-4.2107e-05
5	25	-1.48138e-05	1.26538e-05
6	1	0.000304053	-0.000414166
6	2	-0.000643624	0.00155442
6	3	0.00120395	-0.00284759
6	4	-0.00215398	0.0030174
6	5	0.00146844	-0.00180157
6	6	0.00329088	-0.000223636
6	7	-0.0103926	0.00260631
6	8	0.0142327	-0.00406933
6	9	-0.0118	0.00373211
6	10	0.00609171	-0.00263554
6	11	-0.00169464	0.00174639
6	12	9.60231e-06	-0.000904335
6	13	0.00015443	8.98195e-05
6	14	5.75967e-05	0.000274166
6	15	-0.000192868	-0.000136065
6	16	0.000114678	-2.59159e-05
6	17	-3.11272e-05	-9.49581e-05
6	18	0.000120061	0.000255957
6	19	-0.000176574	-0.000145817
6	20	5.05651e-05	-6.03512e-05
6	21	8.61642e-05	6.74325e-05
6	22	-9.56273e-05	2.72985e-05
6	23	4.0669e-05	-3.70456e-05
6	24	-4.97461e-06	5.20085e-08
6	25	8.76971e-07	8.40823e-06
7	1	0.000210788	-0.00184574
7	2	-0.00102454	0.00614238
7	3	0.00261599	-0.0082807
7	4	-0.00366937	0.00340946
7	5	0.00171233	0.00568315
7	6	0.00322303	-0.011145
7	7	-0.00731574	0.00908183
7	8	0.00724102	-0.00372823
7	9	-0.00403444	0.000843973
7	10	0.0010854	-0.000368555
7	11	4.75918e-06	-8.32648e-05
7	12	-7.73523e-05	0.00046256
7	13	0.00026069	-0.000255352
7	14	-0.000530708	-8.94597e-05
7	15	0.000426081	0.000315514
7	16	-0.000138506	-0.000453624
7	17	8.83077e-05	0.000412963
7	18	-0.000157113	-0.000209095
7	19	9.26362e-05	3.80019e-05
7	20	2.86142e-05	1.06207e-05
7	21	-7.40196e-05	1.38793e-05
7	22	6.12436e-05	-4.18283e-05
7	23	-4.77935e-05	2.62888e-05
7	24	3.71622e-05	1.18505e-05
7	25	-2.0495e-05	-1.92435e-05
8	1	-0.00154016	0.0014198
8	2	0.00584696	-0.00550339
8	3	-0.00952457	0.0101192
8	4	0.00674331	-0.00980298
8	5	0.00149436	0.00216993
8	6	-0.00686914	0.00739806
8	7	0.00458343	-0.0112925
8	8	0.00105613	0.00804367
8	9	-0.00376268	-0.00231941
8	10	0.0027354	-0.00113631
8	11	-0.000807654	0.00141717
8	12	-0.000248118	-0.000416808
8	13	0.00044285	-0.000101432
8	14	-0.000246612	-8.2717e-05
8	15	-1.33459e-06	0.000265149
8	16	7.92018e-05	-0.000125043
8	17	4.67525e-05	-3.9538e-05
8	18	-0.000188889	6.77439e-05
8	19	0.000161614	-3.61449e-05
8	20	-1.36339e-05	-8.69692e-06
8	21	-8.47054e-05	1.68217e-05
8	22	8.70145e-05	6.56415e-06
8	23	-5.4745e-05	-2.7744e-06
8	24	2.61245e-05	-1.77842e-05
8	25	-9.12498e-06	2.05645e-05
9	1	0.000484718	6.35976e-05
9	2	-0.00216494	1.65981e-05
9	3	0.0046518	-0.000737412
9	4	-0.00564873	0.00196817
9	5	0.0037499	-0.00285206
9	6	-0.000599444	0.00302211
9	7	-0.00148827	-0.00266944
9	8	0.00196901	0.00203469
9	9	-0.00162774	-0.00147575
9	10	0.00116379	0.00102213
9	11	-0.000608228	-0.000402376
9	12	1.25583e-05	-7.35206e-05
9	13	0.000207525	-4.42022e-05
9	14	-2.49944e-05	0.000395833
9	15	-0.000129618	-0.000391992
9	16	6.9436e-05	0.000113015
9	17	3.07977e-05	6.88073e-05
9	18	-3.55688e-05	-9.66688e-05
9	19	-6.02807e-06	7.5254e-05
9	20	1.69643e-05	-4.43003e-05
9	21	8.39018e-06	1.96383e-05
9	22	-3.20968e-05	-1.37013e-05
9	23	3.09755e-05	1.45183e-05
9	24	-1.78708e-05	-6.70335e-06
9	25	1.11007e-05	-4.16178e-06
10	1	-0.0485302	-0.0629104
10	2	0.266828	0.347098
10	3	-0.70991	-0.925454
10	4	1.18204	1.54233
10	5	-1.35347	-1.76584
10	6	1.10282	1.43783
10	7	-0.636499	-0.829203
10	8	0.247406	0.322384
10	9	-0.0556754	-0.0732832
10	10	0.00375476	0.00600982
10	11	0.000186642	-0.000410463
10	12	0.000614998	0.00072086
10	13	-0.000120255	0.000146503
10	14	-4.80762e-05	-0.000116018
10	15	-6.31697e-05	-0.000402455
10	16	-2.82928e-06	0.000578743
10	17	0.000174365	-0.000251216
10	18	-0.000217124	-0.000192108
10	19	0.000120032	0.000303515
10	20	-7.62657e-07	-0.000118675
10	21	-6.64514e-05	-4.53726e-05
10	22	5.94224e-05	6.98926e-05
10	23	-2.00308e-05	-3.12018e-05
10	24	5.77549e-06	-6.53384e-06
10	25	-1.56646e-05	2.26201e-05
11	1	-0.000465562	3.32108e-05
11	2	0.00252511	-8.97749e-05
11	3	-0.00691471	0.000259339
11	4	0.0122942	-0.00052452
11	5	-0.0150322	0.000331317
11	6	0.0124459	0.000493597
11	7	-0.00651945	-0.0010203
11	8	0.00177201	0.000627335
11	9	2.88977e-06	-5.53367e-06
11	10	-0.00012934	-0.000127622
11	11	5.10141e-05	-1.09122e-05
11	12	-0.000130682	-9.27823e-06
11	13	0.000175208	0.00013579
11	14	-4.21227e-05	-0.000126066
11	15	-0.000118372	3.053e-05
11	16	0.000110885	-1.86906e-05
11	17	1.48417e-05	5.18285e-05
11	18	-8.78432e-05	-4.09249e-05
11	19	5.14221e-05	1.32336e-05
11	20	2.09029e-05	3.34869e-06
11	21	-5.35018e-05	-2.22498e-05
11	22	3.60199e-05	3.29316e-05
11	23	-4.39899e-06	-2.41682e-05
11	24	-9.94056e-06	1.14633e-05
11	25	1.19873e-05	-4.34453e-06
12	1	-0.000174503	6.06569e-05
12	2	0.000341558	-6.63482e-05
12	3	0.000122843	-0.000110146
12	4	-0.00122365	0.0003906
12	5	0.00178905	-0.000736069
12	6	-0.00103599	0.00113979
12	7	-9.0881e-05	-0.00136747
12	8	0.000476447	0.00112168
12	9	-0.000270887	-0.000462923
12	10	5.92859e-05	-0.000194252
12	11	1.7083e-05	0.000465048
12	12	-2.72989e-05	-0.000296527
12	13	1.54544e-05	-2.99342e-06
12	14	-6.1808e-05	7.38395e-05
12	15	0.000112295	8.59885e-06
12	16	-8.64981e-05	1.61873e-05
12	17	5.53027e-05	-7.62362e-05
12	18	-3.60733e-05	4.56163e-05
12	19	-1.9392e-05	-6.9886e-06
12	20	6.48194e-05	1.54886e-05
12	21	-4.36344e-05	-2.30461e-05
12	22	-2.45188e-06	1.08854e-05
12	23	1.43505e-05	-8.07862e-06
12	24	-1.77763e-06	1.80064e-05
12	25	-3.01697e-06	-1.63714e-05
13	1	-1.4589e-05	-4.6265e-05
13	2	4.22998e-05	-1.05844e-05
13	3	0.000172751	0.000611603
13	4	-0.000572809	-0.0016001
13	5	0.00067027	0.00190709
13	6	-0.000510048	-0.00112728
13	7	0.00048071	0.000110642
13	8	-0.000656876	0.000409294
13	9	0.000809162	-0.00044521
13	10	-0.000711639	0.000190123
13	11	0.000428702	0.000201776
13	12	-0.000163092	-0.00038013
13	13	1.69244e-05	0.000155482
13	14	8.59391e-06	8.33951e-05
13	15	1.42228e-05	-4.42808e-05
13	16	-1.41024e-05	-5.03097e-05
13	17	-7.24205e-06	2.59701e-05
13	18	2.18494e-05	2.05951e-05
13	19	-2.65748e-05	-2.70496e-05
13	20	2.61953e-05	1.77625e-05
13	21	-2.63755e-05	2.57727e-06
13	22	2.86143e-05	-2.21924e-05
13	23	-2.21694e-05	2.132e-05
13	24	8.51841e-06	-8.41129e-06
13	25	-3.57933e-06	-8.47871e-07
14	1	9.18392e-05	-5.35274e-05
14	2	-0.000376163	0.000239213
14	3	0.000598374	-0.000331133
14	4	-0.000381699	6.64795e-05
14	5	-0.000344397	0.000381262
14	6	0.0012065	-0.000765755
14	7	-0.00155567	0.00099478
14	8	0.00124003	-0.000847449
14	9	-0.000669803	0.000358815
14	10	0.000183432	-3.39326e-05
14	11	-3.1913e-05	6.34306e-05
14	12	0.000214792	-7.78974e-05
14	13	-0.000265501	-5.71977e-05
14	14	-5.67893e-05	1.2585e-05
14	15	0.000397675	0.000238485
14	16	-0.000376193	-0.000277621
14	17	3.04262e-05	-1.68574e-05
14	18	0.000283619	0.000296903
14	19	-0.000316394	-0.000309662
14	20	0.00017594	0.000160234
14	21	-6.81217e-05	-3.91355e-05
14	22	3.14376e-05	-4.8959e-06
14	23	-1.91358e-05	1.52298e-05
14	24	1.05012e-05	-2.75821e-05
14	25	-1.42162e-07	3.23381e-05
15	1	-2.56741e-05	-7.14086e-05
15	2	0.000108999	0.000232072
15	3	-0.000195061	-0.000285358
15	4	0.000229007	0.000186514
15	5	-0.000428336	-0.000152885
15	6	0.000926266	0.000255184
15	7	-0.00116998	-0.000428068
15	8	0.000673899	0.000553832
15	9	1.77592e-05	-0.000520272
15	10	-0.000186604	0.000380501
15	11	-4.77057e-05	-0.000249409
15	12	0.000229985	0.000129881
15	13	-0.000179882	-2.74296e-05
15	14	1.81349e-05	7.66981e-06
15	15	3.65225e-05	-4.33744e-05
15	16	1.23862e-05	4.53381e-05
15	17	-2.49767e-05	-1.64556e-05
15	18	1.06055e-06	6.1827e-06
15	19	1.74754e-06	-1.24039e-05
15	20	8.19956e-06	1.40397e-05
15	21	-8.09667e-06	-1.33434e-05
15	22	1.26525e-06	1.59576e-05
15	23	1.26792e-06	-1.52102e-05
15	24	-4.16756e-07	6.5111e-06
15	25	9.35536e-07	2.63694e-06
16	1	-5.4584e-05	-1.43803e-05
16	2	0.000394265	0.000122154
16	3	-0.00119846	-0.000284092
16	4	0.00208719	0.000303187
16	5	-0.00224616	-0.000191523
16	6	0.00161738	7.85586e-05
16	7	-0.00101359	2.587e-05
16	8	0.000675528	-0.000143093
16	9	-0.000268962	0.000290444
16	10	-4.47226e-05	-0.000357392
16	11	1.62259e-05	0.000193158
16	12	6.63178e-05	7.90665e-05
16	13	-1.08804e-05	-0.000229517
16	14	-2.49931e-05	0.000204621
16	15	1.24038e-05	-8.81355e-05
16	16	-3.02822e-05	-4.03236e-06
16	17	4.55316e-05	1.7387e-05
16	18	-1.55637e-05	5.80358e-06
16	19	-1.69136e-05	-1.08341e-05
16	20	1.7637e-05	-1.1645e-06
16	21	-8.47071e-06	8.37432e-06
16	22	7.71007e-06	-2.0381e-06
16	23	-6.61607e-06	-9.28889e-06
16	24	6.72589e-07	9.01361e-06
16	25	3.86141e-06	7.71625e-07
17	1	1.17818e-05	-3.62841e-05
17	2	0.000120582	0.000134945
17	3	-0.000416885	-5.67214e-05
17	4	0.000416619	-0.00038911
17	5	9.95638e-05	0.000815518
17	6	-0.000585976	-0.000759684
17	7	0.000540129	0.000390364
17	8	-0.000151189	-0.000163202
17	9	-9.46301e-05	7.56624e-05
17	10	9.57939e-06	2.46258e-05
17	11	0.000192012	-2.44431e-05
17	12	-0.000248656	-4.98955e-05
17	13	0.000148722	1.34899e-05
17	14	-4.17096e-05	5.83438e-05
17	15	9.18623e-06	-3.13495e-05
17	16	-1.42196e-05	-2.01477e-05
17	17	8.60281e-06	3.17645e-05
17	18	8.85709e-06	-2.10898e-05
17	19	-1.95349e-05	1.69347e-06
17	20	1.82798e-05	5.09406e-06
17	21	-1.5461e-05	4.45853e-06
17	22	1.62789e-05	-7.06105e-06
17	23	-1.20695e-05	1.01035e-06
17	24	7.81454e-07	2.8186e-07
17	25	6.21496e-06	8.79508e-07
18	1	2.25624e-05	-3.073e-05
18	2	-0.000116394	9.66344e-05
18	3	0.000182653	3.81656e-07
18	4	1.49334e-05	-0.000344638
18	5	-0.000478016	0.000532531
18	6	0.000860088	-0.000279042
18	7	-0.00084977	-8.36055e-05
18	8	0.000569651	0.000202003
18	9	-0.000325879	-0.000105345
18	10	0.000191383	-0.000109828
18	11	-8.40351e-05	0.000379754
18	12	-3.88276e-05	-0.00055651
18	13	8.91777e-05	0.000422472
18	14	8.95753e-05	0.000123142
18	15	-0.000452534	-0.000762434
18	16	0.000689838	0.000989685
18	17	-0.000599185	-0.000737138
18	18	0.000325077	0.00034227
18	19	-0.00010637	-7.28759e-05
18	20	1.70624e-05	-1.82345e-05
18	21	-4.84931e-06	6.36891e-06
18	22	1.36105e-05	-1.13844e-06
18	23	-2.68596e-05	2.45992e-05
18	24	3.91381e-05	-1.03951e-05
18	25	-2.71224e-05	-4.68095e-05
19	1	-2.06928e-05	-3.0919e-05
19	2	3.53948e-05	0.000100079
19	3	5.0442e-05	-0.000174467
19	4	-0.000155406	0.000189827
19	5	0.000106082	-5.12852e-05
19	6	5.14574e-05	-0.000130027
19	7	-0.00016207	0.000158918
19	8	0.000150996	-0.000130495
19	9	-0.000108307	0.000101762
19	10	0.000141352	5.69498e-05
19	11	-0.000141082	-0.000226743
19	12	5.99922e-05	0.000203242
19	13	-5.51914e-05	-8.63107e-05
19	14	0.000117536	2.68128e-05
19	15	-0.000103042	-5.19734e-06
19	16	3.15121e-05	-1.28079e-05
19	17	7.83898e-06	1.64369e-05
19	18	-7.76544e-06	-5.87554e-06
19	19	-9.34654e-07	-3.91299e-07
19	20	4.42904e-09	-6.44052e-06
19	21	8.59033e-06	1.27414e-05
19	22	-1.15183e-05	-7.93079e-06
19	23	6.06842e-06	1.65629e-06
19	24	-1.42817e-07	3.76465e-07
19	25	-2.31519e-06	-1.80746e-06
20	1	3.2807e-06	-1.31254e-05
20	2	-4.26369e-05	7.88205e-06
20	3	3.31532e-05	3.91016e-05
20	4	0.000162982	-5.33679e-05
20	5	-0.000393161	-2.13591e-05
20	6	0.000386229	8.08205e-05
20	7	-0.000202753	6.98445e-06
20	8	8.56544e-05	-0.000157817
20	9	-7.26746e-05	0.000179098
20	10	7.23573e-05	-0.000108648
20	11	-5.7559e-05	7.18397e-05
20	12	4.90695e-05	-4.47258e-05
20	13	-4.3029e-05	1.00387e-06
20	14	2.24174e-05	2.49265e-05
20	15	4.82118e-06	-2.76874e-05
20	16	-1.53978e-05	1.9825e-05
20	17	7.2272e-06	-7.68177e-06
20	18	1.16764e-07	-1.89984e-06
20	19	2.51211e-06	6.30936e-06
20	20	-2.944e-06	-1.09895e-05
20	21	-3.82106e-06	1.56126e-05
20	22	3.21216e-06	-1.25644e-05
20	23	6.54234e-06	2.50325e-06
20	24	-6.44073e-06	5.03847e-06
20	25	-2.9841e-06	-5.38374e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode55_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00639146	0
0	2	-0.00512733	0
0	3	-0.00199081	0
0	4	0.00432003	0
0	5	0.00178864	0
0	6	-0.00254316	0
0	7	-0.00639064	0
0	8	0.00862166	0
0	9	0.00429218	0
0	10	-0.0184233	0
0	11	0.0191687	0
0	12	-0.00924856	0
0	13	-2.16535e-05	0
0	14	0.00347522	0
0	15	-0.00326883	0
0	16	0.00222798	0
0	17	-0.00104368	0
0	18	-4.72253e-05	0
0	19	0.000514932	0
0	20	-0.000336351	0
0	21	-0.000162517	0
0	22	0.000616405	0
0	23	-0.000555067	0
0	24	5.25793e-05	0
0	25	0.000252592	0
1	1	0.000436122	-0.0026074
1	2	-0.00229747	0.00791971
1	3	0.000559617	-0.0025386
1	4	0.00340572	-0.00912674
1	5	-0.0012803	0.00548313
1	6	-0.00392015	0.00714179
1	7	0.00216904	-0.00590353
1	8	0.00421767	-0.00608522
1	9	-0.00510089	0.00994831
1	10	-0.000416762	-0.0029974
1	11	0.00472373	-0.00314794
1	12	-0.00401822	0.00287159
1	13	0.00124464	-0.000387759
1	14	0.000303789	-0.000632214
1	15	-0.000358687	0.00079459
1	16	2.09881e-05	-0.00086053
1	17	2.90364e-05	0.000587464
1	18	7.00078e-05	-0.000230841
1	19	-2.11726e-05	0.000100621
1	20	-8.48424e-05	-7.51581e-05
1	21	6.58281e-05	4.63172e-05
1	22	1.23335e-05	-2.86666e-06
1	23	-2.61716e-05	-3.34454e-05
1	24	1.53983e-05	2.49912e-05
1	25	-4.61696e-05	8.3198e-06
2	1	-0.000531676	-0.00661292
2	2	0.00138434	0.00367157
2	3	-0.00045895	0.00629148
2	4	-0.00182786	-0.00499094
2	5	0.00160498	-0.00473716
2	6	0.00121134	0.00450203
2	7	-0.00205294	0.00533594
2	8	-0.000614728	-0.00818048
2	9	0.00345284	-0.00136985
2	10	-0.00343533	0.0123811
2	11	0.00106413	-0.0146692
2	12	0.00096451	0.00932696
2	13	-0.00133468	-0.00327984
2	14	0.000794277	0.00031142
2	15	-6.45702e-05	0.000302205
2	16	-0.000554602	-0.00013364
2	17	0.000657879	-8.26575e-05
2	18	-0.000276993	0.000173177
2	19	-3.4002e-05	-0.000191058
2	20	1.89579e-05	0.000152245
2	21	7.2483e-05	-7.59437e-05
2	22	-5.62628e-05	2.33466e-05
2	23	2.15575e-05	-1.36718e-05
2	24	-2.88133e-05	2.44866e-05
2	25	3.12089e-05	-2.36559e-05
3	1	-0.00219913	-0.00378906
3	2	0.00340768	0.00660119
3	3	-0.000956867	-0.00179924
3	4	-0.00175849	-0.0046549
3	5	0.00091375	0.00192651
3	6	0.00133338	0.00533476
3	7	-0.00177672	-0.00545484
3	8	0.000484988	-0.00106353
3	9	0.00212781	0.00571882
3	10	-0.00533425	-0.00542515
3	11	0.00663331	0.00319822
3	12	-0.00492034	-0.0016775
3	13	0.00211476	0.00091516
3	14	-0.000341398	-0.000107013
3	15	-3.46455e-05	-0.000642283
3	16	-0.000157167	0.000733645
3	17	0.000143092	-0.000378999
3	18	6.75941e-05	0.000178635
3	19	-0.000134061	-0.000166734
3	20	4.26955e-05	0.000119648
3	21	3.92468e-05	-5.99976e-05
3	22	-4.7355e-05	6.4373e-05
3	23	2.64402e-05	-7.16567e-05
3	24	-2.63424e-05	3.41106e-05
3	25	2.12314e-05	2.99932e-06
4	1	0.000687569	0.00442126
4	2	-0.00205508	-0.00745403
4	3	0.00208692	0.0021617
4	4	-0.000105878	0.00419454
4	5	-0.000334636	-0.00120562
4	6	-0.00206925	-0.00629454
4	7	0.00286333	0.00623797
4	8	0.00023839	0.00289704
4	9	-0.00371905	-0.0113363
4	10	0.00428963	0.0118365
4	11	-0.00261921	-0.00679232
4	12	0.000803753	0.00204663
4	13	0.000271098	-0.000168943
4	14	-0.000511808	7.43577e-05
4	15	0.000223626	-2.93681e-05
4	16	-9.11728e-05	-0.000230577
4	17	0.000204666	0.000292692
4	18	-7.3985e-05	-0.000191124
4	19	-0.000269206	0.000101784
4	20	0.000286879	-5.62332e-05
4	21	7.26302e-05	1.07597e-05
4	22	-0.000306578	4.29013e-05
4	23	0.000181663	-4.47902e-05
4	24	3.94229e-05	9.70134e-06
4	25	-0.000110272	4.24521e-06
5	1	0.000649504	0.00493289
5	2	-0.00219111	-0.0115187
5	3	0.00259307	0.00925662
5	4	-0.000626176	0.00263096
5	5	-0.000971692	-0.0108779
5	6	0.000153279	0.00610885
5	7	0.00191647	0.0061283
5	8	-0.00361277	-0.0136421
5	9	0.00369201	0.0108586
5	10	-0.00212002	-0.00319386
5	11	0.00049003	-0.00128149
5	12	0.000189908	0.00131397
5	13	-0.000236207	-0.000341223
5	14	5.27574e-05	4.30313e-05
5	15	0.000204038	-2.44391e-05
5	16	-0.000299826	-2.35736e-05
5	17	0.00015188	0.000130213
5	18	1.30566e-05	-0.00022075
5	19	-3.98002e-05	0.000162796
5	20	2.51157e-06	-3.13507e-05
5	21	6.90862e-06	-2.12924e-05
5	22	7.81135e-06	1.81847e-05
5	23	-1.59287e-05	-2.14197e-05
5	24	1.46415e-05	2.16413e-05
5	25	-1.72352e-05	-1.23973e-05
6	1	0.00567114	-0.00621554
6	2	-0.0161937	0.0169843
6	3	0.0165043	-0.0172093
6	4	0.00133843	-0.000609954
6	5	-0.0176375	0.0182881
6	6	0.0101321	-0.0132672
6	7	0.0134778	-0.00997173
6	8	-0.0282394	0.0269196
6	9	0.0244668	-0.0250358
6	10	-0.0121398	0.0128949
6	11	0.00313449	-0.00320186
6	12	-0.000378751	-0.000262917
6	13	0.000579945	0.000443587
6	14	-0.00077923	-0.000161753
6	15	0.000528043	3.52339e-05
6	16	-0.000200815	4.40891e-05
6	17	-2.85195e-05	-7.31699e-05
6	18	6.77231e-05	5.59545e-05
6	19	2.27715e-05	-3.30948e-05
6	20	-6.77657e-05	2.17834e-05
6	21	4.14649e-05	-2.02239e-05
6	22	-1.9581e-05	3.18556e-05
6	23	1.37765e-05	-4.07638e-05
6	24	-2.12677e-06	2.22862e-05
6	25	-1.05188e-05	2.32342e-06
7	1	0.00180867	0.00124614
7	2	-0.00617156	-0.00354562
7	3	0.00847141	0.00418154
7	4	-0.00397418	-0.00190613
7	5	-0.00373829	-0.000101764
7	6	0.0076448	-0.00139798
7	7	-0.00554847	0.00475272
7	8	0.000322181	-0.0055199
7	9	0.0034472	0.00265595
7	10	-0.00351895	0.000462545
7	11	0.0016153	-0.00117783
7	12	-0.000230915	0.000328976
7	13	-5.27976e-05	0.000225828
7	14	-0.000105155	-0.000150651
7	15	0.000102136	2.12315e-05
7	16	8.03744e-05	7.39846e-06
7	17	-0.00010318	-6.25126e-05
7	18	-7.11735e-05	8.18604e-05
7	19	0.000156183	-5.60776e-06
7	20	-8.07e-05	-5.92893e-05
7	21	5.2617e-06	5.09912e-05
7	22	2.8066e-06	-2.67641e-05
7	23	1.42013e-05	1.75398e-05
7	24	-1.47208e-05	8.43087e-07
7	25	-3.95514e-06	-2.22567e-05
8	1	0.204208	-0.0042952
8	2	-0.82304	0.0171707
8	3	1.46125	-0.0300596
8	4	-1.21285	0.0241649
8	5	-0.129179	0.00420257
8	6	1.56827	-0.0343774
8	7	-2.02224	0.0440761
8	8	1.46701	-0.0319101
8	9	-0.659556	0.0134937
8	10	0.167616	-0.0021453
8	11	-0.0150938	-0.00106679
8	12	0.000439558	0.00112184
8	13	-0.00201139	-0.000773824
8	14	0.000106268	0.000358976
8	15	0.000241319	-0.000141215
8	16	0.000449079	0.000185537
8	17	-0.000357098	-0.000189052
8	18	-0.000368412	8.82114e-05
8	19	0.000794212	-2.134e-05
8	20	-0.000461487	1.65674e-05
8	21	-0.000177668	-2.27779e-05
8	22	0.000457152	1.50817e-05
8	23	-0.000314791	-6.14495e-06
8	24	0.000101591	6.94489e-06
8	25	-2.01385e-05	-1.07769e-05
9	1	-0.000391824	-0.000398242
9	2	0.00209845	0.00239746
9	3	-0.00428933	-0.00579352
9	4	0.00341647	0.00719144
9	5	0.00205875	-0.00420658
9	6	-0.00816536	-0.00127074
9	7	0.00979173	0.00581348
9	8	-0.00693312	-0.00726621
9	9	0.00349963	0.00562268
9	10	-0.0015027	-0.002983
9	11	0.00028031	0.00121261
9	12	0.000514459	-0.000354822
9	13	-0.000578924	-3.59368e-06
9	14	0.000156879	7.73202e-05
9	15	0.000173342	-8.33009e-05
9	16	-0.00020846	2.67288e-05
9	17	7.31009e-05	6.38149e-05
9	18	4.51279e-05	-6.80617e-05
9	19	-3.14412e-05	1.93541e-05
9	20	-3.76859e-05	2.6466e-06
9	21	4.87088e-05	3.63506e-07
9	22	-2.5054e-05	-8.71373e-06
9	23	2.24342e-05	1.47936e-05
9	24	-2.60909e-05	-8.10168e-06
9	25	1.42343e-05	-3.11292e-06
10	1	-0.00014329	-0.000247746
10	2	0.000531036	0.00158416
10	3	-0.000694878	-0.00464203
10	4	9.83409e-05	0.008204
10	5	0.000864109	-0.0100249
10	6	-0.0011651	0.00915446
10	7	0.000474463	-0.00628155
10	8	0.000181819	0.00312689
10	9	0.000109302	-0.00132355
10	10	-0.000895193	0.000814925
10	11	0.00131484	-0.000568509
10	12	-0.00106435	0.000321927
10	13	0.000418659	-0.000200957
10	14	1.60186e-05	5.72961e-05
10	15	1.71424e-05	0.000106974
10	16	-0.000132993	-0.000149418
10	17	4.71104e-05	0.000104925
10	18	5.27798e-05	-4.4459e-05
10	19	-1.50147e-05	-3.49087e-05
10	20	-4.31747e-05	9.96609e-05
10	21	3.49814e-05	-9.15908e-05
10	22	-6.93396e-06	3.50447e-05
10	23	-1.11701e-05	1.59397e-06
10	24	2.2244e-05	-6.80753e-06
10	25	-1.64807e-05	4.49787e-06
11	1	0.000446948	-0.000204001
11	2	-0.0024073	0.000870903
11	3	0.00640428	-0.00182087
11	4	-0.0108126	0.002222
11	5	0.0125926	-0.00143249
11	6	-0.0102193	-0.000128921
11	7	0.00538635	0.00132079
11	8	-0.00143968	-0.00148332
11	9	0.000186387	0.000958805
11	10	-0.000535446	-0.000460045
11	11	0.000628246	0.000320789
11	12	-0.000165948	-0.000339675
11	13	-0.000188467	0.000226429
11	14	0.000179469	-2.79053e-05
11	15	-4.22623e-05	-8.14244e-05
11	16	-7.88465e-07	0.00010136
11	17	-2.97364e-06	-7.01877e-05
11	18	-4.59194e-05	4.23562e-06
11	19	8.63071e-05	3.45649e-05
11	20	-6.15895e-05	-3.08155e-05
11	21	1.9871e-05	1.92924e-05
11	22	-6.32553e-06	-1.17584e-05
11	23	1.70197e-05	8.08102e-06
11	24	-2.19079e-05	-7.95216e-06
11	25	6.75724e-06	8.01765e-06
12	1	0.00029122	4.29111e-05
12	2	-0.00162241	-0.000175616
12	3	0.00470176	0.000249337
12	4	-0.00828604	-0.00015929
12	5	0.0092203	0.000204102
12	6	-0.00645584	-0.000508726
12	7	0.00249808	0.0004788
12	8	7.04305e-05	0.000330147
12	9	-0.000782354	-0.00108754
12	10	0.000454057	0.000771945
12	11	-0.000103045	0.000102466
12	12	0.000179518	-0.00046685
12	13	-0.000425417	0.000280508
12	14	0.000399885	-1.63072e-05
12	15	0.000104228	-0.000141407
12	16	-0.000635602	0.000201748
12	17	0.000402616	-0.000193644
12	18	0.000533584	0.000135898
12	19	-0.00121825	-4.90563e-05
12	20	0.00110859	-1.20876e-05
12	21	-0.000576827	1.82363e-05
12	22	0.000161709	-1.7003e-06
12	23	-1.15691e-05	-5.72031e-06
12	24	1.54175e-05	7.13398e-06
12	25	-4.5927e-05	-8.45935e-06
13	1	-6.52502e-05	-0.000110628
13	2	0.000270892	0.000567592
13	3	-0.000435457	-0.00158172
13	4	0.000195921	0.00286735
13	5	0.000275222	-0.00361796
13	6	-0.000223551	0.00330903
13	7	-0.000410691	-0.00223358
13	8	0.000828433	0.00121981
13	9	-0.000644694	-0.000687249
13	10	0.000198001	0.00034883
13	11	0.000136463	-3.22266e-05
13	12	-0.000230739	-0.000110106
13	13	0.000113582	6.50983e-05
13	14	3.27941e-05	-2.64179e-05
13	15	-5.49867e-05	6.14993e-05
13	16	-4.09104e-07	-5.71539e-05
13	17	3.10358e-05	-3.9967e-06
13	18	-2.19762e-05	4.36391e-05
13	19	7.74261e-06	-4.92434e-05
13	20	1.41916e-06	4.60731e-05
13	21	-1.19763e-05	-3.04636e-05
13	22	1.0365e-05	9.05946e-06
13	23	6.9096e-06	-2.24037e-06
13	24	-1.65958e-05	3.41094e-06
13	25	8.59655e-06	7.01342e-07
14	1	2.02783e-05	-1.22545e-05
14	2	1.03695e-05	-2.42347e-05
14	3	-0.000271173	0.000257692
14	4	0.000875	-0.000585591
14	5	-0.00164657	0.000621728
14	6	0.00220437	-0.000350331
14	7	-0.00209421	0.000215631
14	8	0.00113279	-0.000297425
14	9	2.95732e-05	0.000262902
14	10	-0.000545138	-7.35862e-05
14	11	0.000430357	-6.95468e-05
14	12	-0.000211424	7.15908e-05
14	13	8.63412e-05	1.87284e-05
14	14	1.77252e-05	-6.45283e-05
14	15	-7.65042e-05	2.68052e-05
14	16	4.30069e-05	2.57662e-05
14	17	8.18719e-06	-5.32411e-05
14	18	-1.1168e-05	5.2116e-05
14	19	-5.06267e-07	-2.76501e-05
14	20	-6.12772e-06	3.61151e-06
14	21	6.70969e-06	-3.72407e-06
14	22	9.71961e-06	1.10943e-05
14	23	-1.70069e-05	-1.30744e-06
14	24	9.85623e-06	-1.05104e-05
14	25	-7.22539e-06	6.62195e-06
15	1	-4.31896e-05	-5.55327e-05
15	2	8.58278e-05	0.000179984
15	3	0.000141286	-0.00025036
15	4	-0.000666479	0.000162875
15	5	0.000788869	-0.000105198
15	6	4.69479e-05	0.0003369
15	7	-0.00110623	-0.000590905
15	8	0.00129274	0.000414561
15	9	-0.000707162	3.7746e-05
15	10	0.000132166	-0.000246055
15	11	8.54412e-05	0.000114311
15	12	-7.38699e-05	4.77807e-05
15	13	1.09457e-05	-9.4008e-05
15	14	2.76963e-05	6.38063e-05
15	15	-1.77239e-05	-1.41953e-06
15	16	-1.88203e-05	-1.61109e-05
15	17	3.13971e-05	-2.79212e-05
15	18	-7.94509e-06	5.4083e-05
15	19	-1.17311e-05	-3.47918e-05
15	20	7.60417e-06	1.45785e-05
15	21	-4.82147e-06	-9.58499e-06
15	22	6.67445e-06	4.81276e-06
15	23	-8.47595e-09	-1.19173e-06
15	24	-5.74158e-06	1.78083e-06
15	25	2.5405e-06	1.6912e-06
16	1	1.97812e-06	5.77355e-05
16	2	4.98395e-08	-0.00019989
16	3	5.22196e-05	0.000247127
16	4	-0.000283142	-0.00011946
16	5	0.000645153	9.30261e-05
16	6	-0.00087143	-0.000165048
16	7	0.000757244	-2.02213e-06
16	8	-0.000413634	0.000245479
16	9	0.000117843	-0.000216293
16	10	9.31026e-05	9.85741e-05
16	11	-0.000313943	-0.000112334
16	12	0.000326356	0.000128951
16	13	3.35079e-05	-7.78324e-05
16	14	-0.000213669	1.88854e-05
16	15	-0.000457504	4.00956e-05
16	16	0.00161363	-7.217e-05
16	17	-0.00216415	5.96892e-05
16	18	0.00169476	-4.17284e-05
16	19	-0.000824707	3.01772e-05
16	20	0.000238123	-1.13273e-05
16	21	-4.39722e-05	-6.59242e-06
16	22	3.9607e-05	1.3936e-05
16	23	-6.98117e-05	-1.42689e-05
16	24	8.81738e-05	1.00175e-05
16	25	-9.15878e-05	-3.74262e-06
17	1	-6.8928e-05	8.74738e-05
17	2	0.000211285	-0.000413962
17	3	-0.000263719	0.000936263
17	4	0.000158023	-0.00120624
17	5	-2.6181e-05	0.000810482
17	6	-1.32966e-05	-0.000210437
17	7	7.12615e-05	8.37628e-05
17	8	-0.000270146	-0.000212872
17	9	0.000364561	0.00021341
17	10	-0.00019625	-0.000200298
17	11	1.6317e-06	0.000208802
17	12	4.54596e-05	-0.000118343
17	13	1.26954e-05	3.58497e-06
17	14	-7.33874e-05	3.16324e-05
17	15	5.66368e-05	-1.55341e-05
17	16	-1.65608e-05	-1.24621e-05
17	17	3.08326e-05	3.2322e-05
17	18	-4.69696e-05	-2.25401e-05
17	19	1.68921e-05	2.38572e-06
17	20	1.61583e-05	-1.27345e-06
17	21	-2.01617e-05	7.35577e-06
17	22	7.54662e-06	-4.4131e-06
17	23	4.64614e-06	-1.48793e-06
17	24	-7.81078e-06	1.16355e-06
17	25	2.48972e-06	2.38446e-06
18	1	-2.01476e-05	-2.2668e-05
18	2	0.000121152	9.94528e-05
18	3	-0.000302736	-0.000258869
18	4	0.000391658	0.000528628
18	5	-0.000230736	-0.000850718
18	6	1.12688e-05	0.000909281
18	7	-3.70358e-05	-0.000550558
18	8	0.000250874	0.000205032
18	9	-0.000394691	-0.00011527
18	10	0.000361476	2.5284e-05
18	11	-0.000232927	0.000110864
18	12	9.621e-05	-0.00015624
18	13	-5.40696e-06	0.000128156
18	14	-2.33267e-06	-8.17424e-05
18	15	-3.11173e-05	4.42622e-05
18	16	3.32057e-05	-1.90544e-05
18	17	1.07061e-06	-2.04433e-05
18	18	-2.58635e-05	6.06051e-05
18	19	2.0189e-05	-6.26602e-05
18	20	-5.9665e-07	3.18877e-05
18	21	-9.98439e-06	-1.71773e-06
18	22	4.05923e-06	-9.51766e-06
18	23	4.42676e-06	6.06039e-06
18	24	-4.65248e-06	-1.21356e-06
18	25	7.31879e-07	-6.95456e-07
19	1	-2.88173e-05	6.79914e-06
19	2	0.000132001	5.66004e-05
19	3	-0.000321486	-0.000255767
19	4	0.000466955	0.000416233
19	5	-0.000370205	-0.000372908
19	6	0.000111477	0.000249697
19	7	9.45861e-05	-0.000236691
19	8	-0.000172655	0.000289326
19	9	0.000123343	-0.00019386
19	10	-3.31177e-05	-5.32175e-05
19	11	-6.76377e-06	0.000189736
19	12	7.45097e-06	-0.000118065
19	13	-2.13801e-05	2.23633e-05
19	14	2.8031e-05	-1.75426e-05
19	15	1.08389e-05	3.67547e-05
19	16	-4.50867e-05	-3.18565e-05
19	17	2.75269e-05	2.45927e-05
19	18	6.26185e-06	-1.82897e-05
19	19	-1.87902e-05	4.48238e-06
19	20	1.53453e-05	8.59893e-06
19	21	-8.83419e-06	-1.46587e-05
19	22	1.87703e-06	9.76138e-06
19	23	1.89051e-06	1.98587e-08
19	24	6.70673e-07	-2.20743e-06
19	25	-4.60432e-06	-8.06487e-07
20	1	-2.31341e-05	2.40235e-06
20	2	5.15621e-05	-3.48546e-06
20	3	-1.76702e-05	-0.000100153
20	4	-0.000143963	0.000317719
20	5	0.000337677	-0.000454178
20	6	-0.000276935	0.000464184
20	7	-0.000126442	-0.000461951
20	8	0.000506044	0.000404539
20	9	-0.000539278	-0.000226552
20	10	0.000309531	1.69182e-05
20	11	3.78152e-05	0.000115013
20	12	-0.00019369	-0.000138326
20	13	-0.000368729	8.25405e-05
20	14	0.00148593	-1.6606e-05
20	15	-0.00217297	-1.62804e-05
20	16	0.00187627	1.78614e-05
20	17	-0.0010435	-1.48795e-08
20	18	0.000361524	-1.22825e-05
20	19	-6.6744e-05	2.75376e-06
20	20	2.44367e-05	9.84859e-06
20	21	-5.96511e-05	-9.53437e-06
20	22	9.92219e-05	9.87824e-07
20	23	-0.000117304	5.90959e-06
20	24	6.17509e-05	-4.81443e-06
20	25	7.376e-05	-1.82248e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode56_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00681975	0
0	2	0.00833684	0
0	3	0.00195176	0
0	4	-0.0107539	0
0	5	0.000372128	0
0	6	0.0121181	0
0	7	-0.00246351	0
0	8	-0.0142008	0
0	9	0.00846735	0
0	10	0.0145891	0
0	11	-0.0272138	0
0	12	0.0203613	0
0	13	-0.00783855	0
0	14	0.00146039	0
0	15	-0.000590461	0
0	16	0.000849934	0
0	17	-0.000518307	0
0	18	-0.0002189	0
0	19	0.000657712	0
0	20	-0.000397157	0
0	21	-8.99457e-05	0
0	22	0.000202952	0
0	23	-5.28548e-05	0
0	24	-4.61466e-06	0
0	25	-5.00609e-05	0
1	1	-5.50771e-05	5.89379e-05
1	2	0.000382549	-0.00075383
1	3	-3.54784e-05	0.000468728
1	4	-0.00070676	7.97008e-05
1	5	0.000316442	0.000290633
1	6	0.000639921	0.000539695
1	7	0.000282683	-0.00152791
1	8	-0.00219993	-0.000916921
1	9	0.000777748	0.00397113
1	10	0.00420191	-0.00272954
1	11	-0.00765997	-0.000976444
1	12	0.006526	0.00263253
1	13	-0.00304088	-0.00176504
1	14	0.00066504	0.000616501
1	15	0.00013369	-0.000364184
1	16	-0.000521115	0.000493991
1	17	0.000547422	-0.00033571
1	18	-0.000111424	9.85217e-05
1	19	-0.000145524	-9.95496e-05
1	20	4.12513e-06	0.000112172
1	21	0.000137184	-1.87254e-05
1	22	-8.36088e-05	-2.53186e-05
1	23	-8.12685e-06	-5.25576e-07
1	24	2.68217e-05	2.18579e-05
1	25	-2.80517e-05	-2.13053e-05
2	1	0.0100786	0.00309241
2	2	-0.00767239	-0.00317097
2	3	-0.00698307	-0.00164017
2	4	0.0073476	0.00382923
2	5	0.00780192	0.000541595
2	6	-0.00963781	-0.00384621
2	7	-0.0075749	0.000272235
2	8	0.0163608	0.00462097
2	9	-0.00199036	-0.00369079
2	10	-0.0180247	-0.00154573
2	11	0.0232646	0.00447472
2	12	-0.0145082	-0.00303896
2	13	0.00468251	0.000983752
2	14	-0.00076743	-0.000568709
2	15	0.000467484	0.000490356
2	16	-0.0002341	-4.9597e-05
2	17	-0.000182426	-0.000112199
2	18	0.000122936	-6.87813e-05
2	19	0.000113629	0.000187328
2	20	-0.000143054	-0.000128788
2	21	3.76507e-05	4.8752e-06
2	22	1.45483e-05	7.24723e-05
2	23	3.02265e-05	-7.66331e-05
2	24	-7.86468e-05	4.09565e-05
2	25	5.84358e-05	-7.97975e-06
3	1	-0.00209274	0.00105377
3	2	0.0023971	-0.000841441
3	3	0.000831307	-0.000646974
3	4	-0.0023907	0.000141876
3	5	-0.000151728	0.00215956
3	6	0.0021366	-0.00199074
3	7	-0.00164105	-0.000974323
3	8	0.00111041	0.00203735
3	9	-0.000727545	0.00074237
3	10	-0.000453676	-0.00418888
3	11	0.00105903	0.0049224
3	12	-0.000141769	-0.00287966
3	13	-0.000657901	0.000328201
3	14	0.000302669	0.000876745
3	15	0.000249907	-0.000824241
3	16	-0.000368051	0.000453627
3	17	0.000309683	-0.000119972
3	18	-0.000247568	-6.90932e-05
3	19	0.000148297	4.69883e-05
3	20	-3.05106e-05	-6.51243e-06
3	21	-1.9298e-05	3.67834e-05
3	22	-1.42172e-05	-4.62367e-05
3	23	5.39673e-05	2.77681e-05
3	24	-5.76552e-05	-2.78818e-05
3	25	4.23642e-05	2.67195e-05
4	1	-0.00330289	0.00222464
4	2	0.00606003	-0.00354561
4	3	-0.00227302	0.000189096
4	4	-0.00486532	0.00388847
4	5	0.00591371	-0.0023909
4	6	0.000409141	-0.00269289
4	7	-0.00458586	0.00415494
4	8	0.000663004	0.000181556
4	9	0.0055038	-0.0055503
4	10	-0.00701094	0.00696454
4	11	0.00462088	-0.00433096
4	12	-0.00198292	0.00116054
4	13	0.000556887	0.000104447
4	14	-5.37785e-06	-0.000122187
4	15	-0.000212747	0.000145073
4	16	0.000219868	-0.000256792
4	17	-7.76606e-05	0.000333985
4	18	1.5643e-05	-0.000505306
4	19	-6.09007e-05	0.000622369
4	20	4.17706e-05	-0.000313664
4	21	4.58009e-05	-0.000257331
4	22	-6.79924e-05	0.000466771
4	23	1.30665e-05	-0.000218791
4	24	1.91189e-05	-4.35707e-05
4	25	4.14281e-07	0.000102278
5	1	0.000289024	0.000791957
5	2	-0.000984788	-0.00216417
5	3	0.0012726	0.0026467
5	4	-0.000884219	-0.000604002
5	5	-0.000101976	-0.00241894
5	6	0.00214775	0.00271199
5	7	-0.0041846	-0.00010114
5	8	0.00406183	-0.00261228
5	9	-0.0020814	0.00398482
5	10	0.000544124	-0.00373753
5	11	-0.000345112	0.00207192
5	12	0.000758748	-0.000444128
5	13	-0.000943533	-3.64725e-05
5	14	0.000595589	-3.98793e-05
5	15	-9.75173e-05	-5.64822e-05
5	16	-0.000130015	0.000135749
5	17	0.000163631	1.87147e-05
5	18	-0.000159556	-0.000150151
5	19	0.000124714	0.000104314
5	20	-8.0222e-05	-4.77101e-05
5	21	4.64546e-05	6.03353e-05
5	22	-8.84578e-06	-5.28304e-05
5	23	-2.4148e-05	2.01083e-06
5	24	2.31006e-05	2.71645e-05
5	25	4.33973e-06	-1.07463e-05
6	1	-0.00266178	0.00684102
6	2	0.0066699	-0.0192712
6	3	-0.00584108	0.0192914
6	4	-0.000900716	0.00166446
6	5	0.00596434	-0.0208882
6	6	-0.00306335	0.0139685
6	7	-0.00545763	0.0113391
6	8	0.0116499	-0.0282954
6	9	-0.01052	0.0252662
6	10	0.00486002	-0.0125582
6	11	-0.000370717	0.00324793
6	12	-0.00106811	-0.000491937
6	13	0.000916595	0.000693873
6	14	-0.000464811	-0.00057646
6	15	8.3313e-05	-3.56751e-05
6	16	8.59891e-05	0.000221027
6	17	-6.31799e-05	-1.94186e-05
6	18	2.10509e-05	-9.40758e-05
6	19	-2.37862e-05	6.29959e-05
6	20	2.64509e-05	-4.445e-05
6	21	-4.238e-06	5.11854e-05
6	22	-3.42791e-05	-3.16764e-05
6	23	5.27061e-05	5.05779e-06
6	24	-3.55907e-05	3.24396e-06
6	25	1.37399e-05	-6.34565e-06
7	1	3.27738e-05	-0.000787218
7	2	-0.000832596	0.00318983
7	3	0.00275234	-0.00571815
7	4	-0.00379751	0.004336
7	5	0.00171376	0.00172038
7	6	0.00188808	-0.00678529
7	7	-0.00354137	0.00608855
7	8	0.00279716	-0.00192533
7	9	-0.00156532	-0.00107967
7	10	0.00084596	0.00156098
7	11	-0.000301833	-0.000628097
7	12	-0.000221729	-0.000222512
7	13	0.000386246	0.000299485
7	14	-0.000241905	-9.25628e-05
7	15	0.00010683	3.39731e-05
7	16	-5.10956e-05	9.52032e-06
7	17	4.01408e-05	-7.97703e-05
7	18	-3.70786e-05	7.06418e-05
7	19	2.1714e-06	8.47089e-06
7	20	4.13764e-05	-5.90107e-05
7	21	-5.83037e-05	3.50022e-05
7	22	3.55732e-05	1.37506e-05
7	23	7.67705e-06	-2.49696e-05
7	24	-1.98801e-05	7.12391e-06
7	25	-1.2512e-06	-7.54046e-07
8	1	-0.00392231	-0.204152
8	2	0.0157066	0.822439
8	3	-0.027751	-1.45984
8	4	0.022084	1.21156
8	5	0.00588768	0.128753
8	6	-0.0356891	-1.56577
8	7	0.0442804	2.01972
8	8	-0.0313988	-1.46662
8	9	0.0141185	0.660184
8	10	-0.0044523	-0.166787
8	11	0.00151219	0.0128677
8	12	-0.000603494	0.00152947
8	13	0.000144811	0.00100185
8	14	-8.58343e-05	0.000249023
8	15	3.86425e-05	-0.000383475
8	16	6.73536e-05	-0.000396364
8	17	-3.71965e-05	0.000439987
8	18	-2.40913e-05	0.000240882
8	19	-1.05376e-05	-0.000728132
8	20	4.40658e-05	0.000456528
8	21	-1.6036e-05	0.000138697
8	22	-6.40342e-06	-0.000392872
8	23	-4.98475e-06	0.000270385
8	24	1.11777e-05	-9.31265e-05
8	25	1.25472e-06	5.71979e-06
9	1	-0.000209622	0.000655241
9	2	0.00106892	-0.00193699
9	3	-0.00226347	0.00173845
9	4	0.00152571	0.00141779
9	5	0.00270007	-0.00507625
9	6	-0.00737117	0.00548748
9	7	0.00815672	-0.00268501
9	8	-0.00499152	-0.000139313
9	9	0.00131718	0.00116501
9	10	0.000151797	-0.000735013
9	11	0.00014936	-0.000252395
9	12	-0.000294124	0.000665301
9	13	-0.000174922	-0.000159798
9	14	0.000493114	-0.000278396
9	15	-0.000382259	0.000153707
9	16	0.000134454	2.93846e-05
9	17	2.06021e-05	-2.77414e-05
9	18	-5.28046e-05	-2.10319e-05
9	19	1.89734e-05	5.94544e-05
9	20	1.65829e-05	-6.02834e-05
9	21	-2.34474e-05	1.5474e-05
9	22	1.75257e-05	1.48703e-05
9	23	-1.7862e-05	-8.17778e-06
9	24	1.24969e-05	-1.44098e-06
9	25	-2.70414e-06	-3.42499e-06
10	1	-0.000223624	0.000316237
10	2	0.00166701	-0.00123696
10	3	-0.00501543	0.0016748
10	4	0.00896273	0.000153109
10	5	-0.0113007	-0.00378463
10	6	0.0107514	0.00630296
10	7	-0.0074975	-0.00564759
10	8	0.00322702	0.00268441
10	9	-0.000116564	-6.10223e-05
10	10	-0.000808092	-0.000557691
10	11	0.000214491	9.42908e-06
10	12	0.000464278	0.000209453
10	13	-0.000559142	3.16626e-05
10	14	0.000361314	-0.000167218
10	15	-0.000157249	8.31568e-05
10	16	2.64153e-05	-1.0094e-05
10	17	-3.25404e-05	2.26273e-05
10	18	7.28865e-05	-3.40743e-05
10	19	-3.61749e-05	2.94101e-05
10	20	-1.7817e-05	-3.95437e-05
10	21	3.16091e-05	4.23477e-05
10	22	-2.62253e-05	-2.21924e-05
10	23	2.10707e-05	8.29282e-06
10	24	-1.45351e-05	-7.44175e-06
10	25	6.08543e-06	1.05634e-06
11	1	-0.000202496	0.000219634
11	2	0.00119765	-0.00151137
11	3	-0.0028754	0.00486848
11	4	0.00392741	-0.00910678
11	5	-0.00353686	0.0105116
11	6	0.002136	-0.00745363
11	7	-0.000571802	0.00288025
11	8	-0.000287231	-0.000207381
11	9	0.000117143	-0.000312225
11	10	0.000355865	0.000244797
11	11	-0.000384397	-0.000329605
11	12	7.90038e-05	0.000287668
11	13	0.000194001	-4.20659e-05
11	14	-0.000330923	-8.59707e-05
11	15	0.000314573	-4.54977e-06
11	16	-0.000164531	8.7343e-05
11	17	1.32665e-05	-5.3933e-05
11	18	3.26666e-05	1.29092e-05
11	19	-3.57686e-06	-9.75656e-06
11	20	-1.78452e-05	3.57141e-06
11	21	1.17119e-05	4.64567e-06
11	22	-5.0328e-06	-2.10272e-06
11	23	7.33089e-06	-7.59449e-07
11	24	-8.34252e-06	2.66153e-06
11	25	3.6197e-06	-5.97393e-06
12	1	-0.000123954	8.29326e-05
12	2	0.000180863	-0.000526769
12	3	0.000679695	0.00135574
12	4	-0.00260143	-0.00186716
12	5	0.0038316	0.0015794
12	6	-0.00311	-0.000999352
12	7	0.00159507	0.000665317
12	8	-0.000659854	-0.000493273
12	9	0.000238124	0.000261097
12	10	4.29801e-05	0.000115645
12	11	-0.000195245	-0.000588215
12	12	0.000205184	0.000799353
12	13	-0.000109749	-0.000473425
12	14	2.28326e-05	0.000119588
12	15	-3.94707e-05	-0.000359755
12	16	8.26181e-05	0.000780338
12	17	-4.88412e-05	-0.000481506
12	18	-2.64229e-05	-0.000520455
12	19	5.32853e-05	0.00126277
12	20	-2.00816e-05	-0.00114104
12	21	-1.65932e-05	0.000552553
12	22	2.58647e-05	-0.000128563
12	23	-2.12038e-05	-1.80526e-06
12	24	1.33626e-05	2.56753e-05
12	25	-6.66637e-06	-5.47938e-05
13	1	-0.000231628	-9.79767e-05
13	2	0.000914016	0.000357815
13	3	-0.00148033	-0.000610962
13	4	0.00126526	0.000667821
13	5	-0.000542141	-0.000537119
13	6	-8.19292e-06	0.000523872
13	7	0.000136135	-0.000827236
13	8	-0.000101784	0.000983478
13	9	6.91414e-05	-0.000501822
13	10	1.95655e-05	-0.000181054
13	11	-8.37035e-05	0.000293368
13	12	3.79496e-05	5.86877e-05
13	13	9.46237e-06	-0.00016188
13	14	2.07255e-05	-9.92897e-05
13	15	-7.62827e-05	0.000248591
13	16	0.000103043	-0.000145037
13	17	-8.70957e-05	4.03367e-05
13	18	3.56289e-05	-2.87061e-05
13	19	9.07912e-06	2.73227e-05
13	20	-2.17672e-05	-1.4559e-05
13	21	1.95656e-05	1.20416e-05
13	22	-1.05956e-05	-1.52473e-05
13	23	-4.08365e-06	1.07836e-05
13	24	1.16779e-05	2.27465e-06
13	25	-8.39753e-06	-1.0601e-05
14	1	-2.63558e-05	-4.43505e-05
14	2	0.000319313	0.000157947
14	3	-0.00114621	-0.000318619
14	4	0.00222703	0.000440951
14	5	-0.0027165	-0.000434171
14	6	0.00221665	0.00046787
14	7	-0.00147505	-0.000539894
14	8	0.00110461	0.000301507
14	9	-0.000677836	8.18758e-05
14	10	4.60352e-05	-6.84217e-05
14	11	0.00025544	-0.000169117
14	12	-0.000117899	0.000103423
14	13	-5.90792e-05	9.52147e-05
14	14	8.97294e-05	-5.71449e-05
14	15	-7.54804e-05	-7.13045e-05
14	16	7.35017e-05	8.27321e-05
14	17	-7.18085e-05	-3.51758e-05
14	18	6.71006e-05	2.18869e-06
14	19	-4.7707e-05	1.81392e-05
14	20	1.69232e-05	-1.87665e-05
14	21	4.74032e-06	1.08613e-06
14	22	-1.0977e-05	9.69693e-06
14	23	7.77337e-06	-7.15466e-06
14	24	-5.30493e-06	5.46398e-06
14	25	5.62319e-06	-7.61306e-06
15	1	7.17444e-05	-1.29952e-05
15	2	-0.000339587	4.26486e-05
15	3	0.000914844	-6.93424e-05
15	4	-0.00169528	0.000189639
15	5	0.00221332	-0.000429976
15	6	-0.00212651	0.000611659
15	7	0.00159253	-0.000583322
15	8	-0.000892319	0.000273
15	9	0.000351631	0.000153724
15	10	-0.000226229	-0.000301781
15	11	0.000201147	0.000115822
15	12	3.69739e-05	9.89025e-05
15	13	-0.000188937	-0.000175811
15	14	8.0281e-05	0.00013607
15	15	2.85751e-05	-4.21722e-05
15	16	-1.67534e-05	-3.4179e-05
15	17	-1.59655e-05	5.9543e-05
15	18	1.87536e-05	-4.49971e-05
15	19	-1.28003e-05	1.77339e-05
15	20	1.39479e-05	-5.96464e-06
15	21	-1.39357e-05	8.48411e-06
15	22	7.1428e-07	-3.73687e-06
15	23	1.53111e-05	-3.69953e-06
15	24	-1.68362e-05	-5.16264e-07
15	25	6.84319e-06	6.17143e-06
16	1	3.91445e-05	6.14574e-06
16	2	-0.000102474	-9.47172e-05
16	3	-8.72336e-05	0.000246988
16	4	0.000679762	-0.00014762
16	5	-0.00117191	-0.000327858
16	6	0.00113148	0.000747789
16	7	-0.000752596	-0.00078805
16	8	0.000308474	0.000641469
16	9	4.84987e-05	-0.00050387
16	10	-0.000157893	0.000312351
16	11	3.06956e-05	-0.000122291
16	12	0.000112655	0.000176654
16	13	-0.000104975	-0.000422772
16	14	-1.18436e-05	0.000328398
16	15	9.6291e-05	0.000493183
16	16	-9.47464e-05	-0.00161161
16	17	5.44064e-05	0.00211853
16	18	-1.46628e-05	-0.00167782
16	19	-6.13247e-06	0.000828756
16	20	3.62563e-06	-0.00022055
16	21	1.97482e-06	-2.37517e-06
16	22	1.36291e-06	4.56642e-05
16	23	-6.52551e-06	-7.82088e-05
16	24	8.51311e-06	9.61296e-05
16	25	-5.19015e-06	-4.22962e-05
17	1	5.12743e-05	-8.88876e-06
17	2	-0.000176811	-2.3361e-05
17	3	0.000258956	0.000194052
17	4	-0.000156482	-0.000589851
17	5	-5.69358e-05	0.000989532
17	6	0.000187139	-0.00101973
17	7	-0.000176553	0.000769359
17	8	0.000108336	-0.000526267
17	9	-8.81896e-06	0.000287364
17	10	-9.88804e-05	-4.56666e-05
17	11	0.000117749	-2.54836e-05
17	12	-6.38454e-05	-6.02738e-05
17	13	2.78963e-05	0.000100196
17	14	-4.63803e-05	-8.62579e-05
17	15	7.98727e-05	9.08981e-05
17	16	-5.62924e-05	-6.61588e-05
17	17	-1.36069e-05	7.643e-06
17	18	4.91126e-05	2.21911e-05
17	19	-3.46613e-05	-1.66489e-05
17	20	1.73607e-05	4.61434e-06
17	21	-1.14642e-05	1.78541e-06
17	22	1.85432e-06	-2.57577e-06
17	23	5.61025e-06	1.93589e-07
17	24	-1.67113e-06	2.30332e-07
17	25	-4.13618e-06	1.86923e-06
18	1	-1.51796e-05	-5.9205e-06
18	2	-1.9006e-05	3.69306e-05
18	3	0.000304424	-0.000155447
18	4	-0.000682629	0.000428458
18	5	0.000578098	-0.000735949
18	6	-2.51088e-05	0.000782227
18	7	-0.000229982	-0.000601868
18	8	1.97935e-05	0.000477554
18	9	0.000124871	-0.000340274
18	10	-6.04866e-05	4.47097e-05
18	11	6.48776e-05	0.000171765
18	12	-0.000177745	-9.16982e-05
18	13	0.00021606	-8.16039e-05
18	14	-0.000130652	9.89875e-05
18	15	4.08736e-05	-1.0874e-05
18	16	-3.37967e-06	-3.98469e-05
18	17	-1.64691e-05	3.67314e-05
18	18	2.33259e-05	-1.94576e-05
18	19	-1.38831e-05	1.02724e-05
18	20	1.0294e-05	-1.24461e-05
18	21	-1.2247e-05	1.17844e-05
18	22	4.58324e-06	-5.5734e-06
18	23	6.05449e-06	2.76547e-06
18	24	-5.64644e-06	-2.32812e-06
18	25	-4.74921e-07	1.9621e-06
19	1	5.67341e-06	-1.96316e-05
19	2	8.83638e-06	4.69463e-05
19	3	1.16616e-05	-0.000120646
19	4	-0.000203046	0.000215328
19	5	0.000484699	-0.000126554
19	6	-0.000587391	-0.000183333
19	7	0.000402273	0.000468303
19	8	-8.40989e-05	-0.000510299
19	9	-0.000162707	0.000306852
19	10	0.000230249	-9.63756e-05
19	11	-0.000102038	0.000103887
19	12	-8.51557e-05	-0.000183485
19	13	0.000130322	0.000119864
19	14	-2.79322e-05	-3.4928e-05
19	15	-5.61812e-05	3.90411e-05
19	16	4.49778e-05	-3.7584e-05
19	17	-2.04041e-06	4.58116e-06
19	18	-1.36206e-05	7.98191e-06
19	19	5.35352e-06	-3.14332e-06
19	20	3.44917e-06	5.41406e-06
19	21	-5.90835e-06	-1.02456e-05
19	22	6.42422e-06	7.59395e-06
19	23	-5.69477e-06	-2.59289e-06
19	24	1.90473e-06	2.40029e-06
19	25	3.18503e-06	-3.16249e-06
20	1	3.70276e-05	-2.92118e-05
20	2	-0.000102045	4.45045e-05
20	3	0.00010095	7.43893e-05
20	4	-0.000126868	-0.000328884
20	5	0.000402498	0.000576791
20	6	-0.000717844	-0.000589461
20	7	0.000629735	0.000255679
20	8	-0.00023722	0.000135589
20	9	-3.1051e-05	-0.000300771
20	10	8.17603e-05	0.000390899
20	11	-6.0288e-05	-0.000523737
20	12	1.31548e-05	0.000336868
20	13	2.63163e-05	0.00048185
20	14	-1.57788e-05	-0.00152998
20	15	-3.48387e-06	0.00205359
20	16	7.37691e-06	-0.00175245
20	17	-1.33174e-05	0.000986764
20	18	1.18517e-05	-0.000330212
20	19	-2.66565e-06	3.63239e-05
20	20	-1.53887e-06	3.26869e-05
20	21	5.576e-06	-7.65252e-05
20	22	-1.02682e-05	0.000119306
20	23	9.25707e-06	-9.81474e-05
20	24	-3.78037e-06	5.02547e-05
20	25	-2.54866e-06	-6.73189e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode57_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00261223	0
0	2	0.00123876	0
0	3	0.000629986	0
0	4	-0.000400026	0
0	5	-0.00106542	0
0	6	0.000907776	0
0	7	0.00131019	0
0	8	-0.00156031	0
0	9	-0.00239783	0
0	10	0.00555284	0
0	11	-0.00274929	0
0	12	-0.00254439	0
0	13	0.00420044	0
0	14	-0.00240399	0
0	15	0.000693486	0
0	16	-0.000122287	0
0	17	-6.94559e-05	0
0	18	0.000119648	0
0	19	-1.98747e-05	0
0	20	-4.59637e-05	0
0	21	8.44246e-05	0
0	22	-0.000134465	0
0	23	0.000105478	0
0	24	-3.92256e-05	0
0	25	2.0375e-05	0
1	1	0.00272154	-0.000887632
1	2	-0.0075083	0.00410015
1	3	0.00245008	-0.00143886
1	4	0.00752491	-0.00415839
1	5	-0.00315939	0.000700263
1	6	-0.00771303	0.00459798
1	7	0.00450731	0.00097731
1	8	0.00522239	-0.00843127
1	9	-0.00295387	0.00403837
1	10	-0.00822424	0.00687507
1	11	0.0145163	-0.0112759
1	12	-0.0123559	0.00774295
1	13	0.00702123	-0.00340403
1	14	-0.00284757	0.00143928
1	15	0.000472153	-0.0004667
1	16	0.000542643	-9.8212e-05
1	17	-0.000517395	0.000123911
1	18	0.000177392	5.75704e-05
1	19	-0.000118323	-0.000233492
1	20	0.000189959	0.000265237
1	21	-0.000113597	-0.000130054
1	22	-1.18586e-05	4.23166e-05
1	23	3.61357e-05	-6.11355e-05
1	24	-6.78876e-06	6.97637e-05
1	25	6.65986e-07	-3.14104e-05
2	1	0.000222091	0.0139151
2	2	0.00131346	-0.00988864
2	3	-0.00198797	-0.0108878
2	4	0.000162184	0.0117866
2	5	0.000949126	0.00890739
2	6	-0.000825701	-0.0137977
2	7	0.000976361	-0.00562137
2	8	-0.000524963	0.0166446
2	9	-0.000480925	-0.00219987
2	10	0.00068464	-0.0171251
2	11	-0.000243402	0.0207403
2	12	-0.000180143	-0.0122299
2	13	0.000414606	0.00411209
2	14	-0.000380834	-0.00108638
2	15	0.000408117	0.000703048
2	16	-0.000648571	-0.00048059
2	17	0.000554872	0.000177148
2	18	-8.04978e-05	0.000133455
2	19	-6.53015e-05	-0.000508286
2	20	-0.000217772	0.00052015
2	21	0.0002949	3.03594e-07
2	22	3.79707e-05	-0.000463369
2	23	-0.000303168	0.000390402
2	24	0.000181904	-2.08974e-05
2	25	7.66901e-05	-0.000188685
3	1	-0.00282263	0.00132425
3	2	0.00387236	-0.00208232
3	3	0.000420959	0.000143393
3	4	-0.0042493	0.00231349
3	5	0.00179713	-0.001706
3	6	0.00173725	-0.000810873
3	7	0.000145584	0.00118353
3	8	-0.00424909	0.00185403
3	9	0.00472851	-0.0057599
3	10	-0.00201783	0.00709325
3	11	-8.23642e-06	-0.00497281
3	12	-1.71398e-05	0.001909
3	13	0.000557545	-0.000457276
3	14	-0.000414281	0.000490206
3	15	-5.8605e-05	-0.000566889
3	16	0.000358676	0.000300118
3	17	-0.000405707	-0.000167689
3	18	0.000261618	0.000164388
3	19	-8.80188e-05	-3.35735e-05
3	20	-2.69533e-05	-0.00010134
3	21	8.0849e-05	7.93928e-05
3	22	-4.37605e-05	-1.43745e-07
3	23	-2.36086e-05	-3.04682e-05
3	24	2.71214e-05	3.03982e-05
3	25	-3.41682e-06	-2.38493e-05
4	1	0.00598704	0.00795161
4	2	-0.0108518	-0.0133179
4	3	0.00343493	0.00263609
4	4	0.00876104	0.011472
4	5	-0.00739096	-0.00689104
4	6	-0.00599201	-0.00955684
4	7	0.0119138	0.0124883
4	8	-0.00288555	0.00274705
4	9	-0.00909337	-0.0169539
4	10	0.012597	0.0164878
4	11	-0.00893244	-0.00678891
4	12	0.00453187	-0.000670209
4	13	-0.0019495	0.00212376
4	14	0.000512465	-0.000762449
4	15	0.000204254	-0.000233219
4	16	-0.000267425	0.000351725
4	17	7.38759e-05	-0.000217089
4	18	5.43554e-05	9.1423e-05
4	19	-3.47583e-05	6.13293e-05
4	20	-3.57739e-05	-0.000129493
4	21	2.00942e-05	5.29832e-05
4	22	3.74973e-05	3.27283e-05
4	23	-4.69288e-05	-4.5398e-05
4	24	2.5658e-05	1.2732e-05
4	25	-8.03598e-06	1.80871e-05
5	1	7.21429e-05	0.00121501
5	2	8.14956e-05	-0.00172793
5	3	5.79062e-05	-0.000507175
5	4	-0.00117582	0.00248829
5	5	0.0014887	-0.000247497
5	6	0.000472054	-0.00361379
5	7	-0.00256849	0.00303184
5	8	0.00269747	0.00185061
5	9	-0.00159179	-0.00521616
5	10	0.000360687	0.00436912
5	11	0.000753791	-0.00154582
5	12	-0.00116843	-0.000512698
5	13	0.000628125	0.000872224
5	14	-3.04956e-07	-0.000251635
5	15	-5.90256e-05	-0.000112702
5	16	-0.000142098	-7.37643e-05
5	17	0.00013791	0.0002518
5	18	3.18182e-05	-0.000177305
5	19	-0.000110516	7.07201e-05
5	20	8.4857e-05	-2.82409e-05
5	21	-5.20303e-05	-1.3265e-05
5	22	7.4776e-06	4.22231e-05
5	23	3.79885e-05	-4.20864e-05
5	24	-3.56316e-05	3.82316e-05
5	25	4.2819e-06	-2.57354e-05
6	1	0.200679	-0.337794
6	2	-0.561222	0.943849
6	3	0.561611	-0.942127
6	4	0.0561732	-0.0983769
6	5	-0.623658	1.04845
6	6	0.382038	-0.635833
6	7	0.43354	-0.735841
6	8	-0.968106	1.63029
6	9	0.853744	-1.43587
6	10	-0.430733	0.72568
6	11	0.119788	-0.20309
6	12	-0.0124394	0.0208244
6	13	0.000519446	0.000472598
6	14	-0.00150268	0.00140906
6	15	0.000123568	0.000395474
6	16	0.000180659	-0.000640076
6	17	0.000285912	-0.000403808
6	18	-0.000220089	0.000505159
6	19	-0.000234184	0.000319334
6	20	0.000397585	-0.000805105
6	21	-8.1682e-05	0.000307178
6	22	-0.000320253	0.00052338
6	23	0.000427247	-0.00080067
6	24	-0.00027105	0.000498238
6	25	9.022e-05	-0.0001354
7	1	-0.000427811	0.00125275
7	2	0.00155977	-0.00284721
7	3	-0.001757	0.00178904
7	4	-0.000946403	0.00130762
7	5	0.00393278	-0.00225865
7	6	-0.00209358	0.000268945
7	7	-0.00353671	0.00127654
7	8	0.00668198	-0.000637212
7	9	-0.00500362	-0.000581015
7	10	0.00168386	0.000642841
7	11	-2.15065e-05	0.000110445
7	12	0.000194415	-0.000371458
7	13	-0.000551839	6.54891e-05
7	14	0.00035778	-6.44265e-05
7	15	-8.50374e-05	0.000404273
7	16	1.65309e-05	-0.000409702
7	17	2.24996e-05	7.6935e-05
7	18	-7.71543e-05	9.75341e-05
7	19	7.02881e-05	-5.19125e-05
7	20	-6.0201e-05	3.94724e-06
7	21	8.47709e-05	-1.21533e-05
7	22	-8.66027e-05	3.27156e-05
7	23	5.44664e-05	-3.381e-05
7	24	-1.72577e-05	1.41446e-05
7	25	-9.66678e-06	-1.78655e-06
8	1	-0.00348646	-0.00255243
8	2	0.0145241	0.0113118
8	3	-0.0270241	-0.0216372
8	4	0.0245623	0.0195792
8	5	-0.0010281	-0.000813732
8	6	-0.0270852	-0.0204613
8	7	0.0385626	0.0291351
8	8	-0.0304178	-0.0243705
8	9	0.0151052	0.0143768
8	10	-0.0039482	-0.00598025
8	11	-0.00023378	0.00127033
8	12	0.000437551	0.000501358
8	13	2.96905e-05	-0.00054589
8	14	-0.000145941	3.40056e-06
8	15	9.06014e-05	0.000252175
8	16	-6.30159e-05	-0.000148675
8	17	5.98177e-05	4.42661e-06
8	18	-2.10858e-05	2.00312e-05
8	19	-3.14595e-06	7.1902e-05
8	20	-1.091e-05	-0.000127361
8	21	9.57611e-06	5.0139e-05
8	22	1.685e-06	3.31672e-05
8	23	9.07882e-06	-1.74267e-05
8	24	-2.24438e-05	-2.89102e-05
8	25	1.80641e-05	2.83689e-05
9	1	1.73517e-05	5.70326e-05
9	2	-0.000402496	0.000367788
9	3	0.00126521	-0.00205189
9	4	-0.00167499	0.00306752
9	5	0.00067096	-0.000281904
9	6	0.00106932	-0.00461963
9	7	-0.00197381	0.00649463
9	8	0.00166681	-0.00408215
9	9	-0.000900114	0.000941681
9	10	0.000205583	0.000278384
9	11	0.000230971	-0.000287784
9	12	-0.000234727	0.000303118
9	13	-4.25261e-05	-0.000281938
9	14	6.76523e-05	1.83397e-05
9	15	0.00023452	0.000149903
9	16	-0.000374684	-3.44795e-05
9	17	0.00020862	-0.000109828
9	18	-2.87076e-05	8.99608e-05
9	19	-2.49569e-05	-2.39411e-06
9	20	1.98752e-05	-2.4355e-05
9	21	2.7727e-06	3.64365e-06
9	22	-2.84958e-05	5.62441e-06
9	23	2.57926e-05	6.43799e-06
9	24	-1.59523e-06	-1.65632e-05
9	25	-1.18525e-05	1.04576e-05
10	1	-0.000581274	-5.75732e-05
10	2	0.00254886	0.000771175
10	3	-0.00514818	-0.00282251
10	4	0.00561905	0.00559847
10	5	-0.0023929	-0.00698587
10	6	-0.00205691	0.00564279
10	7	0.00373718	-0.00312017
10	8	-0.00203685	0.00153334
10	9	-4.40128e-05	-0.000608196
10	10	0.000386274	-0.000330616
10	11	6.4072e-05	0.00074501
10	12	-6.85514e-05	-0.00072671
10	13	-8.77718e-05	0.000837447
10	14	-6.76379e-05	-0.000736109
10	15	0.000256162	0.000292845
10	16	-7.56449e-05	-0.000201642
10	17	-0.000224013	0.000492592
10	18	5.9391e-05	-0.000238491
10	19	0.000561158	-0.000810898
10	20	-0.00100295	0.00166339
10	21	0.000879254	-0.00154626
10	22	-0.000451673	0.000837697
10	23	0.000136945	-0.000260347
10	24	-3.83726e-05	2.69502e-05
10	25	3.96288e-05	3.80512e-05
11	1	-0.00035883	-0.000435917
11	2	0.00188517	0.00262722
11	3	-0.0051543	-0.00797462
11	4	0.00901506	0.0149752
11	5	-0.0109609	-0.0184696
11	6	0.00945158	0.0150346
11	7	-0.00554671	-0.00761834
11	8	0.00211873	0.0017499
11	9	-0.000866525	0.000393612
11	10	0.000873039	-0.000346243
11	11	-0.000740731	3.25595e-05
11	12	0.000296929	7.64652e-05
11	13	0.000112555	-0.000149694
11	14	-0.000270458	0.000177851
11	15	0.000190814	-0.000135813
11	16	-9.61842e-05	7.8249e-05
11	17	6.1623e-05	-2.43746e-05
11	18	-2.14894e-05	-5.68606e-06
11	19	-1.19936e-05	-3.61954e-06
11	20	1.54083e-05	1.41981e-05
11	21	3.15259e-06	-1.39506e-05
11	22	-1.92839e-05	1.69272e-05
11	23	9.47191e-06	-1.46742e-05
11	24	3.07881e-06	3.77777e-06
11	25	8.12177e-06	4.58781e-06
12	1	-8.68303e-07	1.88604e-06
12	2	1.41899e-05	0.000367624
12	3	9.38369e-05	-0.00223299
12	4	-2.58195e-05	0.00554151
12	5	-0.000874486	-0.00775134
12	6	0.00197932	0.00689699
12	7	-0.00192006	-0.00412561
12	8	0.000884597	0.00164999
12	9	5.59124e-05	-0.000366961
12	10	-0.000573956	-6.49905e-05
12	11	0.000638942	0.000168931
12	12	-0.000307679	-7.62301e-05
12	13	4.84091e-05	-9.56317e-05
12	14	-5.73223e-05	0.000143096
12	15	5.3179e-05	-0.000109024
12	16	3.62496e-05	9.06468e-05
12	17	-5.82654e-05	-4.78621e-05
12	18	7.51798e-07	-1.61598e-05
12	19	3.27803e-05	2.52682e-05
12	20	-1.57358e-06	1.09684e-05
12	21	-3.91899e-05	-2.14401e-05
12	22	4.31927e-05	-7.10539e-07
12	23	-2.16298e-05	1.21263e-05
12	24	3.81483e-06	-2.1286e-06
12	25	-1.01408e-06	-3.84625e-06
13	1	7.24384e-05	-5.54957e-05
13	2	-0.000319446	0.000128405
13	3	0.00077792	5.48007e-05
13	4	-0.00119754	-0.000518445
13	5	0.00114693	0.000601523
13	6	-0.000677486	0.000279991
13	7	0.000205302	-0.00143501
13	8	2.30885e-05	0.00158605
13	9	0.000118211	-0.000897414
13	10	-0.000370829	0.000410289
13	11	0.000244702	-0.00018187
13	12	6.90751e-05	-7.21601e-05
13	13	-9.61167e-05	0.000137073
13	14	-3.92726e-05	3.43063e-06
13	15	5.6529e-05	-8.59282e-05
13	16	1.93586e-05	5.81801e-05
13	17	-6.68221e-05	-1.04448e-05
13	18	3.59293e-05	-1.4931e-05
13	19	2.14076e-05	1.71152e-05
13	20	-2.79443e-05	-1.5351e-05
13	21	-1.12192e-06	2.12941e-05
13	22	9.46067e-06	-2.54833e-05
13	23	-2.68318e-06	2.01041e-05
13	24	9.90037e-06	-8.42074e-06
13	25	-1.86353e-05	-1.35351e-06
14	1	4.18921e-05	7.8991e-05
14	2	-3.35411e-05	-0.000448058
14	3	-0.000337995	0.00112517
14	4	0.00142625	-0.00144145
14	5	-0.00311661	0.000826874
14	6	0.00435553	6.48555e-05
14	7	-0.00400027	-0.000383044
14	8	0.00238226	0.00031081
14	9	-0.000958156	-0.000121453
14	10	0.000302069	-0.000221353
14	11	-5.0914e-05	0.000358075
14	12	-1.49443e-05	-7.29419e-05
14	13	-9.05507e-06	-8.6681e-05
14	14	9.97405e-05	-0.000231828
14	15	-0.000173711	0.000465252
14	16	-9.41308e-05	9.27042e-05
14	17	0.000720069	-0.00125416
14	18	-0.00116878	0.00202736
14	19	0.00104745	-0.0017952
14	20	-0.000567639	0.000976558
14	21	0.000168149	-0.000312683
14	22	-2.22211e-05	4.14597e-05
14	23	2.35812e-05	2.52371e-05
14	24	-4.35001e-05	-7.39961e-05
14	25	5.14288e-05	0.000119737
15	1	-6.36675e-05	3.02918e-05
15	2	0.000506629	-5.01079e-05
15	3	-0.00151092	-0.000222868
15	4	0.00241024	0.000831448
15	5	-0.00232571	-0.00113317
15	6	0.00144825	0.000868858
15	7	-0.000563357	-0.000470361
15	8	-0.000106604	0.000179465
15	9	0.000437127	3.95783e-05
15	10	-0.000229825	-0.000217225
15	11	-8.25627e-05	0.000245825
15	12	3.04439e-05	-8.75943e-05
15	13	0.000126721	-3.59187e-05
15	14	-4.86317e-05	2.93908e-05
15	15	-0.000107907	-2.1365e-05
15	16	0.000107816	3.32148e-05
15	17	-1.43656e-05	-8.26614e-06
15	18	-2.01281e-05	-2.0952e-05
15	19	-5.64886e-06	1.4714e-05
15	20	2.24405e-05	4.13819e-06
15	21	-1.83133e-05	-5.33366e-06
15	22	1.1676e-05	-7.87241e-06
15	23	-4.03696e-06	1.32021e-05
15	24	-5.54644e-06	-6.12494e-06
15	25	8.55878e-06	1.85531e-07
16	1	3.4973e-05	-1.06735e-05
16	2	-8.62073e-05	-4.27913e-05
16	3	0.000144159	0.000269724
16	4	-4.99104e-05	-0.000483822
16	5	-0.000443339	0.000465284
16	6	0.000941918	-0.000343326
16	7	-0.000963639	0.000196073
16	8	0.000732333	3.5838e-05
16	9	-0.000482699	-0.0002681
16	10	0.000163778	0.000375894
16	11	0.000109682	-0.000282931
16	12	-0.000156008	3.11945e-05
16	13	5.13504e-05	0.000153525
16	14	2.18183e-05	-0.000124143
16	15	-1.17333e-05	7.97679e-06
16	16	-3.96704e-05	2.02212e-05
16	17	6.77141e-05	1.54387e-05
16	18	-5.22128e-05	-1.98753e-05
16	19	2.9213e-05	2.10851e-06
16	20	-1.95891e-05	-8.02687e-07
16	21	1.1684e-05	3.26641e-06
16	22	-3.8393e-07	2.29407e-06
16	23	-5.96629e-06	-4.36222e-06
16	24	3.19255e-06	3.09124e-06
16	25	1.56626e-06	-2.65673e-06
17	1	6.05679e-06	3.41041e-05
17	2	-9.81845e-05	-0.0001932
17	3	0.000253192	0.000454708
17	4	-0.000192818	-0.000545478
17	5	-0.000115089	0.000287591
17	6	0.000241458	0.000140335
17	7	3.27903e-05	-0.000381155
17	8	-0.000328208	0.000264116
17	9	0.000276916	-2.45334e-05
17	10	-5.94319e-05	-4.1471e-05
17	11	-3.82706e-05	-4.77347e-05
17	12	2.43505e-07	9.56414e-05
17	13	7.40757e-05	-2.35272e-05
17	14	-7.7209e-05	-6.49324e-05
17	15	6.65088e-06	7.3588e-05
17	16	3.14842e-05	-3.80544e-05
17	17	-1.38099e-05	1.38548e-05
17	18	-4.42216e-06	2.04056e-06
17	19	6.43668e-06	-1.22522e-05
17	20	-7.12391e-06	1.20795e-05
17	21	1.06696e-05	-1.02358e-05
17	22	-1.21605e-05	9.94341e-06
17	23	8.81242e-06	-6.14042e-06
17	24	-2.08265e-06	-5.50397e-07
17	25	-1.7304e-06	5.0114e-06
18	1	2.19982e-05	-4.29521e-05
18	2	-6.1374e-05	0.000114385
18	3	7.92537e-05	-2.31799e-05
18	4	-0.000141788	-0.00030456
18	5	0.000364905	0.000596436
18	6	-0.000558356	-0.000573715
18	7	0.000324354	0.00025811
18	8	0.000144136	-7.19287e-06
18	9	-0.000249196	-1.88552e-05
18	10	5.25125e-05	3.48024e-05
18	11	-5.82916e-05	-3.02608e-05
18	12	0.000322402	-0.000195617
18	13	-0.000510292	0.000478975
18	14	0.00033199	-0.000321316
18	15	0.000192268	-0.000415652
18	16	-0.000674408	0.0011428
18	17	0.000760667	-0.00123008
18	18	-0.000498283	0.000773028
18	19	0.000183185	-0.00028889
18	20	-2.16463e-05	4.10947e-05
18	21	4.06181e-06	3.70822e-05
18	22	-2.67472e-05	-7.86082e-05
18	23	4.57968e-05	0.000118407
18	24	-6.55859e-05	-9.8381e-05
18	25	5.96697e-05	2.55301e-05
19	1	3.21647e-05	1.71914e-05
19	2	-8.24516e-05	-7.29132e-05
19	3	1.65919e-05	0.000133818
19	4	0.000318213	-0.000258846
19	5	-0.000755731	0.000545803
19	6	0.000769824	-0.000714511
19	7	-0.000299881	0.000488165
19	8	-3.35009e-05	-0.000179635
19	9	-6.08478e-05	0.000112494
19	10	0.000228594	-0.000106252
19	11	-0.000232106	-1.11936e-05
19	12	0.000149893	0.000107026
19	13	-4.4978e-05	-0.000103925
19	14	-3.27464e-05	7.71827e-05
19	15	1.60237e-05	-5.48086e-05
19	16	4.53112e-05	2.92706e-05
19	17	-4.89529e-05	-2.33921e-05
19	18	3.46788e-06	2.90203e-05
19	19	2.09764e-05	-1.85525e-05
19	20	-9.77055e-06	3.19698e-06
19	21	-6.36954e-06	2.26654e-06
19	22	9.10347e-06	-2.12117e-06
19	23	-3.97279e-06	-7.38041e-07
19	24	-1.82707e-07	3.05803e-06
19	25	1.64675e-06	-2.66054e-06
20	1	-1.54295e-05	-1.23853e-05
20	2	7.31302e-05	7.10616e-05
20	3	-0.000129073	-0.000170821
20	4	6.12308e-05	0.000245302
20	5	0.000166423	-0.000266999
20	6	-0.000375286	0.000282252
20	7	0.000368205	-0.000306172
20	8	-0.00021337	0.000279647
20	9	4.79782e-05	-0.000163629
20	10	0.000105902	3.38925e-05
20	11	-0.000200765	2.52731e-05
20	12	0.000166772	-4.47052e-05
20	13	-4.3906e-05	7.48763e-05
20	14	-5.73809e-05	-9.49562e-05
20	15	8.74005e-05	7.56196e-05
20	16	-7.81962e-05	-3.56516e-05
20	17	6.0808e-05	2.14438e-06
20	18	-3.09752e-05	1.88173e-05
20	19	-2.29755e-06	-2.62853e-05
20	20	1.34205e-05	1.98485e-05
20	21	-3.90793e-06	-5.49162e-06
20	22	-5.98397e-06	-2.81681e-06
20	23	8.50492e-06	-1.79154e-06
20	24	-6.85116e-06	9.4451e-06
20	25	2.23829e-06	-1.00984e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode58_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000241226	0
0	2	-0.000776371	0
0	3	0.000180029	0
0	4	-0.000221847	0
0	5	0.00143518	0
0	6	0.000205924	0
0	7	-0.00174742	0
0	8	-0.00124681	0
0	9	0.00325553	0
0	10	0.000979596	0
0	11	-0.00692585	0
0	12	0.0083667	0
0	13	-0.0051364	0
0	14	0.00114521	0
0	15	0.000415706	0
0	16	0.000142365	0
0	17	-0.000520934	0
0	18	8.56005e-05	0
0	19	0.000156231	0
0	20	5.71961e-05	0
0	21	-0.000205205	0
0	22	0.000119644	0
0	23	-4.20591e-07	0
0	24	2.4691e-06	0
0	25	-6.93449e-05	0
1	1	0.000652283	0.000687757
1	2	-0.000226494	-5.75527e-05
1	3	-0.000949701	-0.000871749
1	4	0.00019653	0.000404503
1	5	0.00269564	0.000903846
1	6	-0.00300061	-0.000715623
1	7	-0.000787624	-0.0014211
1	8	0.00270712	0.00209246
1	9	0.000429247	0.000476152
1	10	-0.00417145	-0.00399165
1	11	0.00490904	0.00621765
1	12	-0.00331433	-0.00608353
1	13	0.000829284	0.00407091
1	14	0.00109569	-0.00210917
1	15	-0.00156174	0.000995172
1	16	0.00111324	-0.000457288
1	17	-0.000537454	0.000415876
1	18	0.000114658	-0.000484986
1	19	6.50085e-05	0.000264352
1	20	-6.64054e-05	2.93728e-05
1	21	4.30909e-05	-0.000142004
1	22	-1.88776e-05	0.0001223
1	23	-2.81687e-05	-6.15618e-05
1	24	3.70568e-05	1.11559e-05
1	25	8.09981e-06	-4.22802e-07
2	1	-0.0016526	0.00895882
2	2	0.000249941	-0.00618085
2	3	0.00235719	-0.00750767
2	4	-0.00054936	0.00813602
2	5	-0.00227419	0.00547024
2	6	0.000443495	-0.00855373
2	7	0.00266291	-0.00412427
2	8	-0.0021912	0.00955342
2	9	-0.00070766	0.00349289
2	10	0.00334033	-0.018349
2	11	-0.00502395	0.0191421
2	12	0.00546438	-0.0102531
2	13	-0.00422271	0.00297563
2	14	0.00198069	-0.000478256
2	15	-0.000265462	4.65806e-05
2	16	-0.000353297	9.44373e-05
2	17	0.000599429	-8.90519e-05
2	18	-0.000785065	0.000108185
2	19	0.000390649	-0.000242568
2	20	0.000388082	0.000212048
2	21	-0.000517301	8.86621e-05
2	22	-0.00015842	-0.000340716
2	23	0.000613481	0.000260308
2	24	-0.000321539	-5.17696e-06
2	25	-0.000143792	-0.000118684
3	1	0.00456479	0.00192788
3	2	-0.00561843	-0.00216886
3	3	-0.00122792	-0.000719655
3	4	0.00540959	0.00225487
3	5	0.000352257	0.00020737
3	6	-0.00554984	-0.00283723
3	7	0.000731636	0.00179631
3	8	0.00648857	0.00138424
3	9	-0.00625578	-0.00355553
3	10	0.00094381	0.00407764
3	11	0.00233501	-0.0037503
3	12	-0.00194191	0.00303454
3	13	0.000726074	-0.0019303
3	14	-0.000372604	0.000604149
3	15	0.000304662	0.000402583
3	16	-0.000144547	-0.000637094
3	17	6.25919e-05	0.000256256
3	18	-1.46375e-05	0.00016184
3	19	-2.8062e-05	-0.000295927
3	20	-4.74871e-06	0.000220802
3	21	7.00716e-05	-7.30691e-05
3	22	-7.85042e-05	-4.79347e-05
3	23	3.68598e-05	7.89575e-05
3	24	-9.32321e-06	-4.11123e-05
3	25	3.26194e-06	-7.05719e-07
4	1	0.0117255	0.00331507
4	2	-0.0202184	-0.00583125
4	3	0.00435274	0.00168593
4	4	0.018083	0.00409324
4	5	-0.011223	-0.00193283
4	6	-0.0164977	-0.0050998
4	7	0.0220532	0.00592649
4	8	0.00667294	0.00106131
4	9	-0.0371838	-0.00760443
4	10	0.0408039	0.00832068
4	11	-0.0235575	-0.0049855
4	12	0.00740456	0.00137734
4	13	-0.00170599	0.000558595
4	14	0.00123548	-0.000830649
4	15	-0.000662251	0.000428907
4	16	-4.57947e-05	-0.000221461
4	17	8.34193e-05	0.000273802
4	18	8.86297e-05	-0.000251755
4	19	-8.34123e-05	8.22193e-05
4	20	2.08151e-05	3.46299e-05
4	21	-4.43828e-07	-4.66621e-06
4	22	1.11493e-07	-6.13788e-05
4	23	-1.70086e-05	6.60913e-05
4	24	3.58861e-05	-3.37545e-05
4	25	-3.22472e-05	1.34096e-05
5	1	0.00048502	-0.000479163
5	2	-0.00149331	-0.000157204
5	3	0.00169965	0.00128945
5	4	-0.000222617	0.000583674
5	5	-0.00157017	-0.00384365
5	6	0.00138859	0.0029301
5	7	0.0014732	0.0018545
5	8	-0.00481055	-0.0047513
5	9	0.0052824	0.00352074
5	10	-0.00251312	-0.00148895
5	11	-4.00561e-05	0.00113699
5	12	-3.89549e-05	-0.001272
5	13	0.00113296	0.000771604
5	14	-0.00120355	-0.000190383
5	15	0.000646803	-8.72156e-05
5	16	-0.000324363	0.000173896
5	17	0.000129811	-7.70817e-05
5	18	7.90886e-05	-3.30612e-05
5	19	-0.000158881	-1.96206e-05
5	20	0.000111848	7.47521e-05
5	21	-3.42405e-05	-1.43572e-05
5	22	-2.24318e-05	-3.38733e-05
5	23	3.35643e-05	1.06112e-05
5	24	-1.82013e-05	1.39448e-06
5	25	7.27318e-06	2.15368e-05
6	1	-0.338471	-0.201133
6	2	0.946375	0.561137
6	3	-0.946046	-0.559099
6	4	-0.0956357	-0.0589594
6	5	1.04843	0.621762
6	6	-0.637297	-0.376148
6	7	-0.735026	-0.437682
6	8	1.63023	0.968697
6	9	-1.43467	-0.853872
6	10	0.722763	0.432181
6	11	-0.20027	-0.121418
6	12	0.0198562	0.0132199
6	13	-0.000309713	-0.000605424
6	14	0.00281748	0.00111722
6	15	-0.000822999	0.000533104
6	16	-9.2625e-05	-0.000696357
6	17	-9.58569e-05	-7.75936e-05
6	18	-0.000184063	0.000207238
6	19	0.000698008	0.000190641
6	20	-0.000752925	-0.000401584
6	21	0.000179254	0.00012126
6	22	0.000499603	0.000313421
6	23	-0.000697129	-0.000433157
6	24	0.000440886	0.000248563
6	25	-0.000144257	-6.72074e-05
7	1	0.001022	-0.000144075
7	2	-0.00355631	0.000328387
7	3	0.00451096	-0.000613049
7	4	-0.000419115	0.000979754
7	5	-0.00527892	-0.000389304
7	6	0.00537007	-0.00164983
7	7	0.000971602	0.0031764
7	8	-0.00718047	-0.00280885
7	9	0.00805718	0.00209834
7	10	-0.00484949	-0.00214443
7	11	0.00171787	0.00194926
7	12	-0.000564752	-0.00104068
7	13	0.000465451	0.000180837
7	14	-0.000357364	0.000120537
7	15	0.000163901	-3.4898e-05
7	16	-2.23867e-05	-7.42198e-05
7	17	-4.59178e-05	9.15798e-05
7	18	3.70995e-05	-9.92792e-05
7	19	-1.57259e-05	0.000106554
7	20	3.08852e-05	-6.46929e-05
7	21	-3.1427e-05	3.50197e-07
7	22	6.24118e-07	2.50954e-05
7	23	1.28516e-05	-1.40482e-05
7	24	-1.38625e-06	2.21589e-06
7	25	-1.07716e-05	3.02319e-06
8	1	0.000802023	-0.00101678
8	2	-0.00277451	0.00439629
8	3	0.00503052	-0.00826435
8	4	-0.00505679	0.00753777
8	5	0.000637327	-0.0013731
8	6	0.00610268	-0.00435521
8	7	-0.0101951	0.00464993
8	8	0.0094704	-0.000954802
8	9	-0.00571434	-0.00197847
8	10	0.00197749	0.00216182
8	11	-0.000139671	-0.00116047
8	12	1.22416e-05	0.000536236
8	13	-0.000301264	-0.000310136
8	14	0.000275683	6.05797e-05
8	15	-0.000163038	0.000147763
8	16	0.000174873	-0.000111483
8	17	-0.000151347	-1.29994e-05
8	18	7.16981e-05	1.76556e-05
8	19	-3.9515e-05	2.53204e-05
8	20	2.46955e-05	-2.7194e-06
8	21	5.65052e-06	-3.86834e-05
8	22	-1.49405e-05	4.30172e-05
8	23	1.45807e-06	-2.33565e-05
8	24	1.00186e-05	1.48574e-07
8	25	-1.55852e-05	1.3357e-05
9	1	0.000396761	0.00100063
9	2	-0.00196477	-0.0046909
9	3	0.00358484	0.00961504
9	4	-0.00190777	-0.0101893
9	5	-0.00387365	0.00344221
9	6	0.00958337	0.00616056
9	7	-0.0106794	-0.0116412
9	8	0.00732299	0.0106321
9	9	-0.00315328	-0.0059797
9	10	0.000642578	0.00175479
9	11	0.000423804	0.000177612
9	12	-0.000875949	-0.000477483
9	13	0.000833267	0.000307805
9	14	-0.000408327	-7.86805e-05
9	15	3.92881e-05	-0.000101033
9	16	7.36801e-05	0.000125285
9	17	-3.6831e-05	-8.23292e-05
9	18	-4.0135e-05	6.35267e-05
9	19	7.22623e-05	-3.72427e-05
9	20	-4.02366e-05	2.20544e-05
9	21	2.70722e-06	-2.42109e-05
9	22	1.51863e-05	-5.48151e-07
9	23	-1.86354e-05	2.46722e-05
9	24	5.17912e-06	-9.21703e-06
9	25	1.46715e-05	-1.13604e-05
10	1	0.000623917	-0.000305254
10	2	-0.0028857	0.00109194
10	3	0.00663669	-0.0021384
10	4	-0.0105494	0.0028235
10	5	0.0132663	-0.00254603
10	6	-0.0137041	0.00198521
10	7	0.0116372	-0.00204594
10	8	-0.00778563	0.00189205
10	9	0.00328697	-0.000869896
10	10	0.00023454	-9.90096e-05
10	11	-0.00168364	0.000406975
10	12	0.00159945	-0.00038602
10	13	-0.00103836	0.000324822
10	14	0.00062189	-0.000164797
10	15	-0.000450665	-4.4744e-05
10	16	9.73703e-05	-5.35041e-06
10	17	0.00034382	0.000284501
10	18	-5.91191e-05	-0.00020854
10	19	-0.000950385	-0.000428758
10	20	0.00165388	0.000972459
10	21	-0.00145598	-0.000897416
10	22	0.000769091	0.000468112
10	23	-0.000234012	-0.000135005
10	24	4.37422e-05	3.30431e-06
10	25	-4.18997e-05	3.30445e-05
11	1	-0.000456783	0.000206165
11	2	0.00288597	-0.00158548
11	3	-0.00848266	0.00459348
11	4	0.0154848	-0.00726314
11	5	-0.020098	0.00724459
11	6	0.0201381	-0.00487743
11	7	-0.0158071	0.00243296
11	8	0.00909111	-0.0016059
11	9	-0.0033042	0.00198666
11	10	0.0003599	-0.00198269
11	11	0.000475448	0.00113112
11	12	-0.000433959	-0.000319239
11	13	8.98955e-05	5.43882e-05
11	14	0.000183467	1.59134e-05
11	15	-0.000207329	-0.000128052
11	16	9.2714e-05	0.000144767
11	17	1.22262e-05	-5.82094e-05
11	18	-6.12106e-05	3.28253e-05
11	19	6.8878e-05	-6.52653e-05
11	20	-4.92401e-05	4.29029e-05
11	21	2.237e-05	8.16461e-06
11	22	-8.88623e-06	-1.66937e-05
11	23	2.6044e-06	1.58309e-06
11	24	1.99079e-06	2.83404e-06
11	25	-3.09946e-08	-2.38908e-06
12	1	0.00016805	5.3612e-05
12	2	-0.000517542	-0.000510264
12	3	0.00111386	0.0019579
12	4	-0.00212511	-0.00413233
12	5	0.00298679	0.00564697
12	6	-0.00300222	-0.00558674
12	7	0.00249802	0.00429517
12	8	-0.00198749	-0.0026918
12	9	0.00133509	0.00139856
12	10	-0.000455275	-0.000442276
12	11	-0.000254896	-5.65412e-05
12	12	0.00039135	-5.66218e-06
12	13	-8.63186e-05	0.000143695
12	14	-0.000131016	-6.4096e-05
12	15	7.08345e-05	2.46893e-05
12	16	1.03053e-05	-0.000100912
12	17	1.01712e-05	0.000125069
12	18	-7.03004e-06	-7.86962e-05
12	19	-6.1796e-05	3.3743e-05
12	20	9.90049e-05	-6.12717e-06
12	21	-7.26167e-05	-1.25008e-05
12	22	4.06891e-05	1.76596e-05
12	23	-2.7945e-05	-4.72637e-06
12	24	1.85338e-05	-9.41824e-06
12	25	-9.13883e-06	1.03019e-05
13	1	5.50957e-05	-0.000115361
13	2	-6.12892e-06	0.00052145
13	3	-0.000665364	-0.000901888
13	4	0.0021733	0.000537931
13	5	-0.00392294	0.000428449
13	6	0.00482064	-0.000705304
13	7	-0.00409297	-0.000309945
13	8	0.0021623	0.00147752
13	9	-0.00031502	-0.0015966
13	10	-0.000599892	0.000834069
13	11	0.000661339	-4.62765e-05
13	12	-0.000280916	-0.000298211
13	13	-0.000153827	0.000245077
13	14	0.000282236	-2.37119e-05
13	15	-0.000125495	-0.000117275
13	16	-5.18175e-06	9.19974e-05
13	17	3.58931e-05	-1.73433e-05
13	18	-3.95743e-05	-3.53404e-06
13	19	1.38244e-05	-1.6513e-05
13	20	2.77616e-05	2.54376e-05
13	21	-4.05648e-05	-1.66577e-05
13	22	2.46646e-05	1.01237e-05
13	23	-6.98957e-06	-5.81733e-06
13	24	-3.76363e-06	-3.93865e-07
13	25	7.57533e-06	3.35795e-06
14	1	-9.59825e-05	-1.66721e-05
14	2	0.000132759	0.0001069
14	3	6.1166e-05	-0.000247058
14	4	8.5136e-05	0.000363715
14	5	-0.000682132	-0.000337664
14	6	0.000670428	-0.000221394
14	7	0.000200268	0.000925971
14	8	-0.000849368	-0.000523248
14	9	0.000608084	-0.000754672
14	10	-3.49974e-05	0.00129336
14	11	-0.000126573	-0.000723279
14	12	5.62026e-05	4.41997e-05
14	13	-9.56507e-05	0.000170571
14	14	-7.1809e-05	-0.000138027
14	15	0.00032212	4.51642e-05
14	16	0.000187844	0.000241065
14	17	-0.00139292	-0.000757553
14	18	0.00213494	0.00114086
14	19	-0.00181311	-0.00102807
14	20	0.000953309	0.000561384
14	21	-0.000284993	-0.000161969
14	22	3.80745e-05	8.88318e-06
14	23	-3.99183e-05	1.32687e-05
14	24	8.1914e-05	-3.72515e-05
14	25	-9.77068e-05	6.42716e-05
15	1	1.00771e-05	-0.00013763
15	2	-2.9138e-05	0.000489342
15	3	0.000117974	-0.000682085
15	4	-0.000109277	0.000450296
15	5	-0.000403172	-0.000111756
15	6	0.00120386	-5.62444e-05
15	7	-0.00142721	8.76392e-05
15	8	0.000925466	-0.000155877
15	9	-0.000409511	0.000294662
15	10	0.000152378	-0.000257912
15	11	8.13156e-05	-6.0854e-06
15	12	-0.000266893	0.000211807
15	13	0.000222842	-0.000223718
15	14	-2.93461e-05	0.000128737
15	15	-9.90279e-05	-2.86576e-05
15	16	9.73755e-05	-1.66125e-05
15	17	-2.95898e-05	2.31293e-05
15	18	-2.68379e-05	-1.97525e-05
15	19	2.81045e-05	-4.20274e-06
15	20	6.87957e-06	3.3217e-05
15	21	-2.49999e-05	-3.52368e-05
15	22	1.29823e-05	2.24705e-05
15	23	-3.40909e-06	-1.95683e-05
15	24	7.47898e-06	1.80506e-05
15	25	-7.94992e-06	-8.66461e-06
16	1	5.50682e-06	-8.68335e-05
16	2	3.64266e-05	0.000420224
16	3	-0.000153744	-0.000745439
16	4	0.000290297	0.000573765
16	5	-0.000407676	-0.000163467
16	6	0.000613576	0.000177233
16	7	-0.000924832	-0.000476812
16	8	0.000967336	0.000463694
16	9	-0.000541034	-0.000100928
16	10	5.96435e-05	-0.000213598
16	11	8.98446e-05	0.00025731
16	12	-9.13192e-06	-0.000136041
16	13	-3.57694e-05	2.56976e-05
16	14	-1.41093e-05	5.0708e-06
16	15	3.79326e-05	3.1792e-05
16	16	1.79522e-05	-6.5716e-05
16	17	-6.59314e-05	3.82349e-05
16	18	6.19187e-05	2.10455e-05
16	19	-3.93807e-05	-5.13523e-05
16	20	1.1224e-05	3.76223e-05
16	21	9.58463e-06	-8.17904e-06
16	22	-5.26477e-06	-6.23862e-06
16	23	-8.82681e-06	6.5884e-06
16	24	1.2562e-05	-7.42169e-06
16	25	-6.50881e-06	4.96039e-06
17	1	-4.05738e-05	0.000100656
17	2	0.000187528	-0.000391958
17	3	-0.000360771	0.000494032
17	4	0.00039701	4.29911e-05
17	5	-0.000260028	-0.000943113
17	6	5.27495e-05	0.00135384
17	7	0.00017488	-0.000951891
17	8	-0.000341444	0.00038008
17	9	0.000288472	-0.000205569
17	10	-0.000131434	0.000242944
17	11	9.49973e-05	-0.000111803
17	12	-0.000124801	-0.00011884
17	13	0.000107232	0.000146906
17	14	-6.28007e-05	1.11607e-05
17	15	8.42144e-06	-0.000102773
17	16	4.93787e-05	5.12312e-05
17	17	-7.16805e-05	2.44772e-05
17	18	4.88448e-05	-3.28908e-05
17	19	-1.28705e-05	-3.41346e-06
17	20	-3.91782e-06	2.6546e-05
17	21	1.9702e-06	-2.33103e-05
17	22	-2.85481e-06	1.16666e-05
17	23	7.70306e-06	-5.33459e-06
17	24	-4.95039e-06	5.23413e-06
17	25	-5.46382e-07	-3.75482e-06
18	1	6.68647e-05	-4.73881e-05
18	2	-0.000377019	0.000152166
18	3	0.000927586	-0.000211973
18	4	-0.00142765	0.000192935
18	5	0.00158414	-0.000193527
18	6	-0.00131186	0.000154924
18	7	0.000773251	-3.35166e-05
18	8	-0.00030352	-5.25784e-05
18	9	0.000142101	0.000113531
18	10	-0.000174967	-0.000201821
18	11	0.00020036	0.00022682
18	12	-0.000313718	-0.000185147
18	13	0.000560204	0.00020127
18	14	-0.000471022	-0.00017133
18	15	-0.000259421	-0.000152639
18	16	0.00106474	0.000605237
18	17	-0.00123563	-0.000738777
18	18	0.00080456	0.000490245
18	19	-0.000295909	-0.00018108
18	20	5.19036e-05	2.79235e-05
18	21	-3.3912e-05	7.84672e-06
18	22	7.07701e-05	-3.14914e-05
18	23	-9.22581e-05	6.23231e-05
18	24	0.000110495	-5.75949e-05
18	25	-9.67028e-05	1.80784e-05
19	1	2.62477e-05	-5.1695e-07
19	2	-6.2809e-05	-1.30078e-05
19	3	3.10323e-05	6.55816e-05
19	4	0.000106077	-8.18969e-05
19	5	-0.000200724	-8.23291e-06
19	6	8.28087e-05	8.71583e-06
19	7	0.000169208	0.000239758
19	8	-0.000227741	-0.000389177
19	9	-2.96952e-05	0.00016821
19	10	0.000239537	0.000104166
19	11	-0.000130956	-0.000149694
19	12	-5.94041e-05	7.00838e-05
19	13	7.78346e-05	2.70475e-05
19	14	-9.42474e-06	-0.000100514
19	15	-1.76203e-05	8.81295e-05
19	16	2.03439e-05	-1.16595e-05
19	17	-2.78529e-05	-2.71728e-05
19	18	2.65381e-05	1.25488e-05
19	19	-9.98933e-06	-4.54242e-06
19	20	-7.60066e-06	1.4929e-05
19	21	1.23002e-05	-1.85166e-05
19	22	-4.06702e-06	1.19271e-05
19	23	-5.33705e-06	-5.09914e-06
19	24	7.32562e-06	2.5897e-06
19	25	-2.95806e-06	-1.94952e-06
20	1	3.11243e-05	-5.2793e-06
20	2	-0.0001534	4.77037e-05
20	3	0.000293483	-9.5921e-05
20	4	-0.000212257	2.56907e-05
20	5	-7.36201e-05	0.000107308
20	6	0.000218289	-7.3338e-05
20	7	-8.64575e-05	-0.000116883
20	8	-5.86359e-05	0.000206615
20	9	3.70785e-05	-0.000110771
20	10	3.24642e-05	-1.40081e-06
20	11	-2.3229e-05	2.14226e-05
20	12	-1.53893e-05	-2.67803e-05
20	13	-2.1171e-06	7.05889e-05
20	14	3.27027e-05	-8.02152e-05
20	15	-1.61944e-05	4.14113e-05
20	16	-8.47807e-06	-2.94406e-05
20	17	3.85398e-06	3.78363e-05
20	18	5.89199e-06	-1.73153e-05
20	19	-4.95833e-07	-1.14703e-05
20	20	-7.58274e-06	1.49107e-05
20	21	8.34853e-06	-5.24138e-06
20	22	-4.77556e-06	-7.98675e-07
20	23	1.20806e-06	4.62407e-06
20	24	1.16613e-06	-5.23044e-06
20	25	-1.43575e-06	1.76232e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode59_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00340735	0
0	2	0.00161226	0
0	3	0.00347323	0
0	4	-0.00325818	0
0	5	-0.00250302	0
0	6	0.00342411	0
0	7	0.000468573	0
0	8	-0.000640944	0
0	9	-0.00197413	0
0	10	0.00222017	0
0	11	-0.00146538	0
0	12	0.00185877	0
0	13	-0.00203826	0
0	14	0.00115599	0
0	15	-0.000283674	0
0	16	0.000169333	0
0	17	-0.000255122	0
0	18	-0.00014062	0
0	19	0.000492109	0
0	20	-9.81231e-05	0
0	21	-0.000216845	0
0	22	-0.000525001	0
0	23	0.00145796	0
0	24	-0.00115524	0
0	25	-9.83469e-05	0
1	1	-0.00284032	0.00388886
1	2	0.00967493	-0.0125022
1	3	-0.00320716	0.00373036
1	4	-0.0103754	0.0142332
1	5	0.00300643	-0.00550469
1	6	0.0126198	-0.0152507
1	7	-0.00364047	0.00765211
1	8	-0.0153366	0.0151822
1	9	0.0084438	-0.0136188
1	10	0.0177055	-0.0106013
1	11	-0.0301508	0.026372
1	12	0.0203278	-0.0222947
1	13	-0.00532442	0.011167
1	14	-0.00141833	-0.00407417
1	15	0.00112705	0.00124446
1	16	9.58921e-05	-0.000152716
1	17	-0.000134862	-9.6227e-05
1	18	-3.68875e-05	2.60511e-05
1	19	-5.79419e-05	-7.93575e-05
1	20	0.000109825	0.000191809
1	21	-4.19558e-05	-0.000184342
1	22	2.81134e-06	8.65179e-05
1	23	-3.10604e-05	1.01531e-05
1	24	6.70062e-05	-6.41279e-05
1	25	-6.84771e-05	6.94749e-05
2	1	-0.0347846	-0.00206264
2	2	0.0242193	0.00196586
2	3	0.0281229	0.00113364
2	4	-0.0278614	-0.00237891
2	5	-0.0253713	-1.74698e-05
2	6	0.032015	0.00135138
2	7	0.0214505	0.000607731
2	8	-0.0429913	-0.00212917
2	9	-0.0058766	0.000577323
2	10	0.0623255	0.00181614
2	11	-0.0691837	-0.00191609
2	12	0.0396209	7.05036e-05
2	13	-0.0124491	0.00104948
2	14	0.00176746	-0.000600692
2	15	-0.000472353	-5.10623e-05
2	16	0.000790879	5.93618e-05
2	17	-0.000441777	0.00023969
2	18	-8.57783e-06	-0.00039001
2	19	1.1885e-05	0.000276797
2	20	0.000108968	-9.51064e-05
2	21	-3.3506e-05	3.58606e-05
2	22	-5.37729e-05	-4.62871e-05
2	23	-2.1162e-05	4.55899e-05
2	24	0.000131245	-4.04594e-05
2	25	-0.000140964	2.38246e-05
3	1	0.00265523	0.00199105
3	2	-0.00238456	-0.0015632
3	3	-0.00238005	-0.00147535
3	4	0.00341202	0.000530043
3	5	0.00146823	0.0034488
3	6	-0.00283888	-0.00224551
3	7	-0.00235932	-0.00301199
3	8	0.00478963	0.00440275
3	9	0.00019704	-0.00179516
3	10	-0.00525913	0.000587237
3	11	0.00452636	-0.00138787
3	12	-0.000928725	0.00118773
3	13	-0.000925801	0.000151276
3	14	0.000460629	-0.000726575
3	15	0.000331337	0.000437484
3	16	-0.00029313	-0.0002354
3	17	-0.000106955	0.000208222
3	18	0.000251827	-0.000132289
3	19	-0.000149278	7.8839e-05
3	20	2.53193e-05	-9.48742e-05
3	21	1.99349e-05	0.000102464
3	22	-1.65131e-05	-7.41347e-05
3	23	2.05467e-05	5.55883e-05
3	24	-3.13009e-05	-5.88771e-05
3	25	1.39245e-05	5.25948e-05
4	1	0.5075	-0.384293
4	2	-0.873639	0.660388
4	3	0.188082	-0.140708
4	4	0.761348	-0.575482
4	5	-0.459209	0.343976
4	6	-0.662717	0.5029
4	7	0.830196	-0.624841
4	8	0.30256	-0.231032
4	9	-1.37195	1.03186
4	10	1.4039	-1.04998
4	11	-0.770036	0.572361
4	12	0.229273	-0.169025
4	13	-0.025494	0.0187379
4	14	-0.000429353	-1.59445e-05
4	15	-0.00184616	0.00134585
4	16	-0.000181963	0.000334984
4	17	0.000793627	-0.000493406
4	18	0.000148295	-0.000237843
4	19	-0.000442683	-1.88633e-05
4	20	-0.00011336	0.000598648
4	21	0.000574788	-0.000389218
4	22	-0.000120685	-0.000475894
4	23	-0.000835123	0.00106371
4	24	0.00121539	-0.000909874
4	25	-0.000807513	0.000411318
5	1	-0.00169589	0.00303318
5	2	0.00359552	-0.00637708
5	3	-0.00174535	0.00374273
5	4	-0.00327092	0.00293937
5	5	0.00471273	-0.00438679
5	6	0.000119549	-0.00140784
5	7	-0.00478226	0.00651388
5	8	0.00392834	-0.0053361
5	9	-0.000331423	0.000689532
5	10	-0.00158342	0.00201247
5	11	0.00164572	-0.00114073
5	12	-0.00121999	-0.000596265
5	13	0.000524676	0.000725184
5	14	4.68845e-05	-3.54689e-05
5	15	-4.58266e-05	-0.000182777
5	16	-0.000123555	0.000183222
5	17	7.06128e-05	-0.000243203
5	18	3.01753e-05	0.000177554
5	19	1.12036e-05	-4.57118e-05
5	20	-8.90645e-05	-5.7083e-08
5	21	7.63431e-05	-1.03344e-05
5	22	-3.4222e-06	1.71154e-05
5	23	-3.80582e-05	-1.29964e-05
5	24	1.73075e-05	2.91452e-06
5	25	1.13956e-05	-1.65615e-06
6	1	0.00520037	0.00228597
6	2	-0.0140758	-0.00760458
6	3	0.0132224	0.00997873
6	4	0.00229842	-0.00290817
6	5	-0.0140357	-0.00755086
6	6	0.00497926	0.00864723
6	7	0.0148641	0.00113983
6	8	-0.0240289	-0.0110828
6	9	0.0177218	0.0128223
6	10	-0.00704409	-0.0083176
6	11	0.000877429	0.00375865
6	12	0.000631763	-0.00163314
6	13	-0.000345202	0.000898191
6	14	-0.000252206	-0.000549862
6	15	0.000601976	0.000408087
6	16	-0.000443078	-0.000307216
6	17	9.67796e-05	7.861e-05
6	18	7.51887e-05	0.000120397
6	19	-9.05363e-05	-0.000103887
6	20	6.3081e-05	-7.46792e-06
6	21	-5.89539e-05	4.14305e-05
6	22	8.58611e-05	-1.97694e-05
6	23	-9.74449e-05	1.52234e-05
6	24	7.21333e-05	-2.69925e-05
6	25	-3.649e-05	2.87766e-05
7	1	-0.00077337	0.000530115
7	2	0.00220193	-0.00258155
7	3	-0.00188178	0.00492172
7	4	-0.0010068	-0.00327899
7	5	0.00263393	-0.00218544
7	6	-0.000326511	0.00392656
7	7	-0.00304038	0.00156836
7	8	0.00418342	-0.00750577
7	9	-0.00348829	0.00738285
7	10	0.00228005	-0.00320978
7	11	-0.00100203	0.000193671
7	12	0.000144117	2.74172e-05
7	13	-3.18619e-05	0.000660806
7	14	0.000155807	-0.000595844
7	15	-6.18906e-05	8.72493e-05
7	16	-7.44925e-05	0.000199179
7	17	0.000112053	-0.000202859
7	18	-9.12151e-05	2.67108e-05
7	19	2.22639e-05	9.6277e-05
7	20	1.26402e-05	-4.97943e-05
7	21	2.95079e-05	-3.56788e-06
7	22	-5.85038e-05	-1.16889e-05
7	23	3.22511e-05	2.84883e-05
7	24	3.18514e-06	-2.27676e-05
7	25	-1.52206e-05	1.1551e-05
8	1	0.000755568	-0.000476199
8	2	-0.00229454	0.00260393
8	3	0.00347376	-0.00599748
8	4	-0.00354814	0.00672339
8	5	0.00223256	-0.00146405
8	6	0.000528862	-0.00667144
8	7	-0.00325458	0.0110245
8	8	0.00378145	-0.00948944
8	9	-0.00213631	0.00547051
8	10	0.000538108	-0.00231646
8	11	-0.000291969	0.000620574
8	12	0.000661715	0.000213676
8	13	-0.000670223	-0.000533677
8	14	0.000316028	0.000479767
8	15	-7.56742e-05	-0.000163729
8	16	6.31138e-05	-0.000167416
8	17	3.35995e-06	8.86415e-05
8	18	-0.000100766	0.00027402
8	19	-0.00026186	-0.000118842
8	20	0.00116532	-0.000749535
8	21	-0.00185278	0.00146305
8	22	0.0016737	-0.00134179
8	23	-0.000924034	0.00069941
8	24	0.000305287	-0.000184677
8	25	-7.80408e-05	3.25561e-07
9	1	-0.00045319	-0.000931024
9	2	0.00178445	0.00413726
9	3	-0.00321175	-0.00737686
9	4	0.00253937	0.00457466
9	5	0.00111598	0.00510727
9	6	-0.00484938	-0.0132646
9	7	0.00520043	0.0131632
9	8	-0.00290256	-0.00789299
9	9	0.000862043	0.00351063
9	10	-9.91707e-05	-0.00164741
9	11	0.000188507	0.000897527
9	12	-0.000555006	-0.000154298
9	13	0.000644184	-0.000450842
9	14	-0.000338157	0.000449194
9	15	-5.48779e-05	-8.35572e-05
9	16	0.000277572	-0.00010365
9	17	-0.000274641	6.46161e-05
9	18	0.000147193	-3.2356e-05
9	19	-5.86011e-05	5.09323e-05
9	20	3.90873e-05	-3.69763e-05
9	21	-1.74725e-05	-1.43058e-07
9	22	-9.86512e-06	1.08789e-05
9	23	1.15113e-05	-7.63665e-06
9	24	2.7172e-06	7.71399e-06
9	25	-1.31427e-05	-1.99073e-07
10	1	-0.000219094	-7.21535e-05
10	2	0.00131123	-0.000270773
10	3	-0.00295649	0.00179157
10	4	0.00386802	-0.00405826
10	5	-0.00356357	0.00608159
10	6	0.00210421	-0.00705841
10	7	3.51134e-05	0.00603981
10	8	-0.00140343	-0.00341556
10	9	0.00112845	0.00101458
10	10	-3.11718e-05	0.000155155
10	11	-0.000563239	-0.000307101
10	12	0.000275909	-6.62221e-07
10	13	0.000263952	0.00024256
10	14	-0.000401273	-0.000230547
10	15	9.3094e-05	0.000133086
10	16	0.000208594	-8.51969e-05
10	17	-0.000187931	3.04771e-05
10	18	2.42789e-05	2.16312e-05
10	19	3.49852e-05	-4.71775e-06
10	20	-4.76696e-06	-2.17706e-05
10	21	-2.15541e-05	8.85169e-07
10	22	1.99133e-05	2.49016e-05
10	23	-7.05679e-06	-2.21299e-05
10	24	1.3764e-06	1.26693e-05
10	25	-4.01652e-06	-1.41396e-05
11	1	-0.00064676	0.000636116
11	2	0.00400053	-0.00355867
11	3	-0.0113712	0.00959441
11	4	0.0192762	-0.0159775
11	5	-0.0217327	0.0177609
11	6	0.0174752	-0.0133294
11	7	-0.0105833	0.00669178
11	8	0.0050127	-0.00257175
11	9	-0.00182997	0.00145415
11	10	0.000262456	-0.00110011
11	11	0.000514946	0.000315658
11	12	-0.000636812	0.000357242
11	13	0.000224458	-0.000309105
11	14	0.000103865	-7.16542e-05
11	15	-3.74585e-05	0.000160801
11	16	-7.91977e-05	9.65337e-06
11	17	3.22054e-05	-0.000107048
11	18	1.53133e-05	7.49247e-05
11	19	1.39795e-05	-2.33581e-05
11	20	-2.99977e-05	-7.40029e-06
11	21	1.31366e-05	2.41161e-05
11	22	-3.1756e-06	-1.77577e-05
11	23	1.20502e-06	-7.02289e-06
11	24	-1.87901e-06	1.41557e-05
11	25	6.37075e-06	1.16696e-06
12	1	-0.000376385	0.00021809
12	2	0.00166806	-0.00122011
12	3	-0.00323582	0.00300712
12	4	0.00335062	-0.00393831
12	5	-0.00139977	0.0027556
12	6	-0.00104184	-0.000655126
12	7	0.00197518	-0.000527349
12	8	-0.00136849	0.000411466
12	9	0.00046954	0.000191421
12	10	0.00014759	-0.000303248
12	11	-0.00032928	-0.00014185
12	12	9.64735e-05	0.000352439
12	13	1.58745e-05	1.66255e-05
12	14	0.000105391	-0.000435761
12	15	8.96881e-05	0.000318757
12	16	-0.000501684	0.000157937
12	17	0.000318008	-0.000242394
12	18	0.00059983	-0.000352278
12	19	-0.0014168	0.0010287
12	20	0.00144561	-0.0011126
12	21	-0.000867085	0.000672061
12	22	0.000297382	-0.000222338
12	23	-6.22081e-05	1.96191e-05
12	24	6.16676e-05	2.99268e-05
12	25	-9.00488e-05	-6.97702e-05
13	1	-0.000111808	0.000128447
13	2	0.000614104	-0.000474723
13	3	-0.00158744	0.000805441
13	4	0.00259089	-0.000854214
13	5	-0.00291637	0.000718655
13	6	0.00254205	-0.000695732
13	7	-0.0021477	0.000839813
13	8	0.00181624	-0.000846699
13	9	-0.00116015	0.00056937
13	10	0.000382969	-0.000288886
13	11	4.35609e-05	0.000236489
13	12	-8.90506e-05	-0.000271184
13	13	5.46362e-06	0.000147959
13	14	9.98243e-06	5.50454e-05
13	15	5.37924e-05	-8.74067e-05
13	16	-8.72466e-05	-1.18306e-05
13	17	6.12787e-05	6.64585e-05
13	18	-3.04e-05	-5.56727e-05
13	19	2.71524e-05	3.08691e-05
13	20	-3.52072e-05	-1.23161e-05
13	21	2.76905e-05	-1.02886e-06
13	22	-1.34038e-05	1.02817e-05
13	23	9.99207e-06	-1.00523e-05
13	24	-7.83333e-06	4.34408e-07
13	25	1.16186e-06	6.11076e-06
14	1	4.18652e-05	6.84105e-05
14	2	-0.000190466	-0.000231777
14	3	0.000553209	9.93944e-06
14	4	-0.00111029	0.00097102
14	5	0.00128144	-0.00187193
14	6	-0.000439567	0.00151748
14	7	-0.000725462	-0.000261889
14	8	0.000941842	-0.000532484
14	9	-0.000351523	0.00045285
14	10	3.83261e-05	-0.000125991
14	11	-0.000213155	2.21439e-05
14	12	0.000299565	-4.73835e-05
14	13	-0.000141664	-2.72039e-05
14	14	4.01654e-05	0.000129628
14	15	-7.31655e-05	-9.06103e-05
14	16	9.01315e-05	-1.09644e-05
14	17	-4.30734e-05	5.15159e-05
14	18	4.80759e-07	-5.39869e-05
14	19	-8.81589e-06	5.60751e-05
14	20	3.62509e-05	-4.88899e-05
14	21	-4.14781e-05	2.61259e-05
14	22	3.17834e-05	-8.33315e-06
14	23	-1.68082e-05	7.60004e-06
14	24	-4.51407e-06	-6.25111e-06
14	25	1.76428e-05	-3.18447e-06
15	1	-2.53251e-05	-8.53712e-05
15	2	3.37404e-05	0.0001647
15	3	0.000248381	2.76418e-05
15	4	-0.000881429	-0.000255313
15	5	0.00132553	0.000112886
15	6	-0.000953893	8.34722e-05
15	7	0.000118577	-1.68551e-05
15	8	0.000177694	-5.58745e-05
15	9	5.89903e-05	7.49295e-05
15	10	-7.23976e-05	-0.000140794
15	11	-8.79948e-05	2.61431e-05
15	12	6.24062e-05	0.000218682
15	13	4.52464e-06	-0.000248956
15	14	-1.56325e-05	0.000123557
15	15	6.32505e-05	-4.8398e-05
15	16	-7.17906e-05	1.12316e-05
15	17	3.10701e-06	1.67899e-05
15	18	2.87949e-05	-1.8525e-05
15	19	1.87944e-06	6.83917e-06
15	20	-2.61665e-05	4.59633e-07
15	21	2.3373e-05	-2.85492e-06
15	22	-1.57344e-05	4.44375e-06
15	23	1.30499e-05	-1.44604e-06
15	24	-1.11414e-05	-8.48177e-06
15	25	8.91212e-06	1.24335e-05
16	1	-4.91801e-05	8.72357e-05
16	2	0.000296809	-0.000438887
16	3	-0.000618068	0.00122831
16	4	0.000271742	-0.00219591
16	5	0.00076496	0.00253039
16	6	-0.00105218	-0.00182797
16	7	0.0001005	0.000745474
16	8	0.000720362	-0.00010071
16	9	-0.000654282	-1.38113e-05
16	10	0.000277151	-0.000115548
16	11	-0.000103331	0.000310151
16	12	0.000110387	-0.000439226
16	13	4.39624e-05	0.000287647
16	14	-0.000543961	0.00017245
16	15	0.000919468	-0.000502178
16	16	-0.000604352	0.000294183
16	17	-0.000156398	0.000212868
16	18	0.000631494	-0.000501403
16	19	-0.00055413	0.000427316
16	20	0.000248813	-0.000206692
16	21	-6.19506e-05	5.03474e-05
16	22	4.23819e-05	9.13138e-06
16	23	-6.97859e-05	-4.81684e-05
16	24	6.41989e-05	8.70506e-05
16	25	-4.09773e-05	-5.0945e-05
17	1	4.34291e-05	1.12571e-06
17	2	-0.000249148	-4.82886e-07
17	3	0.000475746	-1.73144e-05
17	4	-0.000322599	1.26717e-06
17	5	-0.000197758	7.18568e-05
17	6	0.000492415	-0.000271936
17	7	-0.000266449	0.000574857
17	8	-7.41291e-05	-0.00065669
17	9	0.000189252	0.00040742
17	10	-0.000126305	-0.00011032
17	11	3.05861e-05	6.86176e-06
17	12	8.10374e-06	-4.32229e-05
17	13	-3.35065e-05	6.34534e-05
17	14	8.23445e-05	-4.3937e-05
17	15	-7.69639e-05	3.08897e-05
17	16	1.01114e-05	-3.54445e-05
17	17	1.88817e-05	4.03262e-05
17	18	3.16387e-06	-3.3802e-05
17	19	-1.32683e-05	2.30783e-05
17	20	3.88942e-06	-1.21983e-05
17	21	1.45153e-06	-2.20781e-06
17	22	-1.43432e-06	1.02205e-05
17	23	3.68642e-06	-5.6497e-06
17	24	-6.13288e-06	-1.95051e-06
17	25	2.2567e-06	4.53977e-06
18	1	-3.1167e-05	-2.799e-05
18	2	0.000174135	8.88818e-05
18	3	-0.000488649	-8.90347e-05
18	4	0.000747591	-5.7309e-05
18	5	-0.000712544	0.000557232
18	6	0.000575284	-0.00130658
18	7	-0.000517062	0.00158816
18	8	0.000363248	-0.00120826
18	9	-6.21113e-05	0.000701005
18	10	-0.000133911	-0.000347813
18	11	0.00011897	0.000100075
18	12	-4.05289e-05	4.34917e-05
18	13	1.4497e-06	-8.71087e-05
18	14	7.6423e-07	8.66557e-05
18	15	2.2748e-05	-5.68467e-05
18	16	-3.10732e-05	1.22665e-05
18	17	-7.14149e-06	8.83626e-06
18	18	3.91109e-05	-6.76125e-06
18	19	-2.57165e-05	-4.54386e-07
18	20	3.98229e-06	1.03963e-05
18	21	-1.49785e-06	-1.31203e-05
18	22	3.55289e-06	1.38383e-06
18	23	5.22714e-07	1.04648e-05
18	24	-5.97325e-06	-1.05124e-05
18	25	6.21999e-06	3.81263e-06
19	1	-7.32097e-06	8.28762e-07
19	2	5.23321e-05	-1.90258e-06
19	3	-0.000174057	4.15966e-05
19	4	0.000383419	-0.000139055
19	5	-0.000577181	0.00016749
19	6	0.000546921	-3.26329e-05
19	7	-0.000244916	-9.73089e-05
19	8	-3.57099e-05	5.07653e-05
19	9	7.4358e-05	6.19848e-05
19	10	-3.59725e-05	-8.74724e-05
19	11	5.34951e-05	5.41197e-05
19	12	-5.4108e-05	-3.18962e-05
19	13	1.12549e-05	2.04829e-05
19	14	3.29425e-05	-2.1247e-05
19	15	-4.97504e-05	3.3329e-05
19	16	4.50154e-05	-2.56736e-05
19	17	-3.58197e-05	-7.77671e-06
19	18	1.69797e-05	2.93416e-05
19	19	5.68797e-06	-1.66957e-05
19	20	-6.88644e-06	-7.6618e-06
19	21	-8.20762e-06	1.81412e-05
19	22	1.14705e-05	-1.50613e-05
19	23	-1.68121e-06	4.81143e-06
19	24	-2.23333e-06	5.64855e-06
19	25	-1.29938e-06	-7.0368e-06
20	1	1.8342e-05	-2.36341e-05
20	2	-3.83599e-05	0.000111229
20	3	-2.31299e-05	-0.000246102
20	4	0.000150014	0.000299759
20	5	-0.000202085	-0.000257572
20	6	0.000149345	0.000195003
20	7	-9.46417e-05	-0.000130308
20	8	1.96761e-05	0.000150003
20	9	8.34055e-05	-0.000204724
20	10	-3.40974e-05	1.78548e-05
20	11	-0.000134828	0.000309669
20	12	0.000116095	-0.000308747
20	13	0.000146405	-3.84505e-05
20	14	-0.000353087	0.000283438
20	15	0.000273161	-0.000208268
20	16	-2.24614e-05	3.70221e-06
20	17	-0.000130067	0.000108098
20	18	0.000108431	-9.89422e-05
20	19	-4.59794e-05	3.93925e-05
20	20	3.56034e-05	1.26697e-05
20	21	-4.77122e-05	-4.15147e-05
20	22	4.7497e-05	5.2889e-05
20	23	-4.30212e-05	-2.36618e-05
20	24	2.85439e-05	-4.52841e-05
20	25	2.43026e-05	6.2437e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode5_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0335027	0
0	2	0.0669754	0
0	3	-0.0558791	0
0	4	-0.017649	0
0	5	0.0895562	0
0	6	-0.102032	0
0	7	0.0675376	0
0	8	-0.029113	0
0	9	0.00669625	0
0	10	0.00307982	0
0	11	-0.00464741	0
0	12	0.00067278	0
0	13	0.00327601	0
0	14	-0.00381616	0
0	15	0.00249351	0
0	16	-0.00133703	0
0	17	0.000551931	0
0	18	-1.61542e-06	0
0	19	-0.000210641	0
0	20	0.000215626	0
0	21	-0.000157695	0
0	22	9.47779e-05	0
0	23	-4.95645e-05	0
0	24	-1.34442e-05	0
0	25	5.54308e-05	0
1	1	0.000645341	0.00163626
1	2	-0.00285339	-0.00587783
1	3	0.000632863	0.00979882
1	4	0.00722727	-0.0106055
1	5	-0.0110913	0.00900128
1	6	0.00664741	-0.00603572
1	7	-0.00182321	0.00205127
1	8	0.00245645	0.00173076
1	9	-0.0043037	-0.00345001
1	10	0.00235227	0.00317955
1	11	0.00148527	-0.00237244
1	12	-0.00275887	0.00126644
1	13	0.00124128	-5.09002e-05
1	14	2.40948e-05	-0.000257483
1	15	-2.31093e-05	-0.000178215
1	16	5.04396e-05	0.000219515
1	17	-0.000410296	0.000190031
1	18	0.000411508	-0.000335485
1	19	-2.89426e-05	0.000151327
1	20	-0.000260976	-3.54949e-05
1	21	0.000251241	7.41776e-05
1	22	-9.49892e-05	-0.000108546
1	23	9.00359e-06	7.17166e-05
1	24	-3.94559e-05	-1.7633e-05
1	25	9.05459e-05	8.65337e-07
2	1	-0.000850727	-0.00381082
2	2	0.000763762	0.0100528
2	3	0.000848393	-0.0142249
2	4	-0.00225221	0.0115652
2	5	0.00186338	-0.00281373
2	6	-0.000865219	-0.00453969
2	7	0.000958151	0.00428514
2	8	-0.00070758	0.000237917
2	9	-0.00133679	-0.00235363
2	10	0.00339111	0.00177274
2	11	-0.00339237	-0.00109586
2	12	0.00160879	0.000602124
2	13	5.22608e-05	-0.000344718
2	14	-0.000411227	0.000588216
2	15	9.8215e-06	-0.00047528
2	16	0.000288289	-0.000221114
2	17	-0.000169921	0.000518282
2	18	-0.000119192	-0.000252641
2	19	0.000129958	9.19026e-05
2	20	8.99554e-05	-0.00010654
2	21	-0.000196358	5.74272e-05
2	22	0.00013573	-2.28005e-05
2	23	-5.36485e-05	5.5371e-05
2	24	3.1708e-05	-5.38468e-05
2	25	-3.84831e-05	8.00094e-06
3	1	-1.11958	0.34873
3	2	3.18964	-0.997218
3	3	-4.91254	1.54193
3	4	5.06929	-1.59699
3	5	-3.75712	1.18785
3	6	2.03335	-0.645656
3	7	-0.790935	0.252658
3	8	0.212054	-0.068147
3	9	-0.0383118	0.0121929
3	10	0.00650472	-0.00200043
3	11	-0.00154349	0.000469703
3	12	-0.000307696	0.000132592
3	13	0.000645293	0.000278662
3	14	-0.000594944	-0.000929887
3	15	0.00065384	0.000617093
3	16	-0.000363	0.000121817
3	17	-0.000274918	-0.00025896
3	18	0.000720764	-3.05285e-05
3	19	-0.000737711	0.000148588
3	20	0.000490689	-5.11771e-05
3	21	-0.000233847	-3.45882e-06
3	22	0.000127585	-3.91927e-05
3	23	-0.000129565	5.6557e-05
3	24	0.00010695	-2.04021e-05
3	25	-3.32487e-05	-5.32644e-06
4	1	0.000983585	0.00195164
4	2	-0.00421912	-0.0015144
4	3	0.00986782	-0.00412228
4	4	-0.0135156	0.00840608
4	5	0.0102927	-0.00606443
4	6	-0.00314644	0.00164415
4	7	-0.00100649	-0.000280974
4	8	0.00150932	0.00114447
4	9	-0.00195916	-0.00193244
4	10	0.00249405	0.00229126
4	11	-0.00141915	-0.0023469
4	12	-0.000363544	0.00153536
4	13	0.000965872	1.92728e-05
4	14	-0.000441469	-0.000965787
4	15	-0.000136953	0.000671222
4	16	0.000335233	-6.75842e-05
4	17	-0.00017142	-6.76966e-05
4	18	-0.000127582	-2.13069e-05
4	19	0.000234649	3.7695e-05
4	20	-0.000127518	-1.39221e-05
4	21	1.49335e-05	-1.23008e-06
4	22	1.33811e-05	-7.78015e-07
4	23	2.47106e-06	4.0484e-06
4	24	-2.26271e-05	1.199e-05
4	25	2.67365e-05	-3.09065e-05
5	1	0.000465841	-0.00072972
5	2	-0.00147694	0.00132661
5	3	0.00232529	-0.00105863
5	4	-0.00198904	0.000664062
5	5	0.00018083	-0.000186163
5	6	0.00280833	-0.000646677
5	7	-0.00585312	0.000873559
5	8	0.00710839	-0.000212015
5	9	-0.00594417	-0.000565954
5	10	0.00319887	0.0010968
5	11	-0.000391637	-0.00114345
5	12	-0.00104572	0.000634079
5	13	0.00104513	3.27957e-05
5	14	-0.000556682	-0.000573882
5	15	0.000109495	0.000812605
5	16	0.000261759	-0.000565032
5	17	-0.000404422	0.000124581
5	18	0.000208504	3.82605e-05
5	19	2.92556e-05	4.57601e-05
5	20	-1.73665e-05	-9.36074e-05
5	21	-8.32084e-05	5.83911e-05
5	22	5.01527e-05	-4.05689e-05
5	23	2.9821e-05	4.16535e-05
5	24	-3.24103e-05	-1.08204e-05
5	25	4.75821e-06	-2.6566e-05
6	1	0.00151383	0.000408808
6	2	-0.00370855	-0.000270876
6	3	0.00417236	-0.00106613
6	4	-0.00224099	0.00176537
6	5	-0.000997511	-0.0012091
6	6	0.0034021	0.00141551
6	7	-0.00318057	-0.00264328
6	8	0.00141435	0.00314019
6	9	-0.000255583	-0.00258257
6	10	-6.73933e-05	0.00189913
6	11	0.000124224	-0.0013238
6	12	-5.64239e-05	0.000729383
6	13	6.67514e-05	-0.000326471
6	14	-0.000132025	0.000274927
6	15	-1.32893e-06	-0.000371616
6	16	0.000187741	0.000329388
6	17	-0.000153795	-0.000167318
6	18	7.05212e-06	4.27977e-05
6	19	5.00361e-05	-2.15437e-06
6	20	-4.64807e-05	3.58208e-05
6	21	5.67464e-05	-5.18347e-05
6	22	-5.07987e-05	2.05046e-06
6	23	1.17308e-05	3.28392e-05
6	24	1.17174e-05	-2.15471e-05
6	25	-7.37498e-07	5.87912e-06
7	1	-0.000765235	0.00064642
7	2	0.00215532	-0.00249183
7	3	-0.00283741	0.00441301
7	4	0.00218382	-0.00466568
7	5	-0.00107169	0.00364359
7	6	0.000707781	-0.00307001
7	7	-0.000745198	0.00280685
7	8	-0.000370649	-0.00166787
7	9	0.00225166	1.85577e-05
7	10	-0.00286797	0.0011172
7	11	0.00190373	-0.00145736
7	12	-0.000757401	0.00114547
7	13	8.25563e-05	-0.000418703
7	14	0.000459095	-0.000390714
7	15	-0.00101386	0.000774552
7	16	0.00138611	-0.000567862
7	17	-0.00134636	0.000277345
7	18	0.000921068	-0.000212376
7	19	-0.000444865	0.000187488
7	20	0.000177204	-0.000119397
7	21	-7.65943e-05	7.61534e-05
7	22	9.47581e-06	-4.41355e-05
7	23	3.34746e-05	8.07731e-08
7	24	-1.7116e-05	1.92321e-05
7	25	-1.35912e-05	-5.21216e-06
8	1	0.000129367	8.56733e-05
8	2	-0.000497131	8.86499e-05
8	3	0.000660754	-0.00042326
8	4	-0.000559893	0.000209845
8	5	0.00108356	2.58435e-05
8	6	-0.00186131	0.000743733
8	7	0.00143088	-0.00153937
8	8	-0.000197457	0.000714145
8	9	-0.000202375	0.000965821
8	10	-0.00019857	-0.00132666
8	11	0.000250592	0.00022635
8	12	6.99083e-05	0.000616305
8	13	-0.000133841	-0.000500657
8	14	-9.8978e-06	6.69955e-05
8	15	9.20498e-05	0.000156081
8	16	-0.000139759	-0.000140162
8	17	0.000164432	8.26251e-05
8	18	-0.000117653	-8.22007e-05
8	19	6.73044e-05	3.94087e-05
8	20	-6.23897e-05	4.05994e-05
8	21	4.50641e-05	-4.54701e-05
8	22	-7.85304e-06	-1.25871e-06
8	23	4.66388e-06	1.33142e-05
8	24	-2.66766e-05	5.66106e-06
8	25	2.8352e-05	-1.32208e-05
9	1	-3.81034e-05	-2.89524e-05
9	2	0.000395498	-6.47096e-05
9	3	-0.000985151	0.000111807
9	4	0.0010347	0.000817549
9	5	-0.000455707	-0.00285711
9	6	-0.000162538	0.00444603
9	7	0.000482073	-0.00445141
9	8	-0.000222683	0.00311448
9	9	-0.000538899	-0.00135465
9	10	0.00112334	0.000362348
9	11	-0.00107046	-0.000378603
9	12	0.000662048	0.000467478
9	13	-0.00037105	-0.000200298
9	14	0.000242832	4.14019e-05
9	15	-0.000151139	-0.000109419
9	16	9.44876e-05	7.92787e-05
9	17	-7.92708e-05	2.13836e-05
9	18	0.000119176	-7.72739e-07
9	19	-0.000190944	-6.32608e-05
9	20	0.000191661	6.57782e-05
9	21	-9.80809e-05	-4.90018e-05
9	22	3.96366e-06	4.3796e-05
9	23	2.22606e-05	-3.28934e-05
9	24	-4.53642e-06	1.87684e-05
9	25	-7.67491e-06	-1.31621e-05
10	1	0.000160341	-0.00019463
10	2	-0.000704734	0.000855479
10	3	0.00180471	-0.00203313
10	4	-0.00329799	0.00321256
10	5	0.0043497	-0.00343588
10	6	-0.00388353	0.00227557
10	7	0.00195905	-0.000438224
10	8	1.13536e-05	-0.00102999
10	9	-0.000879468	0.00146846
10	10	0.000617552	-0.000960754
10	11	5.22567e-05	0.000326722
10	12	-0.000276282	-0.000102968
10	13	1.18841e-05	0.000106546
10	14	0.000173449	-0.000114564
10	15	-8.3172e-05	0.000104663
10	16	-7.54571e-05	-3.04681e-05
10	17	8.10487e-05	-7.07902e-05
10	18	4.72943e-05	9.66408e-05
10	19	-0.000101536	-7.41721e-05
10	20	3.96198e-05	5.25945e-05
10	21	9.28523e-06	-2.06522e-05
10	22	-1.44201e-06	-9.79614e-06
10	23	-1.43204e-05	1.90919e-05
10	24	9.92898e-06	-1.25832e-05
10	25	3.96799e-06	6.10373e-07
11	1	-8.78346e-05	4.87471e-05
11	2	0.000277917	0.000174367
11	3	-0.000152177	-0.000926645
11	4	-0.000506261	0.00151049
11	5	0.000993134	-0.00111407
11	6	-0.00095616	7.71996e-06
11	7	0.000832142	0.00103584
11	8	-0.000721628	-0.00157567
11	9	0.000449116	0.00142307
11	10	-5.18015e-06	-0.000884327
11	11	-0.000522085	0.000589942
11	12	0.00100736	-0.000588547
11	13	-0.0013939	0.000472317
11	14	0.00156234	-0.000228388
11	15	-0.00131621	0.000140794
11	16	0.00079842	-0.000184124
11	17	-0.00038965	0.000155224
11	18	0.000192133	-5.06289e-05
11	19	-7.4394e-05	-1.97854e-05
11	20	-9.99481e-06	3.01255e-05
11	21	2.87885e-05	-2.82057e-05
11	22	-2.85884e-06	2.57514e-05
11	23	-1.1289e-05	-7.72435e-06
11	24	-4.21803e-06	-6.33107e-06
11	25	8.59423e-06	4.71163e-06
12	1	-0.000114777	8.4924e-05
12	2	0.000723264	-0.000350414
12	3	-0.00192299	0.000656751
12	4	0.00277328	-0.000675591
12	5	-0.00208249	0.000278725
12	6	0.000184365	0.00033212
12	7	0.00124769	-0.000684509
12	8	-0.00125572	0.000316762
12	9	0.00043712	0.000444266
12	10	0.000162954	-0.000801722
12	11	-0.000249378	0.000667167
12	12	0.000177832	-0.00037623
12	13	-0.000194762	4.12767e-05
12	14	0.000231136	0.000165911
12	15	-0.000192085	-0.000122517
12	16	0.000107826	1.86514e-05
12	17	-5.55216e-05	-1.57789e-05
12	18	5.32865e-05	3.45154e-05
12	19	-4.95487e-05	-6.11564e-06
12	20	1.49478e-05	-1.32624e-05
12	21	1.8103e-05	-6.46234e-06
12	22	-1.8609e-05	2.15517e-05
12	23	-2.5387e-06	-1.2769e-05
12	24	1.91541e-05	7.59184e-06
12	25	-1.77433e-05	-1.79567e-05
13	1	-0.000128542	-5.93027e-05
13	2	0.00052285	6.73215e-05
13	3	-0.0010522	0.000267616
13	4	0.00137353	-0.00109918
13	5	-0.00146128	0.00210381
13	6	0.00157583	-0.00242424
13	7	-0.00152433	0.00160822
13	8	0.000964805	-0.000452715
13	9	-0.00028673	-0.000208407
13	10	-7.114e-05	0.000444843
13	11	0.000199635	-0.000348945
13	12	-0.00012973	3.27318e-05
13	13	-6.81136e-05	6.3581e-05
13	14	0.00016537	9.05358e-05
13	15	-0.000177363	-0.000160378
13	16	0.000220866	0.000111786
13	17	-0.000250028	-8.34642e-05
13	18	0.000215257	6.89203e-05
13	19	-0.000145096	-2.7473e-05
13	20	7.59829e-05	-8.5042e-06
13	21	-2.5583e-05	7.18865e-06
13	22	-5.27011e-06	1.04936e-05
13	23	2.13154e-05	-9.99982e-06
13	24	-1.79164e-05	-4.03861e-06
13	25	-3.50837e-06	8.67534e-06
14	1	-6.62909e-05	9.7315e-05
14	2	0.000377467	-0.000309381
14	3	-0.000919454	0.000565204
14	4	0.00121082	-0.000891804
14	5	-0.00101654	0.00129358
14	6	0.000815186	-0.00164045
14	7	-0.000940502	0.00173669
14	8	0.00112538	-0.00151852
14	9	-0.000990938	0.00111772
14	10	0.000491252	-0.000728621
14	11	5.79219e-05	0.000448589
14	12	-0.000281773	-0.00018266
14	13	0.000167344	-6.29073e-05
14	14	-2.82305e-05	0.000116372
14	15	2.48996e-05	-2.38241e-05
14	16	-4.47212e-05	-1.06415e-05
14	17	1.41389e-05	-2.5113e-05
14	18	1.34739e-05	4.0876e-05
14	19	-9.16717e-06	-3.23657e-05
14	20	-4.44083e-06	1.38962e-05
14	21	1.14733e-05	1.11058e-05
14	22	-1.02607e-05	-2.0817e-05
14	23	5.3505e-06	9.52283e-06
14	24	-4.62314e-06	4.06876e-06
14	25	7.46793e-06	-5.42488e-06
15	1	-0.000111828	1.30555e-05
15	2	0.000364554	-6.72176e-05
15	3	-0.000653009	0.00016219
15	4	0.00081362	-6.52497e-05
15	5	-0.000809422	-0.000424745
15	6	0.000842598	0.00074572
15	7	-0.000896672	-0.000284677
15	8	0.000689823	-0.000423684
15	9	-0.000330136	0.000644013
15	10	0.000279563	-0.00052923
15	11	-0.000656825	0.000437512
15	12	0.00103094	-0.00038786
15	13	-0.00101083	0.000314395
15	14	0.000690587	-0.000200446
15	15	-0.000347112	8.74413e-05
15	16	0.000114375	-4.55584e-05
15	17	-3.70391e-06	5.11867e-05
15	18	-3.34124e-05	-3.72632e-05
15	19	3.79231e-05	9.07642e-06
15	20	-1.71264e-05	4.42683e-06
15	21	-3.35e-06	-7.538e-06
15	22	-4.40282e-08	1.00896e-05
15	23	-3.77422e-06	-4.57179e-06
15	24	5.68068e-05	-1.80438e-05
15	25	-0.000148297	5.01081e-05
16	1	6.38395e-05	-2.76273e-05
16	2	-0.000235867	9.72308e-05
16	3	0.000425946	-0.000124363
16	4	-0.000495354	0.000103266
16	5	0.000443119	-0.000232615
16	6	-0.000376223	0.00053587
16	7	0.000349593	-0.000702727
16	8	-0.000265839	0.000522937
16	9	3.86673e-05	-0.000106802
16	10	0.000206443	-0.000199619
16	11	-0.000250621	0.000191053
16	12	9.52068e-05	-6.05019e-05
16	13	6.09158e-05	5.99822e-08
16	14	-0.000126651	-4.79125e-07
16	15	0.000139422	1.69074e-05
16	16	-0.000121327	-3.73607e-06
16	17	7.29661e-05	-2.79752e-05
16	18	-2.16027e-05	2.26544e-05
16	19	3.10577e-06	7.88584e-06
16	20	-1.09324e-05	-2.57992e-05
16	21	1.40582e-05	2.68339e-05
16	22	-5.61173e-06	-1.58664e-05
16	23	-9.58216e-07	1.98713e-06
16	24	-1.81704e-06	5.21056e-06
16	25	6.48118e-06	-6.84097e-06
17	1	4.97041e-06	1.73154e-05
17	2	-0.000121607	-9.16601e-05
17	3	0.000321003	0.000101784
17	4	-0.000273189	-5.42166e-05
17	5	-5.65185e-05	0.000199764
17	6	0.000179833	-0.00041455
17	7	0.000120384	0.000416179
17	8	-0.000382012	-0.000228074
17	9	0.000236543	2.26364e-05
17	10	7.75753e-05	4.97252e-05
17	11	-0.000215351	-1.49751e-06
17	12	0.000170293	-2.99248e-05
17	13	-8.98173e-05	-1.03929e-05
17	14	5.57553e-05	6.83718e-05
17	15	-7.83974e-05	-8.9646e-05
17	16	0.000122045	7.8752e-05
17	17	-0.000135622	-7.2477e-05
17	18	0.000100884	6.3747e-05
17	19	-4.23763e-05	-3.11168e-05
17	20	1.69018e-06	2.8035e-06
17	21	1.02501e-05	-3.41747e-06
17	22	-1.59626e-05	1.4928e-05
17	23	2.32585e-05	-1.64347e-05
17	24	-1.38934e-05	9.92765e-06
17	25	-1.02491e-05	-6.99262e-06
18	1	9.22576e-06	1.01836e-05
18	2	6.40019e-05	-7.18946e-05
18	3	-0.000267725	0.000207198
18	4	0.000506405	-0.000258002
18	5	-0.000680811	5.02891e-05
18	6	0.000751813	0.000216325
18	7	-0.000601323	-0.000262247
18	8	0.000106646	0.000207087
18	9	0.000434107	-0.000275816
18	10	-0.000575811	0.000390636
18	11	0.000336496	-0.000374352
18	12	-5.17898e-05	0.000252793
18	13	-4.61725e-05	-0.000140895
18	14	-7.35501e-06	5.96952e-05
18	15	5.56507e-05	-4.41838e-06
18	16	-5.60174e-05	-2.1159e-06
18	17	4.91578e-05	-1.9146e-05
18	18	-4.78356e-05	3.19624e-05
18	19	4.31423e-05	-2.75421e-05
18	20	-2.69345e-05	1.19399e-05
18	21	1.00544e-05	2.74102e-06
18	22	-4.93091e-06	-5.33321e-06
18	23	8.34442e-07	-1.76887e-06
18	24	5.43399e-06	7.65832e-06
18	25	-3.34035e-06	-5.90958e-06
19	1	8.45834e-06	-1.48793e-05
19	2	-2.34392e-05	2.15668e-05
19	3	-5.60926e-05	8.51827e-05
19	4	0.00018899	-0.00028145
19	5	-0.000154197	0.000432808
19	6	7.52693e-05	-0.000522725
19	7	-0.000315376	0.000566592
19	8	0.000698289	-0.000520079
19	9	-0.00072318	0.000423765
19	10	0.000492212	-0.00035208
19	11	-0.000415287	0.000299092
19	12	0.00041027	-0.000243158
19	13	-0.000230331	0.000183158
19	14	-2.24416e-07	-0.000101055
19	15	7.76185e-05	8.28921e-06
19	16	-4.20056e-05	3.99484e-05
19	17	1.60201e-05	-4.04648e-05
19	18	-1.90357e-05	3.33204e-05
19	19	1.5536e-05	-2.518e-05
19	20	-2.00094e-06	9.00989e-06
19	21	-1.97555e-05	9.05947e-06
19	22	7.28718e-05	-2.57766e-05
19	23	-0.00015322	4.63968e-05
19	24	0.000209599	-6.61663e-05
19	25	-0.000203224	6.89287e-05
20	1	3.90337e-05	-3.83994e-05
20	2	-6.22309e-05	0.000184052
20	3	-8.66007e-05	-0.000342603
20	4	0.000371003	0.000309234
20	5	-0.000487829	-2.49583e-05
20	6	0.00031504	-0.000261668
20	7	-3.68199e-05	0.00027496
20	8	-0.000178208	-9.95602e-05
20	9	0.000276497	-5.89596e-05
20	10	-0.000255758	0.00015382
20	11	0.000180769	-0.000164608
20	12	-0.000120471	9.40096e-05
20	13	6.92456e-05	-2.2172e-05
20	14	-1.89912e-05	-1.30325e-06
20	15	-5.56095e-06	-1.1516e-06
20	16	7.50933e-06	1.05689e-06
20	17	-5.56044e-06	3.93802e-06
20	18	1.99753e-06	-5.12956e-06
20	19	2.62172e-06	2.50363e-06
20	20	-9.09613e-07	-1.43559e-06
20	21	-5.38446e-06	3.25313e-06
20	22	5.64952e-06	-4.69429e-06
20	23	1.20116e-08	1.77454e-06
20	24	-1.73247e-06	3.05875e-06
20	25	-9.73942e-07	-2.8119e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode60_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00662296	0
0	2	0.00519138	0
0	3	0.00239769	0
0	4	-0.00463236	0
0	5	-0.00154048	0
0	6	0.0025996	0
0	7	0.00405421	0
0	8	-0.00526143	0
0	9	-0.00127303	0
0	10	0.00271799	0
0	11	0.00585078	0
0	12	-0.0138847	0
0	13	0.0123291	0
0	14	-0.00508096	0
0	15	0.000637736	0
0	16	-0.000568209	0
0	17	0.00120474	0
0	18	-0.000730642	0
0	19	9.75782e-05	0
0	20	-0.000159055	0
0	21	0.000291885	0
0	22	0.00034095	0
0	23	-0.00112146	0
0	24	0.000887953	0
0	25	8.89861e-05	0
1	1	0.00283602	-0.00262976
1	2	-0.00786972	0.00667314
1	3	0.00235732	-0.0012466
1	4	0.0087147	-0.00776022
1	5	-0.00430928	0.00193129
1	6	-0.00839734	0.00921514
1	7	0.0052624	-0.00415689
1	8	0.0088975	-0.00899206
1	9	-0.00972136	0.00826655
1	10	-0.00529753	0.00640739
1	11	0.0167634	-0.0178301
1	12	-0.0144221	0.016494
1	13	0.00575463	-0.00795263
1	14	7.00955e-05	0.00157735
1	15	-0.00156263	2.51852e-05
1	16	0.00112618	0.000207616
1	17	-0.000576107	-9.37951e-05
1	18	0.000395283	-0.0001123
1	19	-0.000292476	-7.28358e-05
1	20	3.76489e-05	0.000296379
1	21	0.000120714	-0.000234196
1	22	-3.52746e-05	6.17992e-05
1	23	-5.40134e-05	7.79601e-06
1	24	1.2854e-05	1.14453e-05
1	25	3.65242e-05	-2.81006e-05
2	1	0.0372652	0.0310538
2	2	-0.0267884	-0.0225973
2	3	-0.0291091	-0.0232115
2	4	0.0299061	0.0232888
2	5	0.0274416	0.0237369
2	6	-0.0356258	-0.0290464
2	7	-0.0239452	-0.0200836
2	8	0.0505394	0.0395526
2	9	0.00350073	0.006192
2	10	-0.0694907	-0.0584839
2	11	0.078456	0.0640787
2	12	-0.042968	-0.0358078
2	13	0.0107412	0.0103602
2	14	6.56924e-05	-0.000833186
2	15	-0.000207639	4.90839e-05
2	16	-0.000152077	-0.000573749
2	17	-0.00011521	0.000441416
2	18	0.000107888	-3.95926e-05
2	19	5.34366e-05	-0.000104823
2	20	-0.000140956	-2.12836e-06
2	21	0.000133195	6.45497e-05
2	22	-9.23224e-05	-2.15898e-05
2	23	0.000105392	1.75536e-06
2	24	-0.000150462	-3.43999e-05
2	25	0.000124171	4.34864e-05
3	1	0.00185994	-6.00228e-05
3	2	-0.00121586	4.1871e-05
3	3	-0.00245691	0.000561118
3	4	0.00311459	-0.00140255
3	5	0.000527145	0.000930501
3	6	-0.00266371	0.00108042
3	7	0.000712231	-0.00236803
3	8	0.00222238	0.000728897
3	9	-0.00332408	0.00301831
3	10	0.00215081	-0.00512773
3	11	4.93063e-05	0.00362103
3	12	-0.00147499	-0.00104894
3	13	0.00180035	7.06509e-05
3	14	-0.00164156	-0.000247965
3	15	0.00109346	0.000444641
3	16	-0.000357638	-0.000476275
3	17	-7.1209e-05	0.000321635
3	18	0.000151628	-1.78682e-05
3	19	-0.000105228	-0.000135668
3	20	3.53648e-05	6.84712e-05
3	21	-1.41182e-05	9.02452e-07
3	22	3.66041e-05	2.85678e-06
3	23	-3.06656e-05	-6.42039e-06
3	24	4.30603e-06	-8.27243e-06
3	25	6.03252e-07	1.92348e-05
4	1	-0.380762	-0.511374
4	2	0.653783	0.879412
4	3	-0.137723	-0.188808
4	4	-0.572249	-0.764428
4	5	0.34173	0.458304
4	6	0.499015	0.666861
4	7	-0.620703	-0.830024
4	8	-0.228631	-0.306699
4	9	1.02584	1.3722
4	10	-1.04728	-1.39773
4	11	0.574149	0.762413
4	12	-0.171527	-0.224621
4	13	0.0197791	0.0243862
4	14	-0.000667112	-0.000619893
4	15	0.00269029	0.00327602
4	16	-0.00096658	-0.000664945
4	17	-0.000191007	-0.000366489
4	18	-4.59974e-05	-0.000240046
4	19	0.000307757	-8.38317e-05
4	20	-4.97626e-05	0.000766053
4	21	-0.000304599	-0.000402067
4	22	3.99163e-05	-0.000773827
4	23	0.000651832	0.00148569
4	24	-0.000939999	-0.00121749
4	25	0.000627935	0.000558547
5	1	0.00160848	0.0015911
5	2	-0.00291673	-0.00319573
5	3	0.000102055	0.00155732
5	4	0.00448543	0.00159465
5	5	-0.00360188	-0.00102231
5	6	-0.0022104	-0.00276164
5	7	0.00432203	0.00359672
5	8	-9.4717e-05	0.00103078
5	9	-0.00392608	-0.00692042
5	10	0.00324958	0.00875051
5	11	-0.000606027	-0.00572949
5	12	-0.000479673	0.0015653
5	13	0.000256342	0.000431322
5	14	-0.000123825	-0.000482173
5	15	0.000186125	0.00020989
5	16	-0.000129561	-7.28108e-05
5	17	7.09531e-05	-6.13815e-05
5	18	-0.00010928	6.49203e-05
5	19	0.000114438	3.49445e-05
5	20	-6.37586e-05	-3.98369e-05
5	21	4.55228e-05	-3.06902e-05
5	22	-4.5281e-05	4.88563e-05
5	23	2.38959e-05	-2.49801e-05
5	24	-5.58585e-06	2.62068e-05
5	25	1.03427e-07	-3.19826e-05
6	1	-0.00269657	-0.00763863
6	2	0.00796855	0.0205615
6	3	-0.00942445	-0.0194709
6	4	0.0019011	-0.00365535
6	5	0.00844769	0.0237958
6	6	-0.00949141	-0.0143339
6	7	-0.00114163	-0.0148739
6	8	0.0122548	0.0331411
6	9	-0.0137039	-0.0291178
6	10	0.0079639	0.0151857
6	11	-0.00282233	-0.00470712
6	12	0.000741228	0.000749939
6	13	-8.26025e-05	-0.000188268
6	14	-8.70372e-05	0.000107859
6	15	-7.83855e-05	8.76798e-05
6	16	0.000140486	-0.000147838
6	17	3.78315e-05	6.27471e-05
6	18	-0.000140042	9.82163e-06
6	19	6.61457e-05	2.76973e-05
6	20	1.72609e-05	-0.000104627
6	21	-1.29514e-05	0.000142377
6	22	-4.59387e-05	-0.000141782
6	23	8.03348e-05	9.94723e-05
6	24	-5.80826e-05	-3.50684e-05
6	25	1.67589e-05	4.47275e-06
7	1	-0.00181634	0.000637072
7	2	0.00508508	-0.00178862
7	3	-0.00497953	0.00125377
7	4	-0.000698385	0.00201611
7	5	0.0054347	-0.00443529
7	6	-0.00279991	0.00184281
7	7	-0.00324117	0.00326414
7	8	0.00482555	-0.00432504
7	9	-0.00147805	0.000679013
7	10	-0.00165428	0.00207838
7	11	0.00188619	-0.001256
7	12	-0.000724668	-0.000419055
7	13	-6.71e-06	0.000639205
7	14	0.000116872	-2.95003e-05
7	15	-1.73068e-07	-0.000273977
7	16	-7.10124e-05	0.000162265
7	17	8.18198e-06	-3.03535e-05
7	18	4.48754e-05	2.34988e-05
7	19	1.26421e-05	-4.25329e-05
7	20	-5.5213e-05	4.37828e-05
7	21	4.12557e-06	-2.63085e-05
7	22	3.71295e-05	-1.24151e-05
7	23	-7.95275e-06	2.8604e-05
7	24	-2.77156e-05	-2.50672e-06
7	25	2.55246e-05	-1.67094e-05
8	1	0.000914538	8.99781e-05
8	2	-0.00399747	-8.48476e-05
8	3	0.00820725	0.00043944
8	4	-0.00939707	-0.00141139
8	5	0.00401356	0.00203848
8	6	0.00547484	-0.0019671
8	7	-0.0115807	0.00143876
8	8	0.0102418	-0.000331555
8	9	-0.00491106	-0.000645742
8	10	0.00117292	0.00055364
8	11	-0.000317203	6.01149e-05
8	12	0.000147841	-0.00031119
8	13	0.000367599	0.000187523
8	14	-0.000571012	4.67056e-05
8	15	0.000340459	-3.34067e-05
8	16	-0.000106575	-0.000277185
8	17	-2.42222e-05	0.000210518
8	18	1.71853e-05	0.000285861
8	19	0.000329021	-0.000100253
8	20	-0.000965379	-0.0010748
8	21	0.00139691	0.00199755
8	22	-0.00123801	-0.0017616
8	23	0.000687647	0.000874334
8	24	-0.000218856	-0.000208761
8	25	4.34469e-05	-9.63428e-06
9	1	0.000305238	0.000887483
9	2	-0.00115462	-0.00351028
9	3	0.00168956	0.0064461
9	4	-0.000683748	-0.00541709
9	5	-0.00156783	-0.00172124
9	6	0.00379754	0.0103113
9	7	-0.00501076	-0.0138393
9	8	0.00445445	0.0111452
9	9	-0.00231522	-0.00568442
9	10	0.000158374	0.00151533
9	11	0.000696838	-0.000304524
9	12	-0.000480818	0.000611081
9	13	0.000114786	-0.000561975
9	14	3.99193e-05	2.32068e-05
9	15	-7.65173e-05	0.000268489
9	16	4.36848e-05	-0.000129881
9	17	9.51868e-06	-7.4387e-05
9	18	-2.91639e-05	0.000112729
9	19	1.35487e-05	-5.35977e-05
9	20	2.64102e-05	3.00661e-06
9	21	-4.91994e-05	9.44987e-06
9	22	3.29975e-05	3.63281e-07
9	23	-9.46837e-06	-6.77997e-06
9	24	-5.06214e-06	3.7474e-06
9	25	1.28248e-05	2.29301e-07
10	1	0.00071071	-3.0302e-05
10	2	-0.00345312	-0.000577831
10	3	0.00757847	0.00221935
10	4	-0.00936681	-0.00372752
10	5	0.0064778	0.00436445
10	6	-0.00120366	-0.0048114
10	7	-0.00269206	0.00526771
10	8	0.00362811	-0.00512353
10	9	-0.00239289	0.00393797
10	10	0.000775353	-0.00196222
10	11	2.74524e-05	0.0002304
10	12	-4.16532e-05	0.000444078
10	13	-0.00016558	-0.000274285
10	14	0.000235801	-9.24005e-05
10	15	-0.000143568	0.00023252
10	16	1.06299e-05	-0.000120972
10	17	4.1324e-05	-1.27435e-05
10	18	5.56204e-06	4.18598e-05
10	19	-5.0986e-05	-3.20525e-07
10	20	2.55733e-05	-3.6594e-05
10	21	2.43316e-05	3.19688e-05
10	22	-4.27426e-05	-1.43704e-05
10	23	2.89391e-05	4.28851e-06
10	24	-7.97681e-06	3.72796e-06
10	25	7.92697e-09	-1.97533e-06
11	1	-0.000166374	-0.000663448
11	2	0.000747735	0.0039711
11	3	-0.00179783	-0.0107908
11	4	0.00281472	0.0175282
11	5	-0.00320266	-0.0190037
11	6	0.00290411	0.0143857
11	7	-0.00217297	-0.00750649
11	8	0.00116772	0.00235748
11	9	-0.000205617	-0.000139428
11	10	-0.000249801	-0.000156848
11	11	0.000340284	-0.000110081
11	12	-0.000436536	0.000253436
11	13	0.000418584	-0.00016591
11	14	-0.000198705	7.02097e-06
11	15	1.9568e-05	3.3869e-05
11	16	-4.74513e-06	2.94536e-05
11	17	3.17992e-05	-5.44768e-05
11	18	-3.05294e-05	1.5746e-05
11	19	4.55533e-05	1.9059e-05
11	20	-6.58061e-05	-2.22369e-05
11	21	4.32601e-05	9.65583e-06
11	22	-3.40293e-06	-4.85359e-06
11	23	-9.27576e-06	1.44714e-05
11	24	7.32489e-07	-2.13594e-05
11	25	5.2648e-06	1.05391e-05
12	1	-0.000346684	0.000468614
12	2	0.00207695	-0.00216362
12	3	-0.00540038	0.00480605
12	4	0.00841079	-0.00677693
12	5	-0.00916541	0.00666215
12	6	0.00779077	-0.00464432
12	7	-0.00531519	0.00205968
12	8	0.00264159	-6.58749e-05
12	9	-0.000866619	-0.00086123
12	10	0.000319616	0.000908476
12	11	-0.000168986	-0.000635967
12	12	-0.000116895	0.000409368
12	13	0.000286853	-8.90359e-05
12	14	-0.000180455	-0.000349598
12	15	-0.000115358	0.000365324
12	16	0.000411283	0.000126773
12	17	-0.000275441	-0.000241459
12	18	-0.000426685	-0.000516374
12	19	0.00108022	0.00138688
12	20	-0.00109346	-0.00148281
12	21	0.000628208	0.000906319
12	22	-0.000204189	-0.000306473
12	23	4.2859e-05	1.87201e-05
12	24	-3.8625e-05	5.4504e-05
12	25	5.67621e-05	-0.000101372
13	1	2.8432e-05	-0.000119459
13	2	0.000202631	0.000419809
13	3	-0.000988847	-0.00100989
13	4	0.00186015	0.00185853
13	5	-0.0018867	-0.00222291
13	6	0.000970445	0.00163168
13	7	-8.65381e-05	-0.000933752
13	8	-0.000263316	0.000884604
13	9	0.000565968	-0.00106618
13	10	-0.000865811	0.000957809
13	11	0.000700013	-0.000533754
13	12	-0.00028138	1.23929e-05
13	13	0.0001093	0.000220036
13	14	-0.000121407	-8.17665e-05
13	15	0.000109395	-4.79413e-05
13	16	-9.08655e-05	8.57961e-06
13	17	7.17344e-05	3.39009e-05
13	18	-2.83347e-05	-2.84422e-05
13	19	-1.07523e-06	1.31747e-05
13	20	-3.99711e-06	1.15958e-05
13	21	2.13395e-05	-3.22399e-05
13	22	-2.85799e-05	3.03215e-05
13	23	1.86064e-05	-1.10973e-05
13	24	-4.18392e-06	-5.0733e-06
13	25	1.52748e-06	6.40457e-06
14	1	-6.88597e-05	4.82887e-05
14	2	0.000137029	-0.000304216
14	3	-1.25303e-05	0.000851146
14	4	-0.000191017	-0.00132202
14	5	7.46224e-05	0.000956864
14	6	0.00060933	0.000312234
14	7	-0.00153597	-0.00123769
14	8	0.0017996	0.000927835
14	9	-0.000965807	-7.94323e-05
14	10	-9.36734e-05	-0.000304562
14	11	0.000405432	0.000189138
14	12	-0.00016097	-5.62131e-05
14	13	2.58329e-06	3.54866e-05
14	14	-6.08623e-05	-3.50714e-06
14	15	0.000114707	-4.23948e-05
14	16	-6.95134e-05	7.40184e-05
14	17	1.59575e-05	-8.18992e-05
14	18	-1.19723e-05	4.40987e-05
14	19	2.73279e-05	1.11022e-05
14	20	-2.31247e-05	-3.08143e-05
14	21	-5.56602e-06	1.74743e-05
14	22	2.83442e-05	-6.53331e-06
14	23	-2.62291e-05	3.64538e-06
14	24	1.02368e-05	8.7445e-07
14	25	3.72289e-06	-1.54864e-06
15	1	4.70826e-05	3.19852e-06
15	2	-0.000326712	-0.000114442
15	3	0.000832408	0.000146517
15	4	-0.00121707	0.00032962
15	5	0.00121112	-0.00093105
15	6	-0.00082963	0.000775634
15	7	0.000305127	1.89879e-05
15	8	0.000135901	-0.00049821
15	9	-0.000458171	0.000300255
15	10	0.000569394	2.16789e-05
15	11	-0.000408977	3.62492e-06
15	12	0.000202798	-0.000151164
15	13	-0.000139839	0.000109316
15	14	0.000133697	4.25872e-06
15	15	-5.78731e-05	-3.15574e-05
15	16	-3.13587e-05	2.66257e-06
15	17	4.06906e-05	3.07267e-05
15	18	-5.99831e-06	-3.74651e-05
15	19	-5.52135e-06	1.6583e-05
15	20	-8.0926e-06	3.02741e-07
15	21	1.98673e-05	-7.82467e-07
15	22	-1.75508e-05	-4.5265e-06
15	23	6.55453e-06	5.59411e-06
15	24	2.33155e-06	-1.30725e-06
15	25	-7.63143e-06	-3.04268e-06
16	1	8.32789e-06	-1.0067e-05
16	2	6.86281e-05	-5.77789e-05
16	3	-0.000206883	0.000274554
16	4	0.00021315	-0.000560789
16	5	-4.70371e-05	0.000758073
16	6	-0.00029792	-0.000650688
16	7	0.000706644	0.000295914
16	8	-0.000796795	-6.18533e-05
16	9	0.000498199	1.84274e-05
16	10	-0.000193342	-2.38089e-05
16	11	0.000155589	0.000128658
16	12	-0.000227776	-0.000319466
16	13	9.638e-05	0.000280475
16	14	0.00028472	0.000167505
16	15	-0.000576853	-0.000584369
16	16	0.000388243	0.000391697
16	17	0.000156687	0.000244012
16	18	-0.000507915	-0.000644361
16	19	0.000434248	0.000554194
16	20	-0.000195461	-0.000263537
16	21	4.99798e-05	6.09845e-05
16	22	-2.00243e-05	1.97851e-05
16	23	3.45602e-05	-7.07136e-05
16	24	-4.24601e-05	0.000108553
16	25	3.30636e-05	-4.96011e-05
17	1	1.44345e-06	7.7307e-05
17	2	-1.34826e-06	-0.000244964
17	3	1.37701e-06	0.000319565
17	4	-7.91564e-05	-0.000270342
17	5	0.000291698	0.000300184
17	6	-0.000558025	-0.000368643
17	7	0.000730438	0.000171065
17	8	-0.000673147	0.000243263
17	9	0.000451003	-0.000367053
17	10	-0.000269481	8.65262e-05
17	11	0.000157755	0.000153493
17	12	-3.38845e-05	-0.000143088
17	13	-5.57106e-05	4.98523e-05
17	14	5.05023e-05	-5.04272e-06
17	15	-2.1003e-05	-4.01191e-06
17	16	2.30284e-05	2.5344e-05
17	17	-2.54893e-05	-4.74669e-05
17	18	1.75148e-05	3.87801e-05
17	19	-1.30304e-05	-1.21093e-05
17	20	7.90667e-06	-5.72642e-06
17	21	-4.2604e-07	5.71931e-06
17	22	-5.57327e-06	4.34875e-06
17	23	9.00388e-06	-1.06082e-05
17	24	-6.93447e-06	7.96421e-06
17	25	3.15745e-06	-2.13418e-06
18	1	9.94567e-06	-3.36666e-05
18	2	2.4232e-05	8.62312e-05
18	3	-8.7508e-05	5.2324e-05
18	4	0.000135964	-0.000370524
18	5	-0.000216235	0.000416715
18	6	0.000232861	-8.72078e-06
18	7	-0.000117245	-0.000308061
18	8	6.89851e-05	0.000194041
18	9	-0.000193206	8.99609e-07
18	10	0.000308686	-3.15463e-05
18	11	-0.000262801	-2.91933e-05
18	12	0.000116432	9.3205e-05
18	13	3.55715e-07	-8.92534e-05
18	14	-1.9468e-05	2.48865e-05
18	15	-3.41843e-05	1.41602e-05
18	16	7.04836e-05	-1.21549e-06
18	17	-4.18157e-05	-2.50859e-05
18	18	-7.59216e-06	2.43826e-05
18	19	2.39692e-05	3.13457e-07
18	20	-1.48488e-05	-9.54139e-06
18	21	9.55763e-06	-3.45803e-07
18	22	-4.44734e-06	7.21258e-06
18	23	-7.52677e-06	-7.85862e-06
18	24	1.22581e-05	3.18116e-06
18	25	-3.94688e-06	3.73772e-06
19	1	-6.72875e-06	-3.05859e-05
19	2	1.1126e-05	9.42631e-05
19	3	6.03017e-06	-0.000184317
19	4	-4.85294e-05	0.000325905
19	5	9.82691e-05	-0.000583126
19	6	-4.39749e-05	0.000874123
19	7	-9.8909e-05	-0.000876931
19	8	8.01219e-05	0.000484077
19	9	0.000105774	-3.95199e-05
19	10	-0.000225598	-0.000143999
19	11	0.000225263	0.000100843
19	12	-0.000181785	-1.26556e-05
19	13	0.000103912	-4.67216e-05
19	14	-1.59863e-06	7.51715e-05
19	15	-5.29908e-05	-6.25729e-05
19	16	3.54071e-05	3.45155e-05
19	17	-1.16946e-06	-2.12169e-05
19	18	-7.70802e-06	1.38323e-05
19	19	2.69003e-06	-2.78373e-06
19	20	-6.2957e-07	-1.39577e-06
19	21	-1.79765e-06	-2.90008e-06
19	22	4.25121e-06	4.14189e-06
19	23	-9.99419e-07	1.05393e-07
19	24	-3.27956e-06	-2.54717e-06
19	25	7.57955e-07	7.34775e-08
20	1	-2.66514e-05	5.15792e-05
20	2	8.60036e-05	-0.000186732
20	3	-9.40664e-05	0.000343006
20	4	-6.15216e-05	-0.000328104
20	5	0.000263569	2.65311e-05
20	6	-0.000218881	0.00027574
20	7	-6.59477e-05	-0.000277848
20	8	0.000238674	0.00010895
20	9	-0.000135237	6.36129e-05
20	10	-5.88163e-05	-0.000271084
20	11	0.000140983	0.000425898
20	12	-7.26525e-05	-0.000275502
20	13	-9.65432e-05	-0.000137685
20	14	0.000248812	0.000400339
20	15	-0.000229629	-0.000293627
20	16	5.04976e-05	2.85708e-05
20	17	8.90122e-05	0.000123218
20	18	-8.67376e-05	-0.000115146
20	19	2.63963e-05	4.23829e-05
20	20	-7.84286e-07	1.4987e-05
20	21	1.32904e-05	-4.74785e-05
20	22	-2.9621e-05	6.94112e-05
20	23	3.39233e-05	-4.16011e-05
20	24	-2.04057e-05	-4.86527e-05
20	25	-2.08672e-05	7.95452e-05


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode61_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000404036	0
0	2	0.000670158	0
0	3	-0.000261027	0
0	4	-0.000887398	0
0	5	0.00139949	0
0	6	-0.000224621	0
0	7	-0.00229097	0
0	8	0.00463103	0
0	9	-0.00390527	0
0	10	-0.000718616	0
0	11	0.00479821	0
0	12	-0.00419868	0
0	13	0.000846547	0
0	14	0.0011943	0
0	15	-0.00117967	0
0	16	0.000590153	0
0	17	-0.000120128	0
0	18	-0.000305614	0
0	19	0.000483264	0
0	20	-0.000246279	0
0	21	-3.08089e-05	0
0	22	4.55198e-05	0
0	23	3.09395e-05	0
0	24	-6.89115e-05	0
0	25	9.13082e-05	0
1	1	0.00152206	5.98167e-05
1	2	-0.0046708	-0.000563071
1	3	0.000968857	0.000527637
1	4	0.00592064	0.000210939
1	5	-0.00152379	-0.000382949
1	6	-0.00738734	-5.0391e-05
1	7	0.00339992	0.000701637
1	8	0.00709325	-0.00129031
1	9	-0.0064135	-7.08892e-05
1	10	-0.00402734	0.00326072
1	11	0.0104118	-0.00453144
1	12	-0.00838942	0.00275768
1	13	0.00356373	-0.000739799
1	14	-0.000264364	-8.33707e-05
1	15	-0.000993632	0.000381165
1	16	0.000752402	-0.000429033
1	17	-5.80784e-05	0.000246437
1	18	-0.000135891	-7.34734e-05
1	19	-0.000147604	-1.58577e-05
1	20	0.000342231	2.0026e-05
1	21	-0.000217613	5.62476e-05
1	22	4.08149e-05	-0.000104376
1	23	-2.37892e-05	5.26791e-05
1	24	6.21875e-05	1.33022e-05
1	25	-4.45984e-05	-2.64418e-05
2	1	-0.464806	-0.709646
2	2	0.331599	0.506902
2	3	0.364495	0.555273
2	4	-0.365771	-0.558577
2	5	-0.350301	-0.533141
2	6	0.438879	0.669677
2	7	0.302745	0.460716
2	8	-0.609108	-0.929095
2	9	-0.0725214	-0.110054
2	10	0.873212	1.33291
2	11	-0.978692	-1.49585
2	12	0.560986	0.859052
2	13	-0.171982	-0.264189
2	14	0.0198088	0.0301786
2	15	-2.00821e-05	0.00102147
2	16	0.00197236	0.00201852
2	17	-0.000568262	-0.000204145
2	18	5.72193e-05	-0.000680079
2	19	-0.000521442	0.000242396
2	20	0.000271997	-0.000156142
2	21	0.000527847	-1.105e-06
2	22	-0.000680095	0.000582097
2	23	-0.00035227	-0.00110132
2	24	0.00156745	0.00110052
2	25	-0.00174887	-0.000690045
3	1	0.00698222	0.000343201
3	2	-0.00928022	-0.000804222
3	3	-0.000138205	0.000480785
3	4	0.00731936	0.000113917
3	5	-0.00112594	0.000346048
3	6	-0.0062448	-0.000422406
3	7	0.00197861	-0.00150084
3	8	0.00558272	0.00284728
3	9	-0.00427171	-0.00139822
3	10	-0.0025989	-0.000250868
3	11	0.00583292	-0.000293008
3	12	-0.00411112	0.00139582
3	13	0.0014653	-0.00124564
3	14	-0.000195309	0.000453681
3	15	9.82068e-06	-9.70572e-05
3	16	-8.64597e-05	0.000146481
3	17	1.41818e-05	-8.67568e-05
3	18	0.000118413	-7.60356e-05
3	19	-8.38945e-05	7.649e-05
3	20	-3.55883e-05	1.99331e-05
3	21	5.44249e-05	-4.51475e-05
3	22	5.79849e-06	3.23946e-05
3	23	-4.7236e-05	-4.88119e-05
3	24	4.34072e-05	4.33161e-05
3	25	-2.44357e-05	-4.6558e-06
4	1	-0.0307314	-0.017659
4	2	0.0530713	0.0291519
4	3	-0.0118205	-0.00426284
4	4	-0.0457157	-0.0270102
4	5	0.0275048	0.0137781
4	6	0.041285	0.0250243
4	7	-0.0530346	-0.0282553
4	8	-0.0150948	-0.0122029
4	9	0.0818649	0.0488054
4	10	-0.0867935	-0.0505409
4	11	0.0494357	0.0301055
4	12	-0.0152326	-0.0113345
4	13	0.00126658	0.00246876
4	14	0.000448716	-4.29245e-05
4	15	0.0003861	-0.000233454
4	16	-0.000556539	0.000160942
4	17	0.000217189	-1.11505e-05
4	18	3.25036e-05	-0.000117867
4	19	-1.58545e-06	6.60154e-05
4	20	-6.90691e-05	5.32683e-05
4	21	1.29785e-05	-6.85718e-05
4	22	2.28639e-05	1.10028e-05
4	23	4.63976e-05	3.53327e-05
4	24	-9.6194e-05	-4.60597e-05
4	25	6.07544e-05	3.15803e-05
5	1	0.00341493	-0.000945848
5	2	-0.00743769	0.00152883
5	3	0.00505227	0.000356115
5	4	0.00211582	-0.00249235
5	5	-0.00512499	0.000766216
5	6	0.00215542	0.00333353
5	7	0.000383027	-0.00379663
5	8	0.00132173	-0.0011727
5	9	-0.00417109	0.00624793
5	10	0.00428359	-0.00647172
5	11	-0.00204546	0.00336627
5	12	1.95052e-05	-0.00116498
5	13	0.000626946	0.000854297
5	14	-0.00048812	-0.000845894
5	15	0.000215476	0.000471424
5	16	-1.92085e-05	-0.000168169
5	17	2.52439e-05	5.22698e-05
5	18	-0.00010024	2.16024e-05
5	19	0.000100007	-2.31935e-05
5	20	-0.000110136	-2.26343e-05
5	21	0.000138922	1.40617e-05
5	22	-9.35378e-05	2.5401e-05
5	23	7.45877e-06	-3.08045e-05
5	24	3.28866e-05	6.26217e-06
5	25	-2.81872e-05	9.92931e-06
6	1	-0.000884425	-0.00341839
6	2	0.00223062	0.0103281
6	3	-0.0015811	-0.0108284
6	4	-0.00133212	-0.0023495
6	5	0.00294292	0.0154426
6	6	-0.000656954	-0.00881058
6	7	-0.0030285	-0.0126097
6	8	0.0034534	0.0259635
6	9	-0.000441303	-0.0222379
6	10	-0.0019623	0.0116254
6	11	0.00172315	-0.00406634
6	12	-0.000313856	0.000734515
6	13	-0.000686844	0.000282073
6	14	0.000883585	-0.000328386
6	15	-0.000397596	0.000164986
6	16	-8.45419e-05	1.31692e-05
6	17	-2.14027e-06	-5.70803e-05
6	18	0.000175379	-0.000251771
6	19	9.56712e-05	0.000401824
6	20	-0.000277861	0.000357961
6	21	-0.000277881	-0.00160221
6	22	0.00110209	0.00213368
6	23	-0.00129071	-0.00159683
6	24	0.000800766	0.000711509
6	25	-0.00026314	-0.000166795
7	1	-0.000595852	0.000180081
7	2	0.00118966	-0.00133371
7	3	-1.47229e-05	0.00253592
7	4	-0.00244892	-0.00148096
7	5	0.00261207	-0.00155468
7	6	0.00126526	0.00338554
7	7	-0.00610839	-0.00182971
7	8	0.00754753	-0.00149621
7	9	-0.00489063	0.00337869
7	10	0.00154523	-0.00296452
7	11	-0.000285753	0.00169768
7	12	0.000376434	-0.000811933
7	13	-0.000256455	0.000518145
7	14	-8.49204e-05	-0.000472211
7	15	0.000146461	0.000355384
7	16	-8.62293e-06	-0.000221578
7	17	-6.1299e-05	0.000192672
7	18	5.23417e-07	-0.00019263
7	19	0.000107035	0.000138838
7	20	-0.000141898	-6.0225e-05
7	21	9.25144e-05	1.2247e-05
7	22	-3.14807e-05	-7.91333e-06
7	23	-3.54169e-06	2.2318e-05
7	24	1.18444e-05	-2.46917e-05
7	25	-5.1193e-06	7.84377e-06
8	1	-0.0012113	-0.00162918
8	2	0.00424572	0.00672699
8	3	-0.00665655	-0.0122519
8	4	0.0043607	0.010663
8	5	0.0029532	0.000225622
8	6	-0.00990181	-0.0120404
8	7	0.0114848	0.0152138
8	8	-0.00823601	-0.0101663
8	9	0.00394466	0.00437056
8	10	-0.00160111	-0.0019906
8	11	0.0013122	0.00159916
8	12	-0.00127914	-0.00114439
8	13	0.000802626	0.000422937
8	14	-0.00038331	0.000130999
8	15	0.000114618	-0.000352104
8	16	6.31057e-05	0.000267484
8	17	-6.7417e-05	-8.89556e-05
8	18	1.19216e-05	3.13776e-05
8	19	6.86394e-06	-3.05932e-05
8	20	-5.05788e-05	-2.55081e-05
8	21	0.000114885	8.05743e-05
8	22	-0.000120951	-8.2884e-05
8	23	6.87333e-05	6.18775e-05
8	24	-2.36548e-05	-3.40307e-05
8	25	1.33504e-05	5.73102e-06
9	1	0.00105047	-0.000709155
9	2	-0.00379896	0.00275942
9	3	0.0058823	-0.00470425
9	4	-0.00375674	0.00298564
9	5	-0.00251594	0.00370193
9	6	0.00855694	-0.0109147
9	7	-0.0102704	0.0127037
9	8	0.00771234	-0.00863623
9	9	-0.00377137	0.00339577
9	10	0.00096826	-0.000621619
9	11	4.21842e-05	6.30847e-05
9	12	-0.000123045	1.70608e-05
9	13	0.000176316	-0.000235278
9	14	-0.000135016	0.00033649
9	15	-0.00014224	-0.000284534
9	16	0.00020663	0.000210811
9	17	1.95853e-05	-0.000113204
9	18	-0.000143927	1.27032e-05
9	19	0.000101734	1.87379e-05
9	20	-3.63419e-05	-8.54344e-06
9	21	-8.26654e-06	1.71368e-05
9	22	1.18748e-05	-2.20355e-05
9	23	9.3678e-06	3.7364e-06
9	24	-1.74651e-05	6.92954e-06
9	25	1.79738e-05	-5.02051e-07
10	1	0.000664129	-0.000234527
10	2	-0.00312048	0.000764003
10	3	0.00706326	-0.00107707
10	4	-0.00941938	0.000664054
10	5	0.00746768	0.000405935
10	6	-0.00272973	-0.00181136
10	7	-0.00087843	0.00305277
10	8	0.00165632	-0.00330771
10	9	-0.000853812	0.00245046
10	10	0.000122388	-0.0015027
10	11	6.24346e-05	0.00112987
10	12	-8.10716e-05	-0.00102034
10	13	0.000299334	0.000797692
10	14	-0.000515932	-0.000300282
10	15	0.000359578	-0.00025787
10	16	-4.28749e-05	0.000163263
10	17	4.22105e-05	0.000584286
10	18	-0.000247134	-0.000817023
10	19	0.00014947	-4.22251e-05
10	20	0.00030895	0.00105769
10	21	-0.000640998	-0.00123477
10	22	0.00054562	0.000726616
10	23	-0.00025081	-0.000217703
10	24	7.90167e-05	-1.53495e-06
10	25	-7.03366e-05	5.2556e-05
11	1	-0.00134764	-0.00033538
11	2	0.00763792	0.00171304
11	3	-0.0210219	-0.00399665
11	4	0.03608	0.00527335
11	5	-0.0423736	-0.004221
11	6	0.0353066	0.00223962
11	7	-0.0210212	-0.000995719
11	8	0.00912182	0.000408114
11	9	-0.00342486	-6.9918e-05
11	10	0.00140862	-0.000105721
11	11	-0.000338097	0.000239081
11	12	-6.81008e-05	-0.000270114
11	13	-2.36823e-05	8.26362e-05
11	14	-2.0667e-05	0.000185634
11	15	0.000165733	-0.000244013
11	16	-0.000133456	8.63898e-05
11	17	1.93925e-05	-2.97621e-06
11	18	2.69236e-05	5.35758e-05
11	19	-2.2704e-05	-7.99515e-05
11	20	5.02478e-06	5.73903e-05
11	21	1.64958e-05	-3.91274e-05
11	22	-1.92177e-05	2.0905e-05
11	23	1.60629e-06	-1.36384e-06
11	24	8.18688e-06	-1.2985e-06
11	25	-5.44481e-06	-1.55481e-06
12	1	-0.000158682	7.38669e-05
12	2	0.000703838	-0.000438328
12	3	-0.00180091	0.000950167
12	4	0.00300558	-0.00115941
12	5	-0.00322255	0.0011462
12	6	0.0022229	-0.00128607
12	7	-0.00112939	0.00149036
12	8	0.000790974	-0.00136208
12	9	-0.000818916	0.000785707
12	10	0.000524926	-0.000162493
12	11	-9.65235e-05	-2.89831e-05
12	12	-6.23459e-06	-3.38891e-05
12	13	-3.8927e-05	-0.000108676
12	14	-1.0708e-05	0.000333924
12	15	7.59187e-05	-0.000316638
12	16	-7.33594e-05	0.000154185
12	17	7.80196e-06	-6.41666e-05
12	18	3.68958e-05	2.79376e-05
12	19	1.32744e-05	3.68805e-05
12	20	-7.49119e-05	-8.6607e-05
12	21	5.2778e-05	7.13108e-05
12	22	-2.4644e-06	-2.85937e-05
12	23	-5.58443e-06	4.24952e-06
12	24	-7.47096e-06	-5.27828e-07
12	25	8.30039e-06	-7.4792e-07
13	1	4.44557e-05	-4.94639e-06
13	2	-0.000404681	1.03571e-05
13	3	0.00113742	0.000269757
13	4	-0.00165594	-0.00122329
13	5	0.00128973	0.00243979
13	6	-0.00041334	-0.00294147
13	7	6.51518e-05	0.00244874
13	8	-0.000227723	-0.00144254
13	9	6.8529e-05	0.000395834
13	10	0.000429885	0.000365469
13	11	-0.000647492	-0.000578045
13	12	0.000442539	0.000328786
13	13	-0.000151758	-8.98924e-05
13	14	1.69653e-05	8.19772e-05
13	15	-3.21111e-05	-9.74914e-05
13	16	8.09492e-05	2.82197e-05
13	17	-7.46276e-05	8.86918e-06
13	18	3.44972e-05	4.87257e-06
13	19	-1.61563e-05	1.58345e-05
13	20	1.96126e-05	-4.7456e-05
13	21	-2.01615e-05	3.3551e-05
13	22	1.08962e-05	-3.8257e-06
13	23	-4.88132e-06	-7.45367e-06
13	24	8.43566e-06	7.95447e-06
13	25	-1.11215e-05	-7.9316e-06
14	1	0.000149048	0.000107191
14	2	-0.000627647	-0.000485501
14	3	0.00120819	0.00116521
14	4	-0.00132717	-0.00203505
14	5	0.00128867	0.00269018
14	6	-0.00194101	-0.00260866
14	7	0.00264087	0.00191409
14	8	-0.0020652	-0.00122301
14	9	0.000791934	0.000824221
14	10	-0.000289545	-0.000540227
14	11	0.000500883	0.000193684
14	12	-0.000515962	0.000208434
14	13	0.000160786	-0.000655809
14	14	0.000159173	0.000837492
14	15	-0.000149674	-0.000328128
14	16	-0.000143083	-0.00048009
14	17	0.000352021	0.000712993
14	18	-0.000215089	-0.000238062
14	19	-6.25854e-05	-0.000300946
14	20	0.000174344	0.000422498
14	21	-0.000115712	-0.000228548
14	22	3.9071e-05	3.6003e-05
14	23	-2.30316e-05	4.14672e-05
14	24	3.51444e-05	-7.81093e-05
14	25	-5.25382e-06	9.65009e-05
15	1	-5.03389e-05	-3.70625e-05
15	2	1.72469e-05	0.000151278
15	3	0.000303699	-0.000373647
15	4	-0.000666256	0.000649073
15	5	0.000632315	-0.000807827
15	6	-0.000364072	0.000823547
15	7	0.000264594	-0.00077627
15	8	-0.000222998	0.000542898
15	9	2.10364e-05	-6.87505e-05
15	10	0.000105007	-0.000229813
15	11	-2.36525e-05	5.37204e-05
15	12	-4.34369e-05	0.00022707
15	13	1.16053e-05	-0.000235515
15	14	3.22907e-05	7.82279e-05
15	15	-3.80699e-05	3.88887e-05
15	16	2.39621e-05	-7.30973e-05
15	17	-1.44839e-05	4.46208e-05
15	18	3.74227e-06	3.13247e-06
15	19	7.78662e-06	-2.38645e-05
15	20	-3.45645e-06	2.00383e-05
15	21	-1.41952e-05	-9.32933e-06
15	22	2.28432e-05	-2.18092e-06
15	23	-1.37162e-05	7.25471e-06
15	24	-1.99275e-07	-3.04449e-06
15	25	5.88184e-06	-2.64405e-06
16	1	-4.22708e-05	-5.28481e-05
16	2	2.43645e-05	0.000124801
16	3	0.000133564	0.00010573
16	4	-0.000169284	-0.00086429
16	5	-0.000157028	0.00172287
16	6	0.000572324	-0.00197376
16	7	-0.000629966	0.00144357
16	8	0.000368265	-0.000621259
16	9	-0.000183235	3.4613e-05
16	10	9.53308e-05	0.000148525
16	11	7.25341e-05	-7.0114e-05
16	12	-0.000166071	-1.79456e-05
16	13	6.71057e-05	2.57906e-05
16	14	6.96421e-05	-6.74587e-07
16	15	-0.000105923	-8.87125e-06
16	16	5.28243e-05	-1.54979e-05
16	17	5.86829e-06	3.98625e-05
16	18	-2.80966e-05	-2.81646e-05
16	19	2.79013e-05	5.19795e-06
16	20	-1.91717e-05	-6.07075e-06
16	21	3.96231e-06	1.75296e-05
16	22	1.05698e-05	-1.58864e-05
16	23	-1.27177e-05	7.92957e-06
16	24	2.36999e-06	-3.75664e-06
16	25	6.06056e-06	1.29264e-06
17	1	-5.40987e-05	3.47963e-05
17	2	9.35637e-05	-0.000119378
17	3	8.47162e-05	0.000296925
17	4	-0.000393904	-0.000558751
17	5	0.000466124	0.000651022
17	6	-0.000357212	-0.00040543
17	7	0.000409956	6.93368e-05
17	8	-0.000526212	1.06385e-05
17	9	0.000436494	0.000140144
17	10	-0.000195518	-0.000241732
17	11	-4.18737e-06	0.000187247
17	12	0.000103781	-0.00011044
17	13	-0.000123582	0.000100701
17	14	5.74437e-05	-7.43923e-05
17	15	4.46945e-05	1.67418e-05
17	16	-7.74408e-05	-1.17614e-05
17	17	3.16431e-05	3.65801e-05
17	18	1.42342e-05	-2.74185e-05
17	19	-1.57137e-05	5.23242e-06
17	20	-6.70374e-06	-1.51272e-06
17	21	1.60985e-05	4.27418e-06
17	22	-8.20987e-06	1.61843e-06
17	23	2.52593e-07	-9.74259e-06
17	24	2.68925e-06	7.89204e-06
17	25	-3.34549e-06	1.39287e-06
18	1	-1.8673e-05	4.07461e-05
18	2	2.28088e-05	-9.36937e-05
18	3	0.000156267	-7.30292e-05
18	4	-0.000558402	0.000502936
18	5	0.000836318	-0.000872456
18	6	-0.00067909	0.000974641
18	7	0.000327242	-0.000872933
18	8	-0.000179891	0.000619773
18	9	0.000229325	-0.000288415
18	10	-0.000272903	7.07339e-05
18	11	0.000210677	-8.00918e-05
18	12	-2.74138e-06	0.00023805
18	13	-0.000229442	-0.000300749
18	14	0.000243114	7.97889e-05
18	15	-4.2376e-05	0.000259809
18	16	-0.000113708	-0.000382674
18	17	8.99618e-05	0.000223437
18	18	1.49674e-05	-1.10615e-05
18	19	-6.83184e-05	-6.05887e-05
18	20	4.57196e-05	1.84161e-05
18	21	-1.17229e-05	2.67994e-05
18	22	7.30746e-06	-4.83827e-05
18	23	7.83697e-06	5.47412e-05
18	24	-5.08644e-05	-2.42199e-06
18	25	5.37815e-05	-9.07213e-05
19	1	-8.54617e-06	-1.16983e-07
19	2	-4.64318e-05	9.02073e-05
19	3	0.000177543	-0.000448362
19	4	-0.000163499	0.00089515
19	5	-0.000105571	-0.00105397
19	6	0.000397724	0.000980645
19	7	-0.000448456	-0.000845025
19	8	0.00022741	0.000579427
19	9	3.007e-05	-0.000196573
19	10	-9.8467e-05	-0.000121358
19	11	1.55918e-05	0.000267928
19	12	6.11115e-05	-0.000296475
19	13	-7.40596e-05	0.000263143
19	14	5.54402e-05	-0.000186562
19	15	-1.82065e-05	8.71823e-05
19	16	-1.41087e-05	-6.56594e-07
19	17	1.15227e-05	-3.34131e-05
19	18	-3.06901e-06	2.2612e-05
19	19	1.00396e-05	-5.6493e-06
19	20	-1.12427e-05	-8.742e-07
19	21	1.4746e-06	-3.78962e-06
19	22	5.88303e-06	1.1287e-05
19	23	-5.89979e-06	-9.91018e-06
19	24	1.77547e-06	3.03368e-06
19	25	-2.27328e-07	1.11472e-08
20	1	-1.06878e-05	-1.02141e-05
20	2	0.000140329	6.75059e-05
20	3	-0.000439644	-0.000220242
20	4	0.000561278	0.000304079
20	5	-0.000222776	-5.9097e-05
20	6	-0.00018535	-0.000387851
20	7	0.000195416	0.000568831
20	8	-3.26416e-05	-0.000332875
20	9	4.50782e-05	1.31678e-05
20	10	-0.000122096	0.000111099
20	11	9.77621e-05	-8.60503e-05
20	12	-7.94741e-06	5.14578e-05
20	13	-5.86253e-05	-4.6151e-05
20	14	6.19547e-05	4.69278e-05
20	15	-2.66409e-05	-4.11716e-05
20	16	3.31869e-06	3.2355e-05
20	17	-5.67239e-06	-2.30899e-05
20	18	8.9222e-06	1.99876e-05
20	19	-3.04838e-06	-2.1441e-05
20	20	-9.30098e-07	1.85094e-05
20	21	-4.36346e-07	-1.30571e-05
20	22	-6.59463e-07	6.46677e-06
20	23	4.40681e-06	2.47571e-06
20	24	-4.03679e-06	-6.78179e-06
20	25	-1.63656e-06	3.5762e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode62_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000296464	0
0	2	-0.000452631	0
0	3	0.000719877	0
0	4	9.19668e-05	0
0	5	-0.00124626	0
0	6	0.0015089	0
0	7	-0.000421348	0
0	8	6.93438e-06	0
0	9	-0.00168656	0
0	10	0.00337257	0
0	11	-0.00330958	0
0	12	0.00231996	0
0	13	-0.0014644	0
0	14	0.000847229	0
0	15	-0.000100674	0
0	16	-0.000588787	0
0	17	0.000602688	0
0	18	-0.00012119	0
0	19	-0.000224761	0
0	20	0.000274681	0
0	21	-0.000186679	0
0	22	0.000100231	0
0	23	-8.73685e-05	0
0	24	8.62748e-05	0
0	25	-1.19527e-05	0
1	1	0.0109962	0.000220216
1	2	-0.0337353	-0.000112664
1	3	0.0103547	0.000178228
1	4	0.0360414	-6.0948e-05
1	5	-0.0120105	-0.000512312
1	6	-0.0417055	0.0006809
1	7	0.0182041	-0.000423309
1	8	0.0449354	-0.000237953
1	9	-0.0375031	0.00109565
1	10	-0.0354614	-0.000458151
1	11	0.0828129	-0.00129254
1	12	-0.0683929	0.00154132
1	13	0.0308039	-0.000397721
1	14	-0.00780283	0.000110806
1	15	0.00143688	-0.000871726
1	16	-0.000343689	0.00124396
1	17	-0.00024935	-0.000877555
1	18	0.00025101	0.000399612
1	19	8.72795e-06	-0.000121847
1	20	-4.38307e-06	5.96965e-06
1	21	-8.46316e-05	1.58671e-05
1	22	5.91921e-05	-8.57257e-06
1	23	3.30759e-06	7.16819e-06
1	24	-5.13463e-05	-8.39443e-06
1	25	9.35041e-05	4.15502e-06
2	1	-0.711336	0.468449
2	2	0.506866	-0.334335
2	3	0.557726	-0.366198
2	4	-0.558087	0.367765
2	5	-0.536436	0.351035
2	6	0.669115	-0.43936
2	7	0.465488	-0.304031
2	8	-0.933243	0.609527
2	9	-0.106451	0.0736696
2	10	1.32723	-0.873729
2	11	-1.48912	0.977889
2	12	0.853677	-0.560029
2	13	-0.260745	0.171606
2	14	0.0286236	-0.019989
2	15	0.000913086	0.000380043
2	16	0.00261641	-0.00200237
2	17	-0.000384523	0.00018493
2	18	-0.000570013	0.000479394
2	19	-0.00030697	-3.6664e-05
2	20	0.000275112	8.76682e-06
2	21	0.00070101	-6.07517e-05
2	22	-0.000892568	-0.000253407
2	23	-0.000598159	0.000667326
2	24	0.00237722	-0.000749435
2	25	-0.00264719	0.000477494
3	1	0.00209651	-0.000448522
3	2	-0.00327244	0.000871115
3	3	0.000565024	-9.27386e-06
3	4	0.00185108	-0.000825425
3	5	0.000544598	4.02946e-05
3	6	-0.0036024	-0.000126069
3	7	0.00180519	0.00221267
3	8	0.00268779	-0.00233049
3	9	-0.0041534	-0.00105026
3	10	0.00148089	0.00348346
3	11	0.00135845	-0.00200395
3	12	-0.0015974	-0.000801723
3	13	0.000431193	0.00196876
3	14	0.000377294	-0.00173384
3	15	-0.000483096	0.00114344
3	16	0.000168054	-0.000487059
3	17	0.000157066	2.64459e-05
3	18	-0.000199778	4.49675e-05
3	19	8.27215e-05	2.89942e-05
3	20	-7.05462e-05	3.42153e-06
3	21	0.0001441	-4.47222e-05
3	22	-0.000147923	-1.94917e-06
3	23	7.20955e-05	3.70318e-05
3	24	4.93824e-06	-1.7839e-05
3	25	-4.00287e-05	4.44481e-06
4	1	-0.0233534	0.00382549
4	2	0.0398252	-0.00548349
4	3	-0.00811503	-0.000149999
4	4	-0.0348071	0.0053592
4	5	0.0209995	-0.00188541
4	6	0.028259	-0.00480045
4	7	-0.0344927	0.00421505
4	8	-0.0144814	0.0037564
4	9	0.0579946	-0.0101847
4	10	-0.0566595	0.00975965
4	11	0.029323	-0.00510363
4	12	-0.00804818	0.00114202
4	13	0.00115087	0.000264923
4	14	-0.000753419	-0.000485375
4	15	0.000647783	0.000650134
4	16	-0.000153347	-0.00043729
4	17	-1.11591e-05	-7.20402e-05
4	18	-7.85744e-05	0.000238773
4	19	0.000126953	-4.79336e-05
4	20	-9.12553e-05	-8.1443e-05
4	21	3.91626e-05	4.82614e-05
4	22	-2.41254e-05	-5.59202e-06
4	23	4.06601e-05	7.42018e-07
4	24	-3.57548e-05	-7.03137e-06
4	25	-2.83781e-06	1.52334e-05
5	1	-0.00097787	-0.000648236
5	2	0.00249821	0.00133565
5	3	-0.00156688	-0.00126029
5	4	-0.00167546	0.000790601
5	5	0.00273354	-0.000283662
5	6	-0.000941149	-0.000214873
5	7	-0.000213191	-0.000266702
5	8	-0.000692411	0.00231483
5	9	0.00233532	-0.00423309
5	10	-0.00301469	0.00380792
5	11	0.00213593	-0.00144211
5	12	-0.000493957	-0.000324778
5	13	-0.00053128	0.000331291
5	14	0.00041322	0.000298687
5	15	1.17543e-05	-0.000429988
5	16	-5.99529e-06	5.23385e-05
5	17	-0.000158227	0.000329448
5	18	0.00014321	-0.000391391
5	19	-6.33741e-05	0.000236548
5	20	2.17865e-05	-0.000100965
5	21	1.1261e-05	1.04424e-05
5	22	-4.55761e-05	5.8879e-05
5	23	7.2941e-05	-5.94154e-05
5	24	-7.19054e-05	1.66942e-05
5	25	3.43317e-05	1.88919e-06
6	1	-0.000190053	0.00304067
6	2	-0.000719925	-0.00886565
6	3	0.00221667	0.00880247
6	4	-0.00122615	0.00231171
6	5	-0.00165123	-0.012783
6	6	0.00196552	0.00804316
6	7	0.00125544	0.00771366
6	8	-0.00430738	-0.0178785
6	9	0.00477417	0.015493
6	10	-0.00374778	-0.00722199
6	11	0.00261593	0.00133745
6	12	-0.00144204	0.00029625
6	13	0.000170829	-0.000501243
6	14	0.000567103	0.000997347
6	15	-0.000276224	-0.00106171
6	16	-0.000268889	0.000503605
6	17	7.94635e-05	-0.000160879
6	18	0.000314391	0.00029253
6	19	-8.34152e-07	-0.00034458
6	20	-0.000367888	-0.000179642
6	21	-0.00032425	0.000998551
6	22	0.00157368	-0.00134793
6	23	-0.0019836	0.00099125
6	24	0.00131048	-0.000417663
6	25	-0.000466004	8.13173e-05
7	1	0.00107828	-0.000284962
7	2	-0.00271825	0.00079722
7	3	0.00208344	-0.000912741
7	4	0.00157987	-0.000110539
7	5	-0.00442185	0.00206103
7	6	0.00261063	-0.00274873
7	7	0.00203225	0.000603237
7	8	-0.0049022	0.00209883
7	9	0.00463158	-0.00263442
7	10	-0.00251978	0.00167994
7	11	0.00022516	-0.000824208
7	12	0.000800382	0.000303637
7	13	-0.000572622	-0.000105619
7	14	0.000215019	0.000207903
7	15	-0.000122418	-0.000224894
7	16	2.46207e-05	8.9079e-05
7	17	8.65305e-05	-6.04952e-05
7	18	-0.000107296	9.6178e-05
7	19	9.52949e-05	-5.99906e-05
7	20	-6.27873e-05	3.28613e-05
7	21	-3.74566e-06	-4.49412e-05
7	22	3.75451e-05	3.14021e-05
7	23	-1.70736e-05	-7.65876e-06
7	24	-9.02716e-06	4.2458e-06
7	25	1.03957e-05	-1.9112e-06
8	1	0.000325979	-0.00155611
8	2	-0.00177014	0.00668281
8	3	0.004172	-0.0126407
8	4	-0.00471596	0.0115777
8	5	0.000879008	-0.000827552
8	6	0.00506685	-0.0114499
8	7	-0.00821275	0.0154614
8	8	0.00693008	-0.0105098
8	9	-0.00343586	0.00343685
8	10	0.000525638	0.000491339
8	11	0.000360985	-0.00123555
8	12	0.000215794	0.000638882
8	13	-0.000679413	9.54023e-05
8	14	0.000477067	-0.000380512
8	15	-0.000152981	0.00026663
8	16	2.75813e-05	-0.00015441
8	17	1.85705e-05	0.000145075
8	18	-6.08989e-05	-0.000101043
8	19	6.16638e-05	3.34957e-05
8	20	-3.01446e-05	-1.60633e-05
8	21	2.31375e-05	1.50923e-05
8	22	-2.87517e-05	1.97398e-07
8	23	1.34843e-05	2.51301e-06
8	24	5.95204e-06	-2.20721e-05
8	25	-1.24436e-05	2.45021e-05
9	1	0.000319016	-0.000213825
9	2	-0.00117244	0.000719441
9	3	0.00238286	-0.00125426
9	4	-0.00270296	0.00190646
9	5	0.000494072	-0.00335877
9	6	0.00348024	0.00501729
9	7	-0.00603327	-0.00490699
9	8	0.00530832	0.00298197
9	9	-0.00257515	-0.00140704
9	10	0.000360316	0.00120351
9	11	9.13981e-05	-0.00133599
9	12	0.000307991	0.000746364
9	13	-0.000390298	0.000226299
9	14	0.000218924	-0.000642614
9	15	-0.000114589	0.000403626
9	16	5.3478e-05	-7.43311e-05
9	17	-2.88705e-05	-2.842e-05
9	18	5.58582e-05	3.83433e-06
9	19	-9.09473e-05	-7.70014e-06
9	20	9.06008e-05	3.2082e-05
9	21	-4.88513e-05	-2.90443e-05
9	22	4.97918e-06	2.13333e-06
9	23	7.24197e-06	2.86055e-05
9	24	1.99813e-06	-3.62478e-05
9	25	-9.26307e-06	1.69362e-05
10	1	0.000151804	-0.000290408
10	2	-0.00101626	0.00112947
10	3	0.00313452	-0.00182889
10	4	-0.00596015	0.00137371
10	5	0.00785817	0.000201447
10	6	-0.00773301	-0.00177473
10	7	0.00590805	0.00209948
10	8	-0.00332475	-0.00114115
10	9	0.000928843	-9.58304e-05
10	10	0.00035546	0.000803768
10	11	-0.000307493	-0.000777716
10	12	-0.000229207	0.000429286
10	13	0.000436275	-0.000161855
10	14	-0.000272811	-0.000170052
10	15	-2.74287e-05	0.00047292
10	16	0.000201969	-0.000207314
10	17	3.95599e-05	-0.000461347
10	18	-0.000420929	0.000618285
10	19	0.000241119	1.17537e-05
10	20	0.000485508	-0.000707563
10	21	-0.000961715	0.000833432
10	22	0.000775459	-0.000502217
10	23	-0.000316636	0.000165281
10	24	6.07736e-05	-3.23939e-05
10	25	-6.08484e-05	6.40873e-06
11	1	0.00116315	-0.00132178
11	2	-0.00719052	0.00748792
11	3	0.0203446	-0.0202341
11	4	-0.0344312	0.034022
11	5	0.0386648	-0.0391603
11	6	-0.0300066	0.0319815
11	7	0.0160144	-0.0186089
11	8	-0.00546897	0.00732843
11	9	0.00087465	-0.00116765
11	10	9.55463e-05	-0.000952554
11	11	-3.36572e-05	0.000913327
11	12	4.57819e-05	-0.000459524
11	13	-0.000189561	0.00035609
11	14	0.000186694	-0.00029908
11	15	-7.19542e-05	6.90294e-05
11	16	6.30829e-05	0.000112038
11	17	-0.000115036	-0.000108177
11	18	6.64316e-05	2.25808e-05
11	19	4.86241e-05	3.36333e-05
11	20	-9.42027e-05	-3.16762e-05
11	21	5.80008e-05	4.16414e-06
11	22	-1.81892e-05	2.39857e-06
11	23	5.53945e-06	1.01537e-05
11	24	-1.41938e-06	-1.37173e-05
11	25	-1.84193e-06	1.01704e-05
12	1	0.000231338	-0.000235412
12	2	-0.00114599	0.00151358
12	3	0.00248771	-0.00427709
12	4	-0.0034743	0.00674833
12	5	0.00395602	-0.00632401
12	6	-0.00377948	0.00330986
12	7	0.00259094	-0.000564468
12	8	-0.00083817	-0.000371079
12	9	-0.000552618	0.000422591
12	10	0.00104136	-0.000505245
12	11	-0.000750107	0.000435685
12	12	0.000288577	-0.000123785
12	13	-3.50236e-05	-0.000133415
12	14	-4.12963e-05	0.000173993
12	15	2.62655e-05	-5.65807e-05
12	16	3.66415e-06	-5.68519e-05
12	17	9.75089e-06	5.32351e-05
12	18	-4.3238e-05	5.93803e-07
12	19	5.52738e-05	-1.31e-05
12	20	-5.03438e-05	1.09653e-05
12	21	3.59164e-05	-1.80005e-05
12	22	-1.08476e-05	1.08422e-05
12	23	-3.48377e-06	7.63648e-06
12	24	-3.55003e-06	-1.89034e-05
12	25	9.08252e-06	1.93229e-05
13	1	-3.90133e-05	-0.000160083
13	2	5.26905e-05	0.000787234
13	3	0.000306918	-0.00159421
13	4	-0.00146617	0.00184653
13	5	0.00311004	-0.00154523
13	6	-0.003987	0.00100968
13	7	0.00330228	-0.000339396
13	8	-0.00148914	3.70627e-05
13	9	-0.00037523	-0.000410576
13	10	0.00126819	0.000750962
13	11	-0.000943708	-0.000470231
13	12	0.000189921	5.27383e-06
13	13	0.000141342	0.000131457
13	14	-6.29301e-05	-4.83858e-05
13	15	-3.08217e-05	-2.34359e-05
13	16	5.15619e-05	3.42694e-05
13	17	-5.48238e-05	-9.49671e-06
13	18	3.0092e-05	-9.87692e-06
13	19	-4.88299e-07	3.8452e-06
13	20	9.96095e-07	1.72714e-05
13	21	-5.67282e-06	-2.39272e-05
13	22	-9.07629e-07	6.30758e-06
13	23	-1.38888e-06	8.72302e-06
13	24	9.14624e-06	-3.09093e-06
13	25	-7.55231e-06	-6.35626e-06
14	1	-1.42599e-05	0.000116192
14	2	0.000169332	-0.000305347
14	3	-0.000484641	2.99754e-05
14	4	0.0006327	0.000876861
14	5	-0.000302275	-0.00164156
14	6	-0.000225738	0.0015091
14	7	0.00031728	-0.000635034
14	8	4.7406e-05	-0.000104903
14	9	-0.000273279	9.19993e-05
14	10	0.000171597	0.000263254
14	11	-5.97404e-05	-0.00023372
14	12	0.000118741	-0.000153653
14	13	-0.000268458	0.000451453
14	14	0.000333451	-0.0004263
14	15	-0.000135888	6.40881e-05
14	16	-0.000267499	0.000379246
14	17	0.000481489	-0.000481283
14	18	-0.00024917	0.000157411
14	19	-0.000145523	0.000203679
14	20	0.000288017	-0.000268761
14	21	-0.000175447	0.0001235
14	22	6.16265e-05	-2.1492e-06
14	23	-5.6338e-05	-3.50344e-05
14	24	7.36372e-05	5.11433e-05
14	25	-1.15925e-05	-6.00976e-05
15	1	-8.29164e-05	8.98641e-05
15	2	0.000387667	-0.000281189
15	3	-0.000718079	0.000299588
15	4	0.000519704	8.19895e-05
15	5	0.000274711	-0.000348018
15	6	-0.000894871	1.07495e-05
15	7	0.000629765	0.000356617
15	8	0.000286207	-0.000226198
15	9	-0.00100133	-3.1611e-05
15	10	0.00101231	-8.86534e-06
15	11	-0.000479646	0.000169298
15	12	-4.16321e-05	-0.000145232
15	13	0.000169298	5.07262e-05
15	14	-2.62882e-05	-3.12077e-05
15	15	-6.97298e-05	2.64334e-05
15	16	1.55755e-05	-1.35357e-05
15	17	6.87944e-05	-6.1685e-06
15	18	-7.30758e-05	3.41005e-05
15	19	2.547e-05	-3.2704e-05
15	20	-1.1755e-06	5.94151e-06
15	21	1.30027e-05	9.96143e-06
15	22	-2.49267e-05	-1.13789e-05
15	23	1.49117e-05	1.23558e-05
15	24	6.17811e-06	-1.50461e-05
15	25	-1.57401e-05	1.37646e-05
16	1	4.14103e-05	1.61507e-05
16	2	-8.89565e-05	-0.000115054
16	3	2.84277e-05	0.000445514
16	4	3.37587e-05	-0.00106159
16	5	0.00015091	0.00157407
16	6	-0.000433052	-0.00141293
16	7	0.000327028	0.000702341
16	8	0.000169504	-9.95519e-06
16	9	-0.000534503	-0.000347124
16	10	0.00048944	0.000320683
16	11	-0.000190449	-0.000105778
16	12	-7.66545e-05	-3.08952e-06
16	13	0.000137921	-6.08688e-05
16	14	-6.86239e-05	0.000123943
16	15	2.56245e-05	-7.82836e-05
16	16	-2.3083e-05	6.93567e-06
16	17	2.30938e-05	1.02685e-05
16	18	-1.77722e-05	1.14585e-06
16	19	5.31075e-06	-4.1542e-06
16	20	2.06515e-07	4.22709e-06
16	21	6.46312e-06	-9.32541e-07
16	22	-1.14042e-05	-1.0492e-05
16	23	7.87357e-06	1.5754e-05
16	24	2.18738e-07	-1.05959e-05
16	25	-4.98714e-06	3.89761e-06
17	1	-1.43536e-05	6.70664e-05
17	2	5.79381e-05	-0.000267772
17	3	-0.000117607	0.000353315
17	4	0.000199041	2.81222e-05
17	5	-0.0002875	-0.000660208
17	6	0.000200796	0.000977868
17	7	7.88049e-05	-0.000923922
17	8	-0.000338399	0.000799351
17	9	0.000483093	-0.000624477
17	10	-0.000457239	0.000303943
17	11	0.000223127	-3.71387e-05
17	12	2.42681e-05	1.16649e-05
17	13	-7.05409e-05	-7.99249e-05
17	14	-3.6133e-06	7.50817e-05
17	15	3.11388e-05	-2.64048e-05
17	16	-1.21884e-05	-2.04805e-06
17	17	5.3544e-06	1.78412e-05
17	18	-1.02388e-05	-3.79498e-05
17	19	1.66506e-05	4.43328e-05
17	20	-2.46241e-05	-2.86864e-05
17	21	2.16153e-05	9.80003e-06
17	22	-7.88944e-06	4.00641e-07
17	23	-4.99033e-07	-4.08742e-06
17	24	1.35561e-06	3.29108e-06
17	25	-1.43726e-06	-6.65694e-07
18	1	-1.44548e-05	-0.000102205
18	2	2.22363e-05	0.0004731
18	3	-9.0191e-05	-0.000944025
18	4	0.000370306	0.000980604
18	5	-0.000765388	-0.000448731
18	6	0.000874269	-0.00011561
18	7	-0.000488509	0.000310205
18	8	-7.04109e-05	-0.000202848
18	9	0.000382103	-3.54186e-06
18	10	-0.000419035	0.000128555
18	11	0.000301854	-0.000101514
18	12	-4.92859e-05	-2.95877e-05
18	13	-0.000180635	0.00011303
18	14	0.000117005	-2.32423e-05
18	15	0.000155315	-0.000144309
18	16	-0.000267278	0.000203772
18	17	0.000130972	-0.000116233
18	18	3.13054e-05	-3.95605e-06
18	19	-8.40204e-05	4.93966e-05
18	20	6.21772e-05	-2.86533e-05
18	21	-3.48842e-05	-2.43506e-08
18	22	2.19497e-05	2.30375e-05
18	23	1.62152e-05	-3.55874e-05
18	24	-7.84344e-05	1.22673e-06
18	25	7.23947e-05	6.09438e-05
19	1	-2.06642e-05	1.46647e-05
19	2	0.000164577	1.95687e-05
19	3	-0.000423113	-0.000132783
19	4	0.000692222	0.00013603
19	5	-0.000894931	3.05275e-05
19	6	0.000816014	-0.00014179
19	7	-0.000384421	4.18886e-05
19	8	1.19878e-05	9.01271e-05
19	9	5.52223e-07	-8.72564e-05
19	10	0.000148085	3.73774e-05
19	11	-0.000223412	-4.87161e-05
19	12	0.000201294	8.73146e-05
19	13	-0.000133074	-7.7249e-05
19	14	6.9015e-05	2.88961e-05
19	15	-3.58808e-05	9.5655e-06
19	16	2.71809e-05	-2.84033e-05
19	17	-2.02303e-05	2.74418e-05
19	18	2.99651e-06	-1.62594e-05
19	19	1.26397e-05	1.22272e-05
19	20	-1.3389e-05	-1.37317e-05
19	21	4.97334e-06	1.02658e-05
19	22	5.15987e-06	-6.81609e-06
19	23	-1.07139e-05	5.39384e-06
19	24	7.24284e-06	2.2077e-07
19	25	-2.50446e-06	-5.18224e-06
20	1	6.98662e-06	5.94102e-06
20	2	-2.37907e-05	-4.36934e-05
20	3	-2.41904e-05	5.95684e-05
20	4	0.000113768	-8.08724e-05
20	5	-0.000105452	0.000214504
20	6	3.93475e-05	-0.000356174
20	7	-1.27365e-05	0.000309462
20	8	2.5936e-05	-0.000100144
20	9	-7.63369e-05	-0.000100991
20	10	0.000124623	0.00016093
20	11	-0.00013543	-9.46996e-05
20	12	0.000108581	1.98486e-05
20	13	-5.4838e-05	1.12692e-05
20	14	1.36978e-05	-2.91636e-05
20	15	-5.4565e-06	3.67494e-05
20	16	7.70882e-06	-1.88238e-05
20	17	-8.05283e-06	-4.57247e-06
20	18	1.08299e-05	1.64968e-05
20	19	-1.54456e-05	-2.07151e-05
20	20	1.87599e-05	1.71119e-05
20	21	-1.80314e-05	-6.13247e-06
20	22	1.29412e-05	-3.5855e-06
20	23	-6.55619e-06	4.83264e-06
20	24	4.78218e-07	-1.37868e-06
20	25	3.32354e-06	-9.77039e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode63_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00438187	0
0	2	0.0019959	0
0	3	0.0029047	0
0	4	-0.000976325	0
0	5	-0.0054468	0
0	6	0.00370929	0
0	7	0.00375358	0
0	8	-0.00363339	0
0	9	-0.00241671	0
0	10	0.00247149	0
0	11	0.00313819	0
0	12	-0.00524419	0
0	13	0.00265332	0
0	14	-0.000343755	0
0	15	-0.000312281	0
0	16	0.000603818	0
0	17	-0.000442648	0
0	18	-0.000267191	0
0	19	0.000552985	0
0	20	-0.000209498	0
0	21	-4.43761e-05	0
0	22	-2.41092e-05	0
0	23	0.00012937	0
0	24	-0.00013302	0
0	25	7.4853e-05	0
1	1	-0.00882877	0.00601243
1	2	0.0280105	-0.0169495
1	3	-0.00893084	0.00480801
1	4	-0.0298513	0.0180106
1	5	0.0107615	-0.00529581
1	6	0.0331637	-0.021318
1	7	-0.0150974	0.00812572
1	8	-0.0344752	0.0241066
1	9	0.0278985	-0.0190988
1	10	0.0296303	-0.0189308
1	11	-0.0653671	0.0420984
1	12	0.0519254	-0.0327681
1	13	-0.0215593	0.0127474
1	14	0.00443457	-0.00170321
1	15	-0.00104698	-0.000244459
1	16	0.00112418	-0.000445291
1	17	-0.000545557	0.000670701
1	18	-1.12741e-05	-0.000356319
1	19	0.000125326	9.76321e-05
1	20	-0.000123529	-6.40995e-05
1	21	0.00012567	8.83879e-05
1	22	-5.12654e-05	-4.02922e-05
1	23	-9.35553e-05	-1.36344e-05
1	24	0.000182128	-2.14036e-05
1	25	-0.000142415	5.38447e-05
2	1	-0.00185026	-0.0214589
2	2	0.00177123	0.0154781
2	3	0.00016494	0.0163889
2	4	-0.00020221	-0.0164511
2	5	-0.00102677	-0.0168784
2	6	-6.1135e-05	0.0212543
2	7	0.00206206	0.0142769
2	8	-0.0016694	-0.0300697
2	9	0.000115343	-0.00208109
2	10	0.000139495	0.040501
2	11	0.000379575	-0.0449176
2	12	-0.000212112	0.0248821
2	13	-0.000443221	-0.00779072
2	14	0.000298099	0.00172856
2	15	0.000470887	-0.000475283
2	16	-0.000454487	-0.000271469
2	17	-0.000152354	0.000712528
2	18	0.000262475	-0.000543676
2	19	-1.73399e-05	0.000148033
2	20	-2.50018e-05	-1.28406e-05
2	21	-5.32815e-05	8.20879e-05
2	22	3.83308e-05	-7.02761e-05
2	23	9.95025e-06	-2.13887e-05
2	24	-1.18619e-05	5.69963e-05
2	25	-6.07409e-06	-2.60556e-05
3	1	-0.00358191	-0.00488382
3	2	0.00372259	0.00549786
3	3	0.00200073	0.00222541
3	4	-0.0045566	-0.00572932
3	5	-0.000500066	-0.000670082
3	6	0.00465357	0.00417709
3	7	-0.00092346	0.00202957
3	8	-0.00507763	-0.00829587
3	9	0.00478883	0.00665541
3	10	0.000797784	-0.00109169
3	11	-0.00440834	-0.00181535
3	12	0.00348733	0.00130012
3	13	-0.0015113	-3.83782e-05
3	14	0.0008891	-0.000353008
3	15	-0.000849126	3.96496e-05
3	16	0.000558299	0.000265503
3	17	-0.000128405	-0.000187273
3	18	-0.000146378	-8.60953e-05
3	19	0.000116709	0.000157315
3	20	5.14202e-05	-3.21331e-05
3	21	-9.11686e-05	-4.98692e-05
3	22	1.15628e-05	5.46276e-05
3	23	3.99929e-05	-2.98714e-05
3	24	-3.68322e-05	-2.2426e-05
3	25	2.61886e-05	5.16581e-05
4	1	0.00309694	-0.00361326
4	2	-0.00502975	0.00635947
4	3	0.000846126	-0.00122354
4	4	0.00375644	-0.00649321
4	5	-0.00161486	0.00462378
4	6	-0.00289042	0.00509464
4	7	0.00251339	-0.00747148
4	8	0.00224573	-0.00380196
4	9	-0.00654342	0.0166497
4	10	0.00711119	-0.0181255
4	11	-0.00432451	0.0100439
4	12	0.0011905	-0.00205948
4	13	0.00022292	-0.000971065
4	14	-0.000253646	0.000819804
4	15	-4.66793e-05	-0.000396279
4	16	0.000141062	0.000304378
4	17	-2.2266e-05	-0.000142117
4	18	-7.81539e-05	-6.30117e-05
4	19	7.48958e-05	0.000149997
4	20	-4.73493e-05	-0.000114701
4	21	1.59484e-05	5.84325e-05
4	22	1.59326e-05	-4.9305e-05
4	23	-1.51623e-05	4.04919e-05
4	24	-4.1362e-06	-7.60506e-06
4	25	4.59963e-06	-6.95414e-06
5	1	0.00141124	0.0015967
5	2	-0.00261749	-0.00406773
5	3	-0.00044906	0.00313009
5	4	0.00470601	0.00216392
5	5	-0.00225821	-0.00448953
5	6	-0.00508644	-0.00111432
5	7	0.00790276	0.00727868
5	8	-0.00361804	-0.00505796
5	9	-0.00183691	-0.00209881
5	10	0.00342074	0.00540469
5	11	-0.00186454	-0.00387696
5	12	0.000455085	0.00184186
5	13	-0.000142422	-0.000821672
5	14	-3.72397e-05	2.30281e-05
5	15	0.000233682	0.000341566
5	16	-9.79497e-05	-6.21274e-05
5	17	-0.000128537	-0.000161347
5	18	0.000111086	4.78189e-05
5	19	4.71714e-05	4.94245e-05
5	20	-0.000118119	-9.5709e-06
5	21	4.64966e-05	-9.514e-06
5	22	7.18379e-05	-8.95914e-06
5	23	-0.000114637	3.56898e-06
5	24	7.69227e-05	-1.74037e-06
5	25	-3.43233e-05	1.39579e-05
6	1	-0.0019819	-0.00549942
6	2	0.00555506	0.0144898
6	3	-0.00517326	-0.0126342
6	4	-0.00140915	-0.00418574
6	5	0.00672844	0.0161414
6	6	-0.00396013	-0.00721896
6	7	-0.00377894	-0.0115073
6	8	0.00878842	0.0202505
6	9	-0.00764574	-0.015517
6	10	0.00325016	0.0064609
6	11	-0.00031568	-0.000329988
6	12	0.000100854	-0.00150826
6	13	-0.000633358	0.000968872
6	14	0.000508305	-0.000190142
6	15	-1.55343e-05	-0.000156098
6	16	-0.000304789	0.000230984
6	17	0.000321125	-0.000142375
6	18	-0.000143448	-1.53857e-05
6	19	-9.82723e-06	0.00010311
6	20	4.70885e-05	-6.12343e-05
6	21	-2.8259e-05	-4.83244e-05
6	22	6.64779e-06	0.000108579
6	23	7.56845e-07	-8.25215e-05
6	24	4.30675e-06	2.94502e-05
6	25	-8.82699e-06	3.59098e-06
7	1	0.00194119	-0.000227928
7	2	-0.00688035	0.000572573
7	3	0.0102919	-0.000230879
7	4	-0.00561937	-0.000386385
7	5	-0.0043487	1.85239e-05
7	6	0.00873137	5.07912e-05
7	7	-0.00357734	0.00208196
7	8	-0.00344994	-0.00425147
7	9	0.00491336	0.00300428
7	10	-0.00209144	0.000356906
7	11	1.04467e-05	-0.00184404
7	12	-2.99705e-05	0.000877227
7	13	0.000285538	0.000251965
7	14	2.10417e-05	-0.00045043
7	15	-0.000219111	0.000213684
7	16	0.000132497	-3.8858e-05
7	17	-3.55603e-05	1.02458e-05
7	18	-4.2925e-05	-5.23868e-05
7	19	7.79543e-05	7.27655e-05
7	20	4.0329e-06	-1.65929e-05
7	21	-9.79644e-05	-5.83664e-05
7	22	7.79291e-05	5.0476e-05
7	23	8.61248e-07	4.14624e-06
7	24	-3.10934e-05	-1.51196e-05
7	25	1.20706e-05	3.05656e-06
8	1	-0.00226807	-0.000229349
8	2	0.00832194	0.00106298
8	3	-0.0133583	-0.00226457
8	4	0.0100206	0.00299834
8	5	0.000280536	-0.00213396
8	6	-0.00797759	-0.000143213
8	7	0.00765612	0.00137936
8	8	-0.00309488	-0.000423851
8	9	-0.000160391	-0.000830411
8	10	0.00097753	0.000995487
8	11	-0.000795301	-0.00069696
8	12	0.000422587	0.000528422
8	13	-4.16487e-05	-0.000316299
8	14	-3.17678e-05	3.20872e-05
8	15	-0.000161955	0.00011153
8	16	0.000234576	-0.000127087
8	17	-0.000120401	0.000107891
8	18	1.03442e-05	-4.23961e-05
8	19	2.78572e-06	-1.61117e-05
8	20	3.45551e-05	-1.84263e-06
8	21	-4.6738e-05	3.78166e-05
8	22	3.08042e-05	-3.06297e-05
8	23	-1.45978e-05	1.22926e-05
8	24	1.26297e-06	-8.63549e-06
8	25	6.19332e-06	7.58475e-06
9	1	-0.000178694	-0.00132075
9	2	0.00128102	0.00556001
9	3	-0.00338067	-0.0104979
9	4	0.00397533	0.0101493
9	5	-0.000785309	-0.00225517
9	6	-0.00373122	-0.00758855
9	7	0.00519696	0.0123762
9	8	-0.00330006	-0.0111414
9	9	0.00112117	0.00720702
9	10	-0.000500564	-0.0033779
9	11	0.000695513	0.000840967
9	12	-0.000548699	0.000348383
9	13	9.69648e-05	-0.000673998
9	14	0.000125197	0.000546038
9	15	-0.000109896	-0.00025684
9	16	5.34051e-05	7.74502e-05
9	17	3.59131e-05	-5.80821e-05
9	18	-0.000111222	5.37724e-05
9	19	8.87128e-05	-1.55062e-06
9	20	1.18832e-05	-3.66708e-05
9	21	-8.97556e-05	4.26345e-05
9	22	7.91597e-05	-3.9027e-05
9	23	-2.46648e-05	1.48169e-05
9	24	-6.75657e-06	1.56147e-05
9	25	1.36257e-05	-1.6809e-05
10	1	-0.000845272	3.93695e-05
10	2	0.00450202	-6.46572e-05
10	3	-0.0113972	-0.000179346
10	4	0.0177419	0.000990279
10	5	-0.0184987	-0.00184792
10	6	0.0128064	0.00170691
10	7	-0.00511681	-0.000823913
10	8	0.000382855	0.000493779
10	9	0.000675385	-0.000938778
10	10	-0.000245526	0.0012128
10	11	-0.000185274	-0.000816138
10	12	0.000365605	0.000119146
10	13	-0.000305865	0.000313728
10	14	0.000159023	-0.000244165
10	15	-0.000105402	-5.49413e-05
10	16	5.98587e-05	0.000147751
10	17	5.0678e-05	-1.25509e-05
10	18	-0.000107497	-4.46743e-05
10	19	7.05818e-05	-5.56503e-05
10	20	-2.14137e-05	0.000119497
10	21	4.58242e-06	-6.76181e-05
10	22	-4.14619e-06	8.27207e-06
10	23	-7.6481e-06	-4.24546e-06
10	24	2.75129e-05	1.36004e-05
10	25	-2.97994e-05	-4.7054e-06
11	1	0.0567989	0.0103773
11	2	-0.330624	-0.0602304
11	3	0.923013	0.167492
11	4	-1.60415	-0.289522
11	5	1.91124	0.342708
11	6	-1.61901	-0.288179
11	7	0.973564	0.171774
11	8	-0.397188	-0.0694662
11	9	0.0956923	0.0171537
11	10	-0.00751773	-0.00235939
11	11	-0.000860037	0.000666449
11	12	-0.000602746	-0.00027876
11	13	0.000139079	-0.000214801
11	14	-1.7323e-05	0.000262079
11	15	0.000285346	-3.66821e-06
11	16	-0.00031675	-0.000143095
11	17	4.7083e-05	2.96216e-05
11	18	0.000264463	0.00012106
11	19	-0.000302247	-0.000106179
11	20	0.000101557	7.84182e-06
11	21	5.15053e-05	3.0498e-05
11	22	-5.45112e-05	-1.27149e-05
11	23	8.83176e-06	1.76769e-06
11	24	1.18664e-05	-3.45324e-06
11	25	-9.08793e-06	1.44607e-06
12	1	-0.000221075	-0.000382217
12	2	0.0012321	0.00132826
12	3	-0.00302889	-0.00181685
12	4	0.00454693	0.00111541
12	5	-0.00495438	-0.000235697
12	6	0.00404552	-9.35154e-05
12	7	-0.0019837	0.000448339
12	8	1.82516e-05	-0.00113173
12	9	0.000577803	0.00146342
12	10	-0.000279684	-0.000927707
12	11	6.57154e-05	0.000144989
12	12	2.03934e-05	6.26525e-05
12	13	-0.000127539	0.00015004
12	14	0.000137366	-0.000202127
12	15	-2.38969e-05	5.69155e-05
12	16	-8.11889e-05	1.70403e-05
12	17	8.59851e-05	5.83854e-06
12	18	-3.61273e-05	-2.67888e-05
12	19	8.30527e-06	2.90782e-05
12	20	-1.22685e-05	-1.74716e-05
12	21	1.9295e-05	-6.49982e-06
12	22	-1.60121e-05	1.89045e-05
12	23	7.71227e-06	-9.5105e-06
12	24	-7.15277e-07	-3.71474e-06
12	25	-1.40831e-06	6.56145e-06
13	1	6.74047e-05	-9.76009e-06
13	2	-0.000429239	6.22214e-05
13	3	0.00104259	-0.000260115
13	4	-0.00152756	0.000633349
13	5	0.00177077	-0.00077647
13	6	-0.00171347	0.00036618
13	7	0.00119418	0.000274764
13	8	-0.000604049	-0.000735659
13	9	0.00039946	0.000747068
13	10	-0.000435906	-0.000285655
13	11	0.000509194	-0.000246884
13	12	-0.00052507	0.000440248
13	13	0.000304122	-0.000239677
13	14	5.72366e-05	-7.58175e-05
13	15	-0.000217608	0.000188007
13	16	0.00012139	-7.83947e-05
13	17	2.02639e-05	-4.41256e-05
13	18	-6.29308e-05	6.96505e-05
13	19	1.66746e-05	-4.30047e-05
13	20	3.34429e-05	1.84436e-05
13	21	-3.68123e-05	-7.77907e-06
13	22	1.55013e-05	8.2184e-06
13	23	5.05699e-07	-1.01449e-05
13	24	-9.88534e-06	8.42505e-06
13	25	3.83684e-06	-7.92011e-06
14	1	5.70184e-05	6.98781e-06
14	2	-0.000500868	0.000208824
14	3	0.00152586	-0.000829139
14	4	-0.00266641	0.00141925
14	5	0.00342372	-0.0013735
14	6	-0.00358024	0.000658743
14	7	0.00287859	0.000275264
14	8	-0.0014799	-0.000899719
14	9	0.000267792	0.000919878
14	10	0.000105	-0.000538475
14	11	1.37055e-05	0.0002704
14	12	-3.30463e-05	-0.00027613
14	13	-7.8023e-05	0.000234259
14	14	0.000112208	-4.55864e-05
14	15	-4.47267e-05	-5.62398e-05
14	16	-3.85252e-05	3.856e-05
14	17	7.14181e-05	-4.17113e-05
14	18	-4.30653e-05	7.76778e-05
14	19	1.7872e-06	-7.77547e-05
14	20	3.7062e-06	3.55486e-05
14	21	1.3048e-05	8.78974e-08
14	22	-1.53438e-05	-5.61481e-06
14	23	4.43308e-06	9.92873e-07
14	24	3.36156e-06	-4.12683e-07
14	25	-6.12265e-06	4.89027e-07
15	1	-2.3855e-05	4.30664e-05
15	2	0.000363218	-1.93318e-06
15	3	-0.00105365	-0.000174822
15	4	0.00131682	0.000211592
15	5	-0.000772384	-5.90198e-05
15	6	0.000245369	2.36541e-05
15	7	-0.000284024	-0.000142598
15	8	0.000366328	0.00020286
15	9	-0.000113706	-0.000183303
15	10	-0.000126879	0.000194333
15	11	0.000115622	-0.000191621
15	12	-0.000106928	9.9889e-05
15	13	0.000128177	-1.02903e-05
15	14	0.000134988	1.48106e-05
15	15	-0.000544065	-7.52162e-05
15	16	0.000580091	9.41521e-05
15	17	-0.000168944	-2.92195e-05
15	18	-0.000247357	-4.76118e-05
15	19	0.000343628	6.30627e-05
15	20	-0.000210853	-3.888e-05
15	21	7.18269e-05	1.75393e-05
15	22	-7.01213e-06	-1.97866e-06
15	23	-1.03499e-05	-9.73718e-06
15	24	1.57463e-05	1.13357e-05
15	25	-2.38066e-05	-6.61375e-06
16	1	-8.03512e-06	-3.88221e-05
16	2	4.76019e-05	0.00012419
16	3	-0.000112217	-0.000138519
16	4	0.000329792	-0.000153369
16	5	-0.00074588	0.000644347
16	6	0.000859706	-0.000872031
16	7	-0.00029089	0.000659301
16	8	-0.000393833	-0.000202879
16	9	0.000401266	-0.00019055
16	10	8.24353e-05	0.000303967
16	11	-0.000314665	-0.00017757
16	12	0.000153734	-3.72728e-05
16	13	3.76778e-05	0.000227021
16	14	-9.06611e-05	-0.000250513
16	15	7.4603e-05	8.52779e-05
16	16	-4.46436e-05	7.45181e-05
16	17	1.05383e-05	-9.27433e-05
16	18	2.45784e-06	4.58267e-05
16	19	1.19666e-05	-3.16886e-05
16	20	-2.10639e-05	3.77353e-05
16	21	1.21471e-05	-2.52937e-05
16	22	-4.73268e-06	7.37075e-06
16	23	5.92664e-06	-5.43571e-06
16	24	-5.42331e-06	9.78911e-06
16	25	1.11276e-06	-5.89172e-06
17	1	-5.36807e-05	-5.28447e-06
17	2	0.000258756	0.000207996
17	3	-0.000451411	-0.000796926
17	4	0.000389051	0.00134285
17	5	-0.000344217	-0.00114278
17	6	0.000462128	0.000396473
17	7	-0.000342421	1.51868e-05
17	8	-5.41243e-05	0.000100643
17	9	0.000337388	-0.000306896
17	10	-0.000400483	0.00038229
17	11	0.000349773	-0.00032061
17	12	-0.000198796	0.000179085
17	13	-1.49833e-05	-4.39354e-05
17	14	0.000116711	-5.14693e-05
17	15	-3.25049e-05	7.9352e-05
17	16	-7.57286e-05	-3.77743e-05
17	17	8.51179e-05	2.68129e-06
17	18	-4.24362e-05	-9.33586e-06
17	19	1.29519e-05	1.54723e-05
17	20	-8.47435e-06	-5.93448e-06
17	21	2.21012e-05	-1.04546e-06
17	22	-4.18381e-05	4.07031e-06
17	23	4.42547e-05	-7.25437e-06
17	24	-1.30609e-05	3.08964e-06
17	25	-3.44504e-05	8.38671e-06
18	1	2.91435e-05	-9.23138e-06
18	2	-9.26786e-06	-8.02178e-05
18	3	-0.000226537	0.000556292
18	4	0.000534513	-0.00121576
18	5	-0.000581656	0.00141073
18	6	0.00024905	-0.00110766
18	7	0.000187591	0.00074883
18	8	-0.000306541	-0.000533239
18	9	5.8864e-05	0.000413864
18	10	0.000215867	-0.000283187
18	11	-0.000270713	0.000133154
18	12	0.000161462	-8.12054e-05
18	13	-3.65228e-05	0.000103183
18	14	-3.933e-05	-4.88707e-05
18	15	5.03705e-05	-5.14578e-05
18	16	-2.32586e-05	7.71327e-05
18	17	1.15875e-05	-4.18568e-05
18	18	-2.04982e-05	7.36342e-06
18	19	2.05686e-05	8.44381e-06
18	20	-8.71664e-06	-7.15025e-06
18	21	-5.37739e-06	3.42508e-07
18	22	1.21329e-05	1.42503e-06
18	23	-7.9225e-06	-3.72083e-06
18	24	3.71719e-06	8.30145e-06
18	25	-4.02397e-06	-6.80521e-06
19	1	3.09785e-05	1.22415e-05
19	2	-0.000160174	-6.52788e-05
19	3	0.000370791	5.88825e-05
19	4	-0.000525091	0.000151719
19	5	0.000559776	-0.000467941
19	6	-0.000468645	0.000567222
19	7	0.000293562	-0.000352023
19	8	-0.000201117	7.3581e-05
19	9	0.000178746	7.63869e-05
19	10	-6.30801e-05	-0.000110961
19	11	-0.000161882	7.3571e-05
19	12	0.000423735	4.70934e-06
19	13	-0.000507165	-7.77035e-05
19	14	0.000111476	5.75766e-05
19	15	0.000604621	9.31677e-05
19	16	-0.00103659	-0.000234485
19	17	0.000894752	0.00021392
19	18	-0.000471695	-8.33471e-05
19	19	0.000151255	-1.14913e-05
19	20	-3.13877e-05	2.51449e-05
19	21	1.17266e-05	-4.99019e-06
19	22	4.53532e-06	-3.84758e-06
19	23	-2.44579e-05	-1.17388e-06
19	24	2.27542e-06	-1.04036e-06
19	25	5.00934e-05	1.08235e-05
20	1	-2.74434e-05	1.15176e-05
20	2	9.23541e-05	-7.10005e-05
20	3	-0.00010562	0.000229293
20	4	0.000108277	-0.000392976
20	5	-0.000254454	0.000405811
20	6	0.000406597	-0.000320299
20	7	-0.000326564	0.000242527
20	8	8.40053e-05	-9.53299e-05
20	9	0.000119661	-0.000126763
20	10	-0.000182708	0.000209979
20	11	0.000114819	-9.72985e-05
20	12	-5.84611e-06	-8.24488e-06
20	13	-5.76209e-05	-1.41719e-05
20	14	4.69887e-05	7.06131e-05
20	15	1.75847e-05	-6.5218e-05
20	16	-7.15951e-05	2.68166e-05
20	17	6.27862e-05	-5.60021e-06
20	18	-1.93804e-05	-1.21726e-06
20	19	-7.5139e-06	9.04413e-06
20	20	8.41129e-06	-1.21742e-05
20	21	1.80806e-07	4.89998e-06
20	22	-2.68745e-06	-5.38452e-07
20	23	-5.73954e-07	2.64644e-06
20	24	2.33866e-06	-1.50709e-06
20	25	-2.21993e-06	-1.54163e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode6_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0831956	0
0	2	0.163829	0
0	3	-0.146376	0
0	4	-0.0235244	0
0	5	0.211886	0
0	6	-0.266242	0
0	7	0.187223	0
0	8	-0.0777414	0
0	9	0.0116074	0
0	10	0.0069119	0
0	11	-0.00492895	0
0	12	0.00191883	0
0	13	-0.00138885	0
0	14	0.00119683	0
0	15	-0.000768601	0
0	16	0.000443342	0
0	17	-0.000218488	0
0	18	-2.77221e-05	0
0	19	0.000223566	0
0	20	-0.000205868	0
0	21	6.67051e-05	0
0	22	-4.337e-06	0
0	23	5.05198e-06	0
0	24	3.33727e-06	0
0	25	-7.17934e-06	0
1	1	0.000548683	-0.00177431
1	2	-0.00167188	0.0128971
1	3	-0.0014842	-0.02759
1	4	0.00760347	0.0322294
1	5	-0.00719369	-0.0215214
1	6	-0.000847298	0.00259637
1	7	0.00731365	0.0110603
1	8	-0.00695738	-0.0124625
1	9	0.00296857	0.0066899
1	10	-0.000234694	-0.00118099
1	11	-0.000307526	-0.00143372
1	12	0.000372362	0.00141886
1	13	-0.000536612	-0.000280783
1	14	0.000145872	-0.000495951
1	15	0.000668285	0.000713662
1	16	-0.000856282	-0.000654546
1	17	0.000361969	0.00046397
1	18	-2.15479e-05	-0.000305522
1	19	-5.99594e-06	0.00016045
1	20	-4.67564e-05	5.57447e-06
1	21	8.92492e-05	-5.06514e-05
1	22	-3.32962e-05	-3.17073e-06
1	23	-8.87547e-05	9.08129e-06
1	24	0.000129287	2.47791e-05
1	25	-6.91458e-05	-3.50624e-05
2	1	-0.0083683	-0.00885285
2	2	0.0117018	0.0175971
2	3	-0.00333665	-0.0167879
2	4	-0.00870438	0.0063094
2	5	0.0157301	0.00648397
2	6	-0.0158924	-0.0133896
2	7	0.0110446	0.0108237
2	8	-0.00560083	-0.00355428
2	9	0.00226455	-0.00116374
2	10	0.000128091	0.0014288
2	11	-0.00174838	-0.000215524
2	12	0.00145531	0.000309845
2	13	-0.000248551	-0.00131675
2	14	-0.000320063	0.00154834
2	15	0.000459073	-0.000832267
2	16	-0.000543744	0.000115718
2	17	0.000258934	0.000141751
2	18	0.000193784	-0.00015205
2	19	-0.000273035	0.000103357
2	20	8.60163e-05	-2.81291e-05
2	21	-1.37685e-05	-2.2389e-05
2	22	3.64953e-05	1.97036e-05
2	23	-1.00153e-05	5.66078e-06
2	24	-2.7124e-05	-1.61392e-05
2	25	2.61195e-05	4.78547e-06
3	1	-0.355322	-1.1176
3	2	1.00749	3.18222
3	3	-1.54484	-4.90006
3	4	1.58827	5.05997
3	5	-1.17428	-3.76028
3	6	0.635093	2.04733
3	7	-0.246573	-0.804128
3	8	0.0650922	0.217538
3	9	-0.0117581	-0.0384567
3	10	0.00356431	0.00547885
3	11	-0.00304149	-0.00134447
3	12	0.00272501	0.000649678
3	13	-0.00228882	-0.000877107
3	14	0.00137642	0.000908329
3	15	-0.000276477	-0.000610946
3	16	-0.000224278	0.000475529
3	17	1.06141e-05	-0.00057001
3	18	0.000315311	0.000714585
3	19	-0.000344319	-0.000762656
3	20	0.000217372	0.000610943
3	21	-0.000176673	-0.000326058
3	22	0.000184846	0.00010431
3	23	-0.000118133	-4.41258e-05
3	24	2.7108e-05	6.34204e-05
3	25	6.18693e-06	-5.08321e-05
4	1	0.0020409	0.00131224
4	2	-0.0063044	-0.00475277
4	3	0.00950721	0.00854724
4	4	-0.00861653	-0.00871575
4	5	0.00592912	0.0042394
4	6	-0.00480864	0.00102258
4	7	0.00463855	-0.00311038
4	8	-0.00381187	0.00209257
4	9	0.00214573	-0.000273149
4	10	-7.13632e-05	-0.000976788
4	11	-0.0013359	0.0013228
4	12	0.00125473	-0.000704728
4	13	-0.000579767	-0.000190001
4	14	0.000424899	0.000353047
4	15	-0.000449028	0.000138874
4	16	6.52996e-05	-0.000493106
4	17	0.00036761	0.000410699
4	18	-0.000354506	-0.000140629
4	19	7.73974e-05	-2.19931e-05
4	20	6.5436e-05	2.33957e-05
4	21	-2.75978e-05	3.62935e-06
4	22	-2.32558e-05	5.88049e-06
4	23	2.40292e-05	-4.36719e-06
4	24	-1.43698e-05	-1.16084e-05
4	25	1.14e-05	4.08876e-06
5	1	0.000783573	0.00104652
5	2	-0.0013762	-0.00504115
5	3	-0.00133101	0.0107895
5	4	0.00780786	-0.0135357
5	5	-0.0134138	0.0115734
5	6	0.0134156	-0.00821687
5	7	-0.00843423	0.00646398
5	8	0.00374387	-0.00582963
5	9	-0.00279987	0.00463024
5	10	0.00361679	-0.00256231
5	11	-0.00303606	0.000623016
5	12	0.00112295	0.000138054
5	13	0.000250002	0.000200136
5	14	-0.000460619	-0.000558246
5	15	0.000266363	0.000403747
5	16	-0.00012973	-0.000173226
5	17	1.21268e-05	0.000178315
5	18	4.18099e-05	-0.000226404
5	19	-3.55054e-05	0.000195292
5	20	2.57871e-05	-0.000143935
5	21	-1.70694e-05	8.71017e-05
5	22	2.87013e-05	-2.19795e-05
5	23	-4.29419e-05	-2.34498e-05
5	24	2.50865e-05	2.07762e-05
5	25	3.12158e-06	9.15079e-06
6	1	-3.35086e-05	-0.000346788
6	2	-0.000277811	0.000829999
6	3	0.00112569	-0.00138937
6	4	-0.00160082	0.00278222
6	5	0.00045335	-0.00440871
6	6	0.00187621	0.00444632
6	7	-0.00325817	-0.00286129
6	8	0.00241257	0.00108816
6	9	-0.000240614	3.24716e-05
6	10	-0.00125149	-0.000481439
6	11	0.000844881	0.000342643
6	12	0.000611785	0.000134426
6	13	-0.0012551	-0.000355192
6	14	0.000686741	0.000179338
6	15	-6.67042e-05	-3.13145e-05
6	16	-3.71172e-06	7.03567e-05
6	17	-0.000133943	-0.000126912
6	18	0.000205651	0.000131332
6	19	-0.000154209	-8.47049e-05
6	20	2.39455e-05	8.95187e-06
6	21	6.16431e-05	-1.7993e-06
6	22	-5.90713e-05	6.03929e-05
6	23	1.8951e-05	-6.41356e-05
6	24	3.19936e-06	4.28197e-06
6	25	2.71236e-06	2.45196e-05
7	1	0.000206904	0.000624222
7	2	-0.00131832	-0.001895
7	3	0.00321668	0.00198961
7	4	-0.0038956	-0.000152912
7	5	0.00251505	-0.00120572
7	6	-0.00116034	0.000902268
7	7	0.000450087	-0.000545101
7	8	0.000850446	0.000721813
7	9	-0.0014799	-0.000725025
7	10	0.000325982	0.000504973
7	11	0.000600501	-0.000336681
7	12	-0.000254074	0.000140492
7	13	-0.000113924	1.97947e-05
7	14	0.000100606	0.000200531
7	15	-0.00028318	-0.000712029
7	16	0.000564559	0.00106257
7	17	-0.000532394	-0.00104628
7	18	0.000271568	0.000750576
7	19	-4.2925e-05	-0.000401295
7	20	-6.59726e-05	0.000199875
7	21	5.73499e-05	-0.000127467
7	22	3.73979e-06	5.75058e-05
7	23	-3.21621e-05	1.76448e-05
7	24	2.01507e-05	-3.38799e-05
7	25	-6.06995e-06	8.60391e-06
8	1	0.000103675	0.000148741
8	2	-0.000873735	-0.000563582
8	3	0.00282459	0.00185269
8	4	-0.00530808	-0.00402661
8	5	0.0070466	0.00567937
8	6	-0.00732643	-0.00560376
8	7	0.00604042	0.00378962
8	8	-0.00381632	-0.00127298
8	9	0.00193786	-0.000569918
8	10	-0.00117731	0.000865023
8	11	0.00106503	2.04304e-05
8	12	-0.000822532	-0.000584638
8	13	0.000371304	0.000283636
8	14	-1.23252e-05	4.32788e-06
8	15	-0.000152099	1.67358e-05
8	16	0.000183397	1.02531e-05
8	17	-9.34838e-05	-4.82329e-05
8	18	-3.34185e-05	-2.46115e-05
8	19	4.34845e-05	8.65051e-05
8	20	1.58654e-05	-5.44392e-05
8	21	-1.83164e-05	-1.05679e-05
8	22	-1.72239e-06	3.34779e-05
8	23	-1.48716e-05	-1.5872e-05
8	24	3.32878e-05	1.46748e-06
8	25	-2.73178e-05	3.97602e-07
9	1	-0.000607487	0.000131473
9	2	0.00176847	-0.000972489
9	3	-0.00204963	0.00236071
9	4	0.000584745	-0.00276156
9	5	0.00174888	0.00168068
9	6	-0.00317946	-0.000557793
9	7	0.00256021	0.000382849
9	8	-0.000563362	-0.000582015
9	9	-0.000907331	0.000401061
9	10	0.00066504	0.000116648
9	11	0.000490505	-0.000575257
9	12	-0.000927001	0.00056743
9	13	0.000331391	-1.63538e-05
9	14	0.000284905	-0.000422353
9	15	-0.000295384	0.000346259
9	16	7.61012e-05	-0.000189358
9	17	-4.71497e-05	0.000241206
9	18	0.000102376	-0.000282064
9	19	-0.00010071	0.000178376
9	20	9.11076e-05	-6.10742e-05
9	21	-7.24346e-05	1.54412e-05
9	22	3.31073e-05	1.43394e-06
9	23	-1.38789e-05	-1.64993e-05
9	24	1.19683e-05	1.89129e-05
9	25	-4.56088e-06	-7.43417e-06
10	1	-0.000106079	-0.000104429
10	2	0.00031037	0.000460463
10	3	-0.000471045	-0.000574025
10	4	0.000908663	0.000151537
10	5	-0.00186708	0.000271165
10	6	0.00236704	-0.000641632
10	7	-0.00160317	0.00127705
10	8	0.000497274	-0.00152744
10	9	-0.000126351	0.000821795
10	10	0.000207104	8.48422e-05
10	11	-0.000120519	-0.000392879
10	12	-8.01615e-05	0.000190863
10	13	0.000198337	0.000137
10	14	-0.000240399	-0.000348773
10	15	0.000161888	0.000330671
10	16	-4.0909e-06	-0.000134541
10	17	-7.34237e-05	-4.42715e-05
10	18	6.19569e-05	9.3782e-05
10	19	-4.2561e-05	-7.05011e-05
10	20	2.11507e-05	5.15297e-05
10	21	-2.39268e-07	-4.37184e-05
10	22	-5.61574e-06	3.21416e-05
10	23	7.27309e-06	-2.22793e-05
10	24	-2.93137e-06	1.88524e-05
10	25	-8.64954e-06	-1.40764e-05
11	1	1.05797e-05	-2.65131e-05
11	2	-0.000116642	0.000350618
11	3	0.000524787	-0.000880642
11	4	-0.0014931	0.000832624
11	5	0.00243701	2.61873e-05
11	6	-0.00211862	-0.000976691
11	7	0.000688986	0.00160646
11	8	0.000249218	-0.00195892
11	9	3.28711e-06	0.00190022
11	10	-0.000569285	-0.00129305
11	11	0.000495643	0.000350426
11	12	8.21261e-05	0.000556081
11	13	-0.000419301	-0.00126076
11	14	0.000408958	0.00163623
11	15	-0.000385217	-0.00148402
11	16	0.00031736	0.000939808
11	17	-0.000140714	-0.000449676
11	18	-2.05271e-05	0.000222121
11	19	8.52782e-05	-0.000113427
11	20	-4.30947e-05	7.12229e-07
11	21	-2.38333e-05	6.81284e-05
11	22	2.61162e-05	-5.38743e-05
11	23	1.34153e-06	1.70893e-05
11	24	-2.30521e-06	-1.5854e-05
11	25	-1.04568e-05	2.25256e-05
12	1	1.86471e-05	-7.40402e-05
12	2	-2.40453e-05	0.000162796
12	3	0.000142507	-0.000198175
12	4	-0.000526477	0.000460454
12	5	0.000935527	-0.000999702
12	6	-0.00113639	0.00126532
12	7	0.00118374	-0.000927478
12	8	-0.000956809	0.000295599
12	9	0.000209403	0.000183997
12	10	0.000609967	-0.000330388
12	11	-0.000722731	0.000296382
12	12	0.000340675	-0.000208025
12	13	-0.000114554	-3.31282e-08
12	14	4.44745e-05	0.000205239
12	15	2.57436e-05	-0.000224084
12	16	-3.71895e-05	0.000125453
12	17	1.92779e-05	-4.08623e-05
12	18	-3.42913e-05	8.05651e-06
12	19	4.11973e-05	-8.07226e-06
12	20	-2.44281e-05	9.69419e-06
12	21	1.94382e-05	-1.3077e-06
12	22	-2.44913e-05	-7.02299e-06
12	23	1.59201e-05	3.88949e-06
12	24	4.91772e-06	4.94721e-06
12	25	-1.91051e-05	-7.29429e-06
13	1	-4.89815e-07	-0.000149685
13	2	-9.24087e-05	0.000649326
13	3	0.000260159	-0.00135539
13	4	-0.000316191	0.00178951
13	5	-1.4586e-05	-0.00161902
13	6	0.000963807	0.000913105
13	7	-0.00184081	-0.000327274
13	8	0.0015161	0.000203652
13	9	-0.00030051	-0.000127625
13	10	-0.00050259	0.000123803
13	11	0.000521182	-0.000410703
13	12	-0.000215013	0.000535806
13	13	-8.25274e-05	-0.000264628
13	14	0.000191369	4.94668e-06
13	15	-9.53768e-05	7.7137e-05
13	16	-2.44022e-07	-0.000144734
13	17	-1.39819e-05	0.0001981
13	18	5.22375e-05	-0.00017781
13	19	-4.41918e-05	0.000122275
13	20	2.00099e-05	-6.93267e-05
13	21	-1.73924e-05	2.53911e-05
13	22	2.58468e-05	5.11733e-06
13	23	-2.0148e-05	-2.18493e-05
13	24	6.29579e-06	2.4821e-05
13	25	-5.0673e-06	-1.23355e-05
14	1	-1.21485e-08	7.54833e-05
14	2	-3.90393e-05	-0.000328636
14	3	0.000269455	0.00084513
14	4	-0.000884599	-0.00143038
14	5	0.00155606	0.00165389
14	6	-0.00166152	-0.00127164
14	7	0.0011257	0.000358741
14	8	-0.000397612	0.000682578
14	9	-6.84896e-05	-0.00115617
14	10	0.000165417	0.000783053
14	11	-5.3479e-05	-0.000151402
14	12	-5.1653e-05	-9.45088e-05
14	13	-3.62184e-06	1.25255e-05
14	14	0.000120123	4.22638e-05
14	15	-0.000100778	-2.7161e-05
14	16	1.47847e-07	4.68292e-05
14	17	1.63028e-05	-5.7262e-05
14	18	2.40263e-05	1.86419e-05
14	19	-2.46724e-05	5.1814e-06
14	20	1.44293e-06	9.14379e-06
14	21	1.33979e-06	-2.35421e-05
14	22	9.12214e-06	2.2793e-05
14	23	-1.11067e-05	-1.29992e-05
14	24	4.5488e-06	2.34206e-06
14	25	-2.24662e-06	2.0853e-06
15	1	2.82708e-05	-1.01671e-05
15	2	-2.60857e-05	9.73977e-05
15	3	-0.000202146	-0.000261706
15	4	0.000621878	0.000488114
15	5	-0.000807258	-0.000695433
15	6	0.000552009	0.000727565
15	7	-0.000177969	-0.00062236
15	8	4.05649e-05	0.000449764
15	9	-0.0001149	-0.00014551
15	10	0.000195981	-0.000116757
15	11	-0.000266394	3.75259e-05
15	12	0.000331375	0.000324198
15	13	-0.000270741	-0.000604729
15	14	0.000113161	0.000558702
15	15	-3.92287e-05	-0.000292126
15	16	7.01641e-05	5.64128e-05
15	17	-7.98768e-05	4.58345e-05
15	18	4.25792e-05	-5.36752e-05
15	19	-1.52029e-05	3.14083e-05
15	20	3.77882e-06	-1.70775e-05
15	21	6.43047e-06	1.37789e-05
15	22	-9.58026e-06	-1.19625e-05
15	23	-4.25181e-07	-2.52262e-06
15	24	2.28899e-05	5.53576e-05
15	25	-5.04338e-05	-0.000146048
16	1	-4.40299e-05	1.79185e-05
16	2	0.000220355	3.07347e-05
16	3	-0.000413935	-5.45279e-05
16	4	0.000367797	-0.000224071
16	5	-0.000124064	0.000574752
16	6	-1.6682e-05	-0.000598144
16	7	-9.69421e-05	0.000433455
16	8	0.000204455	-0.000457231
16	9	-3.6195e-05	0.000701724
16	10	-0.000186159	-0.000750394
16	11	0.000160664	0.00041351
16	12	-1.81828e-05	-0.000100291
16	13	-1.09266e-05	7.94193e-05
16	14	-4.24622e-05	-0.000118875
16	15	6.563e-05	3.43833e-05
16	16	-4.71018e-05	6.42803e-05
16	17	1.66585e-05	-7.39195e-05
16	18	1.7994e-05	3.42004e-05
16	19	-3.67361e-05	-6.71867e-06
16	20	2.62245e-05	2.00115e-06
16	21	-1.07693e-05	-6.86875e-06
16	22	9.65926e-06	1.26518e-05
16	23	-1.32725e-05	-1.51495e-05
16	24	7.19879e-06	9.3559e-06
16	25	4.36017e-06	-1.29316e-06
17	1	-5.90858e-06	-1.95548e-05
17	2	-6.6062e-05	-3.33966e-05
17	3	0.000209662	0.000367333
17	4	-0.000206893	-0.000913013
17	5	-1.33408e-05	0.00122908
17	6	0.000217767	-0.00107084
17	7	-0.000160403	0.000637683
17	8	-2.5079e-05	-0.000216201
17	9	1.34867e-05	-2.17576e-05
17	10	0.000140544	8.10198e-05
17	11	-0.000167107	-7.76813e-05
17	12	7.51743e-05	4.50969e-05
17	13	-2.42572e-05	3.05729e-05
17	14	3.0917e-05	-0.000109009
17	15	-3.23408e-05	0.000150929
17	16	1.68804e-05	-0.00015365
17	17	-5.71757e-08	0.000110757
17	18	-1.55452e-05	-4.05635e-05
17	19	2.0267e-05	-2.19835e-06
17	20	-7.36467e-06	3.44908e-06
17	21	-6.38431e-06	2.07104e-06
17	22	5.40194e-06	8.9338e-07
17	23	1.90007e-06	2.38497e-06
17	24	-9.74795e-07	-1.45761e-05
17	25	-5.86673e-06	2.33054e-05
18	1	2.59102e-05	-1.10653e-05
18	2	-0.000138524	4.34947e-05
18	3	0.000297127	-3.05064e-05
18	4	-0.000224538	-0.000134945
18	5	-0.000127723	0.000348891
18	6	0.000365333	-0.000385089
18	7	-0.000297349	0.000232762
18	8	0.000159438	-4.735e-05
18	9	-0.000115822	1.78591e-06
18	10	9.27752e-05	-8.93673e-05
18	11	-3.99354e-05	8.85675e-05
18	12	1.03342e-05	6.1233e-06
18	13	-2.78651e-05	-4.88065e-06
18	14	4.86233e-05	-5.26827e-05
18	15	-3.9022e-05	4.61837e-05
18	16	6.78475e-06	-7.06809e-06
18	17	2.1598e-05	-5.05524e-06
18	18	-3.33347e-05	-9.85276e-06
18	19	3.2953e-05	2.43852e-05
18	20	-1.96387e-05	-1.66149e-05
18	21	1.52907e-07	-4.07645e-06
18	22	1.07048e-05	1.14532e-05
18	23	-9.17057e-06	-3.2344e-06
18	24	1.95363e-06	-3.16323e-06
18	25	2.99251e-06	2.89701e-06
19	1	-3.64153e-05	3.37529e-05
19	2	0.000129561	-0.000124479
19	3	-0.000208745	0.00023001
19	4	0.000166433	-0.000341331
19	5	-6.75503e-06	0.000454316
19	6	-9.20413e-05	-0.00048566
19	7	1.1978e-05	0.000403426
19	8	9.91741e-05	-0.000165575
19	9	-0.000121678	-0.000286804
19	10	0.000123175	0.000724687
19	11	-0.000162584	-0.000760721
19	12	0.000202174	0.000436754
19	13	-0.000161483	-0.000146888
19	14	6.29053e-05	6.71018e-05
19	15	1.77416e-06	-8.00787e-05
19	16	-1.70158e-05	7.40404e-05
19	17	1.24547e-05	-4.32625e-05
19	18	-7.10124e-06	1.40547e-05
19	19	8.78211e-06	1.65492e-06
19	20	-1.11863e-05	-1.26279e-06
19	21	2.4827e-06	-1.912e-05
19	22	1.9726e-05	7.20802e-05
19	23	-4.70324e-05	-0.000154769
19	24	6.4424e-05	0.000219564
19	25	-6.24261e-05	-0.000214082
20	1	2.55114e-07	2.01513e-06
20	2	1.93386e-05	1.11726e-05
20	3	-5.45808e-05	2.07738e-05
20	4	6.43982e-05	-0.000136391
20	5	-6.83155e-05	5.8615e-05
20	6	8.05719e-05	0.000336431
20	7	-9.32004e-05	-0.000576705
20	8	7.62057e-05	0.000359617
20	9	3.17347e-05	2.98507e-05
20	10	-0.000188928	-0.000245254
20	11	0.000244138	0.000161782
20	12	-0.000149107	7.05371e-05
20	13	3.74198e-05	-0.000147531
20	14	-1.73202e-05	3.21073e-05
20	15	3.70771e-05	6.11134e-05
20	16	-2.92024e-05	-5.89059e-05
20	17	3.76007e-06	3.63869e-05
20	18	1.19817e-05	-2.82295e-05
20	19	-1.32424e-05	2.3316e-05
20	20	5.53416e-06	-1.47104e-05
20	21	4.09833e-06	6.36553e-06
20	22	-6.33506e-06	-1.43877e-06
20	23	2.71545e-07	-1.01832e-06
20	24	2.43998e-06	1.13173e-06
20	25	1.73063e-06	-3.85807e-07


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode7_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-2.31851	0
0	2	4.55765	0
0	3	-3.98942	0
0	4	-0.769382	0
0	5	5.91257	0
0	6	-7.44634	0
0	7	5.53384	0
0	8	-2.78768	0
0	9	0.974697	0
0	10	-0.230455	0
0	11	0.0344423	0
0	12	-0.00296246	0
0	13	0.000235725	0
0	14	0.000677926	0
0	15	-0.00130211	0
0	16	0.000715936	0
0	17	0.000217073	0
0	18	-0.00109434	0
0	19	0.00211538	0
0	20	-0.00273809	0
0	21	0.00248323	0
0	22	-0.00169806	0
0	23	0.000908897	0
0	24	-0.000363361	0
0	25	0.000100981	0
1	1	-0.00220235	-0.00204759
1	2	0.0129211	0.00886418
1	3	-0.0146372	-0.00733515
1	4	-0.00509213	-0.0115756
1	5	0.0268123	0.0309294
1	6	-0.0294966	-0.0328861
1	7	0.0171574	0.0226649
1	8	-0.00531767	-0.0127646
1	9	0.00125398	0.00613958
1	10	-0.00218566	-0.00154025
1	11	0.00324279	-0.000654601
1	12	-0.00254113	0.000920717
1	13	0.00084462	-0.000793206
1	14	0.000333642	0.000629693
1	15	-0.000409758	-0.000302489
1	16	8.65655e-05	6.13523e-05
1	17	-5.56255e-05	2.0305e-05
1	18	0.00020611	4.87033e-05
1	19	-0.000172574	-0.000156135
1	20	3.42024e-05	9.30626e-05
1	21	-1.81575e-05	1.81949e-06
1	22	5.41102e-05	3.15122e-05
1	23	-3.16091e-05	-5.97719e-05
1	24	-1.25314e-05	1.0213e-05
1	25	3.95001e-05	2.1149e-05
2	1	0.00965729	0.0016198
2	2	-0.0247637	3.07065e-05
2	3	0.0365103	-0.00632208
2	4	-0.0362207	0.0106527
2	5	0.0236967	-0.00747128
2	6	-0.00820407	0.000147444
2	7	-0.00102462	0.0053365
2	8	0.00275218	-0.00729505
2	9	-0.00182253	0.00631437
2	10	0.00229974	-0.00312309
2	11	-0.00382468	-0.000218413
2	12	0.0039869	0.00142423
2	13	-0.00223218	-0.000827182
2	14	0.000238639	0.000313102
2	15	0.000448326	-0.000357123
2	16	-2.75765e-05	0.000310656
2	17	-0.000355449	-9.79632e-05
2	18	0.000348068	-3.99573e-05
2	19	-0.000237192	0.000105599
2	20	0.000106941	-0.000107196
2	21	2.83542e-07	6.80051e-05
2	22	-4.27964e-05	-4.38447e-05
2	23	5.38054e-05	2.49764e-05
2	24	-2.7919e-05	7.77224e-06
2	25	-1.24587e-05	-3.97638e-05
3	1	0.0224376	0.0333875
3	2	-0.0686204	-0.0954031
3	3	0.113727	0.147972
3	4	-0.125675	-0.153346
3	5	0.0987504	0.112895
3	6	-0.0559276	-0.0602172
3	7	0.0224606	0.023709
3	8	-0.00602369	-0.00708058
3	9	0.000994863	0.00168928
3	10	-0.000740088	-0.000812475
3	11	0.001579	0.00115553
3	12	-0.00181566	-0.00124518
3	13	0.00131368	0.000928358
3	14	-0.000639896	-0.000573977
3	15	0.000155222	0.000359292
3	16	4.46181e-05	-0.000260949
3	17	-5.58262e-05	0.00024316
3	18	7.23819e-05	-0.000182349
3	19	-6.63662e-05	6.73784e-05
3	20	-5.4848e-05	-5.5198e-05
3	21	0.000151268	8.75631e-05
3	22	-0.000117368	-4.97042e-05
3	23	4.89252e-05	2.67219e-05
3	24	-2.7351e-05	-5.56526e-05
3	25	2.90624e-05	6.52665e-05
4	1	-0.000165808	0.00361985
4	2	0.00343044	-0.0123483
4	3	-0.0101703	0.0207368
4	4	0.0138459	-0.0211863
4	5	-0.00969578	0.0138759
4	6	0.00286168	-0.0049993
4	7	-0.00071063	-0.000978124
4	8	0.00272578	0.00316214
4	9	-0.00419574	-0.00268229
4	10	0.00353916	0.00158465
4	11	-0.0017772	-0.0010472
4	12	3.04155e-05	0.000678785
4	13	0.000928156	-0.00010397
4	14	-0.000947242	-0.000320752
4	15	0.000562242	0.000385087
4	16	-0.000582293	-0.000250808
4	17	0.00133675	4.18739e-05
4	18	-0.00210422	9.44674e-05
4	19	0.00207542	-6.0982e-05
4	20	-0.00144468	3.90418e-05
4	21	0.000785029	-0.000102961
4	22	-0.000315748	9.78946e-05
4	23	7.18866e-05	-3.08215e-05
4	24	-1.06982e-05	1.47182e-05
4	25	5.23194e-06	-2.43936e-05
5	1	-0.00119499	-0.00252621
5	2	0.00548491	0.00678225
5	3	-0.0121482	-0.00862519
5	4	0.0173811	0.0064132
5	5	-0.0181192	-0.00222854
5	6	0.0142815	-0.00170632
5	7	-0.008467	0.00364317
5	8	0.00388233	-0.00294229
5	9	-0.00210155	0.00131554
5	10	0.00219461	-0.000704145
5	11	-0.00185073	0.00086908
5	12	0.000444544	-0.000630486
5	13	0.000540556	-5.10262e-05
5	14	-0.000480383	0.000344539
5	15	0.000100369	-8.75823e-05
5	16	0.000129365	-0.000138836
5	17	-0.000164823	9.24207e-05
5	18	7.43729e-05	1.55853e-06
5	19	-3.27259e-05	-1.23894e-05
5	20	5.80917e-05	-1.37871e-05
5	21	-3.60489e-05	1.84815e-05
5	22	-1.34741e-05	-7.97393e-06
5	23	1.601e-05	4.76104e-06
5	24	2.10661e-05	5.38268e-07
5	25	-4.66925e-05	-8.93414e-06
6	1	-0.00124382	4.20887e-05
6	2	0.00433626	0.00152032
6	3	-0.0075725	-0.00552103
6	4	0.00725078	0.00817578
6	5	-0.00185422	-0.00522604
6	6	-0.00440137	-0.000989577
6	7	0.00609589	0.00386776
6	8	-0.00353384	-0.0016251
6	9	0.000881489	-0.00114916
6	10	-7.25334e-05	0.00122369
6	11	0.000115298	-0.000149316
6	12	-0.000120193	-0.000157116
6	13	8.99366e-05	6.22191e-05
6	14	2.04107e-05	-0.000266665
6	15	-0.000233845	0.000437177
6	16	0.000272111	-0.000245586
6	17	-8.2628e-05	-8.05519e-06
6	18	-2.45498e-05	8.86432e-05
6	19	-2.65691e-05	-7.20079e-05
6	20	2.96191e-05	5.09399e-05
6	21	1.73458e-05	-5.19118e-05
6	22	5.99754e-06	4.86891e-05
6	23	-5.13941e-05	-2.56271e-05
6	24	4.87953e-05	1.04533e-05
6	25	-2.69704e-05	-1.01417e-05
7	1	-0.000849525	-0.000135302
7	2	0.00340641	0.000352271
7	3	-0.00662875	2.2319e-05
7	4	0.00775162	-0.00164685
7	5	-0.00550251	0.00331929
7	6	0.00127613	-0.00292727
7	7	0.00209274	0.000986728
7	8	-0.00258731	0.000451315
7	9	0.00128174	-0.0010305
7	10	-0.000592921	0.00125106
7	11	0.000834986	-0.00122823
7	12	-0.00079856	0.000959983
7	13	0.00022238	-0.000417529
7	14	8.16665e-05	-0.000102825
7	15	0.000168398	0.00021079
7	16	-0.000356687	-6.84667e-05
7	17	0.000177573	-6.54378e-06
7	18	2.50806e-05	1.41475e-05
7	19	-4.29053e-05	-1.44152e-05
7	20	8.40092e-06	3.0574e-06
7	21	-1.81153e-05	4.03782e-06
7	22	3.3223e-05	-7.8574e-06
7	23	-2.22239e-05	1.50359e-05
7	24	4.66264e-06	-9.14142e-06
7	25	-1.2531e-06	-3.79974e-06
8	1	0.000466301	-0.000168048
8	2	-0.00171732	0.000599889
8	3	0.00294749	-0.000662153
8	4	-0.00181617	-8.62789e-05
8	5	-0.00191205	0.000588734
8	6	0.00439677	-0.000204037
8	7	-0.00376279	-6.83633e-05
8	8	0.00238201	-0.000304411
8	9	-0.00179221	0.000621003
8	10	0.00147836	-0.000503384
8	11	-0.00109662	0.000428791
8	12	0.000724065	-0.000449349
8	13	-0.000416178	0.000249038
8	14	6.87522e-05	-7.33964e-05
8	15	0.000450732	0.000109258
8	16	-0.000903417	-0.000144557
8	17	0.000981487	0.000117332
8	18	-0.000794051	-6.99918e-05
8	19	0.000552426	-8.75664e-06
8	20	-0.000292616	5.23629e-05
8	21	6.58289e-05	-2.50802e-05
8	22	2.8087e-05	-1.35368e-06
8	23	-8.05029e-06	-2.75943e-06
8	24	-2.65233e-05	4.03229e-06
8	25	2.92262e-05	2.7195e-06
9	1	0.000100902	0.000244682
9	2	-0.000311901	-0.000704352
9	3	0.000977674	0.000398502
9	4	-0.00208137	0.00135624
9	5	0.00204321	-0.00290546
9	6	0.000256053	0.00224418
9	7	-0.00288108	-0.000557098
9	8	0.00349871	0.000266981
9	9	-0.00257476	-0.00116165
9	10	0.00139595	0.00157325
9	11	-0.000375919	-0.00100292
9	12	-0.000155797	1.41403e-05
9	13	0.000202848	0.000565186
9	14	-0.000234862	-0.000318083
9	15	0.000269513	-0.000205846
9	16	-5.32465e-05	0.000323998
9	17	-0.000196566	-0.000186733
9	18	0.00017701	0.00014044
9	19	-2.17913e-05	-0.000128818
9	20	-3.09361e-05	7.78978e-05
9	21	-1.49058e-05	-4.64871e-05
9	22	4.46215e-05	4.12494e-05
9	23	-2.77963e-05	-2.14955e-05
9	24	8.02763e-06	-8.1087e-06
9	25	-8.67154e-06	1.87014e-05
10	1	-0.000220433	-0.000216607
10	2	0.00110502	0.000623881
10	3	-0.00223847	-0.000468041
10	4	0.00243062	-0.00062512
10	5	-0.00127666	0.00133421
10	6	-0.000449499	-0.000544878
10	7	0.00151937	-0.000486552
10	8	-0.00141165	0.000126892
10	9	0.00068441	0.0010381
10	10	-0.000121541	-0.00154141
10	11	-6.53138e-05	0.00116731
10	12	0.000136265	-0.00051652
10	13	-0.00023705	3.45931e-05
10	14	0.000263627	0.000126182
10	15	-0.000157659	-0.000117868
10	16	6.6031e-05	0.000114747
10	17	-7.14647e-05	-0.000109141
10	18	7.28963e-05	8.05382e-05
10	19	-4.86336e-05	-3.61487e-05
10	20	6.30119e-05	-9.99257e-06
10	21	-8.60136e-05	2.62818e-05
10	22	6.82827e-05	-1.08433e-05
10	23	-2.4767e-05	-8.22416e-06
10	24	-8.74357e-06	1.63964e-05
10	25	1.51639e-05	-1.40147e-05
11	1	0.000164295	-0.00028548
11	2	-0.000529404	0.0010846
11	3	0.00070492	-0.00147801
11	4	-0.000969553	0.000821803
11	5	0.00201149	-0.000238091
11	6	-0.00285053	0.000393539
11	7	0.00196689	-0.000230215
11	8	-0.00017191	-0.000800458
11	9	-0.00043815	0.00164115
11	10	-0.00027013	-0.00150491
11	11	0.000665876	0.000898362
11	12	-0.000242975	-0.000414019
11	13	-0.00011176	0.00020866
11	14	4.21536e-05	-0.000231644
11	15	6.8435e-05	0.000187315
11	16	-6.04032e-05	1.13407e-06
11	17	3.19722e-05	-0.000101208
11	18	-2.87967e-06	7.24116e-05
11	19	-1.9561e-05	-2.87975e-05
11	20	1.7342e-05	-1.44661e-06
11	21	-7.90468e-06	2.20174e-05
11	22	-4.46686e-06	-2.15092e-05
11	23	1.39754e-05	5.70335e-06
11	24	-6.0754e-06	6.3028e-06
11	25	-4.38546e-06	-7.55988e-06
12	1	1.5134e-05	0.00017576
12	2	0.000219564	-0.000563169
12	3	-0.00114639	0.000899048
12	4	0.0021752	-0.000761661
12	5	-0.00215302	3.02855e-05
12	6	0.00154731	0.00073684
12	7	-0.00163077	-0.000721359
12	8	0.00199311	-3.77349e-05
12	9	-0.00153434	0.000427915
12	10	0.00072029	2.23098e-05
12	11	-0.000489646	-0.000392786
12	12	0.000586833	0.000183243
12	13	-0.000388282	3.09949e-05
12	14	-5.55118e-05	3.48207e-05
12	15	0.00039856	-9.65897e-05
12	16	-0.000511264	3.82537e-05
12	17	0.00040388	1.65038e-05
12	18	-0.000173609	-6.88709e-06
12	19	-1.14403e-05	-1.70012e-05
12	20	7.00944e-05	1.34562e-05
12	21	-5.35642e-05	9.84438e-07
12	22	3.23697e-05	-3.92833e-06
12	23	-2.71013e-05	-2.86316e-06
12	24	4.09241e-05	1.01203e-05
12	25	-5.57187e-05	-8.35915e-06
13	1	3.0908e-05	-3.10437e-05
13	2	-5.85065e-05	0.000243486
13	3	-0.000108038	-0.000691713
13	4	0.000169753	0.000857869
13	5	0.000612454	-0.00026928
13	6	-0.00171955	-0.000227496
13	7	0.00174733	-0.000184836
13	8	-0.000770699	0.000615555
13	9	0.000122035	-0.000295029
13	10	-0.000153568	-0.000219248
13	11	0.000108833	0.000483936
13	12	0.000205778	-0.000571421
13	13	-0.000291203	0.000467156
13	14	3.56409e-05	-0.000196023
13	15	0.000171755	-9.30962e-06
13	16	-0.000141206	9.44478e-06
13	17	3.86578e-05	5.49574e-05
13	18	4.3095e-06	-4.30819e-05
13	19	-8.02647e-06	6.15572e-06
13	20	6.74029e-06	-1.46332e-06
13	21	-5.9517e-06	1.36876e-06
13	22	7.21658e-06	8.91942e-06
13	23	-8.84687e-06	-1.82306e-05
13	24	8.26434e-06	1.88664e-05
13	25	-5.83699e-06	-6.84921e-06
14	1	9.36268e-05	5.94119e-05
14	2	-0.000339294	-0.000128708
14	3	0.000637803	-2.20448e-05
14	4	-0.00103036	0.000452707
14	5	0.00156493	-0.000809156
14	6	-0.00157569	0.000585921
14	7	0.000568035	0.000103011
14	8	0.00046761	-0.000562634
14	9	-0.000517162	0.000620401
14	10	1.12648e-05	-0.000563101
14	11	0.000266564	0.000415516
14	12	-0.000173022	-0.000207956
14	13	-1.1757e-05	8.72232e-05
14	14	4.23166e-05	-2.28936e-05
14	15	2.87363e-05	-2.22457e-05
14	16	-4.19322e-05	2.42568e-05
14	17	2.43133e-05	-1.88177e-05
14	18	-5.8524e-05	8.73375e-06
14	19	8.84628e-05	1.69574e-05
14	20	-5.15583e-05	-1.73835e-05
14	21	7.63701e-07	-1.05273e-05
14	22	4.38494e-06	2.00251e-05
14	23	1.24902e-05	-4.56566e-06
14	24	-1.35259e-05	-6.66675e-06
14	25	5.78395e-06	3.84682e-06
15	1	-5.32952e-05	2.44031e-05
15	2	0.000250074	-9.45116e-05
15	3	-0.000643005	0.000101203
15	4	0.000972958	5.4066e-05
15	5	-0.000834355	-0.000337382
15	6	0.000276162	0.000521198
15	7	0.000238253	-0.000291991
15	8	-0.00032689	-0.000153575
15	9	4.41933e-05	0.00025885
15	10	0.000189856	-4.53481e-05
15	11	-0.000168201	-6.4087e-05
15	12	5.29881e-05	-1.83021e-06
15	13	1.4838e-06	7.4926e-05
15	14	1.94275e-05	-9.46419e-05
15	15	-5.23936e-05	7.89616e-05
15	16	4.54492e-05	-4.25015e-05
15	17	-6.53703e-06	9.37997e-06
15	18	-1.92637e-05	7.25285e-07
15	19	9.96114e-06	-2.98202e-06
15	20	8.26125e-06	5.86325e-06
15	21	-8.32358e-06	3.91234e-06
15	22	-2.36359e-06	-1.92357e-05
15	23	7.28633e-06	2.27743e-05
15	24	-5.27757e-06	-1.39425e-05
15	25	5.5353e-06	5.59791e-06
16	1	3.0362e-05	3.98207e-05
16	2	-7.74767e-05	-0.000131614
16	3	7.3835e-05	0.000211453
16	4	-5.88258e-05	-0.000201641
16	5	1.10342e-05	7.10769e-05
16	6	3.36844e-05	0.00013548
16	7	8.83432e-05	-0.000341769
16	8	-0.000119832	0.000448138
16	9	-0.000200529	-0.000347323
16	10	0.00050599	7.57014e-05
16	11	-0.000434483	0.000155634
16	12	0.000124204	-0.000205269
16	13	0.000117438	0.000150231
16	14	-0.000128099	-0.000115989
16	15	1.91049e-06	8.20374e-05
16	16	9.25538e-05	5.44793e-06
16	17	-0.000118796	-7.14514e-05
16	18	0.000107407	5.07201e-05
16	19	-7.60037e-05	-3.89443e-06
16	20	4.01183e-05	-1.37345e-05
16	21	-1.55501e-05	9.81742e-06
16	22	2.1518e-05	1.67276e-06
16	23	-5.60481e-05	-7.78195e-06
16	24	6.46386e-05	4.19715e-07
16	25	3.41175e-07	7.23306e-06
17	1	-2.15325e-05	-1.4939e-05
17	2	0.000116859	0.000167627
17	3	-0.000161793	-0.000495477
17	4	4.89989e-05	0.000726455
17	5	-2.98939e-05	-0.000761572
17	6	0.000180981	0.000809605
17	7	-0.000222734	-0.000829454
17	8	0.000167831	0.000638312
17	9	-0.00021253	-0.00033803
17	10	0.00026481	0.00015774
17	11	-0.000217018	-0.000126926
17	12	0.000127827	8.24417e-05
17	13	-4.07925e-05	8.80903e-06
17	14	-1.28518e-05	-3.19031e-05
17	15	2.60079e-05	8.42898e-06
17	16	-3.17257e-05	-2.36489e-05
17	17	3.98705e-05	5.6251e-05
17	18	-3.38925e-05	-5.42232e-05
17	19	1.27431e-05	2.39367e-05
17	20	-1.00515e-06	-5.98884e-07
17	21	9.5074e-06	-7.8756e-06
17	22	-1.62971e-05	1.00042e-05
17	23	8.66616e-06	-5.95643e-06
17	24	-1.1386e-06	-8.82867e-07
17	25	7.96259e-07	1.53891e-06
18	1	5.68029e-05	2.23744e-06
18	2	-0.000200429	5.92056e-05
18	3	0.000315692	-0.00022951
18	4	-0.000346854	0.000311125
18	5	0.000378408	-5.66428e-05
18	6	-0.000396302	-0.000374736
18	7	0.000290826	0.00049048
18	8	-0.000118715	-0.000164143
18	9	3.31288e-05	-0.000164179
18	10	-1.62412e-05	0.000214958
18	11	-1.87271e-05	-0.00012875
18	12	6.19632e-05	4.9536e-05
18	13	-8.04063e-05	-1.63295e-05
18	14	6.60767e-05	1.09539e-05
18	15	-3.29781e-05	-1.54904e-06
18	16	1.93359e-05	3.11797e-06
18	17	-2.48652e-05	-1.54333e-05
18	18	1.73446e-05	1.20027e-05
18	19	2.71308e-06	2.39777e-06
18	20	-1.14824e-05	-1.00314e-05
18	21	5.9473e-06	1.03562e-05
18	22	7.66028e-07	-8.48632e-06
18	23	-2.42758e-06	5.27359e-06
18	24	9.0486e-07	-1.63558e-06
18	25	6.46343e-07	-1.26365e-06
19	1	6.46145e-06	2.78845e-05
19	2	-5.22834e-06	-6.80085e-05
19	3	3.56563e-05	2.4601e-06
19	4	-0.000188441	7.31017e-05
19	5	0.000403027	3.491e-05
19	6	-0.000476162	-0.000122169
19	7	0.000280243	-5.60013e-05
19	8	2.26158e-05	0.000255811
19	9	-0.00012446	-0.000178827
19	10	2.70861e-05	-3.34055e-05
19	11	3.87554e-05	9.82633e-05
19	12	7.58075e-06	-4.26964e-05
19	13	-7.76079e-05	-4.68437e-06
19	14	8.829e-05	4.4368e-05
19	15	-4.54368e-05	-6.2952e-05
19	16	1.2241e-05	4.26919e-05
19	17	-1.43951e-05	-2.38871e-05
19	18	1.71399e-05	1.582e-05
19	19	-4.45899e-06	-9.86342e-07
19	20	-2.43122e-07	-1.18686e-05
19	21	-7.24213e-06	1.10573e-05
19	22	1.03685e-05	-3.76892e-06
19	23	-4.30524e-06	1.29597e-06
19	24	-3.34549e-06	-5.25237e-06
19	25	5.85446e-06	6.31887e-06
20	1	2.79236e-05	6.87951e-06
20	2	-0.000112246	-1.19207e-05
20	3	0.000182151	7.06027e-05
20	4	-0.000189388	-0.000186291
20	5	0.000201931	0.000160566
20	6	-0.00011838	7.47883e-05
20	7	-0.000164432	-0.000240056
20	8	0.000373739	0.000135331
20	9	-0.00033066	3.47411e-05
20	10	0.000229319	-3.68934e-05
20	11	-0.000173969	-4.98873e-05
20	12	0.000111557	9.57675e-05
20	13	-6.11755e-05	-0.000118077
20	14	5.95019e-05	0.000118658
20	15	-7.14198e-05	-6.4536e-05
20	16	5.53222e-05	1.43552e-06
20	17	-1.77701e-05	1.28958e-05
20	18	-8.50441e-06	6.27386e-06
20	19	8.26992e-06	-1.44422e-05
20	20	7.97632e-06	3.84137e-06
20	21	-3.54053e-05	3.47743e-06
20	22	6.33486e-05	-1.07384e-06
20	23	-5.15094e-05	2.43448e-06
20	24	-1.33453e-05	-6.76796e-06
20	25	7.96016e-05	5.23901e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode8_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0092545	0
0	2	0.0179112	0
0	3	-0.0146856	0
0	4	-0.00424146	0
0	5	0.0206997	0
0	6	-0.0200769	0
0	7	0.00793227	0
0	8	0.00345637	0
0	9	-0.00890778	0
0	10	0.00915098	0
0	11	-0.00546668	0
0	12	7.63261e-06	0
0	13	0.0027904	0
0	14	-0.00140312	0
0	15	-0.000574805	0
0	16	0.000751298	0
0	17	-0.000291799	0
0	18	0.000172213	0
0	19	-0.000200404	0
0	20	0.000248419	0
0	21	-0.000168287	0
0	22	-4.39606e-05	0
0	23	0.000110934	0
0	24	-2.85584e-05	0
0	25	-2.01378e-05	0
1	1	-0.242808	0.513768
1	2	1.09547	-2.31701
1	3	-1.31191	2.774
1	4	-0.0435752	0.0934737
1	5	1.69343	-3.58225
1	6	-2.16352	4.57482
1	7	1.57449	-3.32663
1	8	-0.786843	1.65706
1	9	0.277456	-0.575664
1	10	-0.0642834	0.123326
1	11	0.00911385	-0.00915356
1	12	-0.00220058	-0.000982647
1	13	0.00111414	-0.000822015
1	14	0.000385825	0.000467408
1	15	-0.000915279	2.95553e-06
1	16	0.000323495	-1.58753e-05
1	17	0.00024264	-7.32353e-05
1	18	-0.00042422	0.000464436
1	19	0.000593931	-0.00110739
1	20	-0.000723314	0.00134682
1	21	0.000593177	-0.000989552
1	22	-0.000291615	0.000484811
1	23	7.2853e-05	-0.000163254
1	24	-2.48511e-05	2.99139e-05
1	25	4.3419e-05	6.15251e-07
2	1	0.0248892	-0.00491936
2	2	-0.038287	0.0105128
2	3	0.0123146	-0.010616
2	4	0.0360956	0.00253955
2	5	-0.0677469	0.00977386
2	6	0.065146	-0.0186712
2	7	-0.0419549	0.018575
2	8	0.0194976	-0.0110465
2	9	-0.00658598	0.00368165
2	10	0.00117495	-0.0010344
2	11	0.000503307	0.000726615
2	12	-0.000516237	0.000208542
2	13	-3.22565e-05	-0.00115755
2	14	0.000482896	0.000787341
2	15	-0.000510886	8.01751e-05
2	16	9.94347e-05	-0.00021913
2	17	0.000269405	-7.48696e-05
2	18	-0.00021092	0.000162591
2	19	1.13946e-05	-4.19543e-05
2	20	-8.12692e-06	-5.29791e-05
2	21	6.71998e-05	4.36978e-05
2	22	-4.14316e-05	-1.51264e-05
2	23	1.78912e-05	6.826e-06
2	24	-2.68921e-05	8.3838e-06
2	25	2.08035e-05	-1.78287e-05
3	1	-0.00372868	0.00152039
3	2	0.00755099	-0.00249294
3	3	-0.00636338	-0.000146433
3	4	0.00177694	0.00499712
3	5	0.000676414	-0.00606431
3	6	0.000927987	0.0012159
3	7	-0.00430426	0.00370696
3	8	0.00573149	-0.00424897
3	9	-0.00369037	0.00275633
3	10	0.000887554	-0.00151417
3	11	-0.000360605	0.000567125
3	12	0.00126665	-0.000591069
3	13	-0.0013645	0.00124965
3	14	0.000515149	-0.00103366
3	15	0.000220515	0.000246638
3	16	-0.000276299	-1.98696e-05
3	17	-0.000118623	1.59928e-05
3	18	0.00042334	0.000359696
3	19	-0.000501617	-0.00073578
3	20	0.00045551	0.000661372
3	21	-0.000261343	-0.000274384
3	22	2.86047e-05	-2.00639e-05
3	23	6.00945e-05	6.78365e-05
3	24	-2.76803e-05	-2.36685e-05
3	25	-2.1219e-05	7.38832e-06
4	1	0.00960262	0.00962498
4	2	-0.0285292	-0.0331205
4	3	0.0444473	0.0608305
4	4	-0.0464491	-0.0738213
4	5	0.0353954	0.0634292
4	6	-0.0193063	-0.0396353
4	7	0.00642503	0.0178011
4	8	-0.000531792	-0.00462417
4	9	-0.000208531	-0.00102479
4	10	-0.000395236	0.0019824
4	11	0.000294768	-0.000804042
4	12	0.000487084	-0.000504182
4	13	-0.000984498	0.00104953
4	14	0.000589551	-0.00090421
4	15	0.000190088	0.000460555
4	16	-0.000517767	-4.573e-05
4	17	0.000321804	-0.000113434
4	18	-2.83245e-05	8.89005e-05
4	19	-0.000132662	-0.000115228
4	20	0.000155353	0.00015335
4	21	-0.000110006	-9.51826e-05
4	22	6.7847e-05	1.85385e-05
4	23	-3.91853e-05	6.01372e-06
4	24	1.2988e-05	-1.83835e-06
4	25	1.07836e-05	-6.79839e-07
5	1	-0.00194544	-0.00149548
5	2	0.00712251	0.00299521
5	3	-0.0131272	-0.000787823
5	4	0.0151878	-0.00375732
5	5	-0.0119999	0.00538699
5	6	0.00724407	-0.00315197
5	7	-0.00422083	-0.000300174
5	8	0.00250317	0.00279242
5	9	-0.000977535	-0.00326479
5	10	-0.000222329	0.00230809
5	11	0.000749788	-0.0012792
5	12	-0.000492447	0.000606907
5	13	-0.000134532	-0.000181686
5	14	0.000422676	-5.41867e-05
5	15	-0.000201287	1.49127e-05
5	16	-0.000296715	0.000577789
5	17	0.000749804	-0.00142573
5	18	-0.000834153	0.00169901
5	19	0.000568136	-0.00122649
5	20	-0.0002669	0.000590274
5	21	0.000128752	-0.000254395
5	22	-9.89806e-05	0.000185538
5	23	6.38151e-05	-0.000146976
5	24	-1.67342e-05	6.96532e-05
5	25	-5.79068e-07	-1.71325e-05
6	1	-0.00017754	0.000583325
6	2	0.00192723	-0.00144836
6	3	-0.00644473	0.000812048
6	4	0.0109902	0.00160174
6	5	-0.0100864	-0.00313038
6	6	0.00350349	0.00233092
6	7	0.00217458	-0.0016058
6	8	-0.00268645	0.00272312
6	9	0.000478464	-0.00373063
6	10	0.000764898	0.00278078
6	11	-0.000351107	-0.000766587
6	12	-0.000470163	-0.000585525
6	13	0.00066828	0.000801345
6	14	-0.000370401	-0.000466496
6	15	0.000229543	0.000108879
6	16	-0.000347731	4.28218e-05
6	17	0.000373944	2.68565e-05
6	18	-0.000195866	-9.5489e-05
6	19	4.07187e-05	2.8149e-05
6	20	-3.78588e-05	4.10253e-05
6	21	5.11914e-05	-1.80609e-05
6	22	-2.0016e-05	-5.14787e-06
6	23	1.14195e-05	-1.85382e-05
6	24	-2.05919e-05	3.00825e-05
6	25	1.52051e-05	-1.12591e-05
7	1	-0.000222913	-0.000605542
7	2	0.000860127	0.00212958
7	3	-0.00150206	-0.0032865
7	4	0.00081643	0.00246903
7	5	0.00133614	-0.000650478
7	6	-0.00275009	-6.57959e-05
7	7	0.00198935	-0.000530201
7	8	-0.000446759	0.00116986
7	9	-0.00039901	-0.00105202
7	10	0.000632933	0.000549431
7	11	-0.000538966	-0.000216167
7	12	0.000258473	-6.03512e-05
7	13	9.58039e-05	0.000383817
7	14	-0.000440001	-0.000438279
7	15	0.00046466	0.000181718
7	16	-0.000149369	3.98171e-05
7	17	-5.0223e-05	-9.81286e-05
7	18	-1.20851e-05	0.000101579
7	19	6.26e-05	-6.7594e-05
7	20	7.1496e-06	1.45429e-05
7	21	-5.89121e-05	1.46666e-06
7	22	2.83969e-05	-6.26394e-06
7	23	8.42073e-06	1.93728e-05
7	24	-8.88394e-06	-1.5634e-05
7	25	3.1333e-08	2.82359e-06
8	1	-3.85195e-05	1.26452e-05
8	2	-0.000901163	-0.000220315
8	3	0.00382091	0.000151217
8	4	-0.00660273	0.000826793
8	5	0.00615262	-0.0016723
8	6	-0.00284201	0.00134677
8	7	-0.000190374	-0.000939761
8	8	0.000634682	0.00133965
8	9	0.000658892	-0.00170355
8	10	-0.00138877	0.00113054
8	11	0.000858714	-4.59581e-05
8	12	4.03011e-05	-0.000387815
8	13	-0.000422008	-3.67981e-05
8	14	0.000282207	0.00043261
8	15	-0.000228851	-0.000324262
8	16	0.000388043	8.28983e-05
8	17	-0.000353761	3.12036e-06
8	18	0.000121846	-1.009e-05
8	19	-1.08531e-05	-3.16909e-06
8	20	4.83703e-05	2.67669e-05
8	21	-6.8571e-05	-3.32272e-05
8	22	2.20622e-05	1.85273e-05
8	23	2.54156e-05	-3.5457e-06
8	24	-2.20798e-05	3.82172e-06
8	25	-9.04992e-06	-8.83107e-06
9	1	6.33245e-05	-0.000163919
9	2	3.03884e-07	-0.000424554
9	3	-0.000547192	0.00304478
9	4	0.00133137	-0.00598427
9	5	-0.0018462	0.00611038
9	6	0.00258574	-0.00329916
9	7	-0.003635	2.10544e-05
9	8	0.00338941	0.00161307
9	9	-0.00152046	-0.00146366
9	10	-3.30159e-05	0.000839387
9	11	0.000321721	-0.000610811
9	12	-0.000115669	0.000433902
9	13	-2.06009e-05	-3.81064e-05
9	14	-2.13061e-05	-4.58292e-05
9	15	0.000272214	-0.000390937
9	16	-0.000507271	0.000804878
9	17	0.000500738	-0.000788461
9	18	-0.000326911	0.000482859
9	19	0.000164081	-0.000220802
9	20	-7.60285e-05	0.000128799
9	21	3.60869e-05	-0.000101983
9	22	-2.15296e-05	6.05335e-05
9	23	1.88448e-05	-2.39216e-05
9	24	-1.18042e-05	4.86935e-06
9	25	1.1734e-06	7.50266e-06
10	1	-0.000319113	0.000358154
10	2	0.000947007	-0.00141431
10	3	-0.000822359	0.00273955
10	4	-0.000579967	-0.00326368
10	5	0.00197731	0.00285325
10	6	-0.00215042	-0.00226065
10	7	0.00109544	0.00162266
10	8	0.000253006	-0.000752475
10	9	-0.000751804	-6.48621e-05
10	10	0.000366328	0.000268861
10	11	-1.2378e-05	0.000181064
10	12	0.000124815	-0.000532154
10	13	-0.000422423	0.000364051
10	14	0.000580332	-5.28535e-05
10	15	-0.000456289	-4.70411e-06
10	16	0.000162674	-0.000144922
10	17	-1.82055e-06	0.000247173
10	18	2.99069e-05	-0.00021347
10	19	-6.38419e-05	0.000119613
10	20	5.10564e-05	-3.95914e-05
10	21	-3.3633e-05	3.18919e-06
10	22	1.61264e-05	4.86018e-07
10	23	-4.81762e-06	3.68714e-06
10	24	-8.75579e-07	-8.20156e-06
10	25	5.13776e-06	9.27625e-06
11	1	-0.000101482	-9.54394e-05
11	2	0.000287457	0.000517159
11	3	-0.000312991	-0.00107415
11	4	2.84062e-06	0.000972914
11	5	0.000321638	-3.33374e-05
11	6	-0.000231095	-0.000649573
11	7	-0.000179114	0.000238952
11	8	0.000652847	0.00038402
11	9	-0.00101522	-0.000231906
11	10	0.000893376	-0.000121123
11	11	-0.000301238	2.10148e-06
11	12	-0.00016785	0.000183435
11	13	0.000211429	-8.08354e-05
11	14	-3.48199e-05	-5.69022e-05
11	15	-7.81186e-05	6.14156e-05
11	16	3.10996e-05	-3.11144e-05
11	17	1.67402e-05	1.45219e-05
11	18	4.11452e-05	4.19626e-06
11	19	-8.27649e-05	-2.17588e-05
11	20	3.46516e-05	2.94613e-05
11	21	1.9599e-05	-2.2963e-05
11	22	-2.15313e-05	5.41474e-06
11	23	-2.4452e-06	8.29838e-06
11	24	1.48256e-05	-5.99566e-06
11	25	-5.18897e-07	1.21124e-05
12	1	0.000148789	-2.06345e-05
12	2	-0.00044738	0.000345552
12	3	0.000585366	-0.00117001
12	4	-0.000379936	0.00196749
12	5	-4.83547e-05	-0.00190532
12	6	0.000687986	0.00111582
12	7	-0.00125713	-0.000434092
12	8	0.00106453	0.000223611
12	9	-0.000240041	-0.000316719
12	10	-0.000390175	0.000353141
12	11	0.000468438	-0.00017718
12	12	-0.000194619	5.99965e-06
12	13	-3.33435e-05	5.2713e-05
12	14	3.12408e-05	-0.000109597
12	15	7.02744e-05	0.000123712
12	16	-0.000126833	-2.46437e-05
12	17	0.000105307	-5.32135e-05
12	18	-7.02608e-05	3.78005e-05
12	19	6.78728e-05	-1.50381e-05
12	20	-5.52154e-05	1.77561e-05
12	21	1.7947e-05	-5.61036e-06
12	22	3.17854e-06	-1.59897e-05
12	23	-4.91874e-06	1.89018e-05
12	24	8.24124e-06	-1.16802e-05
12	25	-1.0386e-05	8.4679e-06
13	1	-1.04608e-05	0.000259367
13	2	2.26137e-05	-0.00106985
13	3	0.000232024	0.00221424
13	4	-0.000792257	-0.00271167
13	5	0.000828487	0.00191136
13	6	2.08757e-05	-0.00059033
13	7	-0.000888737	-0.000149765
13	8	0.00111239	0.000242181
13	9	-0.000743657	-0.000256154
13	10	7.26184e-05	0.000395323
13	11	0.000364318	-0.000323041
13	12	-0.00023695	-1.83213e-05
13	13	-4.01019e-05	0.000198332
13	14	4.31479e-05	-4.28145e-05
13	15	6.3169e-05	-0.000202449
13	16	-7.94268e-05	0.000317503
13	17	6.05087e-05	-0.000283589
13	18	-5.15243e-05	0.000184798
13	19	3.58791e-05	-9.78401e-05
13	20	-1.84583e-05	4.21542e-05
13	21	4.68732e-06	-4.10058e-06
13	22	1.06389e-05	-1.9182e-05
13	23	-2.36065e-05	2.05374e-05
13	24	2.87843e-05	-1.90922e-05
13	25	-1.73913e-05	1.81266e-05
14	1	-0.000169672	9.84262e-06
14	2	0.00070988	-4.4314e-05
14	3	-0.00144773	0.000297731
14	4	0.00187205	-0.000910036
14	5	-0.00177901	0.00139273
14	6	0.00157649	-0.00109522
14	7	-0.00148761	0.00037808
14	8	0.00109606	-0.000190301
14	9	-0.000301336	0.000481543
14	10	-0.00022091	-0.000520186
14	11	7.6535e-05	0.000232406
14	12	0.000221417	-1.01261e-05
14	13	-0.0001795	-7.04416e-05
14	14	-1.7351e-05	0.000104422
14	15	7.11956e-05	-6.15417e-05
14	16	-1.58562e-05	-1.37197e-05
14	17	-2.40512e-05	2.03357e-05
14	18	1.38021e-05	5.53882e-06
14	19	2.1557e-05	5.62054e-06
14	20	-3.29379e-05	-2.32316e-05
14	21	8.07952e-06	7.95919e-06
14	22	1.46287e-05	9.65819e-06
14	23	-1.50602e-05	-6.06765e-06
14	24	5.17005e-06	2.04695e-06
14	25	1.67081e-06	-3.70169e-06
15	1	1.17237e-06	-4.44785e-05
15	2	-3.02865e-05	0.000286196
15	3	-0.000146062	-0.000600117
15	4	0.000608038	0.000563982
15	5	-0.000769462	-0.000240276
15	6	0.000247968	0.000301248
15	7	0.000436631	-0.000833767
15	8	-0.000676973	0.00107441
15	9	0.000390993	-0.000739908
15	10	5.12061e-05	0.000288602
15	11	-0.000208098	-2.11222e-05
15	12	4.51415e-05	-8.55342e-05
15	13	0.000127318	5.36755e-05
15	14	-0.000123322	4.12028e-05
15	15	3.50562e-05	-6.58786e-05
15	16	1.83309e-05	5.0816e-05
15	17	-2.8971e-05	-8.65353e-05
15	18	2.57191e-05	0.000115041
15	19	-2.07087e-05	-7.29786e-05
15	20	1.98971e-05	1.37972e-05
15	21	-2.59234e-05	1.51942e-05
15	22	2.39063e-05	-1.81292e-05
15	23	-3.59355e-06	1.71636e-05
15	24	-2.34085e-05	-4.3548e-05
15	25	3.67179e-05	7.52534e-05
16	1	-4.82068e-05	1.76391e-05
16	2	0.000215687	-0.000209151
16	3	-0.000482303	0.000725487
16	4	0.000648176	-0.00125605
16	5	-0.000559492	0.00130521
16	6	0.000197846	-0.000972648
16	7	0.000284056	0.000724599
16	8	-0.000516623	-0.000563961
16	9	0.00033645	0.00035544
16	10	-4.56994e-05	-0.000235382
16	11	-7.1728e-05	0.000161398
16	12	4.98479e-05	2.32857e-05
16	13	8.1179e-06	-0.000168354
16	14	-2.7308e-05	0.000130146
16	15	-1.81699e-05	-5.10309e-05
16	16	2.80976e-05	3.05406e-05
16	17	3.35914e-05	-3.00297e-05
16	18	-6.42394e-05	2.81087e-05
16	19	3.39639e-05	-2.24035e-05
16	20	-1.2088e-05	1.1117e-05
16	21	1.87323e-05	-4.06421e-07
16	22	-2.10936e-05	-4.96834e-06
16	23	9.47934e-06	4.62945e-06
16	24	2.13338e-06	-3.26354e-06
16	25	-5.46195e-06	5.3927e-06
17	1	2.45727e-05	1.08232e-05
17	2	-9.58868e-05	-8.43955e-05
17	3	0.000218085	0.000115853
17	4	-0.000396273	0.00013051
17	5	0.00065715	-0.000527792
17	6	-0.000769076	0.000715941
17	7	0.000407175	-0.000780686
17	8	9.43291e-05	0.000911043
17	9	-0.000270804	-0.00082147
17	10	0.000278995	0.000354546
17	11	-0.00027522	3.66643e-05
17	12	0.000176403	-2.10775e-05
17	13	-4.81564e-05	-0.000141424
17	14	-4.13899e-05	0.00018312
17	15	9.15619e-05	-0.000150988
17	16	-6.683e-05	0.000107811
17	17	4.41293e-06	-3.77552e-05
17	18	2.37419e-05	-2.23273e-05
17	19	-2.20465e-05	2.31639e-05
17	20	1.08369e-05	7.30197e-06
17	21	8.26506e-07	-2.06275e-05
17	22	5.2901e-06	3.25153e-06
17	23	-2.29917e-05	2.74061e-05
17	24	1.62828e-05	-1.87319e-05
17	25	2.09074e-05	-5.11344e-05
18	1	-4.96359e-05	8.5782e-06
18	2	0.000159124	5.7912e-06
18	3	-0.000246483	-9.21941e-05
18	4	0.000272443	0.000200753
18	5	-0.000329885	-0.000235451
18	6	0.000486703	0.000164189
18	7	-0.000515552	-6.35203e-05
18	8	0.000241854	4.36527e-05
18	9	3.8062e-05	-0.000150928
18	10	-5.8678e-05	0.000303406
18	11	-3.79875e-05	-0.000309722
18	12	8.79363e-05	0.000131929
18	13	-9.45711e-05	4.62313e-05
18	14	7.53237e-05	-8.81488e-05
18	15	-3.78368e-05	4.97868e-05
18	16	6.71407e-06	-3.58782e-05
18	17	-4.59638e-06	4.0642e-05
18	18	2.2434e-05	-2.5531e-05
18	19	-2.97578e-05	8.59223e-06
18	20	1.97076e-05	-8.5436e-06
18	21	-8.42378e-06	1.36385e-05
18	22	3.71474e-06	-1.36397e-05
18	23	-4.20074e-06	1.14794e-05
18	24	7.14437e-06	-8.59452e-06
18	25	-7.72489e-06	4.63906e-06
19	1	2.09322e-05	-3.20012e-05
19	2	-0.000205583	0.000116634
19	3	0.000660898	-0.000121708
19	4	-0.00107044	-7.97321e-05
19	5	0.00100531	0.000398176
19	6	-0.000610232	-0.00057014
19	7	0.000414763	0.000407685
19	8	-0.000441706	-0.000103504
19	9	0.000283438	-5.15964e-05
19	10	-2.56774e-05	1.84626e-05
19	11	-2.59502e-06	8.97442e-05
19	12	-8.40972e-05	-0.000145373
19	13	5.55715e-05	9.88906e-05
19	14	2.29341e-05	1.91087e-05
19	15	-4.07349e-05	-0.000138567
19	16	3.03808e-05	0.000164241
19	17	-2.3044e-05	-9.45723e-05
19	18	5.96144e-06	2.74746e-05
19	19	1.23021e-05	-2.63431e-06
19	20	-1.69566e-05	-5.35682e-06
19	21	1.06582e-05	5.46933e-06
19	22	-8.81526e-06	-1.38732e-05
19	23	1.9274e-05	4.45157e-05
19	24	-2.72718e-05	-6.35243e-05
19	25	2.19277e-05	5.0008e-05
20	1	-2.82882e-05	-1.44109e-05
20	2	0.000103876	0.000108769
20	3	-0.000129475	-0.000252567
20	4	-6.18992e-05	0.000319677
20	5	0.000374557	-0.000262815
20	6	-0.000562027	0.0001141
20	7	0.000504802	7.94587e-05
20	8	-0.000229778	-0.000216244
20	9	-5.86369e-05	0.000170577
20	10	0.000195162	-1.94291e-05
20	11	-0.000224176	-4.78883e-05
20	12	0.000202828	3.19336e-05
20	13	-0.000134176	-2.36032e-05
20	14	5.6106e-05	4.26931e-05
20	15	-2.45896e-05	-7.31102e-05
20	16	3.74016e-05	8.60952e-05
20	17	-4.61758e-05	-6.05272e-05
20	18	2.65873e-05	1.81139e-05
20	19	-1.5817e-06	5.89809e-06
20	20	-6.28976e-06	-8.50402e-06
20	21	1.71805e-06	7.36804e-06
20	22	1.58206e-06	-7.76254e-06
20	23	3.13805e-07	5.37737e-06
20	24	-1.88025e-06	-2.62233e-06
20	25	9.56615e-07	2.30415e-06


==> anc/Ank_modes_avg_states/Glauber_b0/Amn_Mode9_b0_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0184318	0
0	2	-0.0318747	0
0	3	0.0215698	0
0	4	0.0187306	0
0	5	-0.0528059	0
0	6	0.0497381	0
0	7	-0.0240831	0
0	8	0.0055016	0
0	9	-0.00070923	0
0	10	-0.000576493	0
0	11	0.00396355	0
0	12	-0.00620761	0
0	13	0.00443212	0
0	14	-0.000802261	0
0	15	-0.00107279	0
0	16	0.000765487	0
0	17	-0.000247076	0
0	18	0.000286587	0
0	19	-0.000370362	0
0	20	0.000272315	0
0	21	-0.000144217	0
0	22	0.000104994	0
0	23	-7.99637e-05	0
0	24	2.35576e-05	0
0	25	1.5104e-06	0
1	1	-0.512471	-0.243276
1	2	2.3128	1.09553
1	3	-2.76244	-1.30887
1	4	-0.11097	-0.0493621
1	5	3.59504	1.69707
1	6	-4.57714	-2.16298
1	7	3.32297	1.57251
1	8	-1.6511	-0.784607
1	9	0.568175	0.273763
1	10	-0.118313	-0.0596195
1	11	0.00952218	0.00525354
1	12	-0.00154156	0.000289395
1	13	0.0015151	-0.000206247
1	14	0.000548306	0.000468817
1	15	-0.000614412	-0.00028751
1	16	-0.000476575	0.000220152
1	17	0.00075391	-0.000541834
1	18	-0.000667677	0.000411482
1	19	0.00108278	0.000331809
1	20	-0.0014305	-0.000805477
1	21	0.00113482	0.000669641
1	22	-0.000540316	-0.000338609
1	23	0.00014219	0.000128117
1	24	2.24876e-06	-5.07101e-05
1	25	-4.3534e-05	2.27608e-05
2	1	-0.00186091	0.00905636
2	2	0.00179357	-0.0176409
2	3	0.00184052	0.0149621
2	4	-0.00277177	-0.00160522
2	5	-0.0049264	-0.0109365
2	6	0.015123	0.014093
2	7	-0.0174685	-0.00925807
2	8	0.0114299	0.00254487
2	9	-0.00389904	0.00170457
2	10	-0.000398197	-0.00296007
2	11	0.0013956	0.00275831
2	12	-0.000872615	-0.00186817
2	13	0.000181211	0.000613887
2	14	0.000241157	2.9939e-05
2	15	-0.000460231	0.000189448
2	16	0.000511298	-0.000394873
2	17	-0.000319797	0.000137041
2	18	3.34831e-05	0.000154591
2	19	5.62376e-05	-0.000151114
2	20	3.46478e-05	2.91718e-05
2	21	-0.000109376	3.58555e-05
2	22	0.000105761	-5.91479e-05
2	23	-6.07562e-05	5.80503e-05
2	24	2.38031e-05	-3.71327e-05
2	25	-1.58527e-05	1.85635e-05
3	1	-0.00450455	-0.000783546
3	2	0.00945975	-0.000538948
3	3	-0.00971931	0.003974
3	4	0.00418274	-0.00494673
3	5	0.00346763	0.00241576
3	6	-0.0067088	0.000156628
3	7	0.00425541	-0.00122796
3	8	-0.00156486	0.00158822
3	9	0.00124943	-0.00147657
3	10	-0.00119481	0.000816429
3	11	0.000398269	5.28729e-05
3	12	0.000291126	-0.000616807
3	13	-0.000670032	0.000673998
3	14	0.000986044	-0.000648758
3	15	-0.000922773	0.000630524
3	16	0.000427361	-0.000336754
3	17	-0.000135789	0.000144066
3	18	0.000334207	-0.000321345
3	19	-0.000590779	0.000403117
3	20	0.000519168	-0.000216724
3	21	-0.000207127	6.27336e-05
3	22	-2.36925e-05	-2.23981e-05
3	23	3.95481e-05	-5.31826e-06
3	24	1.60216e-05	2.60482e-05
3	25	-2.23056e-05	-1.61929e-05
4	1	-0.000305759	-0.00375668
4	2	-0.000618304	0.0119987
4	3	0.00566224	-0.0215596
4	4	-0.0134044	0.0272054
4	5	0.017516	-0.0251958
4	6	-0.015482	0.0172989
4	7	0.0108636	-0.00944156
4	8	-0.00683665	0.00441596
4	9	0.00366477	-0.000705798
4	10	-0.00129843	-0.00189355
4	11	0.000413164	0.00182021
4	12	-0.000764718	-7.3156e-05
4	13	0.000969444	-0.000695059
4	14	-0.000523175	0.000253086
4	15	0.0002334	4.78911e-05
4	16	-0.000382438	-2.22469e-05
4	17	0.000332819	6.09736e-05
4	18	5.18146e-05	-5.25745e-05
4	19	-0.000285327	-6.57399e-05
4	20	0.000206744	0.000123495
4	21	-5.63287e-05	-0.000113233
4	22	-6.87031e-07	0.000101903
4	23	4.31528e-06	-5.08112e-05
4	24	-6.13075e-06	-1.78848e-05
4	25	-9.87999e-06	2.18283e-05
5	1	-0.000233827	-0.00159397
5	2	0.00183866	0.00482473
5	3	-0.00594234	-0.00597636
5	4	0.0104224	0.00190416
5	5	-0.0109137	0.0040473
5	6	0.00655139	-0.00607766
5	7	-0.000483659	0.00401118
5	8	-0.00388239	-0.00196223
5	9	0.00468397	0.00198771
5	10	-0.00293616	-0.00280064
5	11	0.00134994	0.00256752
5	12	-0.000836606	-0.00153415
5	13	0.000638039	0.000901323
5	14	-0.000399212	-0.000557428
5	15	0.00036691	0.000185013
5	16	-0.000734018	-0.000245205
5	17	0.00125368	0.000655619
5	18	-0.0014316	-0.000781357
5	19	0.00112743	0.000551006
5	20	-0.000622298	-0.00026998
5	21	0.000237018	9.15269e-05
5	22	-9.29699e-05	-3.43279e-05
5	23	8.5216e-05	3.7286e-05
5	24	-7.7547e-05	-2.17283e-05
5	25	4.07874e-05	-1.41126e-05
6	1	-1.99417e-05	0.000387792
6	2	-0.00164172	-7.08495e-05
6	3	0.00468774	-0.00260672
6	4	-0.00508472	0.00537295
6	5	0.0018859	-0.00399921
6	6	0.000756321	-0.000740517
6	7	-0.000604848	0.00431924
6	8	-0.000696489	-0.00453747
6	9	0.00191168	0.00243434
6	10	-0.00254638	-0.000128403
6	11	0.00169414	-0.000753932
6	12	0.00011817	0.000364879
6	13	-0.00110665	6.57587e-05
6	14	0.000806759	-4.86861e-05
6	15	-0.000205399	-0.000131067
6	16	2.84013e-05	0.000106862
6	17	-0.000131053	0.00010074
6	18	0.000130822	-0.000143095
6	19	-5.49191e-06	2.78259e-05
6	20	-4.97077e-05	1.235e-05
6	21	1.94608e-05	4.39347e-06
6	22	-1.3572e-05	5.53441e-06
6	23	3.29244e-05	-1.58441e-05
6	24	-2.6035e-05	9.6081e-06
6	25	1.14368e-05	-1.11728e-05
7	1	0.000445372	-1.86055e-05
7	2	-0.00205572	1.66004e-05
7	3	0.00436863	0.000558138
7	4	-0.0055348	-0.00113088
7	5	0.00505521	-0.000244363
7	6	-0.00436034	0.00255146
7	7	0.00405177	-0.00231555
7	8	-0.00332658	0.000315833
7	9	0.00196448	-0.0003327
7	10	-0.000841347	0.00182459
7	11	0.00053375	-0.00175421
7	12	-0.00057455	0.000457465
7	13	0.000539696	5.69124e-05
7	14	-0.000598444	0.000295215
7	15	0.000553644	-0.000504862
7	16	-0.000144867	0.000267969
7	17	-0.000198958	5.26379e-05
7	18	0.000174969	-0.000179656
7	19	-2.9712e-05	0.000129742
7	20	-4.51936e-05	-2.50509e-05
7	21	6.37946e-05	-3.79837e-05
7	22	-5.1929e-05	5.58274e-05
7	23	2.79791e-05	-5.97784e-05
7	24	-6.58208e-06	4.59655e-05
7	25	-9.21511e-06	-1.51744e-05
8	1	-0.000354716	2.80895e-05
8	2	0.00135656	-0.000142726
8	3	-0.00266651	4.93728e-05
8	4	0.00323345	0.000755884
8	5	-0.00225765	-0.00172476
8	6	0.000559158	0.00157266
8	7	0.000252765	-0.000496078
8	8	-7.36562e-05	-0.000429448
8	9	-1.26628e-05	0.000916569
8	10	-0.000328623	-0.000907144
8	11	0.000408174	0.000523675
8	12	0.000104265	-0.000261945
8	13	-0.000535593	0.000255721
8	14	0.000414285	-0.000226682
8	15	-0.000138913	4.19953e-05
8	16	7.11892e-05	0.000125185
8	17	-9.75371e-05	-8.51567e-05
8	18	6.91663e-05	-4.19781e-05
8	19	-1.93152e-05	6.08586e-05
8	20	4.08802e-06	-2.19024e-05
8	21	-9.97975e-06	2.38579e-05
8	22	9.28764e-06	-3.97696e-05
8	23	5.92551e-06	2.4087e-05
8	24	-1.78443e-05	5.24609e-06
8	25	9.45642e-06	-1.12388e-05
9	1	0.000176293	0.00014666
9	2	-0.000954919	-0.000535026
9	3	0.00200485	0.000458582
9	4	-0.0025171	0.000931706
9	5	0.00238203	-0.00269343
9	6	-0.00149238	0.0026967
9	7	-0.00020697	-0.000624759
9	8	0.00173278	-0.00145594
9	9	-0.00202687	0.00196
9	10	0.00139036	-0.00125693
9	11	-0.000883118	0.000471697
9	12	0.000750231	-0.000192776
9	13	-0.000504908	0.00012627
9	14	-0.000117985	-6.41868e-06
9	15	0.000822332	0.000124914
9	16	-0.0011013	-0.000414192
9	17	0.000872121	0.000402898
9	18	-0.000482422	-0.00016256
9	19	0.000222204	6.26993e-05
9	20	-0.000118381	-8.91601e-05
9	21	7.16638e-05	8.42419e-05
9	22	-3.6648e-05	-5.91877e-05
9	23	2.35972e-05	4.57194e-05
9	24	-2.14729e-05	-2.85161e-05
9	25	1.34672e-05	1.10417e-05
10	1	-9.18277e-05	2.22073e-05
10	2	0.00037186	0.000162727
10	3	-0.000626743	-0.000438354
10	4	0.000196327	0.000131187
10	5	0.00101832	0.000602119
10	6	-0.00175283	-0.00098608
10	7	0.000962928	0.000867135
10	8	0.000546342	-0.000451701
10	9	-0.00127463	0.000162834
10	10	0.000923996	-0.000419143
10	11	-0.000348008	0.00090217
10	12	0.000148691	-0.000971657
10	13	-0.000121633	0.000533409
10	14	-2.54432e-06	-8.63046e-06
10	15	0.000107392	-0.000185133
10	16	-8.39067e-05	7.70103e-05
10	17	3.24255e-06	7.31685e-06
10	18	4.86514e-05	1.85776e-05
10	19	-4.19428e-05	-2.0605e-05
10	20	1.79902e-05	-1.32093e-05
10	21	-1.34204e-05	1.46656e-05
10	22	8.5383e-06	7.74036e-06
10	23	5.13463e-06	-1.67773e-05
10	24	-1.14546e-05	7.45443e-06
10	25	7.69289e-06	4.97453e-06
11	1	0.000193556	7.83601e-05
11	2	-0.000712847	-0.000195492
11	3	0.000985432	0.000306285
11	4	-0.000271105	-0.000419032
11	5	-0.000829735	0.000349871
11	6	0.00103934	-0.000174433
11	7	-0.000586256	0.000380681
11	8	0.000576231	-0.000889284
11	9	-0.00079108	0.00104646
11	10	0.00040224	-0.000706385
11	11	0.000343919	0.000215118
11	12	-0.000764648	0.000136034
11	13	0.000726195	-0.000159891
11	14	-0.000417157	-6.59828e-05
11	15	0.000121131	0.000210476
11	16	-7.43029e-05	-0.000145224
11	17	0.000171928	1.77625e-05
11	18	-0.000158513	5.32015e-05
11	19	2.40816e-05	-5.64984e-05
11	20	5.04028e-05	3.41885e-05
11	21	-1.55128e-05	-2.51422e-05
11	22	-2.17791e-05	2.27938e-05
11	23	1.48284e-05	-1.26094e-05
11	24	-1.59513e-06	5.29772e-07
11	25	1.54343e-05	-2.35e-06
12	1	1.23682e-05	3.82919e-05
12	2	-0.000307436	-0.000280071
12	3	0.000997755	0.000680612
12	4	-0.00142252	-0.000607923
12	5	0.000958246	-0.000127222
12	6	8.68285e-05	0.0006496
12	7	-0.00104422	-0.000442856
12	8	0.00144296	-0.000187795
12	9	-0.00118208	0.00089741
12	10	0.000554393	-0.0012012
12	11	2.83156e-05	0.000755757
12	12	-0.000237289	-6.65522e-05
12	13	8.28259e-05	-0.000199387
12	14	5.00126e-05	9.70409e-05
12	15	3.36849e-05	4.88356e-06
12	16	-0.00011545	6.23978e-07
12	17	4.31105e-05	-3.85181e-05
12	18	5.48301e-05	4.29139e-05
12	19	-7.13566e-05	-1.17272e-05
12	20	4.11155e-05	-9.00247e-06
12	21	-1.53994e-05	1.13912e-05
12	22	6.57692e-06	-1.97102e-05
12	23	-9.37976e-06	2.46078e-05
12	24	1.4536e-05	-1.17127e-05
12	25	-1.31638e-05	-3.88931e-06
13	1	6.59849e-05	-0.00013054
13	2	-0.000578459	0.000513923
13	3	0.00140737	-0.000807295
13	4	-0.00139253	0.000482261
13	5	0.000381381	0.0002468
13	6	6.43168e-05	-0.000531319
13	7	0.000596321	0.000114038
13	8	-0.00109768	0.000269875
13	9	0.000710824	-0.000118831
13	10	-2.88283e-05	-0.000113328
13	11	-0.000388398	-1.54542e-05
13	12	0.000458854	0.000254692
13	13	-0.000208901	-0.000202157
13	14	-0.00012365	-6.99125e-05
13	15	0.000260817	0.000226787
13	16	-0.00026131	-0.000205571
13	17	0.000248801	0.000152738
13	18	-0.000190203	-0.000116597
13	19	9.47339e-05	6.72557e-05
13	20	-3.23888e-05	-2.27242e-05
13	21	1.32443e-05	1.35938e-05
13	22	-7.7109e-06	-2.27959e-05
13	23	1.36296e-06	2.17872e-05
13	24	1.1906e-05	-5.94928e-06
13	25	-1.7301e-05	-4.14071e-06
14	1	2.04886e-05	9.23167e-05
14	2	-3.19829e-05	-0.000365692
14	3	0.000136471	0.000439843
14	4	-0.00033045	0.000232168
14	5	0.00025438	-0.00135435
14	6	8.71632e-05	0.00180573
14	7	-0.000239389	-0.00110689
14	8	0.000102691	9.53725e-05
14	9	6.82315e-05	0.000300877
14	10	-7.81488e-05	-0.000192237
14	11	-2.20623e-05	5.44662e-05
14	12	7.47493e-06	6.04598e-05
14	13	9.75266e-05	-0.00014785
14	14	-0.000101883	9.29762e-05
14	15	4.86329e-05	5.51266e-05
14	16	-4.19972e-05	-0.000129592
14	17	2.13507e-05	8.27712e-05
14	18	4.15037e-05	-1.84229e-05
14	19	-6.25659e-05	-2.47097e-06
14	20	2.85727e-05	-2.36381e-06
14	21	-2.12047e-06	1.44564e-05
14	22	-6.28144e-06	-1.51991e-05
14	23	9.93308e-06	5.60705e-06
14	24	-4.63749e-06	-4.42585e-06
14	25	-9.55585e-07	8.64066e-06
15	1	-4.44942e-05	4.43252e-05
15	2	0.000177535	-0.000126364
15	3	-0.000268685	0.00017292
15	4	0.000104206	-0.000118102
15	5	0.000102548	-3.7985e-05
15	6	-2.25108e-05	8.94999e-05
15	7	-0.000211688	0.000131896
15	8	0.00046439	-0.00029167
15	9	-0.000736829	9.53015e-05
15	10	0.000722704	0.000126964
15	11	-0.000293565	-0.000183775
15	12	-0.000109565	0.000273368
15	13	0.000232472	-0.000300989
15	14	-0.000251325	0.000146269
15	15	0.000237305	-2.11465e-05
15	16	-0.000121242	6.5317e-06
15	17	-2.86424e-05	8.82653e-06
15	18	8.20875e-05	-3.84534e-05
15	19	-4.19105e-05	4.86317e-05
15	20	-2.38256e-06	-4.20089e-05
15	21	9.95013e-06	2.54675e-05
15	22	-1.57273e-06	-9.95394e-06
15	23	1.21908e-05	6.61156e-07
15	24	-5.11228e-05	1.61661e-05
15	25	7.86732e-05	-3.43553e-05
16	1	0.000138079	-3.49244e-05
16	2	-0.000598297	0.000266128
16	3	0.0011922	-0.000595531
16	4	-0.00150963	0.000610043
16	5	0.00152265	-0.000344476
16	6	-0.0012057	0.00031241
16	7	0.000314743	-0.000669167
16	8	0.000605737	0.00087399
16	9	-0.000638516	-0.000487991
16	10	1.79103e-05	-3.74756e-05
16	11	0.000372912	0.000143309
16	12	-0.000284524	1.11954e-05
16	13	7.90176e-05	-7.4859e-05
16	14	-3.77803e-05	1.705e-05
16	15	7.43665e-05	5.46668e-05
16	16	-7.38808e-05	-7.71627e-05
16	17	6.50819e-05	6.17897e-05
16	18	-5.48353e-05	-4.525e-05
16	19	2.97626e-05	2.82016e-05
16	20	-8.83617e-06	-9.03014e-06
16	21	-2.98568e-06	-3.04969e-06
16	22	1.0695e-05	5.68739e-06
16	23	-1.15127e-05	-7.77129e-07
16	24	7.34332e-06	-4.9017e-07
16	25	-2.66987e-06	-5.20715e-06
17	1	-2.71232e-05	5.60111e-05
17	2	0.000157261	-0.000137318
17	3	-0.000394941	7.32064e-05
17	4	0.000409219	0.000127458
17	5	-1.24012e-05	-7.5312e-05
17	6	-0.000312594	-0.000328704
17	7	0.000148618	0.000569916
17	8	0.000218275	-0.000462938
17	9	-0.000332291	0.000322906
17	10	0.000163974	-0.000219371
17	11	-3.34673e-05	8.7962e-05
17	12	7.58558e-05	2.45866e-07
17	13	-9.26103e-05	-1.85428e-05
17	14	-2.25593e-05	-2.93155e-07
17	15	0.000131326	2.57879e-05
17	16	-0.000126717	-3.35306e-05
17	17	6.33414e-05	1.96682e-05
17	18	-1.72373e-05	-5.71321e-06
17	19	-6.43823e-06	4.29802e-06
17	20	1.76528e-05	-6.15821e-07
17	21	-1.3071e-05	-1.04605e-05
17	22	1.26597e-05	1.73833e-05
17	23	-3.24709e-05	-1.73347e-05
17	24	2.36457e-05	5.64982e-06
17	25	4.64902e-05	2.57048e-05
18	1	6.75653e-07	-7.55258e-05
18	2	-5.1566e-05	0.000174594
18	3	0.000189007	-5.80627e-05
18	4	-0.00036955	-0.00028148
18	5	0.000371964	0.000507246
18	6	-3.21153e-05	-0.000549304
18	7	-0.00047145	0.000654153
18	8	0.000648858	-0.000688894
18	9	-0.000258293	0.000408593
18	10	-0.000179983	-5.59712e-05
18	11	0.000173798	-7.88088e-05
18	12	1.00199e-05	8.21711e-06
18	13	-2.8898e-05	0.000101799
18	14	-5.18153e-05	-0.000109139
18	15	7.69623e-05	4.36008e-05
18	16	-3.49584e-05	-1.43621e-05
18	17	-9.35329e-06	3.14079e-05
18	18	2.66892e-05	-3.80095e-05
18	19	-2.41913e-05	1.99786e-05
18	20	7.30911e-06	-4.12922e-06
18	21	9.8977e-06	-4.95713e-07
18	22	-1.21869e-05	2.64963e-06
18	23	4.15199e-06	-5.75731e-06
18	24	-1.8448e-07	6.24863e-06
18	25	1.99031e-06	-1.38405e-06
19	1	-1.54325e-05	2.7896e-05
19	2	-3.32463e-06	-0.000101885
19	3	3.69556e-05	0.000125563
19	4	7.9291e-05	-0.000106941
19	5	-0.000293208	0.000215821
19	6	0.000230203	-0.000329785
19	7	0.000118004	0.000220446
19	8	-0.000283415	3.73548e-06
19	9	0.000142203	-6.99727e-05
19	10	2.20632e-05	-8.85267e-05
19	11	-4.16822e-05	0.000207066
19	12	-2.97912e-05	-0.000140304
19	13	5.6408e-05	5.17729e-05
19	14	2.15239e-05	-3.93296e-05
19	15	-0.000111929	5.25552e-05
19	16	0.000116086	-5.04022e-05
19	17	-6.35013e-05	3.32531e-05
19	18	2.26364e-05	-1.49931e-05
19	19	-4.32597e-06	2.09224e-06
19	20	1.57382e-06	1.67983e-06
19	21	-1.15334e-05	2.44364e-06
19	22	5.07324e-06	-3.80914e-07
19	23	2.90624e-05	-1.51251e-05
19	24	-5.39216e-05	2.98118e-05
19	25	4.95345e-05	-2.98176e-05
20	1	-1.16959e-05	1.04201e-05
20	2	2.79152e-05	-6.34143e-05
20	3	-2.51655e-06	0.000189617
20	4	-0.00014595	-0.000302876
20	5	0.000339235	0.00022045
20	6	-0.000338341	6.16783e-05
20	7	9.76212e-05	-0.000250426
20	8	0.000131881	0.000196217
20	9	-0.000212173	-0.000103715
20	10	0.000216072	7.59883e-05
20	11	-0.000116325	-3.24989e-05
20	12	-8.98561e-05	3.52633e-06
20	13	0.00019323	-3.8348e-05
20	14	-0.000111799	7.05424e-05
20	15	1.42942e-05	-5.85826e-05
20	16	6.45721e-06	2.37724e-05
20	17	3.82384e-06	9.17379e-06
20	18	-9.99924e-06	-2.18586e-05
20	19	8.55486e-06	1.69782e-05
20	20	-9.3688e-07	-9.20723e-06
20	21	-6.9405e-06	4.41167e-06
20	22	8.98012e-06	-2.21634e-06
20	23	-6.7209e-06	1.6738e-06
20	24	3.89918e-06	-2.32337e-06
20	25	-9.10386e-07	1.64765e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_AvState_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	32.4222	0
0	2	-33.7957	0
0	3	20.6883	0
0	4	-7.77306	0
0	5	1.41653	0
0	6	0.0631434	0
0	7	-0.0113681	0
0	8	-0.0616357	0
0	9	0.0194116	0
0	10	0.0214931	0
0	11	-0.031454	0
0	12	0.0227992	0
0	13	-0.00955349	0
0	14	0.000488482	0
0	15	0.00291508	0
0	16	-0.00313162	0
0	17	0.00213951	0
0	18	-0.00094325	0
0	19	0.000202552	0
0	20	-2.33524e-05	0
0	21	9.33864e-05	0
0	22	-0.000145244	0
0	23	0.000114267	0
0	24	-7.34092e-05	0
0	25	0.000104623	0
1	1	0.00023225	0.000167941
1	2	-0.000409929	-0.000533968
1	3	-5.51433e-05	0.000364336
1	4	0.00109876	0.000439233
1	5	-0.00187864	-0.000752113
1	6	0.00214276	0.000244085
1	7	-0.00205862	6.99535e-05
1	8	0.00159261	0.000316653
1	9	-0.000932262	-0.000678994
1	10	0.000419275	0.00033001
1	11	-0.000217214	0.00051655
1	12	0.000281739	-0.00117054
1	13	-0.000423626	0.00120911
1	14	0.000483366	-0.000824814
1	15	-0.000411467	0.000440286
1	16	0.000236727	-0.000208646
1	17	-5.57352e-05	0.000100131
1	18	-3.10308e-05	-9.74694e-05
1	19	2.5377e-05	0.000144409
1	20	-2.42945e-06	-0.000147807
1	21	-8.47577e-06	9.14269e-05
1	22	3.08802e-05	-3.73269e-05
1	23	-6.0521e-05	2.06122e-05
1	24	6.61412e-05	-1.88584e-05
1	25	-4.51092e-05	8.81393e-06
2	1	-2.30128	-0.00115058
2	2	4.38418	0.00199085
2	3	-4.11762	-0.00131422
2	4	2.18579	-0.000229191
2	5	-0.571648	0.00121233
2	6	0.0145771	-0.0014073
2	7	-0.0106743	0.00135437
2	8	0.0376601	-0.00114463
2	9	-0.00126592	0.000677588
2	10	-0.0276757	-0.000181486
2	11	0.0254209	-9.09695e-05
2	12	-0.0112521	0.000135287
2	13	0.000989092	-9.12353e-05
2	14	0.00252576	0.000121788
2	15	-0.00218692	-0.000239304
2	16	0.00108244	0.000290082
2	17	-0.000419261	-0.000216831
2	18	9.20619e-05	0.00012498
2	19	6.94281e-05	-8.47155e-05
2	20	-8.12672e-05	6.65021e-05
2	21	1.4416e-05	-4.48937e-05
2	22	5.1282e-05	2.91622e-05
2	23	-7.39657e-05	-2.45331e-05
2	24	3.10617e-05	2.01299e-05
2	25	3.43715e-05	-7.68232e-06
3	1	0.000866911	-0.000633462
3	2	-0.00180575	0.00147526
3	3	0.00126555	-0.00160296
3	4	0.000580973	0.000896448
3	5	-0.00196017	7.44155e-05
3	6	0.00227558	-0.000850076
3	7	-0.002285	0.00121577
3	8	0.00224497	-0.0012932
3	9	-0.00193044	0.00126494
3	10	0.00149789	-0.00109883
3	11	-0.00113218	0.000803664
3	12	0.000718867	-0.000517514
3	13	-0.000270794	0.00031255
3	14	-9.2373e-06	-0.000161222
3	15	8.57365e-05	7.37454e-05
3	16	-7.03719e-05	-9.53534e-05
3	17	6.27225e-06	0.000178416
3	18	8.2841e-05	-0.000212001
3	19	-0.000122955	0.00015533
3	20	9.18712e-05	-6.45684e-05
3	21	-4.98025e-05	1.11682e-05
3	22	3.43115e-05	-1.23073e-05
3	23	-2.16504e-05	3.34845e-05
3	24	-1.56698e-06	-3.7682e-05
3	25	1.4934e-05	2.27714e-05
4	1	0.210548	0.000381919
4	2	-0.553498	-0.00109744
4	3	0.697643	0.00158332
4	4	-0.514509	-0.00158096
4	5	0.237381	0.00150741
4	6	-0.0846492	-0.00159493
4	7	0.0436927	0.00133852
4	8	-0.0225017	-0.00052716
4	9	-0.00369657	-0.000102345
4	10	0.0168414	7.01141e-05
4	11	-0.0132497	0.000149726
4	12	0.0047088	-7.6301e-05
4	13	0.000629705	-0.000185828
4	14	-0.00212005	0.000340088
4	15	0.00154969	-0.000293591
4	16	-0.000487911	0.000156864
4	17	-0.000130624	-6.70279e-05
4	18	0.000193478	4.98896e-05
4	19	-5.7045e-05	-4.60632e-05
4	20	-2.49565e-05	3.23275e-05
4	21	3.72362e-05	-2.43295e-05
4	22	-5.97486e-05	1.94842e-05
4	23	0.000126029	-1.20483e-05
4	24	-0.000156998	7.44557e-06
4	25	7.61837e-05	-8.57765e-06
5	1	-4.88929e-05	0.000114851
5	2	-3.82096e-05	-0.000440625
5	3	0.000559542	0.000663438
5	4	-0.00128098	-0.000482333
5	5	0.00157593	0.00017466
5	6	-0.0015535	-0.000140362
5	7	0.00167448	0.00043021
5	8	-0.00170791	-0.000742728
5	9	0.00123857	0.000718579
5	10	-0.000458265	-0.000399704
5	11	-9.63949e-05	0.000168655
5	12	0.000216271	-0.000133338
5	13	-0.000146193	9.91567e-05
5	14	0.000100077	-3.66817e-05
5	15	-6.78907e-05	5.39439e-05
5	16	3.75724e-05	-0.00010696
5	17	-2.852e-05	8.2644e-05
5	18	2.30059e-05	4.05076e-07
5	19	1.96402e-06	-5.78072e-05
5	20	-3.50576e-05	5.91982e-05
5	21	5.05681e-05	-2.83962e-05
5	22	-4.55322e-05	1.79168e-06
5	23	3.21519e-05	5.28476e-06
5	24	-1.671e-05	-8.45058e-07
5	25	3.08012e-06	-3.12937e-06
6	1	-0.0117004	0.000131109
6	2	0.0399541	-0.000545926
6	3	-0.0667998	0.000884752
6	4	0.0729284	-0.000760897
6	5	-0.0640716	0.000562444
6	6	0.0530646	-0.000587408
6	7	-0.0389211	0.000549884
6	8	0.0186765	-0.000443216
6	9	-0.000131031	0.000470341
6	10	-0.00770069	-0.000437977
6	11	0.00575821	0.000186158
6	12	-0.0012106	6.64571e-05
6	13	-0.00132623	-0.000121491
6	14	0.00172249	3.99995e-05
6	15	-0.00124342	7.39882e-06
6	16	0.000615769	4.40389e-05
6	17	-0.000146527	-0.000114395
6	18	-3.67344e-05	0.000133324
6	19	1.61473e-05	-0.000114675
6	20	4.86186e-05	8.55888e-05
6	21	-7.21756e-05	-5.52227e-05
6	22	3.61613e-05	3.45874e-05
6	23	2.50826e-05	-2.94704e-05
6	24	-4.55886e-05	3.05133e-05
6	25	2.41483e-05	-2.74452e-05
7	1	6.06112e-05	-5.70681e-05
7	2	-7.52498e-05	0.000296775
7	3	-0.000147473	-0.000657774
7	4	0.000458693	0.000768614
7	5	-0.000487573	-0.000495782
7	6	0.000248942	0.000103419
7	7	-5.0997e-05	0.000114697
7	8	3.3097e-05	-4.61235e-05
7	9	-0.000115389	-0.000123828
7	10	0.00018719	0.000143123
7	11	-0.000187514	-3.1932e-05
7	12	0.00010108	-9.7124e-05
7	13	1.87172e-05	0.000259812
7	14	-9.68878e-05	-0.000431216
7	15	9.4982e-05	0.000490194
7	16	-3.91423e-05	-0.000398334
7	17	-2.85821e-06	0.000245543
7	18	-3.28768e-08	-0.000136716
7	19	2.57257e-05	9.38718e-05
7	20	-4.09121e-05	-7.16387e-05
7	21	3.77419e-05	3.90987e-05
7	22	-2.89884e-05	-7.44783e-06
7	23	2.10262e-05	-8.41451e-06
7	24	-1.28103e-05	1.22927e-05
7	25	5.94766e-06	-1.20312e-05
8	1	-0.0018008	3.2783e-05
8	2	0.00731193	-7.43636e-05
8	3	-0.0129749	7.60945e-05
8	4	0.0103045	-8.22142e-05
8	5	0.00280469	0.000108813
8	6	-0.0164922	-0.00012637
8	7	0.0195634	0.000252795
8	8	-0.0117903	-0.000534387
8	9	0.00178753	0.000704814
8	10	0.00335911	-0.000544073
8	11	-0.00299696	0.000202289
8	12	0.000474888	3.86291e-05
8	13	0.00113452	-6.57051e-05
8	14	-0.00120454	-3.02344e-05
8	15	0.000701431	0.000113368
8	16	-0.000367433	-0.000142003
8	17	0.000240519	0.00012638
8	18	-0.000172866	-7.58678e-05
8	19	0.000112244	2.31857e-05
8	20	-8.0531e-05	-5.95384e-07
8	21	0.00010268	2.81973e-06
8	22	-0.000123854	-8.22951e-06
8	23	6.5078e-05	7.74787e-06
8	24	1.10976e-05	-2.91053e-06
8	25	2.80083e-05	-3.15096e-06
9	1	1.33989e-05	4.22396e-05
9	2	5.94955e-05	-0.000197415
9	3	-0.000290187	0.000526486
9	4	0.000496078	-0.000870835
9	5	-0.000475192	0.000877586
9	6	0.000345437	-0.000455007
9	7	-0.000200933	-8.56018e-05
9	8	-8.73913e-05	0.000356635
9	9	0.000443668	-0.000270458
9	10	-0.000597809	7.30837e-05
9	11	0.000497129	2.07738e-05
9	12	-0.000300648	-2.79176e-05
9	13	0.000144706	2.12123e-05
9	14	-6.37997e-05	-1.21512e-05
9	15	3.20292e-05	-8.55253e-06
9	16	-5.77403e-06	3.21662e-05
9	17	-3.13045e-05	-3.85561e-05
9	18	4.73543e-05	2.64476e-05
9	19	-2.58595e-05	-1.12384e-05
9	20	-2.42283e-06	-1.4287e-06
9	21	1.10622e-05	1.40117e-05
9	22	-2.29034e-06	-2.15197e-05
9	23	-8.26464e-06	1.64693e-05
9	24	9.78441e-06	-3.65824e-06
9	25	-4.74932e-06	-5.23286e-06
10	1	0.000853419	3.30363e-05
10	2	-0.00423542	-0.000149905
10	3	0.0094786	0.000314014
10	4	-0.0115832	-0.000419477
10	5	0.00665883	0.000409101
10	6	0.00190859	-0.000310138
10	7	-0.00686771	0.000143193
10	8	0.00559405	0.000158754
10	9	-0.0016089	-0.000538952
10	10	-0.000969628	0.000733872
10	11	0.00117955	-0.000611264
10	12	-0.000283279	0.000322758
10	13	-0.000387605	-9.40527e-05
10	14	0.000429902	1.36696e-05
10	15	-0.000173114	-7.03555e-06
10	16	1.0363e-05	-2.47725e-06
10	17	-1.58816e-05	1.5345e-05
10	18	7.8688e-05	-1.84883e-05
10	19	-0.000119645	1.59432e-05
10	20	0.000106958	-1.11771e-05
10	21	-5.07203e-05	3.37519e-06
10	22	8.88109e-06	5.69387e-06
10	23	-2.98623e-06	-1.09075e-05
10	24	-2.49124e-06	1.06438e-05
10	25	1.32635e-06	-6.62496e-06
11	1	1.84504e-05	7.94819e-06
11	2	-0.000100324	-1.97161e-05
11	3	0.000265684	-1.69879e-05
11	4	-0.000448103	0.000148162
11	5	0.000539458	-0.000325219
11	6	-0.000505727	0.000424186
11	7	0.000405904	-0.00036713
11	8	-0.000291378	0.000226324
11	9	0.000182429	-0.000107846
11	10	-9.37665e-05	-8.02646e-06
11	11	2.22452e-05	0.000136574
11	12	3.39496e-05	-0.000186227
11	13	-5.7379e-05	0.000119158
11	14	5.87943e-05	-2.02686e-05
11	15	-6.73864e-05	-2.15068e-05
11	16	6.63146e-05	4.48074e-06
11	17	-3.31769e-05	1.97995e-05
11	18	-8.29292e-06	-2.35718e-05
11	19	2.91894e-05	1.66293e-05
11	20	-2.79432e-05	-1.28313e-05
11	21	1.58281e-05	1.01708e-05
11	22	-4.595e-06	-3.46049e-06
11	23	1.96557e-06	-3.78838e-06
11	24	-4.95353e-06	5.57911e-06
11	25	5.52075e-06	-1.58577e-06
12	1	-0.000205179	3.53662e-06
12	2	0.00118012	-1.06864e-05
12	3	-0.00309185	3.18877e-05
12	4	0.00459362	-5.96526e-05
12	5	-0.0037371	3.72733e-05
12	6	0.000641614	7.22359e-05
12	7	0.00207979	-0.000225704
12	8	-0.00244246	0.000332018
12	9	0.00125239	-0.000317388
12	10	-0.000365606	0.000225708
12	11	0.000337331	-0.000157583
12	12	-0.000551974	0.000128195
12	13	0.000522985	-9.2626e-05
12	14	-0.000305326	3.98274e-05
12	15	0.00011574	-5.59236e-06
12	16	-3.88513e-05	1.24747e-05
12	17	3.77505e-05	-2.87979e-05
12	18	-6.66827e-05	2.03743e-05
12	19	0.000113451	6.90527e-06
12	20	-0.000139154	-2.81104e-05
12	21	8.52292e-05	2.99686e-05
12	22	1.13957e-06	-1.73463e-05
12	23	6.67378e-06	3.47198e-06
12	24	-0.000103615	3.39127e-06
12	25	0.000152496	-3.96688e-06
13	1	3.62243e-06	4.30638e-06
13	2	2.60084e-05	-1.20025e-05
13	3	-0.000118871	2.38405e-05
13	4	0.000243738	-2.97042e-05
13	5	-0.000372843	4.80503e-05
13	6	0.000445448	-9.92296e-05
13	7	-0.000366703	0.000135575
13	8	0.000159568	-0.000124897
13	9	2.81312e-05	0.000111622
13	10	-0.000107167	-0.000124247
13	11	0.000100031	0.000121565
13	12	-4.03731e-05	-7.87232e-05
13	13	-2.73132e-05	3.37817e-05
13	14	4.87204e-05	-2.12226e-05
13	15	-1.74803e-05	3.0551e-05
13	16	-2.46108e-05	-3.25077e-05
13	17	3.82743e-05	1.88403e-05
13	18	-2.52642e-05	-7.51605e-06
13	19	8.0551e-06	7.29793e-06
13	20	2.96039e-06	-7.07862e-06
13	21	-7.86756e-06	-1.86453e-07
13	22	6.93727e-06	7.53321e-06
13	23	-3.22426e-06	-7.86544e-06
13	24	1.7419e-06	3.65813e-06
13	25	-1.89697e-06	-7.98916e-07
14	1	3.99646e-05	-9.55552e-09
14	2	-0.000255022	-8.52746e-06
14	3	0.000757962	-1.03801e-06
14	4	-0.00132507	6.98743e-05
14	5	0.00138699	-0.000174082
14	6	-0.000687633	0.000219554
14	7	-0.000229587	-0.000135168
14	8	0.00064207	-4.08414e-05
14	9	-0.000506822	0.000162164
14	10	0.000310957	-0.000129182
14	11	-0.000316107	2.03034e-05
14	12	0.000377472	3.38204e-05
14	13	-0.000322075	-2.76917e-05
14	14	0.000179317	2.7452e-05
14	15	-7.94634e-05	-4.63805e-05
14	16	7.2174e-05	5.01456e-05
14	17	-9.9487e-05	-2.27188e-05
14	18	9.2635e-05	-1.61117e-05
14	19	-4.35435e-05	3.66798e-05
14	20	6.93342e-07	-2.95324e-05
14	21	7.10215e-06	9.86216e-06
14	22	-4.80223e-06	4.12777e-06
14	23	-6.32394e-07	-8.00811e-06
14	24	3.49453e-05	6.1787e-06
14	25	-7.59857e-05	-3.57352e-06
15	1	5.66958e-06	-4.35749e-06
15	2	-1.34221e-05	-4.79637e-06
15	3	1.52739e-05	5.40593e-05
15	4	-1.9614e-05	-0.000118159
15	5	6.36401e-05	0.000139851
15	6	-0.00016747	-9.72138e-05
15	7	0.00026756	3.21878e-05
15	8	-0.000274022	-3.45066e-06
15	9	0.000198641	1.42159e-05
15	10	-0.000121013	-2.33593e-05
15	11	7.81265e-05	1.43955e-05
15	12	-8.10172e-05	-1.07072e-05
15	13	0.000124613	1.6338e-05
15	14	-0.000156817	-6.40841e-06
15	15	0.000128284	-1.78766e-05
15	16	-6.13447e-05	3.37104e-05
15	17	1.10778e-05	-3.18191e-05
15	18	5.25991e-06	1.87048e-05
15	19	-4.71907e-06	-8.73154e-06
15	20	9.90779e-07	8.72238e-06
15	21	3.09945e-06	-1.07907e-05
15	22	-4.84056e-06	7.99745e-06
15	23	2.03728e-06	-2.49187e-06
15	24	1.24341e-06	-2.28368e-06
15	25	-1.50494e-06	4.98522e-06
16	1	-1.12072e-05	-9.53486e-06
16	2	5.62146e-05	1.58697e-05
16	3	-0.000169526	-4.55296e-08
16	4	0.000333511	-2.63025e-05
16	5	-0.000436482	3.97331e-05
16	6	0.000378445	-4.49992e-05
16	7	-0.000158299	4.00599e-05
16	8	-0.000125862	6.57641e-06
16	9	0.000318389	-9.72425e-05
16	10	-0.000333649	0.000156085
16	11	0.000231423	-0.000139389
16	12	-0.000128123	9.58136e-05
16	13	7.52171e-05	-7.28259e-05
16	14	-5.83966e-05	6.30316e-05
16	15	6.08492e-05	-4.7607e-05
16	16	-7.68501e-05	2.55006e-05
16	17	0.000101537	-5.21934e-06
16	18	-0.00011132	-3.62846e-06
16	19	6.73062e-05	8.11976e-08
16	20	5.28787e-06	3.75907e-06
16	21	-8.7644e-06	-1.91723e-06
16	22	-7.56553e-05	-6.93616e-07
16	23	0.000140589	9.60243e-07
16	24	-0.000117515	-6.94149e-07
16	25	5.72774e-05	7.11332e-07
17	1	-1.43307e-06	-3.37004e-07
17	2	8.61832e-06	8.35645e-06
17	3	-3.43382e-06	-2.44618e-05
17	4	-2.04234e-05	3.39083e-05
17	5	3.06295e-05	-5.13783e-05
17	6	7.65204e-08	8.89929e-05
17	7	-5.76489e-05	-8.45475e-05
17	8	8.84491e-05	4.05731e-06
17	9	-7.42707e-05	7.22411e-05
17	10	5.13996e-05	-7.17172e-05
17	11	-3.74134e-05	3.21306e-05
17	12	1.19183e-05	-1.50123e-05
17	13	2.16879e-05	1.65921e-05
17	14	-3.29965e-05	-9.27159e-06
17	15	1.66478e-05	-8.34191e-06
17	16	6.91263e-06	1.67804e-05
17	17	-2.09476e-05	-6.05462e-06
17	18	1.98852e-05	-9.88565e-06
17	19	-9.57532e-06	1.54488e-05
17	20	-7.19808e-07	-1.08193e-05
17	21	6.33746e-06	3.45611e-06
17	22	-6.95025e-06	1.70242e-06
17	23	3.90994e-06	-3.49818e-06
17	24	-5.21697e-09	3.23288e-06
17	25	-2.37882e-06	-2.3482e-06
18	1	6.37676e-07	2.93523e-06
18	2	-1.99966e-05	-1.43282e-05
18	3	5.99906e-05	2.24778e-05
18	4	-9.06884e-05	-2.68972e-05
18	5	9.23948e-05	4.78469e-05
18	6	-7.81307e-05	-6.91252e-05
18	7	2.60855e-05	5.28147e-05
18	8	7.76546e-05	3.0518e-06
18	9	-0.000171439	-6.02774e-05
18	10	0.000182894	8.08468e-05
18	11	-0.000122882	-6.56858e-05
18	12	6.28442e-05	3.38176e-05
18	13	-4.35498e-05	-5.43279e-06
18	14	5.30828e-05	-4.92872e-06
18	15	-7.29562e-05	5.45614e-06
18	16	8.42953e-05	-8.76195e-06
18	17	-6.42708e-05	1.09332e-05
18	18	2.37687e-05	-8.23216e-06
18	19	3.42423e-06	4.71639e-06
18	20	-1.18589e-05	-2.83784e-06
18	21	5.75704e-06	1.33327e-06
18	22	2.44562e-05	5.77489e-07
18	23	-6.27169e-05	-2.28628e-06
18	24	6.77412e-05	2.98647e-06
18	25	-3.72511e-05	-2.65309e-06
19	1	-4.55221e-07	-3.55414e-06
19	2	1.02971e-05	1.16077e-05
19	3	-3.10745e-05	-1.71008e-05
19	4	4.90718e-05	2.05836e-05
19	5	-5.86864e-05	-2.38023e-05
19	6	5.80672e-05	7.06913e-06
19	7	-4.33738e-05	2.33631e-05
19	8	1.93545e-05	-1.72255e-05
19	9	4.35985e-06	-3.57723e-05
19	10	-2.65813e-05	8.84456e-05
19	11	4.5948e-05	-9.90171e-05
19	12	-4.89466e-05	7.39548e-05
19	13	3.13461e-05	-4.38005e-05
19	14	-9.66107e-06	2.21176e-05
19	15	-2.59599e-06	-5.97677e-06
19	16	6.60913e-06	-6.23027e-06
19	17	-4.80366e-06	1.29548e-05
19	18	-1.2587e-06	-1.35057e-05
19	19	6.7391e-06	1.00643e-05
19	20	-8.62152e-06	-4.80378e-06
19	21	7.20081e-06	-1.23382e-07
19	22	-3.46518e-06	2.55414e-06
19	23	2.28697e-07	-2.28223e-06
19	24	2.82069e-07	6.62275e-07
19	25	6.11788e-07	8.41676e-07
20	1	-3.07322e-06	-1.71974e-06
20	2	1.43325e-05	4.91947e-06
20	3	-2.48846e-05	1.85222e-06
20	4	2.38424e-05	-1.91257e-05
20	5	-1.20588e-05	1.79812e-05
20	6	-3.03443e-05	6.00067e-06
20	7	0.000118995	-1.17208e-05
20	8	-0.000207176	-1.11328e-05
20	9	0.000217273	3.10796e-05
20	10	-0.000141717	-2.89132e-05
20	11	4.69442e-05	9.97774e-06
20	12	4.474e-06	1.15983e-05
20	13	1.31516e-07	-1.87877e-05
20	14	-3.64551e-05	3.67332e-06
20	15	8.00372e-05	1.55026e-05
20	16	-0.000108761	-1.72582e-05
20	17	9.08435e-05	6.65079e-06
20	18	-3.05903e-05	9.55588e-07
20	19	5.33951e-08	-1.24962e-06
20	20	-4.52179e-05	-9.96455e-07
20	21	0.000105027	1.58453e-06
20	22	-0.000106737	-2.84025e-08
20	23	6.48827e-05	-1.87401e-06
20	24	-2.94383e-05	2.24981e-06
20	25	1.49486e-05	-8.23176e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode0_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	1.30693	0
0	2	-2.83063	0
0	3	4.35436	0
0	4	-4.97374	0
0	5	4.48104	0
0	6	-3.37609	0
0	7	2.22902	0
0	8	-1.32602	0
0	9	0.715289	0
0	10	-0.346217	0
0	11	0.146547	0
0	12	-0.0514109	0
0	13	0.0132969	0
0	14	-0.00203585	0
0	15	0.000763225	0
0	16	-0.00162259	0
0	17	0.00202677	0
0	18	-0.00183302	0
0	19	0.00152337	0
0	20	-0.00131559	0
0	21	0.00112778	0
0	22	-0.000900105	0
0	23	0.000671471	0
0	24	-0.000467983	0
0	25	0.000286738	0
1	1	0.00084228	0.000106879
1	2	-0.00515276	-0.000562186
1	3	0.0114473	0.00139755
1	4	-0.015021	-0.00235114
1	5	0.014195	0.00312381
1	6	-0.0112278	-0.00352237
1	7	0.00805077	0.00344667
1	8	-0.00494394	-0.00293833
1	9	0.00246455	0.00228593
1	10	-0.00132296	-0.00181929
1	11	0.00111467	0.0015052
1	12	-0.000898062	-0.00111965
1	13	0.000372065	0.000718971
1	14	9.9205e-05	-0.000487992
1	15	-0.000208749	0.000415331
1	16	0.000124737	-0.000378583
1	17	-0.000130054	0.000300324
1	18	0.000177705	-0.000167569
1	19	-0.000112535	4.01838e-05
1	20	-1.53073e-05	1.35515e-06
1	21	8.32206e-05	3.47309e-05
1	22	-7.03345e-05	-6.75101e-05
1	23	2.64262e-05	5.58765e-05
1	24	-1.11478e-06	-2.71748e-05
1	25	1.77547e-06	1.20244e-05
2	1	-0.157243	0.00132899
2	2	0.288887	-0.00191212
2	3	-0.239098	0.000629531
2	4	0.0554245	0.000816656
2	5	0.114518	-0.00064443
2	6	-0.200159	-0.000428959
2	7	0.214553	0.00105634
2	8	-0.185151	-0.00110368
2	9	0.13214	0.000884196
2	10	-0.0759406	-0.000556298
2	11	0.0333216	0.000327401
2	12	-0.00954685	-0.000340372
2	13	0.000263676	0.000421392
2	14	0.00150883	-0.000329367
2	15	-0.000886313	0.000176334
2	16	0.000176513	-0.000144103
2	17	0.000130032	0.000137835
2	18	-0.000159095	-7.2033e-05
2	19	0.000123441	2.15957e-05
2	20	-0.000149103	-1.51376e-05
2	21	0.000201197	1.86909e-06
2	22	-0.000194792	2.64883e-05
2	23	0.00012621	-3.39557e-05
2	24	-5.14264e-05	1.80056e-05
2	25	8.1041e-06	-3.14873e-06
3	1	0.000350169	-0.000295406
3	2	-0.00184457	0.000830769
3	3	0.00430343	-0.00118201
3	4	-0.00579155	0.00131358
3	5	0.00534076	-0.00153143
3	6	-0.00443718	0.00152772
3	7	0.00425368	-0.000788999
3	8	-0.0040469	-0.000289118
3	9	0.00309257	0.000904783
3	10	-0.00183085	-0.000926694
3	11	0.000888133	0.000702951
3	12	-0.000381216	-0.000470479
3	13	0.000159356	0.00028797
3	14	-0.000103906	-0.000158088
3	15	0.000139332	6.56105e-05
3	16	-0.000189702	6.48761e-06
3	17	0.000196356	-3.81305e-05
3	18	-0.000156711	1.72559e-05
3	19	0.000115317	1.2432e-05
3	20	-8.69749e-05	-1.61267e-05
3	21	5.28589e-05	1.17871e-05
3	22	-1.53815e-05	-1.48452e-05
3	23	-5.95294e-06	9.45501e-06
3	24	5.69017e-06	9.39327e-06
3	25	5.48785e-06	-2.13924e-05
4	1	-0.010297	-0.000135147
4	2	0.0298547	0.000322449
4	3	-0.0461482	-0.000313291
4	4	0.0500739	6.86263e-05
4	5	-0.0422202	0.000273538
4	6	0.0253201	-0.000397911
4	7	-0.00390812	-3.46481e-05
4	8	-0.0129858	0.000709152
4	9	0.0183018	-0.000894544
4	10	-0.0137204	0.000547318
4	11	0.00638144	-0.000271036
4	12	-0.00155824	0.000213434
4	13	4.68255e-05	-0.00011395
4	14	-0.000251007	3.31945e-05
4	15	0.000714486	-7.9281e-05
4	16	-0.000945606	8.44463e-05
4	17	0.000996712	2.54333e-06
4	18	-0.000950663	-4.71047e-05
4	19	0.000831996	3.16906e-05
4	20	-0.000680345	-2.4025e-05
4	21	0.000535248	3.20457e-05
4	22	-0.000398438	-3.67187e-05
4	23	0.000260657	3.42502e-05
4	24	-0.000135634	-2.60531e-05
4	25	4.7757e-05	1.53932e-05
5	1	9.5745e-05	8.50571e-05
5	2	-0.000635116	-0.000161618
5	3	0.00171719	-0.000135643
5	4	-0.00253808	0.000920619
5	5	0.00232109	-0.0016449
5	6	-0.0015758	0.00182701
5	7	0.00127904	-0.00152274
5	8	-0.00142135	0.000917421
5	9	0.00126397	-0.000297405
5	10	-0.000636367	3.23968e-05
5	11	9.66375e-05	-0.000110216
5	12	2.386e-05	0.000181852
5	13	5.9211e-05	-0.000105087
5	14	-0.000107373	2.53741e-05
5	15	0.00012359	-3.09919e-05
5	16	-0.000145619	7.19784e-05
5	17	0.000147846	-9.23904e-05
5	18	-0.000120631	8.46733e-05
5	19	8.41885e-05	-7.03405e-05
5	20	-5.41908e-05	5.38337e-05
5	21	3.48867e-05	-2.46376e-05
5	22	-2.32068e-05	-6.58113e-06
5	23	1.40589e-05	1.97248e-05
5	24	-3.72333e-06	-1.23735e-05
5	25	-6.13162e-06	-1.18389e-06
6	1	0.000551239	-0.000194371
6	2	-0.00118313	0.000248821
6	3	-0.00052372	0.000164766
6	4	0.00624182	-0.000608773
6	5	-0.0127885	0.000578872
6	6	0.0141843	-0.000199302
6	7	-0.00888821	-0.000269791
6	8	0.00154182	0.000682323
6	9	0.0028392	-0.000734789
6	10	-0.00330068	0.000334762
6	11	0.00183416	5.20312e-05
6	12	-0.000522105	-8.6394e-05
6	13	0.000127842	-9.33555e-06
6	14	-0.000271089	2.68452e-05
6	15	0.000393533	-4.03965e-05
6	16	-0.000355307	8.89547e-05
6	17	0.00027258	-0.000104532
6	18	-0.000226062	7.28589e-05
6	19	0.000208842	-4.27691e-05
6	20	-0.000184992	3.25831e-05
6	21	0.000135715	-2.93131e-05
6	22	-7.45657e-05	2.84425e-05
6	23	2.94761e-05	-2.77493e-05
6	24	-8.00238e-06	2.10151e-05
6	25	1.25278e-07	-1.04294e-05
7	1	6.15221e-05	-6.75137e-05
7	2	-0.000263442	8.31563e-05
7	3	0.000507396	0.00015287
7	4	-0.000661502	-0.000516782
7	5	0.000653417	0.000498977
7	6	-0.000542708	0.000207763
7	7	0.000528386	-0.0011925
7	8	-0.000621827	0.00168211
7	9	0.000598363	-0.00133785
7	10	-0.000384679	0.000554719
7	11	0.000190055	5.29553e-05
7	12	-0.000172655	-0.000241178
7	13	0.000224435	0.000131005
7	14	-0.000184629	4.35438e-05
7	15	5.99861e-05	-0.000107221
7	16	3.20245e-05	5.70296e-05
7	17	-2.4668e-05	5.04783e-06
7	18	-3.30109e-05	-3.31528e-05
7	19	5.77793e-05	3.55539e-05
7	20	-3.75856e-05	-2.2825e-05
7	21	1.16334e-05	9.21922e-06
7	22	-5.38442e-07	-3.17674e-06
7	23	1.05662e-06	2.21941e-06
7	24	-7.38984e-06	-2.21004e-06
7	25	1.17082e-05	8.28459e-07
8	1	0.000357195	-6.63768e-05
8	2	-0.00145341	0.000121378
8	3	0.00239954	6.33682e-05
8	4	-0.00137559	-0.000415799
8	5	-0.00153941	0.00062566
8	6	0.00372804	-0.000618142
8	7	-0.00324698	0.000426803
8	8	0.00107718	-6.07403e-05
8	9	0.000579885	-0.00028214
8	10	-0.000888256	0.000400732
8	11	0.00048179	-0.000367163
8	12	-0.000124012	0.000336658
8	13	0.000100694	-0.000342805
8	14	-0.000335025	0.000329846
8	15	0.000577902	-0.000256065
8	16	-0.000635956	0.000156031
8	17	0.000531753	-7.67984e-05
8	18	-0.000398411	2.30283e-05
8	19	0.000302407	8.64733e-06
8	20	-0.000231923	-1.4629e-05
8	21	0.000161487	3.19111e-06
8	22	-8.90783e-05	9.74447e-06
8	23	3.3432e-05	-1.66759e-05
8	24	-4.7926e-06	1.62932e-05
8	25	-1.71348e-06	-9.65454e-06
9	1	4.05796e-05	-8.26041e-06
9	2	-0.00014187	-9.72132e-07
9	3	0.000235503	2.99325e-05
9	4	-0.000187157	-9.4409e-05
9	5	2.21305e-05	0.000221545
9	6	6.05576e-05	-0.000243646
9	7	2.31475e-05	-3.04446e-05
9	8	-0.00013396	0.000408248
9	9	0.000122432	-0.000562876
9	10	-4.98731e-06	0.000462931
9	11	-0.000103091	-0.000265397
9	12	0.000127092	8.92333e-05
9	13	-9.64e-05	-2.8097e-06
9	14	8.11399e-05	1.75758e-05
9	15	-8.57703e-05	-5.38121e-05
9	16	8.82873e-05	4.46251e-05
9	17	-8.73808e-05	-1.67909e-05
9	18	7.03078e-05	9.23474e-06
9	19	-3.72922e-05	-1.53301e-05
9	20	1.04809e-05	1.56541e-05
9	21	2.38958e-07	-6.85617e-06
9	22	8.85387e-07	-1.73289e-06
9	23	-6.89867e-06	3.11835e-06
9	24	1.04456e-05	-1.10637e-06
9	25	-9.27285e-06	1.6907e-06
10	1	0.000108093	2.70244e-05
10	2	-0.000444726	-7.32961e-05
10	3	0.000782682	0.000102582
10	4	-0.000567594	-0.000121826
10	5	-0.000311212	0.000166946
10	6	0.00114506	-0.000201088
10	7	-0.00119356	0.00010646
10	8	0.000528055	0.000103857
10	9	0.000156362	-0.000220599
10	10	-0.000372591	0.000147229
10	11	0.000244702	-6.16413e-05
10	12	-7.06272e-05	7.18724e-05
10	13	-3.97343e-05	-7.4275e-05
10	14	4.19608e-05	1.50779e-05
10	15	5.98062e-05	3.88071e-05
10	16	-0.000161182	-3.6996e-05
10	17	0.000177947	5.01292e-06
10	18	-0.000129233	9.06005e-06
10	19	7.20445e-05	2.01018e-06
10	20	-3.67232e-05	-1.58332e-05
10	21	2.35018e-05	1.94545e-05
10	22	-1.94703e-05	-1.57619e-05
10	23	1.60069e-05	1.16773e-05
10	24	-1.26321e-05	-1.01837e-05
10	25	8.18987e-06	9.99541e-06
11	1	-1.45085e-05	-5.23094e-06
11	2	6.53701e-05	2.66572e-05
11	3	-0.000144817	-5.66262e-05
11	4	0.00018226	6.28517e-05
11	5	-8.8087e-05	1.72835e-05
11	6	-0.000126606	-0.000126659
11	7	0.00033177	7.72868e-05
11	8	-0.000390818	0.000128082
11	9	0.000256153	-0.000269669
11	10	-3.69824e-05	0.000250818
11	11	-0.000107876	-0.00017293
11	12	0.000150733	0.000125778
11	13	-0.000122998	-9.52617e-05
11	14	3.47961e-05	4.69092e-05
11	15	5.95546e-05	3.13665e-06
11	16	-9.1452e-05	-2.12648e-05
11	17	6.0143e-05	7.19233e-06
11	18	-1.50553e-05	1.53346e-05
11	19	-1.11828e-05	-2.50528e-05
11	20	1.97332e-05	1.7838e-05
11	21	-1.88946e-05	-6.02018e-06
11	22	1.31985e-05	1.15599e-06
11	23	-8.15878e-06	-3.52004e-06
11	24	6.58628e-06	7.50709e-06
11	25	-6.09197e-06	-8.39645e-06
12	1	5.04495e-05	3.5787e-05
12	2	-0.000161722	-0.000103887
12	3	0.000245512	0.000127184
12	4	-0.000195331	-0.000106745
12	5	-2.16704e-05	0.000134451
12	6	0.000297799	-0.00016212
12	7	-0.000400106	3.84424e-05
12	8	0.000234516	0.000196184
12	9	9.87593e-06	-0.000353571
12	10	-9.98026e-05	0.000355672
12	11	2.51807e-05	-0.000262771
12	12	5.276e-05	0.000160943
12	13	-3.73444e-05	-8.60638e-05
12	14	-4.56959e-05	3.36311e-05
12	15	0.000134897	-4.08525e-06
12	16	-0.000178155	-2.99396e-06
12	17	0.000166673	-4.13116e-07
12	18	-0.000129661	6.38478e-06
12	19	8.65804e-05	-9.14892e-06
12	20	-4.40636e-05	4.60219e-06
12	21	1.22791e-05	2.91355e-06
12	22	3.80109e-06	-8.20017e-06
12	23	-5.80339e-06	9.59925e-06
12	24	-7.33601e-06	-6.65593e-06
12	25	3.52734e-05	1.17664e-06
13	1	-2.61224e-05	1.01694e-05
13	2	9.07284e-05	-1.56639e-05
13	3	-0.000148714	-2.28079e-05
13	4	0.000146863	0.000102229
13	5	-7.58884e-05	-0.000214552
13	6	-3.67587e-05	0.000339797
13	7	0.000111544	-0.000452573
13	8	-0.000116333	0.000535824
13	9	8.13565e-05	-0.000508307
13	10	-9.82022e-06	0.000312899
13	11	-6.83474e-05	-7.82622e-05
13	12	0.000111826	-1.93502e-05
13	13	-0.000118848	-2.43034e-05
13	14	8.95535e-05	8.91951e-05
13	15	-3.77685e-05	-9.0893e-05
13	16	-3.2614e-06	4.60605e-05
13	17	1.76783e-05	-1.07352e-05
13	18	-1.53446e-05	2.1803e-07
13	19	1.22611e-05	2.46741e-06
13	20	-1.10654e-05	-7.42524e-06
13	21	7.15002e-06	9.72853e-06
13	22	-1.64133e-06	-5.58134e-06
13	23	-2.208e-06	-1.10234e-08
13	24	3.05625e-06	2.98057e-06
13	25	-8.13187e-07	-3.65682e-06
14	1	1.27316e-05	5.74211e-06
14	2	-5.6295e-05	-7.48716e-06
14	3	0.000121867	-1.19754e-05
14	4	-0.000169409	4.05721e-05
14	5	0.000138608	-9.46529e-06
14	6	-1.78369e-05	-5.69236e-05
14	7	-8.0041e-05	3.6152e-05
14	8	8.22931e-05	9.19657e-05
14	9	-5.84697e-05	-0.00022113
14	10	7.34096e-05	0.000263741
14	11	-0.000104641	-0.000208845
14	12	0.00011719	9.70054e-05
14	13	-0.000107861	9.14529e-06
14	14	7.15506e-05	-6.90909e-05
14	15	-1.70089e-05	7.81469e-05
14	16	-1.95344e-05	-5.89886e-05
14	17	2.56243e-05	4.24182e-05
14	18	-1.91098e-05	-3.57071e-05
14	19	1.48816e-05	2.75203e-05
14	20	-1.2882e-05	-1.34853e-05
14	21	9.87124e-06	-4.90378e-07
14	22	-7.25439e-06	8.77189e-06
14	23	5.83626e-06	-1.00498e-05
14	24	-4.4209e-06	6.86614e-06
14	25	4.92674e-06	-3.00552e-06
15	1	-6.34532e-06	6.43628e-06
15	2	4.53618e-05	-1.92897e-05
15	3	-9.75876e-05	1.66327e-05
15	4	9.45626e-05	-2.47115e-05
15	5	-3.77979e-05	5.68482e-05
15	6	-1.06898e-05	-4.65531e-05
15	7	3.97199e-05	-5.4762e-06
15	8	-6.30176e-05	4.99034e-05
15	9	7.59995e-05	-9.28522e-05
15	10	-8.66738e-05	0.000109672
15	11	0.000118062	-8.10867e-05
15	12	-0.000139957	5.64794e-05
15	13	0.000106177	-5.69552e-05
15	14	-4.64399e-05	5.26658e-05
15	15	1.39383e-05	-3.25593e-05
15	16	-1.18504e-05	1.1339e-05
15	17	1.74117e-05	7.13132e-07
15	18	-1.44774e-05	-3.52324e-06
15	19	4.93339e-06	2.30228e-06
15	20	1.52274e-06	-2.16939e-06
15	21	-2.77225e-06	2.93435e-06
15	22	2.80766e-06	-1.49596e-06
15	23	-4.44572e-06	-2.59844e-06
15	24	6.89024e-06	6.04128e-06
15	25	-6.35653e-06	-6.013e-06
16	1	8.39401e-07	6.44282e-06
16	2	-2.13526e-05	-2.09856e-05
16	3	7.13654e-05	2.90561e-05
16	4	-0.00011393	-1.0836e-05
16	5	0.000101876	-2.1602e-06
16	6	-5.37212e-05	-3.9848e-05
16	7	1.55717e-05	0.000111181
16	8	-1.73729e-06	-0.000143572
16	9	-1.23854e-05	9.72517e-05
16	10	3.96748e-05	-7.13033e-07
16	11	-5.77952e-05	-7.21664e-05
16	12	5.93195e-05	8.19884e-05
16	13	-6.33144e-05	-5.01578e-05
16	14	6.45616e-05	1.29042e-05
16	15	-3.90843e-05	1.13334e-05
16	16	7.5217e-07	-1.77777e-05
16	17	1.49308e-05	1.28136e-05
16	18	-3.32069e-06	-8.04316e-06
16	19	-1.12683e-05	5.15775e-06
16	20	1.29925e-05	-1.52608e-06
16	21	-7.2066e-06	-5.2342e-07
16	22	7.7605e-07	-5.83132e-07
16	23	8.51517e-06	1.77696e-06
16	24	-2.31299e-05	-3.47018e-07
16	25	3.88836e-05	-2.26889e-06
17	1	4.76445e-06	6.06841e-06
17	2	-5.27568e-06	-2.16359e-05
17	3	-1.20178e-05	3.46251e-05
17	4	3.07365e-05	-2.16199e-05
17	5	-3.12381e-05	-1.67401e-05
17	6	5.76486e-05	4.73997e-05
17	7	-0.000133773	-3.86797e-05
17	8	0.0001931	2.55649e-05
17	9	-0.000182151	-5.88081e-05
17	10	0.000116998	0.000101489
17	11	-4.43768e-05	-9.93855e-05
17	12	2.2353e-06	6.37027e-05
17	13	5.77653e-06	-2.39368e-05
17	14	-3.97e-06	-4.20558e-06
17	15	4.73479e-06	9.90526e-06
17	16	-2.3448e-06	2.81254e-06
17	17	-3.51659e-06	-1.42851e-05
17	18	8.34638e-06	1.53469e-05
17	19	-1.04973e-05	-1.2875e-05
17	20	9.27536e-06	1.10003e-05
17	21	-4.53661e-06	-6.73497e-06
17	22	-1.42295e-06	2.31325e-07
17	23	5.43561e-06	3.34862e-06
17	24	-5.66488e-06	-2.02346e-06
17	25	3.06712e-06	-5.72903e-07
18	1	2.45503e-06	-4.98406e-06
18	2	-2.59598e-05	1.08905e-05
18	3	6.7513e-05	-6.24942e-06
18	4	-9.47172e-05	-2.18181e-05
18	5	8.65032e-05	4.78043e-05
18	6	-7.22443e-05	-4.17799e-05
18	7	8.74858e-05	3.27178e-05
18	8	-0.000106234	-4.89994e-05
18	9	9.52468e-05	7.31345e-05
18	10	-7.11897e-05	-7.7525e-05
18	11	5.93035e-05	5.71515e-05
18	12	-6.00567e-05	-2.84701e-05
18	13	5.61748e-05	4.69444e-06
18	14	-3.47849e-05	7.62282e-06
18	15	6.11794e-06	-1.33136e-06
18	16	9.85185e-06	-1.82379e-05
18	17	-5.85727e-06	3.44973e-05
18	18	-8.28024e-06	-3.83618e-05
18	19	1.60108e-05	3.02872e-05
18	20	-1.12542e-05	-1.57533e-05
18	21	2.45759e-06	3.31458e-06
18	22	1.14994e-06	2.10793e-06
18	23	7.81161e-07	-1.44731e-06
18	24	-4.60244e-06	-1.69566e-06
18	25	8.10929e-06	3.64492e-06
19	1	-5.42739e-06	2.85365e-06
19	2	6.48055e-06	-1.71344e-05
19	3	-2.2701e-06	4.71267e-05
19	4	2.80925e-06	-6.74486e-05
19	5	-1.15572e-05	3.73803e-05
19	6	4.28593e-05	2.72614e-05
19	7	-0.000112732	-5.59496e-05
19	8	0.000178491	4.26496e-05
19	9	-0.000174261	-4.08728e-05
19	10	9.95523e-05	5.74111e-05
19	11	-1.25456e-05	-6.26943e-05
19	12	-3.06654e-05	4.88996e-05
19	13	2.34055e-05	-2.93609e-05
19	14	-2.91525e-06	1.81695e-05
19	15	-3.22684e-06	-1.25497e-05
19	16	-2.57791e-06	3.85565e-06
19	17	7.83583e-06	4.94226e-06
19	18	-9.0135e-06	-8.60918e-06
19	19	7.23049e-06	8.15366e-06
19	20	-3.16985e-06	-5.27685e-06
19	21	-2.35596e-07	1.57366e-06
19	22	1.83255e-07	2.94192e-07
19	23	1.30039e-06	4.52311e-08
19	24	-1.66159e-06	-1.0718e-07
19	25	1.05725e-06	-8.43401e-07
20	1	-2.73717e-06	3.83767e-06
20	2	1.09792e-05	-1.03746e-05
20	3	-1.04896e-05	1.73238e-05
20	4	1.04292e-05	-3.06053e-05
20	5	-2.33943e-05	3.04157e-05
20	6	4.32052e-05	1.88813e-05
20	7	-7.14252e-05	-7.76284e-05
20	8	0.000106466	9.38373e-05
20	9	-0.000127957	-7.95732e-05
20	10	0.000122675	5.73591e-05
20	11	-9.74316e-05	-3.27678e-05
20	12	6.2217e-05	1.01119e-05
20	13	-2.79272e-05	3.75194e-06
20	14	5.52285e-06	-3.77103e-06
20	15	8.50366e-07	-3.94953e-07
20	16	3.19087e-06	-1.06585e-06
20	17	-5.19978e-06	5.49075e-06
20	18	-2.55621e-06	-9.36846e-06
20	19	1.30068e-05	1.15525e-05
20	20	-1.35776e-05	-9.21284e-06
20	21	6.39265e-06	3.53153e-06
20	22	-4.25792e-06	6.196e-07
20	23	1.05138e-05	-1.34068e-06
20	24	-1.8263e-05	5.70415e-07
20	25	2.23539e-05	6.39806e-08


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode10_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00197561	0
0	2	0.00338132	0
0	3	-0.00440337	0
0	4	0.00377076	0
0	5	-0.00106263	0
0	6	-0.00268581	0
0	7	0.00599007	0
0	8	-0.00764312	0
0	9	0.00731222	0
0	10	-0.00566	0
0	11	0.003703	0
0	12	-0.00208555	0
0	13	0.00101103	0
0	14	-0.00031226	0
0	15	-0.000296025	0
0	16	0.000717389	0
0	17	-0.000677561	0
0	18	0.000307767	0
0	19	-1.6802e-05	0
0	20	-4.63153e-05	0
0	21	3.59186e-05	0
0	22	-6.63845e-05	0
0	23	0.000107692	0
0	24	-0.000117024	0
0	25	9.66348e-05	0
1	1	0.00229267	-3.32213e-05
1	2	-0.0125099	0.00107706
1	3	0.0237865	-0.00225158
1	4	-0.021458	0.00157216
1	5	0.00311435	0.00115968
1	6	0.0184612	-0.00415242
1	7	-0.0303806	0.00554163
1	8	0.0301338	-0.0046496
1	9	-0.0228982	0.00242826
1	10	0.0144931	-0.000556078
1	11	-0.00779194	-0.000143243
1	12	0.00331708	4.01325e-05
1	13	-0.000872895	0.00016681
1	14	3.43455e-05	-0.00021101
1	15	-5.22032e-06	0.000165422
1	16	4.48304e-05	-0.000102539
1	17	3.07648e-05	6.61534e-05
1	18	-8.52077e-05	-6.86186e-05
1	19	4.22948e-05	5.52656e-05
1	20	4.81488e-05	1.83591e-06
1	21	-9.21211e-05	-5.20415e-05
1	22	5.78118e-05	5.52929e-05
1	23	-8.26333e-08	-3.01909e-05
1	24	-2.25012e-05	8.99789e-06
1	25	1.27865e-05	-2.67821e-07
2	1	-0.00131604	-0.491859
2	2	0.00281245	1.02846
2	3	-0.00261689	-1.04249
2	4	9.6023e-05	0.403076
2	5	0.00298926	0.487349
2	6	-0.0045232	-1.13906
2	7	0.00446159	1.34529
2	8	-0.00381807	-1.19224
2	9	0.00295762	0.874312
2	10	-0.00200756	-0.548815
2	11	0.00119685	0.295525
2	12	-0.000613028	-0.13352
2	13	0.000305912	0.0480269
2	14	-0.000301725	-0.0120882
2	15	0.000418105	0.00110512
2	16	-0.000402367	0.000627629
2	17	0.00024514	-0.000252971
2	18	-0.000115332	-0.000148139
2	19	7.25668e-05	0.000367095
2	20	-6.10739e-05	-0.00048797
2	21	4.99754e-05	0.000524548
2	22	-3.5454e-05	-0.000468867
2	23	1.29785e-05	0.000344187
2	24	9.27852e-06	-0.000204893
2	25	-1.82747e-05	9.37457e-05
3	1	-0.00402391	0.000714872
3	2	0.0108493	-0.0020773
3	3	-0.0154174	0.00304327
3	4	0.0145475	-0.00255252
3	5	-0.0104252	0.0011382
3	6	0.00696004	-0.000498686
3	7	-0.00557933	0.00126954
3	8	0.00504997	-0.00231163
3	9	-0.00399448	0.00244285
3	10	0.0025001	-0.00169485
3	11	-0.00134464	0.000800263
3	12	0.000716724	-0.00029217
3	13	-0.000320102	0.000116103
3	14	4.36723e-05	2.53848e-05
3	15	4.96792e-05	-0.000154871
3	16	5.03015e-06	0.00015142
3	17	-8.31063e-05	-6.65048e-05
3	18	8.72558e-05	2.87996e-05
3	19	-3.45274e-05	-6.16356e-05
3	20	1.9688e-06	0.000103679
3	21	-1.0819e-05	-0.000108523
3	22	2.45154e-05	8.26306e-05
3	23	-1.72444e-05	-5.15111e-05
3	24	2.66441e-06	2.34592e-05
3	25	-1.4068e-06	-1.57808e-06
4	1	-0.00100908	-0.127279
4	2	0.00311013	0.450049
4	3	-0.0050238	-0.870464
4	4	0.00536392	1.17085
4	5	-0.00409708	-1.20694
4	6	0.00211686	0.99987
4	7	-0.000193826	-0.677606
4	8	-0.00124977	0.370667
4	9	0.00201636	-0.152433
4	10	-0.00210253	0.03476
4	11	0.0017484	0.00835318
4	12	-0.00127227	-0.0129792
4	13	0.000773047	0.00632314
4	14	-0.000295234	-0.00110034
4	15	1.71944e-05	-0.000487927
4	16	-9.07276e-06	0.000291915
4	17	0.000117431	1.01858e-05
4	18	-0.000176849	2.0984e-05
4	19	0.000151011	-0.000189205
4	20	-9.48542e-05	0.000298334
4	21	6.32489e-05	-0.0002962
4	22	-6.03298e-05	0.000211652
4	23	5.94253e-05	-0.000104164
4	24	-4.35785e-05	2.37078e-05
4	25	1.89317e-05	1.25438e-05
5	1	-0.000114951	0.000122545
5	2	0.000598512	-0.000829908
5	3	-0.00162159	0.0023018
5	4	0.00278634	-0.00369667
5	5	-0.00334157	0.00405887
5	6	0.0031537	-0.00366489
5	7	-0.00271696	0.00335765
5	8	0.00220564	-0.00325962
5	9	-0.00142735	0.00301371
5	10	0.000493009	-0.00244634
5	11	0.000144902	0.00164126
5	12	-0.000298166	-0.000861564
5	13	0.000220384	0.000357383
5	14	-0.000170386	-0.000123794
5	15	0.000175659	2.81086e-06
5	16	-0.000152747	6.13366e-05
5	17	6.49626e-05	-5.74179e-05
5	18	3.68775e-05	2.35362e-05
5	19	-8.66369e-05	-4.01143e-06
5	20	7.83252e-05	7.38551e-06
5	21	-5.00183e-05	-1.82203e-05
5	22	2.89179e-05	1.81179e-05
5	23	-1.75699e-05	-1.09166e-05
5	24	8.24436e-06	1.02781e-05
5	25	3.78341e-07	-1.28241e-05
6	1	-0.000138141	-0.00673724
6	2	0.000594703	0.0338853
6	3	-0.00140374	-0.0911537
6	4	0.00227008	0.168593
6	5	-0.00277137	-0.236951
6	6	0.00270301	0.265635
6	7	-0.00214314	-0.242903
6	8	0.00140994	0.181912
6	9	-0.00083123	-0.11005
6	10	0.000500519	0.0517378
6	11	-0.000332992	-0.0171676
6	12	0.000183546	0.0028046
6	13	6.69576e-06	0.0005075
6	14	-0.000139213	-0.000253384
6	15	0.000154495	-9.2484e-05
6	16	-0.000114422	-0.000108679
6	17	8.21333e-05	0.000506469
6	18	-7.63513e-05	-0.000784217
6	19	7.85277e-05	0.000853158
6	20	-6.7293e-05	-0.000754606
6	21	4.90392e-05	0.000568515
6	22	-3.01846e-05	-0.000367886
6	23	1.14496e-05	0.000200371
6	24	1.89601e-06	-8.61665e-05
6	25	-8.10347e-06	2.51571e-05
7	1	-8.6433e-05	-0.00016093
7	2	0.000242306	0.000376583
7	3	-0.000456566	-0.000348388
7	4	0.000991516	0.000147089
7	5	-0.00191431	-2.44882e-05
7	6	0.00278266	-5.70515e-05
7	7	-0.0031404	0.000201092
7	8	0.00293106	-0.000310476
7	9	-0.00230647	0.000245852
7	10	0.00145166	-2.59046e-05
7	11	-0.000639918	-0.000226901
7	12	0.000141609	0.000402428
7	13	-1.36113e-05	-0.00044168
7	14	8.66035e-05	0.000368399
7	15	-0.000184512	-0.000246049
7	16	0.000222212	0.000112667
7	17	-0.000168263	-1.90015e-06
7	18	6.62978e-05	-5.4852e-05
7	19	2.24839e-06	6.19932e-05
7	20	-8.72876e-06	-4.42512e-05
7	21	-1.68731e-05	2.10913e-05
7	22	3.66982e-05	-5.23618e-06
7	23	-3.27633e-05	2.8477e-06
7	24	1.20149e-05	-8.73643e-06
7	25	5.68405e-06	1.14986e-05
8	1	7.81455e-05	0.000296311
8	2	-0.00038291	-0.000743584
8	3	0.00082191	-0.00136027
8	4	-0.00100371	0.0106336
8	5	0.000772142	-0.0278436
8	6	-0.000432974	0.0460252
8	7	0.000252506	-0.0550254
8	8	-0.00025378	0.0500507
8	9	0.000407766	-0.0350774
8	10	-0.000566325	0.0185583
8	11	0.000500331	-0.00684141
8	12	-0.000207804	0.00128697
8	13	-5.10168e-05	0.000179741
8	14	9.87254e-05	-0.000117258
8	15	-2.42429e-05	-0.000111561
8	16	-1.88249e-05	0.000224035
8	17	-2.35853e-06	-0.000277695
8	18	3.10021e-05	0.000291799
8	19	-3.19112e-05	-0.000253924
8	20	2.11346e-05	0.000182714
8	21	-1.3037e-05	-0.000109359
8	22	3.3574e-06	4.92503e-05
8	23	9.0458e-06	-8.07938e-06
8	24	-1.79764e-05	-1.07218e-05
8	25	1.80357e-05	1.24323e-05
9	1	-8.89868e-05	-4.59408e-05
9	2	0.000339096	0.000203408
9	3	-0.000592297	-0.000431767
9	4	0.000577315	0.000608487
9	5	-0.000389631	-0.000683127
9	6	0.00033716	0.000631488
9	7	-0.000464154	-0.000394684
9	8	0.000605892	6.65676e-05
9	9	-0.000596164	0.000131575
9	10	0.000404522	-0.00011353
9	11	-0.000164795	-1.52693e-05
9	12	9.21617e-06	0.000101965
9	13	7.31498e-05	-8.4318e-05
9	14	-0.000146863	1.80524e-05
9	15	0.000171569	1.67328e-05
9	16	-9.93293e-05	-5.46082e-06
9	17	1.96565e-06	-1.40312e-05
9	18	3.34991e-05	1.53712e-05
9	19	-1.40017e-05	-7.03376e-06
9	20	-1.10275e-05	3.61378e-06
9	21	2.03399e-05	-3.47686e-06
9	22	-1.47316e-05	3.79426e-09
9	23	3.61602e-06	5.53847e-06
9	24	6.18739e-07	-7.76546e-06
9	25	2.66082e-06	5.69297e-06
10	1	3.29002e-05	0.000135773
10	2	-0.000144331	-0.000709404
10	3	0.000336777	0.00156807
10	4	-0.000479502	-0.00136943
10	5	0.000468136	-0.00137236
10	6	-0.00039177	0.00623491
10	7	0.000338187	-0.0105531
10	8	-0.000253072	0.0116447
10	9	0.00015847	-0.00923055
10	10	-0.000169684	0.00528885
10	11	0.000236917	-0.00202926
10	12	-0.000229618	0.000413041
10	13	0.000159003	-6.13149e-05
10	14	-0.000106617	8.55406e-05
10	15	9.32209e-05	4.11552e-05
10	16	-8.00414e-05	-0.000277913
10	17	4.03804e-05	0.000409084
10	18	6.37125e-07	-0.000389959
10	19	-1.63095e-05	0.000305347
10	20	1.57786e-05	-0.000215842
10	21	-1.52891e-05	0.000136297
10	22	1.69094e-05	-7.14031e-05
10	23	-1.57189e-05	2.85521e-05
10	24	9.9877e-06	-6.96719e-06
10	25	-2.86053e-06	-6.28045e-06
11	1	-4.09e-05	1.28087e-05
11	2	0.000187416	-2.1719e-05
11	3	-0.000399723	-4.04205e-05
11	4	0.000480846	0.000211567
11	5	-0.000328374	-0.000392199
11	6	7.33332e-05	0.000490237
11	7	6.72828e-05	-0.000478673
11	8	-1.66728e-05	0.000331217
11	9	-8.1415e-05	-0.000113823
11	10	7.79097e-05	-2.29275e-05
11	11	-5.62665e-06	5.98225e-06
11	12	-2.19052e-05	8.13209e-05
11	13	-1.14968e-05	-0.000132684
11	14	3.44339e-05	0.000126506
11	15	-1.52704e-05	-7.04118e-05
11	16	-6.375e-06	-6.42614e-06
11	17	-1.97003e-06	4.4059e-05
11	18	2.45457e-05	-3.14351e-05
11	19	-3.49472e-05	1.19776e-05
11	20	2.82963e-05	-7.05602e-06
11	21	-1.50837e-05	6.47495e-06
11	22	3.48457e-06	-3.16751e-06
11	23	3.24016e-06	6.80657e-07
11	24	-5.18546e-06	-1.46649e-06
11	25	5.42015e-06	1.70978e-06
12	1	2.25068e-05	2.00518e-05
12	2	-9.47672e-05	-0.000141033
12	3	0.000174564	0.000363215
12	4	-0.000122913	-0.000387722
12	5	-0.00010185	-0.000184224
12	6	0.000298158	0.00132175
12	7	-0.000275627	-0.00241669
12	8	0.000113654	0.00279106
12	9	-4.42586e-06	-0.00227539
12	10	-8.14471e-06	0.00129322
12	11	-1.16605e-05	-0.000466366
12	12	3.42191e-05	0.000131027
12	13	-3.64527e-05	-0.000207523
12	14	2.58597e-07	0.000423733
12	15	4.25561e-05	-0.00054374
12	16	-4.80402e-05	0.000497227
12	17	1.42933e-05	-0.000370322
12	18	2.44681e-05	0.00025593
12	19	-3.87592e-05	-0.000169614
12	20	3.00913e-05	9.58787e-05
12	21	-1.59838e-05	-3.68331e-05
12	22	6.8335e-06	4.21674e-06
12	23	-2.06409e-06	5.21135e-06
12	24	-1.37371e-06	-1.01654e-05
12	25	3.67949e-06	1.99455e-05
13	1	2.44673e-06	-1.09515e-05
13	2	4.0617e-05	2.65712e-05
13	3	-0.000147851	-4.58662e-05
13	4	0.00026362	5.46641e-05
13	5	-0.000279618	1.76321e-05
13	6	0.000114154	-0.000170545
13	7	0.000139534	0.000291969
13	8	-0.0002543	-0.00034912
13	9	0.000132017	0.000388473
13	10	4.49842e-05	-0.000402253
13	11	-5.93074e-05	0.000349341
13	12	-4.85959e-05	-0.000235835
13	13	0.000121061	0.00011375
13	14	-0.000109131	-2.11685e-05
13	15	5.24017e-05	-3.03724e-05
13	16	-8.3733e-07	3.85598e-05
13	17	-2.0916e-05	-2.40525e-05
13	18	1.79935e-05	1.58735e-05
13	19	-4.38252e-06	-1.52279e-05
13	20	-6.30114e-06	1.02366e-05
13	21	7.45398e-06	-3.25487e-06
13	22	-4.82388e-06	1.15268e-06
13	23	3.89711e-06	-2.23071e-06
13	24	-3.26924e-06	2.40356e-06
13	25	2.35914e-06	-2.08165e-06
14	1	1.26334e-05	-1.63496e-06
14	2	-5.33247e-05	-1.60921e-05
14	3	0.000109732	7.1305e-05
14	4	-0.000173686	-0.000102064
14	5	0.000170298	-1.90491e-06
14	6	-2.22554e-05	0.000270282
14	7	-0.000154981	-0.000562712
14	8	0.000191845	0.000667359
14	9	-0.000120336	-0.0005326
14	10	7.40723e-05	0.000313589
14	11	-9.28377e-05	-0.000179359
14	12	0.000121674	0.000150571
14	13	-0.000114127	-0.000150342
14	14	7.2168e-05	0.000137653
14	15	-1.96126e-05	-0.000127015
14	16	-1.65884e-05	0.000111302
14	17	2.21434e-05	-6.9064e-05
14	18	-8.96469e-06	2.06747e-05
14	19	-1.68208e-06	-1.29121e-06
14	20	2.03319e-06	6.18907e-06
14	21	-3.52983e-07	-7.43075e-06
14	22	2.30211e-06	3.24558e-07
14	23	-4.84662e-06	-1.71609e-06
14	24	4.86317e-06	1.47525e-05
14	25	-3.17297e-06	-1.97186e-05
15	1	-1.61631e-05	-3.11691e-06
15	2	7.09283e-05	2.25966e-05
15	3	-0.000148719	-9.09644e-05
15	4	0.000184264	0.000173333
15	5	-0.000177335	-0.000175153
15	6	0.000149213	9.23501e-05
15	7	-4.46877e-05	-1.59819e-05
15	8	-0.000103992	1.37599e-05
15	9	0.000138423	-3.92487e-05
15	10	-4.99239e-05	1.11947e-05
15	11	-2.20458e-05	4.64101e-05
15	12	2.23866e-05	-6.83224e-05
15	13	-1.31553e-06	5.52486e-05
15	14	4.51738e-06	-3.44661e-05
15	15	-2.7188e-05	2.0204e-05
15	16	4.20082e-05	-1.19029e-05
15	17	-3.41245e-05	5.90768e-08
15	18	1.36983e-05	1.32119e-05
15	19	-5.65843e-07	-1.96006e-05
15	20	-7.3274e-08	1.80832e-05
15	21	-3.55118e-06	-1.34822e-05
15	22	3.4272e-06	9.71699e-06
15	23	1.39075e-06	-6.28798e-06
15	24	-6.05466e-06	2.8915e-06
15	25	6.0996e-06	-1.32963e-06
16	1	2.77209e-06	-8.95741e-06
16	2	-3.01174e-05	2.62697e-05
16	3	9.19856e-05	-4.40386e-05
16	4	-0.000181635	6.79299e-05
16	5	0.000260833	-9.29299e-05
16	6	-0.000248714	0.000114782
16	7	0.000141717	-0.000151456
16	8	-5.34151e-05	0.000185854
16	9	4.75872e-05	-0.000189545
16	10	-5.15988e-05	0.000199464
16	11	-4.59209e-06	-0.000262803
16	12	8.16191e-05	0.000357743
16	13	-0.000110118	-0.000399405
16	14	7.833e-05	0.000349016
16	15	-2.71586e-05	-0.00026665
16	16	-2.51893e-06	0.00021033
16	17	6.01501e-06	-0.000167263
16	18	-1.5987e-06	0.000112917
16	19	3.82453e-06	-5.82959e-05
16	20	-1.33436e-05	2.30867e-05
16	21	1.98054e-05	-5.91528e-06
16	22	-1.56912e-05	-4.69521e-06
16	23	5.29997e-06	1.06423e-05
16	24	2.5833e-06	-4.50496e-06
16	25	-4.57569e-06	-1.70688e-05
17	1	-2.88988e-06	1.25247e-05
17	2	1.84737e-05	-2.02294e-05
17	3	-3.87814e-05	-7.56419e-06
17	4	2.29861e-05	6.26893e-05
17	5	1.87874e-05	-9.45814e-05
17	6	-2.26089e-05	5.84115e-05
17	7	6.35273e-06	9.59074e-06
17	8	-3.5256e-05	-4.72639e-05
17	9	9.11431e-05	7.15243e-05
17	10	-0.000117499	-0.000103193
17	11	0.000111305	0.000106287
17	12	-9.48679e-05	-6.66579e-05
17	13	7.64651e-05	1.25055e-05
17	14	-5.85236e-05	3.02849e-05
17	15	4.24668e-05	-4.26808e-05
17	16	-2.70377e-05	2.65481e-05
17	17	1.18045e-05	-6.70537e-06
17	18	-3.48126e-07	-1.79107e-06
17	19	-5.20085e-06	1.76108e-06
17	20	6.64013e-06	6.13799e-07
17	21	-7.21645e-06	-1.59036e-06
17	22	8.30683e-06	9.80259e-07
17	23	-7.97953e-06	-4.90306e-07
17	24	5.31108e-06	7.10584e-07
17	25	-2.17301e-06	-9.13198e-07
18	1	-5.14218e-06	2.59392e-06
18	2	2.7207e-05	-1.0046e-05
18	3	-4.13382e-05	1.89385e-05
18	4	2.51234e-06	-5.423e-06
18	5	9.23737e-05	-3.36068e-05
18	6	-0.000196281	5.81033e-05
18	7	0.000249404	-6.06295e-05
18	8	-0.000226522	7.58791e-05
18	9	0.000166325	-0.000123302
18	10	-0.000107523	0.000179735
18	11	4.7283e-05	-0.000204881
18	12	1.09139e-05	0.00019216
18	13	-4.84594e-05	-0.000165349
18	14	5.91684e-05	0.000133819
18	15	-4.6672e-05	-9.45793e-05
18	16	2.49508e-05	5.84603e-05
18	17	-8.04739e-06	-3.91337e-05
18	18	-1.16632e-06	3.24435e-05
18	19	6.30974e-06	-2.39978e-05
18	20	-9.43724e-06	1.13163e-05
18	21	1.0248e-05	-6.56824e-06
18	22	-8.30126e-06	1.59882e-05
18	23	5.83078e-06	-2.70978e-05
18	24	-4.71588e-06	2.2376e-05
18	25	3.77912e-06	-1.00294e-06
19	1	4.28033e-06	-4.50312e-06
19	2	-1.51713e-05	1.53289e-05
19	3	4.6501e-05	-3.15141e-05
19	4	-0.000107393	5.22585e-05
19	5	0.000182345	-7.8741e-05
19	6	-0.000237511	9.10344e-05
19	7	0.000244077	-7.70013e-05
19	8	-0.000204276	4.88648e-05
19	9	0.00014852	-1.38995e-05
19	10	-0.000102673	-2.39425e-05
19	11	6.7506e-05	4.63173e-05
19	12	-3.99199e-05	-4.18769e-05
19	13	2.3383e-05	2.06267e-05
19	14	-1.53454e-05	-1.25461e-07
19	15	1.46919e-05	-4.57969e-06
19	16	-1.77301e-05	-4.95413e-06
19	17	1.50296e-05	1.30603e-05
19	18	-4.25936e-06	-1.22356e-05
19	19	-5.3148e-06	6.44494e-06
19	20	5.51579e-06	-1.18853e-06
19	21	6.68364e-07	-1.25187e-06
19	22	-4.80375e-06	1.05512e-06
19	23	3.80945e-06	-2.76293e-07
19	24	-5.22387e-07	6.08945e-09
19	25	-1.37889e-06	1.36777e-07
20	1	-3.072e-06	2.75081e-06
20	2	1.57639e-05	-6.84767e-06
20	3	-2.31691e-05	1.85944e-06
20	4	-2.40576e-08	1.33052e-05
20	5	4.50469e-05	-3.19722e-05
20	6	-9.57908e-05	4.21402e-05
20	7	0.000141974	-4.06442e-05
20	8	-0.000146164	3.85126e-05
20	9	9.32386e-05	-4.78958e-05
20	10	-3.48059e-05	6.66023e-05
20	11	1.83317e-05	-7.91869e-05
20	12	-3.3307e-05	7.50545e-05
20	13	3.92645e-05	-6.53798e-05
20	14	-1.86632e-05	6.37121e-05
20	15	-7.51888e-06	-6.56305e-05
20	16	1.43024e-05	5.87207e-05
20	17	-5.1549e-06	-4.11067e-05
20	18	-2.15125e-06	2.09404e-05
20	19	2.03713e-06	-4.72856e-06
20	20	-1.68304e-07	-5.5756e-06
20	21	-1.0342e-07	7.40182e-06
20	22	2.1754e-07	2.16997e-06
20	23	-1.0402e-06	-2.28682e-05
20	24	1.09055e-06	4.70655e-05
20	25	-3.20101e-07	-6.24229e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode11_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0122435	0
0	2	-0.0178995	0
0	3	0.0141514	0
0	4	-0.00087829	0
0	5	-0.0114412	0
0	6	0.0124461	0
0	7	-0.00225419	0
0	8	-0.0101954	0
0	9	0.0164496	0
0	10	-0.0149502	0
0	11	0.0094623	0
0	12	-0.00415113	0
0	13	0.00102616	0
0	14	-9.88135e-06	0
0	15	8.02115e-05	0
0	16	-0.000338512	0
0	17	0.000378859	0
0	18	-0.000208448	0
0	19	-8.21511e-06	0
0	20	0.000140023	0
0	21	-0.000143211	0
0	22	6.91263e-05	0
0	23	-9.68595e-06	0
0	24	6.09129e-06	0
0	25	-2.25535e-05	0
1	1	1.54605e-05	0.10305
1	2	-0.000256104	-0.564839
1	3	0.000233384	1.13677
1	4	0.00049128	-1.18182
1	5	-0.00113073	0.481735
1	6	1.76115e-05	0.526713
1	7	0.0033282	-1.26374
1	8	-0.00671942	1.48985
1	9	0.00722003	-1.31986
1	10	-0.00469698	0.98156
1	11	0.00171327	-0.640686
1	12	-0.000116324	0.370396
1	13	-0.000325793	-0.186221
1	14	0.00041508	0.0777344
1	15	-0.000399029	-0.0242753
1	16	0.000259522	0.00377538
1	17	-0.000105123	0.00121498
1	18	6.58345e-05	-0.00103955
1	19	-9.87434e-05	3.448e-05
1	20	8.99e-05	0.000694171
1	21	-3.16758e-05	-0.00107608
1	22	-1.47121e-05	0.00119301
1	23	2.1775e-05	-0.00113
1	24	-8.34698e-06	0.000959325
1	25	-1.21316e-06	-0.000731984
2	1	0.00803523	0.00229816
2	2	-0.0201551	-0.00494132
2	3	0.0271015	0.0054226
2	4	-0.0210522	-0.0030281
2	5	0.00396933	-0.000442795
2	6	0.0143727	0.00278463
2	7	-0.0251701	-0.00323002
2	8	0.0260961	0.00235843
2	9	-0.0203863	-0.00127703
2	10	0.0129075	0.000709041
2	11	-0.00697248	-0.000556395
2	12	0.00349307	0.000463057
2	13	-0.00185381	-0.000381792
2	14	0.00111173	0.000365428
2	15	-0.000669895	-0.000322408
2	16	0.000327737	0.000192603
2	17	-7.17239e-05	-4.14365e-05
2	18	-6.54835e-05	-6.84496e-05
2	19	7.50574e-05	0.000114047
2	20	-1.05668e-05	-9.94774e-05
2	21	-4.95631e-05	5.78978e-05
2	22	6.3813e-05	-2.2399e-05
2	23	-4.50459e-05	6.5662e-06
2	24	2.32881e-05	-2.13706e-06
2	25	-9.43427e-06	-2.83202e-06
3	1	0.00203236	-0.210144
3	2	-0.00600176	0.519681
3	3	0.00871788	-0.641147
3	4	-0.00627102	0.452632
3	5	-0.00121111	-0.126077
3	6	0.0096207	-0.110492
3	7	-0.014704	0.177542
3	8	0.0147579	-0.128488
3	9	-0.0111212	0.0454565
3	10	0.00666958	0.0191709
3	11	-0.00337131	-0.0479134
3	12	0.00143335	0.0463359
3	13	-0.000382214	-0.0301692
3	14	-2.15781e-05	0.0137317
3	15	-5.42138e-05	-0.00363998
3	16	0.000270949	-0.000297216
3	17	-0.000366124	0.00091173
3	18	0.000328052	-0.000546487
3	19	-0.000259071	0.000161143
3	20	0.000210757	0.000126459
3	21	-0.000162818	-0.000354057
3	22	9.73735e-05	0.000500679
3	23	-3.58536e-05	-0.000536966
3	24	5.90208e-06	0.000473204
3	25	-4.11825e-06	-0.00035265
4	1	-0.00398563	-0.00133384
4	2	0.0139201	0.00481045
4	3	-0.0270623	-0.00914671
4	4	0.0375338	0.0118154
4	5	-0.0413918	-0.0118031
4	6	0.0386091	0.00987837
4	7	-0.0316144	-0.00715344
4	8	0.023188	0.00446543
4	9	-0.0152987	-0.00235516
4	10	0.0089221	0.00100831
4	11	-0.00436145	-0.00032172
4	12	0.00158559	1.82392e-05
4	13	-0.00030854	0.000173978
4	14	-3.75163e-05	-0.000314363
4	15	3.26051e-05	0.000302195
4	16	4.67915e-05	-0.000138641
4	17	-0.000121378	-2.8771e-05
4	18	0.000129402	9.89102e-05
4	19	-7.13962e-05	-8.6709e-05
4	20	1.48904e-05	4.38666e-05
4	21	4.48673e-06	-9.15712e-06
4	22	-3.75429e-06	-6.11143e-06
4	23	1.28133e-06	1.34811e-05
4	24	1.76341e-06	-2.01307e-05
4	25	-6.02808e-06	1.8322e-05
5	1	0.000485629	-0.0187091
5	2	-0.00230648	0.0716337
5	3	0.00541167	-0.143506
5	4	-0.00803952	0.192928
5	5	0.00849414	-0.193078
5	6	-0.00670542	0.150408
5	7	0.00380617	-0.090589
5	8	-0.00126466	0.0388296
5	9	1.73008e-05	-0.00864346
5	10	9.99773e-05	-0.000724604
5	11	0.000135051	-0.000917811
5	12	-0.000239724	0.00371786
5	13	0.000229814	-0.00362675
5	14	-0.000208848	0.00168826
5	15	0.000158898	-3.29534e-05
5	16	-7.65637e-05	-0.000492578
5	17	1.28916e-05	0.000169921
5	18	3.73284e-06	0.000432108
5	19	1.00123e-05	-0.000922194
5	20	-2.80885e-05	0.00115434
5	21	3.41798e-05	-0.00113396
5	22	-2.0289e-05	0.000939191
5	23	2.72112e-06	-0.000671849
5	24	-1.05718e-06	0.000417367
5	25	9.8266e-06	-0.000223662
6	1	-0.000410737	-7.06737e-05
6	2	0.00181633	0.000240631
6	3	-0.00422136	-0.000658453
6	4	0.0067997	0.00122735
6	5	-0.00859559	-0.00166889
6	6	0.00915868	0.00189082
6	7	-0.00853251	-0.00175082
6	8	0.0070076	0.00117326
6	9	-0.00505928	-0.000471574
6	10	0.00313059	5.62806e-05
6	11	-0.00148928	-3.04889e-05
6	12	0.000343145	0.00017329
6	13	0.000215096	-0.000234906
6	14	-0.000310268	0.00017389
6	15	0.000203303	-7.66264e-05
6	16	-0.000100708	1.41035e-05
6	17	5.41187e-05	-1.47918e-06
6	18	-3.91533e-05	1.71279e-05
6	19	3.11651e-05	-4.07618e-05
6	20	-1.34985e-05	5.41892e-05
6	21	-1.40807e-05	-4.6702e-05
6	22	3.55045e-05	2.86485e-05
6	23	-3.90686e-05	-1.5154e-05
6	24	2.86781e-05	9.70546e-06
6	25	-1.61647e-05	-8.54907e-06
7	1	2.73496e-05	0.00116522
7	2	-0.000255368	-0.00258612
7	3	0.000848449	-0.00127805
7	4	-0.00171532	0.0148896
7	5	0.00252244	-0.0334753
7	6	-0.00293362	0.0454583
7	7	0.00276493	-0.0432776
7	8	-0.00216751	0.0298148
7	9	0.00153569	-0.0143055
7	10	-0.0010661	0.00395103
7	11	0.000685613	1.13168e-05
7	12	-0.000333727	-0.00031386
7	13	9.12372e-05	-0.000150561
7	14	-1.33466e-05	0.00023095
7	15	3.62543e-05	-1.65867e-05
7	16	-8.50577e-05	-0.000206676
7	17	0.000126033	0.000314576
7	18	-0.000130097	-0.000287052
7	19	8.30914e-05	0.000153068
7	20	-1.90052e-05	1.82714e-05
7	21	-1.96825e-05	-0.000153764
7	22	2.7921e-05	0.000215797
7	23	-2.13612e-05	-0.000204314
7	24	1.0172e-05	0.000145151
7	25	-2.28005e-07	-7.54732e-05
8	1	3.82794e-05	4.09822e-05
8	2	5.2408e-05	-0.00013991
8	3	-0.000427185	0.000202291
8	4	0.000906351	-0.000179382
8	5	-0.00129892	0.000240211
8	6	0.00172822	-0.000373439
8	7	-0.00209389	0.000386852
8	8	0.00200786	-0.000340946
8	9	-0.00149507	0.000349164
8	10	0.00095105	-0.000364518
8	11	-0.000602225	0.000343792
8	12	0.000418369	-0.000295044
8	13	-0.000297891	0.000248983
8	14	0.000195016	-0.000229068
8	15	-0.000131667	0.000207796
8	16	0.000120978	-0.000139006
8	17	-0.000118742	4.78666e-05
8	18	7.68244e-05	5.42231e-06
8	19	-1.19576e-05	-1.30421e-05
8	20	-2.52456e-05	3.22222e-06
8	21	2.68534e-05	2.9345e-06
8	22	-2.02629e-05	-2.43231e-06
8	23	1.72522e-05	4.14931e-06
8	24	-1.45716e-05	-9.33616e-06
8	25	1.24011e-05	1.05624e-05
9	1	-5.87439e-05	0.00062421
9	2	0.000191527	-0.00264287
9	3	-0.000278931	0.00499679
9	4	0.000166033	-0.00454422
9	5	8.77397e-05	-0.000321387
9	6	-0.000220072	0.00691956
9	7	7.5721e-05	-0.0107099
9	8	0.000209712	0.00982133
9	9	-0.000399617	-0.00606879
9	10	0.00042869	0.00235203
9	11	-0.000373838	-0.000267565
9	12	0.000306127	-0.000299289
9	13	-0.0002477	0.00027013
9	14	0.000204559	-0.000263596
9	15	-0.000176737	0.000240769
9	16	0.000154112	-2.03672e-05
9	17	-0.000115735	-0.000294805
9	18	5.22937e-05	0.000497897
9	19	6.14502e-06	-0.000526776
9	20	-2.71197e-05	0.000445138
9	21	1.98269e-05	-0.000333639
9	22	-1.01629e-05	0.000233531
9	23	6.45873e-06	-0.000148723
9	24	-5.07393e-06	7.48567e-05
9	25	4.05879e-06	-1.55424e-05
10	1	-2.67038e-05	5.06715e-05
10	2	0.000142038	-0.000272346
10	3	-0.000367025	0.000601034
10	4	0.000520026	-0.000755852
10	5	-0.000496782	0.000661103
10	6	0.000470174	-0.000468693
10	7	-0.000508816	0.000220333
10	8	0.000479681	4.4009e-05
10	9	-0.000327563	-0.000164343
10	10	0.000131797	8.96731e-05
10	11	-6.66786e-06	6.07841e-05
10	12	7.74282e-06	-0.000137142
10	13	-6.53942e-05	8.40583e-05
10	14	7.46008e-05	1.04696e-05
10	15	-2.83447e-05	-5.0552e-05
10	16	-4.27757e-06	4.1901e-05
10	17	-1.1511e-05	-2.26858e-05
10	18	4.08173e-05	5.93618e-06
10	19	-3.97851e-05	1.48471e-06
10	20	1.38302e-05	-7.57175e-07
10	21	2.66365e-06	1.23903e-06
10	22	-1.24002e-06	-1.51214e-06
10	23	-1.07513e-06	-2.83098e-06
10	24	-2.31554e-06	6.05581e-06
10	25	4.96658e-06	-4.14164e-06
11	1	-5.87644e-06	8.86254e-05
11	2	7.44341e-05	-0.00048897
11	3	-0.000143003	0.00117038
11	4	3.18508e-05	-0.00148376
11	5	0.000237908	0.000721985
11	6	-0.000409651	0.000827516
11	7	0.000344743	-0.00206326
11	8	-0.000163983	0.00229642
11	9	1.74809e-06	-0.00169284
11	10	0.000119616	0.000836181
11	11	-0.000203432	-0.000245134
11	12	0.00022719	8.71466e-05
11	13	-0.0001703	-0.000136262
11	14	6.32913e-05	7.67473e-05
11	15	2.32311e-05	0.000118486
11	16	-4.88844e-05	-0.000247946
11	17	3.67026e-05	0.000215515
11	18	-2.39151e-05	-9.75821e-05
11	19	1.9298e-05	-8.93353e-06
11	20	-1.61552e-05	6.55158e-05
11	21	1.13679e-05	-7.68323e-05
11	22	-6.75052e-06	6.19088e-05
11	23	5.34544e-06	-3.67408e-05
11	24	-7.0299e-06	1.1508e-05
11	25	8.7827e-06	9.62025e-06
12	1	3.56687e-06	5.59633e-06
12	2	1.52644e-07	-1.19612e-06
12	3	-3.53184e-05	-5.5906e-05
12	4	5.3195e-05	0.000116383
12	5	3.31511e-06	-0.000116172
12	6	-2.43235e-05	0.000106547
12	7	-9.59281e-05	-5.55689e-05
12	8	0.000245798	-4.78642e-05
12	9	-0.000274678	3.6022e-05
12	10	0.000179314	0.00012609
12	11	-6.41927e-05	-0.000255582
12	12	1.5389e-05	0.000240544
12	13	-2.32827e-05	-0.000133803
12	14	3.74593e-05	2.37316e-05
12	15	-4.84833e-05	3.32087e-05
12	16	6.00328e-05	-3.26695e-05
12	17	-5.79847e-05	1.55549e-05
12	18	4.03421e-05	-9.82094e-06
12	19	-1.62605e-05	1.00973e-05
12	20	-7.57907e-06	-9.2862e-06
12	21	2.01442e-05	9.94475e-06
12	22	-1.60076e-05	-1.13812e-05
12	23	6.49476e-06	8.67569e-06
12	24	-3.31513e-06	-3.2297e-06
12	25	3.42938e-06	1.44367e-07
13	1	3.83631e-06	9.97214e-06
13	2	2.85768e-05	-4.31447e-05
13	3	-6.6634e-05	0.000123865
13	4	8.37527e-06	-0.00016414
13	5	9.76168e-05	-2.31886e-06
13	6	-0.000103539	0.000363493
13	7	-1.26831e-05	-0.000675503
13	8	0.000118198	0.000733607
13	9	-0.00012979	-0.000585103
13	10	9.44553e-05	0.000364763
13	11	-7.8488e-05	-0.00012208
13	12	8.99573e-05	-6.49608e-05
13	13	-9.17184e-05	9.63612e-05
13	14	7.01567e-05	-7.04102e-06
13	15	-4.93859e-05	-8.32318e-05
13	16	3.5049e-05	0.000114369
13	17	-1.66135e-05	-9.84895e-05
13	18	-6.24146e-07	6.51922e-05
13	19	6.26029e-06	-4.02365e-05
13	20	-2.97669e-06	3.1643e-05
13	21	1.61785e-07	-2.91229e-05
13	22	-3.37576e-07	2.25981e-05
13	23	3.48664e-07	-9.55503e-06
13	24	1.21873e-06	-1.04929e-05
13	25	-3.2832e-06	3.36776e-05
14	1	7.05015e-06	3.58121e-06
14	2	-5.12457e-05	4.416e-06
14	3	9.47647e-05	-2.95375e-05
14	4	-8.3459e-05	3.90644e-05
14	5	7.76355e-05	-2.42142e-05
14	6	-0.000126329	3.84002e-05
14	7	0.000154958	-6.95868e-05
14	8	-9.6663e-05	3.38096e-05
14	9	1.48512e-05	4.81986e-05
14	10	2.28573e-05	-7.94786e-05
14	11	-3.69254e-05	6.34749e-05
14	12	3.31808e-05	-5.82896e-05
14	13	-5.73232e-08	6.63328e-05
14	14	-3.60882e-05	-5.89145e-05
14	15	4.59235e-05	3.52303e-05
14	16	-3.0669e-05	-1.71548e-05
14	17	1.38284e-05	1.20136e-05
14	18	-1.11362e-05	-7.3775e-06
14	19	1.39877e-05	-2.76947e-06
14	20	-1.2312e-05	8.84788e-06
14	21	1.004e-05	-3.88057e-06
14	22	-1.0027e-05	-5.09866e-06
14	23	8.51586e-06	9.27052e-06
14	24	-4.94895e-06	-7.7331e-06
14	25	2.03523e-06	4.53505e-06
15	1	1.14913e-05	7.2287e-06
15	2	-3.57453e-05	-2.45286e-05
15	3	6.84076e-05	3.62775e-05
15	4	-9.9522e-05	-2.27654e-05
15	5	0.000112304	-2.46742e-05
15	6	-8.14617e-05	9.43962e-05
15	7	-6.3424e-06	-0.00013876
15	8	0.000106389	0.000130369
15	9	-0.000148152	-0.000108253
15	10	0.000131897	0.000106962
15	11	-0.00010881	-0.00011699
15	12	9.08296e-05	0.00011019
15	13	-5.52185e-05	-7.70136e-05
15	14	-8.7218e-08	4.16537e-05
15	15	4.03283e-05	-2.79403e-05
15	16	-4.40743e-05	3.53301e-05
15	17	3.29588e-05	-4.58161e-05
15	18	-2.90965e-05	4.36372e-05
15	19	2.93832e-05	-3.23388e-05
15	20	-2.56027e-05	2.25666e-05
15	21	1.6392e-05	-1.48438e-05
15	22	-6.15138e-06	6.32376e-06
15	23	-2.71146e-08	9.27043e-07
15	24	1.56528e-06	-6.7107e-06
15	25	-1.44572e-06	1.80369e-05
16	1	8.90929e-06	-8.6443e-06
16	2	-2.43004e-05	4.28128e-05
16	3	4.40296e-05	-0.000106302
16	4	-6.03781e-05	0.000172317
16	5	5.01479e-05	-0.000217044
16	6	-3.49535e-05	0.00022683
16	7	3.57156e-05	-0.000206622
16	8	-2.60706e-05	0.000182363
16	9	1.15803e-05	-0.000156705
16	10	-1.7799e-05	0.000113013
16	11	2.63655e-05	-5.62331e-05
16	12	-2.2923e-05	7.43671e-06
16	13	2.15941e-05	2.3583e-05
16	14	-1.82763e-05	-3.44549e-05
16	15	-3.00504e-06	2.35519e-05
16	16	3.2339e-05	-3.77578e-06
16	17	-4.62816e-05	-5.88859e-06
16	18	3.66741e-05	3.82457e-06
16	19	-1.65631e-05	-1.9146e-06
16	20	2.97693e-06	4.87834e-06
16	21	1.62514e-06	-8.05927e-06
16	22	-3.76519e-06	8.02277e-06
16	23	4.68388e-06	-6.36363e-06
16	24	-2.3217e-06	4.82729e-06
16	25	-1.69756e-06	-2.99318e-06
17	1	-5.71046e-06	3.50135e-07
17	2	1.62854e-05	-2.41064e-06
17	3	-2.31642e-05	-7.41468e-06
17	4	1.89195e-05	1.53265e-05
17	5	-9.79652e-08	-8.35387e-06
17	6	8.92288e-06	1.34585e-05
17	7	-7.01866e-05	-3.34638e-05
17	8	0.00011815	4.52473e-05
17	9	-0.000106329	-4.31647e-05
17	10	6.01122e-05	2.0824e-05
17	11	-1.51871e-05	8.18356e-06
17	12	3.3952e-06	-5.70618e-07
17	13	-2.63528e-05	-4.30859e-05
17	14	4.32995e-05	7.69748e-05
17	15	-2.9216e-05	-6.87011e-05
17	16	4.74958e-06	2.8693e-05
17	17	6.15572e-06	3.71613e-06
17	18	-4.81468e-06	-7.42813e-06
17	19	1.66068e-06	-2.51031e-06
17	20	-2.53217e-08	7.76601e-06
17	21	-1.98673e-06	-7.03916e-06
17	22	4.90504e-06	1.40589e-06
17	23	-6.70758e-06	1.44092e-05
17	24	6.08173e-06	-3.36892e-05
17	25	-3.43017e-06	3.39713e-05
18	1	4.67024e-06	2.2039e-06
18	2	-2.91701e-05	5.36363e-08
18	3	6.25687e-05	-2.38402e-05
18	4	-5.56324e-05	5.23386e-05
18	5	4.23598e-06	-5.50826e-05
18	6	4.10018e-05	3.49747e-05
18	7	-6.06451e-05	1.5524e-06
18	8	6.69362e-05	-5.26803e-05
18	9	-5.2641e-05	8.03371e-05
18	10	3.86499e-06	-6.93996e-05
18	11	4.79166e-05	5.05663e-05
18	12	-5.97771e-05	-3.76337e-05
18	13	4.1215e-05	2.95873e-05
18	14	-2.0406e-05	-2.31547e-05
18	15	3.49243e-06	9.81075e-06
18	16	9.34696e-06	5.91873e-06
18	17	-1.6078e-05	-1.34991e-05
18	18	1.77305e-05	1.48126e-05
18	19	-1.45816e-05	-1.53262e-05
18	20	7.49378e-06	1.4336e-05
18	21	-1.4599e-06	-9.64022e-06
18	22	-1.83546e-07	2.80704e-06
18	23	-1.12501e-06	1.36976e-06
18	24	2.97412e-06	-1.51435e-06
18	25	-4.34657e-06	4.90963e-07
19	1	-3.60853e-06	2.21204e-06
19	2	1.40217e-05	-8.30113e-06
19	3	-2.60052e-05	2.19835e-05
19	4	1.04983e-05	-1.661e-05
19	5	2.31943e-05	-1.37738e-05
19	6	-2.05251e-05	9.7936e-06
19	7	-2.5101e-05	4.54654e-05
19	8	6.49004e-05	-8.79683e-05
19	9	-6.90105e-05	5.58302e-05
19	10	5.24271e-05	2.75848e-05
19	11	-3.62329e-05	-7.62427e-05
19	12	2.29895e-05	5.97181e-05
19	13	-1.48932e-05	-2.57271e-05
19	14	1.61116e-05	1.56828e-05
19	15	-1.65715e-05	-2.31678e-05
19	16	7.67303e-06	2.46646e-05
19	17	9.77835e-07	-1.63034e-05
19	18	-5.04453e-07	8.07652e-06
19	19	-4.72317e-06	-2.65444e-06
19	20	7.93172e-06	-2.4541e-06
19	21	-7.86359e-06	2.48019e-06
19	22	6.28219e-06	6.3561e-06
19	23	-4.46641e-06	-1.31863e-05
19	24	2.93942e-06	4.12953e-06
19	25	-1.56126e-06	1.55097e-05
20	1	8.61455e-07	1.12617e-06
20	2	-1.17972e-05	-2.45727e-07
20	3	3.50273e-05	-8.28556e-06
20	4	-3.84658e-05	3.06296e-05
20	5	-1.03971e-06	-5.0022e-05
20	6	3.51749e-05	3.36391e-05
20	7	-1.4595e-05	1.72215e-05
20	8	-2.06887e-05	-6.96039e-05
20	9	2.02031e-05	9.71881e-05
20	10	-7.73264e-06	-9.50833e-05
20	11	1.28067e-05	7.64103e-05
20	12	-1.58263e-05	-5.44535e-05
20	13	3.71116e-06	3.76053e-05
20	14	9.66889e-06	-3.01701e-05
20	15	-1.63554e-05	2.49578e-05
20	16	1.72623e-05	-1.62787e-05
20	17	-1.25198e-05	8.46646e-06
20	18	6.69355e-06	-3.5504e-06
20	19	-4.57665e-06	-3.0597e-07
20	20	4.75314e-06	3.29564e-06
20	21	-3.63589e-06	-3.7341e-06
20	22	1.73911e-06	1.58579e-06
20	23	-1.7543e-06	7.38564e-07
20	24	4.27333e-06	-1.22902e-06
20	25	-7.12336e-06	4.65148e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode12_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0654185	0
0	2	0.0942449	0
0	3	-0.0760891	0
0	4	0.0101179	0
0	5	0.0531998	0
0	6	-0.063771	0
0	7	0.0234534	0
0	8	0.0280776	0
0	9	-0.0571074	0
0	10	0.0568834	0
0	11	-0.0397963	0
0	12	0.0208339	0
0	13	-0.00790986	0
0	14	0.0017711	0
0	15	3.02092e-05	0
0	16	-9.09353e-05	0
0	17	-7.05315e-05	0
0	18	6.34296e-05	0
0	19	-4.73353e-05	0
0	20	0.000103085	0
0	21	-0.000142978	0
0	22	0.000126659	0
0	23	-8.83055e-05	0
0	24	4.81563e-05	0
0	25	-1.06858e-05	0
1	1	0.000172189	0.000172793
1	2	-0.00080263	-0.000674443
1	3	0.00150403	0.00124911
1	4	-0.00127376	-0.0015548
1	5	-0.000149323	0.00143734
1	6	0.00138306	-0.000971122
1	7	-0.00112858	0.000516352
1	8	0.000302782	-0.000191666
1	9	-0.000425028	-0.000240086
1	10	0.0012318	0.000765321
1	11	-0.00157453	-0.001097
1	12	0.00119413	0.00115897
1	13	-0.000622697	-0.00111667
1	14	0.000240189	0.00107274
1	15	-8.61433e-05	-0.000994606
1	16	0.000108854	0.000811342
1	17	-0.000174545	-0.000517661
1	18	0.000138932	0.000217181
1	19	-2.00232e-05	-2.20254e-05
1	20	-7.81376e-05	-4.20156e-05
1	21	0.000103646	3.24803e-05
1	22	-6.58586e-05	-2.0112e-05
1	23	1.45521e-05	2.24099e-05
1	24	7.53926e-06	-2.28774e-05
1	25	-6.97447e-07	1.30145e-05
2	1	-0.0569974	0.468227
2	2	0.134441	-0.998185
2	3	-0.167869	1.07652
2	4	0.117235	-0.587282
2	5	-0.00722307	-0.114208
2	6	-0.0984304	0.617242
2	7	0.152038	-0.776506
2	8	-0.148949	0.689263
2	9	0.113447	-0.51092
2	10	-0.072155	0.338155
2	11	0.0397542	-0.203138
2	12	-0.0192899	0.108407
2	13	0.00816438	-0.0489107
2	14	-0.00285707	0.0170322
2	15	0.000693506	-0.00348788
2	16	1.43394e-05	-0.000411239
2	17	-0.000156738	0.000653069
2	18	0.000121289	-0.000144707
2	19	-7.05703e-05	-0.00022747
2	20	4.31455e-05	0.000368394
2	21	-8.62602e-06	-0.000357128
2	22	-4.12539e-05	0.000285336
2	23	7.29645e-05	-0.000208479
2	24	-6.71368e-05	0.00014118
2	25	4.06962e-05	-8.79242e-05
3	1	0.0030674	0.00184076
3	2	-0.00776867	-0.00578995
3	3	0.00952158	0.00887003
3	4	-0.00566894	-0.00731601
3	5	-0.00141253	0.00150845
3	6	0.00720443	0.00450587
3	7	-0.00899668	-0.00738844
3	8	0.00725262	0.00685207
3	9	-0.00420698	-0.00466412
3	10	0.00168735	0.0025292
3	11	-0.000288997	-0.00101087
3	12	-0.000191891	7.05541e-05
3	13	0.000168044	0.000298566
3	14	-2.33562e-05	-0.000218016
3	15	-3.68452e-06	-1.31949e-05
3	16	-6.95775e-05	0.000179226
3	17	9.82291e-05	-0.000222602
3	18	-4.47842e-05	0.000163365
3	19	-1.72961e-05	-5.62053e-05
3	20	3.53382e-05	-2.93667e-05
3	21	-1.20171e-05	5.16209e-05
3	22	-2.21309e-05	-2.47932e-05
3	23	3.43316e-05	-7.62017e-06
3	24	-1.88252e-05	1.59656e-05
3	25	-3.22399e-06	-2.90804e-06
4	1	0.0189641	-0.0890638
4	2	-0.0680524	0.338455
4	3	0.135109	-0.713976
4	4	-0.190029	1.06062
4	5	0.21097	-1.22508
4	6	-0.197284	1.16684
4	7	0.162658	-0.957513
4	8	-0.12201	0.701108
4	9	0.0842757	-0.468449
4	10	-0.0529956	0.286338
4	11	0.0294833	-0.156841
4	12	-0.0140111	0.0736269
4	13	0.00548398	-0.0272171
4	14	-0.00172048	0.00619374
4	15	0.000479319	0.000552543
4	16	-0.000213443	-0.00128078
4	17	0.00019193	0.000540176
4	18	-0.000196964	3.89988e-06
4	19	0.000174679	-0.000201864
4	20	-0.000107559	0.000290779
4	21	2.93164e-05	-0.000367862
4	22	8.00715e-06	0.000399033
4	23	1.00716e-06	-0.000360333
4	24	-2.15295e-05	0.000268807
4	25	2.91212e-05	-0.000162737
5	1	0.000405287	-4.55552e-05
5	2	-0.00187169	-0.000390618
5	3	0.00417252	0.0021594
5	4	-0.00570226	-0.00504034
5	5	0.00534194	0.00728829
5	6	-0.00366918	-0.00733938
5	7	0.00183241	0.00553772
5	8	-0.000494809	-0.00341023
5	9	-0.000205952	0.00189716
5	10	0.000449797	-0.000999167
5	11	-0.000487778	0.000445333
5	12	0.000435831	-0.000106338
5	13	-0.000330997	-7.90884e-05
5	14	0.000263109	0.000213573
5	15	-0.00024452	-0.000310061
5	16	0.000194235	0.00029028
5	17	-0.000110338	-0.000180564
5	18	4.64719e-05	8.90287e-05
5	19	-1.12035e-05	-5.19807e-05
5	20	-1.19105e-06	4.27295e-05
5	21	-1.24302e-05	-4.07071e-05
5	22	3.38333e-05	3.81212e-05
5	23	-3.6006e-05	-3.4312e-05
5	24	1.99515e-05	3.11265e-05
5	25	-5.07193e-06	-2.39349e-05
6	1	0.00151032	-0.00956052
6	2	-0.00709248	0.0433868
6	3	0.0175703	-0.10534
6	4	-0.0299922	0.177183
6	5	0.039512	-0.231652
6	6	-0.0428515	0.252498
6	7	0.040139	-0.239853
6	8	-0.033656	0.202689
6	9	0.0255844	-0.152158
6	10	-0.0173777	0.0996359
6	11	0.0102179	-0.0550956
6	12	-0.00499467	0.024332
6	13	0.00191114	-0.00753984
6	14	-0.000500486	0.000838716
6	15	5.65727e-05	0.000613116
6	16	-2.25932e-05	-0.000280377
6	17	8.60276e-05	-0.000241303
6	18	-0.000126978	0.000532048
6	19	0.000139718	-0.000599356
6	20	-0.000135209	0.000539127
6	21	0.000105278	-0.000443709
6	22	-6.46253e-05	0.000354343
6	23	4.40217e-05	-0.000265163
6	24	-3.99615e-05	0.00017211
6	25	2.96917e-05	-9.17532e-05
7	1	2.09557e-05	-6.26483e-05
7	2	-0.000128258	0.000319335
7	3	0.000521387	-0.000730527
7	4	-0.0013953	0.000736317
7	5	0.00235585	0.000138027
7	6	-0.00253589	-0.00130224
7	7	0.00170539	0.00179309
7	8	-0.000497365	-0.00144016
7	9	-0.000389274	0.000722719
7	10	0.000689843	-0.000170148
7	11	-0.000565337	-7.7006e-06
7	12	0.000317454	-8.28389e-05
7	13	-0.000141485	0.000255027
7	14	9.84773e-05	-0.000319766
7	15	-0.000126211	0.000193202
7	16	0.000121037	-8.61413e-06
7	17	-8.47523e-05	-8.26516e-05
7	18	7.21867e-05	7.60492e-05
7	19	-7.18619e-05	-3.69292e-05
7	20	4.79309e-05	1.26149e-05
7	21	-1.48715e-05	-1.11035e-05
7	22	2.27954e-06	1.40309e-05
7	23	-5.81231e-06	-7.4794e-06
7	24	7.1786e-06	-4.08652e-06
7	25	-2.07873e-06	9.73218e-06
8	1	8.24278e-05	-0.000574049
8	2	-0.000300148	0.00312205
8	3	0.000816248	-0.0087651
8	4	-0.00202403	0.0172074
8	5	0.00405814	-0.0271773
8	6	-0.00620703	0.0368494
8	7	0.00736922	-0.0434752
8	8	-0.00706487	0.044064
8	9	0.00561169	-0.0375698
8	10	-0.00369921	0.0262518
8	11	0.00200679	-0.0144299
8	12	-0.000894484	0.00567399
8	13	0.000348646	-0.0010447
8	14	-0.000174152	-0.000446842
8	15	0.000177989	0.000364592
8	16	-0.000226435	0.000130043
8	17	0.000246912	-0.000496466
8	18	-0.000216718	0.000652857
8	19	0.000152432	-0.000686934
8	20	-9.34457e-05	0.000651744
8	21	5.96218e-05	-0.000547642
8	22	-3.77991e-05	0.000393371
8	23	2.07628e-05	-0.000237358
8	24	-1.43017e-05	0.000116522
8	25	1.38536e-05	-3.84029e-05
9	1	3.06271e-05	-1.06701e-05
9	2	-4.42945e-05	6.43569e-05
9	3	0.000143763	-0.000229411
9	4	-0.000547108	0.000312705
9	5	0.00111099	4.13368e-05
9	6	-0.00144272	-0.000728419
9	7	0.00136398	0.00124674
9	8	-0.000966667	-0.00129139
9	9	0.000436617	0.000902993
9	10	3.41153e-05	-0.000343745
9	11	-0.000323809	-7.71451e-05
9	12	0.000412041	0.000228741
9	13	-0.000324775	-0.000165845
9	14	0.000138482	4.65199e-05
9	15	3.05876e-05	2.95511e-06
9	16	-0.000116476	-1.06484e-05
9	17	0.000119941	3.95508e-05
9	18	-6.5741e-05	-7.17693e-05
9	19	-1.30779e-06	7.87812e-05
9	20	3.38831e-05	-6.57879e-05
9	21	-2.52853e-05	4.38116e-05
9	22	6.34101e-06	-1.89444e-05
9	23	-2.24188e-08	-1.45664e-06
9	24	3.00213e-06	1.10623e-05
9	25	-5.55452e-06	-9.63155e-06
10	1	1.69626e-05	5.506e-06
10	2	-4.04392e-05	4.46002e-05
10	3	2.49763e-05	-0.000248468
10	4	-4.14074e-05	0.00085492
10	5	0.000280157	-0.00231137
10	6	-0.000804422	0.00471645
10	7	0.00136337	-0.00733866
10	8	-0.00155625	0.00887396
10	9	0.00126878	-0.00837443
10	10	-0.000793246	0.00609497
10	11	0.000453816	-0.00324874
10	12	-0.000285782	0.00100343
10	13	0.000155326	0.000142379
10	14	-3.24077e-05	-0.000363919
10	15	-1.19809e-05	0.000134723
10	16	-2.40432e-05	0.00016217
10	17	7.17783e-05	-0.000356444
10	18	-9.60266e-05	0.000437159
10	19	9.31506e-05	-0.000456747
10	20	-6.67223e-05	0.000435597
10	21	3.85122e-05	-0.000358708
10	22	-2.62067e-05	0.000239939
10	23	2.38551e-05	-0.000126683
10	24	-2.07592e-05	4.81576e-05
10	25	1.62283e-05	-1.22704e-07
11	1	-2.11235e-05	-2.04117e-05
11	2	6.43248e-05	9.54563e-05
11	3	-0.000126736	-0.000179912
11	4	0.000186602	0.000236617
11	5	-0.000197975	-0.000271964
11	6	0.000165125	0.000247054
11	7	-0.00012184	-9.18296e-05
11	8	3.43927e-05	-0.000166769
11	9	8.36083e-05	0.000368459
11	10	-8.21792e-05	-0.000397914
11	11	-6.6366e-05	0.000285186
11	12	0.000184488	-0.000136537
11	13	-0.000176054	5.43491e-05
11	14	0.000113502	-4.33929e-05
11	15	-6.79594e-05	3.76625e-05
11	16	3.87813e-05	-2.99459e-05
11	17	-6.19955e-06	4.1768e-05
11	18	-2.34834e-05	-4.42899e-05
11	19	3.11827e-05	1.56114e-05
11	20	-1.90868e-05	1.63833e-05
11	21	6.08549e-06	-2.42712e-05
11	22	-6.05361e-07	1.43318e-05
11	23	-1.47878e-07	-3.68086e-06
11	24	-1.32514e-06	-2.54593e-07
11	25	3.74806e-06	-6.43475e-07
12	1	1.262e-05	-3.36352e-06
12	2	-7.4511e-05	-2.79588e-05
12	3	0.000136484	0.000103591
12	4	-7.7249e-05	-8.34114e-05
12	5	-0.000106519	-0.000209325
12	6	0.000210037	0.000794405
12	7	-7.14685e-05	-0.00148605
12	8	-0.000172528	0.00195716
12	9	0.000276818	-0.00194423
12	10	-0.000202716	0.00147303
12	11	9.60489e-05	-0.000825266
12	12	-7.25989e-05	0.000336561
12	13	0.000116286	-0.000186108
12	14	-0.000170543	0.000295452
12	15	0.000218598	-0.000463493
12	16	-0.000237493	0.000568441
12	17	0.000203011	-0.000590584
12	18	-0.000144346	0.000546347
12	19	9.80328e-05	-0.000460596
12	20	-6.23532e-05	0.000354136
12	21	3.22738e-05	-0.000240775
12	22	-1.57127e-05	0.000137365
12	23	1.11476e-05	-5.82617e-05
12	24	-8.89006e-06	5.00842e-06
12	25	5.51312e-06	2.71985e-05
13	1	-5.88174e-06	-5.38084e-06
13	2	-1.57445e-05	5.34632e-05
13	3	7.27029e-05	-0.000155196
13	4	-9.84942e-05	0.000257013
13	5	6.09225e-05	-0.000333081
13	6	2.87894e-05	0.000378255
13	7	-0.000119762	-0.000336723
13	8	8.90324e-05	0.000196834
13	9	0.000101372	-3.70348e-05
13	10	-0.000273268	-7.55935e-05
13	11	0.000262401	0.00012276
13	12	-0.000153684	-0.000110135
13	13	8.25658e-05	6.03526e-05
13	14	-4.82738e-05	-1.22644e-05
13	15	2.29782e-05	-1.53855e-05
13	16	-1.5839e-05	2.89233e-05
13	17	2.12223e-05	-2.75352e-05
13	18	-2.39057e-05	1.22295e-05
13	19	2.19324e-05	-2.67776e-06
13	20	-1.6848e-05	8.8306e-06
13	21	9.39614e-06	-1.7018e-05
13	22	-2.6237e-06	1.47529e-05
13	23	-1.4331e-06	-5.93216e-06
13	24	3.00918e-06	2.05459e-07
13	25	-3.18323e-06	-5.94921e-07
14	1	1.94137e-05	2.9139e-05
14	2	-6.96492e-05	-0.000104682
14	3	0.000121183	0.000202592
14	4	-0.000149528	-0.000279065
14	5	0.000134962	0.000258647
14	6	-6.32378e-05	-7.95398e-05
14	7	5.94228e-06	-0.000197804
14	8	-4.27206e-05	0.000402869
14	9	0.000145861	-0.000384371
14	10	-0.000216252	0.000153993
14	11	0.000194014	0.0001086
14	12	-0.000117094	-0.000221905
14	13	5.17116e-05	0.000149827
14	14	-1.52162e-05	2.18464e-05
14	15	7.88913e-06	-0.000191141
14	16	-1.78349e-05	0.000306911
14	17	2.30025e-05	-0.000365349
14	18	-2.49058e-05	0.000369518
14	19	2.95866e-05	-0.000317074
14	20	-2.60497e-05	0.000226864
14	21	1.18001e-05	-0.00013545
14	22	3.93119e-07	6.42848e-05
14	23	-3.32274e-06	-1.08769e-05
14	24	8.11374e-07	-2.92117e-05
14	25	3.03684e-06	4.87545e-05
15	1	2.86439e-06	-1.04473e-06
15	2	1.24398e-06	-2.69791e-07
15	3	4.45061e-07	3.09594e-05
15	4	-3.68413e-05	-9.92444e-05
15	5	5.13932e-05	0.000122725
15	6	4.00954e-05	-2.59013e-05
15	7	-0.000189376	-0.000121281
15	8	0.000257866	0.000190015
15	9	-0.000186703	-0.000175608
15	10	6.37765e-05	0.000144257
15	11	-5.39008e-06	-0.000106058
15	12	1.84189e-05	6.22275e-05
15	13	-3.28572e-05	-4.32087e-05
15	14	1.86789e-05	5.05927e-05
15	15	3.53537e-06	-5.44522e-05
15	16	-1.59792e-05	4.30743e-05
15	17	1.86757e-05	-2.5e-05
15	18	-1.43407e-05	7.004e-06
15	19	4.96522e-06	6.27266e-06
15	20	3.01509e-06	-9.12328e-06
15	21	-5.60514e-06	2.7917e-06
15	22	4.25431e-06	3.37689e-06
15	23	-1.4856e-06	-3.33701e-06
15	24	-1.1208e-06	2.10535e-07
15	25	2.45458e-06	7.41056e-07
16	1	-6.3189e-06	-5.96457e-06
16	2	2.15919e-05	2.12279e-05
16	3	-9.07791e-06	-2.65411e-05
16	4	-4.42004e-05	-2.27201e-05
16	5	0.00010073	0.000101428
16	6	-0.000115006	-0.000138311
16	7	6.37111e-05	0.000117376
16	8	1.68408e-06	-6.41867e-05
16	9	-1.47301e-05	9.76729e-07
16	10	-2.58941e-05	6.27074e-05
16	11	7.60775e-05	-0.000126799
16	12	-0.000105672	0.000196545
16	13	0.000118079	-0.000264279
16	14	-0.000117392	0.000297767
16	15	9.92328e-05	-0.00028516
16	16	-6.83168e-05	0.00024782
16	17	3.54915e-05	-0.000208935
16	18	-1.27644e-05	0.000171303
16	19	7.57243e-06	-0.000130788
16	20	-1.15158e-05	8.96993e-05
16	21	1.09525e-05	-5.15227e-05
16	22	-5.28513e-06	1.74671e-05
16	23	1.82847e-06	8.35307e-06
16	24	-4.67362e-06	-1.72298e-05
16	25	1.34161e-05	1.95042e-06
17	1	7.34757e-06	-3.99044e-06
17	2	-1.76394e-05	1.00996e-05
17	3	1.91521e-05	-2.01941e-06
17	4	-1.03306e-05	-2.83578e-05
17	5	-3.71629e-05	5.86138e-05
17	6	0.000133922	-5.19093e-05
17	7	-0.000213081	-2.3157e-06
17	8	0.000212121	5.71505e-05
17	9	-0.000132892	-7.92525e-05
17	10	3.48583e-05	7.30826e-05
17	11	6.28098e-06	-4.08966e-05
17	12	1.64774e-05	-1.4218e-05
17	13	-4.73589e-05	6.75612e-05
17	14	5.21029e-05	-8.30616e-05
17	15	-3.87757e-05	5.80366e-05
17	16	2.65627e-05	-2.28624e-05
17	17	-1.8957e-05	-3.82005e-07
17	18	1.02508e-05	6.27427e-06
17	19	-6.00547e-07	6.78221e-07
17	20	-4.78382e-06	-7.62794e-06
17	21	4.4747e-06	5.81007e-06
17	22	-1.65937e-06	1.66525e-06
17	23	-9.31426e-07	-7.64697e-06
17	24	2.37446e-06	8.6877e-06
17	25	-2.15366e-06	-5.71567e-06
18	1	-2.19162e-08	-4.16084e-06
18	2	-3.6748e-06	1.52794e-05
18	3	5.40738e-06	-2.0099e-05
18	4	-5.57915e-06	1.2292e-05
18	5	3.23684e-06	-1.59615e-06
18	6	-8.92574e-06	-1.33079e-05
18	7	2.35862e-05	4.09825e-05
18	8	-6.21091e-06	-6.84116e-05
18	9	-3.44286e-05	7.6642e-05
18	10	4.57731e-05	-7.17688e-05
18	11	-2.85473e-05	5.98597e-05
18	12	2.14665e-06	-2.06163e-05
18	13	2.55199e-05	-5.23531e-05
18	14	-4.04281e-05	0.000129388
18	15	4.05366e-05	-0.000182923
18	16	-3.98496e-05	0.000201962
18	17	4.11125e-05	-0.000181576
18	18	-3.55264e-05	0.000130153
18	19	2.27514e-05	-7.42091e-05
18	20	-1.33855e-05	3.40543e-05
18	21	1.15343e-05	-4.00686e-06
18	22	-1.03337e-05	-2.68657e-05
18	23	4.53684e-06	5.12562e-05
18	24	1.40238e-06	-5.38011e-05
18	25	-1.62862e-06	3.13665e-05
19	1	3.88262e-06	-3.30233e-06
19	2	-4.77227e-06	1.73724e-05
19	3	-1.37854e-05	-3.84026e-05
19	4	3.71035e-05	4.33741e-05
19	5	-5.48547e-05	-3.60384e-05
19	6	0.000102081	3.68236e-05
19	7	-0.000167582	-4.39866e-05
19	8	0.000183957	4.71028e-05
19	9	-0.000131836	-4.49772e-05
19	10	3.83403e-05	4.79075e-05
19	11	4.1843e-05	-5.27622e-05
19	12	-6.77337e-05	4.26229e-05
19	13	5.46253e-05	-1.5833e-05
19	14	-3.25015e-05	-9.6844e-06
19	15	1.6819e-05	1.94594e-05
19	16	-1.46344e-05	-1.71839e-05
19	17	1.81233e-05	1.2638e-05
19	18	-1.4971e-05	-1.07832e-05
19	19	6.91646e-06	1.1076e-05
19	20	-2.27265e-06	-1.02242e-05
19	21	1.92469e-06	6.9391e-06
19	22	-2.52194e-06	-3.09366e-06
19	23	1.92021e-06	6.70817e-07
19	24	-3.19023e-07	4.00122e-09
19	25	-1.1043e-06	-4.48671e-07
20	1	-4.02964e-06	-4.51552e-06
20	2	9.73191e-06	1.04248e-05
20	3	-8.26335e-06	-7.9243e-06
20	4	1.16539e-05	5.35281e-06
20	5	-3.92501e-05	-1.38059e-05
20	6	7.63965e-05	8.27157e-06
20	7	-7.04001e-05	3.23841e-05
20	8	1.99595e-05	-6.66023e-05
20	9	1.27337e-05	4.26703e-05
20	10	5.85546e-07	2.85887e-05
20	11	-2.7753e-05	-8.9583e-05
20	12	3.55186e-05	0.000113532
20	13	-1.7091e-05	-0.000115592
20	14	-7.64046e-06	0.000111327
20	15	1.52836e-05	-0.000102439
20	16	-7.9043e-06	8.83691e-05
20	17	2.92603e-06	-7.03805e-05
20	18	-5.64297e-06	4.98608e-05
20	19	8.81286e-06	-2.79896e-05
20	20	-8.29994e-06	7.93125e-06
20	21	7.90376e-06	4.48818e-06
20	22	-1.05533e-05	-3.02094e-06
20	23	1.58672e-05	-1.43023e-05
20	24	-2.25705e-05	4.16662e-05
20	25	2.83828e-05	-6.72588e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode13_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.390598	0
0	2	-0.535768	0
0	3	0.403049	0
0	4	-0.0215891	0
0	5	-0.315619	0
0	6	0.345612	0
0	7	-0.10084	0
0	8	-0.189955	0
0	9	0.346112	0
0	10	-0.338416	0
0	11	0.236938	0
0	12	-0.123617	0
0	13	0.0444189	0
0	14	-0.00635608	0
0	15	-0.00427787	0
0	16	0.00358941	0
0	17	-0.00114953	0
0	18	-6.02388e-05	0
0	19	0.000253835	0
0	20	-0.000213325	0
0	21	0.000288788	0
0	22	-0.00040151	0
0	23	0.000410727	0
0	24	-0.000299039	0
0	25	0.00011983	0
1	1	-6.93938e-05	-0.00360049
1	2	-7.5299e-05	0.0197028
1	3	0.00042793	-0.0392966
1	4	-0.000737293	0.0400922
1	5	0.000706592	-0.014674
1	6	-0.000197764	-0.0210381
1	7	-0.000571406	0.0460215
1	8	0.000950544	-0.0523944
1	9	-0.000499537	0.0453878
1	10	-0.000304806	-0.0333282
1	11	0.000639741	0.0215877
1	12	-0.00036421	-0.0124064
1	13	2.79779e-05	0.00622039
1	14	-3.46632e-05	-0.00257055
1	15	0.000213025	0.000725688
1	16	-0.000240035	-3.12435e-06
1	17	0.000104637	-0.000154676
1	18	5.81309e-06	0.000123053
1	19	-3.5792e-05	-6.33736e-05
1	20	5.36018e-05	6.36514e-06
1	21	-6.81347e-05	3.76615e-05
1	22	5.44415e-05	-6.1602e-05
1	23	-2.74876e-05	7.27875e-05
1	24	5.63652e-06	-7.39487e-05
1	25	1.09012e-05	5.97851e-05
2	1	0.296318	0.0845439
2	2	-0.709996	-0.179807
2	3	0.902069	0.193165
2	4	-0.644104	-0.104547
2	5	0.0558929	-0.0211427
2	6	0.518788	0.110169
2	7	-0.816507	-0.137687
2	8	0.807787	0.121948
2	9	-0.62114	-0.0902963
2	10	0.398859	0.0595113
2	11	-0.221226	-0.0354564
2	12	0.10753	0.0186353
2	13	-0.0456656	-0.00804776
2	14	0.0164057	0.00238341
2	15	-0.00444531	-2.53941e-05
2	16	0.000428151	-0.000610787
2	17	0.000467549	0.000560139
2	18	-0.000333726	-0.000311278
2	19	-8.58868e-05	7.60817e-05
2	20	0.000502927	5.89894e-05
2	21	-0.000743161	-8.56907e-05
2	22	0.000770433	5.79461e-05
2	23	-0.000669797	-3.43171e-05
2	24	0.000525469	2.33445e-05
2	25	-0.000372406	-1.04237e-05
3	1	0.000318144	0.00392219
3	2	-0.000613926	-0.0100261
3	3	0.000628131	0.0128703
3	4	-0.000736805	-0.0101763
3	5	0.00121401	0.00585023
3	6	-0.00181747	-0.00429524
3	7	0.00222115	0.00543921
3	8	-0.00213211	-0.00650295
3	9	0.00148566	0.00611738
3	10	-0.000684503	-0.00487956
3	11	0.000148879	0.00351771
3	12	6.89503e-05	-0.00224052
3	13	-0.000113174	0.00118126
3	14	9.87183e-05	-0.000490914
3	15	-4.24919e-05	0.000154379
3	16	-2.93772e-05	-3.51264e-05
3	17	4.06671e-05	3.08697e-05
3	18	1.48567e-05	-6.65839e-05
3	19	-7.77627e-05	7.22616e-05
3	20	0.000108082	-5.09182e-05
3	21	-9.86459e-05	4.39712e-05
3	22	6.21133e-05	-4.61785e-05
3	23	-2.29155e-05	3.54324e-05
3	24	5.98906e-07	-1.78091e-05
3	25	1.90666e-06	5.01702e-06
4	1	-0.112887	-0.015575
4	2	0.401865	0.0594615
4	3	-0.790253	-0.126067
4	4	1.0992	0.188075
4	5	-1.20557	-0.217829
4	6	1.11429	0.207606
4	7	-0.910201	-0.170187
4	8	0.678159	0.124505
4	9	-0.466004	-0.0831846
4	10	0.291844	0.050679
4	11	-0.161626	-0.0274049
4	12	0.0758182	0.0124712
4	13	-0.0282861	-0.00423134
4	14	0.00728359	0.000667592
4	15	-0.000476721	0.000232957
4	16	-0.000716008	-0.000132321
4	17	0.000450097	-3.09091e-05
4	18	-9.89504e-05	2.87947e-05
4	19	-8.74346e-05	2.88136e-05
4	20	0.00013181	-2.95622e-05
4	21	-9.27992e-05	-1.61084e-05
4	22	5.16318e-05	4.95667e-05
4	23	-6.70758e-05	-5.58397e-05
4	24	0.000117337	4.75773e-05
4	25	-0.000138724	-3.3749e-05
5	1	-5.82399e-05	0.000284292
5	2	7.2396e-05	-0.000808839
5	3	5.46718e-06	0.00100613
5	4	0.000116309	-0.00029616
5	5	-0.000581328	-0.000921411
5	6	0.00088102	0.00136574
5	7	-0.000471906	-0.000302314
5	8	-0.000340268	-0.00156115
5	9	0.000737379	0.00280234
5	10	-0.000394481	-0.00276002
5	11	-0.000296301	0.00194839
5	12	0.000777812	-0.00115898
5	13	-0.000764227	0.000683614
5	14	0.0003811	-0.000395182
5	15	1.34258e-07	0.000185232
5	16	-0.000148286	-6.91026e-05
5	17	0.000120321	4.80506e-05
5	18	-6.08012e-05	-7.09726e-05
5	19	3.38834e-05	8.08756e-05
5	20	-3.48216e-05	-6.35605e-05
5	21	3.38444e-05	4.05875e-05
5	22	-1.40258e-05	-2.23506e-05
5	23	-5.72837e-06	7.55409e-06
5	24	4.08827e-06	9.41628e-07
5	25	9.34036e-06	-3.32482e-06
6	1	-0.0103243	-0.00163901
6	2	0.0465667	0.0075612
6	3	-0.111786	-0.0185982
6	4	0.18517	0.0317361
6	5	-0.237413	-0.0420579
6	6	0.25277	0.0462364
6	7	-0.234554	-0.044073
6	8	0.195082	0.0372632
6	9	-0.146013	-0.0278423
6	10	0.0964708	0.0178915
6	11	-0.0541249	-0.00946936
6	12	0.0241898	0.00383994
6	13	-0.00753819	-0.000954807
6	14	0.000908638	-5.78001e-05
6	15	0.000470056	0.000128158
6	16	-0.000163082	8.19777e-05
6	17	-0.000265353	-0.000222075
6	18	0.000502127	0.000225897
6	19	-0.000600464	-0.000173556
6	20	0.000616739	0.000137506
6	21	-0.00057585	-0.000126907
6	22	0.000485918	0.000112563
6	23	-0.000357096	-7.83125e-05
6	24	0.000220778	3.6852e-05
6	25	-0.000115661	-5.53853e-06
7	1	-9.72893e-06	6.08404e-05
7	2	-8.59582e-05	-0.000236948
7	3	0.000459421	0.000532276
7	4	-0.000960558	-0.000737878
7	5	0.00116026	0.000460674
7	6	-0.000985153	0.000316647
7	7	0.000786575	-0.00106811
7	8	-0.000799153	0.00119384
7	9	0.000842081	-0.000634213
7	10	-0.000655199	-3.82693e-05
7	11	0.00030145	0.000323071
7	12	6.75181e-06	-0.000287491
7	13	-0.000157718	0.000210198
7	14	0.000153173	-0.000162655
7	15	-6.67979e-05	9.67022e-05
7	16	-2.79981e-05	-1.77709e-05
7	17	9.35361e-05	-4.82386e-05
7	18	-0.000109108	8.50645e-05
7	19	7.85306e-05	-8.33096e-05
7	20	-3.77421e-05	5.0168e-05
7	21	2.21651e-05	-8.94699e-06
7	22	-2.75343e-05	-1.21113e-05
7	23	2.55935e-05	7.44319e-06
7	24	-9.86214e-06	2.51391e-06
7	25	-2.94316e-06	-3.61723e-06
8	1	-0.000201785	-0.000178915
8	2	0.00152372	0.000808385
8	3	-0.00591481	-0.00203868
8	4	0.0150544	0.00374546
8	5	-0.0278313	-0.00564885
8	6	0.0398923	0.00734021
8	7	-0.0465008	-0.00830444
8	8	0.0453312	0.00815846
8	9	-0.0371519	-0.00688885
8	10	0.0252122	0.00488645
8	11	-0.0136253	-0.00277537
8	12	0.00532245	0.00113322
8	13	-0.00101215	-0.000203308
8	14	-0.000312094	-0.000150787
8	15	0.000144652	0.00018411
8	16	0.000390804	-8.89906e-05
8	17	-0.00075753	-1.71836e-05
8	18	0.000857132	8.04008e-05
8	19	-0.000770172	-9.3702e-05
8	20	0.000595713	7.98155e-05
8	21	-0.000420253	-6.1623e-05
8	22	0.000289005	4.3429e-05
8	23	-0.000192925	-2.39907e-05
8	24	0.000114577	7.89546e-06
8	25	-5.65259e-05	-8.16507e-07
9	1	3.05138e-05	1.85201e-05
9	2	-3.95318e-05	-9.56906e-05
9	3	-1.78371e-05	0.000240408
9	4	6.7079e-06	-0.000414421
9	5	0.000197777	0.000573177
9	6	-0.000451402	-0.000665861
9	7	0.000510572	0.000641033
9	8	-0.000373632	-0.000538365
9	9	0.000217761	0.000510611
9	10	-0.00015543	-0.000557399
9	11	0.000144453	0.0004799
9	12	-8.30395e-05	-0.000268419
9	13	-1.97219e-05	0.000106451
9	14	5.5905e-05	-3.93545e-05
9	15	-1.03788e-05	5.83662e-07
9	16	-3.26249e-05	1.00079e-05
9	17	4.11479e-05	2.69193e-05
9	18	-4.09436e-05	-6.40596e-05
9	19	3.47497e-05	5.39725e-05
9	20	-1.03828e-05	-1.84687e-05
9	21	-1.83891e-05	6.7733e-07
9	22	2.60079e-05	-4.10445e-06
9	23	-1.26995e-05	7.89297e-06
9	24	-2.34062e-06	-4.79001e-06
9	25	8.65909e-06	1.37285e-06
10	1	0.000110091	-5.59267e-05
10	2	-0.000558544	0.000253726
10	3	0.00117117	-0.000571881
10	4	-0.000886179	0.000940954
10	5	-0.00131131	-0.00130039
10	6	0.00496085	0.00159751
10	7	-0.00831291	-0.00183424
10	8	0.0097269	0.00195413
10	9	-0.00869037	-0.00182026
10	10	0.00598125	0.00138417
10	11	-0.00303279	-0.00079212
10	12	0.000967754	0.000312532
10	13	-5.499e-05	-6.28854e-05
10	14	-9.51535e-05	-3.82917e-05
10	15	-5.43845e-05	6.87139e-05
10	16	0.00025462	-5.8253e-05
10	17	-0.000399871	3.00302e-05
10	18	0.000460265	5.55849e-06
10	19	-0.000452838	-4.32678e-05
10	20	0.000399464	7.1515e-05
10	21	-0.000316287	-7.76838e-05
10	22	0.000221595	6.04689e-05
10	23	-0.000136192	-3.35598e-05
10	24	7.65799e-05	1.03653e-05
10	25	-4.60329e-05	5.17409e-06
11	1	1.5139e-05	1.33832e-06
11	2	-6.82745e-05	3.15296e-05
11	3	0.000175958	-0.000128975
11	4	-0.000348765	0.000244039
11	5	0.000526962	-0.000261724
11	6	-0.000556102	0.000152204
11	7	0.000361974	-4.37259e-05
11	8	-4.0704e-05	3.7088e-05
11	9	-0.000259496	-4.66361e-05
11	10	0.000419234	2.69566e-07
11	11	-0.000389834	2.52248e-05
11	12	0.000251973	2.67153e-05
11	13	-0.000125377	-0.000105667
11	14	3.98157e-05	0.000147236
11	15	1.1742e-05	-0.000135143
11	16	-1.53919e-05	8.45674e-05
11	17	-1.30154e-05	-1.67319e-05
11	18	2.97207e-05	-4.00764e-05
11	19	-1.91138e-05	6.21155e-05
11	20	2.2667e-06	-4.81063e-05
11	21	2.84182e-06	1.94291e-05
11	22	-1.40712e-06	1.09664e-06
11	23	1.82766e-06	-6.08851e-06
11	24	-3.24582e-06	1.09683e-06
11	25	4.1133e-06	4.35085e-06
12	1	3.22943e-06	2.11685e-05
12	2	-4.12441e-05	-3.94626e-05
12	3	0.000179175	3.93316e-06
12	4	-0.000293963	5.4125e-05
12	5	3.79291e-05	-8.41772e-05
12	6	0.00070323	9.97709e-05
12	7	-0.00154585	-0.000115293
12	8	0.00200143	0.000183684
12	9	-0.00188412	-0.000325006
12	10	0.00134193	0.000392221
12	11	-0.000705414	-0.000292827
12	12	0.000303815	0.000173734
12	13	-0.000276352	-0.000165283
12	14	0.00048929	0.00021584
12	15	-0.000708621	-0.000243182
12	16	0.000806072	0.000221172
12	17	-0.000767294	-0.000157731
12	18	0.000632713	9.15688e-05
12	19	-0.000463935	-5.41791e-05
12	20	0.000309325	3.87697e-05
12	21	-0.000188879	-2.77924e-05
12	22	0.000105228	1.80591e-05
12	23	-5.22349e-05	-1.22941e-05
12	24	2.06501e-05	8.61108e-06
12	25	-8.20373e-06	-2.68554e-06
13	1	-1.62097e-05	4.68765e-07
13	2	4.01987e-05	-1.42301e-05
13	3	-5.97358e-06	4.28833e-05
13	4	-0.000113066	-5.08789e-05
13	5	0.000233094	2.25986e-05
13	6	-0.000277889	1.27245e-05
13	7	0.00024186	-2.06773e-05
13	8	-0.000148912	-2.4152e-05
13	9	5.63359e-05	0.000103431
13	10	-2.02618e-05	-0.000160365
13	11	3.12164e-05	0.000153613
13	12	-1.71986e-05	-9.24137e-05
13	13	-4.27425e-05	2.21651e-05
13	14	8.62934e-05	2.07391e-05
13	15	-8.05782e-05	-3.03701e-05
13	16	5.48987e-05	1.79191e-05
13	17	-3.81168e-05	2.56563e-06
13	18	3.17356e-05	-1.72099e-05
13	19	-2.40947e-05	1.77829e-05
13	20	1.0803e-05	-8.41289e-06
13	21	-4.58124e-07	-9.00404e-07
13	22	-1.10442e-06	5.46629e-06
13	23	-8.23068e-07	-7.64753e-06
13	24	2.74102e-07	8.51167e-06
13	25	2.52034e-06	-6.40327e-06
14	1	-1.1373e-06	1.63789e-05
14	2	6.30702e-06	-8.75233e-05
14	3	6.50126e-06	0.000162382
14	4	-3.03789e-05	-0.000151327
14	5	-5.08218e-07	5.81826e-05
14	6	0.000155734	4.8228e-05
14	7	-0.000379244	-6.86458e-05
14	8	0.000514087	-3.11511e-05
14	9	-0.000479248	0.00013593
14	10	0.000325029	-0.000144437
14	11	-0.000157303	9.83836e-05
14	12	4.48859e-05	-5.69305e-05
14	13	-2.18291e-05	1.95733e-05
14	14	9.5046e-05	1.89238e-05
14	15	-0.000212325	-5.83408e-05
14	16	0.000303713	9.53998e-05
14	17	-0.000337866	-0.000114672
14	18	0.000319305	0.000106615
14	19	-0.000262905	-8.01924e-05
14	20	0.000185946	4.8542e-05
14	21	-0.000110456	-2.20608e-05
14	22	5.58601e-05	7.48842e-06
14	23	-2.71877e-05	-7.04147e-07
14	24	1.62192e-05	-5.58209e-06
14	25	-1.3171e-05	9.24336e-06
15	1	-1.8208e-06	4.26546e-06
15	2	9.08229e-06	-2.21473e-05
15	3	1.73932e-05	5.27519e-05
15	4	-0.000108074	-7.52074e-05
15	5	0.000204024	7.42346e-05
15	6	-0.000264435	-4.92349e-05
15	7	0.000314094	2.35191e-05
15	8	-0.000345748	-3.87017e-05
15	9	0.000295836	7.84719e-05
15	10	-0.000175384	-9.7323e-05
15	11	8.78669e-05	8.1547e-05
15	12	-5.75811e-05	-3.83284e-05
15	13	2.94357e-05	-7.23208e-06
15	14	6.59372e-06	2.73296e-05
15	15	-2.57663e-05	-1.32156e-05
15	16	1.71897e-05	-1.5299e-05
15	17	7.19118e-06	2.54623e-05
15	18	-2.3107e-05	-1.11446e-05
15	19	2.11139e-05	-5.46878e-06
15	20	-1.31903e-05	9.39808e-06
15	21	1.06611e-05	-3.80052e-06
15	22	-1.13563e-05	-3.65475e-06
15	23	9.28951e-06	7.14351e-06
15	24	-5.09921e-06	-4.34431e-06
15	25	2.42948e-06	-9.31251e-07
16	1	-3.55613e-06	1.85489e-05
16	2	3.20519e-06	-7.93437e-05
16	3	1.83931e-05	0.000167823
16	4	-6.20423e-05	-0.000232469
16	5	7.91587e-05	0.000235401
16	6	-4.52847e-05	-0.000164964
16	7	-1.1562e-05	5.12595e-05
16	8	6.14542e-05	2.96225e-05
16	9	-7.87288e-05	-5.25579e-05
16	10	7.73936e-05	7.22277e-05
16	11	-0.000131279	-0.000110605
16	12	0.000268251	0.000132103
16	13	-0.000414543	-0.000121395
16	14	0.000486189	9.4546e-05
16	15	-0.000461732	-7.25611e-05
16	16	0.000373849	6.24514e-05
16	17	-0.000277276	-5.58884e-05
16	18	0.000205989	4.67367e-05
16	19	-0.000156374	-3.59129e-05
16	20	0.000112136	2.3374e-05
16	21	-6.88146e-05	-9.15313e-06
16	22	3.3015e-05	-1.53084e-06
16	23	-1.50216e-05	5.31621e-06
16	24	2.55772e-05	-5.14713e-06
16	25	-6.8381e-05	2.21891e-06
17	1	2.4912e-06	4.60525e-06
17	2	-1.3786e-05	1.52465e-06
17	3	2.73993e-05	-1.46044e-05
17	4	-3.47559e-05	6.58231e-06
17	5	3.22383e-05	-2.81256e-07
17	6	-3.23509e-05	2.33644e-05
17	7	6.36714e-05	-3.48906e-05
17	8	-0.000109487	-1.15519e-06
17	9	9.90575e-05	3.29882e-05
17	10	-1.6891e-05	-1.12419e-05
17	11	-5.39182e-05	-3.93297e-05
17	12	4.78515e-05	7.64777e-05
17	13	8.20976e-08	-7.80629e-05
17	14	-2.10389e-05	5.7008e-05
17	15	5.74999e-06	-3.70814e-05
17	16	1.0226e-05	1.71994e-05
17	17	-9.14599e-06	3.42327e-06
17	18	2.76245e-06	-1.1911e-05
17	19	-3.71897e-06	7.6304e-06
17	20	9.41084e-06	-2.89987e-06
17	21	-1.04569e-05	2.81814e-06
17	22	4.6524e-06	-3.60035e-06
17	23	1.35124e-06	2.35462e-06
17	24	-2.59146e-06	3.63218e-07
17	25	1.00384e-06	-2.59631e-06
18	1	-2.17791e-06	-2.70456e-06
18	2	-5.34657e-06	-4.04952e-06
18	3	3.08801e-05	2.95383e-05
18	4	-5.39562e-05	-5.16278e-05
18	5	3.99564e-05	6.53331e-05
18	6	-6.08861e-06	-7.55659e-05
18	7	-1.11626e-05	6.18348e-05
18	8	2.00983e-05	-3.22764e-05
18	9	-1.9283e-05	2.76521e-05
18	10	-5.05697e-06	-5.19458e-05
18	11	2.20331e-05	6.71859e-05
18	12	4.37135e-07	-5.30985e-05
18	13	-5.13566e-05	2.48585e-05
18	14	0.000107399	-2.89243e-06
18	15	-0.000149726	-1.24263e-05
18	16	0.000160899	2.81177e-05
18	17	-0.000139879	-3.87555e-05
18	18	0.00010519	3.79513e-05
18	19	-7.3307e-05	-2.88073e-05
18	20	4.82669e-05	1.68354e-05
18	21	-2.92525e-05	-4.39106e-06
18	22	1.51747e-05	-6.15056e-06
18	23	-5.04288e-06	1.11595e-05
18	24	1.83381e-06	-1.0135e-05
18	25	-1.22237e-05	5.76508e-06
19	1	4.47534e-06	-3.88918e-06
19	2	-3.1888e-05	8.55612e-06
19	3	7.71694e-05	-9.71654e-07
19	4	-8.26786e-05	-3.13392e-05
19	5	1.73811e-05	6.01336e-05
19	6	7.05796e-05	-4.0996e-05
19	7	-0.00011278	-7.34592e-06
19	8	9.89962e-05	3.94883e-05
19	9	-5.92062e-05	-4.53667e-05
19	10	2.11902e-05	3.98961e-05
19	11	-1.01306e-05	-3.94916e-05
19	12	1.93252e-05	3.97069e-05
19	13	-1.95977e-05	-2.76859e-05
19	14	7.20086e-06	7.88506e-06
19	15	1.8179e-06	4.53208e-06
19	16	-1.73418e-06	-6.2926e-06
19	17	-1.34728e-06	4.53272e-06
19	18	2.35051e-06	-2.28354e-06
19	19	-1.36605e-06	-1.22278e-06
19	20	9.90477e-07	4.30544e-06
19	21	-2.67143e-06	-5.23174e-06
19	22	4.76865e-06	4.65455e-06
19	23	-5.51888e-06	-3.38648e-06
19	24	4.46494e-06	1.42604e-06
19	25	-2.27759e-06	-1.47033e-07
20	1	7.43817e-06	2.71571e-08
20	2	-3.00495e-05	-2.07232e-06
20	3	5.63808e-05	1.5833e-05
20	4	-5.97664e-05	-5.12426e-05
20	5	3.55236e-05	9.09426e-05
20	6	-1.39592e-05	-0.000117239
20	7	9.09741e-06	0.000122457
20	8	7.73275e-06	-0.000101424
20	9	-5.25379e-05	5.79706e-05
20	10	0.000104666	-3.572e-06
20	11	-0.000139063	-3.3663e-05
20	12	0.000142508	4.08399e-05
20	13	-0.000125726	-4.06807e-05
20	14	0.000111915	4.54791e-05
20	15	-0.000105223	-4.27726e-05
20	16	9.39901e-05	3.06514e-05
20	17	-7.43229e-05	-2.09296e-05
20	18	5.26499e-05	1.76655e-05
20	19	-3.37932e-05	-1.63831e-05
20	20	1.91431e-05	1.28257e-05
20	21	-1.26109e-05	-7.57097e-06
20	22	2.29459e-05	5.32426e-06
20	23	-5.64587e-05	-8.38903e-06
20	24	0.000104933	1.31322e-05
20	25	-0.000146649	-1.56188e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode14_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.360312	0
0	2	-0.358313	0
0	3	0.109418	0
0	4	0.198899	0
0	5	-0.33692	0
0	6	0.215013	0
0	7	0.0559099	0
0	8	-0.293586	0
0	9	0.394014	0
0	10	-0.364836	0
0	11	0.269134	0
0	12	-0.165884	0
0	13	0.0864028	0
0	14	-0.0376425	0
0	15	0.0133441	0
0	16	-0.00356031	0
0	17	0.000417013	0
0	18	0.000269143	0
0	19	-0.000166015	0
0	20	-0.000111477	0
0	21	0.000348485	0
0	22	-0.000489179	0
0	23	0.000513304	0
0	24	-0.000439837	0
0	25	0.000328983	0
1	1	0.0446189	-0.00144615
1	2	-0.22305	0.00835826
1	3	0.374342	-0.0171241
1	4	-0.251102	0.0182568
1	5	-0.0669935	-0.00837751
1	6	0.250626	-0.00597014
1	7	-0.141301	0.0158284
1	8	-0.111527	-0.017927
1	9	0.281864	0.0149953
1	10	-0.287535	-0.0108356
1	11	0.191357	0.00731241
1	12	-0.0875561	-0.00471427
1	13	0.0244893	0.00282175
1	14	-0.00118937	-0.00145156
1	15	-0.00210505	0.000561132
1	16	0.000599669	-9.36954e-05
1	17	0.000123877	-7.58691e-05
1	18	0.000164844	7.79655e-05
1	19	-0.000549319	-2.01839e-05
1	20	0.00055553	-3.43413e-05
1	21	-0.000202191	6.45492e-05
1	22	-0.000278449	-7.28778e-05
1	23	0.000611323	6.44742e-05
1	24	-0.000645517	-4.14479e-05
1	25	0.00046203	1.75448e-05
2	1	-0.0979129	-0.00409376
2	2	0.180233	0.00746047
2	3	-0.141957	-0.00623101
2	4	0.0130283	0.00178924
2	5	0.088908	0.00238717
2	6	-0.0990805	-0.0047158
2	7	0.0473939	0.00529434
2	8	0.00370054	-0.00462837
2	9	-0.0213618	0.00316596
2	10	0.0115091	-0.00150481
2	11	0.00479976	0.000313057
2	12	-0.0133359	0.000146256
2	13	0.012418	-6.91937e-05
2	14	-0.0071904	-0.000160133
2	15	0.00260443	0.000250871
2	16	-0.000365537	-0.000173863
2	17	-0.000212199	6.63843e-05
2	18	0.000187378	-1.13035e-05
2	19	-8.46172e-05	-1.22595e-05
2	20	3.94593e-05	2.44627e-05
2	21	-4.3715e-05	-1.38513e-05
2	22	5.09451e-05	-9.24823e-06
2	23	-3.46442e-05	1.42635e-05
2	24	-3.32543e-06	3.11995e-08
2	25	4.31864e-05	-1.09612e-05
3	1	0.23163	-0.00158279
3	2	-0.621959	0.00495287
3	3	0.830477	-0.00762624
3	4	-0.560502	0.00576624
3	5	-0.108809	0.00164233
3	6	0.79872	-0.0113219
3	7	-1.16929	0.0183735
3	8	1.14549	-0.01984
3	9	-0.873529	0.0163934
3	10	0.54711	-0.0110922
3	11	-0.287684	0.00649648
3	12	0.127526	-0.00337155
3	13	-0.0469847	0.00148349
3	14	0.0136279	-0.000456773
3	15	-0.00246829	-5.29581e-06
3	16	-0.00029453	0.00011211
3	17	0.0006046	-5.65041e-05
3	18	-0.000417541	-4.00298e-06
3	19	0.000114464	3.43192e-05
3	20	0.000299632	-4.87427e-05
3	21	-0.00072759	4.12325e-05
3	22	0.000963577	-2.5847e-05
3	23	-0.000898639	2.39436e-05
3	24	0.00063408	-2.55016e-05
3	25	-0.000352633	1.57284e-05
4	1	-0.0113157	0.000276148
4	2	0.0311023	-0.00181075
4	3	-0.03869	0.00479328
4	4	0.0183397	-0.00741407
4	5	0.0191314	0.00784617
4	6	-0.0480984	-0.00615462
4	7	0.0536903	0.00368915
4	8	-0.0404643	-0.00185022
4	9	0.0221742	0.00116489
4	10	-0.00907564	-0.00104088
4	11	0.003306	0.000750343
4	12	-0.00191977	-0.000272736
4	13	0.0016862	-6.17426e-05
4	14	-0.00121262	0.000175025
4	15	0.000541288	-0.000198447
4	16	-8.22498e-05	0.000188104
4	17	-4.69673e-05	-0.000118941
4	18	-1.07318e-05	3.07919e-05
4	19	0.000119229	-2.93725e-06
4	20	-0.000203733	3.0661e-05
4	21	0.000235487	-5.0265e-05
4	22	-0.000231171	3.15202e-05
4	23	0.000206552	1.63863e-06
4	24	-0.000160771	-1.27848e-05
4	25	0.000103591	2.99778e-06
5	1	0.0724196	-0.000960079
5	2	-0.282149	0.00430029
5	3	0.587139	-0.0101159
5	4	-0.834	0.0157998
5	5	0.889469	-0.0180742
5	6	-0.740825	0.0159323
5	7	0.481846	-0.0110947
5	8	-0.230022	0.00618532
5	9	0.0581648	-0.0027975
5	10	0.0220105	0.000983602
5	11	-0.0381249	-0.000152345
5	12	0.0264448	-9.42482e-05
5	13	-0.0117469	1.5488e-05
5	14	0.00315192	8.55659e-05
5	15	-0.000179553	-5.90085e-05
5	16	-0.000138305	-2.09727e-05
5	17	-0.000165391	6.01582e-05
5	18	0.000293538	-4.76423e-05
5	19	-0.000119654	2.09888e-05
5	20	-0.00018242	-1.84463e-05
5	21	0.000382509	3.78699e-05
5	22	-0.000387148	-4.74994e-05
5	23	0.000263334	3.45446e-05
5	24	-0.000123734	-1.07827e-05
5	25	2.97137e-05	-8.74685e-06
6	1	-0.000265279	0.000108657
6	2	0.00140779	-0.000843518
6	3	-0.00378099	0.00237868
6	4	0.00613587	-0.00396284
6	5	-0.00619266	0.0047683
6	6	0.0031239	-0.00467983
6	7	0.00140557	0.00401361
6	8	-0.00463543	-0.00313055
6	9	0.0050563	0.00244008
6	10	-0.00345051	-0.00208612
6	11	0.00156431	0.00172252
6	12	-0.00035902	-0.00114218
6	13	-0.000140112	0.000611248
6	14	0.000223039	-0.000361953
6	15	-0.000163578	0.000291614
6	16	7.54199e-05	-0.000206842
6	17	2.22772e-05	8.16156e-05
6	18	-7.96419e-05	1.95e-07
6	19	6.48565e-05	-1.14419e-05
6	20	-1.62797e-05	-1.01936e-05
6	21	-1.6007e-05	2.56916e-05
6	22	1.74337e-05	-2.41923e-05
6	23	-1.11849e-06	1.9862e-05
6	24	-1.36208e-05	-2.07707e-05
6	25	1.87358e-05	1.82559e-05
7	1	0.00658224	2.28538e-05
7	2	-0.0316599	0.000169929
7	3	0.0808439	-0.000815717
7	4	-0.143273	0.00185751
7	5	0.196587	-0.00304653
7	6	-0.218923	0.00382944
7	7	0.200278	-0.00364439
7	8	-0.149006	0.00265665
7	9	0.0874518	-0.00156731
7	10	-0.0376847	0.000790158
7	11	0.00940204	-0.000273967
7	12	0.000811654	-6.24448e-05
7	13	-0.00182898	0.000171511
7	14	0.000596495	-0.000101062
7	15	9.84284e-05	1.0724e-05
7	16	-4.05756e-05	1.46323e-05
7	17	-0.000357044	8.96522e-06
7	18	0.00078349	-3.79517e-05
7	19	-0.00104291	4.08296e-05
7	20	0.00105143	-2.53675e-05
7	21	-0.000858808	1.77684e-05
7	22	0.000583863	-2.21183e-05
7	23	-0.000330265	2.756e-05
7	24	0.000149498	-2.66326e-05
7	25	-4.72243e-05	1.83329e-05
8	1	0.000284173	3.56028e-05
8	2	-0.00109778	-0.000270011
8	3	0.00174271	0.000855352
8	4	-0.000992421	-0.00153019
8	5	-0.00100844	0.00176812
8	6	0.00253689	-0.00144635
8	7	-0.00238398	0.000864472
8	8	0.0010574	-0.000290655
8	9	0.000184228	-7.46638e-05
8	10	-0.000660728	0.000106364
8	11	0.000514884	2.48136e-05
8	12	-0.000175734	-3.48883e-05
8	13	-7.5639e-05	-8.85272e-05
8	14	0.000185547	0.000161356
8	15	-0.000208911	-0.000103516
8	16	0.000171971	-7.80216e-06
8	17	-7.5573e-05	6.57588e-05
8	18	-3.50747e-05	-4.82835e-05
8	19	0.000100488	7.25985e-06
8	20	-0.000109302	1.5145e-05
8	21	8.54606e-05	-1.6511e-05
8	22	-5.35724e-05	1.19544e-05
8	23	2.99484e-05	-9.35497e-06
8	24	-2.03472e-05	5.52499e-06
8	25	1.9387e-05	6.61096e-07
9	1	0.000191744	1.06461e-05
9	2	-0.00131427	7.31019e-07
9	3	0.00495298	-0.000118546
9	4	-0.0130709	0.000368869
9	5	0.026038	-0.000618717
9	6	-0.0401776	0.000789485
9	7	0.0483938	-0.000918439
9	8	-0.0454171	0.000982202
9	9	0.0327461	-0.000930218
9	10	-0.0173893	0.000799249
9	11	0.00597543	-0.000611815
9	12	-0.000604609	0.000336218
9	13	-0.000581695	-3.98547e-05
9	14	0.000293522	-0.000134623
9	15	1.99286e-05	0.000135347
9	16	-0.000149216	-4.71437e-05
9	17	0.000225948	-1.60508e-05
9	18	-0.000266724	1.77524e-05
9	19	0.000235886	9.61322e-06
9	20	-0.00014806	-2.68053e-05
9	21	5.6063e-05	2.11038e-05
9	22	2.01459e-06	-7.65902e-06
9	23	-2.44909e-05	3.76385e-06
9	24	2.66464e-05	-6.83456e-06
9	25	-2.06863e-05	5.95918e-06
10	1	7.6206e-05	1.58558e-05
10	2	-0.000327094	-7.52039e-05
10	3	0.000666515	0.000253067
10	4	-0.000811017	-0.000511177
10	5	0.000561492	0.000687292
10	6	-0.000139536	-0.000726798
10	7	-5.5696e-05	0.000667922
10	8	-2.37639e-05	-0.000489776
10	9	0.000117501	0.000191854
10	10	-5.15018e-05	9.06179e-05
10	11	-0.000125392	-0.000220128
10	12	0.000283401	0.000214389
10	13	-0.000321449	-0.000156432
10	14	0.00023726	0.000101865
10	15	-0.000118659	-6.96862e-05
10	16	3.41193e-05	3.87328e-05
10	17	8.33122e-06	-8.21619e-07
10	18	-1.91143e-05	-1.84349e-05
10	19	3.66467e-06	1.31021e-05
10	20	2.01571e-05	-4.24126e-06
10	21	-2.63025e-05	2.13021e-06
10	22	1.15618e-05	-2.12967e-06
10	23	5.09869e-06	-4.60762e-09
10	24	-1.05111e-05	3.58894e-06
10	25	7.67421e-06	-5.55452e-06
11	1	-8.93223e-05	5.16088e-06
11	2	0.000482515	-1.41078e-06
11	3	-0.00103597	-7.56539e-05
11	4	0.000780884	0.000215611
11	5	0.00142962	-0.000269649
11	6	-0.0055571	0.000213217
11	7	0.00974098	-0.000182852
11	8	-0.0114572	0.000223892
11	9	0.00973181	-0.000257738
11	10	-0.00597453	0.000237887
11	11	0.00250061	-0.000200533
11	12	-0.000579226	0.000163322
11	13	-1.75058e-05	-0.000106084
11	14	0.000101648	3.94914e-05
11	15	-0.000193674	1.24464e-05
11	16	0.000362522	-4.53746e-05
11	17	-0.000492073	5.46864e-05
11	18	0.000511204	-3.82976e-05
11	19	-0.000439081	1.49709e-05
11	20	0.000331088	-4.28084e-06
11	21	-0.000224044	4.877e-06
11	22	0.000131318	-5.38618e-06
11	23	-6.29143e-05	1.74758e-06
11	24	2.34731e-05	1.6135e-06
11	25	-3.1757e-06	-1.24622e-06
12	1	1.35753e-05	4.97413e-06
12	2	-4.91639e-05	-3.17805e-05
12	3	8.01362e-05	0.000100481
12	4	-1.14401e-05	-0.000204171
12	5	-0.000161885	0.000296519
12	6	0.000252624	-0.000339591
12	7	-0.000130387	0.000346662
12	8	-7.44736e-05	-0.000329273
12	9	0.000170832	0.000236195
12	10	-0.000140446	-3.38811e-05
12	11	6.12784e-05	-0.00019837
12	12	1.78657e-05	0.000335409
12	13	-8.14625e-05	-0.000316091
12	14	0.00012501	0.000184637
12	15	-0.000136909	-4.85023e-05
12	16	0.00011106	-1.85642e-05
12	17	-6.39665e-05	2.43259e-05
12	18	1.68973e-05	-1.1012e-05
12	19	1.46352e-05	1.4786e-06
12	20	-2.23637e-05	1.19168e-06
12	21	1.36832e-05	6.51399e-08
12	22	-4.78665e-06	-2.70346e-06
12	23	4.20676e-06	5.01152e-06
12	24	-7.43339e-06	-4.22958e-06
12	25	6.034e-06	1.1653e-07
13	1	-4.26951e-06	1.54287e-05
13	2	0.00010804	-4.07581e-05
13	3	-0.000458708	6.26922e-05
13	4	0.000868109	-0.000106034
13	5	-0.000776113	0.000191191
13	6	-0.00012678	-0.000282335
13	7	0.00148333	0.000325197
13	8	-0.0024969	-0.000289189
13	9	0.00255479	0.000183805
13	10	-0.00175779	-6.54224e-05
13	11	0.000791157	-4.19719e-07
13	12	-0.000246466	-1.74587e-06
13	13	0.000189738	3.21972e-05
13	14	-0.000336386	-4.54984e-05
13	15	0.000440138	3.68811e-05
13	16	-0.000428745	-2.62704e-05
13	17	0.000334511	2.45303e-05
13	18	-0.000216847	-2.77114e-05
13	19	0.000116216	2.80832e-05
13	20	-4.34954e-05	-2.38558e-05
13	21	-2.26135e-06	1.85486e-05
13	22	2.23519e-05	-1.54866e-05
13	23	-2.39323e-05	1.31461e-05
13	24	2.19533e-05	-7.55447e-06
13	25	-2.72085e-05	2.76125e-07
14	1	-1.59363e-05	5.05975e-06
14	2	1.31529e-06	-1.80942e-05
14	3	8.71871e-05	3.06771e-05
14	4	-0.000143578	-4.69279e-05
14	5	3.28828e-05	6.05938e-05
14	6	0.000168256	-9.29759e-05
14	7	-0.000255057	0.00015684
14	8	0.000155231	-0.000195712
14	9	2.68281e-06	0.000177336
14	10	-6.05308e-05	-0.000128784
14	11	1.8226e-05	6.76612e-05
14	12	7.5013e-06	4.61088e-06
14	13	4.04656e-05	-5.85807e-05
14	14	-9.73588e-05	5.92716e-05
14	15	9.05029e-05	-2.50667e-05
14	16	-3.82927e-05	1.62799e-06
14	17	1.66622e-07	1.2435e-06
14	18	3.55806e-06	-1.81516e-06
14	19	7.48701e-06	6.09917e-06
14	20	-1.29515e-05	-6.22506e-06
14	21	9.21469e-06	2.05937e-06
14	22	-2.21765e-06	-5.30122e-07
14	23	-2.33197e-06	1.97229e-06
14	24	3.48519e-06	-1.37014e-06
14	25	-2.98025e-06	-1.70711e-06
15	1	-7.60941e-06	-1.04634e-06
15	2	4.63527e-05	-1.81994e-06
15	3	-0.000149891	-5.87476e-08
15	4	0.000275209	8.72303e-06
15	5	-0.00029706	8.54594e-06
15	6	0.000132002	-6.75098e-05
15	7	0.000162652	9.71771e-05
15	8	-0.000422532	-1.89814e-05
15	9	0.000528174	-0.000106034
15	10	-0.000487015	0.00015868
15	11	0.00038179	-0.000133348
15	12	-0.000279872	9.38508e-05
15	13	0.000197228	-6.2343e-05
15	14	-0.000131903	3.65926e-05
15	15	8.53797e-05	-2.69184e-05
15	16	-5.26939e-05	3.03974e-05
15	17	2.03465e-05	-2.79856e-05
15	18	1.17664e-05	1.49908e-05
15	19	-2.85492e-05	-2.4892e-06
15	20	2.79154e-05	-3.37983e-06
15	21	-2.3235e-05	3.69833e-06
15	22	1.92096e-05	-1.53586e-06
15	23	-8.9055e-06	7.44167e-07
15	24	-6.31601e-06	-2.41479e-06
15	25	1.06058e-05	3.87014e-06
16	1	7.78771e-06	4.0842e-06
16	2	-2.25703e-05	-1.59298e-05
16	3	3.39449e-05	3.80095e-05
16	4	-4.59088e-05	-6.18517e-05
16	5	5.48203e-05	7.66191e-05
16	6	-4.25491e-05	-8.34955e-05
16	7	7.21334e-06	7.67837e-05
16	8	1.97665e-05	-4.35088e-05
16	9	-1.48722e-05	-4.88416e-07
16	10	3.29621e-06	1.39177e-05
16	11	-1.7623e-05	6.9573e-06
16	12	5.08867e-05	-1.93472e-05
16	13	-6.23966e-05	1.18632e-05
16	14	3.69046e-05	-4.79525e-06
16	15	-3.48857e-06	2.546e-06
16	16	-1.30279e-05	2.60346e-06
16	17	1.60031e-05	-1.33016e-05
16	18	-1.61855e-05	1.91399e-05
16	19	1.67206e-05	-1.25856e-05
16	20	-1.56107e-05	1.77991e-06
16	21	1.23471e-05	2.1303e-06
16	22	-9.07441e-06	1.75495e-06
16	23	7.00996e-06	-6.92053e-06
16	24	-3.60178e-06	8.75413e-06
16	25	-3.64221e-06	-7.68344e-06
17	1	8.44374e-07	-2.25579e-06
17	2	-2.77496e-06	-2.56092e-06
17	3	1.45394e-05	1.58865e-05
17	4	-2.55836e-05	-1.28063e-05
17	5	2.40071e-05	2.11803e-06
17	6	-3.06859e-05	-4.03652e-05
17	7	4.66804e-05	0.000120214
17	8	-6.10585e-05	-0.000153254
17	9	8.71996e-05	0.000107835
17	10	-0.0001442	-4.19055e-05
17	11	0.000229975	1.07031e-05
17	12	-0.000323198	-8.12106e-06
17	13	0.000392103	1.62701e-06
17	14	-0.000404258	6.35247e-06
17	15	0.000353185	-4.18055e-06
17	16	-0.000268394	3.71439e-07
17	17	0.000179035	-8.33141e-07
17	18	-9.62747e-05	1.37103e-06
17	19	3.26455e-05	1.61727e-06
17	20	9.03657e-07	-6.52246e-06
17	21	-1.1896e-05	9.50008e-06
17	22	1.59313e-05	-8.47511e-06
17	23	-1.86092e-05	4.72857e-06
17	24	1.60192e-05	-9.85148e-07
17	25	-5.16234e-06	-1.19767e-06
18	1	-1.73664e-06	-4.66259e-07
18	2	-2.09005e-06	-5.08408e-06
18	3	2.20566e-05	2.30615e-05
18	4	-5.10267e-05	-4.72098e-05
18	5	7.15831e-05	8.0075e-05
18	6	-8.20899e-05	-0.000112082
18	7	7.87032e-05	0.000106709
18	8	-5.63212e-05	-5.89333e-05
18	9	3.62575e-05	2.2482e-06
18	10	-4.03244e-05	2.92633e-05
18	11	4.73518e-05	-2.27764e-05
18	12	-1.9235e-05	-2.11549e-06
18	13	-2.75206e-05	2.33249e-05
18	14	4.68092e-05	-4.04973e-05
18	15	-3.59053e-05	5.59347e-05
18	16	1.88653e-05	-6.02171e-05
18	17	-9.41454e-06	4.60737e-05
18	18	8.03309e-06	-2.29891e-05
18	19	-8.65261e-06	5.70931e-06
18	20	7.17728e-06	6.079e-07
18	21	-6.2345e-06	-2.59474e-08
18	22	8.2856e-06	-1.16392e-06
18	23	-9.51118e-06	4.41782e-07
18	24	5.52129e-06	7.93181e-08
18	25	1.18266e-06	8.74002e-07
19	1	1.19657e-06	-2.54941e-07
19	2	6.21208e-06	-2.03286e-06
19	3	-1.13509e-05	-2.94785e-06
19	4	-7.13889e-06	2.5935e-05
19	5	4.13619e-05	-5.35612e-05
19	6	-6.32091e-05	7.23125e-05
19	7	4.25197e-05	-7.11155e-05
19	8	-6.88817e-06	4.25957e-05
19	9	2.2759e-05	-1.04845e-05
19	10	-0.000102367	-6.68267e-06
19	11	0.000189717	2.05765e-05
19	12	-0.000230051	-2.81066e-05
19	13	0.000231501	1.99206e-05
19	14	-0.000220597	-1.07187e-05
19	15	0.000190917	1.20698e-05
19	16	-0.000137611	-1.69579e-05
19	17	8.23072e-05	1.71126e-05
19	18	-4.41605e-05	-1.17072e-05
19	19	2.17408e-05	5.67443e-06
19	20	-7.7859e-06	-2.68712e-06
19	21	4.06912e-06	1.91095e-06
19	22	-1.17322e-05	-1.9919e-06
19	23	1.89049e-05	2.43417e-06
19	24	-1.04731e-05	-2.43201e-06
19	25	-1.4644e-05	1.82857e-06
20	1	-1.06381e-05	-3.72692e-06
20	2	2.45196e-05	3.73527e-06
20	3	-1.55091e-05	-4.99149e-06
20	4	-2.53224e-08	4.52766e-06
20	5	-1.31372e-05	1.90444e-05
20	6	3.23308e-05	-5.56269e-05
20	7	-2.46102e-05	7.78276e-05
20	8	3.95728e-06	-7.20227e-05
20	9	2.53045e-06	4.40955e-05
20	10	-3.70636e-06	-1.71796e-05
20	11	1.90561e-05	2.15767e-06
20	12	-3.11497e-05	5.14456e-06
20	13	2.18267e-05	-5.64005e-06
20	14	-9.13816e-06	-5.97269e-07
20	15	8.49082e-06	1.04409e-05
20	16	-1.2135e-05	-2.00915e-05
20	17	1.13501e-05	2.66669e-05
20	18	-7.71914e-06	-2.66254e-05
20	19	5.28927e-06	1.90335e-05
20	20	-4.88978e-06	-8.22874e-06
20	21	5.9763e-06	6.86442e-07
20	22	-6.47383e-06	1.0867e-06
20	23	3.24606e-06	8.72359e-08
20	24	2.83448e-06	-7.6623e-07
20	25	-7.05906e-06	7.69587e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode15_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-1.46242	0
0	2	1.45938	0
0	3	-0.453629	0
0	4	-0.800831	0
0	5	1.36854	0
0	6	-0.877087	0
0	7	-0.224576	0
0	8	1.19079	0
0	9	-1.59717	0
0	10	1.4784	0
0	11	-1.09315	0
0	12	0.678838	0
0	13	-0.358969	0
0	14	0.159941	0
0	15	-0.0576249	0
0	16	0.0149274	0
0	17	-0.00160736	0
0	18	-0.000565662	0
0	19	4.05845e-05	0
0	20	0.000550059	0
0	21	-0.000958825	0
0	22	0.00131012	0
0	23	-0.00153795	0
0	24	0.00151977	0
0	25	-0.00125451	0
1	1	0.0103535	0.000611187
1	2	-0.0517696	-0.00224432
1	3	0.0871327	0.00417921
1	4	-0.0590399	-0.00468351
1	5	-0.0142444	0.00306166
1	6	0.0561579	-0.000585888
1	7	-0.0300731	-0.000837434
1	8	-0.0285455	0.000573973
1	9	0.0671876	0.000506744
1	10	-0.0676436	-0.00117257
1	11	0.0449294	0.000988491
1	12	-0.0205313	-0.000438548
1	13	0.00541246	3.91595e-05
1	14	0.000378459	0.000137199
1	15	-0.00117691	-0.000190739
1	16	0.00060619	0.000187597
1	17	-0.000215748	-0.000147128
1	18	0.000195874	7.08406e-05
1	19	-0.000279781	1.06446e-05
1	20	0.000260654	-5.97112e-05
1	21	-0.000121483	6.80672e-05
1	22	-4.28138e-05	-4.3236e-05
1	23	0.000134564	5.70819e-06
1	24	-0.000130601	1.65025e-05
1	25	7.99328e-05	-1.68811e-05
2	1	0.390902	0.000882646
2	2	-0.718573	-0.00158155
2	3	0.563302	0.00163014
2	4	-0.0463444	-0.00138184
2	5	-0.360002	0.00103926
2	6	0.397629	-0.000956409
2	7	-0.189593	0.00159584
2	8	-0.0125517	-0.00257437
2	9	0.0800639	0.00301312
2	10	-0.0402642	-0.00257987
2	11	-0.0226203	0.00165916
2	12	0.0540998	-0.000821827
2	13	-0.0491637	0.00036506
2	14	0.0284029	-0.000235438
2	15	-0.010443	0.000199556
2	16	0.00139223	-9.56363e-05
2	17	0.00105428	-4.17347e-05
2	18	-0.000736342	0.000106337
2	19	-3.76808e-06	-8.62581e-05
2	20	0.000334776	3.49677e-05
2	21	-0.000242387	7.77385e-06
2	22	8.30881e-06	-2.56521e-05
2	23	0.00011367	2.18826e-05
2	24	-5.9184e-05	-1.25358e-05
2	25	-7.16543e-05	6.99378e-06
3	1	0.0596047	0.000736403
3	2	-0.159481	-0.00199194
3	3	0.212538	0.00254985
3	4	-0.144094	-0.000709799
3	5	-0.0249956	-0.00374983
3	6	0.198782	0.00872985
3	7	-0.291755	-0.0116878
3	8	0.285478	0.0115746
3	9	-0.217205	-0.00907712
3	10	0.135649	0.00587216
3	11	-0.0709383	-0.00336986
3	12	0.0310438	0.00183781
3	13	-0.0111245	-0.000886893
3	14	0.00304609	0.000275145
3	15	-0.000496504	6.87353e-05
3	16	-6.0665e-05	-0.000194905
3	17	0.000161672	0.000164543
3	18	-0.000197194	-0.000100818
3	19	0.000138337	9.02708e-05
3	20	1.34554e-05	-0.000112993
3	21	-0.000168015	0.000116603
3	22	0.0002447	-8.15714e-05
3	23	-0.000229949	2.85329e-05
3	24	0.000164992	1.05649e-05
3	25	-9.54033e-05	-2.01977e-05
4	1	0.0465752	0.000237134
4	2	-0.127261	-0.000358701
4	3	0.15612	-0.000451877
4	4	-0.0690503	0.00217609
4	5	-0.0882251	-0.00349527
4	6	0.209792	0.00352303
4	7	-0.233804	-0.00274861
4	8	0.17913	0.00200463
4	9	-0.103322	-0.00155808
4	10	0.048355	0.00118789
4	11	-0.0222101	-0.000749357
4	12	0.0129875	0.000405786
4	13	-0.00853897	-0.00024411
4	14	0.00442698	0.000136616
4	15	-0.00122197	-2.86082e-05
4	16	-0.000249583	-2.44219e-05
4	17	0.000405808	4.18208e-05
4	18	-1.29037e-05	-6.86316e-05
4	19	-0.000485729	7.15168e-05
4	20	0.000896149	-3.19367e-05
4	21	-0.00111718	-7.43661e-06
4	22	0.00111698	2.07793e-05
4	23	-0.000935539	-2.20483e-05
4	24	0.000662012	2.35308e-05
4	25	-0.00039409	-1.99428e-05
5	1	0.0175114	0.000965812
5	2	-0.0680161	-0.00432646
5	3	0.141055	0.00988345
5	4	-0.199795	-0.0152557
5	5	0.212735	0.0181372
5	6	-0.176965	-0.0176626
5	7	0.114572	0.0144012
5	8	-0.0536761	-0.00989191
5	9	0.0122607	0.00578694
5	10	0.00664077	-0.00300824
5	11	-0.00993748	0.00147888
5	12	0.00662608	-0.000686405
5	13	-0.00276172	0.000298072
5	14	0.000517685	-0.000166785
5	15	0.000219903	0.000187484
5	16	-0.000182068	-0.000223326
5	17	-2.19223e-05	0.000150794
5	18	0.000106828	-1.88871e-05
5	19	-5.9683e-05	-4.21379e-05
5	20	-2.55261e-05	1.62501e-05
5	21	7.36275e-05	2.57869e-05
5	22	-7.1634e-05	-3.85785e-05
5	23	4.62587e-05	2.8004e-05
5	24	-2.40892e-05	-1.24249e-05
5	25	1.2701e-05	-1.71965e-06
6	1	0.00101844	-0.000189525
6	2	-0.00528727	0.000834465
6	3	0.0135778	-0.00198811
6	4	-0.0210238	0.00325218
6	5	0.0188054	-0.00411784
6	6	-0.00347839	0.00432201
6	7	-0.0169386	-0.00381449
6	8	0.0298157	0.00280562
6	9	-0.0296551	-0.00177373
6	10	0.020914	0.00106007
6	11	-0.0113035	-0.000613534
6	12	0.00504172	0.000309723
6	13	-0.00198923	-0.000167033
6	14	0.000576977	0.000132061
6	15	5.58813e-05	-6.37967e-05
6	16	-0.000136068	-2.83524e-05
6	17	-5.16636e-05	4.91838e-05
6	18	0.000171655	-1.90405e-05
6	19	-0.000112438	5.22599e-06
6	20	-3.07073e-05	-8.51911e-06
6	21	0.000116431	9.41882e-06
6	22	-8.21803e-05	-9.31703e-06
6	23	-1.66397e-05	9.97985e-06
6	24	8.53362e-05	-7.69475e-06
6	25	-9.02086e-05	3.32959e-06
7	1	0.00166271	9.72022e-05
7	2	-0.00770087	-0.000617715
7	3	0.0191278	0.00164203
7	4	-0.0334121	-0.0028315
7	5	0.045675	0.00389807
7	6	-0.0509173	-0.00459882
7	7	0.0465264	0.0045357
7	8	-0.0343377	-0.00360123
7	9	0.0198686	0.00224372
7	10	-0.00846346	-0.00104264
7	11	0.00216066	0.000336715
7	12	8.14975e-05	-0.000132052
7	13	-0.000285831	0.000140618
7	14	-4.82091e-05	-9.53897e-05
7	15	0.000246394	1.31988e-05
7	16	-0.000194234	3.09999e-06
7	17	-6.45323e-07	2.52629e-05
7	18	0.000207461	-3.39457e-05
7	19	-0.000327238	1.61397e-05
7	20	0.00032908	5.3754e-06
7	21	-0.000256144	-1.98776e-05
7	22	0.000164207	2.38915e-05
7	23	-8.33005e-05	-1.85744e-05
7	24	2.67874e-05	1.11338e-05
7	25	2.22413e-06	-3.65661e-06
8	1	-0.000774605	-0.000138704
8	2	0.00303429	0.00045552
8	3	-0.00503276	-0.000765587
8	4	0.00318191	0.000858642
8	5	0.00275724	-0.000776484
8	6	-0.00767697	0.000694674
8	7	0.0067356	-0.000597615
8	8	-0.0011836	0.000341331
8	9	-0.00371162	-6.14332e-05
8	10	0.00489512	6.87058e-05
8	11	-0.00344215	-0.000275891
8	12	0.00168095	0.000313044
8	13	-0.000671344	-0.000148809
8	14	0.000197261	1.29688e-05
8	15	0.000135478	3.00575e-05
8	16	-0.000330294	-4.72437e-05
8	17	0.000261298	5.05849e-05
8	18	-6.65069e-06	-3.00286e-05
8	19	-0.000231387	5.9455e-06
8	20	0.000335115	8.41373e-06
8	21	-0.000315545	-1.67545e-05
8	22	0.000240571	1.81407e-05
8	23	-0.00016699	-1.03938e-05
8	24	0.000113977	-1.29901e-06
8	25	-7.90518e-05	8.49876e-06
9	1	0.00011272	4.15509e-05
9	2	-0.000485877	-0.000154038
9	3	0.00126369	0.000307754
9	4	-0.00283702	-0.000496312
9	5	0.00561042	0.000675463
9	6	-0.00899813	-0.000767276
9	7	0.0111748	0.000767819
9	8	-0.010611	-0.000704236
9	9	0.00764139	0.000618581
9	10	-0.00408084	-0.000510953
9	11	0.00150278	0.000358683
9	12	-0.000269971	-0.000235645
9	13	-6.14864e-05	0.000189985
9	14	5.35152e-05	-0.000172604
9	15	-3.60935e-05	0.000147809
9	16	5.64863e-05	-0.000109187
9	17	-4.42331e-05	5.96571e-05
9	18	-1.07199e-05	-2.53352e-05
9	19	5.37263e-05	2.07386e-05
9	20	-5.73359e-05	-2.47874e-05
9	21	3.76251e-05	1.58387e-05
9	22	-1.39937e-05	-1.06977e-06
9	23	-2.61138e-06	-2.90409e-06
9	24	8.75935e-06	-2.00303e-06
9	25	-1.00571e-05	5.38811e-06
10	1	-0.000226609	2.11854e-05
10	2	0.00108611	-2.08243e-05
10	3	-0.00232472	-0.000104417
10	4	0.00254924	0.000326895
10	5	-0.000654786	-0.00046602
10	6	-0.00233792	0.000483099
10	7	0.00393003	-0.000485514
10	8	-0.0029762	0.000435161
10	9	0.000843066	-0.000213297
10	10	0.000550271	-7.46516e-05
10	11	-0.000696335	0.000217042
10	12	0.000286218	-0.000214216
10	13	-2.26935e-05	0.00018337
10	14	4.57054e-05	-0.000143001
10	15	-0.000146188	8.18808e-05
10	16	0.000159299	-3.34524e-05
10	17	-8.45808e-05	1.05259e-05
10	18	-8.32912e-06	4.73915e-06
10	19	5.32432e-05	-9.70386e-06
10	20	-2.445e-05	-2.52118e-06
10	21	-3.79798e-05	1.77786e-05
10	22	7.32964e-05	-2.09988e-05
10	23	-6.73149e-05	1.27559e-05
10	24	4.54945e-05	-1.75843e-06
10	25	-2.45586e-05	-3.86007e-06
11	1	-1.28572e-06	2.56892e-05
11	2	1.6883e-05	-6.56873e-05
11	3	1.32526e-05	0.000124387
11	4	-0.000222658	-0.000273022
11	5	0.000725148	0.000516283
11	6	-0.00150596	-0.000708023
11	7	0.00226048	0.000677135
11	8	-0.00248245	-0.000419196
11	9	0.00194293	0.0001372
11	10	-0.00102182	6.07622e-06
11	11	0.000309467	-5.24043e-05
11	12	5.92826e-06	9.1717e-05
11	13	-9.31554e-05	-0.000128006
11	14	9.79467e-05	0.000126319
11	15	-8.69305e-05	-8.83072e-05
11	16	0.000117069	4.3128e-05
11	17	-0.000178619	-1.04906e-05
11	18	0.000206966	-3.37126e-06
11	19	-0.000181299	6.82308e-06
11	20	0.000132136	-1.06273e-05
11	21	-8.5484e-05	1.26941e-05
11	22	4.85666e-05	-1.0861e-05
11	23	-2.39774e-05	9.8348e-06
11	24	1.08188e-05	-1.03811e-05
11	25	-4.01543e-06	8.78837e-06
12	1	-2.75225e-05	1.38501e-05
12	2	0.000190897	-3.91976e-05
12	3	-0.000501037	1.88841e-05
12	4	0.000704248	9.85687e-05
12	5	-0.000485164	-0.000198907
12	6	-0.000177552	0.000116292
12	7	0.000859258	7.07218e-05
12	8	-0.000987903	-0.000160594
12	9	0.000501252	0.000121327
12	10	6.6172e-05	-4.88161e-05
12	11	-0.000269375	2.27248e-07
12	12	0.000144549	2.23719e-05
12	13	4.47682e-05	-2.79208e-06
12	14	-0.000141448	-5.12702e-05
12	15	0.000148529	7.69435e-05
12	16	-0.000102695	-5.87385e-05
12	17	2.99142e-05	3.14189e-05
12	18	3.32423e-05	-7.38315e-06
12	19	-6.67549e-05	-9.7295e-06
12	20	8.0179e-05	9.01692e-06
12	21	-8.13638e-05	5.97962e-06
12	22	6.87161e-05	-1.91701e-05
12	23	-4.65666e-05	2.13071e-05
12	24	2.87022e-05	-1.48874e-05
12	25	-1.84536e-05	7.22007e-06
13	1	-1.89864e-05	-2.6622e-06
13	2	7.56936e-05	-1.16382e-06
13	3	-0.000157043	2.34619e-05
13	4	0.00020381	-6.77505e-05
13	5	-0.000134121	0.000133447
13	6	-3.99983e-05	-0.000241832
13	7	0.000213656	0.000361945
13	8	-0.000313224	-0.000372641
13	9	0.000315611	0.000257125
13	10	-0.000223975	-0.000126919
13	11	0.00012089	2.748e-05
13	12	-0.000102967	4.49632e-05
13	13	0.000150952	-7.13955e-05
13	14	-0.000189399	5.93521e-05
13	15	0.000186982	-4.08951e-05
13	16	-0.000147858	2.87265e-05
13	17	8.73825e-05	-1.53731e-05
13	18	-3.45487e-05	4.04643e-08
13	19	1.12233e-05	9.61313e-06
13	20	-7.87969e-06	-1.24547e-05
13	21	5.60026e-06	1.04795e-05
13	22	-1.15667e-06	-4.82283e-06
13	23	-1.11086e-06	3.55874e-07
13	24	2.47246e-06	-1.38129e-06
13	25	-6.50454e-06	5.06485e-06
14	1	-4.43865e-06	1.25947e-05
14	2	1.65283e-05	-1.26551e-05
14	3	-2.447e-05	-2.68374e-05
14	4	2.79406e-05	7.27489e-05
14	5	-1.74259e-05	-7.00157e-05
14	6	-6.64291e-05	-1.44156e-05
14	7	0.000233104	0.000132747
14	8	-0.000340605	-0.000183616
14	9	0.000259438	0.000123465
14	10	-8.78952e-05	-1.73732e-05
14	11	-8.40587e-06	-5.17988e-05
14	12	3.64185e-05	7.81481e-05
14	13	-8.37232e-05	-8.21147e-05
14	14	0.000139516	5.84229e-05
14	15	-0.000128725	-2.08886e-05
14	16	5.25914e-05	3.76527e-07
14	17	1.19534e-05	2.50884e-06
14	18	-2.69818e-05	-1.267e-06
14	19	1.47224e-05	-5.67673e-06
14	20	-8.71887e-07	1.66935e-05
14	21	-9.40728e-06	-2.1423e-05
14	22	1.87118e-05	1.63704e-05
14	23	-2.14297e-05	-6.9986e-06
14	24	9.25244e-06	-5.67794e-07
14	25	7.32644e-06	3.92981e-06
15	1	-2.51691e-06	2.63958e-06
15	2	5.30979e-06	-5.26113e-06
15	3	1.30139e-05	1.23235e-05
15	4	-3.13427e-05	-1.51409e-05
15	5	1.78642e-05	-4.86927e-06
15	6	1.4155e-05	1.89274e-05
15	7	-4.87204e-05	1.63239e-05
15	8	6.15905e-05	-7.94722e-05
15	9	-4.0242e-05	0.000128477
15	10	1.62701e-05	-0.000146985
15	11	-1.21098e-05	0.000119295
15	12	1.47694e-05	-6.22134e-05
15	13	-2.04746e-05	1.82577e-05
15	14	4.42049e-05	5.05645e-06
15	15	-7.01687e-05	-2.06797e-05
15	16	6.75824e-05	2.3297e-05
15	17	-4.40268e-05	-1.09316e-05
15	18	2.59472e-05	2.87074e-07
15	19	-2.00421e-05	1.39836e-06
15	20	1.75698e-05	-1.39016e-06
15	21	-1.27671e-05	2.82226e-06
15	22	6.65317e-06	-3.64637e-06
15	23	-1.39017e-06	3.02084e-06
15	24	-1.8688e-06	-1.59916e-06
15	25	1.57965e-06	-3.5912e-07
16	1	-7.61648e-06	5.1897e-06
16	2	2.58868e-05	9.46808e-07
16	3	-5.19145e-05	-3.38292e-05
16	4	7.0637e-05	7.1629e-05
16	5	-4.97589e-05	-7.72075e-05
16	6	-3.8189e-05	5.94572e-05
16	7	0.000157316	-6.42271e-05
16	8	-0.000219898	8.2335e-05
16	9	0.000206277	-6.51184e-05
16	10	-0.00016674	2.11774e-05
16	11	0.00013097	2.26111e-05
16	12	-0.000102976	-5.33616e-05
16	13	7.2963e-05	5.77356e-05
16	14	-2.9954e-05	-4.13697e-05
16	15	-1.03006e-05	2.40993e-05
16	16	3.26499e-05	-1.20071e-05
16	17	-4.66518e-05	2.07239e-06
16	18	5.66646e-05	4.27078e-06
16	19	-5.23872e-05	-5.39043e-06
16	20	3.53526e-05	4.1976e-06
16	21	-2.22466e-05	-4.06753e-06
16	22	2.19861e-05	5.9043e-06
16	23	-2.57606e-05	-7.32802e-06
16	24	1.63692e-05	6.32019e-06
16	25	1.14644e-05	-3.1291e-06
17	1	-8.56168e-06	6.58623e-06
17	2	2.08345e-05	-3.161e-05
17	3	-3.69124e-06	6.58559e-05
17	4	-6.55807e-05	-7.85694e-05
17	5	0.0001581	5.77904e-05
17	6	-0.000226626	-1.79198e-05
17	7	0.000234305	-2.71663e-05
17	8	-0.000182268	5.72853e-05
17	9	0.000112829	-4.88621e-05
17	10	-5.95496e-05	2.00442e-05
17	11	3.18587e-05	-2.45362e-06
17	12	-3.68433e-05	-1.04204e-05
17	13	7.13295e-05	3.31476e-05
17	14	-0.000101488	-5.22712e-05
17	15	9.59261e-05	4.83079e-05
17	16	-6.46125e-05	-2.79258e-05
17	17	3.53003e-05	1.01057e-05
17	18	-2.04415e-05	9.5731e-07
17	19	1.48761e-05	-7.74021e-06
17	20	-9.8817e-06	8.98435e-06
17	21	3.79788e-06	-5.39179e-06
17	22	1.30569e-06	2.15357e-07
17	23	-4.4668e-06	3.21128e-06
17	24	4.72018e-06	-2.71946e-06
17	25	-1.93607e-06	-2.13614e-07
18	1	-2.10697e-06	-1.69194e-06
18	2	9.29235e-06	1.17291e-05
18	3	-1.94792e-05	-2.19586e-05
18	4	3.29048e-05	1.02807e-05
18	5	-5.10377e-05	1.24557e-05
18	6	5.50479e-05	-1.11226e-05
18	7	-1.9879e-05	-2.27946e-05
18	8	-3.85719e-05	5.19452e-05
18	9	0.000100816	-4.44121e-05
18	10	-0.00015899	1.90046e-05
18	11	0.000178281	-8.72157e-06
18	12	-0.000136087	5.51932e-06
18	13	6.58861e-05	1.32247e-05
18	14	-1.49726e-05	-3.75847e-05
18	15	-1.66946e-07	4.81276e-05
18	16	-6.47878e-06	-4.304e-05
18	17	1.12311e-05	2.99768e-05
18	18	-4.1009e-06	-1.75702e-05
18	19	-5.37306e-06	1.03479e-05
18	20	8.02239e-06	-6.62272e-06
18	21	-4.31092e-06	4.0216e-06
18	22	-3.60056e-06	-2.74341e-06
18	23	1.08706e-05	2.70367e-06
18	24	-7.0671e-06	-2.26717e-06
18	25	-8.53446e-06	8.31563e-07
19	1	-1.07875e-06	3.57001e-06
19	2	2.8885e-06	-1.66273e-05
19	3	-9.63152e-06	3.48459e-05
19	4	1.55148e-05	-4.0465e-05
19	5	9.04416e-06	2.10243e-05
19	6	-6.70528e-05	5.89804e-06
19	7	0.000127675	-3.21739e-05
19	8	-0.000164697	6.4443e-05
19	9	0.000183026	-7.98331e-05
19	10	-0.000192239	7.0073e-05
19	11	0.00017286	-6.05056e-05
19	12	-0.000118617	6.04139e-05
19	13	6.70624e-05	-5.51242e-05
19	14	-4.77123e-05	3.61923e-05
19	15	4.64397e-05	-1.45803e-05
19	16	-3.49566e-05	2.29024e-06
19	17	1.24845e-05	2.21322e-06
19	18	1.65004e-06	-3.86561e-06
19	19	-1.88742e-06	3.86799e-06
19	20	-2.86823e-06	-2.7065e-06
19	21	6.71181e-06	9.04294e-07
19	22	-8.52218e-06	7.53258e-07
19	23	7.04791e-06	-7.4324e-07
19	24	-1.72638e-06	-6.07491e-08
19	25	-5.45002e-06	-2.91833e-07
20	1	-4.19029e-06	-8.51328e-07
20	2	4.3731e-06	1.12267e-05
20	3	1.36632e-05	-2.35796e-05
20	4	-4.39713e-05	1.36564e-05
20	5	4.6557e-05	1.57214e-05
20	6	6.92571e-06	-4.20097e-05
20	7	-7.42966e-05	5.84028e-05
20	8	9.36573e-05	-6.58849e-05
20	9	-6.68104e-05	6.5039e-05
20	10	2.00902e-05	-5.57219e-05
20	11	2.74393e-05	3.14781e-05
20	12	-4.74892e-05	3.20569e-06
20	13	2.67689e-05	-2.81856e-05
20	14	1.46181e-05	3.09783e-05
20	15	-4.46383e-05	-1.89355e-05
20	16	4.56571e-05	6.16151e-06
20	17	-2.74083e-05	5.82072e-07
20	18	1.03012e-05	-4.26714e-06
20	19	-4.52816e-06	8.18393e-06
20	20	8.81385e-06	-1.04587e-05
20	21	-1.62553e-05	8.1332e-06
20	22	1.62779e-05	-2.39464e-06
20	23	-2.62302e-06	-1.76037e-06
20	24	-1.69536e-05	1.48169e-06
20	25	2.72395e-05	1.13279e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode16_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0264325	0
0	2	-0.0273759	0
0	3	0.0109755	0
0	4	0.0114492	0
0	5	-0.0240438	0
0	6	0.0176142	0
0	7	0.00195801	0
0	8	-0.0206863	0
0	9	0.0293393	0
0	10	-0.027674	0
0	11	0.0205212	0
0	12	-0.0127082	0
0	13	0.00664229	0
0	14	-0.00276986	0
0	15	0.000798491	0
0	16	-5.99913e-05	0
0	17	-0.000211108	0
0	18	0.000350586	0
0	19	-0.000364104	0
0	20	0.000302426	0
0	21	-0.000228055	0
0	22	0.000128803	0
0	23	-1.70958e-05	0
0	24	-5.34208e-05	0
0	25	6.11651e-05	0
1	1	0.000521365	0.0402311
1	2	-0.00266921	-0.200772
1	3	0.00497908	0.378685
1	4	-0.00404409	-0.366719
1	5	0.00012445	0.142057
1	6	0.00201161	0.116985
1	7	0.000333275	-0.249761
1	8	-0.00475337	0.241389
1	9	0.00755542	-0.169309
1	10	-0.00717903	0.103603
1	11	0.00463217	-0.0666865
1	12	-0.0019925	0.0489194
1	13	0.000499583	-0.0362169
1	14	-4.28956e-05	0.0231448
1	15	-4.43264e-05	-0.0113458
1	16	0.000118243	0.00351811
1	17	-0.000138068	-2.29176e-05
1	18	9.12867e-05	-0.000725392
1	19	-7.20663e-05	0.000459649
1	20	7.02567e-05	-0.000109992
1	21	-2.10012e-05	-8.79228e-05
1	22	-5.41322e-05	0.000186157
1	23	9.71891e-05	-0.000253864
1	24	-9.09352e-05	0.000299288
1	25	5.80541e-05	-0.000302728
2	1	-0.00558342	-0.00418893
2	2	0.00961826	0.00741937
2	3	-0.00536462	-0.00568176
2	4	-0.00435916	0.00133486
2	5	0.0102588	0.00115499
2	6	-0.00798823	-0.00120384
2	7	0.00117882	0.000815179
2	8	0.00441506	-0.000963895
2	9	-0.00607591	0.00125268
2	10	0.00485489	-0.00125297
2	11	-0.00301464	0.000946507
2	12	0.00165312	-0.000483447
2	13	-0.000789244	4.55314e-05
2	14	0.000331432	0.000200619
2	15	-0.000190894	-0.000227582
2	16	0.000146362	0.000157832
2	17	-9.05851e-05	-0.000119063
2	18	7.81158e-05	0.000143672
2	19	-9.46111e-05	-0.000168901
2	20	6.61955e-05	0.000135578
2	21	-5.21021e-06	-6.70425e-05
2	22	-3.01481e-05	1.39865e-05
2	23	2.47448e-05	4.54659e-06
2	24	-2.10302e-06	3.94163e-07
2	25	-1.32943e-05	-9.80024e-06
3	1	0.0029034	0.217835
3	2	-0.00818283	-0.580794
3	3	0.0117022	0.762452
3	4	-0.00907672	-0.4892
3	5	0.000468194	-0.146251
3	6	0.00926555	0.782137
3	7	-0.0147564	-1.11727
3	8	0.014221	1.09857
3	9	-0.00984522	-0.858778
3	10	0.00496085	0.563
3	11	-0.00155925	-0.315806
3	12	-0.000112732	0.151319
3	13	0.000676307	-0.060584
3	14	-0.000714672	0.0191935
3	15	0.000518826	-0.00401332
3	16	-0.000259328	-0.000173736
3	17	6.46536e-05	0.000780145
3	18	1.89412e-05	-0.000463253
3	19	-3.03822e-05	-4.07227e-05
3	20	3.07668e-05	0.000494117
3	21	-3.70667e-05	-0.000766342
3	22	3.44887e-05	0.000816155
3	23	-2.27641e-05	-0.000697367
3	24	1.15988e-05	0.000509729
3	25	-4.93171e-06	-0.000332978
4	1	-0.000974939	0.000743474
4	2	0.00377813	-0.00259886
4	3	-0.00770096	0.00494482
4	4	0.0106197	-0.00638895
4	5	-0.0111512	0.00595663
4	6	0.00971992	-0.00405144
4	7	-0.00765758	0.00216099
4	8	0.00577448	-0.00125364
4	9	-0.00408606	0.00112372
4	10	0.00258398	-0.00123958
4	11	-0.00151706	0.00127923
4	12	0.000900501	-0.00112529
4	13	-0.000483458	0.00082824
4	14	0.000201424	-0.000483498
4	15	-0.000127429	0.000187787
4	16	0.000155103	-2.72652e-05
4	17	-0.000123637	-1.61961e-05
4	18	5.95614e-05	3.00285e-05
4	19	-4.60008e-05	-4.86103e-05
4	20	5.17367e-05	5.44479e-05
4	21	-2.45108e-05	-2.96755e-05
4	22	-1.38688e-05	-1.24368e-05
4	23	2.78001e-05	3.87697e-05
4	24	-2.11321e-05	-3.85348e-05
4	25	9.19892e-06	2.55839e-05
5	1	0.00099425	0.0773503
5	2	-0.00433745	-0.305098
5	3	0.00985021	0.642852
5	4	-0.0151836	-0.924128
5	5	0.0178587	0.998191
5	6	-0.016842	-0.846861
5	7	0.0129262	0.571221
5	8	-0.00805124	-0.297787
5	9	0.00395624	0.104272
5	10	-0.00143576	-0.00483944
5	11	0.000311212	-0.0258978
5	12	6.45158e-05	0.0227535
5	13	-0.000151141	-0.0113056
5	14	0.000117283	0.00315622
5	15	-2.48269e-05	7.27744e-05
5	16	-5.1109e-05	-0.000605602
5	17	4.63598e-05	0.000454779
5	18	-4.20819e-07	-0.000357304
5	19	-1.37019e-05	0.000336484
5	20	-8.83902e-06	-0.000289654
5	21	3.08746e-05	0.000187991
5	22	-2.98468e-05	-6.58833e-05
5	23	1.24653e-05	-3.5423e-05
5	24	3.38869e-06	8.96876e-05
5	25	-6.66129e-06	-9.34376e-05
6	1	5.73223e-05	0.000299934
6	2	7.27832e-05	-0.00118086
6	3	-0.000605684	0.00251306
6	4	0.00124012	-0.00361895
6	5	-0.00157019	0.00379787
6	6	0.00156695	-0.00305277
6	7	-0.00145156	0.00204421
6	8	0.0013865	-0.00134993
6	9	-0.00129374	0.00105752
6	10	0.00102709	-0.000952203
6	11	-0.000624335	0.000818808
6	12	0.000281429	-0.000561092
6	13	-0.000122303	0.000257399
6	14	9.54151e-05	-6.54182e-05
6	15	-0.000101051	1.04805e-05
6	16	8.71583e-05	-2.68745e-05
6	17	-4.44693e-05	5.23709e-05
6	18	5.03791e-06	-4.35752e-05
6	19	-1.70253e-06	1.16009e-05
6	20	1.88839e-05	1.2046e-05
6	21	-1.85084e-05	-2.01667e-05
6	22	2.20184e-07	1.69971e-05
6	23	8.67904e-06	-1.09688e-05
6	24	-1.56036e-06	1.16323e-05
6	25	-5.59075e-06	-1.53321e-05
7	1	8.00106e-05	0.00655244
7	2	-0.000448624	-0.0324068
7	3	0.00113877	0.085245
7	4	-0.00177906	-0.155192
7	5	0.00218555	0.216944
7	6	-0.00261306	-0.243958
7	7	0.00308123	0.224626
7	8	-0.00312972	-0.16914
7	9	0.00248966	0.102086
7	10	-0.00153711	-0.0468719
7	11	0.000794112	0.014059
7	12	-0.000373002	-0.000829955
7	13	0.000120994	-0.00160329
7	14	4.47826e-05	0.000694163
7	15	-9.07309e-05	6.67829e-05
7	16	2.45635e-05	-4.25045e-05
7	17	6.51257e-05	-0.000400157
7	18	-0.000104936	0.000856974
7	19	8.80113e-05	-0.00109863
7	20	-5.01491e-05	0.00106469
7	21	2.33645e-05	-0.000834084
7	22	-1.19905e-05	0.000552016
7	23	7.2336e-06	-0.000325916
7	24	-5.09e-06	0.000176879
7	25	5.96052e-06	-8.43912e-05
8	1	-5.2235e-05	-3.71087e-05
8	2	0.000278499	9.83008e-05
8	3	-0.000585927	-0.000153162
8	4	0.000646791	0.000241329
8	5	-0.000397768	-0.000269301
8	6	9.24483e-05	0.00014016
8	7	0.000134372	-2.96442e-05
8	8	-0.000334461	6.04301e-05
8	9	0.000451816	-0.000139059
8	10	-0.000346338	0.000142227
8	11	9.11445e-05	-6.09706e-05
8	12	3.83888e-05	8.15018e-06
8	13	5.92816e-05	-5.47675e-05
8	14	-0.000213059	0.000136764
8	15	0.00025396	-0.000175973
8	16	-0.000174549	0.000145553
8	17	6.32502e-05	-6.39446e-05
8	18	1.66001e-05	-1.1995e-06
8	19	-6.00265e-05	1.62441e-05
8	20	7.39857e-05	-1.22713e-05
8	21	-6.032e-05	8.15905e-06
8	22	3.31985e-05	-6.39069e-07
8	23	-1.11206e-05	-5.38997e-06
8	24	1.01237e-06	5.19746e-06
8	25	-1.30419e-07	-3.55067e-06
9	1	-3.06574e-05	-7.60081e-05
9	2	-4.56397e-05	-4.73156e-05
9	3	0.000211749	0.00227342
9	4	-0.000188399	-0.0101208
9	5	3.11208e-05	0.0250292
9	6	-0.000131382	-0.0423089
9	7	0.000543356	0.0528571
9	8	-0.000878795	-0.0504217
9	9	0.000809936	0.0369303
9	10	-0.000415666	-0.0202748
9	11	1.52724e-05	0.00765766
9	12	0.000144343	-0.00139847
9	13	-6.51426e-05	-0.000273379
9	14	-8.03922e-05	9.95508e-05
9	15	0.000168807	0.000269929
9	16	-0.000173787	-0.000410593
9	17	0.000112432	0.000415865
9	18	-4.06208e-05	-0.000377886
9	19	4.02085e-06	0.000289284
9	20	1.84097e-06	-0.000152493
9	21	-1.39724e-06	2.26943e-05
9	22	3.74944e-06	5.42589e-05
9	23	-6.56353e-06	-7.39133e-05
9	24	9.04984e-06	5.30568e-05
9	25	-1.20195e-05	-1.60365e-05
10	1	-4.87795e-06	2.94559e-05
10	2	1.74035e-05	-0.000143635
10	3	-4.92172e-05	0.000375876
10	4	7.03985e-05	-0.000610585
10	5	4.80315e-06	0.000640316
10	6	-0.000168047	-0.000426475
10	7	0.000239992	0.000130977
10	8	-0.000201144	8.78849e-05
10	9	0.000262029	-0.000174233
10	10	-0.00041808	0.000141085
10	11	0.000447872	-2.10996e-05
10	12	-0.000306728	-0.000107223
10	13	0.000135336	0.000160961
10	14	-3.71991e-05	-0.000127245
10	15	-3.187e-06	5.09992e-05
10	16	3.11232e-05	1.17856e-05
10	17	-3.90462e-05	-3.81086e-05
10	18	2.04833e-05	3.90393e-05
10	19	-6.48359e-06	-2.63791e-05
10	20	8.65084e-06	5.4208e-06
10	21	-8.42899e-06	1.49975e-05
10	22	-3.36235e-07	-2.30956e-05
10	23	6.75798e-06	1.70083e-05
10	24	-6.19547e-06	-6.60566e-06
10	25	2.92293e-06	9.80273e-07
11	1	-1.46451e-05	-0.000143078
11	2	2.54645e-05	0.000818764
11	3	-8.65261e-06	-0.00200338
11	4	9.76965e-06	0.00245398
11	5	-2.00442e-05	-0.000400416
11	6	-4.71319e-05	-0.00439547
11	7	0.000194055	0.00960291
11	8	-0.000306804	-0.0120167
11	9	0.000296711	0.0104549
11	10	-0.000167388	-0.00652943
11	11	-1.44251e-05	0.00278169
11	12	0.000160489	-0.000640825
11	13	-0.000225122	-5.05238e-05
11	14	0.000210988	0.000155969
11	15	-0.000128333	-0.000279215
11	16	1.8717e-05	0.000516026
11	17	5.52622e-05	-0.000693871
11	18	-6.90407e-05	0.000675901
11	19	4.41703e-05	-0.000503859
11	20	-1.76563e-05	0.00031533
11	21	7.37439e-06	-0.000188592
11	22	-5.8164e-06	0.000113893
11	23	4.5617e-06	-6.52159e-05
11	24	-2.64631e-06	3.49193e-05
11	25	1.18846e-06	-1.41762e-05
12	1	1.55746e-05	-8.75954e-06
12	2	-8.68257e-05	2.97792e-05
12	3	0.000211807	-2.461e-05
12	4	-0.000284054	-5.8076e-05
12	5	0.000278627	0.000150109
12	6	-0.000272076	-0.000121513
12	7	0.000229109	7.27711e-06
12	8	-8.90355e-05	4.73404e-05
12	9	-4.63146e-05	-2.75544e-05
12	10	4.75751e-05	2.88282e-05
12	11	5.38711e-05	-6.15236e-05
12	12	-0.000114601	7.09733e-05
12	13	8.21159e-05	-5.19563e-05
12	14	-3.06747e-05	3.74044e-05
12	15	7.52137e-06	-4.00231e-05
12	16	1.18546e-05	4.5294e-05
12	17	-3.42545e-05	-3.80324e-05
12	18	3.39783e-05	1.94839e-05
12	19	-1.15689e-05	-5.03619e-06
12	20	-8.26748e-06	4.72299e-06
12	21	1.61553e-05	-1.04546e-05
12	22	-1.70219e-05	1.14276e-05
12	23	1.46486e-05	-6.31483e-06
12	24	-9.98937e-06	-1.05373e-06
12	25	4.81879e-06	6.50105e-06
13	1	-1.38779e-05	-4.38378e-05
13	2	7.07765e-05	0.000243953
13	3	-0.00014595	-0.00066393
13	4	0.000198025	0.00104843
13	5	-0.000259379	-0.000870528
13	6	0.000285466	-0.000153653
13	7	-0.000166795	0.00162266
13	8	-2.08817e-05	-0.00264736
13	9	0.000132018	0.00259851
13	10	-0.000148072	-0.00166754
13	11	0.000117981	0.000609477
13	12	-6.60455e-05	-3.03303e-05
13	13	1.3458e-05	6.85336e-06
13	14	4.555e-06	-0.000252819
13	15	1.27958e-05	0.000460259
13	16	-2.70073e-05	-0.000493675
13	17	2.14061e-05	0.000380532
13	18	-1.49507e-05	-0.000217254
13	19	1.4392e-05	8.90148e-05
13	20	-9.73797e-06	-2.08396e-05
13	21	4.244e-06	-8.09973e-06
13	22	-5.49473e-06	1.35486e-05
13	23	9.29482e-06	-2.36788e-06
13	24	-9.12612e-06	-1.00285e-05
13	25	6.27955e-06	1.35273e-05
14	1	-7.16161e-06	8.80988e-06
14	2	4.20357e-05	-3.88284e-05
14	3	-7.71115e-05	8.57373e-05
14	4	2.23285e-05	-0.000139342
14	5	9.62927e-05	0.000175355
14	6	-0.000139869	-0.000131983
14	7	0.00010332	-2.37068e-05
14	8	-0.0001104	0.000183183
14	9	0.000170096	-0.000205005
14	10	-0.00019075	0.00010655
14	11	0.000150375	-1.91946e-05
14	12	-7.5012e-05	-5.6511e-06
14	13	-1.3324e-05	8.58234e-06
14	14	7.15995e-05	-1.5418e-05
14	15	-7.09988e-05	2.00368e-05
14	16	3.37485e-05	-1.87736e-05
14	17	5.31499e-06	1.41424e-05
14	18	-2.91644e-05	-9.72227e-06
14	19	3.3264e-05	8.36145e-06
14	20	-2.3293e-05	-8.89578e-06
14	21	1.29778e-05	9.04467e-06
14	22	-9.44368e-06	-9.19267e-06
14	23	8.34126e-06	8.39213e-06
14	24	-4.92406e-06	-5.78645e-06
14	25	5.54731e-07	2.89028e-06
15	1	6.15514e-06	-1.87141e-06
15	2	-2.05518e-05	8.20248e-06
15	3	2.25086e-05	-2.56872e-05
15	4	2.00604e-05	7.6546e-05
15	5	-0.000100124	-0.000135784
15	6	0.000133223	6.01543e-05
15	7	-8.15506e-05	0.00023069
15	8	-1.39208e-06	-0.000544212
15	9	7.10969e-05	0.000619411
15	10	-0.000137261	-0.000458505
15	11	0.000199549	0.000243478
15	12	-0.000203334	-9.141e-05
15	13	0.000118803	9.83656e-06
15	14	-1.1423e-05	4.00582e-05
15	15	-4.25182e-05	-7.65428e-05
15	16	4.2237e-05	8.31563e-05
15	17	-2.43541e-05	-4.98851e-05
15	18	4.22882e-06	7.04837e-06
15	19	1.46278e-05	1.02128e-05
15	20	-2.22168e-05	-5.09091e-06
15	21	1.61088e-05	-2.74192e-06
15	22	-6.58222e-06	6.71671e-06
15	23	2.48553e-07	-7.38679e-06
15	24	2.51026e-06	5.26278e-06
15	25	-2.29873e-06	-9.03864e-06
16	1	-6.48499e-06	-1.13647e-07
16	2	4.38591e-05	-5.37926e-06
16	3	-9.92344e-05	2.16636e-05
16	4	0.000129447	-5.60757e-05
16	5	-0.000163025	0.000111727
16	6	0.000235745	-0.000121375
16	7	-0.000296053	6.7038e-06
16	8	0.000260463	0.000171214
16	9	-0.000137319	-0.000262534
16	10	1.68819e-05	0.000229915
16	11	4.62991e-05	-0.00015986
16	12	-6.612e-05	0.000114872
16	13	7.16141e-05	-8.33959e-05
16	14	-6.30702e-05	4.19179e-05
16	15	3.15673e-05	-5.36805e-06
16	16	6.84201e-06	-4.27192e-06
16	17	-2.58624e-05	-3.57515e-06
16	18	2.09941e-05	1.01227e-05
16	19	-9.78768e-06	-9.23195e-06
16	20	4.08196e-06	4.63966e-06
16	21	-1.09075e-06	-1.74354e-06
16	22	-3.09914e-06	1.27794e-06
16	23	6.05445e-06	-2.62736e-07
16	24	-4.95882e-06	-1.28705e-06
16	25	8.74029e-07	1.11556e-06
17	1	3.60041e-06	7.49613e-07
17	2	-1.23948e-05	1.88854e-06
17	3	7.07237e-06	-5.47583e-06
17	4	2.33456e-05	7.15846e-07
17	5	-5.24178e-05	-1.44408e-05
17	6	5.31585e-05	3.86907e-05
17	7	-3.7227e-05	8.4744e-07
17	8	3.26351e-05	-8.27503e-05
17	9	-3.7841e-05	0.0001238
17	10	3.79903e-05	-0.000145726
17	11	-2.66854e-05	0.000214981
17	12	2.50639e-06	-0.000311465
17	13	2.73367e-05	0.000372483
17	14	-4.49628e-05	-0.000378911
17	15	4.07092e-05	0.00033861
17	16	-2.31115e-05	-0.000260554
17	17	5.98398e-06	0.000169034
17	18	1.98279e-06	-8.94994e-05
17	19	2.74972e-07	3.24468e-05
17	20	-4.75981e-06	-2.20071e-06
17	21	5.81179e-06	-4.31805e-06
17	22	-6.23711e-06	2.83888e-07
17	23	6.63915e-06	4.93331e-06
17	24	-4.01875e-06	-1.57551e-05
17	25	6.20756e-07	4.07583e-05
18	1	-1.62162e-06	2.97036e-06
18	2	8.15687e-07	-1.15099e-05
18	3	1.79606e-05	3.21985e-05
18	4	-3.16747e-05	-6.50482e-05
18	5	-4.17044e-06	9.42579e-05
18	6	9.23453e-05	-7.65875e-05
18	7	-0.000166749	4.60597e-06
18	8	0.000165805	5.88547e-05
18	9	-9.82898e-05	-5.54186e-05
18	10	1.08397e-05	-5.83451e-06
18	11	4.75424e-05	5.65293e-05
18	12	-5.0714e-05	-5.59573e-05
18	13	2.61678e-05	3.81264e-05
18	14	-1.94196e-05	-3.96416e-05
18	15	2.92306e-05	4.62332e-05
18	16	-2.71876e-05	-3.1976e-05
18	17	1.28198e-05	3.62722e-06
18	18	-1.45312e-06	1.6228e-05
18	19	-2.43307e-06	-1.9578e-05
18	20	1.83731e-06	1.31002e-05
18	21	-1.26124e-06	-5.05656e-06
18	22	2.76662e-06	3.52004e-07
18	23	-2.9722e-06	-1.05487e-07
18	24	7.56795e-07	1.54395e-06
18	25	7.82696e-07	-1.43994e-06
19	1	8.74013e-07	-4.25665e-06
19	2	1.44177e-05	1.54048e-05
19	3	-5.4346e-05	-2.88509e-05
19	4	7.34569e-05	2.44144e-05
19	5	-3.88736e-05	9.62624e-06
19	6	-1.43928e-05	-5.26975e-05
19	7	3.98402e-05	8.01573e-05
19	8	-2.4283e-05	-0.000103451
19	9	-4.23303e-06	0.000133362
19	10	1.55017e-05	-0.000160628
19	11	-1.21028e-05	0.000176755
19	12	1.18336e-05	-0.000169462
19	13	-2.12148e-05	0.000132076
19	14	3.03312e-05	-9.55102e-05
19	15	-2.69789e-05	8.81672e-05
19	16	1.25557e-05	-9.38124e-05
19	17	1.31993e-06	8.72158e-05
19	18	-6.64604e-06	-6.6215e-05
19	19	4.88382e-06	4.09633e-05
19	20	-1.0673e-06	-1.9075e-05
19	21	-2.65975e-06	3.3296e-06
19	22	5.15157e-06	3.63796e-06
19	23	-4.27526e-06	-6.21669e-06
19	24	1.4739e-06	1.93936e-05
19	25	-1.12924e-07	-5.04669e-05
20	1	-6.22125e-06	-1.17003e-06
20	2	1.64469e-05	1.18848e-05
20	3	-1.57114e-05	-3.44366e-05
20	4	-4.91623e-06	3.41791e-05
20	5	1.37244e-05	1.99436e-06
20	6	2.99292e-05	-3.61128e-05
20	7	-9.38578e-05	3.11368e-05
20	8	0.000117435	6.07601e-07
20	9	-8.49914e-05	-1.53401e-05
20	10	2.37874e-05	-3.44099e-06
20	11	1.55285e-05	3.12433e-05
20	12	-1.44264e-05	-3.5504e-05
20	13	-3.56215e-07	1.8289e-05
20	14	1.78949e-06	-1.16536e-05
20	15	1.09526e-05	2.37409e-05
20	16	-2.4135e-05	-3.3797e-05
20	17	2.89778e-05	2.63768e-05
20	18	-2.47606e-05	-9.16481e-06
20	19	1.5501e-05	-1.00337e-06
20	20	-7.18456e-06	1.63687e-07
20	21	2.01188e-06	2.81308e-06
20	22	1.45713e-06	-2.47767e-06
20	23	-3.29168e-06	2.48397e-07
20	24	2.74655e-06	1.27461e-06
20	25	-1.61492e-06	-1.43963e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode17_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0067143	0
0	2	-0.00838979	0
0	3	0.00511977	0
0	4	0.00223824	0
0	5	-0.00786964	0
0	6	0.00621775	0
0	7	0.00112102	0
0	8	-0.00802449	0
0	9	0.0108645	0
0	10	-0.00997335	0
0	11	0.00703734	0
0	12	-0.00370778	0
0	13	0.00125864	0
0	14	-0.000155485	0
0	15	3.43493e-05	0
0	16	-0.00018482	0
0	17	0.000201206	0
0	18	-0.000150046	0
0	19	0.000151141	0
0	20	-0.000172229	0
0	21	0.000174857	0
0	22	-0.00016336	0
0	23	0.000126992	0
0	24	-5.66121e-05	0
0	25	-1.46428e-05	0
1	1	0.0370619	4.03902e-05
1	2	-0.182006	-0.000534237
1	3	0.288857	0.00052348
1	4	-0.155643	0.000494082
1	5	-0.12426	-0.00112368
1	6	0.260586	0.000202138
1	7	-0.131386	0.00146533
1	8	-0.12293	-0.00238467
1	9	0.303794	0.00216601
1	10	-0.332893	-0.00142923
1	11	0.254203	0.000753647
1	12	-0.147481	-0.000309414
1	13	0.0651312	4.00608e-05
1	14	-0.0203877	0.000101495
1	15	0.00335129	-9.91933e-05
1	16	0.000449085	1.07319e-06
1	17	-0.000398144	8.19832e-05
1	18	5.84615e-05	-8.84134e-05
1	19	-2.1694e-05	5.71414e-05
1	20	7.78994e-05	-5.05346e-05
1	21	-3.57115e-06	6.65037e-05
1	22	-0.000222278	-6.60993e-05
1	23	0.000439235	3.72322e-05
1	24	-0.000495815	-4.65906e-06
1	25	0.000387928	-7.72289e-06
2	1	-0.00116833	0.00302984
2	2	0.00177138	-0.00498747
2	3	-0.000886988	0.0025262
2	4	-0.000213922	0.0024455
2	5	4.27525e-06	-0.00484911
2	6	0.000872978	0.00232556
2	7	-0.000558074	0.00280819
2	8	-0.00116225	-0.00687738
2	9	0.00279334	0.00826321
2	10	-0.00330909	-0.00740875
2	11	0.00282058	0.00537496
2	12	-0.0018098	-0.00318154
2	13	0.00072588	0.00150991
2	14	4.06713e-05	-0.000511307
2	15	-0.000295157	3.86926e-05
2	16	0.000179778	8.28414e-05
2	17	-1.50231e-05	-2.30851e-05
2	18	-3.39687e-05	-4.37245e-05
2	19	1.56215e-05	4.34304e-05
2	20	8.69227e-06	-1.88606e-05
2	21	-3.53391e-05	1.28386e-05
2	22	5.15164e-05	-2.34875e-05
2	23	-3.1726e-05	2.92933e-05
2	24	-1.07441e-05	-1.68203e-05
2	25	3.50911e-05	-2.83627e-06
3	1	0.169247	-0.00206424
3	2	-0.481093	0.00553111
3	3	0.712086	-0.00786999
3	4	-0.629975	0.00731593
3	5	0.244759	-0.00451883
3	6	0.207935	0.0012597
3	7	-0.492371	0.00136884
3	8	0.539734	-0.00310244
3	9	-0.428922	0.00385928
3	10	0.274279	-0.00371593
3	11	-0.147821	0.00297254
3	12	0.0690303	-0.00203584
3	13	-0.0284445	0.00119233
3	14	0.0102946	-0.000501526
3	15	-0.00292222	2.78877e-05
3	16	0.000230156	0.000146202
3	17	0.000456367	-0.000104518
3	18	-0.000407861	2.62609e-06
3	19	0.000206014	6.90753e-05
3	20	2.75771e-05	-8.30915e-05
3	21	-0.000290536	6.64263e-05
3	22	0.000490036	-5.41756e-05
3	23	-0.000531853	4.88809e-05
3	24	0.000432062	-4.11824e-05
3	25	-0.000277209	2.96303e-05
4	1	0.00171555	0.00184813
4	2	-0.00560367	-0.00592907
4	3	0.00910513	0.00930428
4	4	-0.00848476	-0.00809975
4	5	0.00316727	0.00212504
4	6	0.00374908	0.00515273
4	7	-0.0085888	-0.0101366
4	8	0.00972401	0.0113756
4	9	-0.00798347	-0.00948223
4	10	0.00519849	0.0061497
4	11	-0.00271292	-0.00310759
4	12	0.00105996	0.00126215
4	13	-0.000219615	-0.000510267
4	14	-9.67736e-05	0.000271585
4	15	0.00018122	-0.000163684
4	16	-0.000186104	0.000132684
4	17	0.000151885	-0.000145583
4	18	-8.11473e-05	0.000121937
4	19	3.24231e-06	-6.05532e-05
4	20	3.7483e-05	1.48689e-05
4	21	-4.26472e-05	-5.75241e-06
4	22	4.07858e-05	1.65539e-05
4	23	-3.57222e-05	-2.42056e-05
4	24	1.98881e-05	1.84316e-05
4	25	-8.00075e-07	-5.17649e-06
5	1	-0.0591576	0.000388295
5	2	0.249878	-0.00202883
5	3	-0.568336	0.00555803
5	4	0.891627	-0.0100984
5	5	-1.07312	0.0135412
5	6	1.05692	-0.0142885
5	7	-0.893663	0.0124162
5	8	0.672526	-0.00927738
5	9	-0.459438	0.00621996
5	10	0.284481	-0.00381864
5	11	-0.156167	0.00206419
5	12	0.0730452	-0.000873537
5	13	-0.0273005	0.00022054
5	14	0.00706726	5.0312e-05
5	15	-0.000487188	-0.000161364
5	16	-0.000696121	0.000195769
5	17	0.000453717	-0.000159079
5	18	-9.01211e-05	0.000101738
5	19	-7.49504e-05	-5.67004e-05
5	20	3.15995e-05	1.84776e-05
5	21	7.05616e-05	5.6893e-06
5	22	-9.3628e-05	-1.23402e-05
5	23	3.25638e-05	1.50773e-05
5	24	3.99205e-05	-1.87308e-05
5	25	-7.58532e-05	1.67178e-05
6	1	0.000401292	0.000657564
6	2	-0.00168848	-0.0029307
6	3	0.00363142	0.00673794
6	4	-0.00511008	-0.0100839
6	5	0.00527261	0.0108474
6	6	-0.0042706	-0.00894004
6	7	0.00285491	0.00578726
6	8	-0.00166233	-0.0027148
6	9	0.000817754	0.0005398
6	10	-0.000220547	0.000358996
6	11	-0.000128379	-0.000252692
6	12	0.000247934	-0.000105761
6	13	-0.000265062	0.000196082
6	14	0.000287371	-5.61129e-05
6	15	-0.000314413	-7.55502e-05
6	16	0.000289847	9.98818e-05
6	17	-0.000189499	-5.9062e-05
6	18	6.50501e-05	1.89519e-05
6	19	3.09641e-06	4.92298e-07
6	20	-3.49935e-06	-1.37655e-05
6	21	-1.57571e-05	2.86744e-05
6	22	2.17235e-05	-3.65486e-05
6	23	-1.62481e-05	3.21945e-05
6	24	1.02998e-05	-2.0801e-05
6	25	-8.69774e-06	9.35197e-06
7	1	-0.00634216	0.000142682
7	2	0.0339993	-0.000801237
7	3	-0.0945105	0.00194526
7	4	0.176013	-0.00291788
7	5	-0.245504	0.00327495
7	6	0.275036	-0.00311742
7	7	-0.260957	0.00267189
7	8	0.21788	-0.002123
7	9	-0.162704	0.00162076
7	10	0.107592	-0.00120749
7	11	-0.0609821	0.000845767
7	12	0.0280339	-0.000510098
7	13	-0.00937623	0.000204165
7	14	0.00154151	2.15715e-05
7	15	0.000392001	-0.000108871
7	16	-0.000261814	8.26191e-05
7	17	-8.70216e-05	-2.2854e-05
7	18	0.000268103	-1.75979e-05
7	19	-0.000373678	3.12114e-05
7	20	0.000433248	-3.42535e-05
7	21	-0.000421656	3.57484e-05
7	22	0.000356703	-3.05704e-05
7	23	-0.000271594	1.93704e-05
7	24	0.000184768	-1.12207e-05
7	25	-0.000110063	9.65213e-06
8	1	-5.40183e-05	3.0858e-05
8	2	3.98123e-05	-0.000264606
8	3	0.000450897	0.000954365
8	4	-0.00159732	-0.00200694
8	5	0.0027858	0.00284108
8	6	-0.0031093	-0.00292599
8	7	0.00248293	0.00227919
8	8	-0.00166075	-0.00130922
8	9	0.00113325	0.000444001
8	10	-0.000766384	5.14783e-05
8	11	0.000410639	-0.000148175
8	12	-0.000162815	3.37675e-05
8	13	0.000107994	5.63348e-05
8	14	-0.000168635	-3.9203e-05
8	15	0.000196102	-2.19607e-05
8	16	-0.000112934	5.73348e-05
8	17	-2.10779e-05	-4.40874e-05
8	18	8.75094e-05	5.86111e-06
8	19	-5.64971e-05	1.01306e-05
8	20	3.64491e-06	5.13824e-06
8	21	8.14838e-06	-2.26891e-05
8	22	8.89185e-06	2.41101e-05
8	23	-1.73481e-05	-1.19561e-05
8	24	8.47086e-06	-1.35511e-06
8	25	3.89045e-06	7.70435e-06
9	1	-7.90044e-05	-1.21874e-06
9	2	0.00127595	-3.06083e-05
9	3	-0.00623863	0.000210926
9	4	0.017137	-0.000613595
9	5	-0.0323015	0.00113243
9	6	0.0462592	-0.00151596
9	7	-0.0536079	0.00150786
9	8	0.0522293	-0.00110646
9	9	-0.043351	0.000621498
9	10	0.0302797	-0.00032645
9	11	-0.0171498	0.000214267
9	12	0.00726358	-0.000158246
9	13	-0.00175849	8.99289e-05
9	14	-0.000215783	-9.17546e-06
9	15	0.000270132	-4.46752e-05
9	16	0.000248976	4.44901e-05
9	17	-0.000616886	-9.38541e-06
9	18	0.000675663	-1.72645e-05
9	19	-0.000578414	1.64773e-05
9	20	0.000478152	-5.50493e-06
9	21	-0.000399519	1.31009e-06
9	22	0.000312175	-2.70141e-07
9	23	-0.000212106	-3.59582e-06
9	24	0.000124659	7.59751e-06
9	25	-7.08645e-05	-8.16902e-06
10	1	6.70717e-06	3.68386e-05
10	2	-3.10956e-05	-9.26951e-05
10	3	5.77932e-05	0.000136136
10	4	-0.000123971	-0.000235029
10	5	0.000196662	0.000395996
10	6	-0.000145429	-0.000542866
10	7	5.05914e-05	0.000621781
10	8	-0.000106916	-0.000587108
10	9	0.00029712	0.000461602
10	10	-0.000416875	-0.000320763
10	11	0.000365324	0.000190769
10	12	-0.00021557	-0.000106815
10	13	3.32917e-05	0.000111926
10	14	0.000129872	-0.000162816
10	15	-0.000190815	0.000172129
10	16	0.000137513	-0.00011466
10	17	-6.35221e-05	4.55914e-05
10	18	3.97843e-05	-1.84142e-05
10	19	-4.71088e-05	2.4355e-05
10	20	4.33025e-05	-2.96912e-05
10	21	-2.39975e-05	2.25039e-05
10	22	7.40463e-06	-1.07722e-05
10	23	6.36969e-07	2.00063e-06
10	24	-4.42281e-06	3.29992e-06
10	25	4.77913e-06	-6.6821e-06
11	1	0.000143794	-1.91152e-06
11	2	-0.000622276	1.32716e-05
11	3	0.00107796	-2.7127e-06
11	4	-0.000363058	-6.00312e-05
11	5	-0.00234935	0.000210821
11	6	0.00638355	-0.000493166
11	7	-0.0099396	0.000738175
11	8	0.0114707	-0.000652753
11	9	-0.0105372	0.000274523
11	10	0.00777155	6.72759e-05
11	11	-0.0044387	-0.000195873
11	12	0.00175399	0.000159351
11	13	-0.000258267	-5.72136e-05
11	14	-0.000193766	-1.62176e-05
11	15	4.46374e-05	2.03672e-05
11	16	0.000267638	6.14458e-06
11	17	-0.000475111	-1.73302e-05
11	18	0.00051987	1.15682e-05
11	19	-0.000466598	-6.70513e-06
11	20	0.000385545	5.57432e-06
11	21	-0.000301209	-2.9298e-06
11	22	0.000212932	-9.17173e-07
11	23	-0.000128824	2.89181e-06
11	24	6.77229e-05	-1.65703e-06
11	25	-3.67889e-05	-1.74292e-06
12	1	7.27769e-06	1.4517e-05
12	2	-2.82558e-05	-1.66031e-05
12	3	3.63656e-05	-1.94202e-05
12	4	-1.88712e-05	4.70501e-05
12	5	-1.07175e-05	-3.22011e-05
12	6	6.42681e-05	-4.36434e-05
12	7	-0.00014835	0.000182402
12	8	0.000188174	-0.000279457
12	9	-8.27085e-05	0.000273677
12	10	-9.36118e-05	-0.00023789
12	11	0.000161758	0.000212049
12	12	-0.000118819	-0.000159418
12	13	8.30241e-05	7.36764e-05
12	14	-7.14026e-05	-2.48777e-06
12	15	3.2348e-05	-2.31189e-05
12	16	2.41907e-05	2.33935e-05
12	17	-5.01663e-05	-2.91526e-05
12	18	3.86597e-05	3.89278e-05
12	19	-2.12051e-05	-3.98516e-05
12	20	1.26754e-05	3.31131e-05
12	21	-6.489e-06	-2.27896e-05
12	22	1.94721e-06	1.20406e-05
12	23	-1.50895e-07	-6.49347e-06
12	24	-2.51142e-06	7.20671e-06
12	25	4.51286e-06	-8.32972e-06
13	1	4.6931e-05	2.20615e-05
13	2	-0.000223813	-8.16449e-05
13	3	0.000515233	0.000137244
13	4	-0.000665221	-0.000119905
13	5	0.000279316	9.28492e-05
13	6	0.000699673	-0.000214814
13	7	-0.00177462	0.000458054
13	8	0.00236771	-0.00059663
13	9	-0.00229265	0.000524674
13	10	0.00173688	-0.000354302
13	11	-0.00102606	0.000197793
13	12	0.000480089	-8.12385e-05
13	13	-0.000292081	1.27356e-05
13	14	0.000422896	1.1736e-05
13	15	-0.000666534	-1.78492e-05
13	16	0.000819686	2.37335e-05
13	17	-0.00080325	-3.00366e-05
13	18	0.000667853	2.83888e-05
13	19	-0.000499863	-1.50115e-05
13	20	0.000346565	-3.92318e-07
13	21	-0.000221674	7.08437e-06
13	22	0.000132193	-5.30474e-06
13	23	-7.86962e-05	8.51564e-07
13	24	4.70334e-05	2.01856e-06
13	25	-2.15953e-05	-2.16139e-06
14	1	6.39953e-06	1.26068e-05
14	2	-2.87278e-06	-4.85546e-05
14	3	-4.79688e-05	0.000113027
14	4	0.000158873	-0.000147537
14	5	-0.0002799	9.48099e-05
14	6	0.000370706	-4.69715e-05
14	7	-0.000428766	9.10105e-05
14	8	0.00039111	-0.000125148
14	9	-0.000207309	5.14595e-05
14	10	-1.59654e-05	3.10282e-05
14	11	0.00012622	-2.25901e-05
14	12	-0.000104233	-9.29915e-06
14	13	4.29699e-05	-9.88469e-06
14	14	-8.84615e-06	4.46909e-05
14	15	1.57913e-06	-4.79788e-05
14	16	-3.82025e-06	2.97638e-05
14	17	7.74289e-06	-1.78096e-05
14	18	-8.23186e-06	2.09407e-05
14	19	3.84562e-06	-2.7889e-05
14	20	-1.2678e-06	2.58677e-05
14	21	5.44002e-06	-1.3951e-05
14	22	-9.28696e-06	1.8035e-07
14	23	6.91076e-06	7.18234e-06
14	24	-2.65113e-06	-7.11092e-06
14	25	9.84001e-07	3.87426e-06
15	1	-2.4435e-06	-2.26853e-06
15	2	-1.17562e-05	-2.03334e-06
15	3	0.00010802	-9.99564e-06
15	4	-0.000271291	9.13683e-05
15	5	0.000308307	-0.00020583
15	6	-7.6801e-05	0.000204059
15	7	-0.000268556	-4.1051e-05
15	8	0.000444639	-9.58395e-05
15	9	-0.000384265	7.58305e-05
15	10	0.000221092	1.4889e-06
15	11	-5.91478e-05	-3.05514e-05
15	12	-4.0155e-05	1.84128e-05
15	13	1.28883e-05	9.57716e-06
15	14	0.000142195	-4.443e-05
15	15	-0.00033206	6.61746e-05
15	16	0.000446132	-5.70512e-05
15	17	-0.000451276	2.57766e-05
15	18	0.000390123	3.85367e-06
15	19	-0.000310705	-1.42205e-05
15	20	0.000230019	6.14589e-06
15	21	-0.000150431	5.40473e-06
15	22	8.26091e-05	-9.79325e-06
15	23	-4.10927e-05	8.4311e-06
15	24	2.6166e-05	-5.54649e-06
15	25	-2.51567e-05	2.3155e-06
16	1	2.86015e-06	2.01683e-07
16	2	-2.55373e-06	-7.98e-07
16	3	-2.68406e-05	-1.52054e-05
16	4	0.000111363	3.17981e-05
16	5	-0.000217057	-3.28471e-05
16	6	0.000275359	2.13461e-05
16	7	-0.000255687	3.05478e-05
16	8	0.000182028	-9.73028e-05
16	9	-0.000101604	8.40935e-05
16	10	4.14338e-05	1.4573e-05
16	11	-7.26448e-06	-9.45441e-05
16	12	-5.25958e-06	0.000102523
16	13	1.67113e-05	-6.9593e-05
16	14	-3.93292e-05	2.53599e-05
16	15	5.32019e-05	8.63014e-06
16	16	-4.18262e-05	-1.76499e-05
16	17	2.19615e-05	1.11004e-05
16	18	-1.17632e-05	-4.81906e-06
16	19	6.76963e-06	1.36487e-06
16	20	3.05918e-07	1.91036e-06
16	21	-5.94858e-06	-2.41791e-06
16	22	6.52158e-06	-1.21229e-06
16	23	-4.73775e-06	3.65416e-06
16	24	3.40186e-06	-7.85611e-07
16	25	-2.51575e-06	-3.88384e-06
17	1	-5.92425e-06	-1.86943e-06
17	2	2.18358e-05	1.65294e-05
17	3	-2.36319e-05	-4.17557e-05
17	4	-1.82452e-05	6.65867e-05
17	5	6.1359e-05	-0.000102682
17	6	-4.37887e-05	0.000120399
17	7	-2.29504e-05	-5.62813e-05
17	8	7.13251e-05	-4.9092e-05
17	9	-6.46951e-05	0.000100261
17	10	6.37536e-05	-7.51253e-05
17	11	-0.000135029	1.01964e-05
17	12	0.00026268	4.7275e-05
17	13	-0.000390841	-6.41982e-05
17	14	0.000472666	3.9527e-05
17	15	-0.000488842	1.91759e-06
17	16	0.000446498	-3.40541e-05
17	17	-0.000364902	4.11232e-05
17	18	0.000269837	-2.30804e-05
17	19	-0.000184214	-9.42828e-07
17	20	0.000118582	1.13286e-05
17	21	-7.19839e-05	-7.5654e-06
17	22	3.82316e-05	1.66233e-06
17	23	-1.52597e-05	-9.30738e-07
17	24	1.21784e-05	2.84883e-06
17	25	-3.82141e-05	-2.98546e-06
18	1	-3.70258e-06	2.393e-07
18	2	-8.1586e-07	7.94283e-06
18	3	2.31173e-05	-3.84609e-05
18	4	-2.25662e-05	8.85099e-05
18	5	-4.31745e-05	-0.000121949
18	6	0.000116443	0.000123929
18	7	-0.000107773	-0.000109814
18	8	3.80146e-05	8.6887e-05
18	9	1.20066e-05	-7.5418e-05
18	10	-2.13913e-05	8.92813e-05
18	11	1.33842e-05	-9.10257e-05
18	12	-2.9636e-06	5.19529e-05
18	13	-3.19331e-06	-3.94411e-06
18	14	-1.61311e-06	-1.565e-05
18	15	1.52433e-05	5.62228e-06
18	16	-2.48414e-05	1.41681e-05
18	17	2.41195e-05	-2.25495e-05
18	18	-1.87663e-05	1.58679e-05
18	19	1.30924e-05	-5.00429e-06
18	20	-7.34214e-06	-1.02306e-06
18	21	3.29718e-06	1.83724e-06
18	22	-2.07654e-06	-1.58673e-06
18	23	1.29969e-06	2.52301e-06
18	24	2.73498e-07	-2.52927e-06
18	25	-1.65184e-06	7.67197e-07
19	1	2.20528e-06	-4.39588e-06
19	2	-7.00805e-06	1.97232e-05
19	3	6.28865e-06	-5.00866e-05
19	4	-4.29125e-06	9.27214e-05
19	5	1.01646e-05	-0.000140929
19	6	-1.98883e-05	0.000163054
19	7	2.67205e-05	-0.000129962
19	8	-3.18058e-05	6.89233e-05
19	9	3.72157e-05	-2.27445e-05
19	10	-2.17594e-05	-1.14102e-06
19	11	-4.39073e-05	8.24278e-06
19	12	0.000144406	2.85336e-06
19	13	-0.000235034	-2.0771e-05
19	14	0.00029108	2.70941e-05
19	15	-0.000308172	-1.63729e-05
19	16	0.000287177	-2.62736e-06
19	17	-0.00023507	1.55593e-05
19	18	0.000167372	-1.47864e-05
19	19	-0.000105279	5.14225e-06
19	20	6.33599e-05	2.65685e-06
19	21	-3.98826e-05	-3.21429e-06
19	22	2.59879e-05	2.40205e-07
19	23	-1.93607e-05	1.12016e-06
19	24	2.32949e-05	-8.86408e-07
19	25	-3.98933e-05	9.83716e-07
20	1	2.4085e-06	-4.78084e-06
20	2	3.96652e-06	1.29738e-05
20	3	-2.87343e-05	-2.45084e-05
20	4	6.09098e-05	4.73272e-05
20	5	-9.08334e-05	-8.65439e-05
20	6	0.000106052	0.00012364
20	7	-9.5385e-05	-0.000124268
20	8	6.27369e-05	7.52696e-05
20	9	-2.09525e-05	-1.02985e-05
20	10	-6.99071e-06	-2.58362e-05
20	11	1.03352e-05	3.72582e-05
20	12	-6.83448e-06	-3.9343e-05
20	13	1.06758e-05	2.78666e-05
20	14	-1.14418e-05	-7.77949e-06
20	15	2.18548e-06	-5.47355e-06
20	16	7.06486e-06	5.97862e-06
20	17	-9.04903e-06	8.84304e-08
20	18	6.64292e-06	-5.99774e-06
20	19	-3.83392e-06	1.01569e-05
20	20	1.26609e-06	-1.22674e-05
20	21	5.55883e-07	1.06691e-05
20	22	-5.1923e-07	-5.67806e-06
20	23	-2.19063e-07	9.67946e-07
20	24	2.94509e-07	1.28633e-06
20	25	-4.79322e-07	-2.15633e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode18_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00379312	0
0	2	0.00489261	0
0	3	-0.00366277	0
0	4	-0.000329161	0
0	5	0.00500128	0
0	6	-0.00613802	0
0	7	0.00193646	0
0	8	0.00477241	0
0	9	-0.00953457	0
0	10	0.0105306	0
0	11	-0.00895278	0
0	12	0.00656294	0
0	13	-0.00431432	0
0	14	0.00250462	0
0	15	-0.00124415	0
0	16	0.000559943	0
0	17	-0.00023716	0
0	18	3.61597e-06	0
0	19	0.000146702	0
0	20	-0.000118759	0
0	21	-1.63718e-05	0
0	22	0.000110772	0
0	23	-0.000114293	0
0	24	7.1582e-05	0
0	25	-2.77967e-05	0
1	1	0.0007184	0.0191301
1	2	-0.00349075	-0.0889438
1	3	0.00512758	0.161222
1	4	-0.00185199	-0.152791
1	5	-0.00358092	0.0653752
1	6	0.00518669	0.0282584
1	7	-0.00136006	-0.075321
1	8	-0.00450577	0.075181
1	9	0.00851882	-0.0522296
1	10	-0.0091248	0.028335
1	11	0.00710208	-0.0138258
1	12	-0.00434061	0.00880634
1	13	0.00224133	-0.00830272
1	14	-0.00105983	0.00771789
1	15	0.000458946	-0.00559384
1	16	-0.000126593	0.00289793
1	17	-3.53714e-05	-0.000892115
1	18	3.89948e-05	-6.67926e-05
1	19	2.56796e-05	0.000298773
1	20	-5.9134e-05	-0.000200698
1	21	6.02254e-05	2.27731e-05
1	22	-5.64444e-05	0.000117012
1	23	4.4085e-05	-0.000182233
1	24	-2.19234e-05	0.000188795
1	25	1.63329e-06	-0.000172952
2	1	0.00178877	-0.00113726
2	2	-0.00317076	0.00206698
2	3	0.00213893	-0.00201201
2	4	0.000748283	0.00118291
2	5	-0.00307858	0.000109886
2	6	0.00315575	-0.00122054
2	7	-0.00134848	0.00132209
2	8	-0.000697561	-0.000502929
2	9	0.0017564	-0.000398044
2	10	-0.00180427	0.000856223
2	11	0.00140329	-0.000973186
2	12	-0.0009312	0.000985257
2	13	0.000508563	-0.000925224
2	14	-0.000187325	0.000726226
2	15	1.32258e-05	-0.0004343
2	16	3.90959e-05	0.000207944
2	17	-5.31353e-05	-0.000112561
2	18	6.25286e-05	7.63579e-05
2	19	-5.65578e-05	-3.98584e-05
2	20	3.38279e-05	6.87341e-06
2	21	-5.80483e-06	1.0834e-05
2	22	-1.21086e-05	-1.24903e-05
2	23	1.06813e-05	3.0515e-06
2	24	3.57113e-06	4.22759e-06
2	25	-1.36623e-05	-5.11061e-06
3	1	0.00093001	0.236289
3	2	-0.00310483	-0.638571
3	3	0.00524756	0.881605
3	4	-0.00496692	-0.701615
3	5	0.00134829	0.18994
3	6	0.00376939	0.329471
3	7	-0.00742304	-0.611778
3	8	0.0078999	0.632959
3	9	-0.0057077	-0.50518
3	10	0.00275499	0.342999
3	11	-0.000593792	-0.206379
3	12	-0.000467053	0.110901
3	13	0.00079729	-0.052279
3	14	-0.000767368	0.0207042
3	15	0.000612434	-0.00628079
3	16	-0.000425073	0.00099954
3	17	0.000223845	0.00039769
3	18	-7.0689e-05	-0.000494733
3	19	1.3991e-05	0.000200828
3	20	-7.75196e-06	0.000166737
3	21	-5.20813e-06	-0.000418481
3	22	2.64862e-05	0.000482996
3	23	-3.47881e-05	-0.000415034
3	24	2.25212e-05	0.00030893
3	25	-2.23563e-06	-0.000219324
4	1	0.000518344	-0.000499485
4	2	-0.000979976	0.00175949
4	3	0.000196993	-0.00321273
4	4	0.00188431	0.00358691
4	5	-0.00398961	-0.00213991
4	6	0.00489678	-0.000439501
4	7	-0.00424157	0.00258308
4	8	0.00264664	-0.00324725
4	9	-0.00114348	0.00264977
4	10	0.000280374	-0.00162325
4	11	3.97309e-05	0.000763047
4	12	-0.000109865	-0.000277769
4	13	6.30393e-05	0.000129702
4	14	4.80859e-05	-0.000130725
4	15	-0.000120892	0.000103522
4	16	0.000118374	-4.67994e-06
4	17	-8.49157e-05	-0.000117571
4	18	5.13191e-05	0.000194203
4	19	-3.184e-05	-0.000179643
4	20	2.86109e-05	9.64459e-05
4	21	-2.63873e-05	-8.1856e-06
4	22	1.42661e-05	-3.99393e-05
4	23	1.15686e-06	4.08607e-05
4	24	-7.90797e-06	-1.90184e-05
4	25	5.24485e-06	2.0991e-06
5	1	-0.0011056	-0.0484942
5	2	0.00435335	0.209854
5	3	-0.00882835	-0.490881
5	4	0.0119284	0.794481
5	5	-0.012182	-0.988336
5	6	0.0101108	1.00513
5	7	-0.00706898	-0.872653
5	8	0.00432143	0.66826
5	9	-0.00247259	-0.461325
5	10	0.00140708	0.288951
5	11	-0.000744705	-0.16219
5	12	0.000207217	0.0790818
5	13	0.000185651	-0.0316717
5	14	-0.000279484	0.00918806
5	15	0.000144179	-0.0010472
5	16	3.1076e-05	-0.000726186
5	17	-0.000156543	0.000633991
5	18	0.000193053	-0.000352474
5	19	-0.00014172	0.000144592
5	20	6.18469e-05	3.61094e-05
5	21	-5.60109e-07	-0.000176545
5	22	-3.39786e-05	0.000238069
5	23	4.21066e-05	-0.000232956
5	24	-3.14879e-05	0.00020067
5	25	1.85179e-05	-0.00015519
6	1	-0.000147438	-0.000423582
6	2	0.00075998	0.00179764
6	3	-0.00189329	-0.00411823
6	4	0.00301332	0.00610243
6	5	-0.00371426	-0.0062403
6	6	0.00402068	0.00455719
6	7	-0.00375774	-0.00228767
6	8	0.00274346	0.000489681
6	9	-0.00135719	0.000477083
6	10	0.000263421	-0.000763974
6	11	0.000214859	0.000709156
6	12	-0.00026567	-0.000622339
6	13	0.000206341	0.000595245
6	14	-0.00013786	-0.000530975
6	15	3.29013e-05	0.000409162
6	16	8.16386e-05	-0.000294056
6	17	-0.000132987	0.000190885
6	18	9.87724e-05	-8.98285e-05
6	19	-3.13968e-05	1.7949e-05
6	20	-1.1971e-05	7.40178e-06
6	21	2.20355e-05	4.63865e-08
6	22	-1.65412e-05	-1.3977e-05
6	23	6.11723e-06	1.69698e-05
6	24	6.79832e-06	-1.09806e-05
6	25	-1.69466e-05	5.29178e-06
7	1	-4.95898e-05	-0.00614184
7	2	0.000379311	0.0322118
7	3	-0.00112678	-0.0873919
7	4	0.00201634	0.159464
7	5	-0.00270957	-0.220064
7	6	0.00307859	0.247304
7	7	-0.00292534	-0.238481
7	8	0.00218649	0.203728
7	9	-0.00121211	-0.155432
7	10	0.000460924	0.104366
7	11	-0.00012285	-0.059695
7	12	3.71386e-05	0.0276273
7	13	3.61298e-05	-0.00930047
7	14	-0.000123906	0.00139062
7	15	0.000142664	0.000767927
7	16	-0.000107782	-0.000683042
7	17	6.94952e-05	0.000133228
7	18	-2.61557e-05	0.000299865
7	19	-1.63397e-05	-0.000533298
7	20	3.64273e-05	0.000594157
7	21	-3.62247e-05	-0.000539734
7	22	2.69429e-05	0.000437365
7	23	-1.38345e-05	-0.000325309
7	24	1.76954e-06	0.000215132
7	25	5.81939e-06	-0.000118571
8	1	3.14717e-05	-9.59127e-05
8	2	-4.05322e-06	0.000626394
8	3	-0.000249513	-0.0017849
8	4	0.000813806	0.00293664
8	5	-0.00155537	-0.00322228
8	6	0.00203936	0.00260004
8	7	-0.00188213	-0.00159587
8	8	0.00118852	0.000682061
8	9	-0.000452829	-0.00011179
8	10	4.48329e-05	-9.18986e-05
8	11	2.67003e-05	3.62537e-05
8	12	7.1524e-05	9.11208e-05
8	13	-0.000183289	-0.000123983
8	14	0.000234509	6.82321e-05
8	15	-0.000224179	-3.41776e-05
8	16	0.000175537	5.71455e-05
8	17	-0.000112162	-6.92617e-05
8	18	5.60375e-05	3.05683e-05
8	19	-2.01933e-05	8.49404e-06
8	20	5.04695e-06	-4.56294e-06
8	21	-4.20511e-06	-1.82352e-05
8	22	7.02725e-06	2.73389e-05
8	23	-5.89285e-06	-2.3063e-05
8	24	1.26866e-06	1.54933e-05
8	25	2.37218e-06	-9.53203e-06
9	1	-7.43417e-06	-0.000347245
9	2	7.28427e-05	0.00244543
9	3	-0.000209269	-0.0083032
9	4	0.000312491	0.0184322
9	5	-0.000364754	-0.0307053
9	6	0.000406581	0.04148
9	7	-0.000379838	-0.0474939
9	8	0.000216879	0.0469919
9	9	-6.83096e-06	-0.0400682
9	10	-7.12994e-05	0.0288248
9	11	1.65478e-05	-0.0168456
9	12	1.7866e-05	0.00742282
9	13	1.22368e-05	-0.00193277
9	14	-4.16345e-05	-0.000204407
9	15	4.41756e-05	0.000437879
9	16	-3.67254e-05	-2.02896e-05
9	17	2.77956e-05	-0.000396913
9	18	-1.22892e-05	0.000629432
9	19	2.54884e-08	-0.000695483
9	20	-7.02109e-06	0.00064478
9	21	2.17553e-05	-0.000525362
9	22	-2.53731e-05	0.000386474
9	23	1.96793e-05	-0.000257216
9	24	-1.28489e-05	0.000145665
9	25	6.58055e-06	-5.93908e-05
10	1	-3.68889e-05	1.07076e-05
10	2	0.000137176	2.7866e-05
10	3	-0.000240989	-0.000268856
10	4	0.000296171	0.000729421
10	5	-0.000397351	-0.00115053
10	6	0.000616797	0.00131284
10	7	-0.000828165	-0.00123596
10	8	0.000860507	0.000945284
10	9	-0.000663039	-0.000438919
10	10	0.000355663	-7.78351e-05
10	11	-0.000150584	0.000322208
10	12	0.000114864	-0.000239757
10	13	-0.000139555	3.93771e-05
10	14	0.000125868	4.88963e-05
10	15	-8.20437e-05	-3.60755e-06
10	16	4.68536e-05	-4.7701e-05
10	17	-1.59069e-05	3.24933e-05
10	18	-1.18668e-05	9.87223e-06
10	19	1.38312e-05	-2.40424e-05
10	20	5.07298e-06	1.25572e-05
10	21	-1.74934e-05	-2.7571e-06
10	22	1.52333e-05	1.7291e-06
10	23	-7.02564e-06	-2.77502e-06
10	24	1.76574e-06	3.14335e-06
10	25	-2.63906e-06	-1.79872e-06
11	1	6.32285e-06	2.0835e-05
11	2	-2.17365e-05	1.83403e-05
11	3	4.14638e-05	-0.000352085
11	4	-7.29021e-06	0.00121121
11	5	-0.000104162	-0.00281242
11	6	0.000228675	0.00529493
11	7	-0.000319727	-0.00813364
11	8	0.000320796	0.00994809
11	9	-0.000217891	-0.00952813
11	10	0.00012026	0.00704214
11	11	-8.6621e-05	-0.00387719
11	12	8.61919e-05	0.0013499
11	13	-9.89946e-05	5.68328e-05
11	14	0.000120463	-0.000481855
11	15	-0.000137257	0.000311433
11	16	0.000125527	4.42291e-05
11	17	-8.37415e-05	-0.00032945
11	18	4.51678e-05	0.000474755
11	19	-3.37596e-05	-0.00049977
11	20	3.6064e-05	0.000445559
11	21	-3.26388e-05	-0.000351466
11	22	2.3626e-05	0.000244637
11	23	-1.57898e-05	-0.000144499
11	24	1.01594e-05	6.45455e-05
11	25	-6.03806e-06	-6.48933e-06
12	1	-2.06758e-05	7.26044e-06
12	2	5.82145e-05	-3.68795e-05
12	3	-5.40211e-05	4.07007e-05
12	4	-5.33775e-06	2.88011e-05
12	5	5.39946e-05	-0.000132573
12	6	-2.78444e-05	0.000240395
12	7	-9.25195e-05	-0.000340823
12	8	0.000276645	0.00037887
12	9	-0.000394877	-0.000306791
12	10	0.000303584	0.000175382
12	11	-8.63216e-05	-7.22314e-05
12	12	-3.27759e-05	7.45142e-06
12	13	4.74654e-06	4.77608e-05
12	14	4.98612e-05	-8.8151e-05
12	15	-5.99726e-05	8.97278e-05
12	16	5.5507e-05	-5.05481e-05
12	17	-6.03293e-05	3.89454e-06
12	18	5.22367e-05	1.82658e-05
12	19	-2.08353e-05	-1.84152e-05
12	20	-9.76357e-06	1.05315e-05
12	21	2.01815e-05	-4.04434e-06
12	22	-1.49042e-05	3.86765e-06
12	23	6.86555e-06	-5.51481e-06
12	24	-2.01659e-06	3.12612e-06
12	25	-6.50955e-07	1.37893e-06
13	1	1.77646e-06	-4.31789e-06
13	2	1.52696e-05	1.86281e-05
13	3	-5.41748e-05	-5.19702e-05
13	4	8.69074e-05	0.000120667
13	5	-8.80761e-05	-0.000283248
13	6	6.05791e-05	0.00070278
13	7	3.39913e-06	-0.00144932
13	8	-0.000108968	0.00218684
13	9	0.000204683	-0.00237072
13	10	-0.000232052	0.00183754
13	11	0.000213454	-0.000987556
13	12	-0.000185638	0.000368429
13	13	0.000139279	-0.000207001
13	14	-7.85345e-05	0.000365804
13	15	3.30444e-05	-0.000600142
13	16	-1.72578e-05	0.000750962
13	17	1.94887e-05	-0.000772966
13	18	-1.68505e-05	0.000692468
13	19	3.42707e-06	-0.000557001
13	20	6.83867e-06	0.00040629
13	21	-6.11029e-06	-0.000265518
13	22	5.79103e-07	0.000148941
13	23	2.60615e-06	-6.31811e-05
13	24	-2.56317e-06	5.79208e-06
13	25	2.58606e-06	3.06616e-05
14	1	-2.9056e-07	-1.24278e-06
14	2	-3.78493e-05	8.10133e-07
14	3	0.00013784	3.28979e-06
14	4	-0.00025154	-1.06503e-05
14	5	0.000285751	4.66014e-05
14	6	-0.000216514	-9.93879e-05
14	7	0.000131503	6.15777e-05
14	8	-5.86485e-05	6.04337e-05
14	9	-3.94869e-05	-0.000117736
14	10	9.61323e-05	5.03666e-05
14	11	-4.78152e-05	5.84389e-05
14	12	-1.26677e-05	-0.000107722
14	13	-2.65335e-06	7.15521e-05
14	14	4.59432e-05	-1.32036e-05
14	15	-4.80299e-05	-3.95875e-06
14	16	1.32408e-05	-7.56401e-06
14	17	1.21395e-05	1.2022e-05
14	18	-9.31559e-06	-5.67055e-06
14	19	-3.08382e-06	2.63731e-06
14	20	8.53338e-06	-8.57727e-06
14	21	-6.58889e-06	1.57093e-05
14	22	8.40094e-07	-1.5867e-05
14	23	5.44042e-06	9.20478e-06
14	24	-8.04936e-06	-2.27475e-06
14	25	4.82254e-06	-3.5257e-07
15	1	-9.68499e-06	-3.80533e-06
15	2	2.7739e-05	1.53225e-05
15	3	-4.9895e-05	-4.35679e-05
15	4	6.29821e-05	9.20548e-05
15	5	-5.89502e-05	-0.000145756
15	6	4.5554e-05	0.000217111
15	7	-5.21493e-05	-0.000358687
15	8	7.17449e-05	0.000553578
15	9	-6.37824e-05	-0.000637585
15	10	3.4503e-05	0.000459057
15	11	-4.64393e-06	-9.64856e-05
15	12	-2.29165e-05	-0.000201474
15	13	3.35716e-05	0.000261256
15	14	-1.78576e-05	-0.000103362
15	15	-3.98986e-06	-0.000127533
15	16	8.88994e-06	0.000302159
15	17	3.79161e-07	-0.000379411
15	18	-6.36595e-06	0.000375206
15	19	2.60397e-07	-0.000316434
15	20	9.79205e-06	0.000230733
15	21	-1.14334e-05	-0.000144061
15	22	4.02814e-06	7.22589e-05
15	23	4.1537e-06	-1.83869e-05
15	24	-7.81387e-06	-2.24227e-05
15	25	6.80181e-06	5.16185e-05
16	1	7.87588e-07	-6.13384e-06
16	2	1.24193e-05	1.9921e-05
16	3	-8.85685e-06	-3.10648e-05
16	4	-2.75341e-05	7.98127e-07
16	5	4.65844e-05	0.000100402
16	6	-1.13623e-05	-0.000225554
16	7	-4.67007e-05	0.000264978
16	8	7.08234e-05	-0.000171406
16	9	-5.84409e-05	3.77178e-05
16	10	4.142e-05	3.10914e-05
16	11	-2.18308e-05	-3.14224e-05
16	12	-5.80929e-06	1.71651e-05
16	13	1.97538e-05	-2.1187e-05
16	14	-1.62365e-05	3.26308e-05
16	15	1.93133e-05	-2.92408e-05
16	16	-3.24901e-05	1.57359e-05
16	17	3.78006e-05	-8.239e-06
16	18	-2.68375e-05	6.7374e-06
16	19	1.01814e-05	-4.10434e-06
16	20	5.74464e-07	3.60722e-07
16	21	-5.03133e-06	1.59996e-06
16	22	7.13648e-06	-1.04366e-06
16	23	-8.05866e-06	-9.41054e-07
16	24	7.35979e-06	3.07427e-06
16	25	-5.2042e-06	-3.39188e-06
17	1	4.56714e-06	9.76114e-06
17	2	-1.09191e-05	-1.79554e-05
17	3	2.00313e-05	6.78633e-06
17	4	-2.7216e-05	2.67332e-05
17	5	1.98519e-05	-6.91836e-05
17	6	-6.4022e-06	7.57893e-05
17	7	-1.08102e-05	-5.25082e-05
17	8	2.83711e-05	7.55817e-05
17	9	-2.20134e-05	-0.000149632
17	10	-2.32265e-06	0.000216794
17	11	3.54834e-06	-0.000256003
17	12	2.05423e-05	0.000283549
17	13	-4.09481e-05	-0.000338071
17	14	4.68199e-05	0.000429521
17	15	-4.18263e-05	-0.000499239
17	16	2.93242e-05	0.000484756
17	17	-1.16632e-05	-0.000394457
17	18	-4.52053e-06	0.000282062
17	19	1.00979e-05	-0.000185328
17	20	-5.67327e-06	0.000112743
17	21	1.55161e-06	-5.79482e-05
17	22	-3.64373e-06	1.31006e-05
17	23	8.15031e-06	2.18799e-05
17	24	-9.39974e-06	-3.69626e-05
17	25	6.18897e-06	2.07283e-05
18	1	5.08371e-06	-2.45645e-06
18	2	-1.65895e-05	1.93972e-05
18	3	2.85905e-05	-2.95126e-05
18	4	-2.72932e-05	3.8418e-06
18	5	5.8681e-08	5.31492e-05
18	6	3.76418e-05	-0.00011791
18	7	-4.63074e-05	0.000139562
18	8	2.26318e-06	-8.57626e-05
18	9	7.30265e-05	8.71894e-06
18	10	-0.000123676	3.37807e-05
18	11	0.000112262	-4.10945e-05
18	12	-5.75228e-05	2.80082e-05
18	13	7.00453e-06	-1.00996e-05
18	14	1.70907e-05	2.75124e-06
18	15	-2.28767e-05	2.86393e-07
18	16	2.10067e-05	-1.12817e-05
18	17	-1.63398e-05	2.02054e-05
18	18	1.38398e-05	-1.58345e-05
18	19	-1.56442e-05	5.64289e-06
18	20	1.63909e-05	-5.86986e-08
18	21	-1.15213e-05	-7.91514e-07
18	22	5.49642e-06	7.82373e-07
18	23	-3.656e-06	-5.10855e-07
18	24	4.76138e-06	-2.00801e-07
18	25	-5.10714e-06	2.95007e-07
19	1	-6.10703e-06	3.3005e-06
19	2	1.64941e-05	-7.69411e-06
19	3	-8.55809e-06	-1.94363e-06
19	4	-1.05852e-05	2.15133e-05
19	5	1.28112e-05	-2.67697e-05
19	6	3.56354e-06	6.83164e-06
19	7	-2.62411e-05	2.16992e-05
19	8	4.13185e-05	-3.91886e-05
19	9	-3.57501e-05	5.73733e-05
19	10	1.98492e-05	-7.23948e-05
19	11	-1.80991e-05	4.66075e-05
19	12	2.66268e-05	1.63579e-05
19	13	-2.7585e-05	-7.87625e-05
19	14	1.9156e-05	0.000135853
19	15	-1.05418e-05	-0.000188754
19	16	1.20263e-05	0.000213427
19	17	-2.07562e-05	-0.000196021
19	18	2.51993e-05	0.000149379
19	19	-2.1928e-05	-9.69738e-05
19	20	1.46791e-05	5.44922e-05
19	21	-6.1826e-06	-2.052e-05
19	22	-6.17155e-07	-1.38938e-05
19	23	3.06022e-06	4.76317e-05
19	24	-2.19231e-06	-6.62138e-05
19	25	7.10284e-07	5.57941e-05
20	1	6.52699e-06	-4.52571e-06
20	2	-2.62759e-05	1.23668e-05
20	3	3.86674e-05	-2.71649e-05
20	4	-3.5543e-05	3.64948e-05
20	5	1.91138e-05	-9.3283e-06
20	6	1.05686e-05	-5.33261e-05
20	7	-2.90822e-05	0.000105403
20	8	1.67417e-05	-0.000104775
20	9	1.90681e-05	6.08368e-05
20	10	-5.43994e-05	-1.34602e-05
20	11	5.80946e-05	-1.63897e-05
20	12	-2.31657e-05	2.57638e-05
20	13	-2.06301e-05	-2.64159e-05
20	14	3.7819e-05	2.99846e-05
20	15	-2.65575e-05	-2.96729e-05
20	16	9.96823e-06	1.83029e-05
20	17	-2.64232e-06	-4.93159e-06
20	18	3.16734e-06	1.40915e-06
20	19	-6.05583e-06	-4.73106e-06
20	20	7.35156e-06	4.35485e-06
20	21	-5.98399e-06	-4.9899e-08
20	22	3.46734e-06	-1.83591e-06
20	23	-2.02845e-06	5.84782e-07
20	24	1.43651e-06	-4.79583e-08
20	25	-5.31963e-07	5.43947e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode19_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00812909	0
0	2	0.00655345	0
0	3	0.000346994	0
0	4	-0.00556831	0
0	5	0.00466887	0
0	6	3.76595e-05	0
0	7	-0.00330425	0
0	8	0.0024195	0
0	9	0.00113628	0
0	10	-0.00383982	0
0	11	0.00397171	0
0	12	-0.00261621	0
0	13	0.00135452	0
0	14	-0.000696089	0
0	15	0.000424689	0
0	16	-0.000329919	0
0	17	0.000340614	0
0	18	-0.000322547	0
0	19	0.000181632	0
0	20	-1.33418e-05	0
0	21	-7.75569e-05	0
0	22	0.000105828	0
0	23	-0.000107498	0
0	24	8.37925e-05	0
0	25	-4.81125e-05	0
1	1	0.00390921	-8.15065e-05
1	2	-0.0189033	0.000279255
1	3	0.0283721	-0.000739827
1	4	-0.0110574	0.00112112
1	5	-0.0204081	-0.000979584
1	6	0.0328488	0.000292045
1	7	-0.0142128	0.000669438
1	8	-0.0176244	-0.00118225
1	9	0.0394547	0.000683721
1	10	-0.0428318	0.000356123
1	11	0.0333015	-0.000983701
1	12	-0.0200898	0.000943968
1	13	0.00937969	-0.000725269
1	14	-0.00313799	0.000649422
1	15	0.00054331	-0.00057887
1	16	9.01682e-05	0.000413338
1	17	-7.93142e-05	-0.000278171
1	18	5.0998e-05	0.000240188
1	19	-0.000103107	-0.000218212
1	20	0.000127777	0.000146561
1	21	-7.89217e-05	-5.31373e-05
1	22	-4.22621e-07	-5.00793e-06
1	23	6.09634e-05	1.6864e-05
1	24	-7.63323e-05	-1.08529e-05
1	25	5.27038e-05	7.54812e-06
2	1	-4.23811e-05	-0.35014
2	2	0.000427041	0.5772
2	3	-0.000412738	-0.280367
2	4	-0.000983011	-0.315859
2	5	0.00271431	0.616258
2	6	-0.00251852	-0.353496
2	7	-0.000184862	-0.215675
2	8	0.00363474	0.679793
2	9	-0.00549711	-0.83656
2	10	0.00489802	0.732374
2	11	-0.00291271	-0.512389
2	12	0.00107241	0.296238
2	13	-6.39644e-06	-0.140805
2	14	-0.000386511	0.0529444
2	15	0.00035921	-0.0142517
2	16	-0.000158294	0.00181231
2	17	-1.15005e-06	0.000554031
2	18	4.67123e-05	-0.000464604
2	19	-5.40024e-05	0.000137026
2	20	7.18558e-05	0.000165145
2	21	-6.65719e-05	-0.000425081
2	22	4.01485e-05	0.000571729
2	23	-3.2094e-05	-0.000575036
2	24	3.90295e-05	0.000461246
2	25	-3.42187e-05	-0.000292754
3	1	-0.00652266	-0.000579957
3	2	0.0134929	0.00133893
3	3	-0.0109245	-0.00175993
3	4	-3.45755e-05	0.00169489
3	5	0.00798483	-0.00125254
3	6	-0.00655261	0.000490607
3	7	0.000113606	0.000689967
3	8	0.00387725	-0.00213844
3	9	-0.00270219	0.00318097
3	10	-0.00126358	-0.00314363
3	11	0.00448228	0.00214584
3	12	-0.00524929	-0.00100868
3	13	0.0040423	0.00032463
3	14	-0.00226633	4.76409e-06
3	15	0.000950189	-0.000235892
3	16	-0.000316968	0.000339147
3	17	0.000132237	-0.000261417
3	18	-0.000122437	0.000125511
3	19	0.000117585	-4.7932e-05
3	20	-6.87791e-05	2.01737e-05
3	21	1.38692e-05	3.00472e-06
3	22	1.12352e-05	-2.12319e-05
3	23	-1.20815e-05	1.8171e-05
3	24	6.58113e-06	-4.33903e-06
3	25	-2.3942e-06	-5.28792e-06
4	1	-0.000383113	-0.17581
4	2	0.00122362	0.529113
4	3	-0.0020259	-0.77873
4	4	0.00168649	0.620367
4	5	0.00041468	-0.0913388
4	6	-0.00326317	-0.475993
4	7	0.00498532	0.78425
4	8	-0.00462936	-0.774604
4	9	0.00279485	0.571499
4	10	-0.000801154	-0.330901
4	11	-0.00046121	0.147892
4	12	0.000915865	-0.0459909
4	13	-0.000854842	0.00587842
4	14	0.000541449	0.0026273
4	15	-0.000197772	-0.00147274
4	16	-2.61913e-06	0.000144233
4	17	4.7084e-05	-0.000122758
4	18	-4.66361e-05	0.000411184
4	19	5.19017e-05	-0.000339694
4	20	-3.75269e-05	-3.53507e-05
4	21	1.46456e-05	0.000393605
4	22	-1.5347e-05	-0.000534568
4	23	2.81873e-05	0.000458879
4	24	-2.72631e-05	-0.000283938
4	25	1.33387e-05	0.000128093
5	1	-0.00103878	-0.000159874
5	2	0.00411137	0.000158726
5	3	-0.00862206	0.000780157
5	4	0.0116831	-0.00283185
5	5	-0.0106631	0.00476683
5	6	0.00631411	-0.00509291
5	7	-0.00199513	0.00372649
5	8	2.98384e-05	-0.00190989
5	9	-3.30835e-05	0.000806433
5	10	0.000402892	-0.000564453
5	11	-0.000318337	0.000603069
5	12	8.05256e-06	-0.000483218
5	13	0.000150011	0.000244719
5	14	-0.000127389	-5.69917e-05
5	15	7.73285e-05	-6.41291e-05
5	16	-4.9594e-05	0.00015154
5	17	1.76657e-05	-0.00017133
5	18	-1.2365e-05	0.000109227
5	19	4.72871e-05	-2.90483e-05
5	20	-7.46238e-05	-8.89371e-06
5	21	7.37577e-05	8.47456e-06
5	22	-6.22545e-05	-1.90403e-06
5	23	4.79372e-05	-8.71395e-07
5	24	-2.87472e-05	4.4223e-06
5	25	7.70666e-06	-5.12085e-06
6	1	-0.000209571	-0.0291522
6	2	0.000915807	0.128069
6	3	-0.00256495	-0.292148
6	4	0.00514779	0.44205
6	5	-0.00734659	-0.485706
6	6	0.00759013	0.398246
6	7	-0.00583711	-0.234559
6	8	0.00333816	0.0771
6	9	-0.00130712	0.0203003
6	10	0.000237872	-0.051552
6	11	2.89481e-05	0.0420966
6	12	7.48365e-05	-0.0214999
6	13	-0.000176802	0.00660843
6	14	0.00013382	-0.000536608
6	15	-8.86319e-06	-0.00028194
6	16	-6.6143e-05	-0.000301774
6	17	3.5435e-05	0.000493017
6	18	1.88819e-05	-8.43969e-05
6	19	-2.01758e-05	-0.000533611
6	20	2.22297e-06	0.00096759
6	21	-2.30785e-06	-0.0010514
6	22	3.68738e-06	0.000850347
6	23	4.25755e-06	-0.000542098
6	24	-7.23664e-06	0.000275518
6	25	-7.74675e-07	-0.000106636
7	1	7.47402e-05	6.81717e-06
7	2	-3.01456e-05	-0.000121884
7	3	-0.000589646	0.000641869
7	4	0.00170027	-0.00161087
7	5	-0.0024972	0.00244692
7	6	0.00226775	-0.00254168
7	7	-0.00116668	0.00193013
7	8	0.000126078	-0.00110461
7	9	0.00021684	0.000420895
7	10	-7.55117e-05	3.83675e-05
7	11	-5.92789e-05	-0.000243099
7	12	1.44043e-05	0.00020941
7	13	4.60185e-05	-3.19151e-05
7	14	2.96272e-05	-0.00015062
7	15	-0.000139083	0.000222097
7	16	0.000131115	-0.000185271
7	17	-4.83488e-05	0.000111012
7	18	-5.79645e-06	-4.49623e-05
7	19	1.79041e-05	6.69325e-06
7	20	-1.39503e-05	5.26453e-06
7	21	8.61503e-06	-8.07584e-06
7	22	-5.42495e-06	8.49973e-06
7	23	4.44678e-06	-4.23875e-06
7	24	-6.02549e-06	2.52278e-06
7	25	8.10569e-06	-6.58452e-06
8	1	-1.53243e-05	-0.000902251
8	2	0.000125197	0.00693548
8	3	-0.000337183	-0.0259041
8	4	0.000701628	0.0611109
8	5	-0.00137989	-0.101436
8	6	0.0020993	0.125114
8	7	-0.00222195	-0.11733
8	8	0.00162505	0.0831022
8	9	-0.000818154	-0.0420972
8	10	0.000249772	0.0122218
8	11	-5.27535e-06	0.0012037
8	12	-3.04705e-05	-0.0033645
8	13	-2.95452e-06	0.00160921
8	14	3.25349e-05	-5.89351e-05
8	15	-1.58915e-05	-0.000470294
8	16	-4.1501e-05	0.00038173
8	17	6.49564e-05	-1.83369e-05
8	18	-2.81286e-05	-0.000427733
8	19	-1.38483e-05	0.000746644
8	20	2.2847e-05	-0.000789877
8	21	-1.08292e-05	0.00060017
8	22	-9.13788e-07	-0.000343101
8	23	4.18529e-06	0.000145424
8	24	1.60518e-07	-3.66401e-05
8	25	-7.59567e-06	-5.68724e-06
9	1	6.9793e-05	-2.81101e-05
9	2	-0.0001775	5.56495e-05
9	3	0.000171196	5.83995e-05
9	4	8.30224e-06	-0.000457125
9	5	-0.00031571	0.00103772
9	6	0.000665845	-0.00133734
9	7	-0.000840173	0.00109305
9	8	0.000682899	-0.000715194
9	9	-0.000344414	0.000580937
9	10	7.66209e-05	-0.000489996
9	11	1.29724e-05	0.000234125
9	12	6.13747e-06	3.35827e-05
9	13	-1.04816e-05	-0.000140166
9	14	4.4823e-06	0.00010456
9	15	-5.1376e-05	-1.83117e-05
9	16	0.000120227	-4.72044e-05
9	17	-0.000136756	6.49078e-05
9	18	8.80848e-05	-4.60624e-05
9	19	-2.59747e-05	1.91305e-05
9	20	-5.68203e-06	-4.1866e-06
9	21	1.09767e-05	-3.14774e-06
9	22	-8.14706e-06	9.92357e-06
9	23	4.16045e-06	-1.20042e-05
9	24	1.59966e-07	8.98056e-06
9	25	-3.89438e-06	-6.51031e-06
10	1	4.17816e-06	0.000422886
10	2	-4.5786e-05	-0.00188499
10	3	0.000174122	0.00319354
10	4	-0.000282775	-0.000410297
10	5	9.49991e-05	-0.00915517
10	6	0.000417733	0.0220634
10	7	-0.000819814	-0.0303372
10	8	0.000774364	0.0287494
10	9	-0.000435136	-0.0194573
10	10	0.000166441	0.00906589
10	11	-0.000145851	-0.00243171
10	12	0.000240302	-2.32372e-05
10	13	-0.000241829	0.000379915
10	14	0.000131238	-0.000359431
10	15	-2.64919e-05	0.000372855
10	16	-1.47114e-05	-0.000197272
10	17	2.11322e-05	-0.000200946
10	18	-1.76512e-05	0.000547446
10	19	6.8898e-06	-0.000627388
10	20	5.60838e-06	0.000484959
10	21	-1.07771e-05	-0.000289343
10	22	7.89272e-06	0.000148146
10	23	-4.32723e-06	-6.83388e-05
10	24	2.8257e-06	2.41203e-05
10	25	-1.40138e-06	-4.49528e-07
11	1	2.29074e-07	2.50786e-05
11	2	-1.20752e-05	-9.17245e-05
11	3	-4.9151e-05	0.000194179
11	4	0.000210963	-0.000365533
11	5	-0.000297267	0.000624281
11	6	0.000251034	-0.000813577
11	7	-0.000219887	0.000729214
11	8	0.000269148	-0.000434709
11	9	-0.000310716	0.000185885
11	10	0.00024985	-7.21968e-05
11	11	-0.000108848	-1.41984e-05
11	12	-1.89093e-05	9.5656e-05
11	13	7.66854e-05	-9.97584e-05
11	14	-6.89623e-05	5.85213e-05
11	15	2.49061e-05	-4.10457e-05
11	16	3.82103e-05	2.65752e-05
11	17	-9.08958e-05	4.7232e-06
11	18	9.0039e-05	-2.28329e-05
11	19	-4.22303e-05	1.75665e-05
11	20	-4.28681e-06	-7.43544e-06
11	21	2.19898e-05	2.67481e-06
11	22	-1.78893e-05	-1.27534e-06
11	23	9.12903e-06	9.6295e-07
11	24	-5.94592e-06	-4.98272e-07
11	25	7.24027e-06	-1.3486e-06
12	1	1.52405e-05	0.000103326
12	2	-7.86916e-05	-0.000607234
12	3	0.000219573	0.00164261
12	4	-0.000374131	-0.00239591
12	5	0.000366721	0.00137797
12	6	-0.000118715	0.00181126
12	7	-0.000217711	-0.00543044
12	8	0.000396838	0.00702872
12	9	-0.000296436	-0.00581004
12	10	2.12431e-05	0.00313925
12	11	0.00019425	-0.000925926
12	12	-0.000225007	1.37689e-06
12	13	0.000152168	3.56851e-05
12	14	-9.7868e-05	5.78266e-05
12	15	7.86628e-05	0.000105438
12	16	-5.293e-05	-0.000433551
12	17	1.69973e-05	0.000649505
12	18	3.08512e-06	-0.000623669
12	19	-4.949e-06	0.000441916
12	20	3.23856e-06	-0.00025489
12	21	-1.26484e-06	0.000136722
12	22	-5.20644e-06	-7.37573e-05
12	23	1.12959e-05	3.68996e-05
12	24	-1.03839e-05	-1.65035e-05
12	25	6.79585e-06	3.34958e-07
13	1	-1.0597e-05	2.11976e-05
13	2	2.61077e-05	-8.92111e-05
13	3	-4.685e-05	0.000180533
13	4	0.000109166	-0.000224846
13	5	-0.000206474	0.000198957
13	6	0.000295919	-0.000123124
13	7	-0.000352237	2.25036e-05
13	8	0.000328821	8.33428e-05
13	9	-0.000197286	-0.000177085
13	10	1.96261e-05	0.000197069
13	11	9.58724e-05	-0.000140076
13	12	-0.000112212	8.8959e-05
13	13	7.18144e-05	-6.64644e-05
13	14	-1.95794e-05	5.79721e-05
13	15	-1.8556e-05	-6.34929e-05
13	16	3.3056e-05	6.14451e-05
13	17	-3.39745e-05	-3.88741e-05
13	18	3.12761e-05	1.46898e-05
13	19	-2.45557e-05	8.16618e-07
13	20	1.43163e-05	-1.10151e-05
13	21	-3.75509e-06	1.37006e-05
13	22	-4.61364e-06	-7.9332e-06
13	23	7.9584e-06	1.06809e-06
13	24	-6.80464e-06	1.26299e-06
13	25	4.68596e-06	-1.27946e-06
14	1	-8.5007e-06	1.55796e-05
14	2	4.70315e-06	-0.000102795
14	3	1.74713e-05	0.000295701
14	4	-2.91071e-05	-0.000513096
14	5	4.60368e-05	0.00048107
14	6	-8.12992e-05	9.30146e-05
14	7	7.64697e-05	-0.00106083
14	8	-1.88659e-06	0.00181093
14	9	-6.00793e-05	-0.00184051
14	10	1.77004e-05	0.0012251
14	11	9.67078e-05	-0.000467157
14	12	-0.000170586	-1.6883e-05
14	13	0.000148941	0.00013928
14	14	-8.11329e-05	-2.66594e-05
14	15	3.32327e-05	-0.000135302
14	16	-1.63664e-05	0.00020972
14	17	1.53426e-05	-0.000176528
14	18	-2.06554e-05	9.92192e-05
14	19	2.25762e-05	-3.98782e-05
14	20	-1.2878e-05	1.51725e-05
14	21	-1.73717e-06	-6.62726e-06
14	22	6.57846e-06	7.09719e-07
14	23	-1.06057e-07	1.46048e-06
14	24	-6.67963e-06	-9.36976e-06
14	25	7.237e-06	4.03037e-05
15	1	3.28992e-06	1.85727e-06
15	2	2.74604e-06	-3.76849e-05
15	3	-3.86452e-05	0.0001326
15	4	8.28046e-05	-0.00022753
15	5	-8.27024e-05	0.000239188
15	6	5.66006e-05	-0.000168111
15	7	-6.05878e-05	7.31094e-05
15	8	8.75307e-05	2.39771e-05
15	9	-8.23953e-05	-0.000131849
15	10	4.23208e-05	0.000206452
15	11	-2.47317e-05	-0.000191144
15	12	4.41123e-05	0.000117033
15	13	-6.07708e-05	-5.32166e-05
15	14	5.63041e-05	2.10969e-05
15	15	-4.47536e-05	-7.09147e-06
15	16	3.6751e-05	-2.43816e-06
15	17	-2.89691e-05	1.06993e-05
15	18	1.88724e-05	-1.42012e-05
15	19	-9.91804e-06	1.29753e-05
15	20	4.00846e-06	-1.24925e-05
15	21	-5.69883e-07	1.31575e-05
15	22	-8.87681e-07	-1.06453e-05
15	23	4.4787e-07	5.90933e-06
15	24	1.45222e-06	-3.58759e-06
15	25	-2.15122e-06	4.00492e-06
16	1	-1.61887e-06	9.20312e-07
16	2	1.39846e-05	-2.09648e-07
16	3	-4.20513e-05	-1.60122e-05
16	4	7.29422e-05	5.51663e-05
16	5	-9.19963e-05	-9.54373e-05
16	6	0.000103889	0.000149798
16	7	-9.74743e-05	-0.000272676
16	8	6.98927e-05	0.000405305
16	9	-6.69288e-05	-0.000424945
16	10	8.73082e-05	0.000347607
16	11	-7.18e-05	-0.000279618
16	12	8.26347e-06	0.000238764
16	13	6.15825e-05	-0.000156998
16	14	-9.46133e-05	1.52293e-05
16	15	7.70885e-05	0.000118522
16	16	-3.52717e-05	-0.000176595
16	17	2.72775e-06	0.00015856
16	18	1.18753e-05	-0.000110376
16	19	-1.4326e-05	6.81472e-05
16	20	1.3104e-05	-3.63137e-05
16	21	-1.34062e-05	1.11359e-05
16	22	1.20318e-05	2.96091e-06
16	23	-5.80617e-06	-1.03384e-05
16	24	-6.4464e-07	2.56606e-05
16	25	2.72133e-06	-4.5465e-05
17	1	4.9271e-06	5.3492e-07
17	2	-1.15586e-05	-1.49794e-05
17	3	1.27823e-06	6.03997e-05
17	4	2.71448e-05	-0.000103767
17	5	-3.48364e-05	7.5795e-05
17	6	2.04655e-06	9.64513e-06
17	7	1.32152e-05	-4.82255e-05
17	8	2.80741e-05	7.34332e-06
17	9	-4.96585e-05	1.43924e-05
17	10	-2.52779e-06	5.02705e-05
17	11	5.5516e-05	-0.000135216
17	12	-5.09541e-05	0.000147824
17	13	1.97684e-05	-8.53529e-05
17	14	2.20802e-07	1.72457e-05
17	15	-4.00425e-06	8.44701e-06
17	16	-1.43091e-07	-4.06182e-06
17	17	5.3682e-06	-2.59743e-06
17	18	-9.34583e-06	2.09152e-06
17	19	9.2351e-06	3.15688e-06
17	20	-3.65093e-06	-8.07542e-06
17	21	-1.99782e-06	9.93749e-06
17	22	1.86209e-06	-9.19119e-06
17	23	1.86594e-06	6.60656e-06
17	24	-2.85361e-06	-3.20671e-06
17	25	-2.22643e-07	5.60905e-07
18	1	-5.64285e-06	-2.21553e-06
18	2	1.32646e-05	7.54763e-06
18	3	-1.70842e-05	-2.7582e-05
18	4	2.82731e-06	8.71469e-05
18	5	3.34861e-05	-0.000180936
18	6	-5.75702e-05	0.000261848
18	7	4.47271e-05	-0.000306479
18	8	-2.35126e-05	0.000315189
18	9	2.33484e-05	-0.00029008
18	10	-1.96098e-05	0.000245955
18	11	-1.43615e-05	-0.000205459
18	12	5.42859e-05	0.000182833
18	13	-6.02674e-05	-0.000174288
18	14	3.26852e-05	0.000158441
18	15	-7.1146e-06	-0.000116115
18	16	2.95681e-06	5.77194e-05
18	17	-8.63135e-06	-1.24766e-05
18	18	1.11892e-05	-8.7583e-06
18	19	-9.13204e-06	1.79784e-05
18	20	3.6676e-06	-2.25e-05
18	21	2.0655e-06	1.80039e-05
18	22	-4.67961e-06	-1.20098e-05
18	23	5.14362e-06	2.37091e-05
18	24	-5.3994e-06	-5.23161e-05
18	25	4.58468e-06	6.70865e-05
19	1	1.62431e-06	-2.21273e-06
19	2	-8.6603e-06	7.316e-07
19	3	2.53391e-05	1.42207e-05
19	4	-4.17758e-05	-2.77918e-05
19	5	4.37184e-05	1.8024e-05
19	6	-2.54291e-05	7.84868e-06
19	7	-1.54407e-05	-2.00569e-05
19	8	6.34401e-05	1.04984e-05
19	9	-6.68492e-05	-2.77082e-06
19	10	2.82845e-06	1.75621e-05
19	11	6.77141e-05	-4.53438e-05
19	12	-9.71541e-05	5.98057e-05
19	13	9.46069e-05	-4.90622e-05
19	14	-6.94171e-05	2.51144e-05
19	15	3.43812e-05	-5.50337e-06
19	16	-8.16688e-06	-6.58334e-06
19	17	-6.32624e-06	1.31349e-05
19	18	1.17671e-05	-1.21779e-05
19	19	-7.63053e-06	6.07955e-06
19	20	-2.58043e-07	-3.52203e-07
19	21	3.03848e-06	-2.43609e-06
19	22	-1.02926e-06	2.45241e-06
19	23	-2.24003e-07	-1.57574e-06
19	24	-1.33791e-07	1.35355e-06
19	25	2.01314e-07	-1.19752e-06
20	1	1.2336e-06	-1.43864e-06
20	2	2.00615e-06	3.26601e-06
20	3	-1.15462e-05	2.26929e-07
20	4	2.30989e-05	-3.38846e-06
20	5	-2.49938e-05	-1.41886e-05
20	6	2.69324e-07	5.41229e-05
20	7	3.99744e-05	-0.000110484
20	8	-6.44515e-05	0.000179174
20	9	6.23015e-05	-0.000225685
20	10	-3.90504e-05	0.000228021
20	11	7.19873e-06	-0.000199571
20	12	2.15606e-05	0.000152098
20	13	-3.7589e-05	-9.89092e-05
20	14	3.30877e-05	6.22188e-05
20	15	-1.38419e-05	-4.85489e-05
20	16	-3.92865e-06	4.21024e-05
20	17	1.01175e-05	-2.78074e-05
20	18	-6.98595e-06	9.9036e-06
20	19	1.92008e-06	-8.65362e-08
20	20	9.9568e-07	-5.15882e-07
20	21	-2.14391e-06	-3.90119e-06
20	22	2.6982e-06	1.42443e-05
20	23	-2.08538e-06	-2.71203e-05
20	24	9.67194e-08	2.54089e-05
20	25	1.72846e-06	5.89915e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode1_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00282718	0
0	2	-0.00928578	0
0	3	0.0165572	0
0	4	-0.019535	0
0	5	0.0176084	0
0	6	-0.0134198	0
0	7	0.00903502	0
0	8	-0.00520279	0
0	9	0.00241976	0
0	10	-0.0011122	0
0	11	0.00111223	0
0	12	-0.00157752	0
0	13	0.00169715	0
0	14	-0.00136214	0
0	15	0.000931727	0
0	16	-0.000653608	0
0	17	0.000487396	0
0	18	-0.000326521	0
0	19	0.000189132	0
0	20	-0.000119861	0
0	21	8.37964e-05	0
0	22	-4.1766e-05	0
0	23	5.3944e-06	0
0	24	1.40605e-05	0
0	25	-2.17639e-05	0
1	1	-0.16803	-0.00128661
1	2	1.0106	0.00711642
1	3	-2.30997	-0.0173446
1	4	3.18565	0.0268194
1	5	-3.1566	-0.0304942
1	6	2.48144	0.0276238
1	7	-1.64969	-0.0211123
1	8	0.95656	0.0143253
1	9	-0.482732	-0.00893586
1	10	0.206972	0.00504236
1	11	-0.0726286	-0.00231583
1	12	0.0193654	0.000577771
1	13	-0.00292613	0.000279905
1	14	-0.000347816	-0.000483441
1	15	0.000209659	0.000388655
1	16	0.00025593	-0.000308743
1	17	-0.000597799	0.000313152
1	18	0.000878634	-0.000285407
1	19	-0.00101239	0.000183947
1	20	0.000946153	-8.53302e-05
1	21	-0.000712055	3.54956e-05
1	22	0.000392937	-1.93617e-05
1	23	-0.000125885	1.16948e-05
1	24	4.9739e-06	4.27556e-07
1	25	3.68727e-06	-1.07154e-05
2	1	-0.00300572	-0.00073025
2	2	0.00647014	0.00141332
2	3	-0.00787542	-0.000970483
2	4	0.0072754	-0.000551831
2	5	-0.00620744	0.00168086
2	6	0.00522059	-0.00137625
2	7	-0.00382828	0.000158934
2	8	0.00200131	0.000794898
2	9	-0.000547041	-0.00093801
2	10	3.04359e-05	0.000695462
2	11	-0.000121813	-0.000598337
2	12	0.000214863	0.000575506
2	13	-0.00010381	-0.000393444
2	14	-5.97917e-05	0.000103659
2	15	0.000111589	0.0001472
2	16	-6.34762e-05	-0.000275637
2	17	1.92142e-05	0.000262279
2	18	-1.36159e-05	-0.000165458
2	19	1.55976e-05	8.71347e-05
2	20	-9.14656e-06	-7.00922e-05
2	21	6.57452e-07	7.20271e-05
2	22	6.07897e-06	-5.07407e-05
2	23	-6.01226e-06	1.32087e-05
2	24	-3.10301e-06	1.07108e-05
2	25	1.12684e-05	-9.01312e-06
3	1	0.075573	0.00241796
3	2	-0.133619	-0.00564684
3	3	0.0548743	0.00673908
3	4	0.125673	-0.00507488
3	5	-0.273488	0.00237194
3	6	0.322987	-8.82098e-05
3	7	-0.295856	-0.0013367
3	8	0.229259	0.00192425
3	9	-0.14913	-0.00188316
3	10	0.0777587	0.00148271
3	11	-0.0302959	-0.00101543
3	12	0.00748915	0.000679139
3	13	-0.000251183	-0.000438704
3	14	-0.000629775	0.000258095
3	15	0.000143801	-0.000232798
3	16	5.2816e-05	0.000321726
3	17	0.000133468	-0.000320757
3	18	-0.000347662	0.000179088
3	19	0.000377348	-3.67529e-05
3	20	-0.000247392	-1.14713e-05
3	21	6.16301e-05	-4.31781e-06
3	22	8.96857e-05	2.34217e-05
3	23	-0.000146999	-2.23844e-05
3	24	0.00011454	1.16201e-05
3	25	-5.54789e-05	-4.11024e-06
4	1	-0.000257684	-0.000193195
4	2	0.000846493	0.000352811
4	3	-0.00166469	-0.000128124
4	4	0.00243571	-0.000550161
4	5	-0.00279367	0.00131557
4	6	0.00270753	-0.00151736
4	7	-0.00235515	0.000868984
4	8	0.00181983	0.000111115
4	9	-0.00122734	-0.000717202
4	10	0.000689274	0.000808841
4	11	-0.000207685	-0.000651781
4	12	-0.000163305	0.000463774
4	13	0.000298103	-0.000329237
4	14	-0.000195526	0.000297186
4	15	9.18424e-06	-0.000322379
4	16	0.000108533	0.000274883
4	17	-0.000125861	-0.00014656
4	18	8.93785e-05	2.9025e-05
4	19	-3.89802e-05	3.59856e-05
4	20	1.84923e-06	-5.12795e-05
4	21	8.78638e-06	3.82261e-05
4	22	5.86806e-07	-2.47599e-05
4	23	-1.48433e-05	1.86439e-05
4	24	1.93331e-05	-1.49329e-05
4	25	-1.17589e-05	1.21932e-05
5	1	0.00608144	8.29347e-05
5	2	-0.0165732	-0.00056968
5	3	0.0203841	0.00162115
5	4	-0.0122969	-0.00274146
5	5	-0.00148325	0.00337179
5	6	0.0153343	-0.00342314
5	7	-0.0272475	0.00297142
5	8	0.0330229	-0.00209371
5	9	-0.0289583	0.00104801
5	10	0.0180799	-0.000257815
5	11	-0.00752836	-6.30056e-05
5	12	0.00156215	8.99631e-05
5	13	0.000282763	5.65754e-06
5	14	-0.000221261	-0.000186831
5	15	-0.000252763	0.000319922
5	16	0.000631122	-0.000279198
5	17	-0.000808483	0.000135758
5	18	0.000781091	-2.97472e-05
5	19	-0.000623379	3.56993e-06
5	20	0.000423626	-1.13381e-05
5	21	-0.00024114	8.43074e-06
5	22	0.000120103	5.89604e-06
5	23	-6.76077e-05	-1.17576e-05
5	24	4.69312e-05	3.88583e-06
5	25	-2.74229e-05	6.28298e-06
6	1	-9.29553e-05	1.30716e-05
6	2	0.000211041	-0.000134906
6	3	-0.000170337	0.000294999
6	4	-6.89249e-05	-0.000270102
6	5	0.000327748	0.000135864
6	6	-0.000337333	-5.01347e-05
6	7	-2.38792e-05	-2.34767e-05
6	8	0.000580597	0.00015409
6	9	-0.00107348	-0.000332473
6	10	0.00135862	0.00042976
6	11	-0.00136048	-0.000384592
6	12	0.00108077	0.000315827
6	13	-0.000675403	-0.00027252
6	14	0.000357217	0.000219286
6	15	-0.000212102	-0.000203173
6	16	0.00019266	0.000217116
6	17	-0.000215594	-0.000170162
6	18	0.000203217	6.83701e-05
6	19	-0.000134351	-3.12019e-07
6	20	5.85042e-05	-6.43275e-07
6	21	-2.19807e-05	-1.81812e-05
6	22	1.41883e-05	1.56397e-05
6	23	-4.75831e-06	-9.03717e-07
6	24	-8.31184e-06	-6.30415e-06
6	25	1.12239e-05	3.96082e-06
7	1	-0.000587447	-0.000217352
7	2	0.00179342	0.000729671
7	3	-0.00177376	-0.0013499
7	4	-0.00118363	0.00175436
7	5	0.00514838	-0.00165469
7	6	-0.00588428	0.00116459
7	7	0.00210425	-0.00075754
7	8	0.00277934	0.000578549
7	9	-0.0047886	-0.000364484
7	10	0.00342842	4.29365e-06
7	11	-0.00109086	0.000319309
7	12	-0.00013417	-0.000412593
7	13	0.000138575	0.00028925
7	14	0.0001599	-0.000143703
7	15	-0.00022803	0.000115051
7	16	0.000139623	-0.000152542
7	17	-9.39783e-05	0.000139676
7	18	0.000129432	-6.84105e-05
7	19	-0.00019868	1.44835e-05
7	20	0.00024556	-5.93428e-06
7	21	-0.00022214	9.48152e-06
7	22	0.000139915	-2.52226e-06
7	23	-5.67413e-05	-5.20754e-06
7	24	9.84239e-06	2.61341e-06
7	25	1.90978e-06	2.29105e-06
8	1	1.0741e-05	7.5107e-06
8	2	2.3756e-05	-1.57491e-05
8	3	-0.00010015	9.49351e-05
8	4	4.08272e-05	-0.000280289
8	5	0.000162358	0.000452192
8	6	-0.000268117	-0.000554982
8	7	0.000146425	0.000636708
8	8	0.000135958	-0.000644981
8	9	-0.000434749	0.000469446
8	10	0.000614874	-0.000218551
8	11	-0.000616877	0.000117229
8	12	0.000494931	-0.000155498
8	13	-0.000363772	0.000178676
8	14	0.000269206	-0.000141798
8	15	-0.000178835	8.7054e-05
8	16	9.73787e-05	-3.35206e-05
8	17	-6.05766e-05	-1.95453e-05
8	18	4.92295e-05	4.58078e-05
8	19	-2.28754e-05	-2.8762e-05
8	20	-1.33061e-05	2.23668e-06
8	21	2.71302e-05	1.41971e-06
8	22	-1.20095e-05	1.00198e-05
8	23	-7.40399e-06	-1.63851e-05
8	24	1.26401e-05	1.26577e-05
8	25	-7.74568e-06	-6.95901e-06
9	1	-0.000371078	3.32138e-06
9	2	0.00139764	5.26555e-05
9	3	-0.00214687	-0.000232671
9	4	0.00115153	0.000466205
9	5	0.00120153	-0.000571907
9	6	-0.00258975	0.000482046
9	7	0.0016064	-0.000405812
9	8	0.000565015	0.000506861
9	9	-0.00188274	-0.000604975
9	10	0.00168149	0.000540389
9	11	-0.000764286	-0.000411189
9	12	0.000117033	0.000307075
9	13	-6.80127e-05	-0.000197153
9	14	0.000342382	8.42455e-05
9	15	-0.000553046	-1.95121e-05
9	16	0.000569712	-1.30957e-05
9	17	-0.000469997	4.86875e-05
9	18	0.000340915	-6.87377e-05
9	19	-0.000230371	5.97083e-05
9	20	0.000160088	-4.01798e-05
9	21	-0.000116928	2.1852e-05
9	22	7.45632e-05	-6.11196e-06
9	23	-3.10415e-05	-1.67731e-06
9	24	1.49821e-06	9.11695e-07
9	25	4.44181e-06	3.65425e-06
10	1	-1.52624e-05	-8.27363e-06
10	2	8.87552e-05	6.86835e-05
10	3	-0.000253465	-0.000208268
10	4	0.00045119	0.00037213
10	5	-0.000509861	-0.00049247
10	6	0.000333084	0.000535119
10	7	-4.39261e-05	-0.000453697
10	8	-0.00016066	0.00028631
10	9	0.000200133	-0.000193499
10	10	-0.000152784	0.000213774
10	11	0.000118676	-0.000190664
10	12	-9.12367e-05	3.55439e-05
10	13	2.7888e-05	0.000133193
10	14	5.70127e-05	-0.000185441
10	15	-0.000116267	0.000137968
10	16	0.000121841	-7.41584e-05
10	17	-9.12525e-05	3.31708e-05
10	18	5.43793e-05	-8.8026e-06
10	19	-2.3641e-05	-4.69868e-06
10	20	3.22554e-06	6.33129e-06
10	21	4.29903e-06	-3.54941e-06
10	22	-8.82145e-07	1.77004e-06
10	23	-5.52329e-06	-5.89365e-08
10	24	7.58056e-06	-1.40086e-06
10	25	-6.89937e-06	1.19047e-06
11	1	-0.000133258	-1.4491e-06
11	2	0.000568023	-1.33593e-05
11	3	-0.00108203	4.62078e-05
11	4	0.000994152	-5.97945e-05
11	5	-7.90566e-05	7.80197e-05
11	6	-0.000882795	-0.000143202
11	7	0.000998421	0.000134592
11	8	-0.000326593	0.000108107
11	9	-0.000351894	-0.000441692
11	10	0.000509985	0.000560443
11	11	-0.000262036	-0.00043651
11	12	-6.50512e-06	0.000249701
11	13	8.11971e-05	-9.92689e-05
11	14	1.73582e-07	2.249e-06
11	15	-0.000104059	3.46084e-05
11	16	0.000163839	-2.37634e-05
11	17	-0.000188574	-2.82533e-06
11	18	0.000190287	2.26875e-05
11	19	-0.000159432	-2.99407e-05
11	20	9.81413e-05	2.27939e-05
11	21	-3.76813e-05	-7.67082e-06
11	22	3.85901e-06	-2.13686e-06
11	23	4.25397e-06	2.70637e-06
11	24	3.17261e-06	4.62563e-07
11	25	-1.34043e-05	-2.18248e-06
12	1	1.51477e-05	4.56479e-06
12	2	-1.89149e-05	-1.58506e-05
12	3	-8.80093e-05	-3.17424e-06
12	4	0.000275189	3.57015e-05
12	5	-0.000378412	-5.00754e-06
12	6	0.00033495	-1.36264e-05
12	7	-0.000190227	-6.04975e-05
12	8	4.54302e-05	0.00011419
12	9	-1.86059e-05	-8.28037e-05
12	10	9.7501e-05	7.03542e-05
12	11	-0.000148782	-0.000121358
12	12	0.000105707	0.000149694
12	13	-1.87416e-05	-0.000116598
12	14	-3.47038e-05	6.6716e-05
12	15	2.9681e-05	-3.53188e-05
12	16	-2.18147e-06	2.30363e-05
12	17	-1.26703e-05	-1.46848e-05
12	18	1.36792e-05	1.07878e-06
12	19	-9.1709e-06	1.33711e-05
12	20	6.93722e-07	-1.955e-05
12	21	8.83672e-06	1.49906e-05
12	22	-1.16973e-05	-5.55193e-06
12	23	5.40555e-06	-1.15207e-06
12	24	3.14709e-06	3.26535e-06
12	25	-7.19877e-06	-2.77067e-06
13	1	-3.20252e-05	-9.95263e-06
13	2	0.00016742	6.55778e-06
13	3	-0.000341018	4.36545e-05
13	4	0.000325031	-0.000142513
13	5	-2.89268e-05	0.000203405
13	6	-0.000347554	-0.000168825
13	7	0.00050544	8.2056e-05
13	8	-0.000350731	2.80821e-05
13	9	6.8145e-05	-0.000152415
13	10	0.000124896	0.000238199
13	11	-0.000164488	-0.000237854
13	12	0.000126932	0.000168096
13	13	-0.000106712	-8.67996e-05
13	14	0.000125588	2.81262e-05
13	15	-0.000149905	-3.98083e-07
13	16	0.000144835	5.12314e-06
13	17	-0.000113151	-2.14886e-05
13	18	8.54278e-05	2.3902e-05
13	19	-7.20647e-05	-1.46307e-05
13	20	5.70182e-05	5.46632e-06
13	21	-3.4295e-05	1.63226e-06
13	22	1.52092e-05	-6.32127e-06
13	23	-8.76464e-06	6.51863e-06
13	24	1.96567e-05	-3.95153e-06
13	25	-5.03196e-05	1.89038e-06
14	1	1.624e-05	8.91539e-06
14	2	-4.24636e-05	-2.94898e-05
14	3	5.6609e-05	3.12502e-05
14	4	-4.02217e-05	-2.39907e-05
14	5	-4.46325e-06	9.54534e-05
14	6	5.82597e-05	-0.000209552
14	7	-0.000103021	0.000207596
14	8	0.000124799	-9.27832e-05
14	9	-0.000117811	4.05978e-06
14	10	8.77038e-05	2.03695e-05
14	11	-4.25405e-05	-4.65272e-05
14	12	-4.5626e-06	8.06698e-05
14	13	4.11244e-05	-7.82696e-05
14	14	-6.12287e-05	5.47638e-05
14	15	5.94872e-05	-4.44171e-05
14	16	-3.24657e-05	4.31345e-05
14	17	-5.25722e-07	-4.31474e-05
14	18	1.62441e-05	4.06103e-05
14	19	-1.5768e-05	-3.1508e-05
14	20	1.17171e-05	2.12677e-05
14	21	-7.79718e-06	-1.5784e-05
14	22	2.97181e-06	1.28998e-05
14	23	4.60721e-07	-8.7167e-06
14	24	1.02929e-07	3.23151e-06
14	25	-2.15227e-06	1.04955e-06
15	1	-4.21332e-06	5.02027e-07
15	2	1.95079e-05	1.5465e-06
15	3	-3.74326e-05	6.06563e-06
15	4	1.28456e-06	-3.69742e-05
15	5	9.19361e-05	4.90567e-05
15	6	-0.000122526	3.15191e-06
15	7	2.77361e-05	-5.29866e-05
15	8	9.08827e-05	2.52248e-06
15	9	-0.000124884	0.000104866
15	10	7.67867e-05	-0.000130932
15	11	-1.03701e-05	4.87701e-05
15	12	-2.24818e-05	3.65664e-05
15	13	1.41735e-05	-4.35671e-05
15	14	1.56954e-05	-5.0254e-06
15	15	-5.21621e-05	4.02841e-05
15	16	7.26056e-05	-3.35093e-05
15	17	-5.7934e-05	8.95064e-06
15	18	2.41494e-05	6.07498e-06
15	19	-2.25517e-06	-1.04073e-05
15	20	9.35623e-07	1.13672e-05
15	21	-4.76154e-06	-9.30498e-06
15	22	4.78564e-06	5.23901e-06
15	23	-7.98618e-06	-1.82859e-06
15	24	1.58664e-05	2.73119e-08
15	25	-2.31353e-05	3.65744e-07
16	1	8.88362e-06	-6.29044e-09
16	2	-2.0325e-05	6.80006e-06
16	3	3.5318e-05	-4.56647e-05
16	4	-7.08309e-05	0.000125678
16	5	0.000117723	-0.0001907
16	6	-0.0001434	0.00014571
16	7	0.000125396	-1.52788e-05
16	8	-7.15088e-05	-5.6935e-05
16	9	2.27771e-05	3.26262e-05
16	10	7.17446e-06	-8.85685e-06
16	11	-3.6149e-05	2.56711e-05
16	12	5.05186e-05	-2.67656e-05
16	13	-3.67402e-05	-1.66736e-06
16	14	1.09191e-05	1.60102e-05
16	15	1.02067e-05	-5.56598e-06
16	16	-1.44571e-05	-4.6784e-06
16	17	1.90259e-06	3.14266e-06
16	18	8.91793e-06	1.54462e-06
16	19	-6.92401e-06	-3.48043e-06
16	20	1.08742e-06	5.33305e-06
16	21	1.22532e-07	-7.4549e-06
16	22	-5.49129e-07	6.85529e-06
16	23	2.90463e-06	-4.05952e-06
16	24	-3.13892e-06	2.34864e-06
16	25	4.36657e-07	-2.16139e-06
17	1	-1.55233e-06	4.27711e-06
17	2	8.50814e-06	-1.38892e-05
17	3	-6.59297e-06	1.92746e-05
17	4	-2.95832e-05	-1.23558e-05
17	5	0.000111331	3.48607e-07
17	6	-0.00019558	1.31741e-05
17	7	0.000215229	-3.17741e-05
17	8	-0.00015161	5.58839e-05
17	9	4.98106e-05	-7.31166e-05
17	10	2.39283e-05	7.39177e-05
17	11	-4.78288e-05	-5.69584e-05
17	12	5.39957e-05	2.53536e-05
17	13	-5.94873e-05	7.10178e-06
17	14	5.6763e-05	-3.09351e-05
17	15	-5.15599e-05	4.37634e-05
17	16	5.10895e-05	-3.64237e-05
17	17	-4.63916e-05	1.20272e-05
17	18	2.94092e-05	6.0494e-06
17	19	-7.78993e-06	-7.90136e-06
17	20	-2.87051e-06	5.55224e-06
17	21	2.47283e-07	-6.75659e-06
17	22	8.56084e-06	8.38242e-06
17	23	-2.48041e-05	-7.28126e-06
17	24	5.01442e-05	3.99993e-06
17	25	-7.19427e-05	-1.18768e-06
18	1	-5.56322e-08	1.1477e-06
18	2	-5.14862e-06	-4.91957e-06
18	3	2.05824e-05	-3.63938e-06
18	4	-3.71188e-05	4.56685e-05
18	5	4.79757e-05	-0.000118262
18	6	-5.10314e-05	0.000173875
18	7	3.69199e-05	-0.000154091
18	8	-1.18779e-05	9.44652e-05
18	9	-1.11834e-05	-6.37777e-05
18	10	4.13664e-05	5.26056e-05
18	11	-9.21464e-05	-1.73769e-05
18	12	0.000133584	-2.1042e-05
18	13	-0.00012511	1.58993e-05
18	14	7.86754e-05	1.60019e-05
18	15	-3.04461e-05	-2.90275e-05
18	16	-2.14396e-06	1.72519e-05
18	17	1.5642e-05	-3.32871e-06
18	18	-1.5467e-05	-6.0502e-07
18	19	1.25707e-05	1.41966e-06
18	20	-1.00465e-05	-4.4749e-06
18	21	5.08064e-06	6.26807e-06
18	22	1.16171e-07	-4.23764e-06
18	23	-1.16821e-06	1.26498e-06
18	24	-6.84361e-07	-6.56484e-08
18	25	8.31779e-07	2.53907e-07
19	1	-3.23311e-09	2.18521e-06
19	2	4.35773e-06	-1.38871e-05
19	3	-2.10209e-05	1.8768e-05
19	4	4.12649e-05	1.02598e-06
19	5	-4.67698e-05	-1.60809e-05
19	6	2.51288e-05	-1.07426e-05
19	7	2.87503e-05	5.83962e-05
19	8	-8.32404e-05	-7.46752e-05
19	9	8.6967e-05	4.84161e-05
19	10	-5.3809e-05	-5.37196e-06
19	11	3.4571e-05	-2.81575e-05
19	12	-1.99493e-05	3.32664e-05
19	13	-9.35065e-06	-1.35197e-05
19	14	3.31023e-05	-9.52792e-06
19	15	-3.91206e-05	2.48616e-05
19	16	3.27175e-05	-2.98684e-05
19	17	-2.17015e-05	2.11068e-05
19	18	1.29402e-05	-6.71657e-06
19	19	-7.10826e-06	-3.48883e-07
19	20	3.86755e-06	-5.93891e-07
19	21	-6.92517e-06	2.68414e-06
19	22	1.50164e-05	-1.78396e-06
19	23	-2.26238e-05	-1.63168e-06
19	24	2.88301e-05	3.86666e-06
19	25	-3.51518e-05	-2.70856e-06
20	1	-4.35218e-06	5.75714e-06
20	2	1.22549e-05	-2.62416e-05
20	3	-9.31003e-06	5.17509e-05
20	4	2.73333e-06	-4.74834e-05
20	5	-6.94534e-06	-9.87454e-07
20	6	4.96692e-06	5.21608e-05
20	7	4.87247e-06	-6.48165e-05
20	8	-7.74834e-06	5.28141e-05
20	9	3.69709e-06	-5.79603e-05
20	10	4.16777e-06	8.38954e-05
20	11	-1.88897e-05	-8.3707e-05
20	12	3.55733e-05	3.91687e-05
20	13	-3.81847e-05	8.08894e-06
20	14	2.12481e-05	-2.21195e-05
20	15	1.16922e-07	1.25075e-05
20	16	-8.24611e-06	-4.95897e-06
20	17	2.68173e-06	4.47276e-06
20	18	4.68979e-06	-3.78246e-06
20	19	-6.06242e-06	2.24577e-06
20	20	3.02246e-06	-2.66864e-06
20	21	-5.63693e-07	4.47499e-06
20	22	5.71298e-07	-4.93944e-06
20	23	-7.1863e-07	3.06554e-06
20	24	-9.65592e-07	-1.00725e-06
20	25	2.32126e-06	5.49517e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode20_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.665089	0
0	2	0.662727	0
0	3	-0.197025	0
0	4	-0.330847	0
0	5	0.457049	0
0	6	-0.141966	0
0	7	-0.217708	0
0	8	0.281542	0
0	9	-0.080861	0
0	10	-0.138646	0
0	11	0.213591	0
0	12	-0.158073	0
0	13	0.0672697	0
0	14	-0.0076838	0
0	15	-0.0111678	0
0	16	0.00865142	0
0	17	-0.0026807	0
0	18	-0.000166518	0
0	19	0.000395434	0
0	20	0.000221903	0
0	21	-0.000690488	0
0	22	0.000662356	0
0	23	-0.000217459	0
0	24	-0.000283477	0
0	25	0.000519295	0
1	1	0.0012625	7.88832e-05
1	2	-0.00635128	-1.9144e-05
1	3	0.00973876	7.46848e-05
1	4	-0.00392366	-0.0003275
1	5	-0.00718419	0.000328007
1	6	0.0119741	9.5307e-05
1	7	-0.00537412	-0.000391169
1	8	-0.00682203	1.69727e-05
1	9	0.0155815	0.000908187
1	10	-0.0168759	-0.0017888
1	11	0.0128606	0.00210117
1	12	-0.00762125	-0.00182764
1	13	0.00355958	0.00129573
1	14	-0.00109283	-0.000729772
1	15	-0.000105111	0.000255711
1	16	0.000417249	1.42683e-06
1	17	-0.000272726	-4.89988e-05
1	18	6.80721e-05	2.26766e-05
1	19	1.92923e-05	-1.79473e-05
1	20	-1.17924e-05	3.24834e-05
1	21	-1.68392e-05	-4.1307e-05
1	22	2.07942e-05	3.95409e-05
1	23	8.07505e-06	-3.09947e-05
1	24	-3.9397e-05	1.92133e-05
1	25	4.51619e-05	-9.36499e-06
2	1	-0.158134	0.0021564
2	2	0.315455	-0.00419372
2	3	-0.241446	0.0029057
2	4	-0.0904699	0.00103563
2	5	0.389545	-0.0031785
2	6	-0.342794	0.00139427
2	7	-0.0477949	0.00216421
2	8	0.494869	-0.00462041
2	9	-0.72524	0.0049816
2	10	0.681322	-0.00377455
2	11	-0.480482	0.00205822
2	12	0.267135	-0.000719997
2	13	-0.118619	1.09792e-05
2	14	0.0417812	0.00021173
2	15	-0.0114698	-0.000157618
2	16	0.0024316	5.09487e-05
2	17	-0.00041329	-1.30047e-05
2	18	1.54397e-05	1.4645e-05
2	19	0.000159424	-3.25158e-06
2	20	-0.000222886	-1.47124e-05
2	21	-1.14774e-06	1.83204e-05
2	22	0.000495491	-1.84164e-05
2	23	-0.000956655	2.51503e-05
2	24	0.00108693	-2.98335e-05
2	25	-0.000871361	2.48463e-05
3	1	-0.000842856	0.000531798
3	2	0.00141184	-0.000751856
3	3	-0.000219744	-7.61896e-05
3	4	-0.00183551	0.00112805
3	5	0.00241512	-0.00132829
3	6	-0.00108198	0.000850437
3	7	-0.000609411	-0.000529247
3	8	0.00119796	0.00079989
3	9	-0.000514703	-0.00136576
3	10	-0.000489987	0.00167386
3	11	0.00095756	-0.00152605
3	12	-0.000883264	0.0011169
3	13	0.00067804	-0.000660855
3	14	-0.00052202	0.000300238
3	15	0.000333577	-0.000154451
3	16	-0.00011041	0.000168658
3	17	-5.27939e-05	-0.000152073
3	18	0.000126518	5.31906e-05
3	19	-0.000122489	1.44624e-05
3	20	7.2945e-05	-6.45174e-06
3	21	-3.11395e-05	-1.1793e-05
3	22	1.72923e-05	8.66468e-06
3	23	-1.51574e-05	-5.08468e-06
3	24	1.4205e-05	7.39899e-06
3	25	-1.47602e-05	-8.23829e-06
4	1	-0.129525	0.000836396
4	2	0.414732	-0.00262402
4	3	-0.658175	0.00403175
4	4	0.576969	-0.00335279
4	5	-0.122567	0.000832148
4	6	-0.449278	0.00161743
4	7	0.820218	-0.00277746
4	8	-0.861138	0.0026919
4	9	0.662055	-0.00180818
4	10	-0.395374	0.000749569
4	11	0.184499	-6.97881e-05
4	12	-0.0649126	-0.000196538
4	13	0.0151969	0.000261033
4	14	-0.00108051	-0.000228154
4	15	-0.000770937	0.000216186
4	16	0.000289414	-0.000273524
4	17	-3.29796e-05	0.000279464
4	18	0.000148646	-0.000168177
4	19	-0.000299362	4.59891e-05
4	20	0.000186528	-4.69334e-06
4	21	0.000190022	9.09289e-06
4	22	-0.000554996	-7.32094e-06
4	23	0.000654229	2.33692e-06
4	24	-0.000487719	-7.53221e-06
4	25	0.000243745	1.65501e-05
5	1	6.39766e-05	-2.26132e-05
5	2	-3.14528e-05	-7.95545e-06
5	3	-0.000957317	0.000186072
5	4	0.00347668	-0.000414748
5	5	-0.00643159	0.000263363
5	6	0.00811252	0.000299346
5	7	-0.00801303	-0.000530943
5	8	0.00670462	0.000235112
5	9	-0.00481248	-4.09907e-05
5	10	0.00290781	0.000176652
5	11	-0.00158494	-0.000335485
5	12	0.000969329	0.000306517
5	13	-0.000699662	-8.4861e-05
5	14	0.000481415	-0.00018046
5	15	-0.000270738	0.000275985
5	16	9.4621e-05	-0.000158936
5	17	2.70005e-05	6.50944e-06
5	18	-7.69293e-05	2.6312e-05
5	19	6.69643e-05	2.50529e-05
5	20	-3.45313e-05	-5.58184e-05
5	21	4.38693e-06	4.34921e-05
5	22	1.30762e-05	-2.32617e-05
5	23	-1.15098e-05	1.30371e-05
5	24	-1.67227e-06	-8.8873e-06
5	25	1.1415e-05	7.26355e-06
6	1	-0.0292502	0.00063042
6	2	0.133146	-0.00279921
6	3	-0.315488	0.0066363
6	4	0.49656	-0.0106488
6	5	-0.568181	0.0127954
6	6	0.486851	-0.012291
6	7	-0.304519	0.00985226
6	8	0.11743	-0.00678863
6	9	0.00459094	0.00417414
6	10	-0.0489079	-0.00244463
6	11	0.0435468	0.00150406
6	12	-0.0232138	-0.0010752
6	13	0.00778941	0.000891373
6	14	-0.00105106	-0.000691301
6	15	-0.000497786	0.000373868
6	16	0.000345067	-0.000105032
6	17	-2.25847e-05	1.46105e-05
6	18	-4.52458e-05	-1.30815e-05
6	19	-0.000197047	-6.15993e-06
6	20	0.000591573	3.60285e-05
6	21	-0.000874249	-3.67342e-05
6	22	0.00088145	1.31703e-05
6	23	-0.000662481	4.60987e-06
6	24	0.000385271	-9.00958e-06
6	25	-0.00017661	1.07427e-05
7	1	9.88014e-05	1.96099e-05
7	2	-0.000283621	-3.83675e-06
7	3	5.7961e-05	-8.7284e-05
7	4	0.000948213	0.000119986
7	5	-0.00213585	-1.67284e-05
7	6	0.00264578	-4.24812e-05
7	7	-0.00246037	-5.79405e-05
7	8	0.00205168	0.000134394
7	9	-0.00157454	-3.47829e-05
7	10	0.000975384	-0.000162354
7	11	-0.000390323	0.000326532
7	12	2.12559e-05	-0.000377287
7	13	9.58522e-05	0.000313269
7	14	-2.20578e-05	-0.000232448
7	15	-0.000130189	0.000218143
7	16	0.00021378	-0.000223287
7	17	-0.00017151	0.000175047
7	18	7.48993e-05	-9.99858e-05
7	19	-1.17243e-05	5.23247e-05
7	20	-5.21549e-06	-2.91225e-05
7	21	9.10198e-06	6.73301e-06
7	22	-1.71807e-05	1.41056e-05
7	23	2.27457e-05	-1.93735e-05
7	24	-1.89626e-05	1.06008e-05
7	25	9.26652e-06	-3.49871e-06
8	1	-0.00186092	2.90095e-05
8	2	0.0116952	-0.000202603
8	3	-0.0378113	0.000613136
8	4	0.0810625	-0.00139138
8	5	-0.127103	0.00252183
8	6	0.152535	-0.00345064
8	7	-0.142543	0.00357619
8	8	0.103021	-0.00297576
8	9	-0.055215	0.00206148
8	10	0.019061	-0.00109235
8	11	-0.00136393	0.000280822
8	12	-0.00288043	0.000166564
8	13	0.00182218	-0.000221835
8	14	-0.000483423	6.67217e-05
8	15	5.94484e-05	5.36464e-05
8	16	-0.000120805	-4.1225e-05
8	17	0.000311518	-1.37051e-05
8	18	-0.000562018	1.14749e-05
8	19	0.000793558	3.10238e-05
8	20	-0.000868473	-4.82098e-05
8	21	0.000730132	2.97785e-05
8	22	-0.000467296	-8.14138e-06
8	23	0.000219353	-7.3235e-07
8	24	-6.40165e-05	1.19282e-06
8	25	6.95735e-07	9.85613e-07
9	1	7.52181e-06	-3.73469e-05
9	2	-1.97895e-05	0.000213018
9	3	-4.57728e-05	-0.000457928
9	4	0.000288942	0.000590815
9	5	-0.000624515	-0.000648948
9	6	0.000798952	0.000732153
9	7	-0.000755144	-0.000822979
9	8	0.000673226	0.000847827
9	9	-0.000648217	-0.000727746
9	10	0.000600229	0.000463283
9	11	-0.000472092	-0.000178143
9	12	0.000350651	7.11907e-07
9	13	-0.000291995	4.32129e-05
9	14	0.000235006	-1.01843e-05
9	15	-0.00016287	-2.48553e-05
9	16	0.000106077	2.88929e-05
9	17	-5.39937e-05	-1.81485e-05
9	18	-1.50318e-06	8.94139e-06
9	19	3.74083e-05	-3.79881e-06
9	20	-4.05751e-05	5.43421e-06
9	21	2.48265e-05	-1.336e-05
9	22	-9.94604e-06	2.16759e-05
9	23	3.99611e-06	-2.34528e-05
9	24	-4.09357e-06	1.5287e-05
9	25	2.54621e-06	-3.35501e-06
10	1	0.00014956	-1.75156e-05
10	2	-0.000543779	7.828e-05
10	3	-4.35524e-05	-0.000241618
10	4	0.00452564	0.000489051
10	5	-0.0145992	-0.000606427
10	6	0.0271325	0.00044346
10	7	-0.0351122	-0.000130644
10	8	0.033525	-0.000120991
10	9	-0.0238836	0.000221797
10	10	0.0123441	-0.000179706
10	11	-0.00412697	6.68791e-05
10	12	0.00043222	2.99572e-05
10	13	0.000383066	-6.19854e-05
10	14	-0.000260116	2.22909e-05
10	15	0.000120397	5.39673e-05
10	16	-2.93471e-05	-9.61319e-05
10	17	-0.000134519	7.16564e-05
10	18	0.000335638	-3.01085e-05
10	19	-0.000447327	2.01531e-05
10	20	0.000413451	-2.70346e-05
10	21	-0.000287477	2.44571e-05
10	22	0.000155613	-1.32221e-05
10	23	-6.68014e-05	2.92959e-06
10	24	2.75665e-05	2.02313e-06
10	25	-2.62053e-05	-5.47202e-07
11	1	6.84881e-06	-2.21298e-05
11	2	-6.47797e-05	7.079e-05
11	3	0.000185516	-0.000129893
11	4	-0.000274935	0.000195944
11	5	0.000225311	-0.000251801
11	6	-9.18024e-05	0.00027362
11	7	4.89183e-05	-0.000267343
11	8	-8.44551e-05	0.000237549
11	9	4.12278e-05	-0.000149747
11	10	4.64017e-05	-1.20886e-05
11	11	-3.36976e-05	0.000175725
11	12	-3.48979e-05	-0.000241996
11	13	1.92916e-05	0.000188474
11	14	6.73294e-05	-8.21728e-05
11	15	-0.00011676	9.13119e-06
11	16	8.98718e-05	5.44158e-06
11	17	-3.32821e-05	4.09457e-06
11	18	-4.54027e-06	-7.93921e-06
11	19	2.11474e-05	7.71739e-06
11	20	-2.58292e-05	-8.95705e-06
11	21	2.04976e-05	8.53701e-06
11	22	-1.09406e-05	-5.85443e-06
11	23	4.43029e-06	3.15743e-06
11	24	-2.75052e-06	-1.26437e-06
11	25	2.48442e-06	3.89996e-07
12	1	6.02961e-05	1.17826e-06
12	2	-0.000365279	1.68789e-05
12	3	0.000915575	-6.23183e-05
12	4	-0.000990565	0.00017237
12	5	-0.000464729	-0.000368537
12	6	0.0036009	0.000505449
12	7	-0.00695873	-0.000445788
12	8	0.00839658	0.000280596
12	9	-0.00707341	-0.000163224
12	10	0.00419832	0.000123869
12	11	-0.00162426	-8.9304e-05
12	12	0.000260938	9.94934e-06
12	13	0.000123802	6.22699e-05
12	14	-0.000189408	-6.73433e-05
12	15	0.000350249	2.38419e-05
12	16	-0.000601164	1.27522e-05
12	17	0.000757062	-2.53883e-05
12	18	-0.000721552	2.59986e-05
12	19	0.000547147	-1.76624e-05
12	20	-0.000341491	4.07761e-06
12	21	0.000177086	2.45958e-06
12	22	-7.36593e-05	-1.63342e-06
12	23	2.55913e-05	2.28576e-06
12	24	-1.80932e-05	-4.24481e-06
12	25	3.05005e-05	3.58467e-06
13	1	5.50299e-06	-1.4385e-05
13	2	-5.19886e-05	4.81485e-05
13	3	0.000122817	-0.000100912
13	4	-0.000139649	0.000118432
13	5	0.000105087	-9.56419e-06
13	6	-8.40339e-05	-0.000131572
13	7	0.000137808	7.95124e-05
13	8	-0.000261981	0.000157195
13	9	0.000334242	-0.000337484
13	10	-0.000265238	0.000337915
13	11	0.00015066	-0.000220339
13	12	-0.000116939	7.1506e-05
13	13	0.000132421	3.46483e-05
13	14	-9.72502e-05	-6.52322e-05
13	15	8.81572e-06	4.92326e-05
13	16	5.31085e-05	-2.61598e-05
13	17	-5.3087e-05	1.16516e-05
13	18	2.88303e-05	-2.52454e-06
13	19	-1.3589e-05	-5.64582e-06
13	20	8.87027e-06	8.36957e-06
13	21	-1.01199e-05	-3.13741e-06
13	22	1.32286e-05	-3.43977e-06
13	23	-1.28874e-05	4.8679e-06
13	24	8.22402e-06	-2.04941e-06
13	25	-2.47239e-06	-9.18045e-07
14	1	4.90496e-06	2.3543e-05
14	2	-4.98409e-05	-8.49312e-05
14	3	0.000182962	0.000129208
14	4	-0.000326178	-0.00010938
14	5	0.000208604	3.05238e-05
14	6	0.000385634	6.5784e-05
14	7	-0.00126627	-0.000119706
14	8	0.0018669	0.000116111
14	9	-0.00178458	-8.48921e-05
14	10	0.00119719	5.7478e-05
14	11	-0.000600757	-4.83358e-05
14	12	0.000290603	3.82213e-05
14	13	-0.000237459	-7.7477e-06
14	14	0.000285671	-2.34714e-05
14	15	-0.000310403	3.36764e-05
14	16	0.000259748	-2.93639e-05
14	17	-0.000160345	1.99221e-05
14	18	7.03774e-05	-5.04202e-06
14	19	-1.85026e-05	-8.96718e-06
14	20	-1.5798e-06	1.30905e-05
14	21	4.97738e-06	-1.13925e-05
14	22	-7.98691e-07	9.17179e-06
14	23	-8.23426e-06	-6.21747e-06
14	24	1.71493e-05	2.71444e-06
14	25	-1.68096e-05	1.47795e-07
15	1	1.2463e-05	2.75433e-06
15	2	-3.77061e-05	1.40337e-05
15	3	5.68958e-05	-8.98557e-05
15	4	-4.56244e-05	0.000195978
15	5	4.76772e-05	-0.000220309
15	6	-0.000121564	0.000130229
15	7	0.000234635	-5.94772e-05
15	8	-0.00030913	9.38442e-05
15	9	0.00031542	-0.00015711
15	10	-0.000269565	0.000161
15	11	0.000189192	-0.000125279
15	12	-0.000113984	0.000108958
15	13	7.76327e-05	-9.76248e-05
15	14	-5.42514e-05	5.56237e-05
15	15	1.30535e-05	-8.61973e-06
15	16	2.34861e-05	-8.06547e-06
15	17	-2.94864e-05	4.92434e-07
15	18	1.40232e-05	1.04969e-05
15	19	2.06127e-06	-1.50743e-05
15	20	-8.20036e-06	1.35031e-05
15	21	6.58607e-06	-7.09954e-06
15	22	-2.92498e-06	-2.36636e-06
15	23	-1.20246e-06	8.65759e-06
15	24	5.53062e-06	-7.76947e-06
15	25	-8.43384e-06	2.92457e-06
16	1	-1.4393e-05	7.53201e-06
16	2	3.9015e-05	-1.45038e-05
16	3	-2.09452e-05	1.54753e-05
16	4	-7.05838e-05	-1.46276e-05
16	5	0.000126149	2.00225e-05
16	6	1.83731e-06	-8.76703e-06
16	7	-0.000249922	-2.52812e-05
16	8	0.000402503	5.64335e-05
16	9	-0.000370259	-6.9319e-05
16	10	0.000238319	5.43439e-05
16	11	-0.000126617	-1.38103e-05
16	12	7.604e-05	-1.97711e-05
16	13	-3.81523e-05	2.28318e-05
16	14	-2.52227e-05	-6.67209e-06
16	15	8.74691e-05	-3.99997e-06
16	16	-0.000112462	-3.71918e-06
16	17	0.000101658	2.03627e-05
16	18	-7.89074e-05	-2.58208e-05
16	19	5.63792e-05	1.6553e-05
16	20	-3.27864e-05	-3.35556e-06
16	21	1.37091e-05	-5.10034e-06
16	22	-8.318e-06	7.34937e-06
16	23	1.3723e-05	-6.0608e-06
16	24	-2.07124e-05	4.02436e-06
16	25	2.89729e-05	-1.94375e-06
17	1	1.90977e-06	7.75944e-07
17	2	-5.87199e-06	1.08023e-06
17	3	7.09066e-06	-3.95628e-05
17	4	-7.25495e-07	0.000134896
17	5	7.57555e-06	-0.000216945
17	6	-6.51544e-05	0.000199949
17	7	0.000159011	-0.000115049
17	8	-0.000235594	5.40311e-05
17	9	0.000270695	-3.67815e-05
17	10	-0.000268268	1.32638e-05
17	11	0.000226992	3.91541e-05
17	12	-0.000149448	-6.97585e-05
17	13	7.00175e-05	4.97105e-05
17	14	-2.40537e-05	-2.07976e-05
17	15	1.4384e-05	1.57949e-05
17	16	-2.14688e-05	-2.09323e-05
17	17	2.59124e-05	1.77983e-05
17	18	-2.13398e-05	-6.51554e-06
17	19	1.32817e-05	-4.1089e-06
17	20	-7.88517e-06	9.85352e-06
17	21	4.51639e-06	-1.04601e-05
17	22	-1.46169e-06	6.62962e-06
17	23	-4.88467e-07	-1.31736e-06
17	24	1.5132e-06	-1.30075e-06
17	25	-2.69051e-06	1.04619e-06
18	1	-4.30069e-06	3.93182e-06
18	2	2.6513e-05	-1.37081e-05
18	3	-4.47669e-05	2.47144e-05
18	4	3.75572e-06	-4.66001e-05
18	5	8.35984e-05	8.63142e-05
18	6	-0.000118706	-0.000116382
18	7	6.47995e-05	0.000123251
18	8	2.32972e-05	-0.000116277
18	9	-9.9854e-05	8.04954e-05
18	10	0.000149986	-2.81051e-05
18	11	-0.000183422	3.61201e-06
18	12	0.000224481	-7.51891e-06
18	13	-0.000268241	9.85223e-06
18	14	0.000279178	4.7835e-06
18	15	-0.000235453	-2.89847e-05
18	16	0.000156224	3.94345e-05
18	17	-7.86957e-05	-2.75093e-05
18	18	2.54318e-05	1.02349e-05
18	19	3.3096e-07	-3.48611e-06
18	20	-3.48793e-06	6.74516e-06
18	21	-4.23768e-06	-1.12296e-05
18	22	8.84061e-06	1.0466e-05
18	23	-3.09502e-06	-4.90828e-06
18	24	-8.27362e-06	-7.534e-07
18	25	1.26381e-05	3.38033e-06
19	1	-2.33895e-06	6.94557e-07
19	2	1.87772e-05	3.9273e-07
19	3	-4.50884e-05	-4.21591e-06
19	4	5.68469e-05	1.06153e-05
19	5	-4.43673e-05	-1.06384e-05
19	6	8.5624e-06	-3.23222e-06
19	7	3.37506e-05	1.6431e-05
19	8	-4.70323e-05	-1.01341e-05
19	9	4.08139e-05	-1.84637e-05
19	10	-4.4856e-05	5.03098e-05
19	11	5.12383e-05	-4.59652e-05
19	12	-3.56988e-05	2.91208e-06
19	13	1.81897e-06	2.79543e-05
19	14	1.72652e-05	-2.46876e-05
19	15	-1.03757e-05	1.03262e-05
19	16	-4.72153e-07	-5.16364e-06
19	17	2.00295e-06	1.11355e-05
19	18	1.90236e-06	-1.87705e-05
19	19	-4.05938e-06	1.8837e-05
19	20	9.43455e-07	-1.16446e-05
19	21	4.4665e-06	3.5147e-06
19	22	-6.24197e-06	8.94573e-07
19	23	3.97624e-06	-1.09408e-06
19	24	-1.71057e-06	-2.29144e-07
19	25	1.02792e-06	6.12362e-07
20	1	-5.6814e-06	1.66685e-06
20	2	1.08753e-05	-7.92542e-06
20	3	-3.29248e-06	1.43486e-05
20	4	-2.77435e-05	-3.16678e-05
20	5	8.36495e-05	6.9987e-05
20	6	-0.000143987	-0.000102796
20	7	0.000146234	9.83615e-05
20	8	-5.94971e-05	-7.08955e-05
20	9	-7.23703e-05	5.31985e-05
20	10	0.000190021	-5.55356e-05
20	11	-0.000256764	6.59993e-05
20	12	0.000262502	-6.63515e-05
20	13	-0.000227249	5.51948e-05
20	14	0.000181646	-4.21651e-05
20	15	-0.00013699	2.48792e-05
20	16	9.04845e-05	-4.92844e-06
20	17	-4.8506e-05	-7.29303e-06
20	18	2.03232e-05	9.8722e-06
20	19	-3.56816e-06	-8.38826e-06
20	20	-8.48072e-06	7.1878e-06
20	21	1.33603e-05	-7.09221e-06
20	22	-9.26224e-06	6.3357e-06
20	23	7.57159e-06	-4.23134e-06
20	24	-2.25299e-05	1.95609e-06
20	25	5.40316e-05	-5.62921e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode21_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.016313	0
0	2	0.0121642	0
0	3	0.00254754	0
0	4	-0.0115833	0
0	5	0.005267	0
0	6	0.00812547	0
0	7	-0.0126997	0
0	8	0.00368545	0
0	9	0.0100176	0
0	10	-0.0180652	0
0	11	0.0176453	0
0	12	-0.012304	0
0	13	0.00659021	0
0	14	-0.00278938	0
0	15	0.000981867	0
0	16	-0.000370421	0
0	17	0.000242119	0
0	18	-0.000264389	0
0	19	0.000270309	0
0	20	-0.000170068	0
0	21	3.02704e-05	0
0	22	4.20601e-05	0
0	23	-3.46576e-05	0
0	24	3.31793e-06	0
0	25	8.37927e-06	0
1	1	-0.0941664	-4.63711e-05
1	2	0.464887	0.000409474
1	3	-0.699946	-0.000755773
1	4	0.263619	0.000391074
1	5	0.538746	0.000687777
1	6	-0.87217	-0.00141469
1	7	0.410664	0.000831137
1	8	0.413662	0.000553634
1	9	-1.00751	-0.00146103
1	10	1.13057	0.00146142
1	11	-0.904221	-0.001043
1	12	0.566037	0.000706601
1	13	-0.283942	-0.000527707
1	14	0.112658	0.000383183
1	15	-0.0333744	-0.000249168
1	16	0.00606276	0.000167863
1	17	0.000168894	-0.000150193
1	18	-0.000697271	0.000170212
1	19	0.000510541	-0.000179964
1	20	-0.00029327	0.000141429
1	21	-0.000125759	-6.19804e-05
1	22	0.000683824	-1.24869e-05
1	23	-0.00113189	4.48533e-05
1	24	0.00127522	-3.89928e-05
1	25	-0.00108724	2.24677e-05
2	1	-0.00422633	-0.0132076
2	2	0.00859688	0.0229829
2	3	-0.00730314	-0.0138934
2	4	-0.00104986	-0.00800251
2	5	0.00984846	0.0214825
2	6	-0.0106368	-0.0148721
2	7	0.00250822	-0.00458098
2	8	0.00772402	0.022177
2	9	-0.0133841	-0.0292837
2	10	0.0128913	0.0265444
2	11	-0.00865807	-0.0190645
2	12	0.0040369	0.0112429
2	13	-0.0010984	-0.00521453
2	14	1.17428e-05	0.00154125
2	15	0.000138225	8.44458e-05
2	16	-0.000140853	-0.000438691
2	17	0.000190781	0.000302098
2	18	-0.000219652	-0.000142135
2	19	0.000203249	9.88826e-05
2	20	-0.000154778	-0.000103719
2	21	8.89953e-05	7.10326e-05
2	22	-2.90699e-05	-1.81326e-05
2	23	-5.35709e-06	-7.77098e-06
2	24	1.24704e-05	8.40449e-06
2	25	-7.07253e-06	-6.97952e-06
3	1	0.273706	0.00121566
3	2	-0.618574	-0.00317284
3	3	0.629601	0.00397136
3	4	-0.237743	-0.00251246
3	5	-0.199304	-0.000164429
3	6	0.36104	0.0023391
3	7	-0.256891	-0.00345192
3	8	0.0908303	0.00407632
3	9	-0.0112867	-0.0044115
3	10	0.0246459	0.00396285
3	11	-0.063478	-0.00273528
3	12	0.0763537	0.00152326
3	13	-0.0585296	-0.000862226
3	14	0.0308146	0.000576678
3	15	-0.0105875	-0.000391967
3	16	0.00160432	0.00027286
3	17	0.000376475	-0.000206431
3	18	1.08084e-05	0.000146458
3	19	-0.000472219	-8.80488e-05
3	20	0.000433659	4.34411e-05
3	21	-2.42148e-05	-1.68123e-05
3	22	-0.00043199	4.66848e-06
3	23	0.000664243	4.42502e-08
3	24	-0.000603318	2.73685e-07
3	25	0.000374108	-1.77661e-06
4	1	-0.000910845	-0.00532206
4	2	0.00369721	0.0156361
4	3	-0.00697426	-0.0222705
4	4	0.00738892	0.0167267
4	5	-0.00360399	-0.000778768
4	6	-0.00216674	-0.0157847
4	7	0.00645235	0.0244497
4	8	-0.00721946	-0.0235359
4	9	0.00489483	0.0169245
4	10	-0.00160227	-0.00958928
4	11	-0.000609677	0.0043003
4	12	0.00110129	-0.00137384
4	13	-0.000600005	0.00013997
4	14	0.00010452	0.000138986
4	15	-1.207e-05	-7.99149e-05
4	16	0.000146995	2.18614e-05
4	17	-0.000240297	-3.25609e-05
4	18	0.000223211	5.11921e-05
4	19	-0.000159772	-1.70539e-05
4	20	8.7925e-05	-4.32994e-05
4	21	-1.21659e-05	6.39302e-05
4	22	-4.12333e-05	-3.43156e-05
4	23	4.94312e-05	-2.20507e-07
4	24	-2.65716e-05	8.00935e-06
4	25	-5.22735e-07	5.96255e-07
5	1	0.0224309	-0.000153956
5	2	-0.0706909	0.000575877
5	3	0.0986229	-0.00125637
5	4	-0.049416	0.00202288
5	5	-0.0690343	-0.00250157
5	6	0.182912	0.00241522
5	7	-0.224284	-0.00183952
5	8	0.187258	0.00101995
5	9	-0.116831	-0.000262311
5	10	0.0591934	-9.29288e-05
5	11	-0.0295945	2.74298e-05
5	12	0.0182516	0.000108446
5	13	-0.0121514	-7.89904e-05
5	14	0.00645669	-4.10111e-05
5	15	-0.00200787	9.88654e-05
5	16	-0.000189193	-6.12391e-05
5	17	0.000647135	7.19485e-06
5	18	-0.000345131	-9.92621e-06
5	19	-0.000167186	5.39435e-05
5	20	0.000699979	-7.82384e-05
5	21	-0.00110013	5.33996e-05
5	22	0.00122062	-5.42508e-06
5	23	-0.00104466	-2.23815e-05
5	24	0.000703489	1.81058e-05
5	25	-0.000372688	-1.54325e-06
6	1	7.41853e-05	-0.000880046
6	2	-0.000275606	0.00369506
6	3	0.000674316	-0.00840539
6	4	-0.0012882	0.0130379
6	5	0.00196361	-0.0149947
6	6	-0.00262047	0.013157
6	7	0.00319695	-0.00861977
6	8	-0.00344678	0.00376803
6	9	0.00318343	-0.000591813
6	10	-0.00245308	-0.000529576
6	11	0.00151238	0.000441144
6	12	-0.000747368	-1.10502e-05
6	13	0.000381649	-0.000287847
6	14	-0.000307829	0.000298795
6	15	0.000290281	-0.000128624
6	16	-0.000201653	-2.70821e-05
6	17	7.47877e-05	6.43853e-05
6	18	4.85777e-06	-1.08251e-05
6	19	-2.34738e-05	-4.85194e-05
6	20	2.31582e-05	6.37378e-05
6	21	-2.5253e-05	-4.44644e-05
6	22	2.42513e-05	2.19207e-05
6	23	-1.63759e-05	-9.98399e-06
6	24	7.59103e-06	3.4569e-06
6	25	-4.23364e-06	2.30584e-06
7	1	-0.00184057	4.50803e-05
7	2	0.00546562	-0.000120534
7	3	-0.00583322	3.77018e-05
7	4	0.000317885	0.000413163
7	5	0.00271031	-0.00107985
7	6	0.00690659	0.00154687
7	7	-0.0254176	-0.00156797
7	8	0.0380504	0.00122306
7	9	-0.0361331	-0.000731028
7	10	0.0243895	0.000321341
7	11	-0.0124957	-0.000157582
7	12	0.00536081	0.00017576
7	13	-0.00221916	-0.000190904
7	14	0.000834748	0.000101913
7	15	-0.000126053	4.91845e-05
7	16	-5.60439e-05	-0.000135708
7	17	-0.000140255	0.000104988
7	18	0.000341936	-3.50482e-05
7	19	-0.000305424	5.22999e-06
7	20	0.000103308	-7.77157e-06
7	21	6.56486e-05	6.25158e-06
7	22	-9.75886e-05	2.7998e-06
7	23	2.99593e-05	-4.73584e-06
7	24	4.32613e-05	-1.80282e-06
7	25	-7.04347e-05	7.45008e-06
8	1	-1.76799e-05	-5.22287e-05
8	2	-5.37895e-05	0.000281096
8	3	0.00035584	-0.000856996
8	4	-0.000820549	0.00198377
8	5	0.00122032	-0.00350546
8	6	-0.00144374	0.00469062
8	7	0.00143356	-0.00476183
8	8	-0.00108994	0.003699
8	9	0.000544246	-0.00225867
8	10	-0.000136806	0.00110093
8	11	1.74782e-05	-0.000392999
8	12	-5.22165e-05	8.81717e-05
8	13	8.30387e-05	-5.80041e-05
8	14	-7.55174e-05	0.000116331
8	15	6.01405e-05	-0.00014401
8	16	-4.4905e-05	0.000108435
8	17	1.26898e-05	-3.05178e-05
8	18	2.68325e-05	-3.57923e-05
8	19	-3.83001e-05	5.94144e-05
8	20	1.36022e-05	-5.11387e-05
8	21	1.39029e-05	3.25237e-05
8	22	-1.86246e-05	-1.81272e-05
8	23	9.27731e-06	9.47467e-06
8	24	-3.61568e-06	-2.00356e-06
8	25	5.72771e-06	-3.78008e-06
9	1	-0.001111	2.42762e-05
9	2	0.00483767	2.09105e-05
9	3	-0.00927825	-0.000201608
9	4	0.00904448	0.000298346
9	5	-0.00269306	-0.0002245
9	6	-0.0036591	0.00021032
9	7	0.00364909	-0.000291107
9	8	0.00158664	0.000324327
9	9	-0.00603875	-0.000294174
9	10	0.00633218	0.000231584
9	11	-0.00389401	-0.000165894
9	12	0.0014921	0.000144614
9	13	-0.00026462	-0.000170288
9	14	-0.000124568	0.000186633
9	15	0.000221744	-0.000136994
9	16	-0.000213816	4.3039e-05
9	17	7.58415e-05	2.39461e-05
9	18	0.000166842	-3.50386e-05
9	19	-0.000397944	1.93788e-05
9	20	0.000515606	-1.32667e-05
9	21	-0.000499068	2.04282e-05
9	22	0.000389498	-2.24026e-05
9	23	-0.000251951	1.38294e-05
9	24	0.000138741	-6.56365e-06
9	25	-6.26392e-05	5.70181e-06
10	1	6.40227e-06	1.76321e-05
10	2	-5.52085e-05	-0.000130114
10	3	0.000200438	0.000307622
10	4	-0.000385023	-0.000298504
10	5	0.000434347	-3.37389e-05
10	6	-0.000262208	0.000451468
10	7	6.46496e-05	-0.00068003
10	8	-1.29944e-05	0.000710762
10	9	-1.60226e-05	-0.000640967
10	10	0.000118132	0.000485216
10	11	-0.00015775	-0.000255255
10	12	2.7343e-05	7.20768e-05
10	13	0.000158392	-2.44733e-05
10	14	-0.000220984	3.99031e-05
10	15	0.000139179	-3.13727e-05
10	16	-3.04849e-05	6.12833e-06
10	17	-1.41315e-05	6.28928e-06
10	18	2.74952e-06	-1.43053e-06
10	19	1.47343e-05	-7.51169e-06
10	20	-1.68958e-05	7.9486e-06
10	21	1.20737e-05	-1.64945e-06
10	22	-9.47734e-06	-1.56351e-06
10	23	9.13783e-06	-6.02453e-07
10	24	-8.53862e-06	2.59633e-06
10	25	8.19316e-06	-7.91075e-07
11	1	-0.00023545	-1.82531e-05
11	2	0.00132525	0.00014194
11	3	-0.00326674	-0.000433582
11	4	0.00437373	0.000715268
11	5	-0.00289815	-0.000703203
11	6	-0.000234038	0.000444674
11	7	0.00214404	-0.000194656
11	8	-0.00150624	5.63773e-05
11	9	-0.000269411	-2.47332e-05
11	10	0.00126354	2.06589e-05
11	11	-0.00106024	4.32941e-05
11	12	0.000412523	-0.000106552
11	13	2.35019e-05	8.62411e-05
11	14	-0.000129027	-3.53741e-05
11	15	3.96763e-05	2.55855e-05
11	16	7.97053e-05	-4.08037e-05
11	17	-0.000118791	4.57005e-05
11	18	8.39385e-05	-3.77385e-05
11	19	-5.01273e-05	2.05413e-05
11	20	5.58157e-05	-1.92094e-06
11	21	-8.11529e-05	-6.03097e-06
11	22	9.2904e-05	6.25045e-06
11	23	-8.28815e-05	-8.0752e-06
11	24	6.69936e-05	9.78588e-06
11	25	-5.30144e-05	-7.51177e-06
12	1	-1.61203e-06	2.04921e-05
12	2	-1.56141e-05	-0.000130006
12	3	6.0021e-05	0.000293651
12	4	-0.00011882	-0.000287058
12	5	0.000149617	1.29539e-05
12	6	-6.51565e-05	0.000331853
12	7	-0.000120831	-0.000486426
12	8	0.00022811	0.000386561
12	9	-0.000173777	-0.000176655
12	10	8.29689e-05	3.16168e-05
12	11	-6.17302e-05	-2.42741e-07
12	12	6.78338e-05	1.56471e-05
12	13	-3.12273e-05	-2.08269e-05
12	14	-2.50555e-05	2.15346e-05
12	15	5.01798e-05	-2.61307e-05
12	16	-4.28846e-05	1.49663e-05
12	17	2.42498e-05	1.56901e-05
12	18	-7.6172e-06	-3.83998e-05
12	19	1.22395e-06	3.44416e-05
12	20	-6.70216e-06	-1.42343e-05
12	21	1.56701e-05	-3.59841e-06
12	22	-1.92331e-05	1.125e-05
12	23	1.66293e-05	-9.52286e-06
12	24	-1.1534e-05	2.69809e-06
12	25	6.84093e-06	2.5435e-06
13	1	-5.78288e-05	-2.02374e-05
13	2	0.000308281	9.42692e-05
13	3	-0.000784569	-0.000247703
13	4	0.00113241	0.000385352
13	5	-0.000865239	-0.000354513
13	6	4.01101e-05	0.000204158
13	7	0.000660133	-0.000131353
13	8	-0.000659587	0.000167182
13	9	0.000131824	-0.00017812
13	10	0.000313024	9.78894e-05
13	11	-0.000389421	2.77669e-05
13	12	0.000237113	-0.000117467
13	13	-5.22745e-05	0.000127073
13	14	-6.63385e-05	-0.000100723
13	15	8.46795e-05	9.39465e-05
13	16	-2.04419e-05	-9.19098e-05
13	17	-6.84166e-05	6.64249e-05
13	18	0.000133234	-3.53639e-05
13	19	-0.000156891	2.26376e-05
13	20	0.0001418	-2.0693e-05
13	21	-0.000106216	1.66548e-05
13	22	7.13529e-05	-1.09688e-05
13	23	-4.15788e-05	6.25765e-06
13	24	1.50485e-05	-2.35708e-06
13	25	3.59071e-06	1.5658e-07
14	1	2.77993e-07	3.47201e-05
14	2	1.12102e-05	-0.000128398
14	3	-6.06486e-05	0.000219148
14	4	0.000125418	-0.000192496
14	5	-0.000149608	4.29056e-05
14	6	0.000138124	0.000108142
14	7	-0.000149731	-0.000145668
14	8	0.000161371	6.31036e-05
14	9	-9.09229e-05	3.50837e-05
14	10	-2.61227e-05	-4.75587e-05
14	11	7.84225e-05	-3.38015e-05
14	12	-4.62409e-05	0.000119436
14	13	-7.40741e-06	-0.000125446
14	14	3.61546e-05	7.72134e-05
14	15	-3.94218e-05	-4.82897e-05
14	16	3.24542e-05	5.06966e-05
14	17	-2.31579e-05	-5.12353e-05
14	18	1.62776e-05	3.69105e-05
14	19	-1.31222e-05	-1.74238e-05
14	20	9.1042e-06	4.67441e-07
14	21	-2.41589e-06	8.86416e-06
14	22	-2.50275e-06	-6.84571e-06
14	23	2.67675e-06	-1.33053e-06
14	24	-1.27839e-06	4.90054e-06
14	25	1.65808e-06	-1.81145e-06
15	1	-1.53036e-05	6.31837e-06
15	2	4.36223e-05	-3.33845e-06
15	3	-8.85341e-05	-3.55851e-05
15	4	0.000131863	7.39715e-05
15	5	-8.99906e-05	-3.83754e-05
15	6	-9.83492e-05	-3.21563e-05
15	7	0.000322247	3.46815e-05
15	8	-0.000380555	3.34901e-05
15	9	0.000243429	-9.78863e-05
15	10	-9.63776e-05	0.000111848
15	11	7.89373e-05	-8.49397e-05
15	12	-0.000119028	5.62162e-05
15	13	0.000105462	-3.62836e-05
15	14	-3.96142e-05	1.00046e-05
15	15	-2.41513e-05	1.95602e-05
15	16	5.45093e-05	-4.14355e-05
15	17	-5.63535e-05	4.76854e-05
15	18	5.24529e-05	-3.60164e-05
15	19	-5.57577e-05	1.88602e-05
15	20	5.95193e-05	-8.46617e-06
15	21	-5.49608e-05	4.27252e-06
15	22	4.70201e-05	-2.1565e-06
15	23	-3.86509e-05	1.68549e-06
15	24	2.14904e-05	-1.99808e-06
15	25	-1.21418e-06	1.69533e-06
16	1	5.07186e-06	1.58901e-05
16	2	-1.29205e-05	-4.75164e-05
16	3	-1.69671e-05	6.97066e-05
16	4	9.39739e-05	-9.16795e-05
16	5	-0.000142077	0.0001274
16	6	0.000113081	-0.000154387
16	7	-5.37465e-05	0.000182725
16	8	4.41346e-05	-0.000215777
16	9	-8.47646e-05	0.000199821
16	10	8.38415e-05	-0.000120938
16	11	-3.38719e-05	2.87993e-05
16	12	1.83893e-05	4.0377e-05
16	13	-4.43746e-05	-6.64463e-05
16	14	4.99978e-05	4.50637e-05
16	15	-1.91454e-05	-8.5406e-06
16	16	-1.09453e-05	-9.48688e-06
16	17	1.56767e-05	9.11294e-06
16	18	-1.67879e-06	-6.57041e-06
16	19	-1.4593e-05	7.5224e-06
16	20	2.0319e-05	-9.4627e-06
16	21	-1.19795e-05	1.09434e-05
16	22	-1.7595e-06	-1.11607e-05
16	23	8.3527e-06	1.01864e-05
16	24	-6.08063e-06	-8.68108e-06
16	25	2.11635e-06	6.2822e-06
17	1	-2.32624e-06	1.27862e-06
17	2	-1.07848e-05	-5.36741e-07
17	3	5.07121e-05	-1.79683e-05
17	4	-9.16341e-05	4.0474e-05
17	5	0.000106346	4.88005e-06
17	6	-9.95919e-05	-0.000104027
17	7	0.000110158	0.000141743
17	8	-0.000131147	-7.37906e-05
17	9	9.60153e-05	-3.68426e-05
17	10	-6.51735e-06	0.000105783
17	11	-6.70565e-05	-0.000110991
17	12	9.25224e-05	8.62341e-05
17	13	-8.6587e-05	-6.13594e-05
17	14	6.96136e-05	4.31965e-05
17	15	-5.49123e-05	-3.34198e-05
17	16	4.95257e-05	2.76969e-05
17	17	-4.70205e-05	-1.61405e-05
17	18	3.88579e-05	2.13317e-06
17	19	-3.04301e-05	3.73911e-06
17	20	2.88723e-05	-1.31209e-06
17	21	-2.76195e-05	-3.79883e-06
17	22	2.06043e-05	7.04665e-06
17	23	-1.26934e-05	-5.67708e-06
17	24	4.51549e-06	9.30338e-07
17	25	1.01196e-05	2.59934e-06
18	1	9.51595e-06	2.13435e-06
18	2	-4.24706e-05	-1.6454e-05
18	3	7.82971e-05	4.50056e-05
18	4	-8.89839e-05	-6.95356e-05
18	5	6.30659e-05	8.21233e-05
18	6	-2.00401e-05	-0.000116116
18	7	1.01955e-05	0.000181399
18	8	-2.93855e-05	-0.000224466
18	9	2.00503e-05	0.000210814
18	10	7.88994e-06	-0.000163968
18	11	4.93706e-06	0.000116585
18	12	-3.48244e-05	-7.59638e-05
18	13	2.6286e-05	4.67063e-05
18	14	4.2387e-06	-3.22557e-05
18	15	-1.69128e-05	1.76897e-05
18	16	7.37945e-06	3.37366e-06
18	17	8.05735e-06	-1.68453e-05
18	18	-1.74743e-05	1.61751e-05
18	19	1.79782e-05	-9.13719e-06
18	20	-1.15715e-05	3.4838e-06
18	21	4.16922e-06	-7.65431e-07
18	22	-1.10837e-06	-4.17842e-07
18	23	1.8841e-06	1.54043e-06
18	24	-3.08761e-06	-2.49398e-06
18	25	3.56605e-06	2.4946e-06
19	1	3.22874e-06	-1.38413e-06
19	2	-8.37412e-06	2.89285e-06
19	3	2.41004e-05	-9.9608e-06
19	4	-3.78e-05	1.84493e-05
19	5	3.14009e-05	-3.76226e-06
19	6	-1.94926e-05	-3.74671e-05
19	7	3.62495e-05	6.01175e-05
19	8	-8.80242e-05	-4.88172e-05
19	9	0.000121214	3.34919e-05
19	10	-9.73847e-05	-1.74381e-05
19	11	4.69029e-05	-7.57951e-06
19	12	1.16264e-06	2.984e-05
19	13	-4.30485e-05	-3.4884e-05
19	14	7.04382e-05	2.47574e-05
19	15	-7.42018e-05	-1.2724e-05
19	16	5.84376e-05	8.61113e-06
19	17	-3.95606e-05	-1.23586e-05
19	18	2.78663e-05	1.79784e-05
19	19	-2.10236e-05	-2.11921e-05
19	20	1.75295e-05	1.99975e-05
19	21	-1.61059e-05	-1.52592e-05
19	22	7.50675e-06	1.0416e-05
19	23	1.00369e-05	-6.65088e-06
19	24	-2.01979e-05	2.27917e-06
19	25	1.18506e-05	2.06941e-06
20	1	2.65571e-06	-1.55807e-06
20	2	-1.37388e-05	5.99401e-06
20	3	3.32098e-05	-6.48252e-06
20	4	-5.79585e-05	-5.89647e-06
20	5	6.14961e-05	2.32973e-05
20	6	-2.6707e-05	-4.70887e-05
20	7	-1.14706e-05	8.04252e-05
20	8	1.13506e-05	-0.000101776
20	9	2.0258e-06	8.40531e-05
20	10	1.12279e-05	-4.05025e-05
20	11	-2.04758e-05	5.97239e-06
20	12	-7.42719e-07	1.2528e-05
20	13	1.90734e-05	-1.79231e-05
20	14	-1.54799e-05	1.00573e-05
20	15	1.02276e-05	-8.19129e-07
20	16	-1.54182e-05	-2.04968e-07
20	17	2.10527e-05	-1.57295e-06
20	18	-1.84021e-05	-3.13994e-07
20	19	1.08162e-05	4.73416e-06
20	20	-4.20185e-06	-8.54267e-06
20	21	7.46547e-07	9.13468e-06
20	22	-4.08419e-07	-6.33562e-06
20	23	1.23869e-06	1.92548e-06
20	24	-1.41137e-06	1.40882e-06
20	25	8.76702e-07	-1.6493e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode22_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-1.17549	0
0	2	0.829353	0
0	3	0.171865	0
0	4	-0.712998	0
0	5	0.354959	0
0	6	0.349889	0
0	7	-0.6229	0
0	8	0.272479	0
0	9	0.315331	0
0	10	-0.70652	0
0	11	0.760945	0
0	12	-0.587686	0
0	13	0.355	0
0	14	-0.170379	0
0	15	0.0630502	0
0	16	-0.0161542	0
0	17	0.00172677	0
0	18	0.000577591	0
0	19	-0.000270674	0
0	20	-1.00178e-05	0
0	21	0.000178103	0
0	22	-0.000469206	0
0	23	0.000839368	0
0	24	-0.00104525	0
0	25	0.000948755	0
1	1	0.00082027	0.000789847
1	2	-0.00420545	-0.00316478
1	3	0.00650783	0.00454114
1	4	-0.00270778	-0.00159786
1	5	-0.00461915	-0.00379017
1	6	0.00784244	0.00617821
1	7	-0.00376544	-0.00311365
1	8	-0.00389436	-0.00260252
1	9	0.00974282	0.0068536
1	10	-0.0113545	-0.00809475
1	11	0.00951923	0.00713328
1	12	-0.00630487	-0.00522228
1	13	0.00336438	0.00324428
1	14	-0.00131562	-0.00174678
1	15	0.000214874	0.000878431
1	16	6.51477e-05	-0.000460203
1	17	4.607e-05	0.000276432
1	18	-0.000117356	-0.00019139
1	19	8.13339e-05	0.000136264
1	20	-3.06365e-05	-8.55208e-05
1	21	-1.32525e-05	3.46414e-05
1	22	4.84327e-05	2.21889e-06
1	23	-5.23667e-05	-1.10734e-05
1	24	2.90554e-05	2.66779e-06
1	25	-3.48632e-06	1.94505e-06
2	1	-0.200102	0.00190037
2	2	0.403946	-0.00308713
2	3	-0.335746	0.00159965
2	4	-0.038352	0.00159542
2	5	0.402311	-0.00377171
2	6	-0.426701	0.00307341
2	7	0.108113	-0.00023834
2	8	0.284774	-0.00248782
2	9	-0.504767	0.0036602
2	10	0.498059	-0.00321005
2	11	-0.357542	0.00180988
2	12	0.198626	-0.000396612
2	13	-0.0855646	-0.000378201
2	14	0.0272943	0.000481865
2	15	-0.00550639	-0.000262622
2	16	0.000178666	8.18611e-05
2	17	0.000319828	-5.38746e-05
2	18	-0.000234891	7.4013e-05
2	19	0.000273267	-5.05565e-05
2	20	-0.000224202	-2.99067e-06
2	21	-3.79031e-05	2.99028e-05
2	22	0.000406035	-2.04855e-05
2	23	-0.000671013	2.73145e-06
2	24	0.000713184	7.26347e-06
2	25	-0.000572768	-9.26494e-06
3	1	-0.0041236	-0.00297292
3	2	0.00952506	0.00587978
3	3	-0.0105147	-0.00382836
3	4	0.00565165	-0.00271593
3	5	0.00111971	0.00760692
3	6	-0.00525041	-0.00636869
3	7	0.00527346	0.000669002
3	8	-0.00312582	0.00477135
3	9	0.00141637	-0.00719606
3	10	-0.000977914	0.00684128
3	11	0.00112524	-0.00503272
3	12	-0.00111143	0.00291249
3	13	0.00081751	-0.00121616
3	14	-0.000435825	0.000173948
3	15	0.000130542	0.000307431
3	16	-1.54026e-05	-0.000385563
3	17	5.26139e-05	0.000272114
3	18	-9.91886e-05	-0.000151677
3	19	0.000106857	6.83338e-05
3	20	-0.00010054	-1.09593e-05
3	21	7.87721e-05	-1.27089e-05
3	22	-4.21256e-05	8.41899e-06
3	23	1.33488e-05	1.38869e-06
3	24	-1.3426e-06	-3.75397e-06
3	25	-2.77452e-06	7.66284e-07
4	1	0.0815221	0.000102006
4	2	-0.222201	-0.000252633
4	3	0.277555	0.00024442
4	4	-0.147447	0.000148226
4	5	-0.0914684	-0.000709948
4	6	0.287343	0.000829517
4	7	-0.367939	-0.000354236
4	8	0.360018	-0.000206615
4	9	-0.313268	0.000492356
4	10	0.251275	-0.000498199
4	11	-0.180205	0.000320522
4	12	0.109658	-9.04523e-05
4	13	-0.0535711	-7.87252e-05
4	14	0.0194597	0.000132613
4	15	-0.00430368	-7.48248e-05
4	16	-3.57909e-05	-1.56121e-05
4	17	0.000324958	4.82121e-05
4	18	0.000122599	-2.55983e-05
4	19	-0.000312088	7.64486e-06
4	20	0.000159804	-2.26505e-05
4	21	0.000144919	4.58145e-05
4	22	-0.000380165	-4.42559e-05
4	23	0.000434814	2.34119e-05
4	24	-0.000342634	-3.21818e-06
4	25	0.000197564	-8.65307e-06
5	1	-0.000118996	-0.00140253
5	2	-0.000182338	0.00507384
5	3	0.00150205	-0.0092154
5	4	-0.00318759	0.0102784
5	5	0.00407407	-0.00697243
5	6	-0.00393005	0.00170001
5	7	0.00303534	0.00213986
5	8	-0.00176843	-0.0031451
5	9	0.000788863	0.00218607
5	10	-0.000431233	-0.000807772
5	11	0.000363154	-4.86984e-05
5	12	-0.000196416	0.000231818
5	13	-4.90777e-05	-6.16948e-05
5	14	0.000175038	-0.000102674
5	15	-0.000148009	0.000138731
5	16	5.81773e-05	-9.22926e-05
5	17	7.50523e-06	3.60222e-05
5	18	9.17701e-07	-1.49984e-05
5	19	-4.66353e-05	2.58796e-05
5	20	5.15462e-05	-4.05939e-05
5	21	-8.1841e-06	4.30367e-05
5	22	-3.47952e-05	-3.54414e-05
5	23	4.88286e-05	2.83472e-05
5	24	-4.12235e-05	-2.70826e-05
5	25	2.73252e-05	2.82819e-05
6	1	0.0415504	-0.000530892
6	2	-0.174682	0.0020764
6	3	0.381437	-0.00424464
6	4	-0.558314	0.00578558
6	5	0.611981	-0.00594108
6	6	-0.537315	0.00515745
6	7	0.396193	-0.00413579
6	8	-0.251479	0.00304736
6	9	0.134958	-0.00189266
6	10	-0.0551249	0.000919719
6	11	0.010452	-0.000376866
6	12	0.00661376	0.00019468
6	13	-0.00772078	-0.000164266
6	14	0.00378883	0.000167112
6	15	-0.000835513	-0.000140794
6	16	-0.000103806	4.7112e-05
6	17	0.000133643	6.9181e-05
6	18	-6.09576e-05	-0.000117772
6	19	-4.12799e-05	7.61142e-05
6	20	0.000243663	-2.89362e-06
6	21	-0.000441213	-4.22024e-05
6	22	0.00050156	4.73266e-05
6	23	-0.00042046	-2.80281e-05
6	24	0.000280451	3.63062e-06
6	25	-0.00015495	1.08497e-05
7	1	5.24593e-05	5.42347e-05
7	2	-0.000431553	-1.92034e-05
7	3	0.0013834	-0.00029842
7	4	-0.00253766	0.000806895
7	5	0.00313761	-0.00112649
7	6	-0.00301013	0.000854123
7	7	0.00251536	-5.87094e-05
7	8	-0.00181812	-0.00072994
7	9	0.00107934	0.00105317
7	10	-0.000648036	-0.00085571
7	11	0.000586961	0.000490996
7	12	-0.00059425	-0.000294578
7	13	0.000453742	0.000258386
7	14	-0.000232469	-0.000221648
7	15	7.84013e-05	0.000119488
7	16	-2.5091e-05	-1.01606e-05
7	17	2.60134e-05	-3.26771e-05
7	18	-3.95919e-05	1.97325e-05
7	19	3.86796e-05	-6.98838e-06
7	20	-1.60441e-05	1.30194e-05
7	21	-1.0406e-05	-2.28491e-05
7	22	2.15898e-05	2.58892e-05
7	23	-1.67148e-05	-2.27563e-05
7	24	7.53233e-06	1.49539e-05
7	25	-1.50084e-06	-4.86112e-06
8	1	0.00424775	-0.00010998
8	2	-0.0227671	0.000428311
8	3	0.0622705	-0.000971378
8	4	-0.113773	0.00153829
8	5	0.155999	-0.00179142
8	6	-0.171647	0.00155419
8	7	0.158097	-0.00102041
8	8	-0.124635	0.000536573
8	9	0.0840773	-0.000245421
8	10	-0.0472277	5.64428e-05
8	11	0.020668	0.000107914
8	12	-0.0059326	-0.000222105
8	13	0.000343881	0.000249889
8	14	0.000483413	-0.000193415
8	15	-8.83653e-05	9.08887e-05
8	16	4.39354e-05	-2.95271e-06
8	17	-0.000389393	-2.59812e-05
8	18	0.000671765	7.95364e-06
8	19	-0.000665332	1.19351e-05
8	20	0.000473414	-1.21205e-05
8	21	-0.000278516	-6.03569e-07
8	22	0.000153244	1.35923e-05
8	23	-8.09765e-05	-1.86737e-05
8	24	3.75346e-05	1.33007e-05
8	25	-1.40775e-05	-2.70891e-06
9	1	2.11081e-05	7.93995e-05
9	2	-8.8002e-05	-0.000336768
9	3	0.000316038	0.000576136
9	4	-0.000805048	-0.000424436
9	5	0.00131004	-1.55565e-05
9	6	-0.00143438	0.00027022
9	7	0.00114196	-0.000104355
9	8	-0.000711404	-0.000268212
9	9	0.000339729	0.000447482
9	10	-5.80019e-05	-0.000309305
9	11	-0.000121351	7.63499e-05
9	12	0.000165703	2.52162e-05
9	13	-9.4998e-05	2.71496e-07
9	14	-3.93962e-06	-3.27958e-05
9	15	6.12785e-05	1.27387e-05
9	16	-7.31096e-05	3.69773e-05
9	17	5.73234e-05	-6.6117e-05
9	18	-2.66591e-05	5.84404e-05
9	19	-1.71203e-06	-3.50499e-05
9	20	1.45652e-05	1.62952e-05
9	21	-1.399e-05	-6.18426e-06
9	22	8.13626e-06	1.47211e-06
9	23	-3.76758e-07	-1.41639e-06
9	24	-4.46054e-06	4.56914e-06
9	25	2.04197e-06	-6.82762e-06
10	1	-9.5711e-07	-1.39749e-05
10	2	-0.000356431	7.00532e-05
10	3	0.00265406	-0.00016305
10	4	-0.00905392	0.000309851
10	5	0.0196325	-0.000531567
10	6	-0.0308675	0.000683503
10	7	0.0374859	-0.000537717
10	8	-0.0363296	0.000156043
10	9	0.0284793	0.000166049
10	10	-0.0179078	-0.00027792
10	11	0.00861927	0.000253
10	12	-0.00267516	-0.000193641
10	13	-1.33647e-05	0.000135473
10	14	0.000622467	-0.000107574
10	15	-0.000325325	0.000116563
10	16	-0.000107922	-0.000110896
10	17	0.00030541	6.78756e-05
10	18	-0.000225634	-2.72822e-05
10	19	3.14996e-05	9.70599e-06
10	20	0.000109118	3.17627e-06
10	21	-0.000149601	-1.42137e-05
10	22	0.000129278	1.31631e-05
10	23	-9.17937e-05	-5.47369e-06
10	24	5.63405e-05	2.64196e-06
10	25	-3.1491e-05	-3.78957e-06
11	1	-6.55936e-06	2.21257e-05
11	2	3.94875e-05	-0.000105922
11	3	-4.68509e-06	0.000176272
11	4	-0.000213809	-8.36223e-05
11	5	0.000429714	-0.000166395
11	6	-0.000434158	0.000414596
11	7	0.000376204	-0.000515661
11	8	-0.000411934	0.000454999
11	9	0.00040316	-0.000321204
11	10	-0.000229903	0.000215554
11	11	-3.23111e-06	-0.000165995
11	12	0.000156129	0.000109331
11	13	-0.000180351	-2.18935e-05
11	14	0.000110426	-2.50725e-05
11	15	-2.52157e-05	-7.02518e-06
11	16	-2.47871e-05	6.2213e-05
11	17	3.30802e-05	-8.54668e-05
11	18	-1.00545e-05	7.08251e-05
11	19	-2.18464e-05	-3.50372e-05
11	20	3.64352e-05	5.3988e-06
11	21	-3.11681e-05	3.85872e-06
11	22	2.11559e-05	-9.59058e-07
11	23	-1.37287e-05	-3.3994e-06
11	24	8.6513e-06	5.70121e-06
11	25	-6.27262e-06	-5.26095e-06
12	1	-8.61438e-05	-8.62254e-06
12	2	0.000518812	-1.23802e-05
12	3	-0.00130069	0.000116466
12	4	0.00157397	-0.000239158
12	5	-0.00010408	0.000259499
12	6	-0.00326727	-0.000129584
12	7	0.00694926	-6.89575e-05
12	8	-0.00877749	0.000162911
12	9	0.0079291	-8.46368e-05
12	10	-0.00537739	-5.84197e-05
12	11	0.00271587	0.000143731
12	12	-0.000954984	-0.000151047
12	13	0.00017535	0.000103558
12	14	0.000104909	-3.41023e-05
12	15	-0.000291151	-2.59891e-06
12	16	0.000439309	-7.83202e-07
12	17	-0.000467611	3.99324e-06
12	18	0.000381312	-3.7051e-06
12	19	-0.000262217	1.57087e-05
12	20	0.000166614	-2.4597e-05
12	21	-0.000100488	1.59397e-05
12	22	5.86589e-05	-2.79517e-06
12	23	-3.76447e-05	-2.75404e-06
12	24	2.53044e-05	3.08567e-06
12	25	-7.92713e-06	-2.17158e-06
13	1	3.12901e-07	1.00163e-05
13	2	6.62578e-06	-2.50273e-05
13	3	1.8438e-07	-1.47892e-05
13	4	-5.76353e-05	0.000136078
13	5	0.000123499	-0.00021162
13	6	-9.208e-05	0.000120046
13	7	-1.36466e-05	4.69242e-05
13	8	5.01673e-05	-0.000138397
13	9	-1.95251e-06	0.000116444
13	10	-1.87588e-05	-3.12971e-05
13	11	-6.47766e-06	-5.49003e-05
13	12	2.8841e-05	9.82287e-05
13	13	-4.27877e-05	-7.9042e-05
13	14	5.35979e-05	2.14075e-05
13	15	-5.38996e-05	3.01825e-05
13	16	4.05807e-05	-5.34702e-05
13	17	-1.92719e-05	5.29239e-05
13	18	-2.62905e-06	-3.93068e-05
13	19	1.97405e-05	2.04355e-05
13	20	-2.74977e-05	-4.19741e-06
13	21	2.49546e-05	-3.8819e-06
13	22	-1.60078e-05	3.81956e-06
13	23	7.16737e-06	-2.10064e-07
13	24	-2.09199e-06	-1.79193e-06
13	25	5.7829e-07	1.21389e-06
14	1	-2.03076e-05	-1.49872e-05
14	2	0.000148644	2.31687e-05
14	3	-0.000459801	1.39906e-05
14	4	0.000838784	-0.000118563
14	5	-0.000896406	0.000260162
14	6	0.000301677	-0.000325945
14	7	0.000718214	0.00025113
14	8	-0.00150984	-0.000136464
14	9	0.00162371	7.57331e-05
14	10	-0.00115181	-5.29392e-05
14	11	0.000531199	3.27326e-05
14	12	-0.000181435	-1.07364e-05
14	13	0.000232482	-1.60426e-05
14	14	-0.000483471	4.27249e-05
14	15	0.000640769	-3.90711e-05
14	16	-0.000588531	7.27874e-06
14	17	0.000405594	9.48414e-06
14	18	-0.000220993	2.49681e-06
14	19	0.00010085	-1.61114e-05
14	20	-3.60127e-05	1.34069e-05
14	21	4.26669e-08	-2.4939e-06
14	22	1.42266e-05	-5.20463e-06
14	23	-1.3624e-05	6.82978e-06
14	24	1.42975e-05	-4.59539e-06
14	25	-2.10919e-05	1.07437e-06
15	1	-1.4129e-05	7.9193e-06
15	2	3.98549e-05	-2.01275e-05
15	3	-2.73903e-05	-2.54012e-05
15	4	-2.44678e-05	0.00014093
15	5	5.50443e-05	-0.000242483
15	6	-2.89338e-05	0.000242485
15	7	-2.34803e-05	-0.000120181
15	8	8.13124e-06	-4.73852e-05
15	9	8.14746e-05	0.000162702
15	10	-0.000135051	-0.000197253
15	11	0.000105789	0.000173911
15	12	-4.83826e-05	-0.000125054
15	13	1.52317e-05	8.19243e-05
15	14	-6.90928e-06	-5.94859e-05
15	15	5.82236e-06	5.4781e-05
15	16	-6.85722e-06	-5.95232e-05
15	17	8.32021e-06	5.84431e-05
15	18	-3.58381e-06	-4.35048e-05
15	19	-6.35872e-06	2.11752e-05
15	20	9.3739e-06	-8.10774e-07
15	21	-1.6962e-06	-1.11056e-05
15	22	-5.04646e-06	1.20705e-05
15	23	2.41914e-06	-6.49025e-06
15	24	4.09999e-06	1.51589e-06
15	25	-6.5931e-06	-2.03392e-07
16	1	1.02686e-06	-2.32025e-06
16	2	2.13869e-06	2.04306e-05
16	3	-5.58298e-05	-5.63926e-05
16	4	0.000170409	7.18434e-05
16	5	-0.000238912	-3.83699e-05
16	6	0.000137375	-1.70926e-05
16	7	9.79272e-05	6.55937e-05
16	8	-0.000281245	-0.000101715
16	9	0.000288809	0.000108161
16	10	-0.00017263	-6.11855e-05
16	11	5.70352e-05	-6.56004e-06
16	12	-7.02351e-06	4.25483e-05
16	13	1.3973e-05	-4.58714e-05
16	14	-4.11541e-05	4.25095e-05
16	15	6.47592e-05	-3.07653e-05
16	16	-8.29093e-05	2.99639e-06
16	17	8.78113e-05	2.20768e-05
16	18	-6.8511e-05	-2.54215e-05
16	19	3.73517e-05	1.3926e-05
16	20	-1.3756e-05	-2.74422e-06
16	21	1.19802e-07	-1.79873e-06
16	22	6.69037e-06	3.63556e-07
16	23	-3.38188e-06	4.04289e-06
16	24	-6.50735e-06	-7.21027e-06
16	25	8.18605e-07	6.8487e-06
17	1	-2.75029e-06	1.22601e-05
17	2	1.47308e-05	-4.6861e-05
17	3	-2.14929e-05	7.6582e-05
17	4	3.03471e-06	-3.36962e-05
17	5	3.35382e-05	-9.77572e-05
17	6	-6.53742e-05	0.000236293
17	7	6.77081e-05	-0.0002868
17	8	-3.96555e-05	0.000242988
17	9	2.14346e-05	-0.000167259
17	10	-3.35852e-05	0.000105685
17	11	5.69426e-05	-6.97951e-05
17	12	-7.40454e-05	4.90882e-05
17	13	7.90471e-05	-2.17645e-05
17	14	-7.61142e-05	-8.39256e-06
17	15	6.4063e-05	2.0506e-05
17	16	-4.04145e-05	-1.03157e-05
17	17	1.77028e-05	-7.15512e-06
17	18	-7.38682e-06	1.80715e-05
17	19	5.44617e-06	-1.97736e-05
17	20	-5.3628e-06	1.57496e-05
17	21	6.90787e-06	-9.33417e-06
17	22	-1.00449e-05	2.8849e-06
17	23	1.15693e-05	1.24066e-06
17	24	-9.34576e-06	-1.42751e-06
17	25	4.76807e-06	-3.72923e-07
18	1	-7.79189e-06	3.30095e-06
18	2	2.58579e-05	-1.44755e-05
18	3	-3.77953e-05	3.5803e-05
18	4	3.0992e-05	-4.62857e-05
18	5	-4.35029e-06	4.53584e-05
18	6	-4.64655e-05	-4.50874e-05
18	7	0.000124224	5.75176e-05
18	8	-0.000190562	-9.60253e-05
18	9	0.000211113	0.000124556
18	10	-0.000206254	-9.98723e-05
18	11	0.000238938	3.09612e-05
18	12	-0.000338764	3.45381e-05
18	13	0.000447201	-6.04046e-05
18	14	-0.000474062	4.77619e-05
18	15	0.000398426	-1.92332e-05
18	16	-0.000283815	-6.36964e-06
18	17	0.000192373	1.8548e-05
18	18	-0.000127658	-1.60722e-05
18	19	7.45111e-05	8.02394e-06
18	20	-3.32262e-05	-3.43391e-06
18	21	8.37812e-06	2.66481e-06
18	22	2.90656e-06	-2.21362e-06
18	23	-5.66577e-06	5.30757e-07
18	24	-3.738e-06	1.18382e-06
18	25	3.35223e-05	-1.3853e-06
19	1	-9.39946e-06	3.8618e-06
19	2	3.36142e-05	-1.52226e-05
19	3	-5.05334e-05	2.98382e-05
19	4	5.10305e-05	-1.89866e-05
19	5	-3.3579e-05	-4.26235e-05
19	6	-1.25922e-05	0.000132025
19	7	7.12161e-05	-0.000189466
19	8	-0.00010217	0.000177072
19	9	9.85115e-05	-0.000106896
19	10	-8.80418e-05	1.9484e-05
19	11	8.24069e-05	3.403e-05
19	12	-7.42823e-05	-3.33638e-05
19	13	5.98419e-05	1.18947e-05
19	14	-3.90007e-05	-3.87629e-06
19	15	1.87201e-05	4.45058e-06
19	16	-7.83182e-06	7.66943e-07
19	17	3.88594e-06	-7.0016e-06
19	18	-5.54515e-07	5.67528e-06
19	19	-5.68254e-07	-1.82013e-06
19	20	-2.13239e-06	2.36697e-06
19	21	5.5353e-06	-4.51893e-06
19	22	-6.82764e-06	3.23202e-06
19	23	6.11849e-06	6.58211e-07
19	24	-4.21481e-06	-3.13299e-06
19	25	2.10261e-06	2.52644e-06
20	1	1.26477e-07	6.10889e-06
20	2	1.19557e-05	-1.51731e-05
20	3	-2.95422e-05	1.93214e-05
20	4	3.09382e-05	-2.13831e-05
20	5	-3.2608e-05	1.35224e-05
20	6	4.30907e-05	2.4682e-06
20	7	-2.49368e-05	-1.95425e-05
20	8	-4.44386e-05	3.80366e-05
20	9	0.000133447	-4.35594e-05
20	10	-0.000183192	2.80958e-05
20	11	0.000170292	-4.74019e-06
20	12	-0.000144634	-1.02259e-05
20	13	0.00015786	1.09866e-05
20	14	-0.000189995	-4.77509e-06
20	15	0.000188351	-2.73329e-07
20	16	-0.000147371	2.649e-06
20	17	0.00010207	-3.04775e-06
20	18	-7.18769e-05	1.16715e-06
20	19	4.93679e-05	1.69616e-06
20	20	-2.61025e-05	-3.86515e-06
20	21	8.38587e-06	5.00894e-06
20	22	-6.37085e-06	-5.39926e-06
20	23	1.04015e-05	4.64825e-06
20	24	3.42539e-06	-2.7279e-06
20	25	-3.8871e-05	1.08543e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode23_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00291983	0
0	2	0.000412173	0
0	3	0.00286857	0
0	4	-0.00181444	0
0	5	-0.00251803	0
0	6	0.00474291	0
0	7	-0.00243733	0
0	8	-0.00205896	0
0	9	0.00565483	0
0	10	-0.00733069	0
0	11	0.00758064	0
0	12	-0.0069927	0
0	13	0.00577216	0
0	14	-0.0040855	0
0	15	0.00234736	0
0	16	-0.000987384	0
0	17	0.000166825	0
0	18	0.000171898	0
0	19	-0.000166363	0
0	20	-1.62713e-07	0
0	21	0.00014063	0
0	22	-0.000160356	0
0	23	8.90081e-05	0
0	24	-1.34584e-05	0
0	25	-1.49411e-05	0
1	1	-0.000350521	-0.000143065
1	2	0.00101313	0.000453754
1	3	-0.0011	-0.000452672
1	4	0.00050672	-0.000165423
1	5	2.87014e-05	0.000547301
1	6	-0.000557582	-4.71979e-05
1	7	0.00112407	-0.000469442
1	8	-0.000932814	8.8024e-05
1	9	-0.000254024	0.000835903
1	10	0.00148274	-0.00148788
1	11	-0.00201054	0.00153288
1	12	0.00193378	-0.00106227
1	13	-0.00148907	0.000373279
1	14	0.000858316	0.000175522
1	15	-0.000317145	-0.000363516
1	16	1.0996e-05	0.000253672
1	17	0.000136479	-8.43441e-05
1	18	-0.000183842	-1.4618e-05
1	19	0.000117457	5.51672e-05
1	20	3.19736e-06	-6.00245e-05
1	21	-6.70736e-05	4.65042e-05
1	22	4.44264e-05	-3.86367e-05
1	23	2.59805e-06	4.26504e-05
1	24	-1.93063e-05	-4.59e-05
1	25	7.21391e-06	3.7443e-05
2	1	9.88631e-05	0.347396
2	2	0.000412783	-0.580541
2	3	-0.00151794	0.305146
2	4	0.0021007	0.271638
2	5	-0.00155163	-0.589079
2	6	0.000303503	0.398841
2	7	0.000925638	0.0640611
2	8	-0.00139945	-0.440019
2	9	0.000864668	0.570763
2	10	-9.67875e-07	-0.509033
2	11	-0.000320908	0.369902
2	12	-1.06419e-05	-0.232138
2	13	0.000445319	0.126978
2	14	-0.000592862	-0.058955
2	15	0.000503771	0.0217121
2	16	-0.000305542	-0.0052888
2	17	9.28271e-05	8.70009e-05
2	18	2.21465e-05	0.000624405
2	19	-3.08672e-05	-0.000216925
2	20	1.19169e-05	-0.000169512
2	21	6.83226e-06	0.000334509
2	22	-3.09754e-05	-0.000343832
2	23	4.36995e-05	0.000295549
2	24	-3.49886e-05	-0.000240242
2	25	1.90676e-05	0.00018328
3	1	0.000214518	-0.00159312
3	2	-0.00101428	0.00370868
3	3	0.00243748	-0.00385313
3	4	-0.00344071	0.00134906
3	5	0.00233916	0.00152193
3	6	0.00116585	-0.0020632
3	7	-0.0051373	-1.8677e-05
3	8	0.00728505	0.00281846
3	9	-0.00697369	-0.00459968
3	10	0.00519435	0.00480567
3	11	-0.00323739	-0.00367964
3	12	0.00177561	0.00200151
3	13	-0.000840784	-0.000638151
3	14	0.000255614	-4.79352e-05
3	15	5.88277e-05	0.000225455
3	16	-0.000146138	-0.000193058
3	17	0.000117571	0.000110069
3	18	-9.15593e-05	-1.55861e-05
3	19	9.00345e-05	-6.19013e-05
3	20	-7.14091e-05	9.3557e-05
3	21	3.04357e-05	-8.51102e-05
3	22	-4.348e-06	5.71975e-05
3	23	7.95015e-06	-2.63018e-05
3	24	-1.88394e-05	7.67022e-06
3	25	2.16927e-05	-4.81945e-06
4	1	0.000952329	0.00405933
4	2	-0.00312588	-0.00331343
4	3	0.00547431	-0.00669663
4	4	-0.00656317	-0.0038015
4	5	0.00604378	0.0777708
4	6	-0.00450904	-0.211109
4	7	0.00280643	0.340917
4	8	-0.00158769	-0.401561
4	9	0.000876234	0.37658
4	10	-0.000349314	-0.295517
4	11	-6.23035e-05	0.19934
4	12	0.000225097	-0.1162
4	13	-0.000174368	0.0574618
4	14	8.54715e-05	-0.0228824
4	15	-2.54124e-05	0.00639343
4	16	-6.11387e-06	-0.000555078
4	17	-3.46006e-06	-0.00059347
4	18	2.70312e-05	0.000445072
4	19	-2.87588e-05	-0.000201662
4	20	1.7659e-05	-1.44746e-06
4	21	-1.06347e-05	0.000193046
4	22	3.61848e-06	-0.000324769
4	23	6.55749e-06	0.000355636
4	24	-1.25441e-05	-0.00030213
4	25	1.07678e-05	0.000212925
5	1	-0.000988579	-0.000224489
5	2	0.00324152	0.000653827
5	3	-0.00542057	-0.000711145
5	4	0.00551981	-0.000407479
5	5	-0.00315427	0.00270647
5	6	0.000222609	-0.00523749
5	7	0.00131279	0.0068651
5	8	-0.00139978	-0.00693374
5	9	0.00102422	0.00565686
5	10	-0.000759887	-0.00386271
5	11	0.000661262	0.00231348
5	12	-0.000604629	-0.00133465
5	13	0.000481536	0.000837277
5	14	-0.000300899	-0.000584406
5	15	0.000134425	0.000415477
5	16	-1.27774e-05	-0.000261802
5	17	-6.07379e-05	0.00011852
5	18	7.13072e-05	-1.69656e-05
5	19	-2.51072e-05	-1.71451e-05
5	20	-3.25753e-05	4.62049e-06
5	21	5.6468e-05	4.4036e-06
5	22	-4.21946e-05	2.87379e-07
5	23	2.01062e-05	3.27924e-06
5	24	-7.72598e-06	-1.25579e-05
5	25	5.84088e-07	1.11597e-05
6	1	-0.000944966	-0.0445674
6	2	0.00432507	0.198939
6	3	-0.0101917	-0.466518
6	4	0.0158826	0.740386
6	5	-0.0184481	-0.883749
6	6	0.0172834	0.840481
6	7	-0.01383	-0.659736
6	8	0.00984268	0.435952
6	9	-0.00625368	-0.242866
6	10	0.00336628	0.110629
6	11	-0.00142217	-0.0369513
6	12	0.000521832	0.00510945
6	13	-0.000358297	0.00355783
6	14	0.000412549	-0.00306373
6	15	-0.000363447	0.000966004
6	16	0.000210636	0.000151251
6	17	-8.26074e-05	-0.00021407
6	18	3.48822e-05	-0.000138451
6	19	-3.76246e-05	0.00041149
6	20	4.54796e-05	-0.000480956
6	21	-3.72421e-05	0.000443815
6	22	2.04151e-05	-0.000387562
6	23	-5.97209e-06	0.000321506
6	24	-4.46364e-06	-0.000235341
6	25	1.05905e-05	0.000143427
7	1	-0.000304844	-0.000113064
7	2	0.00114389	0.000512636
7	3	-0.00221882	-0.00121434
7	4	0.00300358	0.00188173
7	5	-0.00316192	-0.00214123
7	6	0.00271045	0.00196681
7	7	-0.00197817	-0.00154023
7	8	0.00119524	0.00107331
7	9	-0.000498768	-0.000729445
7	10	9.24822e-05	0.000510568
7	11	1.01423e-05	-0.000375084
7	12	-8.71173e-06	0.000304811
7	13	7.31327e-06	-0.000239634
7	14	9.69869e-06	0.000140034
7	15	-1.38833e-05	-3.31663e-05
7	16	-2.25264e-05	-4.04425e-05
7	17	5.55284e-05	5.12882e-05
7	18	-4.58014e-05	-1.34187e-05
7	19	1.57537e-05	-1.44421e-05
7	20	-8.96123e-07	8.33242e-06
7	21	3.78652e-06	7.01905e-07
7	22	-7.91463e-06	5.30597e-06
7	23	6.51616e-06	-8.56182e-06
7	24	-3.71185e-06	-1.32326e-06
7	25	1.66507e-06	1.04189e-05
8	1	-0.000118308	-0.00614004
8	2	0.000696299	0.0325345
8	3	-0.00196179	-0.08875
8	4	0.00358768	0.162946
8	5	-0.00487108	-0.226297
8	6	0.00531657	0.253996
8	7	-0.00486932	-0.239587
8	8	0.00379303	0.193546
8	9	-0.00254093	-0.134012
8	10	0.00147608	0.0781297
8	11	-0.000698126	-0.0368122
8	12	0.00020199	0.0128312
8	13	1.65938e-05	-0.00246706
8	14	-3.76343e-05	-0.000326861
8	15	6.5246e-06	0.00033398
8	16	-5.8379e-06	4.81595e-05
8	17	2.71115e-05	-0.000122923
8	18	-4.90877e-05	-8.57812e-05
8	19	6.59267e-05	0.000367872
8	20	-6.3884e-05	-0.000535303
8	21	3.89805e-05	0.000527266
8	22	-1.23283e-05	-0.000406011
8	23	2.36433e-07	0.000262654
8	24	-7.31735e-07	-0.000147092
8	25	4.78402e-06	6.60019e-05
9	1	-1.8615e-05	1.11779e-05
9	2	3.00899e-05	-2.3156e-05
9	3	-4.01962e-05	-0.000106626
9	4	0.000182227	0.000554875
9	5	-0.00056363	-0.00111838
9	6	0.00107621	0.00128598
9	7	-0.00140206	-0.000892057
9	8	0.00126243	0.000282297
9	9	-0.000764547	0.000122054
9	10	0.000298046	-0.00018806
9	11	-6.18517e-05	4.83035e-05
9	12	-4.68373e-05	0.000114374
9	13	0.00013053	-0.000187333
9	14	-0.000160988	0.000167891
9	15	0.000104547	-0.00011655
9	16	-4.20016e-06	7.35732e-05
9	17	-6.70067e-05	-4.07511e-05
9	18	8.21487e-05	1.19316e-05
9	19	-5.928e-05	8.78775e-06
9	20	2.55279e-05	-1.88224e-05
9	21	-6.89546e-06	1.9092e-05
9	22	7.44895e-06	-9.39214e-06
9	23	-9.30868e-06	-3.50107e-06
9	24	4.21308e-06	7.498e-06
9	25	6.67025e-07	-2.00234e-06
10	1	-8.35928e-06	-0.000346744
10	2	4.60232e-05	0.00236109
10	3	-0.000150358	-0.00810734
10	4	0.000373529	0.0186611
10	5	-0.000666658	-0.032641
10	6	0.000950715	0.0461637
10	7	-0.00119161	-0.0540719
10	8	0.00124295	0.0526716
10	9	-0.000954553	-0.0423921
10	10	0.000452734	0.0276352
10	11	-5.37655e-05	-0.0139065
10	12	-9.95132e-05	0.00475205
10	13	0.000113971	-0.000571038
10	14	-0.000103938	-0.00039557
10	15	8.72599e-05	0.000168341
10	16	-5.95722e-05	0.000126253
10	17	2.94597e-05	-0.000214078
10	18	-8.20661e-06	0.000172576
10	19	9.3141e-07	-9.40608e-05
10	20	-1.74042e-06	1.11986e-05
10	21	1.40908e-06	5.64887e-05
10	22	2.74879e-06	-8.71274e-05
10	23	-8.62013e-06	7.94546e-05
10	24	1.19223e-05	-5.48046e-05
10	25	-1.05045e-05	3.01719e-05
11	1	1.54818e-05	6.12186e-06
11	2	-9.49563e-05	-2.18485e-06
11	3	0.000148996	-3.91139e-06
11	4	-6.11279e-05	2.27632e-06
11	5	-0.000133057	-0.000118487
11	6	0.000375106	0.000338894
11	7	-0.000602163	-0.000409204
11	8	0.000686065	0.000223338
11	9	-0.000534103	5.76761e-05
11	10	0.000266868	-0.000218599
11	11	-9.1288e-05	0.000201916
11	12	3.17086e-05	-0.000111087
11	13	9.09151e-07	4.57214e-05
11	14	-4.63314e-05	-7.99906e-06
11	15	8.92985e-05	-2.23284e-05
11	16	-9.98634e-05	3.93766e-05
11	17	6.47471e-05	-3.65553e-05
11	18	-7.23266e-06	1.54172e-05
11	19	-3.00298e-05	7.51384e-06
11	20	2.97324e-05	-1.15624e-05
11	21	-1.01485e-05	1.76386e-06
11	22	-4.18861e-06	3.50766e-06
11	23	6.03443e-06	-1.77801e-06
11	24	-3.10346e-06	2.19708e-07
11	25	2.09576e-06	-5.67904e-07
12	1	-3.01597e-05	3.93456e-05
12	2	9.0175e-05	-0.000178724
12	3	-8.26695e-05	0.000267233
12	4	1.16428e-05	0.000325391
12	5	1.80358e-05	-0.00242079
12	6	5.34455e-06	0.00604156
12	7	-8.24332e-05	-0.00985118
12	8	0.00021393	0.0119024
12	9	-0.000290395	-0.0110663
12	10	0.000230482	0.00790973
12	11	-0.000113889	-0.00417621
12	12	5.71928e-05	0.00143507
12	13	-5.83023e-05	-0.000169055
12	14	5.00866e-05	-0.000115904
12	15	-2.63721e-05	0.0001162
12	16	1.16938e-05	-0.00015297
12	17	-4.90032e-06	0.000215824
12	18	5.51308e-06	-0.000240349
12	19	-1.17246e-05	0.000215152
12	20	1.24475e-05	-0.000163338
12	21	-7.65676e-06	0.00011074
12	22	5.40406e-06	-6.6678e-05
12	23	-5.67631e-06	3.08135e-05
12	24	3.37254e-06	-3.96293e-06
12	25	1.55546e-06	-1.33862e-05
13	1	2.04381e-05	7.35971e-06
13	2	-5.88897e-05	-2.17961e-05
13	3	8.42444e-05	1.85553e-05
13	4	-3.12189e-05	2.56058e-05
13	5	-0.000140642	-0.000127128
13	6	0.000329641	0.00029327
13	7	-0.000381496	-0.000403568
13	8	0.000302805	0.000319266
13	9	-0.000174834	-0.000106236
13	10	3.28318e-05	-5.94669e-05
13	11	6.00738e-05	9.57757e-05
13	12	-5.07396e-05	-5.87328e-05
13	13	-1.94588e-05	2.77089e-05
13	14	7.18436e-05	-1.01614e-05
13	15	-8.01737e-05	-1.0712e-05
13	16	5.80383e-05	2.37565e-05
13	17	-1.93435e-05	-2.55049e-05
13	18	-1.60591e-05	2.56238e-05
13	19	2.84706e-05	-2.32245e-05
13	20	-1.71967e-05	1.62584e-05
13	21	-2.09492e-06	-8.6694e-06
13	22	1.39167e-05	3.37804e-06
13	23	-1.30501e-05	-8.6244e-07
13	24	4.18649e-06	-9.15465e-09
13	25	3.80041e-06	6.19822e-07
14	1	2.45871e-06	1.24268e-05
14	2	-1.54148e-05	-6.51551e-05
14	3	2.55235e-05	0.000208151
14	4	-2.85805e-05	-0.000364815
14	5	4.8886e-05	0.000203552
14	6	-8.35168e-05	0.000520615
14	7	7.36288e-05	-0.00160007
14	8	-1.59081e-05	0.00250834
14	9	5.59184e-06	-0.00276077
14	10	-8.0052e-05	0.00221895
14	11	0.000156283	-0.00125818
14	12	-0.000153115	0.000501969
14	13	8.13878e-05	-0.00026468
14	14	-6.01284e-06	0.000385796
14	15	-3.12242e-05	-0.000542981
14	16	3.44816e-05	0.000565701
14	17	-2.64045e-05	-0.000476482
14	18	2.37713e-05	0.000352926
14	19	-2.86299e-05	-0.000232447
14	20	3.08827e-05	0.000126642
14	21	-2.25893e-05	-4.87636e-05
14	22	7.979e-06	5.0261e-06
14	23	2.51343e-06	1.25438e-05
14	24	-4.87611e-06	-1.43691e-05
14	25	3.33963e-06	6.55688e-06
15	1	-2.88567e-06	-5.26998e-06
15	2	-1.33556e-05	-5.20659e-07
15	3	6.04645e-05	5.794e-05
15	4	-7.7672e-05	-0.000124653
15	5	6.02312e-06	0.000106448
15	6	0.000102378	2.44831e-05
15	7	-0.000136638	-0.000185144
15	8	7.23472e-05	0.000246657
15	9	-1.91145e-07	-0.000204056
15	10	-2.23292e-05	0.00017314
15	11	2.73127e-05	-0.000202547
15	12	-2.97202e-05	0.000214703
15	13	2.2354e-05	-0.000155732
15	14	-1.53483e-05	6.78467e-05
15	15	7.41172e-06	-4.81379e-06
15	16	6.44526e-06	-1.97487e-05
15	17	-1.77159e-05	2.04613e-05
15	18	1.77062e-05	-1.64185e-05
15	19	-1.00217e-05	1.10315e-05
15	20	4.59298e-06	-1.72607e-06
15	21	-6.08989e-06	-4.86793e-06
15	22	1.21873e-05	4.11522e-06
15	23	-1.61036e-05	-1.02979e-06
15	24	1.28578e-05	3.43439e-07
15	25	-5.96104e-06	-1.00726e-06
16	1	2.09593e-06	-3.3675e-06
16	2	-6.35824e-06	1.83115e-05
16	3	2.9376e-05	-1.39293e-05
16	4	-7.62429e-05	-3.47471e-05
16	5	0.000135875	7.86154e-05
16	6	-0.000216572	-2.40521e-05
16	7	0.000281683	-0.00017818
16	8	-0.000249849	0.000450551
16	9	0.000127215	-0.000629882
16	10	-8.67759e-06	0.00060165
16	11	-4.05519e-05	-0.000394469
16	12	2.35023e-05	0.000164039
16	13	1.37088e-05	-5.38113e-05
16	14	-2.3305e-05	7.83976e-05
16	15	-6.45065e-06	-0.000156928
16	16	4.29959e-05	0.000210574
16	17	-4.99828e-05	-0.0002114
16	18	2.87085e-05	0.000173092
16	19	-6.57898e-06	-0.000122762
16	20	1.58476e-06	7.82099e-05
16	21	-6.70245e-06	-4.32251e-05
16	22	7.42795e-06	1.79076e-05
16	23	-3.21177e-06	-4.75054e-06
16	24	6.64203e-07	4.03609e-06
16	25	-4.81155e-07	-7.03014e-06
17	1	5.4946e-07	-5.82043e-06
17	2	-4.10678e-06	1.14392e-05
17	3	1.14233e-05	-1.4004e-05
17	4	-2.67041e-05	1.37979e-06
17	5	2.91934e-05	4.41269e-05
17	6	1.18503e-05	-8.75468e-05
17	7	-7.10001e-05	7.46666e-05
17	8	8.7225e-05	-3.48462e-05
17	9	-5.27644e-05	2.83844e-05
17	10	1.42773e-05	-4.52199e-05
17	11	2.1014e-06	3.02261e-05
17	12	-1.12616e-07	2.07873e-05
17	13	-1.12334e-05	-4.73723e-05
17	14	2.45728e-05	3.46219e-05
17	15	-3.2652e-05	-2.04719e-05
17	16	2.93063e-05	1.92696e-05
17	17	-1.59726e-05	-2.30854e-05
17	18	2.22391e-06	2.5421e-05
17	19	4.38691e-06	-2.27402e-05
17	20	-5.37015e-06	1.6918e-05
17	21	5.11294e-06	-1.1825e-05
17	22	-3.60003e-06	7.47069e-06
17	23	1.45423e-07	-2.58443e-06
17	24	2.14313e-06	-9.7732e-07
17	25	-1.96399e-06	1.03406e-06
18	1	-1.91923e-06	2.34982e-06
18	2	4.51934e-06	-5.05978e-06
18	3	-3.20461e-06	1.68759e-05
18	4	7.48035e-06	-3.86514e-05
18	5	-2.49026e-05	5.18868e-05
18	6	3.4189e-05	-5.31607e-05
18	7	-1.09723e-05	5.23177e-05
18	8	-2.02002e-05	-5.53107e-05
18	9	1.77623e-05	4.88177e-05
18	10	1.21084e-05	1.65602e-06
18	11	-3.99889e-05	-0.000114614
18	12	6.16646e-05	0.000263352
18	13	-7.51669e-05	-0.000388923
18	14	6.83532e-05	0.000445194
18	15	-4.85157e-05	-0.000434733
18	16	3.13234e-05	0.000386861
18	17	-1.87464e-05	-0.000316542
18	18	5.98363e-06	0.000227285
18	19	6.39123e-06	-0.000135391
18	20	-1.2156e-05	6.3138e-05
18	21	9.89613e-06	-1.55489e-05
18	22	-5.3908e-06	-1.51546e-05
18	23	3.2788e-06	2.86334e-05
18	24	-2.7749e-06	-1.84256e-05
18	25	1.9658e-06	-1.02565e-05
19	1	7.37422e-06	1.09818e-06
19	2	-4.40225e-05	5.4321e-07
19	3	9.4746e-05	-1.81366e-05
19	4	-0.000103198	4.04268e-05
19	5	5.65748e-05	-3.89788e-05
19	6	6.05049e-06	1.43291e-05
19	7	-4.53875e-05	5.93955e-06
19	8	5.80646e-05	-1.59242e-06
19	9	-5.63959e-05	-6.32775e-06
19	10	3.50463e-05	-8.83542e-06
19	11	5.22019e-07	2.00556e-05
19	12	-2.95877e-05	8.34515e-06
19	13	4.23293e-05	-4.63402e-05
19	14	-4.3306e-05	4.52578e-05
19	15	3.7241e-05	-1.16071e-05
19	16	-2.53868e-05	-1.97432e-05
19	17	1.49685e-05	2.95819e-05
19	18	-1.07139e-05	-2.01386e-05
19	19	8.22009e-06	4.87895e-06
19	20	-4.61035e-06	4.50049e-06
19	21	2.17663e-06	-5.87944e-06
19	22	-2.50894e-06	3.96016e-06
19	23	3.99514e-06	-2.58067e-06
19	24	-4.39078e-06	1.56081e-06
19	25	3.21383e-06	-2.99358e-08
20	1	-6.24582e-06	-1.98455e-06
20	2	1.52023e-05	9.55986e-06
20	3	-2.11963e-05	-1.47839e-05
20	4	2.16836e-05	1.44219e-06
20	5	-1.35643e-05	2.41222e-05
20	6	1.10693e-05	-5.05192e-05
20	7	-2.30845e-05	6.22757e-05
20	8	2.21281e-05	-4.98368e-05
20	9	5.74714e-06	2.23203e-05
20	10	-3.80143e-05	1.37478e-05
20	11	5.21572e-05	-5.8814e-05
20	12	-3.86312e-05	0.000113351
20	13	7.42054e-06	-0.000170668
20	14	1.5526e-05	0.000214909
20	15	-1.72138e-05	-0.000232074
20	16	7.78856e-06	0.000218642
20	17	-1.12441e-06	-0.000179827
20	18	5.23364e-07	0.000127343
20	19	-2.98937e-06	-7.54462e-05
20	20	5.25281e-06	3.4298e-05
20	21	-5.50645e-06	-7.34286e-06
20	22	4.63471e-06	-7.03242e-06
20	23	-4.22151e-06	1.41306e-05
20	24	3.78604e-06	-2.03368e-05
20	25	-2.46281e-06	2.69415e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode24_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.67003	0
0	2	0.319707	0
0	3	0.348129	0
0	4	-0.510918	0
0	5	0.0453176	0
0	6	0.478042	0
0	7	-0.53581	0
0	8	0.13984	0
0	9	0.346259	0
0	10	-0.626682	0
0	11	0.649113	0
0	12	-0.514817	0
0	13	0.339716	0
0	14	-0.191548	0
0	15	0.0917454	0
0	16	-0.0360019	0
0	17	0.0106197	0
0	18	-0.0018062	0
0	19	-0.000113499	0
0	20	9.3614e-05	0
0	21	0.000170189	0
0	22	-0.000409607	0
0	23	0.000640391	0
0	24	-0.000801953	0
0	25	0.000818377	0
1	1	0.000531372	0.00336358
1	2	-0.00215307	-0.0164405
1	3	0.0024833	0.0260942
1	4	-0.000139634	-0.0130139
1	5	-0.00172854	-0.0159533
1	6	0.000752209	0.0328882
1	7	0.000949056	-0.02189
1	8	-0.000670488	-0.00674911
1	9	-0.00129079	0.0323779
1	10	0.00277068	-0.0433089
1	11	-0.00261628	0.0405006
1	12	0.00156743	-0.0305057
1	13	-0.000701882	0.0192492
1	14	0.000256069	-0.0101808
1	15	-3.42298e-05	0.00445289
1	16	-3.14785e-05	-0.00160356
1	17	-2.30882e-05	0.000515129
1	18	5.25753e-05	-0.000187238
1	19	6.81952e-06	7.86241e-05
1	20	-5.3029e-05	-3.86114e-05
1	21	2.53485e-05	4.20557e-05
1	22	1.1086e-05	-5.32123e-05
1	23	-5.75588e-06	4.89685e-05
1	24	-1.58437e-05	-3.7768e-05
1	25	2.11211e-05	3.40526e-05
2	1	0.0822878	-0.0044476
2	2	-0.117975	0.00738446
2	3	0.0205024	-0.00365444
2	4	0.122618	-0.00394276
2	5	-0.161709	0.00780934
2	6	0.0658444	-0.00498711
2	7	0.0739104	-0.00083904
2	8	-0.165167	0.00514047
2	9	0.18657	-0.00643942
2	10	-0.166294	0.0055824
2	11	0.134056	-0.00399142
2	12	-0.101617	0.0025411
2	13	0.0703783	-0.00139058
2	14	-0.0420701	0.000534526
2	15	0.0203607	-6.48317e-06
2	16	-0.00725356	-0.00023795
2	17	0.00139292	0.000247368
2	18	0.000275174	-8.43298e-05
2	19	-0.000310708	-9.01535e-05
2	20	1.85002e-05	0.00014886
2	21	0.000192674	-0.000112625
2	22	-0.000279296	5.64851e-05
2	23	0.000288537	-1.68403e-05
2	24	-0.000263353	-4.06381e-08
2	25	0.000224108	-2.24287e-06
3	1	0.000213323	-0.0170467
3	2	-7.16649e-05	0.0352737
3	3	-0.0010453	-0.0276368
3	4	0.00270778	-0.00480361
3	5	-0.00345622	0.0307068
3	6	0.00198064	-0.0270466
3	7	0.00119411	0.000950653
3	8	-0.0038475	0.0250242
3	9	0.00447639	-0.0361812
3	10	-0.00357756	0.0325339
3	11	0.00245232	-0.0217552
3	12	-0.00170853	0.0110872
3	13	0.00122232	-0.00400033
3	14	-0.000819479	0.000644422
3	15	0.000510131	0.000317669
3	16	-0.00032653	-0.000242593
3	17	0.000238963	-2.17748e-05
3	18	-0.00019082	0.000134591
3	19	0.000134426	-0.000106753
3	20	-6.28061e-05	6.48033e-05
3	21	3.86647e-06	-6.10676e-05
3	22	2.02235e-05	6.11756e-05
3	23	-1.56284e-05	-4.26568e-05
3	24	6.06901e-06	2.52143e-05
3	25	-1.93987e-06	-1.96702e-05
4	1	0.130833	0.000652226
4	2	-0.393376	-0.00228951
4	3	0.589206	0.00381723
4	4	-0.517134	-0.00325554
4	5	0.216508	-1.25321e-05
4	6	0.0966878	0.00468647
4	7	-0.260084	-0.00865541
4	8	0.268096	0.0101644
4	9	-0.201224	-0.00905059
4	10	0.127657	0.00664367
4	11	-0.0725378	-0.00424938
4	12	0.0362352	0.00244009
4	13	-0.014352	-0.00128468
4	14	0.0033528	0.000670105
4	15	0.000439774	-0.000413123
4	16	-0.000786492	0.000266738
4	17	0.000254933	-9.69133e-05
4	18	0.000113231	-1.97317e-05
4	19	-0.000162184	1.14103e-05
4	20	6.80497e-06	4.84422e-05
4	21	0.000204579	-6.85841e-05
4	22	-0.000356674	4.79904e-05
4	23	0.000407253	-2.52465e-05
4	24	-0.000372105	1.52436e-05
4	25	0.000287064	-1.27205e-05
5	1	0.000414257	-0.00500007
5	2	-0.00152328	0.016934
5	3	0.00284268	-0.0278726
5	4	-0.00323576	0.0256351
5	5	0.0018986	-0.00823475
5	6	0.000692944	-0.0132564
5	7	-0.00291078	0.0260081
5	8	0.0033955	-0.0259993
5	9	-0.00234859	0.0179577
5	10	0.00103002	-0.00878899
5	11	-0.000273033	0.0025731
5	12	1.90589e-05	0.000136872
5	13	5.10604e-05	-0.000654554
5	14	-6.49648e-05	0.00040046
5	15	3.3677e-05	-0.0001147
5	16	4.25818e-05	-2.54307e-05
5	17	-0.000125328	5.13241e-05
5	18	0.000143596	-3.47578e-05
5	19	-9.02837e-05	3.53139e-05
5	20	2.82775e-05	-5.62169e-05
5	21	1.06228e-06	6.53432e-05
5	22	-5.11507e-06	-5.49394e-05
5	23	4.0689e-06	4.41474e-05
5	24	-6.58522e-06	-3.76833e-05
5	25	7.79223e-06	2.38004e-05
6	1	-0.0242393	0.000723777
6	2	0.118693	-0.00319624
6	3	-0.308334	0.00742076
6	4	0.546108	-0.0116027
6	5	-0.731373	0.013534
6	6	0.784574	-0.0122857
6	7	-0.701161	0.00856534
6	8	0.538309	-0.00422679
6	9	-0.363816	0.00108181
6	10	0.219841	0.000368255
6	11	-0.118873	-0.000739335
6	12	0.0563273	0.000647178
6	13	-0.022183	-0.000322444
6	14	0.00643802	-6.62051e-05
6	15	-0.000864903	0.00027203
6	16	-0.000308783	-0.000222164
6	17	0.000256833	9.56379e-05
6	18	-0.000153167	-3.13971e-05
6	19	0.000159445	7.84739e-06
6	20	-0.000170593	1.31905e-05
6	21	0.000135011	-2.48098e-05
6	22	-8.38188e-05	1.85135e-05
6	23	5.41415e-05	-7.613e-06
6	24	-4.45428e-05	4.39271e-06
6	25	3.70007e-05	-2.92819e-06
7	1	1.95596e-05	-0.000643305
7	2	-0.000193172	0.00311163
7	3	0.000688796	-0.00738859
7	4	-0.00143529	0.0110708
7	5	0.00198208	-0.0113965
7	6	-0.00184887	0.00795427
7	7	0.00116917	-0.00284504
7	8	-0.000567414	-0.00132443
7	9	0.000387567	0.00326097
7	10	-0.000386878	-0.00322564
7	11	0.000230853	0.00223655
7	12	6.50625e-05	-0.00121988
7	13	-0.000308678	0.00057866
7	14	0.000370197	-0.000267453
7	15	-0.000266187	0.000123792
7	16	0.000131719	-4.85463e-05
7	17	-6.66042e-05	1.71214e-06
7	18	5.37929e-05	3.29786e-05
7	19	-4.00778e-05	-6.56124e-05
7	20	1.71615e-05	9.27368e-05
7	21	-9.49663e-07	-9.57426e-05
7	22	-5.34694e-06	7.07105e-05
7	23	5.49889e-06	-3.61993e-05
7	24	-4.04488e-06	8.53965e-06
7	25	5.89475e-06	6.81451e-06
8	1	-0.0049325	8.35388e-06
8	2	0.0266101	-0.000178363
8	3	-0.0739803	0.000612579
8	4	0.138742	-0.00125434
8	5	-0.197427	0.00200171
8	6	0.228188	-0.00264661
8	7	-0.22384	0.00283222
8	8	0.191413	-0.00227661
8	9	-0.144165	0.00120433
8	10	0.0950522	-0.000210911
8	11	-0.0537466	-0.000364019
8	12	0.0251308	0.000559801
8	13	-0.00902194	-0.000508313
8	14	0.00195966	0.000320132
8	15	0.000108146	-0.000134324
8	16	-0.000155166	4.43396e-05
8	17	-0.000212974	-2.10016e-05
8	18	0.000392565	3.76356e-06
8	19	-0.00033434	1.2077e-05
8	20	0.00018977	-1.24186e-05
8	21	-8.02671e-05	2.98968e-06
8	22	2.78512e-05	5.13738e-06
8	23	-6.07802e-06	-9.01738e-06
8	24	-6.20001e-06	1.04986e-05
8	25	1.32782e-05	-1.04078e-05
9	1	1.35122e-05	2.83481e-05
9	2	-6.2938e-05	2.89874e-06
9	3	0.000211392	-0.000468763
9	4	-0.000475539	0.0015629
9	5	0.000582286	-0.00273653
9	6	-0.000321945	0.00316856
9	7	-3.90246e-05	-0.00260108
9	8	0.000180209	0.00143291
9	9	-0.000109041	-0.000324225
9	10	2.16789e-05	-0.000265787
9	11	-1.60109e-05	0.000344071
9	12	2.58365e-05	-0.000226487
9	13	-1.99266e-05	0.000178807
9	14	3.27629e-05	-0.000203982
9	15	-4.64981e-05	0.000183929
9	16	3.04713e-05	-0.000103107
9	17	-3.67589e-06	2.88273e-05
9	18	-9.66353e-06	-6.98366e-06
9	19	1.0821e-05	2.74235e-05
9	20	-7.21155e-06	-4.93145e-05
9	21	4.23998e-06	4.66595e-05
9	22	-3.92727e-06	-2.62756e-05
9	23	4.34641e-06	7.30708e-06
9	24	-4.28036e-06	1.23893e-06
9	25	4.08289e-06	-2.60639e-06
10	1	-0.000568797	-8.692e-06
10	2	0.00337433	-2.38208e-05
10	3	-0.0101663	5.75556e-05
10	4	0.020725	7.54435e-05
10	5	-0.0326204	-0.000372847
10	6	0.042723	0.000508475
10	7	-0.0483025	-0.000280855
10	8	0.0475777	-2.57285e-05
10	9	-0.0404933	4.23737e-05
10	10	0.0292146	0.000202235
10	11	-0.0173611	-0.000403645
10	12	0.00811364	0.000392907
10	13	-0.00269953	-0.000242292
10	14	0.000424796	8.59934e-05
10	15	0.000111575	6.05606e-06
10	16	1.8255e-05	-2.50952e-05
10	17	-0.00026681	7.50738e-06
10	18	0.000414131	9.02925e-06
10	19	-0.000424858	-1.94503e-05
10	20	0.000360856	2.53479e-05
10	21	-0.000281092	-2.11887e-05
10	22	0.000198971	9.30534e-06
10	23	-0.000119303	1.0477e-06
10	24	6.00059e-05	-4.19237e-06
10	25	-2.96587e-05	1.87403e-06
11	1	6.22488e-06	1.36051e-05
11	2	4.56439e-06	-7.24692e-05
11	3	-1.95978e-06	0.000166082
11	4	-4.99513e-05	-0.000146046
11	5	7.02573e-05	-0.000130774
11	6	-1.58537e-05	0.000552801
11	7	-6.19941e-05	-0.000819473
11	8	0.00010009	0.000698226
11	9	-4.25077e-05	-0.000279164
11	10	-8.81525e-05	-8.10458e-05
11	11	0.000198746	0.000169364
11	12	-0.000239289	-6.61539e-05
11	13	0.000208796	-6.36126e-05
11	14	-0.000124487	0.000124173
11	15	4.527e-05	-0.000116725
11	16	-1.38526e-05	8.93734e-05
11	17	6.33541e-06	-7.22985e-05
11	18	7.06566e-06	6.40075e-05
11	19	-1.94524e-05	-5.40216e-05
11	20	1.72156e-05	3.65975e-05
11	21	-6.79644e-06	-1.49242e-05
11	22	-1.47192e-06	-1.80845e-06
11	23	5.66853e-06	8.64608e-06
11	24	-6.63334e-06	-8.06268e-06
11	25	5.23268e-06	3.79665e-06
12	1	-5.57326e-05	-1.11969e-06
12	2	0.000286173	2.86462e-05
12	3	-0.000796458	-0.000107034
12	4	0.00180167	0.000194888
12	5	-0.00363278	-0.000256987
12	6	0.00623721	0.000252769
12	7	-0.00881316	-0.000102552
12	8	0.010145	-0.000133899
12	9	-0.00948977	0.000228797
12	10	0.00717523	-8.11468e-05
12	11	-0.00426135	-0.000133798
12	12	0.00178732	0.000204324
12	13	-0.000316865	-0.000132329
12	14	-0.000176875	5.61481e-05
12	15	0.000118067	-4.42616e-05
12	16	7.79491e-05	6.09724e-05
12	17	-0.000226812	-5.62559e-05
12	18	0.00030381	2.25116e-05
12	19	-0.000322076	1.01406e-05
12	20	0.000293515	-1.82049e-05
12	21	-0.000231698	7.88194e-06
12	22	0.00015739	2.09995e-06
12	23	-9.20074e-05	-3.98579e-06
12	24	4.54178e-05	1.04698e-06
12	25	-1.5016e-05	1.50984e-06
13	1	-6.33387e-06	3.97626e-06
13	2	4.0949e-05	5.55003e-08
13	3	-8.27191e-05	-7.19436e-06
13	4	4.79951e-05	-1.27063e-06
13	5	5.42224e-05	-1.19512e-05
13	6	-0.000107005	8.98959e-05
13	7	9.10358e-05	-0.000182766
13	8	-6.77783e-05	0.000179543
13	9	2.85694e-05	-5.40288e-05
13	10	5.49333e-05	-7.55161e-05
13	11	-0.000140998	9.19048e-05
13	12	0.000167213	-2.09454e-05
13	13	-0.000123171	-3.93126e-05
13	14	5.0024e-05	5.61058e-05
13	15	9.09796e-06	-5.5053e-05
13	16	-4.12884e-05	4.74333e-05
13	17	5.12767e-05	-2.39319e-05
13	18	-4.25685e-05	-6.63337e-06
13	19	2.47497e-05	2.2417e-05
13	20	-1.10748e-05	-1.99067e-05
13	21	4.41272e-06	1.21607e-05
13	22	-2.14898e-06	-7.93675e-06
13	23	2.55251e-06	7.72813e-06
13	24	-3.3539e-06	-1.01347e-05
13	25	2.9926e-06	1.20103e-05
14	1	2.33903e-06	1.10357e-06
14	2	-1.37954e-05	1.93252e-05
14	3	3.06805e-05	-8.30286e-05
14	4	-1.39017e-05	0.000197703
14	5	-0.000167497	-0.000294834
14	6	0.000670097	0.000296254
14	7	-0.00142421	-0.000249349
14	8	0.00204017	0.000196186
14	9	-0.0021086	-0.000100911
14	10	0.00161584	4.50839e-06
14	11	-0.000931858	1.14528e-05
14	12	0.000433627	1.10788e-05
14	13	-0.000285958	-1.96081e-07
14	14	0.00042706	-3.72605e-05
14	15	-0.00064676	6.26658e-05
14	16	0.000754181	-6.00781e-05
14	17	-0.00071185	4.35185e-05
14	18	0.000596213	-2.94099e-05
14	19	-0.000472924	2.05333e-05
14	20	0.000353769	-1.40093e-05
14	21	-0.000237865	7.69307e-06
14	22	0.000138856	-2.55985e-06
14	23	-7.22831e-05	6.88084e-07
14	24	3.77996e-05	-8.93406e-07
14	25	-2.08248e-05	1.87257e-07
15	1	-1.29921e-05	2.96238e-06
15	2	3.123e-05	-7.52114e-06
15	3	-1.11852e-05	1.59761e-05
15	4	-6.06929e-05	-4.25956e-05
15	5	0.000135323	8.83756e-05
15	6	-0.000160228	-0.000120925
15	7	0.000137249	0.000110566
15	8	-0.000112212	-6.34518e-05
15	9	8.6854e-05	1.52454e-05
15	10	-2.62158e-05	-4.97082e-08
15	11	-4.50549e-05	-7.23441e-06
15	12	7.36763e-05	4.83683e-05
15	13	-5.25592e-05	-9.79259e-05
15	14	1.95379e-05	0.000113004
15	15	-1.09181e-05	-9.11857e-05
15	16	2.08192e-05	5.05208e-05
15	17	-2.24159e-05	-1.51789e-05
15	18	1.18824e-05	1.52304e-06
15	19	-7.37457e-07	-3.75605e-06
15	20	-4.15339e-06	7.85896e-06
15	21	2.29361e-06	-7.45528e-06
15	22	1.26531e-06	2.85781e-06
15	23	-2.11917e-06	1.94669e-06
15	24	7.27601e-07	-3.24197e-06
15	25	7.51304e-07	2.36352e-06
16	1	5.03655e-06	5.65535e-06
16	2	-1.5053e-05	-1.24179e-05
16	3	6.5409e-05	-1.23441e-05
16	4	-0.000130767	9.72375e-05
16	5	9.36744e-05	-0.000201776
16	6	9.75805e-05	0.000248896
16	7	-0.000376606	-0.000236091
16	8	0.000621421	0.000203113
16	9	-0.000677224	-0.000136629
16	10	0.000470156	3.63832e-05
16	11	-0.000142904	3.54227e-05
16	12	-7.88966e-05	-4.45836e-05
16	13	0.000105635	3.04093e-05
16	14	1.62703e-06	-2.31243e-05
16	15	-0.00014251	2.27038e-05
16	16	0.000252248	-2.33934e-05
16	17	-0.000304325	1.78494e-05
16	18	0.000299955	-6.6897e-06
16	19	-0.000257574	-2.12762e-06
16	20	0.000197219	4.64777e-06
16	21	-0.000136329	-2.33309e-06
16	22	8.69284e-05	-1.79446e-06
16	23	-4.84621e-05	5.26836e-06
16	24	1.84148e-05	-6.54482e-06
16	25	-5.45801e-06	5.58347e-06
17	1	2.19023e-06	3.951e-06
17	2	-7.38955e-06	-9.38056e-06
17	3	3.45853e-05	2.7768e-05
17	4	-9.43105e-05	-6.35887e-05
17	5	0.000128623	9.24862e-05
17	6	-7.22294e-05	-0.000102582
17	7	-3.12096e-05	0.000105623
17	8	7.14499e-05	-9.54003e-05
17	9	-3.52045e-05	6.55753e-05
17	10	8.20542e-06	-4.76294e-05
17	11	-2.2135e-05	4.8427e-05
17	12	3.1395e-05	-4.0814e-05
17	13	-1.49804e-05	2.81364e-05
17	14	-1.97995e-06	-2.1775e-05
17	15	-1.76106e-06	1.43574e-05
17	16	1.74342e-05	-6.87282e-06
17	17	-2.30051e-05	5.04148e-06
17	18	1.32626e-05	-5.13868e-06
17	19	-2.29561e-07	3.46154e-06
17	20	-6.47853e-06	-7.61827e-07
17	21	6.02177e-06	-2.97459e-06
17	22	-2.39495e-06	7.10942e-06
17	23	-7.16694e-07	-7.62146e-06
17	24	2.52834e-06	4.25785e-06
17	25	-3.06689e-06	-2.23878e-06
18	1	2.69136e-06	-1.92401e-06
18	2	-1.83441e-05	8.38569e-06
18	3	6.22687e-05	-2.06989e-05
18	4	-0.000114952	2.84284e-05
18	5	0.000112757	-2.15234e-05
18	6	-2.82658e-05	3.69267e-05
18	7	-9.84416e-05	-9.18154e-05
18	8	0.000214498	0.000130678
18	9	-0.000292551	-0.00012921
18	10	0.000331846	0.000113233
18	11	-0.000359635	-9.23651e-05
18	12	0.000421245	7.01793e-05
18	13	-0.000512902	-4.51746e-05
18	14	0.000566253	1.64553e-05
18	15	-0.000532858	-2.01628e-06
18	16	0.00044097	5.34036e-06
18	17	-0.000344395	-9.40149e-06
18	18	0.000261244	6.81149e-06
18	19	-0.000186632	-1.98411e-06
18	20	0.000122575	1.94605e-07
18	21	-7.48672e-05	-2.50701e-06
18	22	4.39678e-05	5.00084e-06
18	23	-2.73179e-05	-5.17154e-06
18	24	2.4681e-05	3.66129e-06
18	25	-3.74183e-05	-1.26553e-06
19	1	5.36483e-06	1.44981e-06
19	2	-1.0574e-05	-2.03181e-06
19	3	2.3584e-06	3.69474e-06
19	4	4.68483e-06	-1.89229e-05
19	5	1.48756e-05	4.5423e-05
19	6	-2.61811e-05	-6.53688e-05
19	7	-1.1344e-05	7.04797e-05
19	8	5.53025e-05	-5.40402e-05
19	9	-5.06324e-05	1.84253e-05
19	10	1.96094e-05	1.92799e-05
19	11	4.45572e-06	-4.31504e-05
19	12	-2.53643e-05	3.87461e-05
19	13	3.80914e-05	-2.00009e-06
19	14	-2.72579e-05	-3.91744e-05
19	15	7.00908e-07	4.8101e-05
19	16	2.11523e-05	-2.36069e-05
19	17	-2.68206e-05	-4.66266e-06
19	18	1.75414e-05	1.61916e-05
19	19	-4.09611e-06	-1.3374e-05
19	20	-3.52865e-06	6.31281e-06
19	21	4.987e-06	-6.44557e-07
19	22	-4.3607e-06	-1.46828e-06
19	23	3.1897e-06	4.51395e-07
19	24	-1.20362e-06	4.6311e-07
19	25	-5.91768e-07	6.14213e-07
20	1	-5.54332e-06	-2.03594e-06
20	2	8.34085e-06	1.99884e-05
20	3	-3.93686e-07	-4.71515e-05
20	4	-1.19385e-05	4.66645e-05
20	5	1.84317e-05	-1.17144e-05
20	6	-8.35076e-06	-1.71829e-05
20	7	-1.58079e-05	2.53597e-05
20	8	4.11583e-05	-2.32582e-05
20	9	-6.20849e-05	5.16245e-06
20	10	7.20186e-05	1.53342e-05
20	11	-7.22559e-05	-1.67807e-05
20	12	8.72158e-05	5.55545e-06
20	13	-0.000141913	5.4322e-06
20	14	0.000214352	-1.2713e-05
20	15	-0.000258052	1.32004e-05
20	16	0.000257416	-9.59555e-06
20	17	-0.000224442	8.02908e-06
20	18	0.000173316	-8.52987e-06
20	19	-0.000120563	8.63338e-06
20	20	8.067e-05	-6.80848e-06
20	21	-5.15075e-05	2.46065e-06
20	22	2.22911e-05	1.79123e-06
20	23	3.7308e-06	-3.27805e-06
20	24	-1.14965e-05	2.56535e-06
20	25	-3.49461e-06	-1.30538e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode25_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0626923	0
0	2	0.0326625	0
0	3	0.0283975	0
0	4	-0.0469055	0
0	5	0.00836807	0
0	6	0.0392613	0
0	7	-0.0480824	0
0	8	0.0156	0
0	9	0.0271193	0
0	10	-0.0523482	0
0	11	0.0542422	0
0	12	-0.0420155	0
0	13	0.0265819	0
0	14	-0.0140813	0
0	15	0.00608535	0
0	16	-0.00190312	0
0	17	0.000247829	0
0	18	9.87978e-05	0
0	19	-1.91079e-05	0
0	20	-5.66533e-05	0
0	21	5.57827e-05	0
0	22	-4.05971e-05	0
0	23	3.93023e-05	0
0	24	-3.57631e-05	0
0	25	2.82081e-05	0
1	1	0.000204774	-0.058168
1	2	-0.00105763	0.28729
1	3	0.00147868	-0.462215
1	4	-2.63541e-05	0.242082
1	5	-0.00192216	0.259606
1	6	0.00166106	-0.556287
1	7	0.000538302	0.371273
1	8	-0.00202733	0.115487
1	9	0.00155947	-0.546824
1	10	-0.000115146	0.723131
1	11	-0.000917191	-0.664982
1	12	0.00101037	0.490768
1	13	-0.000554485	-0.304423
1	14	0.000188068	0.159674
1	15	-0.000116533	-0.0692322
1	16	0.000130414	0.0233309
1	17	-8.41518e-05	-0.00506123
1	18	5.27153e-05	-6.05751e-05
1	19	-8.63148e-05	0.000628994
1	20	0.00011023	-0.000232338
1	21	-8.2923e-05	-0.000192663
1	22	4.89583e-05	0.000536704
1	23	-3.8466e-05	-0.000758437
1	24	3.47619e-05	0.00081739
1	25	-2.22716e-05	-0.000727761
2	1	0.0064439	0.00525478
2	2	-0.00924486	-0.00837134
2	3	0.00214344	0.00412303
2	4	0.00801783	0.003527
2	5	-0.0110104	-0.00710351
2	6	0.00562572	0.00460557
2	7	0.00217051	0.000330904
2	8	-0.00777345	-0.00394729
2	9	0.0106093	0.00527759
2	10	-0.0113725	-0.00506464
2	11	0.0104741	0.0041428
2	12	-0.00843506	-0.00303109
2	13	0.00591244	0.00204386
2	14	-0.00347905	-0.001241
2	15	0.00158724	0.000559569
2	16	-0.000448232	-6.39061e-05
2	17	-3.13873e-05	-0.000156778
2	18	0.000118827	0.000161475
2	19	-7.70554e-05	-9.12615e-05
2	20	4.5213e-05	3.08243e-05
2	21	-3.12216e-05	9.74879e-06
2	22	4.11239e-06	-3.02266e-05
2	23	2.9259e-05	2.45242e-05
2	24	-4.02053e-05	-5.54034e-06
2	25	2.83289e-05	-4.16293e-06
3	1	0.000376784	0.268337
3	2	-0.00104155	-0.560335
3	3	0.00140637	0.445047
3	4	-0.000802066	0.0682597
3	5	-0.00068461	-0.47818
3	6	0.00170913	0.414734
3	7	-0.000821712	0.00231403
3	8	-0.00151654	-0.409731
3	9	0.00344476	0.57851
3	10	-0.00384341	-0.515542
3	11	0.00293138	0.344515
3	12	-0.00159001	-0.177814
3	13	0.000603259	0.0675926
3	14	-0.000154759	-0.0151335
3	15	-7.1312e-06	-0.000960438
3	16	7.85513e-05	0.00208718
3	17	-8.90911e-05	-0.00037335
3	18	5.65718e-05	-0.000394555
3	19	-2.73998e-05	0.000319067
3	20	1.94555e-05	-0.000111183
3	21	-1.13975e-05	5.42454e-05
3	22	-1.81145e-06	-0.000107558
3	23	5.51094e-06	0.000148973
3	24	-1.70184e-06	-0.000110114
3	25	1.10951e-06	1.49508e-05
4	1	0.00819767	-0.00104852
4	2	-0.0239403	0.00335795
4	3	0.0345729	-0.00555097
4	4	-0.0287753	0.00528152
4	5	0.0102955	-0.00181927
4	6	0.0074272	-0.00274762
4	7	-0.015293	0.00583235
4	8	0.0142554	-0.00666134
4	9	-0.00992693	0.00590145
4	10	0.00599424	-0.00446145
4	11	-0.00318379	0.00295726
4	12	0.0012433	-0.00172051
4	13	-3.34338e-05	0.000902345
4	14	-0.000513324	-0.000461655
4	15	0.000551542	0.000240516
4	16	-0.0003556	-0.000105539
4	17	0.000179061	9.37125e-06
4	18	-9.73785e-05	4.16589e-05
4	19	6.44088e-05	-5.00824e-05
4	20	-4.28766e-05	3.76354e-05
4	21	3.52087e-05	-2.25599e-05
4	22	-4.87098e-05	7.00689e-06
4	23	7.08508e-05	6.75464e-06
4	24	-7.80344e-05	-9.77797e-06
4	25	6.14311e-05	4.33388e-06
5	1	0.000510048	0.0784204
5	2	-0.00141481	-0.26429
5	3	0.00174519	0.43035
5	4	-0.000927084	-0.389882
5	5	-0.000402196	0.123951
5	6	0.00130025	0.192786
5	7	-0.00133283	-0.374882
5	8	0.000595979	0.372438
5	9	0.000425363	-0.256785
5	10	-0.00114937	0.125883
5	11	0.00129417	-0.0376
5	12	-0.00100962	-0.000231706
5	13	0.000649578	0.00693916
5	14	-0.000416683	-0.00339727
5	15	0.000284728	0.000287439
5	16	-0.000196665	0.000408316
5	17	0.000152898	1.71383e-05
5	18	-0.000145883	-0.000313139
5	19	0.000134766	0.000110861
5	20	-9.68927e-05	0.00037676
5	21	5.34837e-05	-0.00082188
5	22	-2.88678e-05	0.00101409
5	23	1.813e-05	-0.000922383
5	24	-1.02624e-05	0.000660914
5	25	6.87542e-06	-0.000384537
6	1	-0.00125795	-8.95723e-05
6	2	0.0058646	0.000232491
6	3	-0.0147523	0.000139116
6	4	0.0260035	-0.00144462
6	5	-0.0354878	0.0030932
6	6	0.039202	-0.00415277
6	7	-0.0359915	0.00428393
6	8	0.0281093	-0.00377143
6	9	-0.0191039	0.00300585
6	10	0.0115317	-0.0021669
6	11	-0.00622198	0.00132634
6	12	0.00289489	-0.000599812
6	13	-0.00106133	0.000122761
6	14	0.000270794	7.71613e-05
6	15	-3.97978e-05	-0.000120193
6	16	-5.94474e-06	0.00012158
6	17	3.94035e-05	-0.000108063
6	18	-8.22246e-05	8.06905e-05
6	19	9.74568e-05	-4.80834e-05
6	20	-7.60383e-05	2.02018e-05
6	21	3.99136e-05	-1.36849e-06
6	22	-8.96801e-06	-8.99599e-06
6	23	-7.57904e-06	9.08726e-06
6	24	9.8297e-06	-2.67739e-06
6	25	-4.08522e-06	7.61341e-08
7	1	3.56792e-05	0.00810755
7	2	3.48992e-05	-0.0404608
7	3	-0.000372166	0.101868
7	4	0.000821836	-0.164946
7	5	-0.00106935	0.186153
7	6	0.00102504	-0.146481
7	7	-0.000785594	0.069222
7	8	0.000501665	0.00240878
7	9	-0.000294213	-0.0392776
7	10	0.000130759	0.0408269
7	11	6.90597e-06	-0.024989
7	12	-2.72239e-05	0.00946039
7	13	-7.88618e-05	-0.00139095
7	14	0.000188038	-0.000723323
7	15	-0.0002005	0.000508944
7	16	0.000141934	-6.52413e-05
7	17	-9.40662e-05	-5.61516e-05
7	18	7.39631e-05	-9.6507e-05
7	19	-5.27255e-05	0.00037817
7	20	3.10648e-05	-0.000628642
7	21	-2.30815e-05	0.000701543
7	22	2.18233e-05	-0.000561118
7	23	-1.62257e-05	0.000312603
7	24	7.60705e-06	-0.000102767
7	25	-1.14145e-06	8.5513e-08
8	1	-0.000392799	-4.83173e-05
8	2	0.00181468	0.000247019
8	3	-0.00435443	-0.000592607
8	4	0.00731818	0.000711357
8	5	-0.00971685	-0.000347856
8	6	0.0108057	-0.000198633
8	7	-0.0104815	0.000522034
8	8	0.00903526	-0.000473259
8	9	-0.00683777	0.000207561
8	10	0.0044882	2.69965e-05
8	11	-0.00259578	-0.000112763
8	12	0.00130947	5.87555e-05
8	13	-0.000464099	4.76828e-05
8	14	-2.72318e-05	-0.000110698
8	15	0.000175348	9.59069e-05
8	16	-8.80326e-05	-3.52042e-05
8	17	-3.32032e-05	-1.93884e-05
8	18	6.59609e-05	4.15864e-05
8	19	-3.70849e-05	-3.8856e-05
8	20	6.84747e-06	2.51079e-05
8	21	9.90998e-06	-6.12326e-06
8	22	-1.96471e-05	-9.28903e-06
8	23	2.19563e-05	1.01613e-05
8	24	-1.52299e-05	-9.6078e-07
8	25	6.35585e-06	-4.3441e-06
9	1	-2.36316e-05	-0.000615854
9	2	7.83367e-05	0.00146362
9	3	-0.000266685	0.00184895
9	4	0.000631314	-0.0147977
9	5	-0.000943872	0.0348295
9	6	0.000873882	-0.0495619
9	7	-0.000410948	0.04792
9	8	-4.52848e-05	-0.0312825
9	9	0.000173772	0.0113786
9	10	-3.26777e-05	0.00122928
9	11	-0.000160069	-0.00454041
9	12	0.000245205	0.00287995
9	13	-0.00020534	-0.000787917
9	14	0.000141513	-0.000135323
9	15	-0.000104711	0.000343805
9	16	6.31595e-05	-0.000398226
9	17	-1.15395e-05	0.000320229
9	18	-1.91898e-05	-3.02483e-05
9	19	2.33733e-05	-0.000331262
9	20	-1.89832e-05	0.000544019
9	21	1.52037e-05	-0.000529552
9	22	-1.07184e-05	0.00037685
9	23	4.05698e-06	-0.000214553
9	24	2.72331e-06	0.000105295
9	25	-6.55037e-06	-5.02035e-05
10	1	-4.14561e-05	-3.97769e-05
10	2	0.000234595	0.000158115
10	3	-0.000684779	-0.000316024
10	4	0.00128268	0.000422095
10	5	-0.00176099	-0.000329132
10	6	0.00201182	-2.97537e-06
10	7	-0.00212259	0.000392734
10	8	0.00212269	-0.000631541
10	9	-0.0019202	0.000638758
10	10	0.00150625	-0.000451696
10	11	-0.00103467	0.000179389
10	12	0.000634597	4.35462e-05
10	13	-0.000333073	-0.000121951
10	14	0.000143456	8.337e-05
10	15	-6.97838e-05	-4.0682e-05
10	16	6.95481e-05	4.62995e-05
10	17	-8.00545e-05	-6.44617e-05
10	18	6.2705e-05	5.8522e-05
10	19	-2.66053e-05	-3.78081e-05
10	20	4.77189e-06	2.37587e-05
10	21	-5.22747e-06	-1.3481e-05
10	22	7.85824e-06	-1.22486e-06
10	23	-9.70556e-07	1.41079e-05
10	24	-7.24133e-06	-1.60398e-05
10	25	7.55489e-06	9.07124e-06
11	1	-8.92381e-07	-0.000337308
11	2	2.79646e-05	0.00179071
11	3	-0.0001124	-0.00403623
11	4	0.00025094	0.00436927
11	5	-0.000357363	-0.000165295
11	6	0.000316305	-0.00713838
11	7	-0.000186902	0.0124862
11	8	0.000127981	-0.0123196
11	9	-0.000110988	0.00782189
11	10	5.0675e-05	-0.00285093
11	11	-1.42555e-06	5.37927e-05
11	12	5.83342e-06	0.000552121
11	13	-1.86568e-05	-0.000270477
11	14	2.64715e-05	7.58169e-05
11	15	-4.7957e-05	-0.000110857
11	16	5.68487e-05	0.000104662
11	17	-2.90704e-05	8.61774e-05
11	18	-7.89591e-06	-0.000335954
11	19	1.95993e-05	0.00045859
11	20	-6.23954e-06	-0.000407331
11	21	-1.01922e-05	0.000265873
11	22	1.53015e-05	-0.00013249
11	23	-1.17944e-05	4.85763e-05
11	24	8.91589e-06	-1.02748e-05
11	25	-9.96786e-06	8.33458e-06
12	1	1.47457e-05	-3.13004e-05
12	2	-9.35284e-05	8.98666e-05
12	3	0.000218191	-0.000131217
12	4	-0.000261475	0.000199411
12	5	0.000159755	-0.000306359
12	6	4.96615e-05	0.000316879
12	7	-0.000326811	-0.000176509
12	8	0.00056916	3.43319e-05
12	9	-0.000636711	-7.20174e-06
12	10	0.000519156	3.35127e-05
12	11	-0.000337762	-5.4176e-05
12	12	0.000203637	8.41772e-05
12	13	-0.000137667	-9.6217e-05
12	14	0.000112682	6.45336e-05
12	15	-9.90388e-05	-3.23582e-05
12	16	7.32825e-05	3.07898e-05
12	17	-4.21644e-05	-3.62376e-05
12	18	2.75662e-05	2.17772e-05
12	19	-2.54486e-05	3.5131e-06
12	20	1.87805e-05	-1.45063e-05
12	21	-8.00066e-06	8.75742e-06
12	22	3.09031e-06	-2.31689e-06
12	23	-3.13247e-06	3.50042e-06
12	24	1.75972e-06	-6.77897e-06
12	25	1.37478e-06	5.82798e-06
13	1	9.09687e-06	-5.33931e-05
13	2	-1.17582e-05	0.000388713
13	3	-2.76145e-05	-0.00120817
13	4	0.000121896	0.00202839
13	5	-0.000190949	-0.00173582
13	6	0.000124303	-6.23949e-05
13	7	6.83606e-06	0.00223932
13	8	-1.6828e-05	-0.00322214
13	9	-8.30867e-05	0.00260551
13	10	0.000135836	-0.00128289
13	11	-0.000118244	0.00026373
13	12	0.000103564	0.000125961
13	13	-9.57457e-05	-8.20994e-05
13	14	6.87644e-05	-7.35828e-05
13	15	-4.37152e-05	0.00011184
13	16	3.93492e-05	1.13787e-05
13	17	-3.71154e-05	-0.000187637
13	18	2.24587e-05	0.000283878
13	19	-3.80342e-06	-0.000253033
13	20	-6.53482e-06	0.00015241
13	21	5.78095e-06	-6.61131e-05
13	22	3.87664e-07	2.53729e-05
13	23	-5.1944e-06	-1.43614e-05
13	24	6.99529e-06	2.16873e-05
13	25	-8.04153e-06	-3.96824e-05
14	1	2.68624e-08	1.99611e-06
14	2	-2.83754e-05	-3.53297e-05
14	3	0.00011124	0.000113316
14	4	-0.000175911	-0.000149401
14	5	0.000134436	5.57464e-05
14	6	-3.78531e-05	0.00011291
14	7	-5.27527e-05	-0.000192557
14	8	0.000174212	0.000115922
14	9	-0.0002888	4.747e-06
14	10	0.000282799	-6.81997e-05
14	11	-0.000178051	6.68787e-05
14	12	0.00010076	-2.91085e-05
14	13	-8.97721e-05	6.81266e-07
14	14	0.000110718	-1.2169e-05
14	15	-0.000126801	4.21308e-05
14	16	0.000103823	-4.48549e-05
14	17	-4.89319e-05	1.6834e-05
14	18	7.33466e-06	8.02804e-06
14	19	4.80839e-08	-1.16727e-05
14	20	8.17348e-06	4.21185e-06
14	21	-9.73765e-06	-1.1076e-06
14	22	4.17117e-06	4.98718e-06
14	23	-1.41001e-06	-9.75552e-06
14	24	3.24674e-06	1.10905e-05
14	25	-4.55096e-06	-8.61156e-06
15	1	9.2032e-06	-6.77073e-06
15	2	-2.12241e-05	5.48677e-05
15	3	1.3007e-05	-0.000229273
15	4	3.4825e-05	0.000503919
15	5	-0.000131378	-0.00060985
15	6	0.000209745	0.000311836
15	7	-0.000197113	0.000243215
15	8	0.000135272	-0.00065355
15	9	-9.05694e-05	0.000690082
15	10	5.60807e-05	-0.000464916
15	11	-1.34872e-05	0.000196924
15	12	-1.17234e-05	-6.56242e-07
15	13	-6.95455e-07	-0.000107328
15	14	2.36615e-05	0.000139418
15	15	-2.38538e-05	-8.82727e-05
15	16	9.11119e-06	-2.89434e-05
15	17	-8.82132e-07	0.000124127
15	18	3.04592e-06	-0.000130584
15	19	-6.86828e-06	7.97608e-05
15	20	5.65933e-06	-3.83573e-05
15	21	-1.48971e-06	2.6144e-05
15	22	9.87494e-08	-2.41445e-05
15	23	-2.22427e-06	2.31639e-05
15	24	4.33595e-06	-2.58894e-05
15	25	-4.65321e-06	2.16306e-05
16	1	-1.22271e-06	3.96904e-06
16	2	-4.94125e-06	-1.72572e-05
16	3	2.15812e-05	5.25457e-05
16	4	-2.04756e-05	-0.000109268
16	5	-2.5316e-05	0.000136113
16	6	6.89359e-05	-0.000109393
16	7	-6.46534e-05	7.27382e-05
16	8	6.51298e-05	-4.21688e-05
16	9	-0.000102681	-6.69741e-06
16	10	0.000113748	5.55386e-05
16	11	-6.80477e-05	-6.03698e-05
16	12	1.42559e-05	2.3631e-05
16	13	1.73978e-05	1.29775e-05
16	14	-3.04229e-05	-2.5834e-05
16	15	1.9989e-05	2.49433e-05
16	16	6.31138e-06	-1.76466e-05
16	17	-2.10472e-05	8.74431e-07
16	18	1.57532e-05	1.45046e-05
16	19	-7.67716e-06	-1.62853e-05
16	20	8.9069e-06	8.51554e-06
16	21	-1.31985e-05	-5.99412e-07
16	22	1.11265e-05	-3.04954e-06
16	23	-2.73662e-06	2.56194e-06
16	24	-5.18229e-06	-3.03277e-08
16	25	6.74308e-06	-2.16042e-06
17	1	4.95339e-06	2.31626e-06
17	2	-2.94311e-05	-1.73118e-05
17	3	6.85952e-05	1.08623e-05
17	4	-8.37201e-05	6.15756e-05
17	5	4.26948e-05	-0.000168273
17	6	-2.75283e-07	0.000228354
17	7	3.12859e-06	-0.000214295
17	8	9.30714e-07	0.000147749
17	9	-3.51417e-05	-6.08638e-05
17	10	4.84334e-05	-1.46087e-05
17	11	-2.84174e-05	6.49848e-05
17	12	6.94807e-06	-8.90707e-05
17	13	-2.47961e-06	7.67997e-05
17	14	1.72709e-05	-1.54696e-05
17	15	-3.89651e-05	-7.01174e-05
17	16	4.52114e-05	0.000118274
17	17	-2.75392e-05	-0.000103305
17	18	4.29121e-06	5.83221e-05
17	19	3.54152e-06	-2.46508e-05
17	20	-7.70849e-07	1.0887e-05
17	21	1.32433e-06	-5.62291e-06
17	22	-4.62741e-06	9.01335e-06
17	23	4.42559e-06	-2.5329e-05
17	24	-1.98874e-06	3.4106e-05
17	25	7.12943e-07	-1.14103e-05
18	1	-1.92222e-06	-3.8426e-07
18	2	1.93622e-05	-8.01148e-06
18	3	-4.67805e-05	3.10069e-05
18	4	4.20524e-05	-5.79985e-05
18	5	-1.89299e-05	7.623e-05
18	6	1.98445e-05	-8.90406e-05
18	7	-3.69607e-05	0.000105394
18	8	4.66587e-05	-0.000100024
18	9	-3.54353e-05	5.38236e-05
18	10	-4.71121e-06	4.4815e-06
18	11	3.5721e-05	-3.21778e-05
18	12	-1.65782e-05	1.51954e-05
18	13	-2.4365e-05	1.70536e-05
18	14	3.97781e-05	-3.52064e-05
18	15	-2.57291e-05	3.76783e-05
18	16	6.11271e-06	-3.00677e-05
18	17	1.35439e-06	1.46888e-05
18	18	3.6741e-07	6.98455e-07
18	19	-7.40403e-07	-7.10153e-06
18	20	-1.18105e-06	6.51586e-06
18	21	7.91843e-07	-5.62129e-06
18	22	1.71009e-06	5.15012e-06
18	23	-2.92282e-06	-2.98364e-06
18	24	2.42889e-06	3.19792e-08
18	25	-2.79019e-06	1.45486e-06
19	1	3.53042e-06	4.00373e-06
19	2	-9.57867e-06	-5.42157e-06
19	3	1.23221e-05	-3.05258e-06
19	4	-1.02768e-05	1.14174e-05
19	5	-1.22209e-05	-1.38678e-05
19	6	4.44153e-05	2.07291e-05
19	7	-4.56735e-05	-2.48358e-05
19	8	9.00649e-06	1.19532e-05
19	9	3.6663e-05	2.18125e-05
19	10	-6.59409e-05	-4.74538e-05
19	11	7.00938e-05	3.36323e-05
19	12	-5.33246e-05	-7.37064e-06
19	13	3.68285e-05	5.32528e-06
19	14	-3.4042e-05	-1.583e-05
19	15	2.87624e-05	1.62549e-05
19	16	-1.12185e-05	-5.58144e-06
19	17	-3.93529e-06	-5.36568e-06
19	18	5.92768e-06	7.70114e-06
19	19	-2.41924e-06	-2.69103e-06
19	20	2.93507e-06	-2.39638e-06
19	21	-6.07074e-06	9.11229e-06
19	22	6.16348e-06	-1.87417e-05
19	23	-3.5494e-06	1.60204e-05
19	24	1.58962e-06	1.07625e-05
19	25	-1.17848e-06	-4.26286e-05
20	1	-4.56668e-06	2.25858e-08
20	2	1.60189e-05	-9.89993e-06
20	3	-3.632e-05	2.38396e-05
20	4	5.2241e-05	-1.50345e-05
20	5	-3.44721e-05	3.69406e-06
20	6	-1.35649e-05	-1.75874e-05
20	7	3.14832e-05	4.3047e-05
20	8	3.63982e-06	-7.36871e-05
20	9	-3.59391e-05	0.000102129
20	10	2.50643e-05	-0.000105957
20	11	2.13766e-06	7.85347e-05
20	12	-5.19206e-06	-3.41565e-05
20	13	-1.35251e-05	-5.81969e-06
20	14	2.47634e-05	2.39049e-05
20	15	-1.59564e-05	-1.9522e-05
20	16	4.84242e-07	8.75783e-06
20	17	3.44625e-06	-6.19583e-06
20	18	5.0706e-06	1.19451e-05
20	19	-1.27524e-05	-1.59059e-05
20	20	1.27103e-05	1.32712e-05
20	21	-9.18927e-06	-8.51181e-06
20	22	6.02621e-06	5.83242e-06
20	23	-3.24255e-06	-5.0484e-06
20	24	1.50452e-06	4.26668e-06
20	25	-1.58078e-06	-2.54945e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode26_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0024265	0
0	2	0.000166517	0
0	3	0.00291587	0
0	4	-0.0028327	0
0	5	-0.000201248	0
0	6	0.0030474	0
0	7	-0.00334888	0
0	8	0.00138158	0
0	9	0.00100862	0
0	10	-0.00259583	0
0	11	0.00334426	0
0	12	-0.00346923	0
0	13	0.00301418	0
0	14	-0.00220189	0
0	15	0.00139514	0
0	16	-0.000752716	0
0	17	0.000312688	0
0	18	-0.000103869	0
0	19	4.47869e-05	0
0	20	2.52793e-06	0
0	21	-7.37928e-05	0
0	22	0.000108883	0
0	23	-7.81831e-05	0
0	24	2.14273e-05	0
0	25	1.0408e-05	0
1	1	0.00118003	0.000980203
1	2	-0.00554275	-0.00433956
1	3	0.0082945	0.00688476
1	4	-0.00362856	-0.00335184
1	5	-0.00452384	-0.00461412
1	6	0.00735102	0.00891108
1	7	-0.00329032	-0.00518842
1	8	-0.0013954	-0.00284715
1	9	0.00212263	0.00916974
1	10	-0.000449516	-0.0112313
1	11	-0.000478145	0.0100311
1	12	0.000175184	-0.00748072
1	13	0.000226881	0.00486692
1	14	-0.000214337	-0.00277188
1	15	1.11458e-05	0.00135511
1	16	0.000160894	-0.000549752
1	17	-0.000247594	0.000202138
1	18	0.000256263	-0.000105679
1	19	-0.000229985	6.54507e-05
1	20	0.000182981	-1.89102e-05
1	21	-9.54107e-05	5.77853e-06
1	22	9.13188e-06	-3.02581e-05
1	23	1.50413e-05	4.76843e-05
1	24	4.59479e-06	-4.32577e-05
1	25	-1.76565e-05	3.21848e-05
2	1	0.00349113	0.232819
2	2	-0.00611838	-0.40789
2	3	0.00423709	0.254746
2	4	0.000675766	0.129334
2	5	-0.00423318	-0.390017
2	6	0.00416243	0.325771
2	7	-0.00141432	-0.0431792
2	8	-0.00185797	-0.227969
2	9	0.00397238	0.354011
2	10	-0.00442948	-0.342111
2	11	0.00380386	0.2619
2	12	-0.00284708	-0.172053
2	13	0.00185229	0.0997424
2	14	-0.000951276	-0.0506738
2	15	0.000371492	0.0216851
2	16	-0.000141642	-0.00716293
2	17	7.50334e-05	0.00139374
2	18	-5.22743e-05	0.000187066
2	19	4.82694e-05	-0.000287806
2	20	-3.51251e-05	5.60886e-05
2	21	6.97239e-06	0.00014882
2	22	7.00975e-06	-0.000250855
2	23	-1.32299e-06	0.000262981
2	24	-3.02088e-06	-0.000219962
2	25	-5.19216e-08	0.000160457
3	1	0.00683092	-0.00256715
3	2	-0.0144789	0.00520499
3	3	0.0117087	-0.00359634
3	4	0.00255438	-0.00151372
3	5	-0.015376	0.00460007
3	6	0.0140534	-0.0029382
3	7	0.000902556	-0.000877197
3	8	-0.0180734	0.00339659
3	9	0.0268694	-0.00393703
3	10	-0.0252532	0.00349341
3	11	0.0179959	-0.00268035
3	12	-0.0104245	0.00170475
3	13	0.00498018	-0.000846669
3	14	-0.00183956	0.000267956
3	15	0.000391104	0.000104835
3	16	5.73507e-05	-0.000312689
3	17	-4.43426e-05	0.000331264
3	18	-8.61453e-05	-0.000237641
3	19	0.000142379	0.000139892
3	20	-8.53858e-05	-6.89698e-05
3	21	6.17724e-06	2.59314e-05
3	22	1.41583e-05	-1.16684e-05
3	23	7.284e-06	1.1903e-05
3	24	-2.22144e-05	-1.27658e-05
3	25	1.99111e-05	1.09403e-05
4	1	0.00109257	-0.131381
4	2	-0.00293184	0.418972
4	3	0.00400802	-0.678743
4	4	-0.00336271	0.659686
4	5	0.00136303	-0.31935
4	6	0.000917059	-0.141465
4	7	-0.00255532	0.481762
4	8	0.00314411	-0.600431
4	9	-0.00275687	0.543535
4	10	0.00180815	-0.408658
4	11	-0.000777938	0.26907
4	12	6.40249e-05	-0.15748
4	13	0.000166263	0.0807784
4	14	-0.000110068	-0.0348256
4	15	4.93804e-05	0.0114902
4	16	-2.91042e-05	-0.00204228
4	17	-1.95483e-05	-0.000558638
4	18	6.71134e-05	0.000683374
4	19	-5.66389e-05	-0.000311642
4	20	1.47077e-05	-1.35676e-05
4	21	2.66368e-06	0.000236159
4	22	1.37061e-05	-0.000352791
4	23	-3.26896e-05	0.000376082
4	24	3.20291e-05	-0.000340455
4	25	-1.70971e-05	0.000271198
5	1	0.00437073	-0.0004944
5	2	-0.0147633	0.00164054
5	3	0.02413	-0.00248345
5	4	-0.0218125	0.0021372
5	5	0.0060684	-0.00126314
5	6	0.0136125	0.000946564
5	7	-0.0259472	-0.0012676
5	8	0.0267826	0.00163842
5	9	-0.019587	-0.00164364
5	10	0.0105023	0.00133076
5	11	-0.00380859	-0.000975704
5	12	0.000495254	0.000741539
5	13	0.000492917	-0.000565474
5	14	-0.000476344	0.000345508
5	15	0.000231877	-0.000109966
5	16	-4.62248e-05	-4.25603e-05
5	17	-2.32428e-05	6.93987e-05
5	18	5.57851e-06	-1.93652e-05
5	19	3.53294e-05	-2.67965e-05
5	20	-5.25797e-05	2.76641e-05
5	21	4.21932e-05	3.26188e-06
5	22	-2.13146e-05	-2.97267e-05
5	23	6.16832e-06	2.77216e-05
5	24	-8.55675e-07	-4.317e-06
5	25	-2.26868e-07	-1.25237e-05
6	1	1.43024e-05	0.012938
6	2	-2.42406e-05	-0.0674677
6	3	4.84529e-05	0.187212
6	4	-0.000530447	-0.355091
6	5	0.00178957	0.511016
6	6	-0.00324371	-0.592065
6	7	0.00399065	0.575468
6	8	-0.00365516	-0.484825
6	9	0.00263459	0.363354
6	10	-0.00162548	-0.246039
6	11	0.000933331	0.150487
6	12	-0.000507558	-0.081568
6	13	0.000268295	0.037654
6	14	-0.00016314	-0.013743
6	15	0.000131196	0.00320045
6	16	-0.000101211	0.000204366
6	17	4.76556e-05	-0.000705429
6	18	-9.59265e-06	0.000373085
6	19	3.69961e-06	5.91512e-05
6	20	-9.10264e-06	-0.000379057
6	21	1.47634e-05	0.000534535
6	22	-1.90676e-05	-0.000546417
6	23	2.05366e-05	0.000471539
6	24	-1.84365e-05	-0.000364256
6	25	1.23847e-05	0.000253038
7	1	0.00107651	0.000151839
7	2	-0.00486836	-0.000847589
7	3	0.0112496	0.00239731
7	4	-0.017002	-0.00446727
7	5	0.0184644	0.00620026
7	6	-0.0148932	-0.00682693
7	7	0.00859641	0.00620287
7	8	-0.0026739	-0.00470503
7	9	-0.000917727	0.00286219
7	10	0.00193896	-0.00130074
7	11	-0.00139081	0.00045541
7	12	0.000514727	-0.000245045
7	13	1.35855e-05	0.000298324
7	14	-0.000156865	-0.000329667
7	15	0.000121557	0.000258438
7	16	-5.52565e-05	-0.000148289
7	17	2.06747e-05	6.8078e-05
7	18	-3.34367e-05	-2.34485e-05
7	19	5.82454e-05	-3.6631e-06
7	20	-6.53999e-05	1.96973e-05
7	21	6.24642e-05	-2.3926e-05
7	22	-5.3492e-05	1.59284e-05
7	23	3.46808e-05	-9.54862e-07
7	24	-1.40043e-05	-1.25523e-05
7	25	3.13888e-07	1.9096e-05
8	1	-6.82712e-05	0.00328906
8	2	0.000199672	-0.017999
8	3	-0.000301143	0.0513127
8	4	0.000421711	-0.0990683
8	5	-0.000624536	0.145042
8	6	0.000651717	-0.172169
8	7	-0.000265035	0.173568
8	8	-0.000270977	-0.153474
8	9	0.000627699	0.121119
8	10	-0.000826929	-0.085359
8	11	0.000913776	0.0528302
8	12	-0.000830877	-0.0277687
8	13	0.000624448	0.0116867
8	14	-0.00040897	-0.00338843
8	15	0.0002307	0.000171867
8	16	-9.35858e-05	0.000519041
8	17	8.00541e-06	-0.000270859
8	18	2.95659e-05	-0.000165586
8	19	-3.84736e-05	0.000490526
8	20	3.16178e-05	-0.000630811
8	21	-1.65231e-05	0.000628705
8	22	2.5622e-06	-0.000550523
8	23	2.60472e-06	0.000431119
8	24	8.58131e-07	-0.000286552
8	25	-4.85765e-06	0.000148181
9	1	0.000139949	-3.32681e-05
9	2	-0.000719836	3.95533e-05
9	3	0.00185697	0.00011067
9	4	-0.00321231	-0.000426447
9	5	0.00427089	0.000790723
9	6	-0.00462115	-0.00106709
9	7	0.00402702	0.00114235
9	8	-0.00266763	-0.00102642
9	9	0.00123875	0.000790211
9	10	-0.000401587	-0.00046201
9	11	0.00022921	0.000126404
9	12	-0.000356269	8.73415e-05
9	13	0.000409296	-0.000133073
9	14	-0.000270179	7.54705e-05
9	15	7.47986e-05	-8.386e-06
9	16	2.93275e-05	-2.69855e-05
9	17	-4.15686e-05	3.10015e-05
9	18	3.04657e-05	-1.47108e-05
9	19	-2.5896e-05	1.91136e-06
9	20	1.76689e-05	-5.02811e-06
9	21	-2.24121e-06	1.10105e-05
9	22	-8.61555e-06	-8.53907e-06
9	23	9.9287e-06	6.64958e-07
9	24	-6.4666e-06	5.74603e-06
9	25	1.0665e-06	-6.54568e-06
10	1	-7.64462e-06	0.000409651
10	2	4.43031e-05	-0.00239717
10	3	-3.81832e-05	0.00725353
10	4	-5.92412e-05	-0.0150195
10	5	0.000107618	0.0240218
10	6	-0.000107875	-0.0317902
10	7	0.000187633	0.0361616
10	8	-0.000324504	-0.035896
10	9	0.000430098	0.0310754
10	10	-0.000437615	-0.0232241
10	11	0.00033254	0.014688
10	12	-0.000170019	-0.00753182
10	13	4.26319e-05	0.00280279
10	14	1.27152e-06	-0.000438745
10	15	-2.79696e-06	-0.000305695
10	16	3.64259e-06	0.000222339
10	17	3.48391e-06	0.000152372
10	18	-1.67686e-05	-0.000503567
10	19	1.50816e-05	0.000686392
10	20	7.84637e-07	-0.000698192
10	21	-1.05145e-05	0.000606912
10	22	5.33064e-06	-0.000471391
10	23	3.50933e-06	0.00032109
10	24	-4.96871e-06	-0.000178909
10	25	1.03741e-06	6.89474e-05
11	1	4.98734e-05	1.0714e-05
11	2	-0.000182018	-3.42532e-05
11	3	0.000340287	1.73849e-05
11	4	-0.00045028	9.71759e-05
11	5	0.000502868	-0.00026539
11	6	-0.000529969	0.000333576
11	7	0.000537631	-0.000249391
11	8	-0.000498321	0.0001302
11	9	0.000452813	-0.000104477
11	10	-0.000445864	0.000188815
11	11	0.000407933	-0.00027265
11	12	-0.000292035	0.000245303
11	13	0.000149525	-0.000118383
11	14	-2.9839e-05	-1.02178e-06
11	15	-4.68785e-05	3.80987e-05
11	16	6.2089e-05	-1.5257e-05
11	17	-2.78098e-05	-8.38351e-06
11	18	-7.81269e-06	1.22518e-05
11	19	1.98228e-05	-5.90068e-06
11	20	-1.85381e-05	-2.52476e-06
11	21	1.34441e-05	7.56086e-06
11	22	-4.02257e-06	-6.32775e-06
11	23	-4.97022e-06	1.14267e-06
11	24	4.34006e-06	2.46972e-06
11	25	4.44799e-06	-1.31079e-06
12	1	-8.53548e-07	3.17104e-05
12	2	2.43325e-05	-0.000149301
12	3	-8.65094e-05	0.000458329
12	4	0.000192953	-0.00115128
12	5	-0.000292627	0.00245637
12	6	0.000300811	-0.00440607
12	7	-0.000200117	0.00649554
12	8	2.95267e-05	-0.00774928
12	9	0.000133001	0.00746186
12	10	-0.000213715	-0.00585544
12	11	0.000190397	0.00375524
12	12	-0.000103553	-0.00185654
12	13	2.72198e-05	0.000527384
12	14	4.8941e-07	0.000101388
12	15	3.24748e-06	-0.000141127
12	16	-1.86587e-06	-0.000129142
12	17	-7.72872e-06	0.00043104
12	18	7.8167e-06	-0.000598241
12	19	-3.85539e-06	0.000603628
12	20	8.0634e-06	-0.000510483
12	21	-1.45563e-05	0.000391398
12	22	1.30809e-05	-0.000277633
12	23	-4.23626e-06	0.000170972
12	24	-4.8754e-06	-7.88413e-05
12	25	8.875e-06	1.37778e-05
13	1	2.31925e-05	-2.89774e-06
13	2	-8.39056e-05	1.75784e-05
13	3	0.000135592	-7.36884e-05
13	4	-0.000127827	0.000181396
13	5	0.000113116	-0.000301235
13	6	-0.00019386	0.000370736
13	7	0.00031834	-0.000336254
13	8	-0.000337647	0.000221778
13	9	0.000252035	-0.000123351
13	10	-0.000176486	9.31599e-05
13	11	0.00013769	-0.000109413
13	12	-8.97225e-05	0.000119392
13	13	2.75095e-05	-9.26216e-05
13	14	1.60648e-05	4.267e-05
13	15	-3.27335e-05	-8.23441e-07
13	16	3.6658e-05	-1.53962e-05
13	17	-2.9321e-05	9.80292e-06
13	18	1.6479e-05	1.39386e-06
13	19	-1.2742e-05	-9.78338e-06
13	20	1.60691e-05	1.4769e-05
13	21	-1.68379e-05	-1.34336e-05
13	22	1.52195e-05	6.77138e-06
13	23	-1.48095e-05	-1.77342e-06
13	24	1.28351e-05	3.41668e-07
13	25	-6.77137e-06	1.10593e-06
14	1	-4.90024e-06	-1.7226e-05
14	2	-1.50791e-05	7.13545e-05
14	3	7.69229e-05	-0.000153194
14	4	-0.000107995	0.000173063
14	5	2.84494e-05	1.44729e-05
14	6	0.000131478	-0.000467791
14	7	-0.000236961	0.0010984
14	8	0.000212461	-0.0016403
14	9	-0.000134956	0.001744
14	10	9.48106e-05	-0.00135282
14	11	-9.28033e-05	0.000784582
14	12	0.000103038	-0.000336324
14	13	-9.51167e-05	0.000107684
14	14	4.54031e-05	-0.000109242
14	15	1.32731e-05	0.00028611
14	16	-2.9691e-05	-0.000501502
14	17	7.89534e-06	0.000623798
14	18	1.18893e-05	-0.000619424
14	19	-1.02751e-05	0.000534408
14	20	-1.64734e-06	-0.00041753
14	21	8.25529e-06	0.000290469
14	22	-5.98072e-06	-0.000170523
14	23	1.45528e-06	7.65794e-05
14	24	7.38799e-08	-1.03444e-05
14	25	8.17218e-07	-4.07327e-05
15	1	-7.30763e-06	-2.19978e-06
15	2	7.54998e-06	2.31885e-05
15	3	1.61627e-05	-5.00687e-05
15	4	-6.33945e-05	7.93688e-05
15	5	0.000143296	-0.000156733
15	6	-0.000218973	0.000274405
15	7	0.000218785	-0.000355515
15	8	-0.000144923	0.000359204
15	9	8.27973e-05	-0.000313182
15	10	-8.25504e-05	0.000243845
15	11	0.000103904	-0.000150484
15	12	-0.000101397	5.75033e-05
15	13	8.69987e-05	-3.77778e-06
15	14	-7.25882e-05	-5.5014e-06
15	15	4.88924e-05	-5.91251e-06
15	16	-2.27255e-05	1.30732e-05
15	17	9.40048e-06	-1.28341e-05
15	18	-1.16441e-05	1.31215e-05
15	19	1.76223e-05	-1.27692e-05
15	20	-1.46495e-05	8.00098e-06
15	21	4.20533e-06	1.23189e-06
15	22	3.92119e-06	-9.96822e-06
15	23	-5.65874e-06	1.2994e-05
15	24	4.46939e-06	-1.09085e-05
15	25	-3.15487e-06	7.09016e-06
16	1	1.45613e-05	3.3873e-06
16	2	-4.94275e-05	4.00435e-06
16	3	8.28644e-05	-2.79817e-05
16	4	-8.06105e-05	6.36345e-05
16	5	4.55127e-06	-0.000103126
16	6	0.000132922	0.000105367
16	7	-0.000240476	5.18519e-06
16	8	0.000280231	-0.000220604
16	9	-0.000301338	0.000353848
16	10	0.000310514	-0.000248571
16	11	-0.000271062	7.54427e-07
16	12	0.000181271	0.000177176
16	13	-7.80832e-05	-0.000174805
16	14	-6.74502e-07	1.92369e-05
16	15	3.72994e-05	0.000187872
16	16	-3.95795e-05	-0.000347051
16	17	2.65735e-05	0.000411073
16	18	-1.33472e-05	-0.000391555
16	19	5.49876e-06	0.000326808
16	20	-1.37042e-06	-0.000244579
16	21	-1.36006e-06	0.000156687
16	22	2.29678e-06	-7.6208e-05
16	23	-9.10047e-07	1.72045e-05
16	24	-1.04353e-06	2.04102e-05
16	25	1.24066e-06	-4.33455e-05
17	1	8.25971e-06	7.24463e-06
17	2	-2.01702e-05	-1.18841e-05
17	3	2.3969e-05	2.09337e-05
17	4	-1.18255e-05	-4.1492e-05
17	5	6.01881e-06	3.60701e-05
17	6	-2.78924e-05	-1.25712e-05
17	7	5.45064e-05	4.0729e-06
17	8	-5.38649e-05	5.28269e-06
17	9	2.47339e-05	-1.78888e-05
17	10	8.3191e-06	1.48107e-05
17	11	-1.51434e-05	2.31355e-07
17	12	-1.43383e-05	-8.05153e-06
17	13	6.44966e-05	7.28685e-06
17	14	-9.84067e-05	-4.25305e-06
17	15	8.87837e-05	-3.91155e-06
17	16	-5.00714e-05	1.53369e-05
17	17	1.46648e-05	-1.84812e-05
17	18	1.39857e-06	9.95099e-06
17	19	-1.06283e-07	-2.84523e-07
17	20	-6.45331e-06	-2.21568e-06
17	21	8.84724e-06	-2.30821e-07
17	22	-7.21576e-06	2.40796e-06
17	23	5.4456e-06	-2.78613e-06
17	24	-4.51557e-06	1.66765e-06
17	25	3.28593e-06	-1.87678e-07
18	1	3.16821e-06	6.18737e-06
18	2	-1.63891e-05	-9.98932e-06
18	3	3.46144e-05	-2.40322e-06
18	4	-5.8034e-05	1.65461e-05
18	5	6.76678e-05	-2.95723e-05
18	6	-1.28819e-05	7.86301e-05
18	7	-7.89643e-05	-0.000135241
18	8	0.000115642	0.000103932
18	9	-7.85103e-05	1.9463e-05
18	10	2.48144e-05	-0.000133847
18	11	5.50102e-06	0.000177854
18	12	-1.30581e-05	-0.000191707
18	13	6.67118e-06	0.00023591
18	14	6.60321e-06	-0.000304799
18	15	-1.58637e-05	0.000349116
18	16	1.36932e-05	-0.000348069
18	17	-4.15413e-06	0.000315843
18	18	-2.88351e-06	-0.00026606
18	19	3.8853e-06	0.000203256
18	20	-2.02918e-06	-0.000134831
18	21	9.77077e-08	7.31393e-05
18	22	1.21469e-06	-2.26553e-05
18	23	-1.78814e-06	-2.0976e-05
18	24	1.90476e-06	5.57427e-05
18	25	-1.97859e-06	-6.60616e-05
19	1	1.21132e-06	-5.49229e-07
19	2	-9.06685e-06	-5.36676e-06
19	3	1.09156e-05	2.05672e-05
19	4	-4.72422e-06	-2.37588e-05
19	5	8.6001e-06	4.24296e-06
19	6	-2.39234e-05	1.30801e-05
19	7	3.21378e-05	-1.74224e-05
19	8	-3.26926e-05	2.72965e-05
19	9	4.32704e-05	-4.78357e-05
19	10	-5.81802e-05	5.7714e-05
19	11	5.31663e-05	-3.6233e-05
19	12	-3.19352e-05	-2.93694e-07
19	13	1.78916e-05	2.02027e-05
19	14	-2.16372e-05	-2.01317e-05
19	15	3.68858e-05	1.41549e-05
19	16	-4.72399e-05	-6.71651e-06
19	17	4.0632e-05	-1.42535e-06
19	18	-2.37605e-05	3.99203e-06
19	19	9.59006e-06	-7.97858e-07
19	20	-2.14489e-06	-1.80708e-06
19	21	-1.23498e-06	1.77404e-06
19	22	2.5365e-06	-7.80939e-07
19	23	-2.90142e-06	2.34142e-07
19	24	2.94314e-06	-8.27927e-07
19	25	-2.82123e-06	1.83844e-06
20	1	-2.69066e-06	6.16314e-06
20	2	-4.65996e-06	-1.57531e-05
20	3	3.97973e-05	1.09839e-05
20	4	-7.40857e-05	-6.29317e-08
20	5	7.9557e-05	1.38831e-05
20	6	-7.17485e-05	-3.63609e-05
20	7	5.89104e-05	2.12026e-05
20	8	-3.65545e-05	3.5045e-05
20	9	1.11043e-05	-0.000100277
20	10	1.24433e-05	0.000140708
20	11	-2.87931e-05	-0.000120456
20	12	2.90429e-05	2.07905e-05
20	13	-1.81942e-05	0.000123752
20	14	1.32452e-05	-0.000236574
20	15	-1.50861e-05	0.000270126
20	16	1.3044e-05	-0.000240017
20	17	-6.09834e-06	0.000189157
20	18	1.02495e-06	-0.000143169
20	19	-7.75502e-07	0.000102297
20	20	3.74327e-06	-6.23973e-05
20	21	-6.87969e-06	2.55292e-05
20	22	6.86534e-06	7.50837e-06
20	23	-3.47284e-06	-3.58931e-05
20	24	1.64479e-07	4.78938e-05
20	25	1.07757e-06	-2.88452e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode27_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00759508	0
0	2	0.00345825	0
0	3	0.00469378	0
0	4	-0.00731723	0
0	5	0.00205633	0
0	6	0.00539839	0
0	7	-0.00812591	0
0	8	0.00391167	0
0	9	0.00404866	0
0	10	-0.0109005	0
0	11	0.0138177	0
0	12	-0.0127321	0
0	13	0.0092406	0
0	14	-0.00526098	0
0	15	0.00220696	0
0	16	-0.000642746	0
0	17	0.000239393	0
0	18	-0.00024403	0
0	19	0.000183927	0
0	20	-5.10868e-05	0
0	21	-2.43039e-05	0
0	22	1.93877e-05	0
0	23	1.03287e-05	0
0	24	-3.12544e-05	0
0	25	3.94708e-05	0
1	1	-0.0401553	0.000458565
1	2	0.185303	-0.00206054
1	3	-0.272956	0.00320011
1	4	0.109152	-0.00170501
1	5	0.164679	-0.00159328
1	6	-0.244116	0.00373747
1	7	0.0812984	-0.00292952
1	8	0.104931	-5.28704e-05
1	9	-0.145911	0.00312267
1	10	0.0741972	-0.00485826
1	11	-0.00294261	0.00508073
1	12	-0.0157277	-0.00427232
1	13	0.00186903	0.00299597
1	14	0.0111326	-0.00173615
1	15	-0.0119528	0.000870172
1	16	0.00649017	-0.000453191
1	17	-0.00184871	0.000226818
1	18	-8.9528e-05	-1.02454e-05
1	19	0.000364772	-0.000137857
1	20	-5.55053e-05	0.000141021
1	21	-0.000300495	-6.06187e-05
1	22	0.000443356	-1.45504e-06
1	23	-0.00030611	2.02293e-05
1	24	1.02214e-05	-1.98653e-05
1	25	0.000234693	1.37443e-05
2	1	0.00325291	0.00742897
2	2	-0.00525278	-0.0132868
2	3	0.00213881	0.0090524
2	4	0.00362475	0.0025741
2	5	-0.00598816	-0.0109412
2	6	0.00305635	0.0099816
2	7	0.00141304	-0.00258588
2	8	-0.00330398	-0.00502038
2	9	0.00216104	0.00907089
2	10	-0.00020947	-0.00937918
2	11	-0.000616878	0.00753512
2	12	0.000187884	-0.00501998
2	13	0.000509474	0.00269394
2	14	-0.00073173	-0.00100346
2	15	0.00046793	4.54496e-05
2	16	-9.47377e-05	0.000331656
2	17	-8.37716e-05	-0.000339582
2	18	5.0258e-05	0.000181185
2	19	3.09968e-05	-2.62269e-05
2	20	-4.92578e-05	-4.29215e-05
2	21	2.02946e-05	3.83249e-05
2	22	3.53586e-06	-1.16787e-05
2	23	-9.6278e-06	2.19907e-06
2	24	1.20374e-05	-1.11814e-05
2	25	-1.246e-05	1.77867e-05
3	1	-0.135967	0.000181333
3	2	0.291976	-0.000511595
3	3	-0.232244	0.000151189
3	4	-0.0763854	0.00129301
3	5	0.357952	-0.00232872
3	6	-0.325292	0.00125316
3	7	-0.0226846	0.00152757
3	8	0.435741	-0.00395614
3	9	-0.668543	0.00472199
3	10	0.655926	-0.00422882
3	11	-0.488383	0.00342777
3	12	0.291623	-0.00274487
3	13	-0.142261	0.00206964
3	14	0.0563611	-0.00125137
3	15	-0.0172533	0.000469397
3	16	0.00328213	-2.76298e-05
3	17	0.000178469	-6.1159e-05
3	18	-0.000381905	1.43557e-05
3	19	0.000126547	1.42754e-05
3	20	-3.26396e-05	-3.55411e-06
3	21	-5.52925e-05	-1.52944e-05
3	22	0.000279875	2.38969e-05
3	23	-0.000552209	-2.81028e-05
3	24	0.000683646	2.83194e-05
3	25	-0.000593036	-1.65969e-05
4	1	0.000237273	-0.00525047
4	2	0.000141778	0.0170228
4	3	-0.00156861	-0.027899
4	4	0.00278749	0.0274959
4	5	-0.00218274	-0.0141471
4	6	-0.000572692	-0.00395817
4	7	0.00408972	0.0172676
4	8	-0.00620812	-0.0219347
4	9	0.00591379	0.0198996
4	10	-0.00402905	-0.0149339
4	11	0.00200363	0.00975594
4	12	-0.000740581	-0.00555212
4	13	0.000273258	0.00262669
4	14	-0.00014251	-0.00094423
4	15	5.25545e-05	0.000198345
4	16	1.71896e-06	6.43125e-05
4	17	4.18778e-06	-0.000150813
4	18	-3.04495e-05	0.000167478
4	19	4.09668e-05	-0.000136516
4	20	-3.26334e-05	7.16688e-05
4	21	1.38279e-05	-1.53117e-05
4	22	2.81025e-06	-1.7706e-06
4	23	-2.36008e-06	-5.56939e-08
4	24	-1.28942e-05	-5.07535e-06
4	25	2.36729e-05	1.28774e-05
5	1	-0.107001	0.000833581
5	2	0.362859	-0.0030534
5	3	-0.598417	0.00549263
5	4	0.552064	-0.00549848
5	5	-0.172581	0.00202458
5	6	-0.317852	0.00263377
5	7	0.643423	-0.0054833
5	8	-0.691418	0.00584873
5	9	0.534495	-0.00480603
5	10	-0.316006	0.00337806
5	11	0.141197	-0.00207148
5	12	-0.0428738	0.00103807
5	13	0.00441972	-0.000319163
5	14	0.00375453	-4.93561e-05
5	15	-0.00253674	0.000154109
5	16	0.000685444	-0.000143267
5	17	4.26072e-05	0.000112171
5	18	-2.67231e-05	-9.37642e-05
5	19	-0.000201955	7.48986e-05
5	20	0.000297602	-4.23275e-05
5	21	-0.000146476	8.27407e-06
5	22	-0.000123302	9.95647e-06
5	23	0.000295958	-7.35056e-06
5	24	-0.000280032	-4.60132e-06
5	25	0.000156142	1.13206e-05
6	1	0.000304865	0.00100438
6	2	-0.00107598	-0.00447035
6	3	0.00154641	0.0106959
6	4	-0.000617709	-0.0180188
6	5	-0.00143566	0.0238717
6	6	0.00311138	-0.0261575
6	7	-0.00346021	0.0243827
6	8	0.00279858	-0.0197634
6	9	-0.00186815	0.0141776
6	10	0.00107835	-0.0091005
6	11	-0.000528536	0.00523288
6	12	0.000164497	-0.0026654
6	13	0.000103181	0.00116864
6	14	-0.000260732	-0.000425994
6	15	0.000265814	0.000148574
6	16	-0.000177108	-0.00010147
6	17	8.55321e-05	0.000131169
6	18	-2.60694e-05	-0.000155221
6	19	5.07332e-06	0.000137795
6	20	-1.69534e-05	-9.26053e-05
6	21	3.22332e-05	5.30547e-05
6	22	-2.87991e-05	-2.78846e-05
6	23	1.31834e-05	9.6639e-06
6	24	-1.76043e-06	3.1279e-07
6	25	2.72507e-07	8.63949e-08
7	1	-0.0231711	0.000208699
7	2	0.107131	-0.00112836
7	3	-0.252802	0.00294554
7	4	0.391484	-0.00474324
7	5	-0.436652	0.00520175
7	6	0.359912	-0.00409231
7	7	-0.208403	0.00226984
7	8	0.0596724	-0.000651703
7	9	0.0324125	-0.00033512
7	10	-0.0597351	0.000695096
7	11	0.0467917	-0.000601135
7	12	-0.0235732	0.000288149
7	13	0.00723339	-2.14923e-05
7	14	-0.000474989	-2.38408e-05
7	15	-0.000708843	-9.00168e-05
7	16	0.000266117	0.00017981
7	17	4.52732e-05	-0.000178473
7	18	4.01534e-05	0.000132177
7	19	-0.000352379	-8.33766e-05
7	20	0.00070387	4.33594e-05
7	21	-0.000924324	-1.52805e-05
7	22	0.000908904	4.15072e-06
7	23	-0.00068893	-4.97215e-06
7	24	0.000403724	3.48524e-06
7	25	-0.000177739	2.87047e-06
8	1	9.60808e-05	0.000232389
8	2	-0.000429251	-0.0010685
8	3	0.000959934	0.00253807
8	4	-0.00132462	-0.00427193
8	5	0.00124767	0.00583821
8	6	-0.000940471	-0.00687554
8	7	0.000731911	0.00713291
8	8	-0.000632645	-0.00653399
8	9	0.00047241	0.00523961
8	10	-0.0002249	-0.00360284
8	11	4.50536e-05	0.00203822
8	12	-3.41018e-05	-0.000884157
8	13	0.0001133	0.000256486
8	14	-0.000131658	-1.44896e-05
8	15	5.19774e-05	-4.99634e-05
8	16	3.36711e-05	4.65451e-05
8	17	-5.74309e-05	-1.35933e-05
8	18	3.11701e-05	-2.36804e-05
8	19	6.89057e-06	4.35939e-05
8	20	-2.74206e-05	-3.84387e-05
8	21	2.70735e-05	2.69215e-05
8	22	-2.27689e-05	-2.4183e-05
8	23	2.29791e-05	2.1831e-05
8	24	-2.14899e-05	-1.43997e-05
8	25	1.43045e-05	8.3988e-06
9	1	-0.00171187	-9.24795e-06
9	2	0.0106949	-9.63514e-05
9	3	-0.0337131	0.000560071
9	4	0.0701953	-0.00129738
9	5	-0.107267	0.001887
9	6	0.125998	-0.0020599
9	7	-0.115283	0.00181474
9	8	0.080813	-0.00130769
9	9	-0.0404885	0.000757561
9	10	0.0109453	-0.000317836
9	11	0.00234456	6.9395e-05
9	12	-0.00418644	-3.43263e-05
9	13	0.00200892	0.000118045
9	14	-0.000164473	-0.00017464
9	15	-0.000453778	0.000149359
9	16	0.000349534	-0.000100464
9	17	-1.94033e-05	7.98289e-05
9	18	-0.000325219	-6.82934e-05
9	19	0.0005889	4.12683e-05
9	20	-0.000683076	-7.13359e-06
9	21	0.000580334	-1.56003e-05
9	22	-0.000362168	1.80004e-05
9	23	0.000152726	-6.16857e-06
9	24	-2.20952e-05	-4.50684e-06
9	25	-3.61658e-05	5.40926e-06
10	1	-6.47343e-06	5.0115e-05
10	2	-2.52212e-05	-0.000201019
10	3	0.00021586	0.000353731
10	4	-0.000576924	-0.000299275
10	5	0.000887381	0.000102452
10	6	-0.000946748	-0.000202692
10	7	0.000776982	0.000796828
10	8	-0.0005258	-0.0014461
10	9	0.00029027	0.00163707
10	10	-8.05903e-05	-0.00136222
10	11	-6.80946e-05	0.00089362
10	12	9.92741e-05	-0.00044296
10	13	-4.73542e-05	0.000131481
10	14	1.38798e-05	2.62328e-05
10	15	-2.58931e-05	-9.32486e-05
10	16	3.30784e-05	0.000112958
10	17	-1.72731e-05	-9.13479e-05
10	18	6.54369e-06	3.97279e-05
10	19	-8.39658e-06	8.5705e-06
10	20	7.81745e-06	-2.37529e-05
10	21	-5.48112e-06	1.1938e-05
10	22	7.43015e-06	-2.93615e-07
10	23	-9.04661e-06	-2.19767e-06
10	24	7.06035e-06	1.77164e-06
10	25	-4.02399e-06	-1.51693e-06
11	1	0.000208529	-4.96694e-05
11	2	-0.000755007	0.000164957
11	3	0.000490769	-0.000306184
11	4	0.00331436	0.000395156
11	5	-0.0122651	-0.000350169
11	6	0.0234384	0.00013163
11	7	-0.0303767	0.000173935
11	8	0.0286526	-0.000346151
11	9	-0.0197932	0.000269658
11	10	0.00942887	-5.32474e-05
11	11	-0.00233211	-0.000121103
11	12	-0.000514205	0.000137194
11	13	0.000876182	-1.41926e-05
11	14	-0.000626854	-0.000124152
11	15	0.000454252	0.000176853
11	16	-0.000270446	-0.000139522
11	17	-3.5336e-05	7.30236e-05
11	18	0.000356746	-2.90491e-05
11	19	-0.000529064	1.22624e-05
11	20	0.000506758	-7.09442e-06
11	21	-0.000370815	4.56135e-06
11	22	0.000222572	-3.18413e-06
11	23	-0.00011207	4.72302e-06
11	24	4.43058e-05	-8.41015e-06
11	25	-6.43071e-06	9.79502e-06
12	1	4.96379e-05	1.33446e-05
12	2	-0.000181398	-3.55524e-05
12	3	0.000347496	-2.67796e-06
12	4	-0.000425797	0.000190041
12	5	0.000334077	-0.000460639
12	6	-0.000187549	0.00058824
12	7	0.000145419	-0.000405607
12	8	-0.000154398	4.60028e-05
12	9	0.000115781	0.000177372
12	10	-5.87295e-05	-0.000182466
12	11	2.30082e-05	0.000129232
12	12	-1.87939e-05	-0.000111675
12	13	6.16982e-05	9.97629e-05
12	14	-0.00012209	-6.50848e-05
12	15	0.00013956	2.60156e-05
12	16	-0.000112432	-1.45531e-05
12	17	7.7794e-05	2.34245e-05
12	18	-4.85595e-05	-2.65911e-05
12	19	2.09634e-05	2.46994e-05
12	20	4.75541e-07	-2.6131e-05
12	21	-8.95887e-06	2.70766e-05
12	22	6.35657e-06	-2.42711e-05
12	23	-1.65913e-06	1.87104e-05
12	24	1.18808e-06	-1.13365e-05
12	25	-2.81816e-06	4.70059e-06
13	1	9.34278e-05	3.44715e-06
13	2	-0.000559271	-2.06561e-05
13	3	0.0014622	2.31424e-05
13	4	-0.00197311	8.2669e-05
13	5	0.000738646	-0.000295588
13	6	0.00249713	0.000445388
13	7	-0.0060085	-0.000369857
13	8	0.0074843	0.00015716
13	9	-0.00624711	-3.98134e-05
13	10	0.00360089	6.94994e-05
13	11	-0.00130681	-0.000118313
13	12	0.000204839	9.30995e-05
13	13	-1.01586e-05	-2.34338e-05
13	14	1.44533e-05	-2.0095e-05
13	15	0.000179204	1.95149e-05
13	16	-0.000503519	2.68683e-06
13	17	0.000725485	-2.02347e-05
13	18	-0.000727605	1.53415e-05
13	19	0.000558443	7.2765e-07
13	20	-0.000338938	-6.33583e-06
13	21	0.000161048	3.05452e-06
13	22	-5.35067e-05	-2.69338e-06
13	23	9.96339e-07	5.6339e-06
13	24	2.38478e-05	-7.21842e-06
13	25	-3.74567e-05	6.34136e-06
14	1	6.59426e-06	1.19638e-05
14	2	-5.50964e-05	-3.592e-05
14	3	0.000170485	4.70465e-05
14	4	-0.000303201	-5.25786e-06
14	5	0.000358827	-8.8974e-05
14	6	-0.000287891	0.000156666
14	7	0.000159515	-0.000131255
14	8	-8.68588e-05	4.33294e-05
14	9	8.76385e-05	4.10952e-05
14	10	-0.000109446	-8.03091e-05
14	11	0.000104843	8.58985e-05
14	12	-5.99293e-05	-0.000116651
14	13	1.01204e-05	0.000173284
14	14	1.36002e-06	-0.000186905
14	15	1.28794e-05	0.000134019
14	16	-1.69971e-05	-5.87357e-05
14	17	8.02971e-06	1.10888e-05
14	18	2.33837e-06	-3.34966e-06
14	19	-7.32115e-06	1.29597e-05
14	20	5.45651e-06	-1.74424e-05
14	21	-2.00665e-06	1.35242e-05
14	22	5.15627e-07	-8.21471e-06
14	23	6.51122e-07	6.44468e-06
14	24	-2.03552e-06	-6.11719e-06
14	25	2.22194e-06	3.33587e-06
15	1	1.69353e-05	3.0154e-06
15	2	-0.000122139	-8.31268e-07
15	3	0.000419858	-5.55536e-06
15	4	-0.00082492	1.19871e-05
15	5	0.000924803	-1.09311e-05
15	6	-0.000336986	-1.91531e-05
15	7	-0.000716925	0.000101726
15	8	0.00150112	-0.000221236
15	9	-0.00155317	0.000270971
15	10	0.00104894	-0.000182408
15	11	-0.000427971	6.1016e-05
15	12	6.99187e-06	-1.9464e-05
15	13	0.00013101	3.21022e-05
15	14	-7.16279e-05	-4.03131e-05
15	15	-5.61967e-05	3.54902e-05
15	16	0.000147818	-2.26549e-05
15	17	-0.00015871	6.47389e-06
15	18	0.000109446	2.68317e-06
15	19	-4.79548e-05	-3.51863e-06
15	20	7.80567e-06	3.44428e-06
15	21	6.97027e-06	-4.38893e-06
15	22	-9.1704e-06	3.47457e-06
15	23	1.08533e-05	-5.2768e-07
15	24	-1.94808e-05	-1.71204e-06
15	25	3.77773e-05	1.95169e-06
16	1	-2.81416e-06	4.86911e-07
16	2	-1.76028e-05	-1.64121e-05
16	3	8.60596e-05	2.31449e-05
16	4	-0.000189352	2.63507e-05
16	5	0.000286251	-0.000123824
16	6	-0.000315643	0.000200576
16	7	0.000236149	-0.000212799
16	8	-9.95456e-05	0.00019611
16	9	5.96348e-06	-0.00016642
16	10	1.49262e-05	0.000107015
16	11	9.43233e-08	-5.78732e-05
16	12	-8.20303e-06	5.14175e-05
16	13	2.36341e-06	-6.16843e-05
16	14	-5.11489e-08	5.88316e-05
16	15	3.44116e-06	-3.43326e-05
16	16	-4.535e-06	5.2723e-06
16	17	3.3263e-06	6.44107e-06
16	18	-1.02418e-06	-5.88082e-06
16	19	-2.19014e-06	7.83565e-06
16	20	2.78551e-06	-1.14476e-05
16	21	3.91755e-07	9.95182e-06
16	22	-3.35276e-06	-4.3991e-06
16	23	4.15407e-06	-1.11965e-07
16	24	-3.50086e-06	1.6974e-06
16	25	2.15938e-06	-1.68657e-06
17	1	-4.93595e-06	6.58147e-06
17	2	8.1505e-06	-1.55006e-05
17	3	2.57351e-05	-7.49557e-07
17	4	-0.000120992	2.88177e-05
17	5	0.000206341	-2.09225e-05
17	6	-0.000115878	-2.78403e-05
17	7	-0.000169582	9.68741e-05
17	8	0.000409668	-0.000157707
17	9	-0.000444661	0.000165454
17	10	0.000375651	-0.000110296
17	11	-0.000314665	4.91298e-05
17	12	0.000240363	-3.674e-05
17	13	-0.000108036	5.96554e-05
17	14	-5.48494e-05	-7.57943e-05
17	15	0.000178029	7.2686e-05
17	16	-0.000221758	-5.68378e-05
17	17	0.000199062	3.70447e-05
17	18	-0.000145813	-2.29504e-05
17	19	9.15542e-05	1.51166e-05
17	20	-4.7505e-05	-5.21233e-06
17	21	1.51419e-05	-6.72755e-06
17	22	4.73268e-06	1.16342e-05
17	23	-1.71603e-05	-6.9704e-06
17	24	2.88554e-05	3.69754e-07
17	25	-3.29601e-05	1.88612e-06
18	1	2.94631e-06	1.22516e-05
18	2	-1.82611e-05	-4.77196e-05
18	3	5.07058e-05	7.85763e-05
18	4	-0.000104897	-5.91391e-05
18	5	0.000186044	7.15579e-07
18	6	-0.000243227	5.00482e-05
18	7	0.000194939	-9.32387e-05
18	8	-8.03223e-05	0.000147518
18	9	1.74624e-05	-0.000194475
18	10	-1.23514e-05	0.000193947
18	11	2.4725e-06	-0.000133178
18	12	2.00004e-05	5.2455e-05
18	13	-3.0741e-05	-8.02485e-06
18	14	2.25375e-05	1.08017e-05
18	15	-9.15641e-06	-2.26732e-05
18	16	5.12363e-07	1.61434e-05
18	17	7.79956e-06	7.2587e-07
18	18	-1.48981e-05	-1.0383e-05
18	19	1.29286e-05	8.17685e-06
18	20	-4.03127e-06	-1.65935e-06
18	21	-2.9031e-06	-3.02586e-06
18	22	3.95113e-06	5.21983e-06
18	23	-1.75142e-06	-5.80869e-06
18	24	4.20641e-07	5.95047e-06
18	25	-9.08699e-07	-5.36925e-06
19	1	-3.46041e-06	-2.06012e-06
19	2	8.96459e-06	-6.16595e-06
19	3	-2.0171e-05	1.8775e-05
19	4	2.71925e-05	-1.28974e-05
19	5	-2.94467e-06	4.46123e-06
19	6	-2.00326e-05	-1.18977e-05
19	7	-2.90507e-05	2.96759e-05
19	8	0.00013291	-5.37796e-05
19	9	-0.000207727	6.31435e-05
19	10	0.000219291	-3.35707e-05
19	11	-0.000205612	-1.38851e-05
19	12	0.000216104	2.59941e-05
19	13	-0.000245715	4.43556e-06
19	14	0.000244804	-3.1287e-05
19	15	-0.00018836	2.91934e-05
19	16	0.000103113	-1.34837e-05
19	17	-3.23803e-05	3.38365e-06
19	18	-3.5543e-06	-1.7259e-06
19	19	1.4382e-05	3.43503e-06
19	20	-1.50573e-05	-4.42169e-06
19	21	1.05337e-05	2.03274e-06
19	22	-9.49956e-06	1.98653e-06
19	23	2.6879e-05	-3.06134e-06
19	24	-5.81983e-05	5.57779e-07
19	25	7.41512e-05	1.64329e-06
20	1	2.17481e-06	3.46568e-06
20	2	-1.31474e-05	-1.70896e-05
20	3	2.82806e-05	3.24877e-05
20	4	-3.35986e-05	-3.07542e-05
20	5	4.55204e-05	1.57186e-05
20	6	-6.95215e-05	-3.96808e-06
20	7	6.54117e-05	-9.0853e-06
20	8	-3.83209e-05	2.11447e-05
20	9	3.86347e-05	-1.67652e-05
20	10	-5.22539e-05	3.95875e-06
20	11	3.8047e-05	5.66899e-06
20	12	-1.35492e-05	-1.91473e-05
20	13	7.0391e-06	4.06997e-05
20	14	-1.1831e-05	-5.52243e-05
20	15	1.28431e-05	4.84957e-05
20	16	-6.72181e-06	-2.75524e-05
20	17	1.6622e-08	8.29213e-06
20	18	6.762e-07	1.92198e-06
20	19	3.27911e-06	-5.26842e-06
20	20	-6.57291e-06	6.51866e-06
20	21	5.96244e-06	-6.59954e-06
20	22	-2.47309e-06	4.13607e-06
20	23	3.22093e-07	-1.36788e-07
20	24	-8.18102e-07	-1.78139e-06
20	25	1.33413e-06	8.73365e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode28_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.532556	0
0	2	-0.200747	0
0	3	-0.383327	0
0	4	0.494327	0
0	5	-0.0306752	0
0	6	-0.489303	0
0	7	0.574805	0
0	8	-0.208432	0
0	9	-0.284319	0
0	10	0.605032	0
0	11	-0.671889	0
0	12	0.564708	0
0	13	-0.396349	0
0	14	0.240913	0
0	15	-0.127288	0
0	16	0.0570569	0
0	17	-0.0203599	0
0	18	0.00482863	0
0	19	-1.0593e-05	0
0	20	-0.000789598	0
0	21	0.000596856	0
0	22	-0.000200279	0
0	23	-0.000294132	0
0	24	0.000742437	0
0	25	-0.000975019	0
1	1	-0.000935142	0.00301641
1	2	0.00421323	-0.0141172
1	3	-0.00595342	0.0221557
1	4	0.00198535	-0.011595
1	5	0.0040423	-0.0111371
1	6	-0.00521618	0.0240854
1	7	0.000842046	-0.0167192
1	8	0.00383602	-0.00189841
1	9	-0.00496255	0.0173424
1	10	0.00330771	-0.0231397
1	11	-0.00140334	0.021223
1	12	0.00033888	-0.016015
1	13	0.000115262	0.0106151
1	14	-0.000224533	-0.00627416
1	15	0.000113804	0.00319657
1	16	2.18882e-05	-0.00127285
1	17	-3.94594e-05	0.00029037
1	18	-1.9636e-05	5.13682e-05
1	19	4.81891e-05	-7.99742e-05
1	20	-4.00727e-05	4.7562e-05
1	21	3.2959e-05	-4.40137e-05
1	22	-2.28623e-05	3.80156e-05
1	23	6.91167e-06	-5.01558e-06
1	24	-3.21441e-08	-3.04847e-05
1	25	5.9739e-06	4.39047e-05
2	1	-0.289255	0.000404716
2	2	0.503208	-0.000501248
2	3	-0.304191	-0.000320466
2	4	-0.182983	0.00136763
2	5	0.510143	-0.00121352
2	6	-0.421077	-0.000233622
2	7	0.0495188	0.00152059
2	8	0.31214	-0.00152718
2	9	-0.490576	0.000540212
2	10	0.490337	0.000499227
2	11	-0.396235	-0.000973262
2	12	0.280838	0.000860487
2	13	-0.179017	-0.000491612
2	14	0.101326	0.000184654
2	15	-0.0489248	-6.20051e-05
2	16	0.0187922	4.99344e-05
2	17	-0.00482647	-2.28158e-05
2	18	3.56926e-05	-3.5117e-05
2	19	0.000855372	6.86369e-05
2	20	-0.000566333	-5.5533e-05
2	21	7.00209e-05	1.52117e-05
2	22	0.000368801	1.02271e-05
2	23	-0.000654314	-3.29198e-06
2	24	0.00074883	-1.11349e-05
2	25	-0.000697964	1.38313e-05
3	1	-0.00109708	0.000803406
3	2	0.00273565	-0.00188534
3	3	-0.00265888	0.00101188
3	4	-0.00038843	0.00322755
3	5	0.00405589	-0.0075969
3	6	-0.0049438	0.00592896
3	7	0.00233516	0.00374634
3	8	0.00176988	-0.0162066
3	9	-0.00475879	0.0242933
3	10	0.00527479	-0.0250767
3	11	-0.00381915	0.0204139
3	12	0.00179165	-0.013824
3	13	-0.000249216	0.00793732
3	14	-0.000487538	-0.00382096
3	15	0.000588527	0.00148137
3	16	-0.000359578	-0.000466799
3	17	9.66572e-05	0.000161911
3	18	2.53217e-05	-6.35503e-05
3	19	-3.2185e-05	-7.17177e-06
3	20	3.10409e-05	2.48476e-05
3	21	-5.14593e-05	1.06379e-05
3	22	5.5384e-05	-4.44126e-05
3	23	-3.39812e-05	4.77813e-05
3	24	1.78683e-05	-3.53551e-05
3	25	-1.98709e-05	2.38261e-05
4	1	0.060826	-0.000218102
4	2	-0.208645	0.000635858
4	3	0.369558	-0.00114916
4	4	-0.401675	0.00184841
4	5	0.235593	-0.0022457
4	6	0.0534644	0.00142228
4	7	-0.315797	0.000477609
4	8	0.44752	-0.00248181
4	9	-0.441731	0.00379812
4	10	0.354161	-0.00408869
4	11	-0.245516	0.0035034
4	12	0.151387	-0.00251103
4	13	-0.0831529	0.00155807
4	14	0.0396339	-0.000848417
4	15	-0.0153886	0.000366378
4	16	0.00410964	-5.039e-05
4	17	-8.26761e-05	-0.000119527
4	18	-0.000789532	0.000164248
4	19	0.000645784	-0.000128278
4	20	-0.000216984	6.74671e-05
4	21	-0.000297182	-2.54319e-05
4	22	0.000725378	5.8588e-06
4	23	-0.000925179	8.4709e-06
4	24	0.000893515	-2.08474e-05
4	25	-0.000727779	2.27712e-05
5	1	-0.000935308	0.00517082
5	2	0.0031274	-0.0176738
5	3	-0.00524762	0.0296343
5	4	0.00518308	-0.0279235
5	5	-0.00231248	0.00865068
5	6	-0.00167591	0.0179301
5	7	0.0044262	-0.0371482
5	8	-0.00485228	0.0418651
5	9	0.00342831	-0.0348609
5	10	-0.0014561	0.0232228
5	11	0.000111032	-0.0126916
5	12	0.000302567	0.00569709
5	13	-0.000219678	-0.00207867
5	14	9.52699e-05	0.000618378
5	15	-5.4184e-05	-0.000186427
5	16	4.88934e-05	0.000104182
5	17	-6.77572e-05	-7.36836e-05
5	18	0.000112073	1.68503e-05
5	19	-0.000130494	5.34205e-05
5	20	9.86069e-05	-9.28461e-05
5	21	-5.41784e-05	8.05119e-05
5	22	2.66676e-05	-4.56132e-05
5	23	-1.22206e-05	2.23962e-05
5	24	1.93672e-06	-1.63904e-05
5	25	3.89977e-06	1.59964e-05
6	1	-0.00504687	0.000288691
6	2	0.026188	-0.00144974
6	3	-0.0735271	0.00330076
6	4	0.143477	-0.00462237
6	5	-0.215652	0.00465514
6	6	0.2642	-0.00363769
6	7	-0.274196	0.00214129
6	8	0.248572	-0.000745982
6	9	-0.201489	-0.00011867
6	10	0.147738	0.000426339
6	11	-0.0976806	-0.000418898
6	12	0.0572737	0.000276302
6	13	-0.0289438	-8.72039e-05
6	14	0.0120742	-8.01327e-05
6	15	-0.00382135	0.000172459
6	16	0.000623408	-0.00016854
6	17	0.000284957	8.99945e-05
6	18	-0.000331801	4.33759e-06
6	19	6.1064e-05	-6.07924e-05
6	20	0.000279724	7.40649e-05
6	21	-0.000533754	-6.46636e-05
6	22	0.000641076	4.7433e-05
6	23	-0.000625058	-2.97186e-05
6	24	0.000537635	1.41346e-05
6	25	-0.000416819	-3.17703e-06
7	1	-0.000100165	0.00177626
7	2	0.000417169	-0.00821658
7	3	-0.000945179	0.0194699
7	4	0.00145039	-0.0304234
7	5	-0.00161836	0.0346185
7	6	0.00127356	-0.0299167
7	7	-0.000507027	0.0196748
7	8	-0.000404942	-0.00926313
7	9	0.00106386	0.00213564
7	10	-0.00118722	0.00120248
7	11	0.000908041	-0.00184643
7	12	-0.000561182	0.00119113
7	13	0.000352896	-0.000349296
7	14	-0.000282884	-0.000106923
7	15	0.000226	0.000157494
7	16	-0.000124208	-4.94229e-05
7	17	3.33739e-05	-4.09263e-05
7	18	1.43257e-05	7.02332e-05
7	19	-4.47062e-05	-4.69819e-05
7	20	6.58401e-05	5.96253e-06
7	21	-6.14595e-05	1.93028e-05
7	22	3.19624e-05	-2.41268e-05
7	23	4.46374e-07	1.90515e-05
7	24	-1.70567e-05	-1.10903e-05
7	25	1.66764e-05	3.94934e-06
8	1	-0.0011981	-6.39699e-05
8	2	0.00679909	-5.04349e-05
8	3	-0.0201636	0.000681295
8	4	0.0406101	-0.00160081
8	5	-0.0618906	0.00217222
8	6	0.0760699	-0.00214723
8	7	-0.0790203	0.00181761
8	8	0.0719904	-0.00151582
8	9	-0.0590044	0.00135365
8	10	0.043827	-0.00122586
8	11	-0.0290588	0.000994888
8	12	0.0166523	-0.000702616
8	13	-0.00790093	0.00044975
8	14	0.00289714	-0.000238186
8	15	-0.000643966	7.02869e-05
8	16	-0.000114442	2.11026e-05
8	17	0.000217909	-4.54648e-05
8	18	-3.35166e-05	3.86937e-05
8	19	-0.000271715	-2.30319e-05
8	20	0.000546298	1.00472e-05
8	21	-0.000672324	-1.3013e-06
8	22	0.000644841	-6.24351e-06
8	23	-0.000537668	1.01105e-05
8	24	0.000409045	-6.52706e-06
8	25	-0.000283348	-1.1253e-06
9	1	-6.35471e-06	0.000182111
9	2	3.33475e-06	-0.00109855
9	3	-0.000126673	0.00328776
9	4	0.00047274	-0.0064515
9	5	-0.000749571	0.00920257
9	6	0.00071898	-0.0100993
9	7	-0.000497678	0.0088552
9	8	0.000256958	-0.00632499
9	9	-9.91908e-05	0.0036572
9	10	6.55757e-05	-0.00160966
9	11	-9.10612e-05	0.000409033
9	12	0.000111092	5.00509e-05
9	13	-0.000122014	-5.31755e-05
9	14	0.000120752	-4.71776e-05
9	15	-9.87188e-05	5.61752e-05
9	16	7.67016e-05	-1.20144e-05
9	17	-7.27977e-05	-2.04986e-06
9	18	6.78368e-05	-6.56583e-06
9	19	-4.49538e-05	-1.29135e-06
9	20	1.80096e-05	2.66512e-05
9	21	-5.06144e-06	-4.61509e-05
9	22	6.26507e-06	4.56522e-05
9	23	-8.3015e-06	-3.07985e-05
9	24	3.80676e-06	1.57849e-05
9	25	2.33266e-06	-8.97587e-06
10	1	-0.000121743	5.68197e-05
10	2	0.00075323	-0.000165047
10	3	-0.00258813	0.000323838
10	4	0.0060487	-0.000544422
10	5	-0.0104928	0.000648994
10	6	0.0145078	-0.000455656
10	7	-0.0167868	5.54e-05
10	8	0.0167397	0.000305356
10	9	-0.0146661	-0.00041901
10	10	0.011362	0.000249024
10	11	-0.0076809	1.02554e-05
10	12	0.00438115	-0.000156341
10	13	-0.0019885	0.00016858
10	14	0.000615501	-0.000105762
10	15	-2.51892e-05	1.88222e-05
10	16	-0.000102096	3.40085e-05
10	17	-4.02234e-06	-2.59358e-05
10	18	0.000200855	-1.11456e-05
10	19	-0.000380113	3.44293e-05
10	20	0.000475305	-2.75847e-05
10	21	-0.000479049	2.68737e-06
10	22	0.000421811	1.59578e-05
10	23	-0.00033528	-1.67739e-05
10	24	0.00023907	6.25415e-06
10	25	-0.000153725	2.93711e-06
11	1	-1.84916e-05	3.77088e-05
11	2	5.1296e-05	-0.000168514
11	3	-5.35951e-05	0.000452832
11	4	3.28322e-05	-0.000982369
11	5	-5.84407e-05	0.00172513
11	6	0.000175343	-0.00238644
11	7	-0.000301625	0.00256529
11	8	0.000314735	-0.00213537
11	9	-0.000219591	0.00140548
11	10	7.98553e-05	-0.000744946
11	11	7.19283e-05	0.000259831
11	12	-0.000178305	5.50123e-05
11	13	0.000172772	-0.000189836
11	14	-8.73398e-05	0.000173524
11	15	2.2524e-05	-7.83108e-05
11	16	-1.80888e-05	-7.64451e-06
11	17	3.57333e-05	3.90878e-05
11	18	-3.09146e-05	-4.32472e-05
11	19	2.1741e-06	4.73978e-05
11	20	1.90413e-05	-4.38264e-05
11	21	-1.62297e-05	2.74986e-05
11	22	3.82211e-06	-7.68099e-06
11	23	2.74417e-06	-6.07253e-06
11	24	-5.03277e-06	1.0682e-05
11	25	8.05975e-06	-9.32229e-06
12	1	-2.73352e-06	4.12576e-05
12	2	7.58047e-06	-0.000112973
12	3	-5.04693e-05	9.23995e-05
12	4	0.000334148	4.21984e-05
12	5	-0.00109707	-0.000105036
12	6	0.00214454	1.35249e-05
12	7	-0.00296442	5.27273e-05
12	8	0.00324692	3.03801e-05
12	9	-0.00301903	-0.000164833
12	10	0.00245548	0.000210615
12	11	-0.0017363	-0.000160816
12	12	0.00103722	0.000109855
12	13	-0.000492501	-8.36916e-05
12	14	0.000136355	4.39263e-05
12	15	2.95899e-05	-4.24826e-06
12	16	-1.09861e-07	1.37353e-06
12	17	-0.000166073	-2.57884e-05
12	18	0.000345156	3.96648e-05
12	19	-0.000438411	-2.79317e-05
12	20	0.00043064	7.10646e-06
12	21	-0.000365424	5.71229e-06
12	22	0.000284114	-7.63675e-06
12	23	-0.000204186	4.51197e-06
12	24	0.000137164	-2.88783e-06
12	25	-9.22834e-05	2.67912e-06
13	1	1.52195e-05	1.39922e-05
13	2	-6.11604e-05	-3.85878e-05
13	3	8.70899e-05	5.42782e-05
13	4	-4.31285e-05	-8.12037e-05
13	5	-4.62983e-05	0.000206501
13	6	0.0001185	-0.000454537
13	7	-0.000127799	0.000672915
13	8	0.000105436	-0.000674202
13	9	-0.000126	0.000463565
13	10	0.000167551	-0.000212095
13	11	-0.00013202	6.5243e-05
13	12	1.18047e-05	-3.0483e-05
13	13	9.23956e-05	2.35203e-05
13	14	-0.000108879	1.32575e-05
13	15	6.60593e-05	-5.66757e-05
13	16	-3.488e-05	6.73568e-05
13	17	3.96081e-05	-5.66349e-05
13	18	-5.25028e-05	5.1121e-05
13	19	4.72068e-05	-4.70179e-05
13	20	-2.64137e-05	3.37209e-05
13	21	6.35017e-06	-1.40932e-05
13	22	4.34065e-06	-3.01751e-06
13	23	-7.74345e-06	1.101e-05
13	24	7.30971e-06	-9.22258e-06
13	25	-4.91764e-06	2.72151e-06
14	1	-6.60876e-06	5.29082e-06
14	2	4.86575e-06	-3.69142e-05
14	3	4.45371e-05	7.86386e-05
14	4	-9.61615e-05	-7.69347e-05
14	5	1.04771e-05	4.96591e-05
14	6	0.000295475	-5.03093e-05
14	7	-0.000707111	5.51148e-05
14	8	0.000986495	1.66685e-05
14	9	-0.00100773	-0.000161731
14	10	0.0008268	0.000247277
14	11	-0.000548449	-0.000183876
14	12	0.000264872	5.72897e-05
14	13	-6.71716e-05	4.93317e-06
14	14	1.15351e-06	1.72163e-06
14	15	-4.65953e-05	-8.64592e-06
14	16	0.0001509	-2.36822e-06
14	17	-0.000254215	9.95436e-06
14	18	0.000311436	-7.72959e-06
14	19	-0.000312134	-6.12154e-07
14	20	0.000275075	1.09523e-05
14	21	-0.000221276	-1.65197e-05
14	22	0.000162247	1.56309e-05
14	23	-0.000109987	-1.21389e-05
14	24	7.55628e-05	7.82701e-06
14	25	-5.24913e-05	-2.78566e-06
15	1	6.73855e-06	1.39202e-05
15	2	-2.56968e-05	-3.33288e-05
15	3	7.72204e-05	2.66829e-05
15	4	-0.000140905	3.97999e-05
15	5	0.000151788	-0.000151813
15	6	-0.000113433	0.000215801
15	7	0.000110896	-0.000155795
15	8	-0.000179385	-9.10809e-06
15	9	0.00021606	0.000163169
15	10	-0.000134138	-0.00019163
15	11	6.9907e-06	0.000119328
15	12	4.46271e-05	-5.30596e-05
15	13	-2.9984e-06	3.92959e-05
15	14	-5.37849e-05	-4.96774e-05
15	15	6.91184e-05	4.97249e-05
15	16	-5.57834e-05	-3.952e-05
15	17	4e-05	3.17953e-05
15	18	-2.57029e-05	-2.54338e-05
15	19	1.1657e-05	1.66409e-05
15	20	-1.78562e-06	-7.98856e-06
15	21	-1.37743e-06	2.43303e-06
15	22	2.7786e-07	-5.71351e-07
15	23	1.39497e-06	2.1845e-06
15	24	-8.97475e-07	-5.50708e-06
15	25	-1.6938e-06	7.05457e-06
16	1	3.79761e-06	2.98049e-06
16	2	8.49846e-06	2.79368e-06
16	3	-3.93677e-05	-3.03861e-05
16	4	6.42998e-05	3.03519e-05
16	5	-8.31365e-05	3.46235e-05
16	6	0.000128076	-8.91127e-05
16	7	-0.000199384	7.00689e-05
16	8	0.000244657	-1.81416e-05
16	9	-0.000222738	-2.47754e-05
16	10	0.000148259	6.23102e-05
16	11	-5.94499e-05	-8.69873e-05
16	12	-1.28604e-05	8.0778e-05
16	13	3.93931e-05	-5.84425e-05
16	14	-6.22672e-06	4.05781e-05
16	15	-7.47024e-05	-2.56583e-05
16	16	0.000171669	1.15745e-05
16	17	-0.000242874	-1.85767e-06
16	18	0.000261573	-5.36988e-06
16	19	-0.00023305	9.15161e-06
16	20	0.000182108	-6.02985e-06
16	21	-0.000130886	1.39482e-06
16	22	9.17199e-05	-1.12527e-06
16	23	-6.81357e-05	2.35803e-06
16	24	5.2781e-05	-1.62485e-06
16	25	-3.19102e-05	-8.06847e-08
17	1	-5.69251e-06	-5.30972e-06
17	2	6.70162e-06	2.13726e-05
17	3	1.23435e-05	-3.54098e-05
17	4	-5.72878e-05	3.93649e-05
17	5	6.82933e-05	-7.0586e-05
17	6	6.7156e-06	0.000144113
17	7	-8.99352e-05	-0.000215314
17	8	8.99897e-05	0.000226941
17	9	-2.35511e-05	-0.000162226
17	10	-2.27506e-05	6.56571e-05
17	11	1.16688e-05	-2.11813e-06
17	12	8.60159e-06	-9.80425e-06
17	13	-5.41989e-07	-3.45827e-06
17	14	-1.6518e-05	1.00819e-05
17	15	1.61661e-05	6.3358e-07
17	16	-6.92557e-06	-1.94148e-05
17	17	5.68194e-06	3.34733e-05
17	18	-8.54335e-06	-3.70351e-05
17	19	6.42291e-06	3.22649e-05
17	20	2.59277e-07	-2.54058e-05
17	21	-6.73423e-06	1.88471e-05
17	22	9.09481e-06	-1.17303e-05
17	23	-7.27015e-06	5.21946e-06
17	24	4.73523e-06	-2.06709e-06
17	25	-3.81584e-06	1.15348e-06
18	1	-9.73138e-07	1.2686e-06
18	2	2.59348e-06	-2.28544e-05
18	3	-1.77189e-05	5.24445e-05
18	4	3.78639e-05	-6.2194e-05
18	5	-4.28304e-05	5.45011e-05
18	6	5.11183e-05	-3.24682e-05
18	7	-8.58936e-05	9.30103e-06
18	8	0.000110859	-1.15135e-05
18	9	-8.8707e-05	4.22455e-05
18	10	3.00526e-05	-6.57674e-05
18	11	2.78408e-05	5.46548e-05
18	12	-3.89627e-05	-2.34785e-05
18	13	-1.02391e-05	-5.83014e-06
18	14	8.25842e-05	2.36874e-05
18	15	-0.000140226	-3.11687e-05
18	16	0.000169656	3.5883e-05
18	17	-0.000171021	-3.83368e-05
18	18	0.000153968	3.02831e-05
18	19	-0.000129465	-1.29095e-05
18	20	0.000101753	-8.96372e-07
18	21	-7.49598e-05	5.17085e-06
18	22	5.43278e-05	-4.0511e-06
18	23	-3.72244e-05	1.72577e-06
18	24	1.54635e-05	4.86631e-08
18	25	8.59299e-06	-5.57631e-07
19	1	-3.70322e-06	-6.28468e-06
19	2	1.41131e-05	1.54795e-05
19	3	-2.31906e-05	-5.8119e-06
19	4	2.07416e-05	-2.65107e-05
19	5	-1.49242e-05	7.01285e-05
19	6	2.62358e-05	-8.38983e-05
19	7	-4.91342e-05	3.08989e-05
19	8	5.87968e-05	4.86316e-05
19	9	-4.63985e-05	-9.18932e-05
19	10	3.82389e-05	8.83787e-05
19	11	-5.47075e-05	-6.34664e-05
19	12	6.67437e-05	3.60434e-05
19	13	-4.95625e-05	-8.14886e-06
19	14	1.74433e-05	-1.58457e-05
19	15	5.37787e-06	2.89089e-05
19	16	-8.71143e-06	-3.04891e-05
19	17	2.30105e-06	2.34636e-05
19	18	4.93084e-07	-1.19197e-05
19	19	2.07231e-06	1.46294e-06
19	20	-6.12946e-06	3.73386e-06
19	21	7.66785e-06	-3.46829e-06
19	22	-6.19285e-06	1.41169e-06
19	23	4.68387e-06	-3.46502e-07
19	24	-4.20603e-06	1.44197e-07
19	25	3.2335e-06	2.3401e-07
20	1	-2.44184e-06	1.89153e-06
20	2	1.37737e-05	-3.62429e-06
20	3	-3.23061e-05	9.39765e-06
20	4	5.99572e-05	-2.20535e-05
20	5	-9.90946e-05	1.63208e-05
20	6	0.000123441	1.57538e-05
20	7	-0.000105355	-4.36203e-05
20	8	6.32083e-05	5.54465e-05
20	9	-2.38777e-05	-4.97487e-05
20	10	-9.06258e-06	2.15319e-05
20	11	3.46293e-05	7.29359e-06
20	12	-3.74561e-05	-9.94551e-06
20	13	6.52261e-06	-8.17487e-06
20	14	4.21005e-05	2.04242e-05
20	15	-7.65933e-05	-1.08775e-05
20	16	8.35997e-05	-7.72014e-06
20	17	-7.48224e-05	1.38067e-05
20	18	6.3682e-05	-6.23136e-06
20	19	-5.29395e-05	-7.57855e-07
20	20	4.35439e-05	1.35311e-06
20	21	-3.85517e-05	-6.32436e-07
20	22	3.51402e-05	1.53367e-06
20	23	-2.44695e-05	-2.2072e-06
20	24	5.44051e-06	1.82593e-06
20	25	9.23258e-06	-1.19396e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode29_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0356769	0
0	2	0.0139473	0
0	3	0.023806	0
0	4	-0.0307463	0
0	5	0.00174935	0
0	6	0.0302587	0
0	7	-0.0353007	0
0	8	0.0128381	0
0	9	0.0168291	0
0	10	-0.0359592	0
0	11	0.0403847	0
0	12	-0.0347638	0
0	13	0.0251576	0
0	14	-0.015783	0
0	15	0.00861495	0
0	16	-0.00405221	0
0	17	0.00162117	0
0	18	-0.000503502	0
0	19	3.06034e-05	0
0	20	0.00013094	0
0	21	-0.000132256	0
0	22	7.04157e-05	0
0	23	-4.83544e-06	0
0	24	-3.15734e-05	0
0	25	3.22994e-05	0
1	1	0.00020741	0.0607032
1	2	-0.000707631	-0.286213
1	3	0.00134241	0.453379
1	4	-0.00124848	-0.245903
1	5	-0.000147801	-0.212073
1	6	0.00182406	0.478425
1	7	-0.0023403	-0.334088
1	8	0.00170564	-0.0447858
1	9	-0.000833885	0.366011
1	10	0.000136033	-0.491101
1	11	0.000535216	0.45361
1	12	-0.00120224	-0.344242
1	13	0.0015893	0.228494
1	14	-0.00153947	-0.134237
1	15	0.00117568	0.0681958
1	16	-0.000654978	-0.0283361
1	17	0.00017962	0.00847089
1	18	3.05469e-05	-0.000949709
1	19	4.30915e-06	-0.000741464
1	20	-8.57049e-05	0.000539857
1	21	0.00010338	-4.72576e-05
1	22	-7.3568e-05	-0.000343565
1	23	3.16715e-05	0.000579001
1	24	2.61915e-06	-0.000666904
1	25	-1.62708e-05	0.000643013
2	1	0.0170769	-0.00121724
2	2	-0.0302385	0.00181929
2	3	0.0190039	-0.000745667
2	4	0.0102272	-0.00101552
2	5	-0.0304908	0.00179011
2	6	0.0253881	-0.000896161
2	7	-0.00274184	-0.000640309
2	8	-0.0193693	0.00113497
2	9	0.0303232	-0.000235451
2	10	-0.0303671	-0.000965903
2	11	0.0245268	0.0016042
2	12	-0.0172908	-0.0015689
2	13	0.0110041	0.00101843
2	14	-0.00632888	-0.00035211
2	15	0.00312397	-3.437e-05
2	16	-0.00111896	0.00011769
2	17	0.000124702	-6.82668e-05
2	18	0.00015118	1.44151e-05
2	19	-0.000131101	-5.82997e-06
2	20	0.000108013	3.06883e-05
2	21	-0.000125193	-6.18941e-05
2	22	0.000118236	7.83782e-05
2	23	-6.73526e-05	-6.45671e-05
2	24	7.47101e-06	3.02955e-05
2	25	2.71739e-05	-4.93175e-06
3	1	0.00323119	-0.0369391
3	2	-0.006835	0.0656599
3	3	0.00539492	-0.0459988
3	4	0.00131207	0.0197261
3	5	-0.0069332	-0.030469
3	6	0.00628534	0.0331348
3	7	-0.000464269	0.0365873
3	8	-0.00596017	-0.16156
3	9	0.009511	0.263315
3	10	-0.00931317	-0.287813
3	11	0.00657182	0.241648
3	12	-0.0033704	-0.165017
3	13	0.00119625	0.093959
3	14	-0.00025719	-0.0447109
3	15	2.70468e-05	0.0173692
3	16	-1.73476e-05	-0.0051038
3	17	2.331e-05	0.000774298
3	18	-1.98864e-05	0.000362251
3	19	9.89413e-06	-0.000538935
3	20	1.3545e-05	0.000431084
3	21	-2.97354e-05	-0.000139309
3	22	1.90206e-05	-0.000249795
3	23	4.02013e-06	0.000568778
3	24	-1.99629e-05	-0.00069181
3	25	2.35268e-05	0.000618954
4	1	-0.00312976	0.000996289
4	2	0.0113143	-0.00284453
4	3	-0.0208693	0.00418287
4	4	0.0235026	-0.00383935
4	5	-0.0144911	0.00177784
4	6	-0.00238579	0.00120866
4	7	0.0181934	-0.00395893
4	8	-0.0261317	0.00549347
4	9	0.0255755	-0.00560134
4	10	-0.020182	0.00481591
4	11	0.0136995	-0.00373954
4	12	-0.00816346	0.00264267
4	13	0.00427616	-0.0016774
4	14	-0.00196926	0.00097067
4	15	0.000779152	-0.000516298
4	16	-0.000189295	0.000231503
4	17	-9.87717e-05	-5.54759e-05
4	18	0.000196205	-2.62616e-05
4	19	-0.000167385	1.85841e-05
4	20	7.32514e-05	2.51047e-05
4	21	1.04667e-05	-4.72492e-05
4	22	-3.74123e-05	4.34089e-05
4	23	2.84164e-05	-3.32395e-05
4	24	-2.15168e-05	2.2343e-05
4	25	2.40798e-05	-9.96787e-06
5	1	0.000626493	0.0737656
5	2	-0.00226361	-0.257281
5	3	0.00383064	0.43869
5	4	-0.00311481	-0.419255
5	5	-0.000215837	0.132404
5	6	0.00364879	0.273189
5	7	-0.00484386	-0.57449
5	8	0.00386613	0.655534
5	9	-0.00217689	-0.551479
5	10	0.000829855	0.369742
5	11	-5.19838e-05	-0.201677
5	12	-0.000231508	0.0880804
5	13	0.000223587	-0.0287555
5	14	-0.000230182	0.005461
5	15	0.000356009	0.000459199
5	16	-0.000447908	-0.00067995
5	17	0.000369852	0.000128935
5	18	-0.000183588	2.49013e-06
5	19	3.68573e-05	0.000168754
5	20	2.14392e-05	-0.000320617
5	21	-3.04294e-05	0.000300668
5	22	2.37998e-05	-0.000180541
5	23	-1.58232e-05	9.78118e-05
5	24	1.39165e-05	-9.41675e-05
5	25	-1.42652e-05	0.000117412
6	1	0.000377312	-0.000643456
6	2	-0.00183177	0.00256602
6	3	0.00453475	-0.00532865
6	4	-0.00786146	0.00746908
6	5	0.0110765	-0.00803055
6	6	-0.0135946	0.00722046
6	7	0.0147932	-0.00572924
6	8	-0.0141475	0.00406807
6	9	0.0117253	-0.00249383
6	10	-0.00841869	0.00124237
6	11	0.00532694	-0.000484584
6	12	-0.00296018	0.000145339
6	13	0.00134886	-4.14617e-05
6	14	-0.000444861	5.35478e-05
6	15	9.90135e-05	-8.6203e-05
6	16	-2.8223e-05	7.76178e-05
6	17	1.42555e-06	-4.29928e-05
6	18	2.46158e-05	1.28272e-05
6	19	-1.68081e-05	-6.83256e-06
6	20	-1.35753e-05	2.64678e-05
6	21	3.70006e-05	-3.82251e-05
6	22	-4.17313e-05	2.27936e-05
6	23	3.28919e-05	-2.8799e-06
6	24	-2.56769e-05	-1.09848e-06
6	25	2.57712e-05	-3.24736e-06
7	1	7.33723e-05	0.0255862
7	2	-0.000541509	-0.119679
7	3	0.00153632	0.287043
7	4	-0.00266899	-0.455039
7	5	0.00339559	0.526332
7	6	-0.00341353	-0.462516
7	7	0.00272576	0.3074
7	8	-0.00171796	-0.141093
7	9	0.000943751	0.0229194
7	10	-0.000636813	0.0314979
7	11	0.000635799	-0.0389804
7	12	-0.000637233	0.0258447
7	13	0.000459839	-0.0113066
7	14	-0.00016735	0.00283811
7	15	-4.75886e-05	8.35088e-05
7	16	7.63212e-05	-0.000345465
7	17	1.74209e-05	-1.37073e-05
7	18	-0.000101478	0.000219187
7	19	0.000109818	-0.000129299
7	20	-6.49861e-05	-0.000156949
7	21	2.10106e-05	0.000430516
7	22	-3.90873e-06	-0.000524901
7	23	1.35084e-06	0.000438358
7	24	2.90359e-06	-0.000285283
7	25	-8.05058e-06	0.000157969
8	1	3.44769e-05	-0.00012831
8	2	-0.000214909	0.000728293
8	3	0.000929754	-0.0019113
8	4	-0.00234604	0.00323668
8	5	0.00384159	-0.0041727
8	6	-0.004701	0.00447162
8	7	0.00489376	-0.00420669
8	8	-0.0046201	0.00363345
8	9	0.00385727	-0.00290167
8	10	-0.00268606	0.00206254
8	11	0.00150146	-0.0012464
8	12	-0.000680408	0.000607287
8	13	0.00026084	-0.000189038
8	14	-6.11247e-05	-2.29701e-05
8	15	-3.53483e-05	5.53851e-05
8	16	5.08122e-05	-1.75381e-06
8	17	-2.04325e-05	-3.19618e-05
8	18	-1.87444e-05	2.29682e-05
8	19	5.69191e-05	-1.57817e-06
8	20	-7.92589e-05	-7.04569e-06
8	21	7.35661e-05	3.12258e-06
8	22	-5.06522e-05	1.53335e-06
8	23	2.81678e-05	-3.79876e-06
8	24	-1.39769e-05	7.38629e-06
8	25	8.83665e-06	-1.08407e-05
9	1	-0.000101037	0.0027955
9	2	0.000368184	-0.0162251
9	3	-0.000606534	0.0479814
9	4	0.000457033	-0.0945545
9	5	0.000241018	0.138714
9	6	-0.00120788	-0.159981
9	7	0.00188064	0.148382
9	8	-0.00190979	-0.110499
9	9	0.00144004	0.0641968
9	10	-0.000858486	-0.0267017
9	11	0.000381241	0.00548892
9	12	-4.11923e-05	0.00196484
9	13	-0.000142991	-0.00230859
9	14	0.000192581	0.000906847
9	15	-0.000175842	-6.04732e-05
9	16	0.000145348	-5.88422e-05
9	17	-0.000108445	-0.000123627
9	18	5.2225e-05	0.000362838
9	19	6.68146e-06	-0.000566065
9	20	-3.36135e-05	0.000641282
9	21	2.70237e-05	-0.000545017
9	22	-1.50318e-05	0.000343367
9	23	1.25251e-05	-0.000152534
9	24	-1.4014e-05	4.0099e-05
9	25	1.30732e-05	-1.30569e-06
10	1	-3.93197e-05	-2.15905e-05
10	2	0.000197571	9.52924e-05
10	3	-0.000418692	-0.000245045
10	4	0.000450231	0.000490404
10	5	-0.000186216	-0.000725796
10	6	-0.000155494	0.000807733
10	7	0.000440139	-0.000787167
10	8	-0.000724435	0.000775835
10	9	0.000888797	-0.000727813
10	10	-0.000762843	0.00053647
10	11	0.000458502	-0.000254792
10	12	-0.000223435	3.75672e-05
10	13	0.000146981	4.89066e-05
10	14	-0.000128655	-4.64265e-05
10	15	7.57632e-05	1.53771e-05
10	16	-1.15607e-05	1.45953e-05
10	17	-1.52495e-05	-3.36445e-05
10	18	9.64101e-06	3.96423e-05
10	19	-4.52477e-07	-3.59699e-05
10	20	-2.12314e-06	2.24457e-05
10	21	4.64291e-06	-3.21179e-06
10	22	-1.129e-05	-1.02993e-05
10	23	1.82092e-05	1.13163e-05
10	24	-1.85786e-05	-5.79045e-06
10	25	1.17587e-05	1.70906e-06
11	1	1.40856e-05	1.69642e-05
11	2	2.50538e-05	-0.000379941
11	3	-0.000234129	0.00240105
11	4	0.000510477	-0.00818977
11	5	-0.000555079	0.0184343
11	6	0.000272985	-0.0301223
11	7	0.000124311	0.0374246
11	8	-0.000362565	-0.0359735
11	9	0.000386075	0.0267058
11	10	-0.000346003	-0.014954
11	11	0.000309613	0.0058573
11	12	-0.00022047	-0.00119041
11	13	9.77135e-05	-0.000175631
11	14	-3.49933e-05	0.000155
11	15	5.10943e-05	4.08679e-05
11	16	-7.90973e-05	-0.000122687
11	17	7.32215e-05	0.000188204
11	18	-4.51861e-05	-0.000278942
11	19	2.19e-05	0.000328853
11	20	-1.16036e-05	-0.000284121
11	21	9.30118e-06	0.000178069
11	22	-1.0208e-05	-8.51827e-05
11	23	1.19015e-05	3.74636e-05
11	24	-1.24089e-05	-2.1636e-05
11	25	1.04278e-05	2.52966e-05
12	1	4.26366e-06	4.94585e-06
12	2	3.53874e-05	-1.11842e-05
12	3	-0.000190226	-1.53387e-05
12	4	0.000374597	0.000111275
12	5	-0.000437015	-0.000225247
12	6	0.000388933	0.000258775
12	7	-0.000314804	-0.000237761
12	8	0.000178736	0.000273901
12	9	4.92185e-05	-0.000397962
12	10	-0.00025456	0.000530681
12	11	0.000317895	-0.00056962
12	12	-0.000243816	0.000470801
12	13	0.000129921	-0.000280799
12	14	-5.79104e-05	0.000115631
12	15	2.91707e-05	-4.51306e-05
12	16	-1.57165e-05	3.35511e-05
12	17	7.21248e-06	-2.77117e-05
12	18	-4.99422e-06	1.68828e-05
12	19	8.90144e-06	-1.00182e-05
12	20	-1.46362e-05	8.60865e-06
12	21	1.45205e-05	-6.82518e-06
12	22	-6.68721e-06	3.48224e-06
12	23	-2.18017e-06	-3.01238e-06
12	24	4.29073e-06	5.25861e-06
12	25	-3.40836e-07	-5.73308e-06
13	1	1.00355e-05	-6.49624e-05
13	2	-2.47548e-05	0.00037419
13	3	3.17651e-05	-0.000958534
13	4	-4.01926e-05	0.00118453
13	5	8.05648e-05	6.82342e-05
13	6	-0.000133956	-0.00319876
13	7	9.05162e-05	0.00690146
13	8	0.000115792	-0.00891359
13	9	-0.000364433	0.00806011
13	10	0.000431873	-0.00527264
13	11	-0.000263294	0.00245075
13	12	3.5891e-05	-0.000741435
13	13	7.29717e-05	8.6266e-05
13	14	-4.9578e-05	0.000115372
13	15	-1.2516e-05	-0.000303105
13	16	4.58032e-05	0.000542316
13	17	-4.90453e-05	-0.000711793
13	18	3.57911e-05	0.000721618
13	19	-1.53785e-05	-0.00058779
13	20	-6.57475e-07	0.000397931
13	21	7.14857e-06	-0.00023131
13	22	-7.61465e-06	0.000116652
13	23	6.43096e-06	-5.07759e-05
13	24	-5.32615e-06	2.21909e-05
13	25	4.61982e-06	-1.70212e-05
14	1	-7.96664e-06	-3.38684e-06
14	2	9.51482e-06	-1.36828e-05
14	3	9.74279e-06	7.36634e-05
14	4	-1.90285e-05	-0.000136078
14	5	1.23755e-05	0.00014593
14	6	-1.63865e-05	-0.000152197
14	7	2.14201e-05	0.000210028
14	8	-5.6678e-06	-0.000247254
14	9	-2.30799e-05	0.000198778
14	10	4.07299e-05	-0.000104487
14	11	-2.20619e-05	1.78665e-05
14	12	-2.11367e-05	3.8973e-05
14	13	5.31317e-05	-5.94318e-05
14	14	-6.73907e-05	6.07467e-05
14	15	7.29828e-05	-5.79466e-05
14	16	-7.09199e-05	4.92264e-05
14	17	6.22075e-05	-3.22229e-05
14	18	-4.86999e-05	9.4106e-06
14	19	3.47274e-05	9.02386e-06
14	20	-2.56387e-05	-1.39043e-05
14	21	2.15471e-05	1.07973e-05
14	22	-1.82861e-05	-8.02119e-06
14	23	1.26061e-05	6.68062e-06
14	24	-5.87875e-06	-5.0968e-06
14	25	2.28069e-06	2.84719e-06
15	1	-1.31109e-05	-6.19219e-06
15	2	4.65745e-05	8.3384e-05
15	3	-6.09076e-05	-0.000296198
15	4	2.97024e-05	0.00055157
15	5	-3.07398e-06	-0.000537525
15	6	3.54293e-05	-2.28792e-05
15	7	-0.000131184	0.00099746
15	8	0.000234223	-0.00183864
15	9	-0.000281831	0.00202062
15	10	0.000247791	-0.00149939
15	11	-0.000138593	0.000726307
15	12	6.44256e-06	-0.000195575
15	13	7.40433e-05	5.51437e-05
15	14	-7.64483e-05	-0.00014298
15	15	4.60239e-05	0.000250375
15	16	-2.9772e-05	-0.000281431
15	17	2.2755e-05	0.000238201
15	18	-8.6531e-06	-0.000152354
15	19	-2.96712e-06	6.07301e-05
15	20	2.73084e-06	1.21557e-06
15	21	9.47005e-08	-2.0372e-05
15	22	1.83628e-06	1.11069e-05
15	23	-4.75583e-06	8.53532e-06
15	24	3.84668e-06	-3.15784e-05
15	25	1.09927e-07	4.94273e-05
16	1	-5.80826e-07	-3.55187e-06
16	2	1.16428e-05	8.13292e-06
16	3	-3.16223e-05	5.0644e-06
16	4	6.0991e-05	-2.44897e-05
16	5	-0.000113006	1.3192e-05
16	6	0.00013527	1.14626e-06
16	7	-6.88788e-05	2.59081e-05
16	8	-2.14581e-05	-4.49127e-05
16	9	4.4917e-05	-2.63596e-06
16	10	-8.8266e-07	6.33837e-05
16	11	-6.30824e-05	-7.3877e-05
16	12	9.08887e-05	5.08369e-05
16	13	-6.11599e-05	-2.13155e-05
16	14	1.56747e-05	-5.05506e-06
16	15	8.63255e-06	1.42231e-05
16	16	-1.58543e-05	-1.90815e-06
16	17	1.55877e-05	-1.71371e-05
16	18	-9.8975e-06	2.44047e-05
16	19	3.08506e-06	-1.73325e-05
16	20	3.66613e-07	7.24644e-06
16	21	9.20656e-07	-4.14095e-07
16	22	-5.23866e-06	-4.63041e-06
16	23	8.89513e-06	6.89268e-06
16	24	-8.37362e-06	-5.20653e-06
16	25	4.02726e-06	2.07178e-06
17	1	1.337e-06	1.44616e-06
17	2	-1.98312e-06	2.08511e-05
17	3	-2.21059e-05	-0.000110031
17	4	7.43427e-05	0.000214224
17	5	-0.000117954	-0.000214927
17	6	0.000136761	5.74038e-05
17	7	-0.000144428	0.000214756
17	8	0.000141421	-0.000468438
17	9	-0.000115152	0.000571552
17	10	8.1336e-05	-0.000506789
17	11	-6.81186e-05	0.000354753
17	12	7.08359e-05	-0.000193772
17	13	-6.31887e-05	5.03334e-05
17	14	3.75426e-05	7.01487e-05
17	15	-9.83896e-06	-0.000147103
17	16	-5.48789e-06	0.000163823
17	17	6.17865e-06	-0.00013469
17	18	3.41279e-06	9.33459e-05
17	19	-1.27233e-05	-6.23926e-05
17	20	1.46244e-05	4.14502e-05
17	21	-1.18161e-05	-2.4459e-05
17	22	8.8659e-06	1.2465e-05
17	23	-5.87856e-06	-5.81109e-06
17	24	2.8082e-06	2.4839e-06
17	25	-1.37083e-06	-4.04934e-06
18	1	-3.17367e-06	-8.31222e-06
18	2	6.30616e-06	3.51252e-05
18	3	-8.76885e-06	-5.76582e-05
18	4	3.33584e-05	7.59935e-05
18	5	-7.42845e-05	-0.00011472
18	6	9.20457e-05	0.000123451
18	7	-9.40756e-05	-5.45765e-05
18	8	0.000107916	-2.78348e-05
18	9	-0.000104817	4.25988e-05
18	10	5.93724e-05	-1.10664e-05
18	11	-1.70618e-05	-5.30237e-07
18	12	1.09454e-05	-1.03439e-05
18	13	-2.10754e-05	1.52234e-05
18	14	2.40206e-05	-1.40302e-05
18	15	-1.3262e-05	1.6893e-05
18	16	-3.06043e-06	-2.11515e-05
18	17	1.13572e-05	1.84483e-05
18	18	-9.75175e-06	-8.21747e-06
18	19	6.71958e-06	-1.87867e-06
18	20	-7.54501e-06	7.15257e-06
18	21	9.51215e-06	-7.71645e-06
18	22	-9.48382e-06	3.97953e-06
18	23	7.76477e-06	1.25006e-06
18	24	-5.01034e-06	-3.76784e-06
18	25	1.54569e-06	3.12133e-06
19	1	-3.70165e-06	-3.69061e-06
19	2	9.15453e-07	1.1338e-05
19	3	2.65627e-05	-3.00394e-05
19	4	-6.66026e-05	5.68254e-05
19	5	8.58119e-05	-7.73902e-05
19	6	-7.45567e-05	6.87388e-05
19	7	4.55737e-05	-2.85753e-05
19	8	-1.82221e-05	-3.4758e-06
19	9	7.54458e-06	1.57351e-05
19	10	-3.50905e-06	-4.75171e-05
19	11	-8.93788e-06	0.000127554
19	12	2.6521e-05	-0.000232219
19	13	-3.49252e-05	0.000300869
19	14	2.84584e-05	-0.00029949
19	15	-1.29464e-05	0.000245716
19	16	-2.94658e-06	-0.000171544
19	17	9.58341e-06	9.90586e-05
19	18	-5.25299e-06	-4.2039e-05
19	19	-5.34657e-07	8.08923e-06
19	20	1.90318e-07	2.46537e-06
19	21	3.6433e-06	1.93495e-06
19	22	-4.28379e-06	-1.18341e-05
19	23	1.35983e-06	2.14387e-05
19	24	3.32415e-07	-2.68842e-05
19	25	3.57034e-07	2.87895e-05
20	1	-1.2647e-06	2.01778e-06
20	2	9.16302e-06	-6.91264e-06
20	3	-2.1881e-05	7.29705e-06
20	4	4.33981e-05	1.71498e-05
20	5	-7.01595e-05	-5.57122e-05
20	6	8.0064e-05	5.67235e-05
20	7	-6.92603e-05	-2.58023e-05
20	8	6.29092e-05	1.76546e-05
20	9	-6.781e-05	-3.45016e-05
20	10	7.49387e-05	3.84227e-05
20	11	-7.81839e-05	-1.90763e-05
20	12	6.27606e-05	-4.29201e-07
20	13	-2.90477e-05	5.26911e-06
20	14	2.96771e-06	-4.82435e-06
20	15	6.37883e-06	8.68616e-06
20	16	-1.10621e-05	-1.39785e-05
20	17	1.42596e-05	1.39647e-05
20	18	-1.20683e-05	-7.42221e-06
20	19	7.3136e-06	6.81611e-07
20	20	-4.77603e-06	1.44783e-06
20	21	5.17918e-06	-6.87101e-07
20	22	-5.49215e-06	3.23407e-07
20	23	3.56536e-06	-5.76605e-07
20	24	-7.02401e-07	5.8079e-07
20	25	-8.84287e-07	-1.20065e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode2_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00530574	0
0	2	0.00977191	0
0	3	-0.0130025	0
0	4	0.0111912	0
0	5	-0.00303046	0
0	6	-0.00736137	0
0	7	0.0140997	0
0	8	-0.0149621	0
0	9	0.0118765	0
0	10	-0.0077285	0
0	11	0.0042133	0
0	12	-0.00188633	0
0	13	0.000741548	0
0	14	-0.000438462	0
0	15	0.000463976	0
0	16	-0.000429904	0
0	17	0.000280402	0
0	18	-0.000146521	0
0	19	8.95223e-05	0
0	20	-7.47289e-05	0
0	21	7.32057e-05	0
0	22	-6.85568e-05	0
0	23	5.01131e-05	0
0	24	-2.57212e-05	0
0	25	7.06935e-06	0
1	1	-0.00192434	0.119529
1	2	0.0107185	-0.725946
1	3	-0.0234059	1.74882
1	4	0.0303828	-2.60369
1	5	-0.0274875	2.83172
1	6	0.0188039	-2.46669
1	7	-0.0100509	1.83448
1	8	0.00427704	-1.22072
1	9	-0.00184993	0.746476
1	10	0.00141657	-0.419461
1	11	-0.00138539	0.21069
1	12	0.00109851	-0.0896218
1	13	-0.000595849	0.0291471
1	14	7.33035e-05	-0.0051676
1	15	0.000242981	-0.00107655
1	16	-0.000290351	0.00108807
1	17	0.000213211	-1.74643e-05
1	18	-0.000119307	-0.000673538
1	19	3.28988e-05	0.000899939
1	20	1.94487e-05	-0.000863593
1	21	-2.86165e-05	0.000734727
1	22	7.50738e-06	-0.000594201
1	23	1.94959e-05	0.00046838
1	24	-2.1216e-05	-0.000360911
1	25	-5.35307e-06	0.000262169
2	1	-0.00361611	0.00732953
2	2	0.00928626	-0.0184452
2	3	-0.0140428	0.0274414
2	4	0.0160669	-0.0307119
2	5	-0.0155577	0.0287573
2	6	0.013028	-0.0233035
2	7	-0.0092299	0.0159995
2	8	0.0055834	-0.00904791
2	9	-0.00305283	0.00430912
2	10	0.00159877	-0.00191693
2	11	-0.000838515	0.000794003
2	12	0.000491412	-0.00011615
2	13	-0.000392053	-0.000214705
2	14	0.000398583	0.00016076
2	15	-0.0003624	2.52868e-06
2	16	0.000233519	-2.99603e-06
2	17	-0.000102802	-0.000105774
2	18	3.71638e-05	0.000167916
2	19	-1.22506e-05	-0.000162705
2	20	8.90502e-06	0.000128364
2	21	-2.45104e-05	-8.2977e-05
2	22	3.86314e-05	3.48371e-05
2	23	-3.85498e-05	1.32446e-06
2	24	2.891e-05	-1.08463e-05
2	25	-1.49478e-05	1.00468e-07
3	1	-0.000579681	-0.0570595
3	2	0.00247497	0.111911
3	3	-0.00514291	-0.072393
3	4	0.00714633	-0.0557218
3	5	-0.00807844	0.178339
3	6	0.0082238	-0.232362
3	7	-0.00744544	0.22541
3	8	0.00553163	-0.18873
3	9	-0.00305434	0.141219
3	10	0.00100549	-0.0919437
3	11	0.000176538	0.0491637
3	12	-0.000547776	-0.0195019
3	13	0.000322857	0.00421117
3	14	5.51062e-05	0.00068316
3	15	-0.000196783	-0.000792817
3	16	8.27595e-05	-2.38759e-05
3	17	9.453e-05	0.000443238
3	18	-0.000185972	-0.000494185
3	19	0.000180626	0.000421448
3	20	-0.000143796	-0.000366329
3	21	0.000110829	0.000353983
3	22	-8.1469e-05	-0.000328453
3	23	6.09075e-05	0.000254819
3	24	-4.85485e-05	-0.000158724
3	25	3.44703e-05	7.82641e-05
4	1	0.000664069	0.00085933
4	2	-0.00235967	-0.00259334
4	3	0.00414909	0.00439698
4	4	-0.00435956	-0.00594508
4	5	0.00274956	0.00737319
4	6	-0.000833852	-0.00805075
4	7	5.14437e-05	0.00712663
4	8	-0.000398294	-0.00494034
4	9	0.000976872	0.00271528
4	10	-0.00117492	-0.00119563
4	11	0.000933618	0.00034368
4	12	-0.000478943	9.29976e-05
4	13	8.71101e-05	-0.000270729
4	14	9.92516e-05	0.000256596
4	15	-9.26839e-05	-0.000131327
4	16	-1.20371e-05	2.54249e-05
4	17	9.25456e-05	1.2864e-05
4	18	-8.30324e-05	-3.22902e-05
4	19	2.95565e-05	4.96825e-05
4	20	-3.20353e-06	-2.90796e-05
4	21	7.26796e-06	-2.00713e-05
4	22	-9.20696e-06	4.40342e-05
4	23	-3.38229e-06	-2.69304e-05
4	24	1.75407e-05	6.19264e-07
4	25	-2.14425e-05	8.97415e-06
5	1	2.29358e-05	-0.00117595
5	2	-2.32182e-05	0.00298378
5	3	6.24534e-05	-0.00253798
5	4	-0.000244103	-0.0010358
5	5	0.000341712	0.00498341
5	6	8.86439e-05	-0.00824814
5	7	-0.000855906	0.0127504
5	8	0.00121871	-0.0180333
5	9	-0.000903864	0.0200987
5	10	0.000277806	-0.0166051
5	11	0.000297941	0.00974487
5	12	-0.000691759	-0.00348832
5	13	0.000796538	4.93188e-05
5	14	-0.000606603	0.00073067
5	15	0.000277003	-0.000119516
5	16	1.31796e-05	-0.000680116
5	17	-0.000152935	0.00105844
5	18	0.000142896	-0.00100709
5	19	-7.56512e-05	0.000772337
5	20	3.12705e-05	-0.000548563
5	21	-1.87006e-05	0.000406275
5	22	1.52364e-05	-0.000321886
5	23	-1.21527e-05	0.000242899
5	24	1.0709e-05	-0.000152229
5	25	-8.24065e-06	6.96591e-05
6	1	6.0343e-05	-9.62497e-06
6	2	-0.000389904	0.00018658
6	3	0.000953303	-0.000467772
6	4	-0.00120427	0.000327458
6	5	0.00070684	0.000662721
6	6	0.000356055	-0.0020866
6	7	-0.00135343	0.00296858
6	8	0.00162053	-0.002836
6	9	-0.0010557	0.00201966
6	10	0.000186939	-0.00100227
6	11	0.000447012	0.000124227
6	12	-0.000659785	0.0003481
6	13	0.000568685	-0.000396683
6	14	-0.000396452	0.000260011
6	15	0.000271689	-0.000158973
6	16	-0.000192921	0.00014377
6	17	0.000139094	-0.000158968
6	18	-9.89191e-05	0.000142781
6	19	4.80234e-05	-8.44726e-05
6	20	2.15241e-06	2.49539e-05
6	21	-1.3055e-05	1.69249e-06
6	22	-1.079e-05	-1.67819e-06
6	23	2.95842e-05	-2.72666e-06
6	24	-2.59477e-05	1.9581e-06
6	25	1.34181e-05	-2.29579e-07
7	1	-5.628e-05	0.00115009
7	2	9.98496e-05	-0.00412087
7	3	-6.27908e-05	0.00677908
7	4	-3.17324e-05	-0.00594284
7	5	0.000330227	0.00170597
7	6	-0.000792101	0.00244757
7	7	0.000916355	-0.00345169
7	8	-0.000530112	0.00141241
7	9	8.30705e-05	0.0011582
7	10	6.33211e-05	-0.00210807
7	11	6.86126e-06	0.00138804
7	12	-8.02228e-05	-0.000249336
7	13	0.000115785	-0.000404345
7	14	-0.000153953	0.00046934
7	15	0.000168511	-0.000236014
7	16	-0.000131488	4.26159e-07
7	17	7.50778e-05	0.000122309
7	18	-3.18347e-05	-0.000158993
7	19	4.59633e-06	0.000158394
7	20	5.8608e-06	-0.000140364
7	21	5.19576e-07	0.000110727
7	22	-9.40274e-06	-7.76019e-05
7	23	8.32051e-06	5.09739e-05
7	24	-2.14294e-06	-3.46398e-05
7	25	2.51476e-08	2.35988e-05
8	1	0.000162159	-4.6138e-05
8	2	-0.000479288	0.000305654
8	3	0.000605775	-0.000772642
8	4	-0.000400005	0.00101304
8	5	0.00014643	-0.000687507
8	6	3.3398e-05	-3.75369e-05
8	7	-0.00027314	0.000759316
8	8	0.000475171	-0.0011807
8	9	-0.000456686	0.00121896
8	10	0.000325714	-0.000993537
8	11	-0.000229859	0.00072481
8	12	0.000157015	-0.000546484
8	13	-9.703e-05	0.00042561
8	14	5.94873e-05	-0.000303833
8	15	-3.93917e-05	0.000202269
8	16	3.67289e-05	-0.000153415
8	17	-3.48889e-05	0.000132291
8	18	8.82827e-06	-0.000105846
8	19	2.45799e-05	7.34626e-05
8	20	-2.64357e-05	-4.66273e-05
8	21	4.14528e-06	2.71639e-05
8	22	3.57889e-06	-8.19025e-06
8	23	8.07955e-06	-9.61187e-06
8	24	-1.54741e-05	1.59246e-05
8	25	1.09629e-05	-9.90415e-06
9	1	-7.7615e-05	0.000301778
9	2	0.000252467	-0.00127776
9	3	-0.000376231	0.00248929
9	4	0.000243614	-0.00261789
9	5	0.000237857	0.00111535
9	6	-0.000966567	0.000861672
9	7	0.0015942	-0.00177478
9	8	-0.00167932	0.00129476
9	9	0.00115742	-0.00024308
9	10	-0.000487543	-0.000483958
9	11	0.000134865	0.000613343
9	12	-0.000101904	-0.000402126
9	13	0.000120887	0.000225297
9	14	-7.68549e-05	-0.000267531
9	15	3.45141e-05	0.000444844
9	16	-2.26173e-05	-0.000574835
9	17	9.63253e-06	0.00057221
9	18	3.64169e-06	-0.000472631
9	19	-3.28374e-06	0.000352657
9	20	-4.24619e-06	-0.000260229
9	21	1.19855e-05	0.000192183
9	22	-1.55949e-05	-0.000125558
9	23	1.18609e-05	6.09934e-05
9	24	-5.43815e-06	-1.69607e-05
9	25	2.82882e-06	1.07344e-06
10	1	5.87855e-06	1.22548e-05
10	2	-4.74128e-05	-4.49964e-05
10	3	0.000123054	9.31043e-05
10	4	-0.000191636	-0.000117102
10	5	0.000294779	5.9923e-05
10	6	-0.000462646	0.000109929
10	7	0.000555911	-0.000280901
10	8	-0.000474324	0.000318806
10	9	0.000323941	-0.000265944
10	10	-0.00022196	0.000187681
10	11	0.000182491	-5.52638e-05
10	12	-0.000177184	-9.9641e-05
10	13	0.000159036	0.000164386
10	14	-0.000104723	-9.64936e-05
10	15	3.9583e-05	-2.69002e-05
10	16	9.82245e-06	0.000102655
10	17	-3.33871e-05	-0.000101906
10	18	3.3512e-05	7.04531e-05
10	19	-2.09342e-05	-4.66899e-05
10	20	6.85811e-06	2.72951e-05
10	21	2.06961e-06	-4.77579e-06
10	22	-6.40908e-06	-9.90513e-06
10	23	8.05995e-06	7.22982e-06
10	24	-5.9836e-06	5.71714e-06
10	25	1.61482e-06	-1.32363e-05
11	1	-1.41327e-05	5.46853e-05
11	2	6.51753e-05	-0.000242294
11	3	-0.000169163	0.000586519
11	4	0.000269785	-0.000866286
11	5	-0.000237717	0.000760058
11	6	-1.59796e-05	-0.000294983
11	7	0.00039085	-0.000147781
11	8	-0.000641148	0.000299224
11	9	0.00058529	-0.000237803
11	10	-0.000284101	0.000155642
11	11	-9.98669e-06	-0.00013211
11	12	0.000113052	0.000134147
11	13	-6.68828e-05	-0.000123114
11	14	1.22985e-05	9.01051e-05
11	15	3.54405e-06	-4.32532e-05
11	16	-1.13082e-05	7.30874e-06
11	17	2.14416e-05	1.53519e-05
11	18	-2.30066e-05	-4.07578e-05
11	19	1.21379e-05	5.76074e-05
11	20	2.69215e-06	-5.13653e-05
11	21	-1.04655e-05	3.39801e-05
11	22	8.41945e-06	-2.00129e-05
11	23	-2.6277e-06	9.33988e-06
11	24	-1.03827e-06	2.23898e-06
11	25	2.64225e-06	-1.54423e-05
12	1	2.00881e-05	9.0539e-06
12	2	-5.96949e-05	-2.76998e-05
12	3	6.99034e-05	5.35226e-05
12	4	-5.25561e-05	-0.00010942
12	5	7.42297e-05	0.000183848
12	6	-0.000179207	-0.000205132
12	7	0.000332166	0.00015801
12	8	-0.000441235	-0.000109975
12	9	0.000416488	6.60087e-05
12	10	-0.000244433	3.9167e-05
12	11	4.67426e-05	-0.00016067
12	12	3.96792e-05	0.000164625
12	13	-1.00453e-05	-5.40696e-05
12	14	-4.75154e-05	-3.92577e-05
12	15	7.75104e-05	5.10711e-05
12	16	-7.90058e-05	-3.29651e-05
12	17	5.83081e-05	4.19548e-05
12	18	-2.88114e-05	-6.27132e-05
12	19	1.10614e-05	5.82147e-05
12	20	-7.07633e-06	-3.17245e-05
12	21	6.76422e-06	9.22313e-06
12	22	-5.26847e-06	-1.36269e-06
12	23	2.64156e-06	2.44963e-06
12	24	-4.93993e-07	-5.11901e-06
12	25	5.53399e-07	5.5859e-06
13	1	1.08498e-05	5.03724e-06
13	2	3.73444e-06	-1.86953e-05
13	3	-7.62939e-05	1.74386e-05
13	4	0.000179956	-4.29749e-06
13	5	-0.000222273	1.94945e-06
13	6	0.000165431	7.92455e-06
13	7	-9.67104e-05	-2.82845e-05
13	8	8.12257e-05	3.64953e-05
13	9	-8.58971e-05	-5.17996e-05
13	10	7.34381e-05	9.16924e-05
13	11	-5.80394e-05	-0.000107381
13	12	5.28793e-05	6.46701e-05
13	13	-3.91231e-05	1.78889e-06
13	14	2.07002e-05	-5.05396e-05
13	15	-1.23175e-05	7.57693e-05
13	16	3.21875e-06	-8.16535e-05
13	17	6.0492e-06	7.60012e-05
13	18	-1.23859e-06	-7.44264e-05
13	19	-1.0658e-05	7.41931e-05
13	20	1.33094e-05	-5.71749e-05
13	21	-5.87145e-06	2.79053e-05
13	22	-3.48845e-06	-7.08716e-06
13	23	9.24614e-06	2.39111e-06
13	24	-9.64282e-06	-1.13353e-05
13	25	6.11423e-06	3.29682e-05
14	1	-1.02953e-06	-9.12437e-06
14	2	-1.93843e-05	3.26883e-05
14	3	5.9669e-05	-5.91707e-05
14	4	-7.68413e-05	5.9533e-05
14	5	6.46012e-05	-1.1134e-05
14	6	-5.40588e-05	-7.70023e-05
14	7	4.4435e-05	0.000138125
14	8	-5.19693e-05	-0.000105087
14	9	9.38794e-05	-2.66204e-06
14	10	-0.000119225	0.000120654
14	11	7.87841e-05	-0.000188949
14	12	2.16305e-06	0.000160126
14	13	-6.50877e-05	-6.09982e-05
14	14	8.28274e-05	-2.45439e-05
14	15	-6.87667e-05	5.22189e-05
14	16	4.30653e-05	-3.99538e-05
14	17	-2.29101e-05	2.32959e-05
14	18	1.29633e-05	-1.93383e-05
14	19	-4.24437e-06	1.91405e-05
14	20	-4.35537e-06	-1.32978e-05
14	21	6.42567e-06	5.36189e-06
14	22	-3.46774e-06	-2.14865e-08
14	23	3.03604e-07	-1.57272e-06
14	24	1.17361e-06	-1.00033e-06
14	25	-8.43151e-07	3.88075e-06
15	1	-1.35139e-05	-9.96314e-07
15	2	4.40947e-05	2.28682e-06
15	3	-8.95063e-05	-1.74165e-05
15	4	0.000162265	6.88802e-05
15	5	-0.000243702	-0.000122857
15	6	0.000267476	0.000122411
15	7	-0.000214263	-6.3062e-05
15	8	0.000150494	-1.32531e-05
15	9	-0.000123444	5.89929e-05
15	10	0.000104856	-7.10987e-05
15	11	-8.67411e-05	7.83769e-05
15	12	7.78951e-05	-7.79603e-05
15	13	-5.96222e-05	5.41478e-05
15	14	4.13574e-05	-2.75938e-05
15	15	-4.51512e-05	1.77658e-05
15	16	4.53988e-05	-1.31579e-05
15	17	-1.48824e-05	7.16313e-06
15	18	-1.90722e-05	-9.05965e-06
15	19	2.49308e-05	2.00487e-05
15	20	-1.18192e-05	-2.88247e-05
15	21	5.79314e-07	2.6933e-05
15	22	4.02326e-06	-1.4732e-05
15	23	-5.23912e-06	-2.62444e-06
15	24	3.6325e-06	1.67696e-05
15	25	-4.48321e-07	-1.93773e-05
16	1	-9.2707e-06	1.31469e-06
16	2	3.86198e-05	-8.13408e-06
16	3	-8.32118e-05	3.66702e-06
16	4	0.000128205	1.5109e-05
16	5	-0.000130601	-2.39623e-05
16	6	5.59301e-05	-9.60985e-06
16	7	4.79144e-05	9.47751e-05
16	8	-0.000107017	-0.000181337
16	9	0.000110304	0.000200051
16	10	-7.65129e-05	-0.000134092
16	11	3.03902e-05	4.49083e-05
16	12	-8.50075e-06	1.33686e-06
16	13	2.60442e-05	-8.17083e-06
16	14	-5.22465e-05	8.31192e-06
16	15	5.23159e-05	-6.06819e-06
16	16	-3.10425e-05	1.56416e-06
16	17	9.12017e-06	-2.85962e-06
16	18	4.8796e-06	8.13638e-06
16	19	-9.90299e-06	-1.24786e-05
16	20	8.2284e-06	1.58298e-05
16	21	-3.31003e-06	-1.62897e-05
16	22	-1.89267e-06	1.30821e-05
16	23	4.20772e-06	-8.86003e-06
16	24	-3.17121e-06	4.93157e-06
16	25	1.55829e-06	-8.81101e-07
17	1	-1.40577e-06	5.78545e-06
17	2	-1.47034e-05	-3.79777e-06
17	3	4.443e-05	-8.20531e-06
17	4	-4.8827e-05	4.65072e-06
17	5	2.89957e-06	7.67733e-06
17	6	6.5987e-05	1.2186e-06
17	7	-0.000105173	-1.24734e-05
17	8	0.000112652	-1.59922e-05
17	9	-0.000116623	7.65504e-05
17	10	0.000110608	-0.000126888
17	11	-9.48958e-05	0.000139947
17	12	7.71552e-05	-0.000108843
17	13	-3.90144e-05	4.34728e-05
17	14	-9.59775e-06	1.89692e-05
17	15	2.25498e-05	-3.79022e-05
17	16	-1.31119e-06	1.43078e-05
17	17	-7.42155e-06	1.29997e-05
17	18	-9.93257e-06	-1.97347e-05
17	19	2.60832e-05	1.39428e-05
17	20	-2.6413e-05	-8.83559e-06
17	21	1.98523e-05	5.37717e-06
17	22	-1.35583e-05	-4.02555e-06
17	23	6.96694e-06	1.21082e-05
17	24	-1.21823e-06	-3.10521e-05
17	25	-1.01997e-06	5.0036e-05
18	1	-2.60352e-06	9.32145e-07
18	2	1.36523e-05	2.24148e-06
18	3	-3.82904e-05	-2.18148e-05
18	4	8.00683e-05	3.41283e-05
18	5	-9.77652e-05	-7.60364e-06
18	6	3.65311e-05	-2.24512e-05
18	7	5.71469e-05	2.68333e-05
18	8	-9.0875e-05	-3.58494e-05
18	9	6.19104e-05	5.67629e-05
18	10	-3.19592e-05	-5.23191e-05
18	11	2.55362e-05	1.66225e-05
18	12	-1.95964e-05	1.80312e-05
18	13	4.74296e-06	-3.43058e-05
18	14	5.86402e-06	3.44817e-05
18	15	-6.87448e-06	-2.3666e-05
18	16	5.11965e-06	8.32277e-06
18	17	-5.27899e-06	5.36649e-06
18	18	5.70354e-06	-1.51907e-05
18	19	-4.5472e-06	1.92531e-05
18	20	4.75749e-06	-1.56965e-05
18	21	-7.23686e-06	8.26986e-06
18	22	8.00567e-06	-2.81148e-06
18	23	-6.15606e-06	-1.94694e-07
18	24	5.00643e-06	2.26253e-06
18	25	-4.65448e-06	-2.82335e-06
19	1	1.14247e-06	-7.58484e-07
19	2	-2.8423e-06	-2.89115e-07
19	3	5.34197e-06	5.27789e-06
19	4	-1.20012e-05	-1.95974e-05
19	5	1.98674e-05	2.93906e-05
19	6	-1.93158e-05	-1.57434e-05
19	7	1.71812e-05	-1.28101e-05
19	8	-2.29375e-05	4.12357e-05
19	9	3.36085e-05	-4.95374e-05
19	10	-3.79e-05	2.00259e-05
19	11	2.23584e-05	2.95179e-05
19	12	8.94511e-06	-5.35944e-05
19	13	-2.51487e-05	3.16075e-05
19	14	1.17629e-05	3.35346e-06
19	15	3.75594e-06	-1.41495e-05
19	16	1.7919e-06	3.17035e-06
19	17	-1.37419e-05	9.17619e-06
19	18	1.16708e-05	-1.24604e-05
19	19	8.82814e-07	1.11316e-05
19	20	-9.84248e-06	-9.70361e-06
19	21	1.04672e-05	3.83641e-06
19	22	-5.78497e-06	7.32655e-06
19	23	3.70067e-07	-1.44383e-05
19	24	2.47265e-06	1.12387e-05
19	25	-2.52605e-06	-3.10012e-06
20	1	-4.14675e-06	5.00842e-06
20	2	1.02949e-05	-1.60382e-05
20	3	-7.02292e-06	3.08438e-05
20	4	-4.86229e-06	-3.92438e-05
20	5	2.1586e-05	4.7009e-05
20	6	-6.27189e-05	-7.47617e-05
20	7	0.000112326	9.58877e-05
20	8	-0.000109495	-7.94391e-05
20	9	5.79781e-05	4.66484e-05
20	10	-2.75254e-05	-2.85214e-05
20	11	3.71713e-05	2.37483e-05
20	12	-5.08806e-05	-1.09835e-05
20	13	4.5611e-05	-1.34431e-05
20	14	-2.85794e-05	2.71241e-05
20	15	1.64056e-05	-2.12435e-05
20	16	-1.12229e-05	1.14782e-05
20	17	4.17775e-06	-8.5267e-06
20	18	4.24031e-06	7.31055e-06
20	19	-8.56694e-06	-2.85467e-06
20	20	8.34983e-06	-1.74831e-06
20	21	-6.37059e-06	3.02862e-06
20	22	4.37963e-06	-2.5103e-06
20	23	-2.93763e-06	2.16034e-06
20	24	1.49526e-06	-2.27329e-06
20	25	-5.62551e-08	2.09894e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode30_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00218486	0
0	2	0.00112289	0
0	3	0.00071952	0
0	4	-0.000712346	0
0	5	-0.000999274	0
0	6	0.00179241	0
0	7	-0.000200123	0
0	8	-0.00191552	0
0	9	0.00199689	0
0	10	-2.18786e-07	0
0	11	-0.00226003	0
0	12	0.00333994	0
0	13	-0.00309427	0
0	14	0.00225795	0
0	15	-0.00145283	0
0	16	0.000843219	0
0	17	-0.000446778	0
0	18	0.000252207	0
0	19	-0.000182201	0
0	20	0.000150438	0
0	21	-0.000107143	0
0	22	6.3128e-05	0
0	23	-5.13711e-05	0
0	24	6.10232e-05	0
0	25	-6.00533e-05	0
1	1	0.0360459	0.000617393
1	2	-0.160984	-0.00356468
1	3	0.225508	0.00586574
1	4	-0.074623	-0.00346636
1	5	-0.143055	-0.00183422
1	6	0.175291	0.00492435
1	7	-0.0234665	-0.00375463
1	8	-0.106829	0.00014669
1	9	0.0939012	0.00306994
1	10	0.00536	-0.00448942
1	11	-0.082022	0.00448067
1	12	0.0923568	-0.0037581
1	13	-0.060283	0.00263148
1	14	0.0244823	-0.00143774
1	15	-0.00405217	0.000581028
1	16	-0.0020442	-0.000155101
1	17	0.00167232	-2.91359e-06
1	18	-0.000346071	4.23279e-05
1	19	-0.000191852	-3.92821e-05
1	20	8.3398e-05	3.12261e-05
1	21	0.000144017	-2.62028e-05
1	22	-0.000161922	1.3687e-05
1	23	-3.78264e-05	5.85234e-06
1	24	0.000270212	-1.43319e-05
1	25	-0.000370735	5.15177e-06
2	1	-0.00257197	0.00293605
2	2	0.0044687	-0.0041827
2	3	-0.00258554	0.000712313
2	4	-0.00157078	0.00368234
2	5	0.00341916	-0.00366128
2	6	-0.00127186	-0.000230721
2	7	-0.00203564	0.003478
2	8	0.00318866	-0.00309945
2	9	-0.00172007	-0.000423461
2	10	-0.000642181	0.00427176
2	11	0.00215627	-0.00596668
2	12	-0.0024378	0.00528804
2	13	0.00214991	-0.00351116
2	14	-0.00176727	0.00177743
2	15	0.00128167	-0.000600524
2	16	-0.000758857	6.68046e-05
2	17	0.000390284	-1.28578e-05
2	18	-0.000203246	0.000134358
2	19	0.000103065	-0.000188786
2	20	-4.01721e-05	0.000137815
2	21	1.79873e-05	-6.43613e-05
2	22	-3.11059e-05	3.38195e-05
2	23	4.78589e-05	-3.83653e-05
2	24	-4.4958e-05	3.60141e-05
2	25	2.79025e-05	-1.62817e-05
3	1	0.152418	0.00123416
3	2	-0.340213	-0.00300118
3	3	0.304766	0.00247406
3	4	0.0149876	0.00123616
3	5	-0.350356	-0.00443438
3	6	0.39961	0.00342277
3	7	-0.136248	0.000835628
3	8	-0.219202	-0.00463015
3	9	0.444355	0.00593185
3	10	-0.47378	-0.00523683
3	11	0.373091	0.00380278
3	12	-0.237394	-0.0024832
3	13	0.126363	0.001543
3	14	-0.056715	-0.000924095
3	15	0.0211054	0.000547067
3	16	-0.00612683	-0.000319773
3	17	0.00111034	0.000153407
3	18	8.51665e-05	-4.40433e-05
3	19	-0.000209183	5.38651e-06
3	20	0.000133142	-1.28605e-05
3	21	3.06129e-05	2.40638e-05
3	22	-0.000278157	-1.46889e-05
3	23	0.000507663	-3.70194e-06
3	24	-0.000596025	1.05752e-05
3	25	0.000516737	-8.12188e-06
4	1	-0.00040178	0.00124451
4	2	0.000872318	-0.00325677
4	3	-0.000664013	0.00376773
4	4	-0.00019927	-0.00161844
4	5	0.000648764	-0.00136808
4	6	2.74316e-05	0.00249562
4	7	-0.0015155	-0.000989421
4	8	0.00307965	-0.0017166
4	9	-0.00394193	0.0035943
4	10	0.00367303	-0.00365626
4	11	-0.00267514	0.00246852
4	12	0.00173934	-0.00120746
4	13	-0.00111874	0.000454107
4	14	0.000583255	-0.000149947
4	15	-0.000116595	0.000152194
4	16	-0.000102905	-0.000290931
4	17	0.000109495	0.000327959
4	18	-7.19666e-05	-0.000188625
4	19	3.72428e-05	1.0345e-05
4	20	1.70981e-05	7.12448e-05
4	21	-5.85801e-05	-4.78083e-05
4	22	5.33357e-05	-6.39908e-06
4	23	-2.54618e-05	2.81715e-05
4	24	7.50196e-06	-1.68046e-05
4	25	-4.02448e-06	2.13543e-06
5	1	0.0130934	0.000270013
5	2	-0.0395298	-0.00099222
5	3	0.0620814	0.00176637
5	4	-0.0753137	-0.00200095
5	5	0.0997774	0.00190611
5	6	-0.150751	-0.00211435
5	7	0.213782	0.00267
5	8	-0.258757	-0.00302035
5	9	0.265306	0.00276051
5	10	-0.232597	-0.00205939
5	11	0.174828	0.00130935
5	12	-0.111772	-0.000704753
5	13	0.05959	0.000255085
5	14	-0.0254679	5.32384e-05
5	15	0.00797277	-0.000200598
5	16	-0.00128573	0.000212105
5	17	-0.000339214	-0.000151187
5	18	0.000358152	6.27945e-05
5	19	-0.000121127	3.81736e-06
5	20	-4.65065e-05	-2.04762e-05
5	21	0.000108429	1.39294e-05
5	22	-9.77423e-05	-1.31035e-05
5	23	7.76273e-05	1.54669e-05
5	24	-8.41002e-05	-1.11104e-05
5	25	0.00010128	7.63894e-07
6	1	-8.0927e-05	0.000576649
6	2	0.000253767	-0.00215864
6	3	-0.000181797	0.00399272
6	4	-0.000361652	-0.00441064
6	5	0.00118592	0.00270323
6	6	-0.00185689	-3.86472e-05
6	7	0.0018844	-0.0019381
6	8	-0.00116914	0.0025251
6	9	0.000211014	-0.00196934
6	10	0.000333447	0.00108933
6	11	-0.000273673	-0.000573096
6	12	2.74029e-06	0.000379357
6	13	0.000101162	-0.000222869
6	14	-8.56032e-05	0.000120885
6	15	0.000122717	-0.000140268
6	16	-0.000178666	0.000177641
6	17	0.000150213	-0.000139292
6	18	-7.3929e-05	6.02032e-05
6	19	3.33222e-05	-1.32415e-05
6	20	-2.20868e-05	8.17211e-06
6	21	8.12009e-06	-9.52322e-06
6	22	6.25784e-06	1.15236e-06
6	23	-1.45838e-05	5.82588e-06
6	24	1.56518e-05	-4.90295e-06
6	25	-6.04969e-06	2.64032e-06
7	1	-0.0244028	-0.000546072
7	2	0.122422	0.00243619
7	3	-0.317025	-0.00577351
7	4	0.547405	0.00935359
7	5	-0.701292	-0.0116385
7	6	0.708013	0.0119142
7	7	-0.58603	-0.0102856
7	8	0.407587	0.00742196
7	9	-0.239541	-0.00443889
7	10	0.115996	0.00221157
7	11	-0.0423173	-0.000910828
7	12	0.00799041	0.000352532
7	13	0.00266116	-0.000276134
7	14	-0.00312257	0.000350645
7	15	0.00133779	-0.000333226
7	16	-0.00023691	0.000218924
7	17	2.83148e-05	-0.000123895
7	18	-0.000181315	8.48487e-05
7	19	0.000346006	-5.53289e-05
7	20	-0.00044646	2.31455e-05
7	21	0.000493023	-6.17222e-06
7	22	-0.000483772	-6.85748e-07
7	23	0.000415572	7.57746e-06
7	24	-0.00030535	-1.177e-05
7	25	0.000189546	9.86429e-06
8	1	7.91071e-05	8.33397e-05
8	2	-7.52538e-05	-0.000430231
8	3	-0.000304109	0.00105502
8	4	0.000892823	-0.00161798
8	5	-0.00120583	0.00183449
8	6	0.00113234	-0.00174144
8	7	-0.000921799	0.00134919
8	8	0.000695028	-0.000743907
8	9	-0.000459253	0.000323814
8	10	0.000291422	-0.000289288
8	11	-0.000208785	0.000375731
8	12	0.000157362	-0.000300992
8	13	-0.000130772	8.235e-05
8	14	0.000134349	0.000103309
8	15	-0.000127965	-0.000152797
8	16	7.3462e-05	9.5833e-05
8	17	-6.6597e-06	-2.11923e-05
8	18	-1.94325e-05	-1.15535e-05
8	19	1.1037e-05	6.33084e-06
8	20	3.63526e-06	9.01652e-06
8	21	-9.77228e-06	-1.53946e-05
8	22	5.00502e-06	7.40961e-06
8	23	-5.4366e-07	3.8777e-06
8	24	4.96e-06	-6.5909e-06
8	25	-1.03268e-05	3.96332e-06
9	1	-0.00392818	-0.000114353
9	2	0.0232838	0.000662557
9	3	-0.0699132	-0.00185879
9	4	0.138954	0.00339695
9	5	-0.204951	-0.00464295
9	6	0.239621	0.00520427
9	7	-0.231845	-0.00503198
9	8	0.190572	0.00418095
9	9	-0.134215	-0.0029253
9	10	0.0800512	0.00172392
9	11	-0.0390182	-0.000842143
9	12	0.0143905	0.000289778
9	13	-0.00321192	-2.32508e-05
9	14	-0.00010496	-1.60413e-05
9	15	0.000292205	-4.11216e-05
9	16	6.64437e-05	6.23837e-05
9	17	-0.000103703	-3.18477e-05
9	18	-0.00014137	4.64451e-06
9	19	0.000385425	2.05054e-06
9	20	-0.000472803	-2.51984e-06
9	21	0.000424529	1.50863e-06
9	22	-0.000325753	1.25974e-06
9	23	0.000232933	-4.78017e-06
9	24	-0.000158721	8.27347e-06
9	25	0.000101784	-1.0485e-05
10	1	-2.95579e-05	-3.05285e-06
10	2	0.00013491	8.90094e-06
10	3	-0.000318202	-1.20183e-05
10	4	0.000491288	7.56247e-05
10	5	-0.000535478	-9.62542e-05
10	6	0.000416878	-0.000182059
10	7	-0.000252717	0.000599346
10	8	0.000177119	-0.000716276
10	9	-0.000157743	0.000472387
10	10	9.61341e-05	-0.000174789
10	11	-2.09469e-05	6.45146e-05
10	12	-1.35757e-06	-0.000107104
10	13	-1.80969e-05	0.000140884
10	14	4.51749e-05	-9.9298e-05
10	15	-6.13176e-05	2.68723e-05
10	16	5.668e-05	2.73519e-05
10	17	-3.84636e-05	-5.16706e-05
10	18	1.83882e-05	4.59082e-05
10	19	2.09941e-06	-1.74656e-05
10	20	-1.76108e-05	-6.91822e-06
10	21	1.7308e-05	6.15556e-06
10	22	-5.4174e-06	4.57996e-06
10	23	-3.8934e-06	-2.69332e-06
10	24	5.5804e-06	-5.79899e-06
10	25	-3.14159e-06	6.47135e-06
11	1	-0.00025197	-9.61121e-06
11	2	0.00193847	0.000114692
11	3	-0.0073402	-0.00041819
11	4	0.0182711	0.000875735
11	5	-0.0334735	-0.00127977
11	6	0.0480355	0.00151602
11	7	-0.0561253	-0.00155636
11	8	0.0544641	0.00132105
11	9	-0.0440235	-0.000870099
11	10	0.0292635	0.000455319
11	11	-0.0154851	-0.000244614
11	12	0.00605073	0.000176216
11	13	-0.00133563	-0.000112314
11	14	-0.00021217	3.91704e-05
11	15	0.000335241	-1.12184e-05
11	16	-9.42609e-05	1.00832e-05
11	17	-7.84883e-05	1.44108e-06
11	18	9.41032e-05	-9.16657e-06
11	19	-1.24382e-05	9.65218e-07
11	20	-8.01083e-05	5.59057e-06
11	21	0.000133947	-9.50586e-07
11	22	-0.000140792	-5.3814e-06
11	23	0.000117029	6.73072e-06
11	24	-8.45079e-05	-5.48554e-06
11	25	5.53868e-05	4.02408e-06
12	1	-4.47933e-06	6.95039e-06
12	2	1.19585e-07	-1.21467e-05
12	3	6.83464e-05	-5.35797e-06
12	4	-0.000153991	5.85943e-05
12	5	0.000143283	-0.000155926
12	6	-7.69753e-05	0.000214035
12	7	6.66592e-05	-0.000147325
12	8	-5.90726e-05	3.7402e-05
12	9	-3.28443e-05	-1.05946e-05
12	10	0.000134562	6.78189e-05
12	11	-0.000123404	-0.000113239
12	12	2.48596e-05	8.00483e-05
12	13	4.35486e-05	-3.14855e-06
12	14	-5.007e-05	-5.1569e-05
12	15	4.54226e-05	6.97097e-05
12	16	-4.87708e-05	-6.31955e-05
12	17	3.4431e-05	3.78665e-05
12	18	3.61796e-07	-1.46297e-05
12	19	-2.55363e-05	1.53195e-05
12	20	2.57341e-05	-2.81006e-05
12	21	-1.16713e-05	2.56766e-05
12	22	-2.24308e-06	-6.98766e-06
12	23	8.36286e-06	-5.96265e-06
12	24	-5.97433e-06	3.8954e-06
12	25	1.54941e-06	2.16151e-06
13	1	3.54173e-05	-3.4039e-07
13	2	-0.000177793	6.41726e-06
13	3	0.000301386	-4.64206e-05
13	4	0.000269883	0.000196051
13	5	-0.00243307	-0.000484027
13	6	0.00621562	0.000793655
13	7	-0.010184	-0.000947323
13	8	0.0122958	0.000861107
13	9	-0.0114486	-0.000599981
13	10	0.00827951	0.000332828
13	11	-0.00456439	-0.000196726
13	12	0.00182079	0.000156788
13	13	-0.00046427	-0.000117092
13	14	5.18687e-05	8.10955e-05
13	15	2.77286e-05	-7.9329e-05
13	16	-0.000113719	7.94203e-05
13	17	0.000234167	-4.62136e-05
13	18	-0.000297068	5.13013e-06
13	19	0.000266942	1.00563e-05
13	20	-0.000188826	-5.92555e-06
13	21	0.000119248	2.58518e-06
13	22	-7.76139e-05	-4.40515e-06
13	23	5.45284e-05	4.60289e-06
13	24	-4.09466e-05	-1.03504e-06
13	25	2.93761e-05	-1.78351e-06
14	1	-3.85291e-06	-1.2221e-05
14	2	-2.73807e-06	3.43508e-05
14	3	4.79898e-05	-2.72027e-05
14	4	-0.000120647	-3.40919e-05
14	5	0.00017334	0.000117169
14	6	-0.000191233	-0.000146118
14	7	0.000183543	9.01327e-05
14	8	-0.000131027	-2.08388e-05
14	9	1.24999e-05	1.80763e-05
14	10	0.000106091	-5.19557e-05
14	11	-0.000119646	4.81052e-05
14	12	3.30419e-05	9.10574e-07
14	13	5.12679e-05	-5.40563e-05
14	14	-6.53982e-05	7.67084e-05
14	15	2.94503e-05	-5.78868e-05
14	16	2.77417e-06	1.34856e-05
14	17	-1.0912e-05	2.3192e-05
14	18	4.7299e-06	-3.05054e-05
14	19	5.6384e-06	1.92725e-05
14	20	-1.34296e-05	-9.36793e-06
14	21	1.34849e-05	4.54856e-06
14	22	-7.78075e-06	-8.97031e-07
14	23	2.68114e-06	-2.16976e-06
14	24	-3.7001e-07	3.04516e-06
14	25	-7.84135e-07	-2.17641e-06
15	1	2.56701e-05	-5.15586e-07
15	2	-0.000131864	-1.48579e-05
15	3	0.000314636	6.21388e-05
15	4	-0.000464035	-0.00012046
15	5	0.000333384	0.000124297
15	6	0.000323909	-6.32567e-05
15	7	-0.00139515	-2.34496e-05
15	8	0.00230727	0.00011246
15	9	-0.00249754	-0.000162575
15	10	0.00193964	0.000156119
15	11	-0.00109312	-0.000149234
15	12	0.000460612	0.000154311
15	13	-0.000260154	-0.000131623
15	14	0.000391284	8.9863e-05
15	15	-0.000597408	-6.13553e-05
15	16	0.000676046	4.93976e-05
15	17	-0.000588481	-3.70645e-05
15	18	0.000415045	1.65551e-05
15	19	-0.00024391	6.78522e-07
15	20	0.000115983	-4.56871e-06
15	21	-3.64136e-05	-7.21017e-07
15	22	-2.9206e-06	5.23292e-06
15	23	1.52719e-05	-4.83955e-06
15	24	-1.81363e-05	1.78487e-06
15	25	2.67992e-05	9.01198e-07
16	1	-2.88829e-06	-6.81538e-06
16	2	-1.34891e-05	1.95441e-05
16	3	6.25425e-05	-2.14141e-05
16	4	-0.000135955	1.20937e-05
16	5	0.000210991	1.16146e-05
16	6	-0.000255363	-4.29899e-05
16	7	0.000239177	3.12812e-05
16	8	-0.000174903	4.21138e-05
16	9	0.000102797	-0.000121697
16	10	-4.21853e-05	0.000149683
16	11	-3.85358e-06	-0.000109364
16	12	3.00885e-05	3.42486e-05
16	13	-3.09066e-05	9.48723e-06
16	14	1.58612e-05	2.51298e-06
16	15	-1.93616e-06	-2.99978e-05
16	16	-9.5668e-06	3.60502e-05
16	17	1.98377e-05	-2.46142e-05
16	18	-2.10363e-05	1.29105e-05
16	19	1.28472e-05	-5.46549e-06
16	20	-4.76451e-06	8.82653e-07
16	21	1.28609e-06	-1.29605e-07
16	22	-1.20444e-06	3.15089e-06
16	23	2.63015e-06	-6.44434e-06
16	24	-3.52151e-06	7.00042e-06
16	25	2.42442e-06	-4.50876e-06
17	1	2.90267e-06	3.37413e-06
17	2	-2.68689e-05	-1.94916e-05
17	3	8.9509e-05	7.20604e-05
17	4	-0.000155674	-0.000142337
17	5	0.000154094	0.00015699
17	6	-2.41762e-05	-9.51563e-05
17	7	-0.000233062	2.34793e-05
17	8	0.000491018	1.01135e-05
17	9	-0.000582028	-1.06981e-05
17	10	0.000483296	-6.24224e-06
17	11	-0.00031643	2.30732e-05
17	12	0.000194264	-2.70508e-05
17	13	-0.00013934	2.03345e-05
17	14	0.000125656	-5.47408e-06
17	15	-0.000131336	-9.78862e-06
17	16	0.0001431	1.60342e-05
17	17	-0.000148029	-1.57149e-05
17	18	0.000134541	1.32498e-05
17	19	-0.000100701	-8.7457e-06
17	20	5.859e-05	3.71154e-06
17	21	-2.48165e-05	-4.95904e-07
17	22	7.01336e-06	-5.42705e-07
17	23	-3.80373e-06	1.66834e-07
17	24	1.2333e-05	7.28177e-07
17	25	-2.51263e-05	-4.88252e-07
18	1	-3.12507e-06	-3.37958e-06
18	2	1.33603e-05	1.30786e-05
18	3	-2.78813e-05	-2.41364e-05
18	4	3.17484e-05	3.31229e-05
18	5	-5.74645e-06	-2.39219e-05
18	6	-5.28692e-05	-2.1457e-05
18	7	0.000109366	6.47985e-05
18	8	-0.000113154	-6.14007e-05
18	9	7.39682e-05	2.4971e-05
18	10	-4.5157e-05	9.78821e-06
18	11	3.16023e-05	-3.15781e-05
18	12	-1.37537e-05	3.15357e-05
18	13	7.41557e-06	-3.90235e-06
18	14	-1.78549e-05	-2.5606e-05
18	15	1.97811e-05	3.20237e-05
18	16	-7.15797e-06	-2.27631e-05
18	17	-7.33683e-07	1.17016e-05
18	18	-2.90717e-06	-4.1753e-06
18	19	9.66304e-06	7.54903e-07
18	20	-1.26644e-05	1.07143e-06
18	21	9.87651e-06	-2.97572e-06
18	22	-3.61161e-06	3.46542e-06
18	23	-5.58552e-07	-1.90677e-06
18	24	2.83122e-07	-1.04141e-07
18	25	1.91507e-06	8.87844e-07
19	1	-1.93706e-06	4.30153e-06
19	2	9.99862e-07	-2.25268e-05
19	3	4.04138e-06	5.97165e-05
19	4	-6.05583e-06	-0.000112023
19	5	-2.0325e-06	0.000154308
19	6	4.51108e-05	-0.000162711
19	7	-0.00013421	0.000146628
19	8	0.000207054	-0.000116692
19	9	-0.000200431	7.28105e-05
19	10	0.000173874	-2.36313e-05
19	11	-0.000243719	-7.27253e-06
19	12	0.000412281	4.91471e-06
19	13	-0.000565535	8.25064e-06
19	14	0.000612209	-3.72692e-06
19	15	-0.000557971	-1.35661e-05
19	16	0.000457064	2.24968e-05
19	17	-0.000346651	-1.51498e-05
19	18	0.000238789	9.24965e-07
19	19	-0.000144552	7.93842e-06
19	20	7.56883e-05	-8.23201e-06
19	21	-3.15609e-05	5.16607e-06
19	22	3.15188e-06	-3.80034e-06
19	23	1.52563e-05	4.09689e-06
19	24	-2.13905e-05	-3.56031e-06
19	25	8.61947e-06	1.71095e-06
20	1	-5.75626e-07	-3.22691e-06
20	2	1.06155e-05	1.31005e-05
20	3	-3.73582e-05	-2.25673e-05
20	4	6.8065e-05	1.76953e-05
20	5	-6.68923e-05	-1.01213e-05
20	6	1.63224e-05	4.97158e-06
20	7	4.444e-05	1.89159e-05
20	8	-5.51299e-05	-5.23525e-05
20	9	2.56051e-05	6.11593e-05
20	10	-1.79539e-05	-4.06744e-05
20	11	3.4246e-05	1.17122e-05
20	12	-2.65307e-05	6.06605e-06
20	13	-2.52776e-06	-5.82719e-06
20	14	8.6248e-06	-2.0015e-06
20	15	1.06368e-05	7.58783e-06
20	16	-2.29169e-05	-1.00995e-05
20	17	1.86632e-05	1.08218e-05
20	18	-1.06713e-05	-1.05639e-05
20	19	6.55585e-06	9.84404e-06
20	20	-5.94052e-06	-9.03488e-06
20	21	6.13221e-06	8.03568e-06
20	22	-4.39094e-06	-5.71827e-06
20	23	9.13402e-07	1.56534e-06
20	24	1.34231e-06	1.77722e-06
20	25	-9.9916e-07	-1.91918e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode31_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00799935	0
0	2	-0.00472918	0
0	3	-0.00222953	0
0	4	0.00424318	0
0	5	-0.000170729	0
0	6	-0.0038967	0
0	7	0.0030018	0
0	8	0.00130143	0
0	9	-0.00411515	0
0	10	0.00317654	0
0	11	-3.48723e-05	0
0	12	-0.00279185	0
0	13	0.0039102	0
0	14	-0.00325342	0
0	15	0.00173859	0
0	16	-0.000502372	0
0	17	-1.56626e-05	0
0	18	6.37032e-05	0
0	19	-5.33668e-06	0
0	20	-1.51136e-05	0
0	21	2.22759e-05	0
0	22	-2.89795e-05	0
0	23	1.93827e-05	0
0	24	2.75752e-06	0
0	25	-1.59103e-05	0
1	1	0.000307195	-0.0455258
1	2	-0.000802693	0.204541
1	3	0.00131916	-0.32056
1	4	-0.00102857	0.184494
1	5	-0.000624467	0.11333
1	6	0.00242676	-0.290615
1	7	-0.00260568	0.219765
1	8	0.00115186	-0.00984024
1	9	0.000674932	-0.171981
1	10	-0.00213253	0.249031
1	11	0.0029998	-0.238256
1	12	-0.00304851	0.186928
1	13	0.00236863	-0.129624
1	14	-0.00141846	0.0812905
1	15	0.000581686	-0.0455268
1	16	-2.35857e-05	0.0218595
1	17	-0.000193234	-0.00837302
1	18	0.000146252	0.0021678
1	19	-4.02635e-05	-7.99087e-05
1	20	-1.66364e-05	-0.000303714
1	21	4.07388e-05	0.000209293
1	22	-4.0259e-05	-1.60274e-05
1	23	2.34099e-05	-0.000187978
1	24	-1.70231e-05	0.000347092
1	25	2.03096e-05	-0.000423653
2	1	0.00194937	-0.00211588
2	2	-0.00276502	0.00320748
2	3	0.000448101	-0.00101673
2	4	0.00252238	-0.00273672
2	5	-0.00226334	0.00386595
2	6	-0.000843558	-0.000851139
2	7	0.00299112	-0.00278822
2	8	-0.00220987	0.00293899
2	9	-0.000315787	0.00022918
2	10	0.00262822	-0.00358188
2	11	-0.0036843	0.00498899
2	12	0.00339478	-0.00451847
2	13	-0.00226815	0.00313554
2	14	0.00105963	-0.00164638
2	15	-0.000249549	0.000570041
2	16	-0.000128821	-6.45832e-05
2	17	0.000225558	-8.1052e-05
2	18	-0.000175695	0.000116045
2	19	8.15529e-05	-0.000107328
2	20	-7.12912e-06	6.5536e-05
2	21	-2.60334e-05	-3.27426e-05
2	22	2.52716e-05	1.91498e-05
2	23	-1.09838e-05	-5.8094e-06
2	24	2.54687e-06	-9.11677e-06
2	25	-5.3776e-06	1.44639e-05
3	1	0.00358865	-0.123009
3	2	-0.00747249	0.279506
3	3	0.00576283	-0.252075
3	4	0.00137773	-0.022085
3	5	-0.00705237	0.312024
3	6	0.00617945	-0.346112
3	7	-0.000509056	0.101687
3	8	-0.00463191	0.219883
3	9	0.00602886	-0.422659
3	10	-0.00445432	0.454074
3	11	0.00235729	-0.371421
3	12	-0.00109693	0.252379
3	13	0.000575092	-0.146547
3	14	-0.000368274	0.0724342
3	15	0.000281312	-0.0295647
3	16	-0.000220041	0.00926405
3	17	0.000138533	-0.00169898
3	18	-5.97312e-05	-0.00034344
3	19	1.28526e-05	0.000572086
3	20	-4.58134e-06	-0.000297158
3	21	2.1524e-05	-9.65715e-05
3	22	-3.06202e-05	0.000430712
3	23	1.83188e-05	-0.000618256
3	24	-3.83654e-06	0.000648962
3	25	-2.25778e-07	-0.000560918
4	1	0.000265763	-0.000223692
4	2	-0.00080017	0.000600725
4	3	0.000864313	-0.0003094
4	4	0.000199224	-0.00108936
4	5	-0.00159363	0.00234759
4	6	0.00161857	-0.00171564
4	7	0.000293973	-0.000863427
4	8	-0.00286882	0.00367869
4	9	0.0044706	-0.00501109
4	10	-0.00449796	0.0045348
4	11	0.00340832	-0.00312989
4	12	-0.00207422	0.00177017
4	13	0.00111711	-0.000881946
4	14	-0.000581645	0.000435942
4	15	0.00024958	-0.000237035
4	16	-5.48168e-05	0.000121812
4	17	1.00437e-05	-4.04581e-05
4	18	-4.00655e-05	5.55105e-06
4	19	4.94637e-05	-3.62009e-07
4	20	-1.93142e-05	-1.19111e-05
4	21	-1.20688e-05	2.69714e-05
4	22	1.24248e-05	-1.94773e-05
4	23	9.43427e-06	-6.58279e-07
4	24	-2.26078e-05	7.72572e-06
4	25	1.70314e-05	2.53735e-06
5	1	0.000640087	-0.0361002
5	2	-0.00195069	0.124208
5	3	0.00275572	-0.215654
5	4	-0.0020336	0.235768
5	5	0.000719637	-0.173569
5	6	-0.00077008	0.0907572
5	7	0.00264561	-0.0495753
5	8	-0.0049127	0.0584723
5	9	0.00588352	-0.0852588
5	10	-0.00502817	0.0987592
5	11	0.00311149	-0.0898744
5	12	-0.00126998	0.0663465
5	13	0.00017419	-0.0401024
5	14	0.000145912	0.0194252
5	15	-6.37006e-05	-0.00701003
5	16	-5.61787e-05	0.00144508
5	17	9.98673e-05	0.000174974
5	18	-9.31065e-05	-0.0002855
5	19	6.23636e-05	0.000150068
5	20	-3.06602e-05	-7.4775e-05
5	21	1.69027e-05	-1.66793e-05
5	22	-1.64309e-05	0.000159789
5	23	1.34947e-05	-0.000283897
5	24	-5.04235e-06	0.000327151
5	25	-1.49313e-06	-0.000294001
6	1	0.000321179	-1.51726e-05
6	2	-0.00120508	0.000513614
6	3	0.00247038	-0.00186189
6	4	-0.00317394	0.00324351
6	5	0.00223782	-0.00337966
6	6	0.000140015	0.0021854
6	7	-0.002515	-0.000720241
6	8	0.00372304	-0.0001071
6	9	-0.00365617	0.000172747
6	10	0.00282481	0.000147472
6	11	-0.00177893	-0.000463776
6	12	0.000857664	0.000598845
6	13	-0.00025503	-0.000542389
6	14	2.03315e-05	0.000392663
6	15	-1.25315e-05	-0.000269725
6	16	6.2056e-05	0.000185072
6	17	-7.81996e-05	-9.73111e-05
6	18	5.08054e-05	2.84823e-05
6	19	-1.64648e-05	-7.76752e-06
6	20	-4.34735e-06	1.08207e-05
6	21	1.00176e-05	-4.72438e-06
6	22	-1.70512e-06	-1.1799e-05
6	23	-1.12678e-05	2.09791e-05
6	24	1.78623e-05	-1.51919e-05
6	25	-1.38133e-05	3.77994e-06
7	1	-0.000504553	0.0205149
7	2	0.00239558	-0.104418
7	3	-0.00587746	0.274826
7	4	0.00977295	-0.484636
7	5	-0.0124063	0.639124
7	6	0.0128847	-0.671154
7	7	-0.0112314	0.584878
7	8	0.00807541	-0.434628
7	9	-0.00455109	0.279099
7	10	0.00183157	-0.154219
7	11	-0.000409787	0.0711593
7	12	-1.79534e-05	-0.0253312
7	13	2.93801e-05	0.0053299
7	14	-7.58244e-06	0.00068708
7	15	4.46513e-05	-0.00120454
7	16	-9.30878e-05	0.000519479
7	17	9.67125e-05	-6.4897e-05
7	18	-6.00957e-05	3.16452e-05
7	19	2.75623e-05	-0.000240645
7	20	-1.54412e-05	0.000470188
7	21	1.44829e-05	-0.000593135
7	22	-1.48438e-05	0.00058966
7	23	1.28989e-05	-0.000494917
7	24	-8.44382e-06	0.000359286
7	25	2.12447e-06	-0.000225287
8	1	-6.44776e-05	0.00016563
8	2	-1.62973e-05	-0.000458378
8	3	0.000480366	0.000562709
8	4	-0.00101699	-0.000398484
8	5	0.00100812	0.000265784
8	6	-0.000366761	-0.000387526
8	7	-0.000426193	0.000637583
8	8	0.000949524	-0.00075063
8	9	-0.00105943	0.000660468
8	10	0.000804718	-0.000483326
8	11	-0.00040852	0.000314422
8	12	0.000119993	-0.000200471
8	13	-1.23733e-05	0.000140307
8	14	2.67925e-05	-9.6862e-05
8	15	-7.68315e-05	4.22439e-05
8	16	7.86937e-05	5.27158e-06
8	17	-2.27172e-05	-6.09489e-06
8	18	-2.20371e-05	-2.9469e-05
8	19	9.84109e-06	4.84971e-05
8	20	2.75066e-05	-2.58707e-05
8	21	-3.98801e-05	-1.20336e-05
8	22	2.19611e-05	2.69866e-05
8	23	-3.54458e-07	-1.50649e-05
8	24	-8.70614e-06	-1.40032e-06
8	25	8.27314e-06	8.49771e-06
9	1	-7.39978e-05	0.00395055
9	2	0.000388273	-0.0228771
9	3	-0.0010624	0.0673265
9	4	0.00187933	-0.13191
9	5	-0.00242749	0.19317
9	6	0.00266077	-0.226109
9	7	-0.00280676	0.221244
9	8	0.0027793	-0.186216
9	9	-0.00235453	0.136331
9	10	0.00165865	-0.086132
9	11	-0.000999928	0.0456923
9	12	0.000515271	-0.0192902
9	13	-0.000218116	0.00573231
9	14	0.000102167	-0.00065822
9	15	-8.64132e-05	-0.000409816
9	16	7.80185e-05	0.000279532
9	17	-6.18523e-05	-6.90918e-05
9	18	4.68602e-05	4.27841e-08
9	19	-2.49734e-05	-4.83494e-05
9	20	-5.59905e-07	0.000155021
9	21	1.55641e-05	-0.000240669
9	22	-1.65222e-05	0.000255133
9	23	1.0058e-05	-0.000209962
9	24	-4.18832e-06	0.00014337
9	25	3.71991e-06	-7.99666e-05
10	1	2.04963e-05	1.91831e-06
10	2	-8.5437e-05	-1.77395e-05
10	3	0.000191374	9.37471e-05
10	4	-0.000189792	-0.000274699
10	5	-6.13962e-05	0.000441566
10	6	0.000448218	-0.000403678
10	7	-0.000743885	0.000159647
10	8	0.000858717	0.000112599
10	9	-0.000821097	-0.000278205
10	10	0.00069183	0.000341779
10	11	-0.000532137	-0.000341819
10	12	0.000371997	0.000257577
10	13	-0.000220595	-7.93059e-05
10	14	9.29547e-05	-8.37585e-05
10	15	-5.81603e-06	0.000109946
10	16	-2.85549e-05	-3.48859e-05
10	17	1.52808e-05	-1.95589e-05
10	18	5.02401e-06	1.76488e-05
10	19	-3.81522e-07	1.19902e-06
10	20	-1.44805e-05	-7.84558e-06
10	21	1.88796e-05	2.96407e-06
10	22	-1.51319e-05	4.70688e-07
10	23	1.04573e-05	1.8032e-06
10	24	-4.53089e-06	-3.72674e-06
10	25	-2.19414e-06	2.08245e-06
11	1	-2.54839e-05	0.000365405
11	2	0.000143336	-0.00244308
11	3	-0.000423962	0.00838751
11	4	0.000830045	-0.0192874
11	5	-0.00113578	0.0332703
11	6	0.00117951	-0.0459975
11	7	-0.00110197	0.0530379
11	8	0.00101881	-0.0519057
11	9	-0.000846783	0.0430793
11	10	0.000600067	-0.0299071
11	11	-0.000412952	0.0168955
11	12	0.00028151	-0.00731022
11	13	-0.000117917	0.00202588
11	14	-3.58026e-05	-6.53132e-05
11	15	8.54979e-05	-0.000162687
11	16	-4.77862e-05	-9.8631e-05
11	17	-4.1903e-06	0.000266793
11	18	2.86205e-05	-0.00024431
11	19	-1.95407e-05	0.000121603
11	20	-2.16058e-06	-1.39852e-06
11	21	1.25499e-05	-6.41168e-05
11	22	-9.42349e-06	7.74259e-05
11	23	1.44096e-06	-6.41859e-05
11	24	5.13231e-06	4.25883e-05
11	25	-6.80319e-06	-2.05124e-05
12	1	6.14337e-06	-1.91407e-05
12	2	-2.91607e-06	5.43149e-05
12	3	-6.08232e-06	1.06325e-05
12	4	-3.87658e-05	-0.000216746
12	5	9.02815e-05	0.000449508
12	6	-1.11463e-05	-0.000620599
12	7	-0.00013497	0.000662477
12	8	0.000186764	-0.00053523
12	9	-0.000173756	0.000346389
12	10	0.000200939	-0.000244023
12	11	-0.000237672	0.00022781
12	12	0.000201739	-0.000203192
12	13	-0.000111596	0.000154221
12	14	2.9185e-05	-0.000129798
12	15	3.1422e-05	0.000130726
12	16	-6.23198e-05	-0.000114496
12	17	4.79155e-05	7.24411e-05
12	18	-1.0023e-05	-3.397e-05
12	19	-1.41057e-05	1.0161e-05
12	20	1.56738e-05	7.71192e-06
12	21	-7.68569e-06	-1.8669e-05
12	22	3.13337e-06	1.44905e-05
12	23	-3.51116e-06	1.35012e-06
12	24	4.028e-06	-1.27127e-05
12	25	-2.91952e-06	1.10924e-05
13	1	4.72668e-06	-1.19626e-05
13	2	-1.35837e-05	1.40623e-05
13	3	-4.26665e-05	0.000176711
13	4	0.000216684	-0.00101211
13	5	-0.000363109	0.00305993
13	6	0.00036632	-0.00634845
13	7	-0.000369782	0.00981021
13	8	0.000461114	-0.011736
13	9	-0.000491336	0.011073
13	10	0.000369087	-0.00826506
13	11	-0.000206508	0.00478762
13	12	0.000119963	-0.00198504
13	13	-8.87105e-05	0.000375439
13	14	5.29325e-05	0.000231423
13	15	-4.266e-06	-0.000291678
13	16	-3.69728e-05	0.000182688
13	17	5.24674e-05	-7.85207e-05
13	18	-3.81386e-05	2.25088e-05
13	19	1.18481e-05	-1.22643e-05
13	20	5.34591e-06	2.17399e-05
13	21	-8.96214e-06	-2.40454e-05
13	22	5.23476e-06	1.43367e-05
13	23	8.34516e-07	-3.50419e-06
13	24	-5.99208e-06	-1.02989e-06
13	25	7.29966e-06	2.51121e-06
14	1	1.28605e-05	4.3598e-06
14	2	-3.47021e-05	-2.13023e-05
14	3	5.9079e-05	6.11741e-05
14	4	-0.000100906	-8.63862e-05
14	5	0.000165107	3.02675e-05
14	6	-0.000214293	7.3839e-05
14	7	0.000200746	-9.45066e-05
14	8	-0.000126639	-6.82083e-06
14	9	3.26029e-05	0.000133754
14	10	4.82779e-05	-0.00021546
14	11	-8.90404e-05	0.000232434
14	12	8.04258e-05	-0.000158579
14	13	-5.69222e-05	2.19663e-05
14	14	4.211e-05	6.74983e-05
14	15	-1.91988e-05	-6.07097e-05
14	16	-1.40542e-05	1.97901e-05
14	17	3.25533e-05	-3.41234e-06
14	18	-2.6401e-05	7.18002e-06
14	19	8.43182e-06	-5.10727e-06
14	20	4.78106e-06	-6.2563e-06
14	21	-5.8338e-06	1.3132e-05
14	22	-2.41654e-08	-1.13224e-05
14	23	3.10178e-06	8.54711e-06
14	24	-1.81208e-06	-8.13319e-06
14	25	7.70853e-07	5.88254e-06
15	1	1.84491e-05	-5.41262e-06
15	2	-4.01364e-05	6.37147e-05
15	3	-1.89622e-05	-0.000229353
15	4	0.000185939	0.000436382
15	5	-0.000318267	-0.000391936
15	6	0.000277253	-0.000212261
15	7	-0.000154484	0.00126036
15	8	0.000119085	-0.00217689
15	9	-0.000143908	0.00241404
15	10	0.000110301	-0.00190318
15	11	-3.6544e-05	0.00106345
15	12	1.45968e-05	-0.000411254
15	13	-2.99314e-05	0.000188433
15	14	1.56454e-05	-0.000314161
15	15	2.09976e-05	0.000545731
15	16	-4.38745e-05	-0.000665703
15	17	4.75441e-05	0.000611654
15	18	-3.54144e-05	-0.000461565
15	19	1.33186e-05	0.000306826
15	20	3.78456e-06	-0.00018253
15	21	-7.36334e-06	9.18778e-05
15	22	4.14363e-06	-3.75126e-05
15	23	-2.17824e-06	1.51237e-05
15	24	1.42042e-06	-4.24445e-06
15	25	1.26822e-07	-8.96126e-06
16	1	1.14953e-05	3.17807e-06
16	2	-4.94479e-05	-3.00439e-05
16	3	9.07989e-05	8.49371e-05
16	4	-0.000126978	-0.000158226
16	5	0.000180218	0.000206864
16	6	-0.000220789	-0.000159167
16	7	0.000218309	3.79064e-05
16	8	-0.000169957	5.68814e-05
16	9	7.81864e-05	-9.57114e-05
16	10	2.11686e-05	9.98225e-05
16	11	-7.11948e-05	-6.08481e-05
16	12	5.74756e-05	-1.27559e-05
16	13	-2.59225e-05	6.41015e-05
16	14	1.27578e-05	-6.16203e-05
16	15	-6.63523e-06	3.33102e-05
16	16	-5.56302e-06	-1.70679e-05
16	17	1.65598e-05	2.00563e-05
16	18	-1.60372e-05	-2.57625e-05
16	19	7.19611e-06	2.25619e-05
16	20	-1.4617e-06	-1.24364e-05
16	21	8.95135e-07	2.13607e-06
16	22	-6.30378e-08	3.99615e-06
16	23	-2.2892e-06	-5.40407e-06
16	24	3.88832e-06	3.65837e-06
16	25	-3.31823e-06	-1.38608e-06
17	1	1.81595e-06	-7.98485e-06
17	2	-7.10712e-06	2.38814e-05
17	3	-1.68263e-05	-7.94104e-05
17	4	0.000103756	0.000217095
17	5	-0.000214652	-0.000359848
17	6	0.000250768	0.000338317
17	7	-0.000186593	-8.86696e-05
17	8	0.000120981	-0.000237521
17	9	-0.000120863	0.000398693
17	10	0.000125512	-0.000295007
17	11	-9.27069e-05	4.09435e-05
17	12	6.12824e-05	0.000170237
17	13	-3.72409e-05	-0.000227584
17	14	-4.42399e-06	0.000127621
17	15	3.83827e-05	5.34555e-05
17	16	-3.46568e-05	-0.000204067
17	17	1.39268e-05	0.000261835
17	18	-4.47172e-06	-0.000241576
17	19	4.4607e-06	0.000183858
17	20	-4.48977e-06	-0.000115072
17	21	4.70129e-06	5.19143e-05
17	22	-5.03003e-06	-9.81777e-06
17	23	3.12445e-06	-7.04574e-06
17	24	-2.79093e-07	1.0401e-05
17	25	-1.465e-06	-1.49205e-05
18	1	-3.95648e-06	1.63428e-06
18	2	3.28899e-06	-1.60127e-05
18	3	1.66061e-05	4.90807e-05
18	4	-3.79494e-05	-0.000101431
18	5	4.62949e-05	0.000170989
18	6	-7.3415e-05	-0.000228512
18	7	0.000120339	0.000223295
18	8	-0.000137124	-0.000153039
18	9	0.000102127	7.17875e-05
18	10	-3.10522e-05	-1.86477e-05
18	11	-3.51859e-05	-9.5898e-06
18	12	5.26631e-05	2.29022e-05
18	13	-2.92767e-05	-1.72965e-05
18	14	4.93516e-06	-1.20677e-06
18	15	4.00187e-06	1.302e-05
18	16	-6.50071e-06	-1.28211e-05
18	17	1.08158e-05	1.03759e-05
18	18	-1.22687e-05	-8.73067e-06
18	19	6.00617e-06	4.0928e-06
18	20	1.47667e-06	3.42378e-06
18	21	-3.16882e-06	-1.01919e-05
18	22	1.22206e-06	1.26911e-05
18	23	1.84433e-07	-1.00342e-05
18	24	-2.03908e-08	4.55825e-06
18	25	-1.35524e-06	-2.28613e-07
19	1	4.86578e-06	-2.38691e-06
19	2	-1.57113e-05	1.83673e-05
19	3	1.31352e-05	-4.71585e-05
19	4	1.47099e-05	7.55836e-05
19	5	-6.19107e-05	-0.000113996
19	6	0.000117626	0.000152883
19	7	-0.000145382	-0.000149902
19	8	0.000112027	0.00010811
19	9	-4.21276e-05	-5.91439e-05
19	10	-2.14374e-05	4.40964e-06
19	11	5.76229e-05	9.61597e-05
19	12	-5.20864e-05	-0.000272608
19	13	1.85035e-05	0.000471521
19	14	3.48127e-06	-0.000589525
19	15	-4.62267e-07	0.000585521
19	16	-9.07075e-06	-0.00049998
19	17	1.08313e-05	0.000387395
19	18	-5.27896e-06	-0.000276694
19	19	-1.20531e-06	0.000179171
19	20	3.1872e-06	-0.000102052
19	21	-8.20837e-07	4.75024e-05
19	22	-2.24904e-06	-8.92372e-06
19	23	3.40827e-06	-1.79568e-05
19	24	-2.40808e-06	2.44676e-05
19	25	8.54136e-07	-1.79951e-06
20	1	-3.68145e-07	-3.93312e-06
20	2	-1.08499e-05	3.99779e-06
20	3	3.41009e-05	1.73978e-05
20	4	-5.10161e-05	-4.85107e-05
20	5	5.60728e-05	4.93149e-05
20	6	-5.58154e-05	-2.49956e-05
20	7	4.509e-05	2.59104e-05
20	8	-2.51164e-05	-6.37726e-05
20	9	6.33221e-06	9.38359e-05
20	10	1.17932e-05	-7.65773e-05
20	11	-3.12723e-05	3.22041e-05
20	12	3.53367e-05	-4.88467e-06
20	13	-1.84831e-05	6.38377e-06
20	14	5.13186e-07	-1.99996e-05
20	15	7.35692e-06	2.53525e-05
20	16	-9.12469e-06	-1.76964e-05
20	17	7.06426e-06	9.52647e-06
20	18	-1.88923e-06	-9.07128e-06
20	19	-4.01234e-06	1.00111e-05
20	20	7.50832e-06	-6.28866e-06
20	21	-7.28112e-06	6.5273e-07
20	22	4.46363e-06	2.82859e-06
20	23	-1.115e-06	-3.83049e-06
20	24	-1.22638e-06	2.99703e-06
20	25	1.82077e-06	-7.95918e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode32_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.648914	0
0	2	0.312164	0
0	3	0.274083	0
0	4	-0.328401	0
0	5	-0.102267	0
0	6	0.350192	0
0	7	-0.0984543	0
0	8	-0.282263	0
0	9	0.320956	0
0	10	0.00473161	0
0	11	-0.372319	0
0	12	0.521261	0
0	13	-0.439702	0
0	14	0.263702	0
0	15	-0.114943	0
0	16	0.0343193	0
0	17	-0.00551165	0
0	18	-0.000140685	0
0	19	6.91113e-05	0
0	20	0.00013432	0
0	21	8.948e-05	0
0	22	-0.000368267	0
0	23	0.000345989	0
0	24	8.89395e-05	0
0	25	-0.000671779	0
1	1	0.00114204	-0.000422686
1	2	-0.00442192	0.00229907
1	3	0.00463361	-0.00360916
1	4	0.00131348	0.00173835
1	5	-0.00623061	0.00187634
1	6	0.00294551	-0.00360985
1	7	0.0048392	0.00219816
1	8	-0.00791448	0.000357135
1	9	0.00292391	-0.00160298
1	10	0.00550055	0.00124931
1	11	-0.0110988	-0.000443125
1	12	0.0115595	-0.000134859
1	13	-0.00869682	0.000429309
1	14	0.00521677	-0.000446279
1	15	-0.00251941	0.00024712
1	16	0.000876523	-1.84269e-05
1	17	-0.000107126	-0.000112408
1	18	-0.000108548	0.000153462
1	19	7.34226e-05	-0.000143513
1	20	-2.69982e-06	9.80254e-05
1	21	-1.75207e-05	-3.29331e-05
1	22	4.62571e-06	-2.45946e-05
1	23	6.32286e-06	4.60513e-05
1	24	-7.81965e-06	-2.977e-05
1	25	6.85202e-06	4.15691e-06
2	1	-0.249669	-0.0305136
2	2	0.380382	0.039243
2	3	-0.11774	0.00089681
2	4	-0.275795	-0.0418584
2	5	0.312954	0.0280037
2	6	0.0473807	0.0232425
2	7	-0.363673	-0.0500401
2	8	0.281934	0.0246228
2	9	0.105173	0.0271749
2	10	-0.459655	-0.0660588
2	11	0.566568	0.0748687
2	12	-0.453551	-0.0605198
2	13	0.265856	0.0383044
2	14	-0.116472	-0.0194268
2	15	0.0370035	0.00777288
2	16	-0.00784544	-0.00228933
2	17	0.00103638	0.00037642
2	18	-0.000251218	6.92646e-05
2	19	0.000114527	-0.000111177
2	20	0.000165282	7.51431e-05
2	21	-0.000391215	-2.41227e-05
2	22	0.000294825	-2.58751e-05
2	23	0.000185054	6.42756e-05
2	24	-0.000778606	-8.03404e-05
2	25	0.00110161	7.59407e-05
3	1	-0.00317691	-0.00151121
3	2	0.00580765	0.00358737
3	3	-0.00292533	-0.00366278
3	4	-0.00333397	0.000637002
3	5	0.00590793	0.0031692
3	6	-0.00235732	-0.00426721
3	7	-0.0028313	0.00158739
3	8	0.00447899	0.00272621
3	9	-0.00232614	-0.00580382
3	10	-0.000208568	0.00649146
3	11	0.00082279	-0.00541994
3	12	-8.76162e-05	0.00371505
3	13	-0.000572589	-0.00210726
3	14	0.000698869	0.000909358
3	15	-0.000554775	-0.00023038
3	16	0.000374284	-2.41307e-05
3	17	-0.000248387	7.70739e-05
3	18	0.00019494	-8.80411e-05
3	19	-0.000168085	8.89182e-05
3	20	0.000127563	-5.27191e-05
3	21	-8.28107e-05	-8.84624e-06
3	22	4.76146e-05	4.8112e-05
3	23	-1.64916e-05	-4.31484e-05
3	24	-9.86341e-06	1.00402e-05
3	25	2.19125e-05	2.15007e-05
4	1	-0.0974387	-0.0238942
4	2	0.268396	0.0602935
4	3	-0.319632	-0.0614947
4	4	0.109825	0.00726593
4	5	0.208675	0.0546981
4	6	-0.330306	-0.0638694
4	7	0.13876	0.0146171
4	8	0.19236	0.0488954
4	9	-0.413467	-0.0845834
4	10	0.424624	0.0828899
4	11	-0.296183	-0.0590036
4	12	0.148492	0.0322305
4	13	-0.0514009	-0.0134539
4	14	0.00984582	0.00405514
4	15	0.000429673	-0.000726834
4	16	-0.000657257	-5.77093e-06
4	17	-8.64198e-05	5.06424e-05
4	18	0.000168111	-2.16652e-05
4	19	7.83524e-05	1.22268e-05
4	20	-0.000306522	-1.7327e-05
4	21	0.000271871	1.09432e-06
4	22	0.000109183	5.43013e-05
4	23	-0.000619293	-0.000105098
4	24	0.000906823	0.00010761
4	25	-0.000825095	-7.29642e-05
5	1	-0.00188656	-0.000123348
5	2	0.00631043	0.000243611
5	3	-0.00982703	-2.18532e-05
5	4	0.00785851	-0.000444765
5	5	-0.00115361	0.000576491
5	6	-0.00470289	-8.57508e-05
5	7	0.00574501	-0.000803154
5	8	-0.00311928	0.00171433
5	9	0.000416377	-0.00225447
5	10	0.00044941	0.00215289
5	11	-6.21268e-05	-0.00160602
5	12	-0.000352079	0.00111159
5	13	0.000391275	-0.000828115
5	14	-0.000286291	0.000582941
5	15	0.00018853	-0.000324034
5	16	-8.55955e-05	0.000151334
5	17	-7.23169e-08	-9.32738e-05
5	18	3.15948e-05	7.93792e-05
5	19	-2.25195e-05	-5.64071e-05
5	20	9.87041e-06	2.91223e-05
5	21	-7.07526e-06	-1.43629e-05
5	22	6.07175e-06	7.35255e-06
5	23	-1.0731e-06	7.82066e-07
5	24	-3.29196e-06	-7.31211e-06
5	25	2.66631e-06	9.47078e-06
6	1	-0.0245737	-0.00763017
6	2	0.10256	0.0291125
6	3	-0.208922	-0.0537308
6	4	0.247401	0.0568646
6	5	-0.144168	-0.0276729
6	6	-0.0565348	-0.016621
6	7	0.224519	0.0480978
6	8	-0.266461	-0.0531812
6	9	0.195501	0.0384262
6	10	-0.0906919	-0.0187561
6	11	0.0171568	0.00491006
6	12	0.0103115	0.000792923
6	13	-0.0102936	-0.00146025
6	14	0.00384282	0.000669407
6	15	-0.000147311	-7.88118e-05
6	16	-0.00061844	-0.000121388
6	17	0.000376352	0.00014079
6	18	-6.59413e-05	-0.0001036
6	19	-0.000116281	6.26114e-05
6	20	5.62006e-05	-6.66733e-05
6	21	0.000277822	0.000118323
6	22	-0.000682826	-0.00015994
6	23	0.000873415	0.000146853
6	24	-0.000757429	-9.74644e-05
6	25	0.000482359	5.30491e-05
7	1	9.98136e-05	-6.89524e-05
7	2	-0.000468536	0.000145456
7	3	0.0011881	0.00011974
7	4	-0.00229702	-0.000965198
7	5	0.00374301	0.00213967
7	6	-0.00503616	-0.00314165
7	7	0.00540652	0.00353172
7	8	-0.00444172	-0.00316135
7	9	0.00253993	0.00226818
7	10	-0.000754919	-0.00133177
7	11	-0.000129466	0.000697674
7	12	0.000254613	-0.00034655
7	13	-0.000133031	0.000138793
7	14	2.97086e-05	-3.1389e-05
7	15	-1.58137e-06	6.93184e-06
7	16	2.79885e-05	-1.1008e-05
7	17	-6.77138e-05	-1.32364e-05
7	18	8.71322e-05	6.46749e-05
7	19	-6.83506e-05	-9.05712e-05
7	20	2.2916e-05	6.25879e-05
7	21	1.75861e-05	-1.44482e-05
7	22	-2.96612e-05	-1.08443e-05
7	23	1.69293e-05	8.31881e-06
7	24	1.62683e-06	1.88953e-06
7	25	-1.23533e-05	-6.81332e-06
8	1	-0.00265117	-0.000963509
8	2	0.0169045	0.00519213
8	3	-0.0527856	-0.0139486
8	4	0.103184	0.0241066
8	5	-0.13692	-0.0290396
8	6	0.124053	0.0243353
8	7	-0.0684086	-0.0124097
8	8	0.00564745	0.00039794
8	9	0.0304246	0.00603962
8	10	-0.0334778	-0.00632736
8	11	0.019547	0.00363622
8	12	-0.0061762	-0.00121409
8	13	6.15672e-05	0.000167242
8	14	0.000870992	7.78333e-06
8	15	-0.000320738	3.54304e-05
8	16	-3.6122e-05	-7.53879e-05
8	17	0.000126938	9.50098e-05
8	18	-0.000146267	-6.53907e-05
8	19	5.02064e-05	-1.53416e-05
8	20	0.000227191	9.78055e-05
8	21	-0.000545349	-0.000135624
8	22	0.000681637	0.000120982
8	23	-0.000572599	-7.88525e-05
8	24	0.000349715	3.79816e-05
8	25	-0.000171494	-9.98252e-06
9	1	0.00010865	-4.54886e-06
9	2	-0.000371394	0.000113999
9	3	0.000641283	-0.000464752
9	4	-0.000837052	0.000862567
9	5	0.00101175	-0.000899982
9	6	-0.00119533	0.000480421
9	7	0.00138077	0.000164988
9	8	-0.00143136	-0.000723197
9	9	0.00114944	0.000935951
9	10	-0.000615909	-0.000809295
9	11	0.000168157	0.00060413
9	12	3.44703e-05	-0.000473387
9	13	-9.41244e-05	0.000364581
9	14	8.76299e-05	-0.00022656
9	15	-3.33546e-05	0.000101264
9	16	-2.76069e-05	-3.48667e-05
9	17	6.05408e-05	1.86198e-06
9	18	-5.05915e-05	3.43648e-05
9	19	1.36964e-05	-5.9908e-05
9	20	1.30922e-05	5.58333e-05
9	21	-1.39728e-05	-3.21517e-05
9	22	1.37319e-06	8.86153e-06
9	23	5.14331e-06	7.58854e-07
9	24	-6.66885e-07	2.23726e-06
9	25	-4.80646e-06	-6.52266e-06
10	1	0.000295258	1.75438e-05
10	2	-0.000553511	7.80687e-05
10	3	-0.00229709	-0.000861719
10	4	0.0126101	0.00289926
10	5	-0.0291083	-0.00575946
10	6	0.0420231	0.00787267
10	7	-0.041414	-0.00769447
10	8	0.0275198	0.00515922
10	9	-0.0101953	-0.00190799
10	10	-0.00100712	-0.000201603
10	11	0.00401772	0.000662405
10	12	-0.00261195	-0.000269974
10	13	0.00081706	-9.35436e-05
10	14	-5.27926e-05	0.000185731
10	15	-6.02225e-05	-0.000146498
10	16	9.55656e-05	9.60184e-05
10	17	-0.000172334	-4.80447e-05
10	18	0.000121482	-7.71508e-06
10	19	0.000129475	5.79066e-05
10	20	-0.000412586	-8.42461e-05
10	21	0.000518719	7.97175e-05
10	22	-0.000421388	-5.46058e-05
10	23	0.000251142	2.75462e-05
10	24	-0.000128019	-9.05618e-06
10	25	7.2341e-05	-1.06697e-06
11	1	3.1739e-05	3.99322e-05
11	2	-9.8738e-05	-9.34846e-05
11	3	0.000133299	5.30119e-05
11	4	-8.88431e-05	0.000106749
11	5	1.8689e-05	-0.000282058
11	6	3.15116e-05	0.000354625
11	7	-3.91504e-05	-0.000302279
11	8	-1.99852e-05	0.000184571
11	9	7.58963e-05	-8.01499e-05
11	10	-1.15069e-05	5.45026e-05
11	11	-0.000118277	-9.29232e-05
11	12	0.000155975	0.000119046
11	13	-0.000100854	-0.000102009
11	14	6.55262e-05	8.10493e-05
11	15	-7.885e-05	-8.57071e-05
11	16	8.35794e-05	9.83444e-05
11	17	-5.28192e-05	-9.38222e-05
11	18	1.56732e-05	7.10406e-05
11	19	3.12872e-06	-4.07742e-05
11	20	-4.46047e-06	1.55222e-05
11	21	-3.90543e-06	-3.71319e-06
11	22	1.27589e-05	2.87926e-06
11	23	-1.47717e-05	-4.53492e-06
11	24	1.32328e-05	3.94436e-06
11	25	-1.212e-05	-1.46389e-06
12	1	0.000155814	4.25785e-05
12	2	-0.00077608	-0.000195621
12	3	0.00159188	0.000384968
12	4	-0.00108855	-0.000329865
12	5	-0.00219602	-0.000230351
12	6	0.00734545	0.00123974
12	7	-0.011026	-0.0021286
12	8	0.0106216	0.00219232
12	9	-0.00685891	-0.00138232
12	10	0.00268074	0.000377796
12	11	-0.000246472	0.000199787
12	12	-0.000377222	-0.000292006
12	13	0.000210691	0.000181362
12	14	-2.72047e-05	-8.53567e-05
12	15	2.5019e-05	3.91093e-05
12	16	-7.49922e-05	-1.37884e-05
12	17	-1.1779e-06	-1.13915e-05
12	18	0.00021362	4.54039e-05
12	19	-0.000399359	-7.32186e-05
12	20	0.000425784	7.54908e-05
12	21	-0.000317468	-5.55845e-05
12	22	0.000184214	2.99618e-05
12	23	-9.90384e-05	-8.51676e-06
12	24	6.10879e-05	-5.67275e-06
12	25	-4.03325e-05	1.15653e-05
13	1	-1.37622e-05	-5.76617e-07
13	2	4.44653e-05	-1.31679e-05
13	3	-0.00010011	-2.3004e-05
13	4	0.000159692	0.000176618
13	5	-0.000153418	-0.000384112
13	6	6.46545e-05	0.000511482
13	7	2.32951e-05	-0.000472744
13	8	-3.35492e-05	0.000290317
13	9	-2.17715e-05	-6.09806e-05
13	10	8.00524e-05	-0.000126755
13	11	-0.0001048	0.000200403
13	12	8.38172e-05	-0.000158022
13	13	-2.62422e-05	8.2658e-05
13	14	-2.28078e-05	-4.2108e-05
13	15	3.22047e-05	3.6693e-05
13	16	-2.35225e-05	-3.5568e-05
13	17	2.4524e-05	1.86905e-05
13	18	-2.60021e-05	8.12102e-06
13	19	1.37906e-05	-2.1669e-05
13	20	2.32413e-06	1.11818e-05
13	21	-1.07357e-05	6.01324e-06
13	22	1.12024e-05	-1.16793e-05
13	23	-6.73637e-06	7.73991e-06
13	24	1.60376e-06	-4.23417e-06
13	25	3.2796e-07	3.22847e-06
14	1	1.95395e-05	2.17308e-05
14	2	-0.000166466	-9.61276e-05
14	3	0.000500034	0.000212563
14	4	-0.000729593	-0.000323327
14	5	0.000298842	0.000332565
14	6	0.000982596	-0.000101887
14	7	-0.0024226	-0.000317884
14	8	0.00297712	0.000612741
14	9	-0.00235254	-0.000555919
14	10	0.00120397	0.000269321
14	11	-0.000321641	-2.57257e-05
14	12	-3.64262e-05	-6.48912e-05
14	13	6.25069e-05	6.47554e-05
14	14	-3.72654e-06	-3.80531e-05
14	15	-9.63492e-06	1.23499e-05
14	16	-5.24345e-05	-6.7631e-06
14	17	0.000142653	1.83257e-05
14	18	-0.000192685	-2.70653e-05
14	19	0.000176472	2.13468e-05
14	20	-0.000118852	-5.98887e-06
14	21	6.59654e-05	-6.09443e-06
14	22	-4.37566e-05	9.42001e-06
14	23	4.12623e-05	-8.52561e-06
14	24	-3.50567e-05	7.06957e-06
14	25	2.08881e-05	-5.04276e-06
15	1	-1.29539e-05	1.28713e-05
15	2	5.99152e-05	-6.04102e-05
15	3	-0.000134442	0.000106123
15	4	0.000207339	-5.30824e-05
15	5	-0.000228242	-6.47702e-05
15	6	0.000131519	0.000112091
15	7	6.87317e-05	-8.04928e-05
15	8	-0.000263354	3.75381e-05
15	9	0.000349196	4.43243e-06
15	10	-0.000305951	-4.70486e-05
15	11	0.000210234	7.55475e-05
15	12	-0.000135302	-7.93051e-05
15	13	7.79136e-05	6.3176e-05
15	14	-3.39283e-05	-4.61988e-05
15	15	1.58154e-05	3.91991e-05
15	16	-1.44837e-05	-3.45156e-05
15	17	1.4304e-05	2.32462e-05
15	18	-1.31957e-05	-5.51333e-06
15	19	1.51493e-05	-1.06379e-05
15	20	-1.81675e-05	1.57485e-05
15	21	1.45323e-05	-8.38713e-06
15	22	-4.19806e-06	-2.05974e-06
15	23	-3.90889e-06	6.64682e-06
15	24	4.04949e-06	-4.75409e-06
15	25	1.98613e-07	1.11337e-06
16	1	-8.11254e-07	-5.09674e-06
16	2	-1.3163e-05	2.15428e-05
16	3	5.13414e-05	-2.09965e-05
16	4	-8.5801e-05	-1.58729e-05
16	5	6.65936e-06	6.37483e-05
16	6	0.000277269	-6.45433e-05
16	7	-0.000658074	-3.36517e-05
16	8	0.000894707	0.000168079
16	9	-0.000838732	-0.000204012
16	10	0.000544898	0.000122669
16	11	-0.000198348	-2.30201e-05
16	12	-5.32815e-05	-2.81623e-05
16	13	0.000172972	4.78288e-05
16	14	-0.000186942	-5.87578e-05
16	15	0.000126066	4.69585e-05
16	16	-2.49634e-05	-1.35907e-05
16	17	-6.763e-05	-1.38057e-05
16	18	0.000109286	1.93173e-05
16	19	-9.69005e-05	-1.27087e-05
16	20	6.39209e-05	7.26372e-06
16	21	-4.05654e-05	-2.20189e-06
16	22	2.96351e-05	-6.33937e-06
16	23	-2.09543e-05	1.36631e-05
16	24	1.24884e-05	-1.37289e-05
16	25	-8.91101e-06	8.30799e-06
17	1	2.17531e-06	1.15503e-06
17	2	1.00267e-05	-3.92003e-06
17	3	-4.92603e-05	2.18726e-05
17	4	9.54495e-05	-4.40924e-05
17	5	-0.000125717	6.46621e-05
17	6	0.000125535	-9.58688e-05
17	7	-6.32457e-05	0.000101972
17	8	-6.00036e-05	-5.62377e-05
17	9	0.000176107	-1.77867e-06
17	10	-0.000215657	2.56618e-05
17	11	0.000185696	-4.77573e-06
17	12	-0.000128865	-2.94211e-05
17	13	6.18157e-05	3.65467e-05
17	14	-8.19073e-07	-1.6446e-05
17	15	-2.57718e-05	3.2263e-09
17	16	1.81776e-05	-1.47395e-06
17	17	-6.13918e-06	1.15384e-05
17	18	6.25015e-06	-1.9806e-05
17	19	-9.62457e-06	2.24505e-05
17	20	6.50748e-06	-1.80101e-05
17	21	1.35543e-06	8.88473e-06
17	22	-6.409e-06	-1.83937e-06
17	23	5.0503e-06	3.96651e-07
17	24	-5.16718e-07	-1.10421e-06
17	25	-2.22446e-06	5.38646e-07
18	1	-5.39472e-07	-8.49762e-07
18	2	1.85178e-05	-6.96991e-06
18	3	-4.47959e-05	2.62364e-05
18	4	4.52255e-05	-4.04278e-05
18	5	-4.55319e-05	4.52939e-05
18	6	8.69268e-05	-3.63365e-05
18	7	-0.000135966	7.4162e-06
18	8	0.00013875	3.03002e-05
18	9	-0.000103194	-5.89743e-05
18	10	8.44099e-05	5.59766e-05
18	11	-8.932e-05	-1.33412e-05
18	12	7.05584e-05	-3.49421e-05
18	13	-1.59102e-05	4.61053e-05
18	14	-5.02878e-05	-3.07668e-05
18	15	0.000106415	2.56176e-05
18	16	-0.000132554	-2.68042e-05
18	17	0.000117335	1.68879e-05
18	18	-7.4377e-05	-5.09376e-06
18	19	3.4792e-05	1.81686e-06
18	20	-1.65145e-05	1.81749e-07
18	21	1.24475e-05	-5.87145e-06
18	22	-1.06102e-05	9.43405e-06
18	23	8.16462e-06	-6.59188e-06
18	24	-4.64817e-06	1.3218e-06
18	25	-4.06771e-06	-1.67906e-07
19	1	5.08256e-06	-3.35124e-06
19	2	-1.91888e-05	1.71059e-05
19	3	2.79608e-05	-3.25598e-05
19	4	-1.40317e-05	3.76945e-05
19	5	-2.22017e-05	-3.39993e-05
19	6	6.20367e-05	2.44421e-05
19	7	-6.52744e-05	-1.62133e-05
19	8	2.60691e-05	6.70774e-06
19	9	1.39654e-05	-1.07709e-06
19	10	-2.81245e-05	1.63061e-05
19	11	2.07662e-05	-4.42949e-05
19	12	-1.52828e-05	5.19352e-05
19	13	2.96767e-05	-3.47706e-05
19	14	-5.06499e-05	1.60314e-05
19	15	5.65222e-05	-5.47631e-06
19	16	-4.91684e-05	-8.5715e-07
19	17	3.61877e-05	4.78708e-06
19	18	-1.84381e-05	-4.91275e-06
19	19	2.59634e-07	1.07157e-06
19	20	1.16583e-05	2.51236e-06
19	21	-1.4494e-05	-2.90117e-06
19	22	9.78496e-06	1.36199e-06
19	23	-2.54146e-06	7.6717e-08
19	24	-1.9772e-06	-7.15406e-07
19	25	2.30289e-06	4.72264e-08
20	1	9.11398e-07	7.52823e-06
20	2	-5.83881e-07	-2.77791e-05
20	3	-1.08512e-05	4.99245e-05
20	4	3.18283e-05	-5.77178e-05
20	5	-4.1651e-05	4.7538e-05
20	6	3.86155e-05	-2.22494e-05
20	7	-4.55994e-05	-3.65396e-06
20	8	6.42916e-05	1.19732e-05
20	9	-6.78711e-05	-1.05455e-05
20	10	5.20335e-05	1.59174e-05
20	11	-3.52325e-05	-2.21372e-05
20	12	2.46538e-05	1.07916e-05
20	13	-1.87739e-05	8.54413e-06
20	14	1.76554e-05	-1.29509e-05
20	15	-1.31226e-05	8.11503e-06
20	16	-3.06186e-07	-6.4497e-06
20	17	1.02459e-05	4.71923e-06
20	18	-4.65273e-06	-1.89422e-06
20	19	-8.32428e-06	2.12132e-06
20	20	1.34298e-05	-4.981e-06
20	21	-8.31088e-06	5.72664e-06
20	22	2.42635e-06	-2.60645e-06
20	23	-1.20079e-06	-4.26823e-07
20	24	1.53316e-07	-2.71789e-07
20	25	4.95473e-06	2.85181e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode33_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.10207	0
0	2	0.048211	0
0	3	0.0445557	0
0	4	-0.0521859	0
0	5	-0.0168545	0
0	6	0.0560525	0
0	7	-0.0162263	0
0	8	-0.0434748	0
0	9	0.0500242	0
0	10	-0.000673655	0
0	11	-0.0550944	0
0	12	0.0779502	0
0	13	-0.0661172	0
0	14	0.0398169	0
0	15	-0.0173986	0
0	16	0.0052188	0
0	17	-0.000787003	0
0	18	-0.000215567	0
0	19	0.000263832	0
0	20	-0.000175175	0
0	21	0.000152117	0
0	22	-0.000178862	0
0	23	0.000150552	0
0	24	-3.67901e-05	0
0	25	-8.78735e-05	0
1	1	-0.00064908	-0.000194806
1	2	0.0028827	0.000528533
1	3	-0.00318489	-0.000850147
1	4	-0.00066747	0.000853244
1	5	0.00385394	-0.000180752
1	6	-0.0017539	-0.000931136
1	7	-0.00301955	0.00171621
1	8	0.00488079	-0.00158336
1	9	-0.00193165	0.000477185
1	10	-0.00328387	0.00101416
1	11	0.0069457	-0.00207245
1	12	-0.00722433	0.00228281
1	13	0.00512588	-0.00184193
1	14	-0.00268396	0.00120556
1	15	0.00106215	-0.000680845
1	16	-0.000283842	0.000360214
1	17	-3.5923e-05	-0.000201097
1	18	0.000139992	0.000117085
1	19	-0.000138264	-5.86142e-05
1	20	0.000114184	1.89011e-05
1	21	-8.2587e-05	-2.02736e-06
1	22	3.12249e-05	4.65569e-06
1	23	8.97205e-06	-1.43993e-05
1	24	-1.48988e-05	1.65196e-05
1	25	8.96965e-06	-7.57568e-06
2	1	-0.0375593	0.210341
2	2	0.0564765	-0.268265
2	3	-0.0160693	-0.00803062
2	4	-0.042258	0.284946
2	5	0.04538	-0.186902
2	6	0.0100287	-0.162065
2	7	-0.0560844	0.341491
2	8	0.0413871	-0.166074
2	9	0.0179472	-0.18525
2	10	-0.0710983	0.445435
2	11	0.0867934	-0.501305
2	12	-0.0695369	0.402529
2	13	0.0409688	-0.252661
2	14	-0.018112	0.126266
2	15	0.00586816	-0.0488795
2	16	-0.00121877	0.0132252
2	17	-5.37195e-05	-0.00155419
2	18	0.000259296	-0.000519283
2	19	-0.000188116	0.000326378
2	20	0.000109445	-0.00011504
2	21	-9.96715e-05	1.76166e-05
2	22	8.93164e-05	0.000138806
2	23	-9.81231e-06	-0.000326712
2	24	-0.000100298	0.000443087
2	25	0.000161138	-0.000435857
3	1	0.00126803	-0.00189569
3	2	-0.0021783	0.00425976
3	3	0.000812092	-0.00377919
3	4	0.00140478	-0.000273483
3	5	-0.00151739	0.00417232
3	6	-0.000417881	-0.00426812
3	7	0.00165128	0.00102223
3	8	-0.000571034	0.00252752
3	9	-0.00171457	-0.00424053
3	10	0.00307533	0.00404002
3	11	-0.00265343	-0.00292665
3	12	0.00136686	0.00181234
3	13	-0.00041389	-0.00106007
3	14	5.86639e-05	0.000590141
3	15	6.40413e-06	-0.000249241
3	16	1.50749e-05	2.12537e-05
3	17	-7.89746e-05	6.70451e-05
3	18	0.000128362	-5.26578e-05
3	19	-9.83205e-05	1.30917e-05
3	20	1.68474e-05	-6.57363e-06
3	21	3.62055e-05	2.9364e-05
3	22	-4.5927e-05	-3.67963e-05
3	23	4.02167e-05	1.53638e-05
3	24	-2.79829e-05	5.38246e-06
3	25	9.51613e-06	-4.95304e-06
4	1	-0.0146783	0.160027
4	2	0.040246	-0.403954
4	3	-0.0477578	0.413542
4	4	0.0164952	-0.05336
4	5	0.0308259	-0.360056
4	6	-0.0493247	0.423713
4	7	0.0219176	-0.0985168
4	8	0.0262752	-0.322494
4	9	-0.0589458	0.558518
4	10	0.0612618	-0.546497
4	11	-0.0431002	0.388628
4	12	0.0218351	-0.2121
4	13	-0.00771789	0.0875498
4	14	0.00154827	-0.0246622
4	15	0.000174715	0.00275626
4	16	-0.000401801	0.00116487
4	17	0.000309792	-0.000581396
4	18	-0.0001647	0.000125506
4	19	4.89273e-05	-0.000197961
4	20	-1.01325e-06	0.000262305
4	21	-1.47811e-05	-6.09573e-05
4	22	5.20743e-05	-0.000285659
4	23	-0.000105579	0.000540365
4	24	0.000132793	-0.000574626
4	25	-0.000116712	0.000422965
5	1	-0.000444616	7.63427e-05
5	2	0.00160254	-0.000395198
5	3	-0.00301404	0.00110598
5	4	0.0037626	-0.00169097
5	5	-0.00341064	0.00104743
5	6	0.00224695	0.00108045
5	7	-0.000646585	-0.00350894
5	8	-0.000995669	0.00495399
5	9	0.00199667	-0.00517915
5	10	-0.00200829	0.00457764
5	11	0.00146328	-0.00351053
5	12	-0.000895511	0.00229506
5	13	0.00042542	-0.00125723
5	14	-7.32112e-05	0.000567123
5	15	-8.32648e-05	-0.000197313
5	16	9.30241e-05	7.13103e-05
5	17	-8.22453e-05	-8.86882e-05
5	18	8.77933e-05	0.000116311
5	19	-7.7388e-05	-9.15549e-05
5	20	5.0608e-05	3.94704e-05
5	21	-3.24443e-05	-4.62432e-07
5	22	2.29762e-05	-9.10259e-06
5	23	-9.60151e-06	-3.13501e-07
5	24	-2.96519e-06	1.29129e-05
5	25	5.91368e-06	-1.9929e-05
6	1	-0.00323574	0.0505728
6	2	0.0137053	-0.193621
6	3	-0.0284836	0.357269
6	4	0.0344379	-0.37645
6	5	-0.0206067	0.179777
6	6	-0.00739768	0.115926
6	7	0.0311165	-0.323885
6	8	-0.0369906	0.354692
6	9	0.026786	-0.253899
6	10	-0.0119332	0.121914
6	11	0.00184215	-0.0292209
6	12	0.00155194	-0.00938771
6	13	-0.0012554	0.0135226
6	14	0.000402597	-0.00680371
6	15	-6.70093e-05	0.00157577
6	16	1.07879e-05	0.000141779
6	17	4.1534e-05	-0.000121137
6	18	-8.34962e-05	-0.000153832
6	19	7.21661e-05	0.000150334
6	20	-5.37271e-05	0.000167722
6	21	7.79413e-05	-0.000600626
6	22	-0.000125666	0.000882724
6	23	0.000147931	-0.000874894
6	24	-0.000127441	0.000637707
6	25	8.32482e-05	-0.000342557
7	1	0.000206836	9.18888e-05
7	2	-0.00113816	-0.00054451
7	3	0.00322238	0.00147066
7	4	-0.00605855	-0.00266891
7	5	0.00828073	0.00370739
7	6	-0.00877307	-0.00405041
7	7	0.00770537	0.00352085
7	8	-0.00593872	-0.00251137
7	9	0.00414966	0.00155386
7	10	-0.00265477	-0.000903043
7	11	0.00156836	0.000506275
7	12	-0.000898734	-0.000240212
7	13	0.00051717	7.53369e-05
7	14	-0.000264957	-1.46165e-05
7	15	9.38093e-05	2.8055e-05
7	16	-1.75004e-05	-5.17646e-05
7	17	7.86094e-06	2.83863e-05
7	18	-5.24777e-07	2.36617e-05
7	19	-2.20493e-05	-4.97595e-05
7	20	3.38002e-05	4.03698e-05
7	21	-2.81683e-05	-2.16163e-05
7	22	1.8073e-05	1.04987e-05
7	23	-8.45736e-06	-6.25083e-06
7	24	-5.60651e-07	3.18769e-06
7	25	3.5719e-06	-1.00288e-06
8	1	-0.000265766	0.00669959
8	2	0.00179153	-0.03605
8	3	-0.00577303	0.096964
8	4	0.0115445	-0.166876
8	5	-0.0153919	0.199465
8	6	0.013348	-0.166259
8	7	-0.00581961	0.0853346
8	8	-0.00226248	-0.0043225
8	9	0.00628146	-0.0400727
8	10	-0.00562013	0.044025
8	11	0.00288544	-0.0270246
8	12	-0.000760778	0.00969126
8	13	3.13414e-06	-0.000786285
8	14	6.15898e-05	-0.00127071
8	15	-7.71588e-05	0.000801967
8	16	0.000139241	-0.000213696
8	17	-0.000151301	-4.07192e-05
8	18	0.000103667	3.27713e-05
8	19	-5.82747e-05	0.00021471
8	20	5.96299e-05	-0.000584135
8	21	-9.31794e-05	0.000834789
8	22	0.000115756	-0.00081358
8	23	-0.000105652	0.000579966
8	24	7.34903e-05	-0.000304791
8	25	-4.04051e-05	0.000104697
9	1	0.000133311	2.32081e-05
9	2	-0.000517669	-6.15451e-05
9	3	0.00120212	0.000223449
9	4	-0.00211505	-0.000747145
9	5	0.0028924	0.00161616
9	6	-0.00311728	-0.00236966
9	7	0.00270325	0.00250311
9	8	-0.00191475	-0.00196904
9	9	0.00110626	0.00118376
9	10	-0.000506014	-0.000606883
9	11	0.000187744	0.000356553
9	12	-9.64212e-05	-0.000246376
9	13	8.62206e-05	0.000116204
9	14	-4.40012e-05	2.52484e-05
9	15	-2.7377e-05	-0.000110181
9	16	5.96635e-05	0.000119883
9	17	-2.97103e-05	-8.9555e-05
9	18	-3.30312e-06	5.91109e-05
9	19	-2.78186e-06	-3.70954e-05
9	20	1.97054e-05	2.08708e-05
9	21	-2.1535e-05	-1.3619e-05
9	22	1.43465e-05	1.25536e-05
9	23	-6.70155e-06	-1.06618e-05
9	24	-8.72345e-08	6.34309e-06
9	25	3.15775e-06	-1.38237e-06
10	1	5.58614e-05	-0.000148147
10	2	-0.00021304	-0.000489274
10	3	0.000198328	0.00604434
10	4	0.000656811	-0.0211863
10	5	-0.00247925	0.0429039
10	6	0.00409214	-0.0583809
10	7	-0.00404307	0.055958
10	8	0.00226212	-0.0370631
10	9	-9.9248e-05	0.0143101
10	10	-0.00107664	0.000627356
10	11	0.00101855	-0.0050905
10	12	-0.000443655	0.0035483
10	13	3.2178e-05	-0.00118434
10	14	7.68721e-05	9.07043e-05
10	15	-4.19526e-05	0.000136951
10	16	9.71936e-06	-0.000225666
10	17	-1.73546e-05	0.000255079
10	18	3.14865e-05	-5.79536e-05
10	19	-1.9178e-05	-0.000298059
10	20	-1.6649e-05	0.000567895
10	21	4.66931e-05	-0.000600786
10	22	-5.19353e-05	0.000443293
10	23	4.00927e-05	-0.000239799
10	24	-2.51143e-05	8.7776e-05
10	25	1.28897e-05	4.5625e-07
11	1	-1.22558e-05	-1.23244e-05
11	2	3.88512e-06	3.16259e-05
11	3	9.3821e-05	-9.28595e-05
11	4	-0.000254516	0.000146602
11	5	0.000340849	-2.83273e-05
11	6	-0.00030585	-0.000283623
11	7	0.000226363	0.00059176
11	8	-0.00013325	-0.00066817
11	9	2.83378e-05	0.00049402
11	10	7.00815e-05	-0.000268946
11	11	-0.000125477	0.000156225
11	12	9.80615e-05	-0.000134422
11	13	-3.33082e-06	0.000105368
11	14	-8.28028e-05	-4.47587e-05
11	15	9.97664e-05	2.59104e-06
11	16	-6.67411e-05	2.37148e-06
11	17	3.68143e-05	-3.06029e-06
11	18	-1.63685e-05	1.55194e-05
11	19	-1.04694e-05	-2.15721e-05
11	20	2.94419e-05	1.0284e-05
11	21	-2.34677e-05	4.62584e-06
11	22	6.70561e-06	-8.92963e-06
11	23	3.21307e-06	5.74705e-06
11	24	-6.40635e-06	-3.86164e-06
11	25	8.26021e-06	4.74921e-06
12	1	2.94854e-06	-0.000239573
12	2	-5.40806e-05	0.00131414
12	3	0.000142114	-0.0030111
12	4	-6.37563e-05	0.00296358
12	5	-0.000353232	0.00143406
12	6	0.000890206	-0.00899966
12	7	-0.00108602	0.014676
12	8	0.000742117	-0.0145493
12	9	-0.000114232	0.00956518
12	10	-0.000379707	-0.00375632
12	11	0.000523179	0.000213832
12	12	-0.000406981	0.000719855
12	13	0.000228757	-0.000408973
12	14	-9.96267e-05	0.000106376
12	15	4.58678e-05	-0.000116662
12	16	-4.74428e-05	0.000129743
12	17	4.80315e-05	8.58585e-05
12	18	-1.39995e-05	-0.000414062
12	19	-3.21553e-05	0.000614761
12	20	5.18366e-05	-0.000588313
12	21	-3.95454e-05	0.000411655
12	22	1.7736e-05	-0.000215921
12	23	-3.21638e-06	7.37198e-05
12	24	-3.51899e-06	1.17717e-05
12	25	5.84983e-06	-5.08516e-05
13	1	-6.91649e-06	1.74223e-05
13	2	-3.45188e-06	-2.62439e-05
13	3	0.000104413	-3.03474e-05
13	4	-0.000234529	0.000156781
13	5	0.000230967	-0.000266207
13	6	-7.87007e-05	0.000217055
13	7	-8.45018e-05	-1.30284e-05
13	8	0.000185724	-0.000152175
13	9	-0.000260885	0.000171733
13	10	0.00031293	-0.000126132
13	11	-0.000308869	0.000108072
13	12	0.00024187	-0.000118407
13	13	-0.000137542	0.000113834
13	14	3.51817e-05	-7.43897e-05
13	15	2.86923e-05	2.2216e-05
13	16	-4.37816e-05	9.38081e-06
13	17	3.70201e-05	-1.74221e-05
13	18	-3.19886e-05	1.73681e-05
13	19	2.28918e-05	-1.56615e-05
13	20	-7.98853e-06	1.04184e-05
13	21	1.31615e-06	-3.18228e-06
13	22	-4.52819e-06	-2.29499e-07
13	23	5.29997e-06	-2.00713e-06
13	24	1.10929e-07	4.47785e-06
13	25	-5.073e-06	-3.53509e-06
14	1	2.23794e-06	-4.93551e-05
14	2	-5.38987e-06	0.00034222
14	3	1.05545e-05	-0.00108211
14	4	3.70836e-05	0.00189059
14	5	-0.000214403	-0.00170786
14	6	0.000452653	-4.89261e-05
14	7	-0.00056679	0.00239768
14	8	0.000473248	-0.00364321
14	9	-0.000225405	0.00317
14	10	-4.03448e-05	-0.00174878
14	11	0.000175083	0.000459464
14	12	-0.000152745	0.000163449
14	13	6.85509e-05	-0.000201972
14	14	4.06705e-06	3.35957e-05
14	15	-4.59072e-05	2.28073e-05
14	16	5.33442e-05	0.000100426
14	17	-3.06425e-05	-0.00027245
14	18	-2.38673e-06	0.000350016
14	19	2.30543e-05	-0.000298651
14	20	-2.58862e-05	0.000180909
14	21	2.05145e-05	-7.51387e-05
14	22	-1.35029e-05	1.16517e-05
14	23	5.6855e-06	2.27329e-05
14	24	5.12183e-07	-3.87593e-05
14	25	-2.27089e-06	3.38764e-05
15	1	-5.64524e-07	-1.18874e-05
15	2	-2.30952e-05	2.76811e-05
15	3	8.74824e-05	-4.68245e-05
15	4	-0.000161824	0.000147465
15	5	0.000202215	-0.000322034
15	6	-0.000190575	0.000392486
15	7	0.00013572	-0.000289545
15	8	-6.09373e-05	0.000151709
15	9	-3.25089e-05	-9.59943e-05
15	10	0.000126058	0.000103905
15	11	-0.000166323	-9.32583e-05
15	12	0.000130738	2.14843e-05
15	13	-5.63112e-05	6.08725e-05
15	14	4.95751e-06	-7.7112e-05
15	15	3.36415e-06	3.48631e-05
15	16	2.88006e-06	6.07793e-06
15	17	-5.124e-06	-2.00391e-05
15	18	5.28718e-06	1.67367e-05
15	19	-5.96879e-06	-8.88281e-06
15	20	9.43943e-06	2.29448e-06
15	21	-1.40155e-05	1.59933e-06
15	22	1.33155e-05	-2.50438e-06
15	23	-7.27264e-06	1.10688e-06
15	24	2.07544e-06	1.42147e-06
15	25	-1.19777e-06	-3.43247e-06
16	1	-7.38088e-06	-9.25037e-06
16	2	2.93657e-05	7.59293e-05
16	3	-5.47065e-05	-0.000257019
16	4	7.46226e-05	0.000479835
16	5	-0.000112429	-0.000532273
16	6	0.000174303	0.000245575
16	7	-0.000229358	0.000302705
16	8	0.000244008	-0.000761245
16	9	-0.000189124	0.000829698
16	10	8.27507e-05	-0.000550286
16	11	8.60882e-06	0.000170169
16	12	-4.89234e-05	0.00010692
16	13	4.92175e-05	-0.000221552
16	14	-3.85251e-05	0.00020777
16	15	3.44877e-05	-0.000110937
16	16	-2.88263e-05	-2.35045e-05
16	17	1.08693e-05	0.00013192
16	18	9.6782e-06	-0.000163854
16	19	-1.59764e-05	0.000127475
16	20	9.03105e-06	-7.2283e-05
16	21	-1.05401e-06	2.8267e-05
16	22	-1.90383e-06	5.92286e-06
16	23	-7.17601e-08	-2.82919e-05
16	24	4.15203e-06	2.72038e-05
16	25	-6.55231e-06	-1.03347e-05
17	1	1.67328e-06	-2.70379e-06
17	2	-1.14311e-05	4.11506e-06
17	3	-1.17621e-05	-9.54763e-06
17	4	7.6536e-05	4.33648e-05
17	5	-0.000121468	-0.000113583
17	6	0.000110539	0.000180551
17	7	-6.95882e-05	-0.000198716
17	8	5.69637e-05	0.000159578
17	9	-7.75935e-05	-8.57437e-05
17	10	8.94143e-05	1.95988e-05
17	11	-7.44018e-05	-9.33115e-07
17	12	4.0492e-05	7.87855e-06
17	13	-2.20487e-06	2.8431e-06
17	14	-1.8666e-05	-2.18311e-05
17	15	1.43089e-05	2.22741e-05
17	16	-3.16344e-06	-1.0206e-05
17	17	2.29633e-07	3.02743e-06
17	18	-7.12779e-07	-2.71442e-06
17	19	5.13016e-07	3.79913e-06
17	20	-1.84876e-06	-3.97259e-06
17	21	1.78865e-06	2.13965e-06
17	22	2.41378e-06	1.65031e-06
17	23	-5.02574e-06	-4.0553e-06
17	24	2.63094e-06	2.81979e-06
17	25	1.0399e-06	-6.6797e-07
18	1	-2.49553e-06	-4.67938e-06
18	2	7.65054e-06	2.12628e-05
18	3	-1.13422e-05	-5.73348e-05
18	4	-3.86444e-06	0.000110418
18	5	2.79578e-05	-0.000127793
18	6	-2.3364e-05	6.71937e-05
18	7	-3.30932e-05	4.63026e-05
18	8	0.00012742	-0.000143834
18	9	-0.000213723	0.000170598
18	10	0.000238129	-0.000121867
18	11	-0.000184597	3.81649e-05
18	12	9.30601e-05	2.67828e-05
18	13	-2.581e-05	-5.33969e-05
18	14	5.58687e-06	7.36536e-05
18	15	-8.08924e-06	-0.000115845
18	16	5.26397e-06	0.00015373
18	17	3.25042e-06	-0.000146257
18	18	-6.54763e-06	9.6675e-05
18	19	3.64931e-06	-4.12028e-05
18	20	-1.85155e-07	3.58212e-06
18	21	-4.74381e-07	1.72839e-05
18	22	-1.70176e-06	-2.41634e-05
18	23	3.93539e-06	1.47088e-05
18	24	-3.56797e-06	3.94882e-07
18	25	3.27326e-07	1.06132e-06
19	1	6.38854e-06	4.23685e-06
19	2	-1.66685e-05	-9.00915e-06
19	3	2.49024e-05	1.06795e-05
19	4	-6.3972e-06	1.42275e-05
19	5	-4.29456e-05	-6.07094e-05
19	6	6.98139e-05	7.69704e-05
19	7	-4.49969e-05	-7.09423e-05
19	8	8.50749e-06	7.16293e-05
19	9	-3.10049e-06	-4.92614e-05
19	10	1.98592e-05	-7.98416e-07
19	11	-2.67082e-05	3.4788e-05
19	12	1.16828e-05	-4.00635e-05
19	13	1.48609e-05	3.68064e-05
19	14	-3.77984e-05	-3.30314e-05
19	15	4.50039e-05	2.40267e-05
19	16	-3.6221e-05	-1.15759e-05
19	17	2.01942e-05	1.2059e-06
19	18	-5.0455e-06	3.65943e-06
19	19	-4.3883e-06	-3.16693e-06
19	20	7.76567e-06	-1.01413e-07
19	21	-8.12966e-06	2.67816e-06
19	22	7.55016e-06	-2.39199e-06
19	23	-6.47984e-06	7.88585e-07
19	24	4.88185e-06	-9.12552e-07
19	25	-3.22098e-06	2.63245e-06
20	1	7.19541e-07	-1.86748e-06
20	2	-3.83057e-06	-2.5355e-07
20	3	2.01683e-05	1.0265e-05
20	4	-5.49168e-05	-1.6929e-05
20	5	9.77424e-05	2.23502e-05
20	6	-0.000121724	-4.92033e-05
20	7	0.00010836	8.83126e-05
20	8	-6.81592e-05	-0.000117055
20	9	2.06279e-05	0.000123986
20	10	3.03943e-05	-0.000101313
20	11	-7.37584e-05	5.89527e-05
20	12	8.38504e-05	-2.17499e-05
20	13	-6.2201e-05	1.17599e-05
20	14	3.87732e-05	-2.44607e-05
20	15	-2.74914e-05	3.28737e-05
20	16	1.84261e-05	-2.17789e-05
20	17	-3.39268e-06	1.98572e-06
20	18	-9.40845e-06	9.85487e-06
20	19	1.06836e-05	-1.04384e-05
20	20	-3.6274e-06	8.86043e-06
20	21	-2.91844e-06	-1.02452e-05
20	22	4.3481e-06	8.74204e-06
20	23	-1.67987e-06	-4.01244e-06
20	24	-1.16892e-06	7.50806e-06
20	25	2.17803e-06	-1.90755e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode34_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.000260492	0
0	2	-0.00206934	0
0	3	0.00190654	0
0	4	0.0013202	0
0	5	-0.00318616	0
0	6	0.000907644	0
0	7	0.00244211	0
0	8	-0.00277406	0
0	9	0.000161036	0
0	10	0.00241975	0
0	11	-0.0031346	0
0	12	0.00246405	0
0	13	-0.00169437	0
0	14	0.00137675	0
0	15	-0.00118051	0
0	16	0.000784033	0
0	17	-0.000273374	0
0	18	-0.000141094	0
0	19	0.000332453	0
0	20	-0.000315186	0
0	21	0.000216804	0
0	22	-0.000126676	0
0	23	5.36213e-05	0
0	24	-7.58161e-06	0
0	25	1.53297e-06	0
1	1	0.0654313	-0.000542924
1	2	-0.2846	0.00288046
1	3	0.345264	-0.00449735
1	4	0.00426071	0.0023029
1	5	-0.36802	0.00154632
1	6	0.249803	-0.00280679
1	7	0.196546	0.00112538
1	8	-0.420193	0.000851078
1	9	0.191144	-0.00142297
1	10	0.240844	0.000770986
1	11	-0.530471	0.000240429
1	12	0.554176	-0.000908597
1	13	-0.402864	0.00101482
1	14	0.220187	-0.000806279
1	15	-0.0906016	0.000571003
1	16	0.0262962	-0.000398662
1	17	-0.00413012	0.000285347
1	18	-0.000246393	-0.000212305
1	19	0.000101704	0.000162585
1	20	0.000138851	-0.000122402
1	21	3.3667e-05	7.69969e-05
1	22	-0.000128995	-2.73225e-05
1	23	-0.000148928	-1.04162e-05
1	24	0.000638627	2.70043e-05
1	25	-0.000986854	-2.79682e-05
2	1	0.00100429	-0.00152876
2	2	-0.00151759	0.00221834
2	3	0.000232151	-0.000464763
2	4	0.00142702	-0.00158836
2	5	-0.00083466	0.00110299
2	6	-0.00189966	0.000913948
2	7	0.0036538	-0.00154825
2	8	-0.00203591	0.000182353
2	9	-0.00197755	0.00172863
2	10	0.00556403	-0.00294882
2	11	-0.00683903	0.00308933
2	12	0.00583164	-0.00234155
2	13	-0.00377587	0.00126295
2	14	0.0018899	-0.000398425
2	15	-0.000666156	1.28855e-05
2	16	6.58283e-05	-4.46431e-05
2	17	0.000106898	0.000189893
2	18	-0.000101341	-0.000212501
2	19	9.00515e-05	0.000132466
2	20	-8.94361e-05	-6.48701e-05
2	21	7.05317e-05	4.01487e-05
2	22	-4.08838e-05	-2.31523e-05
2	23	1.78403e-05	1.98426e-06
2	24	-4.82467e-06	7.29111e-06
2	25	2.2923e-07	-2.66861e-06
3	1	-0.041952	-0.000479571
3	2	0.0271241	0.00222939
3	3	0.0927912	-0.00370129
3	4	-0.158172	0.00187592
3	5	0.0203963	0.00265909
3	6	0.197791	-0.00538832
3	7	-0.248594	0.00352384
3	8	0.0703189	0.000937939
3	9	0.173823	-0.00439375
3	10	-0.304282	0.00530341
3	11	0.280229	-0.00429461
3	12	-0.17558	0.00266991
3	13	0.0765367	-0.00139797
3	14	-0.0206187	0.000725376
3	15	0.00129671	-0.000380275
3	16	0.00127779	0.000134734
3	17	-0.000232467	4.05456e-06
3	18	-0.000268976	-2.91305e-05
3	19	7.86897e-05	1.93807e-05
3	20	0.000295571	-1.83429e-05
3	21	-0.000451994	1.60708e-05
3	22	0.000202227	-1.04577e-05
3	23	0.000297471	6.64214e-06
3	24	-0.000700081	-3.65832e-06
3	25	0.000790205	3.22861e-06
4	1	0.00201031	-0.000175368
4	2	-0.00503596	8.84215e-05
4	3	0.00479999	0.000450963
4	4	0.000502487	-0.000713085
4	5	-0.00634649	3.88683e-05
4	6	0.00682677	0.000894837
4	7	-0.00117203	-0.000918341
4	8	-0.00631842	-2.41341e-05
4	9	0.0111064	0.00111261
4	10	-0.0116387	-0.00174843
4	11	0.00908412	0.00188297
4	12	-0.00556544	-0.0016653
4	13	0.00269952	0.00118709
4	14	-0.00105677	-0.000611598
4	15	0.000389417	0.000163986
4	16	-0.000188163	4.7697e-05
4	17	0.000104206	-6.17584e-05
4	18	-2.59504e-05	5.95909e-07
4	19	-4.19838e-05	2.95406e-05
4	20	7.40774e-05	-1.20653e-05
4	21	-5.99374e-05	-8.61496e-06
4	22	1.93877e-05	9.46748e-06
4	23	1.14543e-05	-4.59381e-06
4	24	-1.69309e-05	1.86811e-06
4	25	9.67921e-06	8.47371e-07
5	1	-0.0824724	0.000256732
5	2	0.282646	-0.000802881
5	3	-0.472789	0.00134936
5	4	0.457644	-0.00156283
5	5	-0.215054	0.0013039
5	6	-0.0790015	-0.000606651
5	7	0.252558	-0.000409907
5	8	-0.281193	0.0015445
5	9	0.239324	-0.00253916
5	10	-0.189224	0.00310416
5	11	0.144474	-0.00298072
5	12	-0.0996206	0.00216358
5	13	0.0569698	-0.00106056
5	14	-0.0250559	0.000225365
5	15	0.00760792	0.000121543
5	16	-0.00104861	-0.000134334
5	17	-0.000388719	3.60104e-05
5	18	0.000339261	4.12013e-05
5	19	-5.55443e-05	-5.13827e-05
5	20	-0.000119526	1.56385e-05
5	21	2.27423e-05	1.73821e-05
5	22	0.000281568	-2.20269e-05
5	23	-0.000546169	7.05286e-06
5	24	0.000591206	8.86745e-06
5	25	-0.000429396	-1.27735e-05
6	1	0.00122035	0.000303843
6	2	-0.00494839	-0.00151151
6	3	0.00950402	0.0036743
6	4	-0.0102272	-0.00518092
6	5	0.004814	0.00398961
6	6	0.00371909	-0.000360426
6	7	-0.0102491	-0.00339305
6	8	0.0119792	0.00542901
6	9	-0.00967399	-0.0053498
6	10	0.005869	0.00389606
6	11	-0.00260587	-0.00228967
6	12	0.000636708	0.001249
6	13	0.000176149	-0.000720343
6	14	-0.000301038	0.000429455
6	15	0.000183333	-0.000246223
6	16	-5.71044e-05	0.000146383
6	17	-2.37893e-05	-9.5095e-05
6	18	5.18525e-05	4.43249e-05
6	19	-4.0601e-05	1.02947e-05
6	20	2.21018e-05	-4.55998e-05
6	21	-1.2828e-05	5.35635e-05
6	22	1.16503e-05	-4.06063e-05
6	23	-1.43388e-05	1.79117e-05
6	24	1.48288e-05	8.16727e-07
6	25	-8.84921e-06	-8.29604e-06
7	1	0.00361578	-1.48555e-05
7	2	-0.0196755	5.50363e-05
7	3	0.0617369	-6.45691e-05
7	4	-0.140531	-0.00016452
7	5	0.246253	0.000629107
7	6	-0.338585	-0.000945927
7	7	0.370996	0.00102079
7	8	-0.330756	-0.00117583
7	9	0.24716	0.00139827
7	10	-0.161187	-0.00130086
7	11	0.0956625	0.000778192
7	12	-0.0525041	-0.000170693
7	13	0.0257526	-0.000139118
7	14	-0.010375	0.000103988
7	15	0.00297428	5.44015e-05
7	16	-0.000427062	-0.000137649
7	17	-6.58096e-05	9.08971e-05
7	18	0.00016383	1.11364e-05
7	19	-0.000241643	-5.92854e-05
7	20	0.000129335	3.61498e-05
7	21	0.000171403	-3.87021e-06
7	22	-0.000438662	-2.23276e-06
7	23	0.000515061	-2.44285e-06
7	24	-0.000418606	1.98187e-06
7	25	0.000253115	8.00847e-07
8	1	0.000354799	2.19067e-05
8	2	-0.00171631	-0.000231767
8	3	0.00421358	0.00108478
8	4	-0.00678436	-0.00282578
8	5	0.00787357	0.00463033
8	6	-0.00667791	-0.0052783
8	7	0.0037979	0.00449741
8	8	-0.000853939	-0.00287125
8	9	-0.000869921	0.00117279
8	10	0.00128382	1.25492e-05
8	11	-0.00101634	-0.000514756
8	12	0.000613859	0.000571231
8	13	-0.000297383	-0.000490332
8	14	0.000113032	0.000368005
8	15	-2.77055e-05	-0.000233477
8	16	-7.39562e-06	0.000147461
8	17	1.46066e-05	-0.000100075
8	18	-9.64641e-06	5.74898e-05
8	19	1.11612e-06	-3.13772e-05
8	20	9.78262e-06	2.62905e-05
8	21	-1.23308e-05	-1.88767e-05
8	22	7.35041e-07	1.96488e-06
8	23	9.0402e-06	9.18148e-06
8	24	-5.75483e-06	-8.47593e-06
8	25	-2.69773e-06	4.76446e-06
9	1	0.00255014	-3.9367e-05
9	2	-0.013088	0.000230183
9	3	0.0340877	-0.000666643
9	4	-0.0606289	0.00118149
9	5	0.0858108	-0.00142991
9	6	-0.105566	0.0013365
9	7	0.115745	-0.0010023
9	8	-0.11123	0.000445204
9	9	0.0917734	0.000167493
9	10	-0.0646121	-0.000520521
9	11	0.0390302	0.000506116
9	12	-0.0203033	-0.000306808
9	13	0.00891313	0.000136913
9	14	-0.00300529	-5.37687e-05
9	15	0.000483932	3.64325e-05
9	16	0.000190782	-6.16707e-05
9	17	-5.8542e-07	8.38017e-05
9	18	-0.000383446	-6.63991e-05
9	19	0.000547854	2.29525e-05
9	20	-0.000435929	9.96824e-06
9	21	0.000230141	-1.98189e-05
9	22	-9.14101e-05	1.79058e-05
9	23	5.24384e-05	-1.2464e-05
9	24	-6.72278e-05	5.22613e-06
9	25	8.30391e-05	3.99125e-07
10	1	3.19363e-05	-2.70619e-05
10	2	-0.000139156	0.000105348
10	3	0.000405728	-0.000207667
10	4	-0.000918166	0.000173171
10	5	0.00162903	0.000140259
10	6	-0.00216664	-0.000600856
10	7	0.00206256	0.00093416
10	8	-0.00140907	-0.00103497
10	9	0.00077331	0.000918215
10	10	-0.000434114	-0.000626378
10	11	0.000244496	0.000285909
10	12	-6.88725e-05	-1.02625e-06
10	13	-6.49144e-05	-0.000198823
10	14	0.000117674	0.000271915
10	15	-0.000114839	-0.0002182
10	16	8.85899e-05	0.000129207
10	17	-5.04081e-05	-6.45268e-05
10	18	8.94776e-06	1.59438e-05
10	19	2.04283e-05	1.10399e-05
10	20	-2.17104e-05	-5.33377e-06
10	21	5.84756e-06	-9.11203e-06
10	22	-3.67459e-07	5.12958e-06
10	23	8.06497e-06	1.05892e-05
10	24	-1.31112e-05	-1.7131e-05
10	25	1.07389e-05	1.02679e-05
11	1	0.000558278	-1.02805e-05
11	2	-0.00309237	7.36829e-05
11	3	0.0083633	-0.000207873
11	4	-0.0145983	0.000387992
11	5	0.0192183	-0.000617098
11	6	-0.0220365	0.000893612
11	7	0.0243562	-0.00110089
11	8	-0.0256803	0.00102594
11	9	0.0239691	-0.000630002
11	10	-0.0187478	0.000187883
11	11	0.0120141	7.10237e-05
11	12	-0.00623067	-0.000169128
11	13	0.0025401	0.000177894
11	14	-0.00074641	-0.000131309
11	15	0.000109253	5.86218e-05
11	16	4.56063e-05	8.77595e-06
11	17	-3.58622e-05	-3.72196e-05
11	18	-0.000104376	2.40339e-05
11	19	0.000328606	6.4833e-07
11	20	-0.000490797	-1.69556e-05
11	21	0.000500642	2.2719e-05
11	22	-0.000395562	-1.88525e-05
11	23	0.000256226	9.22204e-06
11	24	-0.000136486	-5.22144e-08
11	25	6.03051e-05	-5.38208e-06
12	1	-7.95447e-06	-4.22623e-06
12	2	7.21113e-05	1.11923e-05
12	3	-0.000176288	-1.35934e-05
12	4	0.000185137	1.65436e-05
12	5	-2.00395e-06	-7.49655e-05
12	6	-0.00030699	0.00022083
12	7	0.000509312	-0.000343178
12	8	-0.000413207	0.000302952
12	9	0.000138314	-0.00014014
12	10	4.16224e-05	-4.3085e-06
12	11	-6.5008e-05	7.90492e-05
12	12	5.31249e-05	-9.13812e-05
12	13	-6.11163e-05	5.18092e-05
12	14	6.22882e-05	-8.58027e-06
12	15	-5.06303e-05	6.8156e-06
12	16	3.28671e-05	-2.44199e-05
12	17	-5.08594e-06	1.7491e-05
12	18	-2.47103e-05	1.59329e-06
12	19	3.80684e-05	-2.17087e-06
12	20	-2.9345e-05	-4.54831e-06
12	21	1.19215e-05	3.89539e-07
12	22	-1.16918e-06	6.55375e-06
12	23	-1.45565e-06	-5.62903e-06
12	24	2.0798e-06	1.86274e-07
12	25	-1.80113e-06	2.98846e-06
13	1	7.7715e-05	-1.55822e-06
13	2	-0.000475326	-1.23799e-05
13	3	0.00140936	4.58502e-05
13	4	-0.00260502	-9.24692e-05
13	5	0.00343036	0.000171806
13	6	-0.00376166	-0.000242074
13	7	0.00416549	0.000257566
13	8	-0.00490274	-0.000295773
13	9	0.00536344	0.000376017
13	10	-0.00485757	-0.000383734
13	11	0.00348596	0.000272417
13	12	-0.00192514	-0.00013319
13	13	0.000728613	5.7704e-05
13	14	-9.66143e-05	-4.76294e-05
13	15	-1.31283e-05	5.33217e-05
13	16	-0.00017734	-3.70675e-05
13	17	0.000383461	3.32279e-06
13	18	-0.000452281	2.10763e-05
13	19	0.000410345	-2.32952e-05
13	20	-0.000337182	9.97651e-06
13	21	0.000267378	3.78398e-06
13	22	-0.000203714	-7.81746e-06
13	23	0.000147815	4.9264e-06
13	24	-0.000103168	-2.15534e-06
13	25	6.66488e-05	5.57994e-07
14	1	3.6322e-06	7.63256e-06
14	2	1.88442e-05	-1.66303e-05
14	3	-0.000124282	-4.28583e-06
14	4	0.000249621	5.37252e-05
14	5	-0.00022015	-8.5831e-05
14	6	1.24861e-05	9.84872e-05
14	7	0.000175038	-0.000107658
14	8	-0.000172991	8.76798e-05
14	9	4.15812e-05	-3.50443e-05
14	10	5.54418e-05	-1.80954e-05
14	11	-7.30616e-05	4.84154e-05
14	12	6.44979e-05	-5.64204e-05
14	13	-4.39431e-05	5.35371e-05
14	14	-4.41176e-06	-4.30764e-05
14	15	4.82537e-05	3.08258e-05
14	16	-4.51225e-05	-2.64586e-05
14	17	1.17404e-05	1.87626e-05
14	18	1.04222e-05	4.40903e-06
14	19	-9.09079e-06	-2.56345e-05
14	20	-1.03778e-06	2.57561e-05
14	21	5.16852e-06	-1.13361e-05
14	22	-3.14215e-06	-1.29803e-06
14	23	6.6712e-07	5.82189e-06
14	24	1.59693e-06	-4.19065e-06
14	25	-4.20163e-06	3.61267e-07
15	1	1.0009e-06	5.63439e-06
15	2	-4.54461e-05	-2.89394e-05
15	3	0.000165128	3.52093e-05
15	4	-0.000288201	1.49041e-06
15	5	0.00035041	7.49511e-06
15	6	-0.000414418	-9.84025e-05
15	7	0.000618475	0.000134955
15	8	-0.00100144	-5.8688e-05
15	9	0.00135836	-8.0082e-07
15	10	-0.00138482	-4.26481e-05
15	11	0.00101917	0.000107019
15	12	-0.000531114	-0.000100152
15	13	0.000204283	4.65666e-05
15	14	-8.85062e-05	3.23317e-07
15	15	0.000109039	-2.83364e-05
15	16	-0.000213906	3.22237e-05
15	17	0.000351461	-1.39964e-05
15	18	-0.000443818	-2.18047e-06
15	19	0.000445077	1.90869e-06
15	20	-0.000372114	6.60732e-06
15	21	0.00026743	-1.26978e-05
15	22	-0.000167259	1.25477e-05
15	23	9.45778e-05	-7.38815e-06
15	24	-5.62072e-05	6.53076e-07
15	25	4.58925e-05	3.42042e-06
16	1	-1.6169e-05	2.99955e-06
16	2	5.56857e-05	-6.70079e-06
16	3	-0.0001025	-2.07222e-05
16	4	0.000133277	7.53973e-05
16	5	-0.000132648	-0.00010573
16	6	9.90237e-05	0.000101688
16	7	-6.22045e-05	-9.20886e-05
16	8	7.75989e-05	8.27986e-05
16	9	-0.000143581	-6.95772e-05
16	10	0.000178372	6.86209e-05
16	11	-0.000136345	-8.47529e-05
16	12	6.694e-05	8.85092e-05
16	13	-1.92518e-05	-5.91181e-05
16	14	-1.16015e-05	1.77958e-05
16	15	3.18128e-05	8.38544e-06
16	16	-2.87136e-05	-1.65805e-05
16	17	3.43139e-06	1.65596e-05
16	18	2.06125e-05	-1.13725e-05
16	19	-2.68177e-05	5.56376e-07
16	20	1.95584e-05	8.8151e-06
16	21	-9.26826e-06	-1.08848e-05
16	22	1.01332e-06	7.95537e-06
16	23	3.80315e-06	-4.61106e-06
16	24	-4.70269e-06	3.13362e-06
16	25	2.52869e-06	-3.06645e-06
17	1	6.48342e-06	-1.95059e-06
17	2	-3.37985e-05	4.34941e-06
17	3	6.97811e-05	-8.92747e-06
17	4	-6.41774e-05	4.22347e-05
17	5	9.37069e-06	-7.42228e-05
17	6	1.61429e-05	2.66486e-05
17	7	4.75419e-05	6.47206e-05
17	8	-0.000169099	-7.54546e-05
17	9	0.000272505	-1.30914e-05
17	10	-0.000275658	9.77722e-05
17	11	0.000138387	-0.000122665
17	12	4.80107e-05	0.000114753
17	13	-0.000123423	-9.52588e-05
17	14	4.48639e-05	7.10034e-05
17	15	9.61538e-05	-5.08221e-05
17	16	-0.000201336	3.4221e-05
17	17	0.000242934	-1.7563e-05
17	18	-0.000243307	3.83905e-06
17	19	0.000224128	3.63574e-06
17	20	-0.000191326	-5.91239e-06
17	21	0.000147821	6.23213e-06
17	22	-0.000104073	-5.73154e-06
17	23	6.89554e-05	3.64938e-06
17	24	-3.49159e-05	-8.69286e-07
17	25	-2.82373e-06	-4.95138e-07
18	1	-1.76323e-06	7.11098e-07
18	2	1.19078e-05	-1.71507e-05
18	3	-1.64521e-05	3.87423e-05
18	4	-2.0348e-05	-2.52983e-05
18	5	7.65207e-05	-9.98199e-06
18	6	-8.57093e-05	2.14117e-05
18	7	5.23168e-05	-8.78707e-06
18	8	-3.27936e-05	8.56271e-06
18	9	2.15994e-05	-1.71026e-05
18	10	2.21793e-05	6.93058e-06
18	11	-7.48503e-05	5.59323e-06
18	12	8.41167e-05	-7.69904e-06
18	13	-4.97382e-05	1.232e-05
18	14	9.73378e-06	-1.46375e-05
18	15	1.39107e-05	5.28235e-06
18	16	-2.24508e-05	7.24484e-06
18	17	1.83433e-05	-1.1712e-05
18	18	-5.42507e-06	8.67662e-06
18	19	-4.34488e-06	-4.71413e-06
18	20	3.84515e-06	3.08388e-06
18	21	1.45699e-06	-2.81861e-06
18	22	-4.49512e-06	1.62854e-06
18	23	4.22888e-06	2.32265e-07
18	24	-2.72709e-06	-4.87153e-07
18	25	1.4189e-06	-6.21101e-07
19	1	3.24311e-06	5.37822e-07
19	2	-2.25859e-05	-1.45378e-07
19	3	3.92003e-05	-6.08698e-06
19	4	-1.73566e-05	1.2679e-05
19	5	-3.08491e-05	-1.44925e-05
19	6	6.47386e-05	1.49804e-05
19	7	-6.50555e-05	-1.3721e-05
19	8	3.38499e-05	4.09275e-05
19	9	1.08954e-05	-0.000108317
19	10	-5.00104e-05	0.000151472
19	11	8.48484e-05	-0.000133262
19	12	-0.000118929	8.69322e-05
19	13	0.000151739	-4.71627e-05
19	14	-0.00019616	2.2977e-05
19	15	0.000251203	-1.1297e-05
19	16	-0.000284113	4.55242e-06
19	17	0.000272348	2.54995e-06
19	18	-0.000228251	-7.07819e-06
19	19	0.000174997	6.40429e-06
19	20	-0.000126613	-3.80631e-06
19	21	8.78056e-05	2.93915e-06
19	22	-5.73345e-05	-4.29156e-06
19	23	3.53466e-05	5.37164e-06
19	24	-2.32782e-05	-4.51034e-06
19	25	1.34731e-05	3.20948e-06
20	1	6.88201e-06	-1.76785e-06
20	2	-1.79612e-05	3.84199e-06
20	3	2.77112e-05	-1.31657e-05
20	4	-5.28966e-05	3.40691e-05
20	5	8.87376e-05	-4.32376e-05
20	6	-8.38722e-05	3.95916e-05
20	7	3.62853e-05	-4.92866e-05
20	8	-9.70064e-07	6.92264e-05
20	9	7.12368e-06	-7.40042e-05
20	10	-2.84396e-05	5.46152e-05
20	11	2.21237e-05	-2.54587e-05
20	12	6.73099e-06	7.42552e-07
20	13	-2.46017e-05	1.65468e-05
20	14	2.56645e-05	-2.25231e-05
20	15	-2.4282e-05	1.46565e-05
20	16	2.42047e-05	-4.56459e-07
20	17	-2.10843e-05	-9.42091e-06
20	18	1.55531e-05	1.01809e-05
20	19	-1.04714e-05	-4.06452e-06
20	20	6.25312e-06	-3.38486e-06
20	21	-3.04145e-06	7.85289e-06
20	22	2.25711e-06	-8.36461e-06
20	23	-3.55011e-06	6.35315e-06
20	24	4.48484e-06	-3.69702e-06
20	25	-3.94971e-06	1.57888e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode35_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.4817	0
0	2	-0.110841	0
0	3	-0.33454	0
0	4	0.180349	0
0	5	0.27105	0
0	6	-0.3279	0
0	7	-0.0715053	0
0	8	0.398509	0
0	9	-0.297565	0
0	10	-0.0867702	0
0	11	0.419467	0
0	12	-0.527207	0
0	13	0.446316	0
0	14	-0.292316	0
0	15	0.153616	0
0	16	-0.0642187	0
0	17	0.0202825	0
0	18	-0.00418053	0
0	19	0.000273591	0
0	20	6.76062e-05	0
0	21	4.84622e-05	0
0	22	-0.000148936	0
0	23	0.00038918	0
0	24	-0.000715164	0
0	25	0.000899288	0
1	1	0.00187393	0.00133247
1	2	-0.00805219	-0.00544508
1	3	0.00900436	0.00826857
1	4	0.00225486	-0.00491071
1	5	-0.0126981	-0.00185919
1	6	0.00703753	0.00533889
1	7	0.00886862	-0.00355105
1	8	-0.0164682	-0.000203835
1	9	0.00796941	0.00247468
1	10	0.00817206	-0.00252419
1	11	-0.0198566	0.00160562
1	12	0.0219754	-0.000914424
1	13	-0.0168579	0.000655562
1	14	0.00967221	-0.000546703
1	15	-0.00423588	0.000368937
1	16	0.0014696	-0.000110329
1	17	-0.000474159	-0.000101828
1	18	0.000194225	0.000164156
1	19	-8.4211e-05	-0.000106717
1	20	1.62805e-05	3.80804e-05
1	21	-3.94017e-06	-8.20936e-06
1	22	1.99971e-05	-1.53303e-06
1	23	-2.32374e-05	7.99594e-06
1	24	2.07733e-05	-1.03189e-05
1	25	-3.20667e-05	8.01619e-06
2	1	0.15998	-0.000279827
2	2	-0.225361	0.000607349
2	3	0.0408567	-0.00104343
2	4	0.187268	0.000924977
2	5	-0.173139	0.000434712
2	6	-0.0480369	-0.00196692
2	7	0.205036	0.00217682
2	8	-0.150569	-0.000850118
2	9	-0.0229635	-0.00123953
2	10	0.156264	0.00297166
2	11	-0.184109	-0.00356173
2	12	0.138382	0.00302125
2	13	-0.0756867	-0.00192843
2	14	0.0298714	0.000920324
2	15	-0.00721022	-0.000323587
2	16	5.42782e-05	9.30981e-05
2	17	0.000650802	-2.55574e-05
2	18	-0.000104575	-8.33074e-06
2	19	-7.2555e-05	3.10093e-05
2	20	-9.13605e-05	-3.10098e-05
2	21	0.000214485	3.98039e-06
2	22	-8.94073e-05	2.4954e-05
2	23	-0.000187972	-2.9695e-05
2	24	0.000389778	1.72062e-05
2	25	-0.000399892	-6.13953e-06
3	1	-0.0067443	0.00541131
3	2	0.0126826	-0.0126963
3	3	-0.00757243	0.0127951
3	4	-0.00469992	-0.00229092
3	5	0.0102767	-0.0106096
3	6	-0.00438638	0.0150551
3	7	-0.00454117	-0.0083386
3	8	0.00744456	-0.00369058
3	9	-0.00393954	0.0133135
3	10	-0.000710651	-0.0165317
3	11	0.00269471	0.0141532
3	12	-0.00204368	-0.00946613
3	13	0.00064581	0.00528786
3	14	0.000128353	-0.00263319
3	15	-0.000146567	0.00124489
3	16	-0.000102105	-0.000590191
3	17	0.000251321	0.000288228
3	18	-0.000239336	-0.000128841
3	19	0.000154835	3.05549e-05
3	20	-7.65415e-05	1.95442e-05
3	21	2.52057e-05	-3.2921e-05
3	22	1.40352e-06	3.26312e-05
3	23	-4.34999e-06	-2.77465e-05
3	24	-9.80641e-06	1.82186e-05
3	25	2.43848e-05	-8.18663e-06
4	1	-0.0656878	0.000914667
4	2	0.156882	-0.00240322
4	3	-0.139348	0.00287478
4	4	-0.0252164	-0.00129032
4	5	0.186559	-0.00123545
4	6	-0.179495	0.00254408
4	7	0.00120495	-0.00172977
4	8	0.218212	-0.000296321
4	9	-0.3559	0.00185798
4	10	0.374676	-0.00196729
4	11	-0.306787	0.00103155
4	12	0.205774	-6.44022e-05
4	13	-0.113646	-0.000364543
4	14	0.050306	0.000331192
4	15	-0.0166741	-0.000159742
4	16	0.00347131	3.63034e-05
4	17	-0.000168678	2.1414e-05
4	18	2.15379e-06	-3.14045e-05
4	19	-0.000232078	1.57875e-05
4	20	0.000264731	9.28092e-07
4	21	-0.000138386	-6.89544e-06
4	22	-4.06914e-05	5.20495e-06
4	23	0.000174538	-4.37301e-06
4	24	-0.000203901	8.73132e-06
4	25	0.000149674	-1.24684e-05
5	1	-0.00107428	-0.00262645
5	2	0.00315262	0.00965571
5	3	-0.00349215	-0.0177519
5	4	2.22898e-05	0.0196863
5	5	0.00440687	-0.0122658
5	6	-0.00484651	1.44615e-05
5	7	0.000393666	0.0100656
5	8	0.00508088	-0.0148998
5	9	-0.00754507	0.015507
5	10	0.00632873	-0.0136932
5	11	-0.00349997	0.0105459
5	12	0.00119799	-0.0069296
5	13	-0.000100166	0.00378964
5	14	-0.000189425	-0.00167723
5	15	0.000157957	0.000531877
5	16	-3.47698e-05	-4.71022e-05
5	17	-6.53185e-05	-6.98687e-05
5	18	8.87756e-05	6.08073e-05
5	19	-5.96004e-05	-5.66148e-05
5	20	2.05975e-05	6.58305e-05
5	21	4.91639e-06	-6.05768e-05
5	22	-1.01484e-05	3.52992e-05
5	23	2.23471e-07	-7.10634e-06
5	24	1.14145e-05	-8.56217e-06
5	25	-1.31501e-05	1.19747e-05
6	1	-0.0620725	0.000387171
6	2	0.23116	-0.00149963
6	3	-0.41199	0.00275488
6	4	0.411932	-0.00269367
6	5	-0.164014	0.000725745
6	6	-0.187987	0.00203375
6	7	0.439845	-0.00397215
6	8	-0.499097	0.00425057
6	9	0.407684	-0.00316055
6	10	-0.260127	0.00169418
6	11	0.130153	-0.000655865
6	12	-0.0478308	0.000209705
6	13	0.00986184	-9.51309e-05
6	14	0.00115935	3.76063e-05
6	15	-0.00158531	3.7183e-05
6	16	0.000333998	-0.000101689
6	17	9.48111e-05	0.000128238
6	18	2.75466e-05	-0.000103471
6	19	-0.000156686	5.561e-05
6	20	0.000154472	-2.70685e-05
6	21	-0.000108374	2.0522e-05
6	22	8.15343e-05	-1.33136e-05
6	23	-6.19372e-05	-5.9314e-07
6	24	3.57006e-05	1.17108e-05
6	25	-1.30003e-05	-1.70723e-05
7	1	-9.92545e-05	-8.06862e-05
7	2	0.000616291	-0.000105216
7	3	-0.00154393	0.0017093
7	4	0.00217785	-0.00558666
7	5	-0.00180114	0.0109504
7	6	0.000645374	-0.0154767
7	7	0.000163543	0.0169113
7	8	9.06352e-05	-0.0149981
7	9	-0.000937956	0.0114199
7	10	0.00146077	-0.00791584
7	11	-0.00128229	0.00513955
7	12	0.000717992	-0.00305879
7	13	-0.000224287	0.00160045
7	14	-3.97078e-05	-0.000726397
7	15	0.000123679	0.000268062
7	16	-0.000108655	-9.49063e-06
7	17	7.58953e-05	-0.00012112
7	18	-6.33319e-05	0.000129406
7	19	4.36157e-05	-7.51269e-05
7	20	-2.50583e-06	2.20103e-05
7	21	-2.66482e-05	1.20884e-05
7	22	2.4848e-05	-2.9956e-05
7	23	-1.0361e-05	3.47373e-05
7	24	2.47499e-06	-2.86436e-05
7	25	-2.05417e-06	1.55204e-05
8	1	-0.0153594	0.000124383
8	2	0.0764381	-0.000725148
8	3	-0.190222	0.00205413
8	4	0.305362	-0.00361773
8	5	-0.348037	0.00443725
8	6	0.290539	-0.00398542
8	7	-0.170777	0.00259764
8	8	0.0519413	-0.00104997
8	9	0.0237165	-8.13905e-05
8	10	-0.0494664	0.000615472
8	11	0.0421995	-0.000659678
8	12	-0.023867	0.000464673
8	13	0.00893432	-0.000249505
8	14	-0.0015407	0.000131921
8	15	-0.00046751	-0.000136025
8	16	0.000373084	0.000161141
8	17	-8.7726e-05	-0.000107448
8	18	0.000158237	2.04795e-05
8	19	-0.000453778	1.51095e-05
8	20	0.000688498	-7.85076e-06
8	21	-0.000715157	4.97905e-06
8	22	0.000568354	-1.20738e-05
8	23	-0.000361533	1.42694e-05
8	24	0.000187332	-1.29256e-05
8	25	-8.01278e-05	1.23803e-05
9	1	-1.86999e-05	2.08153e-05
9	2	8.95203e-05	-0.000235561
9	3	-0.000403399	0.00089177
9	4	0.00110744	-0.00208573
9	5	-0.0018078	0.0035398
9	6	0.0018906	-0.00469438
9	7	-0.0013631	0.00510637
9	8	0.000817087	-0.00468392
9	9	-0.000642519	0.00369358
9	10	0.000686138	-0.00256765
9	11	-0.000668518	0.00161332
9	12	0.000558544	-0.000917377
9	13	-0.00042708	0.000432442
9	14	0.000274689	-0.000108337
9	15	-0.000118013	-5.93913e-05
9	16	2.44253e-05	0.000102294
9	17	1.26202e-06	-8.62321e-05
9	18	-1.62361e-05	4.92129e-05
9	19	3.86757e-05	-8.52276e-06
9	20	-4.15908e-05	-1.77779e-05
9	21	1.93964e-05	2.38976e-05
9	22	6.47083e-06	-1.91338e-05
9	23	-1.8815e-05	1.26284e-05
9	24	1.67707e-05	-7.20448e-06
9	25	-9.33948e-06	2.61771e-06
10	1	-0.00146732	1.1208e-05
10	2	0.00935695	-0.000135157
10	3	-0.029897	0.000521787
10	4	0.0624851	-0.00110805
10	5	-0.094962	0.00157477
10	6	0.11043	-0.00170178
10	7	-0.100362	0.00156851
10	8	0.0707895	-0.00134746
10	9	-0.036577	0.00108694
10	10	0.0107996	-0.000751348
10	11	0.00186222	0.000393059
10	12	-0.00451291	-0.000139382
10	13	0.0029114	3.86265e-05
10	14	-0.00102757	-1.67535e-05
10	15	6.78969e-05	4.33966e-06
10	16	0.000184568	-5.60305e-06
10	17	-8.65874e-05	3.33414e-05
10	18	-0.000162588	-6.21731e-05
10	19	0.000389463	5.95064e-05
10	20	-0.000459954	-2.63655e-05
10	21	0.000369516	-5.39806e-06
10	22	-0.000215078	1.54872e-05
10	23	9.0201e-05	-1.13108e-05
10	24	-2.51543e-05	6.24464e-06
10	25	6.72748e-06	-3.38225e-06
11	1	1.14025e-05	6.2494e-05
11	2	-5.08853e-05	-0.000226249
11	3	8.25628e-05	0.000482108
11	4	7.95657e-06	-0.000858526
11	5	-0.000262908	0.00135459
11	6	0.00046631	-0.0018169
11	7	-0.00042018	0.00204353
11	8	0.000252667	-0.00194853
11	9	-0.000168456	0.00161308
11	10	0.000154509	-0.0011901
11	11	-9.21062e-05	0.000791016
11	12	-1.43714e-05	-0.000467135
11	13	7.49137e-05	0.000239527
11	14	-7.88856e-05	-9.88431e-05
11	15	6.05095e-05	2.18053e-05
11	16	-1.96413e-05	-4.49502e-07
11	17	-3.39023e-05	1.31122e-05
11	18	5.99622e-05	-2.6226e-05
11	19	-4.64646e-05	3.24773e-05
11	20	1.71308e-05	-3.90134e-05
11	21	6.31297e-06	4.17786e-05
11	22	-1.48193e-05	-3.53315e-05
11	23	1.04111e-05	2.29193e-05
11	24	-3.29336e-06	-1.0907e-05
11	25	-8.17861e-07	4.19376e-06
12	1	9.48048e-05	-2.07223e-05
12	2	-0.000340207	8.74805e-05
12	3	-0.000216026	-0.000159454
12	4	0.00383489	0.000157898
12	5	-0.0117049	-6.78026e-05
12	6	0.0212734	-9.90961e-05
12	7	-0.027265	0.000288515
12	8	0.0260217	-0.000417941
12	9	-0.0186171	0.000466802
12	10	0.00955801	-0.000450075
12	11	-0.0029154	0.000359271
12	12	-0.000111033	-0.000209153
12	13	0.000718023	7.81527e-05
12	14	-0.000554113	-1.76179e-05
12	15	0.000402393	1.59542e-06
12	16	-0.000246851	7.07782e-07
12	17	-4.02456e-05	4.68336e-06
12	18	0.000353674	-1.19421e-05
12	19	-0.000512118	1.4279e-05
12	20	0.000473641	-1.05916e-05
12	21	-0.00032911	1.87851e-06
12	22	0.000183718	8.41741e-06
12	23	-8.61268e-05	-1.35751e-05
12	24	4.06351e-05	1.18118e-05
12	25	-3.54018e-05	-8.0634e-06
13	1	1.17278e-05	1.54454e-05
13	2	-5.53834e-05	-3.96936e-05
13	3	0.000150633	2.35294e-05
13	4	-0.000273027	-6.9336e-06
13	5	0.000332004	9.63096e-05
13	6	-0.000267745	-0.000239066
13	7	0.00012916	0.000276903
13	8	9.1982e-06	-0.000195674
13	9	-8.92936e-05	0.000122685
13	10	7.33202e-05	-0.000130897
13	11	5.75904e-06	0.000161312
13	12	-6.58722e-05	-0.000142223
13	13	6.63569e-05	8.81413e-05
13	14	-4.06242e-05	-2.92959e-05
13	15	3.06577e-05	-1.45002e-05
13	16	-2.83257e-05	1.40769e-05
13	17	1.08263e-05	2.11235e-05
13	18	1.17656e-05	-4.47074e-05
13	19	-2.31851e-05	4.12456e-05
13	20	2.29024e-05	-2.54741e-05
13	21	-1.41668e-05	9.97598e-06
13	22	4.16667e-06	-1.44009e-06
13	23	-2.85224e-07	-2.29641e-07
13	24	1.6512e-06	1.18125e-06
13	25	-4.16203e-06	-2.93532e-06
14	1	6.91803e-05	9.0571e-06
14	2	-0.000436011	-3.3335e-05
14	3	0.00119539	2.02709e-05
14	4	-0.00172179	0.000100959
14	5	0.000874284	-0.000263335
14	6	0.00173695	0.00027526
14	7	-0.00488226	-9.70735e-05
14	8	0.00656598	-9.3761e-05
14	9	-0.0058672	0.000154783
14	10	0.00363442	-0.000118103
14	11	-0.00143627	7.51174e-05
14	12	0.000218422	-5.56859e-05
14	13	8.43756e-05	4.25829e-05
14	14	-5.9168e-05	-2.35783e-05
14	15	0.000156587	4.37051e-06
14	16	-0.000417234	4.10613e-06
14	17	0.000642136	-5.05688e-07
14	18	-0.000677946	-6.12714e-06
14	19	0.000533866	8.99386e-06
14	20	-0.000325094	-1.10702e-05
14	21	0.000156754	1.33892e-05
14	22	-6.18849e-05	-1.2135e-05
14	23	2.56052e-05	7.80484e-06
14	24	-2.73754e-05	-4.60933e-06
14	25	4.24369e-05	3.06561e-06
15	1	-1.69488e-06	-1.53221e-05
15	2	-2.44556e-05	5.94167e-05
15	3	0.000106173	-0.000129848
15	4	-0.000205095	0.000162012
15	5	0.000228272	-6.90212e-05
15	6	-0.000151457	-0.000138253
15	7	8.48219e-05	0.000330197
15	8	-0.000109617	-0.000402298
15	9	0.000162476	0.000350481
15	10	-0.000155447	-0.000222717
15	11	0.000107272	8.87886e-05
15	12	-7.92182e-05	-1.18651e-05
15	13	7.3016e-05	8.36744e-06
15	14	-6.2847e-05	-3.47389e-05
15	15	4.99785e-05	3.45611e-05
15	16	-3.67405e-05	-1.0889e-05
15	17	1.62547e-05	-2.02861e-06
15	18	5.79641e-06	-9.06592e-07
15	19	-1.73531e-05	9.38326e-06
15	20	1.69846e-05	-1.74313e-05
15	21	-1.22322e-05	1.78114e-05
15	22	8.23312e-06	-9.83741e-06
15	23	-4.10665e-06	2.16259e-06
15	24	-6.68983e-07	-1.72631e-07
15	25	4.59156e-06	7.40968e-07
16	1	5.31207e-06	-4.34423e-06
16	2	-6.82664e-05	-7.51522e-06
16	3	0.000289153	4.18864e-05
16	4	-0.000638791	-3.55687e-05
16	5	0.000797685	-3.74752e-05
16	6	-0.000386599	0.00010089
16	7	-0.000532617	-0.000101835
16	8	0.0013705	6.34107e-05
16	9	-0.00158323	-9.71595e-06
16	10	0.00117249	-3.30309e-05
16	11	-0.000539653	3.90553e-05
16	12	3.8846e-05	-2.01439e-05
16	13	0.000200033	-3.09203e-06
16	14	-0.000195362	2.34849e-05
16	15	5.52793e-05	-3.15643e-05
16	16	7.96542e-05	2.39254e-05
16	17	-0.000123825	-1.13139e-05
16	18	8.5443e-05	5.10045e-06
16	19	-2.71137e-05	-5.40646e-06
16	20	-5.53554e-06	6.4288e-06
16	21	1.04046e-05	-5.89093e-06
16	22	-9.93469e-07	5.01657e-06
16	23	-1.83901e-05	-3.11965e-06
16	24	3.90075e-05	7.68257e-08
16	25	-3.76007e-05	1.78374e-06
17	1	-1.35355e-06	-6.09282e-06
17	2	6.41053e-07	2.63737e-05
17	3	3.01079e-05	-5.18251e-05
17	4	-9.91399e-05	6.33469e-05
17	5	0.000152235	-6.15133e-05
17	6	-0.000154139	4.72994e-05
17	7	0.000133357	-1.02506e-05
17	8	-0.000137276	-4.29422e-05
17	9	0.000161011	9.25063e-05
17	10	-0.000158744	-9.96488e-05
17	11	0.000122502	4.06418e-05
17	12	-8.32469e-05	3.88892e-05
17	13	5.38018e-05	-8.03102e-05
17	14	-2.58498e-05	7.59148e-05
17	15	2.10542e-06	-4.73399e-05
17	16	5.634e-06	1.48176e-05
17	17	-2.10475e-06	6.51851e-06
17	18	1.12537e-06	-1.10594e-05
17	19	-5.83948e-06	6.11524e-06
17	20	8.61614e-06	-3.80028e-06
17	21	-5.54458e-06	6.5959e-06
17	22	6.32744e-07	-8.65821e-06
17	23	1.06469e-06	7.03513e-06
17	24	-4.83201e-09	-4.03891e-06
17	25	7.06215e-09	1.6478e-06
18	1	-1.82172e-06	-4.15075e-07
18	2	-6.26043e-06	-1.4955e-05
18	3	5.26482e-05	4.43142e-05
18	4	-0.000129116	-6.79702e-05
18	5	0.00019887	6.82633e-05
18	6	-0.000188338	-3.07505e-05
18	7	4.09109e-05	-3.36458e-05
18	8	0.000156355	9.38494e-05
18	9	-0.000264813	-0.000116194
18	10	0.000274464	8.84816e-05
18	11	-0.000252252	-3.16655e-05
18	12	0.000200603	-3.01159e-05
18	13	-7.7141e-05	6.61858e-05
18	14	-9.83216e-05	-5.81139e-05
18	15	0.000242515	3.06926e-05
18	16	-0.000291687	-1.5906e-05
18	17	0.000250918	1.23159e-05
18	18	-0.000172876	-6.65389e-06
18	19	0.000104798	-2.05477e-06
18	20	-5.95569e-05	7.79412e-06
18	21	3.38909e-05	-7.45188e-06
18	22	-2.99307e-05	3.0547e-06
18	23	4.29006e-05	9.39072e-07
18	24	-4.79188e-05	-1.93837e-06
18	25	2.88757e-05	5.80169e-07
19	1	-2.53767e-06	2.7718e-06
19	2	1.02346e-05	-3.38756e-06
19	3	-2.73906e-05	-8.01765e-06
19	4	6.69051e-05	2.4545e-05
19	5	-0.000112625	-2.24529e-05
19	6	0.000123305	7.0138e-06
19	7	-8.11628e-05	-4.21838e-08
19	8	2.2837e-05	-7.27214e-06
19	9	-9.74008e-06	3.10215e-05
19	10	3.39793e-05	-5.49728e-05
19	11	-4.14521e-05	5.549e-05
19	12	2.30865e-05	-3.74587e-05
19	13	-2.82096e-06	1.73398e-05
19	14	-8.89866e-06	2.76426e-06
19	15	1.6069e-05	-1.98507e-05
19	16	-1.88512e-05	2.25003e-05
19	17	1.59426e-05	-9.44231e-06
19	18	-1.1726e-05	-4.85741e-06
19	19	9.31817e-06	8.17305e-06
19	20	-6.51721e-06	-2.45016e-06
19	21	1.27792e-06	-3.6945e-06
19	22	3.76004e-06	6.41719e-06
19	23	-5.5346e-06	-5.90764e-06
19	24	4.4495e-06	3.67016e-06
19	25	-2.06596e-06	-1.5549e-06
20	1	4.61567e-06	-7.12327e-08
20	2	-1.46527e-05	1.50422e-06
20	3	3.27259e-05	-5.59896e-06
20	4	-4.38018e-05	8.33034e-06
20	5	3.02171e-05	2.06189e-06
20	6	-1.50658e-05	-1.91612e-05
20	7	7.24949e-06	8.39604e-06
20	8	1.2083e-05	3.73406e-05
20	9	-3.09667e-05	-8.0713e-05
20	10	4.30543e-05	9.27651e-05
20	11	-8.0309e-05	-7.74163e-05
20	12	0.000149118	5.17724e-05
20	13	-0.000206259	-3.21972e-05
20	14	0.000209552	2.72172e-05
20	15	-0.000157878	-2.70877e-05
20	16	8.37561e-05	1.88785e-05
20	17	-2.4356e-05	-5.22681e-06
20	18	-6.86803e-06	-4.63313e-06
20	19	1.92948e-05	7.02071e-06
20	20	-1.96141e-05	-4.51698e-06
20	21	4.26824e-06	1.79043e-06
20	22	1.7452e-05	-1.226e-06
20	23	-1.77793e-05	1.10449e-06
20	24	-1.51569e-05	-4.74577e-08
20	25	5.20482e-05	-7.81898e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode36_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0220522	0
0	2	0.00532709	0
0	3	0.0146319	0
0	4	-0.00794538	0
0	5	-0.0117489	0
0	6	0.0143993	0
0	7	0.00288283	0
0	8	-0.0177814	0
0	9	0.0145715	0
0	10	0.00183244	0
0	11	-0.0174742	0
0	12	0.0236958	0
0	13	-0.020741	0
0	14	0.0136513	0
0	15	-0.00705629	0
0	16	0.00283816	0
0	17	-0.000827709	0
0	18	0.000178448	0
0	19	-8.45785e-05	0
0	20	6.24715e-05	0
0	21	-9.42298e-06	0
0	22	-1.70275e-05	0
0	23	1.33102e-06	0
0	24	3.48363e-05	0
0	25	-6.72534e-05	0
1	1	-0.000484762	0.0322034
1	2	0.00247803	-0.140425
1	3	-0.00284415	0.211711
1	4	-0.00104618	-0.113037
1	5	0.00482815	-0.0734675
1	6	-0.0027422	0.162682
1	7	-0.00363701	-0.104149
1	8	0.00721514	-0.00763064
1	9	-0.00390478	0.0783086
1	10	-0.00349309	-0.0898876
1	11	0.00936179	0.0708107
1	12	-0.0108826	-0.0483076
1	13	0.00905407	0.0325796
1	14	-0.00608565	-0.0228311
1	15	0.00335726	0.0157762
1	16	-0.0014001	-0.00974069
1	17	0.000347572	0.00492564
1	18	1.25234e-06	-0.00190646
1	19	-1.8113e-05	0.000512721
1	20	-2.17105e-05	-1.95741e-05
1	21	2.50164e-05	-0.00015213
1	22	-1.84182e-05	0.00019353
1	23	3.23497e-05	-0.000120339
1	24	-4.28479e-05	-2.4156e-05
1	25	2.89005e-05	0.000154534
2	1	-0.00684485	-0.00452452
2	2	0.00940823	0.00544231
2	3	-0.0012509	0.000420605
2	4	-0.00826035	-0.00547913
2	5	0.0070038	0.00311953
2	6	0.00277639	0.00318323
2	7	-0.00929968	-0.00590337
2	8	0.00649544	0.00265525
2	9	0.00185447	0.00296328
2	10	-0.00877139	-0.00654473
2	11	0.0105596	0.00673245
2	12	-0.00811878	-0.00493662
2	13	0.00448396	0.00294456
2	14	-0.00184385	-0.00153934
2	15	0.000561575	0.000703188
2	16	-0.00010485	-0.000225
2	17	7.26564e-06	-1.61361e-05
2	18	-3.92114e-05	8.94877e-05
2	19	6.64134e-05	-7.18822e-05
2	20	-3.1544e-05	2.95724e-05
2	21	-2.15782e-05	-6.96022e-06
2	22	3.97394e-05	1.36609e-05
2	23	-2.22925e-05	-2.39474e-05
2	24	-9.09274e-06	1.89749e-05
2	25	3.00076e-05	-4.47986e-06
3	1	0.00650924	0.133186
3	2	-0.0131593	-0.319773
3	3	0.00955793	0.330886
3	4	0.0028145	-0.0635949
3	5	-0.0112687	-0.278128
3	6	0.0086407	0.396649
3	7	0.000187008	-0.212631
3	8	-0.00680783	-0.10334
3	9	0.00789372	0.340608
3	10	-0.00559988	-0.413907
3	11	0.0032615	0.359983
3	12	-0.00216394	-0.254079
3	13	0.00172964	0.15182
3	14	-0.00133458	-0.0773373
3	15	0.000959616	0.0330185
3	16	-0.00067927	-0.0112928
3	17	0.000429431	0.00273153
3	18	-0.000205236	-0.000194931
3	19	6.95871e-05	-0.00025316
3	20	-1.84542e-05	0.000194693
3	21	-1.27367e-06	-4.19041e-05
3	22	1.27301e-05	-0.00014847
3	23	-1.1962e-05	0.000338591
3	24	3.29889e-06	-0.000455464
3	25	2.23007e-06	0.000452668
4	1	0.00217687	-0.000650642
4	2	-0.00495032	0.00129602
4	3	0.00365123	-0.000476585
4	4	0.0027064	-0.0016114
4	5	-0.00814576	0.00288067
4	6	0.00658915	-0.00235351
4	7	0.0012334	0.00122209
4	8	-0.00971197	-0.000765489
4	9	0.014417	0.000980609
4	10	-0.0146596	-0.00127695
4	11	0.011925	0.00134031
4	12	-0.00795316	-0.00121514
4	13	0.00418485	0.00103814
4	14	-0.00156604	-0.00086836
4	15	0.000281245	0.000665763
4	16	8.1863e-05	-0.000403653
4	17	-7.72017e-05	0.000163839
4	18	5.19343e-05	-3.0706e-05
4	19	-7.09952e-05	-1.81839e-05
4	20	8.29104e-05	3.70648e-05
4	21	-6.48828e-05	-4.04814e-05
4	22	3.85584e-05	3.10434e-05
4	23	-2.11949e-05	-1.62185e-05
4	24	7.59142e-06	3.61846e-06
4	25	6.11613e-06	1.84116e-07
5	1	-0.000137297	-0.0705119
5	2	0.00184682	0.253548
5	3	-0.00590551	-0.457004
5	4	0.0097382	0.501045
5	5	-0.00907695	-0.311736
5	6	0.00266167	-0.00637863
5	7	0.00618055	0.284107
5	8	-0.0126711	-0.423647
5	9	0.0142383	0.429054
5	10	-0.0115998	-0.355519
5	11	0.00735584	0.256277
5	12	-0.00377616	-0.163305
5	13	0.00163125	0.0908894
5	14	-0.00058528	-0.0426948
5	15	0.000158966	0.0158957
5	16	-8.69604e-05	-0.00407823
5	17	0.000141971	0.000324853
5	18	-0.000139803	0.000332119
5	19	6.8189e-05	-0.000269999
5	20	-6.51994e-06	0.000152191
5	21	-9.88539e-06	-2.86791e-05
5	22	-3.13195e-06	-0.000107724
5	23	2.06505e-05	0.000221065
5	24	-2.82962e-05	-0.000276281
5	25	2.65514e-05	0.000270226
6	1	0.00231943	0.000973009
6	2	-0.00853188	-0.0037531
6	3	0.0150717	0.00700066
6	4	-0.0151235	-0.0072031
6	5	0.00661597	0.00231396
6	6	0.00535163	0.00560819
6	7	-0.0140358	-0.0122717
6	8	0.0163759	0.0148093
6	9	-0.0135211	-0.0133197
6	10	0.00850403	0.00975794
6	11	-0.00394802	-0.00608346
6	12	0.00110425	0.0033194
6	13	5.84559e-05	-0.0015946
6	14	-0.000220601	0.000645254
6	15	4.3112e-05	-0.000162955
6	16	0.000102952	-8.52249e-05
6	17	-0.000124119	0.000187463
6	18	7.11682e-05	-0.000169343
6	19	-1.59108e-05	9.27255e-05
6	20	-3.56168e-06	-2.56845e-05
6	21	-1.21823e-06	-6.08272e-06
6	22	3.69514e-06	1.18785e-05
6	23	5.94599e-07	-8.6231e-06
6	24	-4.79905e-06	6.26003e-06
6	25	5.96391e-06	-7.45864e-06
7	1	0.000221827	0.00257276
7	2	-0.00117049	-0.017657
7	3	0.00296755	0.0630131
7	4	-0.00508273	-0.149314
7	5	0.00681048	0.259633
7	6	-0.00770581	-0.351174
7	7	0.00779245	0.38556
7	8	-0.00735978	-0.35626
7	9	0.00656981	0.286031
7	10	-0.00537562	-0.20451
7	11	0.00377585	0.131685
7	12	-0.00208875	-0.0758024
7	13	0.000835097	0.0379027
7	14	-0.000227011	-0.0155696
7	15	3.88804e-05	0.00464746
7	16	1.23576e-05	-0.000529816
7	17	-3.51442e-05	-0.000464764
7	18	3.59473e-05	0.000425787
7	19	-2.14012e-05	-0.000140911
7	20	1.07007e-05	-0.000203158
7	21	-1.24635e-05	0.000504527
7	22	1.51323e-05	-0.000655268
7	23	-8.3318e-06	0.000632674
7	24	1.11291e-07	-0.000498688
7	25	9.28916e-07	0.000331286
8	1	0.000562886	0.000417552
8	2	-0.00273372	-0.00213694
8	3	0.00637618	0.00558176
8	4	-0.0092482	-0.00957159
8	5	0.00918693	0.0119916
8	6	-0.00642081	-0.0114899
8	7	0.00280151	0.008513
8	8	0.000232119	-0.00476794
8	9	-0.00206268	0.00177156
8	10	0.00251057	-0.000144571
8	11	-0.00192505	-0.000282881
8	12	0.00102191	0.000105167
8	13	-0.000317616	0.000141701
8	14	-5.06673e-05	-0.000234967
8	15	0.000154396	0.000193965
8	16	-0.000128729	-0.000121692
8	17	9.06701e-05	7.34532e-05
8	18	-8.38614e-05	-3.75257e-05
8	19	8.81092e-05	8.55523e-06
8	20	-7.47395e-05	-4.77556e-07
8	21	4.47779e-05	8.91667e-06
8	22	-1.78726e-05	-1.33859e-05
8	23	4.44635e-06	9.13327e-06
8	24	3.48368e-07	-4.6568e-06
8	25	-2.38484e-06	1.60291e-06
9	1	-3.64354e-05	0.00158758
9	2	6.51125e-05	-0.0090486
9	3	0.000287227	0.026889
9	4	-0.00125744	-0.0548864
9	5	0.00244795	0.086491
9	6	-0.00327914	-0.11181
9	7	0.00347335	0.122631
9	8	-0.00312964	-0.116422
9	9	0.00256508	0.0968659
9	10	-0.00197373	-0.0710022
9	11	0.00135878	0.0456577
9	12	-0.000757027	-0.0253261
9	13	0.000313497	0.0116797
9	14	-0.000104657	-0.00409809
9	15	4.42525e-05	0.000761302
9	16	-1.98602e-05	0.00021592
9	17	-8.72345e-06	-0.000180135
9	18	2.88157e-05	-0.000117961
9	19	-2.68116e-05	0.000375681
9	20	1.1371e-05	-0.000533776
9	21	3.64616e-06	0.000591504
9	22	-1.30821e-05	-0.000550048
9	23	1.52445e-05	0.000439469
9	24	-1.04824e-05	-0.000307463
9	25	3.5479e-06	0.000183334
10	1	9.57374e-05	7.71997e-05
10	2	-0.000480789	-0.000406406
10	3	0.00127076	0.00110284
10	4	-0.00222085	-0.0020785
10	5	0.0027981	0.0030008
10	6	-0.00281287	-0.00346928
10	7	0.00248803	0.00330604
10	8	-0.0018936	-0.00261799
10	9	0.00104811	0.00171141
10	10	-0.000247758	-0.000932984
10	11	-0.000193552	0.000418575
10	12	0.000273637	-0.00012386
10	13	-0.000200837	7.32411e-06
10	14	0.000116284	-7.913e-06
10	15	-4.19794e-05	2.41986e-05
10	16	-1.14127e-05	-5.12853e-06
10	17	2.71145e-05	-3.14368e-05
10	18	-9.06385e-06	5.37291e-05
10	19	-2.30782e-05	-5.23604e-05
10	20	4.35409e-05	3.90094e-05
10	21	-4.18889e-05	-2.33795e-05
10	22	2.97231e-05	8.0879e-06
10	23	-1.77876e-05	8.62291e-07
10	24	7.327e-06	-1.72342e-06
10	25	9.48063e-07	8.60327e-07
11	1	-2.24022e-05	0.000318657
11	2	0.000110971	-0.00184754
11	3	-0.000170953	0.00549365
11	4	1.82073e-05	-0.0110849
11	5	0.000303641	0.0173697
11	6	-0.000568681	-0.0229015
11	7	0.000696283	0.0264944
11	8	-0.000720549	-0.0271679
11	9	0.000661012	0.0244356
11	10	-0.00055556	-0.0189781
11	11	0.000433835	0.0125653
11	12	-0.000282653	-0.00700216
11	13	0.000116874	0.0031801
11	14	1.60309e-05	-0.001001
11	15	-9.08069e-05	-3.44533e-05
11	16	9.48779e-05	0.000328617
11	17	-3.44712e-05	-0.000163275
11	18	-3.57328e-05	-0.000180857
11	19	5.89067e-05	0.000473804
11	20	-3.76536e-05	-0.000619887
11	21	1.21514e-05	0.0006266
11	22	-3.08378e-06	-0.000533249
11	23	3.88464e-06	0.000383019
11	24	-3.23664e-06	-0.000224136
11	25	-1.58714e-07	0.000102016
12	1	2.48454e-05	1.39596e-05
12	2	-0.000119211	-6.26504e-05
12	3	0.000311949	0.000174078
12	4	-0.000556014	-0.00039368
12	5	0.000738106	0.000701803
12	6	-0.00077434	-0.000935002
12	7	0.000706186	0.000970628
12	8	-0.000636993	-0.000857727
12	9	0.000526574	0.000679674
12	10	-0.000326594	-0.000458614
12	11	0.000141081	0.000223809
12	12	-4.61213e-05	-5.57334e-05
12	13	-3.69094e-06	6.53692e-06
12	14	5.03634e-05	-3.67508e-05
12	15	-7.80219e-05	6.83158e-05
12	16	6.87247e-05	-5.94984e-05
12	17	-3.94501e-05	2.09956e-05
12	18	2.00936e-05	1.31615e-05
12	19	-1.67508e-05	-2.14939e-05
12	20	1.30102e-05	1.05124e-05
12	21	-1.81044e-06	2.48425e-06
12	22	-7.55007e-06	-8.93608e-06
12	23	7.59619e-06	9.28446e-06
12	24	-2.88599e-06	-6.12386e-06
12	25	4.28127e-07	2.4165e-06
13	1	-1.69671e-05	4.45834e-05
13	2	3.45465e-05	-0.000266997
13	3	-7.43406e-06	0.000805216
13	4	-0.000116922	-0.0016594
13	5	0.000309222	0.00268882
13	6	-0.000407879	-0.00374019
13	7	0.000334873	0.00470038
13	8	-0.000242495	-0.00533161
13	9	0.000245674	0.00524318
13	10	-0.000249633	-0.00429616
13	11	0.000165678	0.00285629
13	12	-3.80371e-05	-0.00148272
13	13	-6.45257e-05	0.000534302
13	14	0.000115455	-8.1973e-05
13	15	-0.000113824	1.83271e-05
13	16	7.87542e-05	-0.000173848
13	17	-3.26249e-05	0.000383751
13	18	-1.15616e-05	-0.000539099
13	19	3.84928e-05	0.000594823
13	20	-3.8179e-05	-0.000553375
13	21	2.10827e-05	0.000450549
13	22	-6e-06	-0.000326437
13	23	6.41193e-07	0.000204487
13	24	-1.24548e-06	-9.91668e-05
13	25	2.54127e-06	2.35644e-05
14	1	-9.09359e-06	3.25478e-06
14	2	1.72981e-05	-3.04206e-05
14	3	-8.03405e-06	7.23777e-05
14	4	-1.53913e-05	-7.40318e-05
14	5	-2.01065e-06	4.86355e-05
14	6	0.000122044	-9.91368e-05
14	7	-0.000283099	0.000229281
14	8	0.000327965	-0.000309198
14	9	-0.000221289	0.000301968
14	10	9.56629e-05	-0.00025988
14	11	-3.62293e-05	0.000186066
14	12	1.94641e-05	-8.0802e-05
14	13	-1.84409e-05	-1.94261e-05
14	14	1.73653e-05	7.90701e-05
14	15	-8.28044e-06	-8.73033e-05
14	16	6.69164e-06	6.24607e-05
14	17	-1.72243e-05	-3.61922e-05
14	18	2.34682e-05	2.43884e-05
14	19	-1.65921e-05	-2.20971e-05
14	20	5.35532e-06	2.14273e-05
14	21	8.33022e-07	-1.79274e-05
14	22	-1.00726e-06	9.70637e-06
14	23	-1.28333e-06	4.1817e-08
14	24	2.83869e-06	-5.38882e-06
14	25	-3.019e-06	4.89033e-06
15	1	-9.39554e-07	5.79629e-07
15	2	1.80544e-05	-8.87809e-06
15	3	-5.84043e-05	2.95057e-05
15	4	3.77627e-05	-8.56815e-05
15	5	0.000106431	0.000216198
15	6	-0.000226766	-0.000420922
15	7	0.000187303	0.000683703
15	8	-9.92169e-05	-0.000946719
15	9	0.000105022	0.00108097
15	10	-0.000167678	-0.000986973
15	11	0.000181294	0.000694784
15	12	-0.000133471	-0.000345333
15	13	8.09101e-05	8.8914e-05
15	14	-5.214e-05	-9.77428e-06
15	15	3.41842e-05	0.000101729
15	16	-1.9051e-05	-0.000277023
15	17	1.02778e-05	0.000431572
15	18	-8.37637e-06	-0.000505451
15	19	1.15935e-05	0.000492708
15	20	-1.46781e-05	-0.00041807
15	21	1.09972e-05	0.000310293
15	22	-3.12692e-06	-0.000194398
15	23	-1.62517e-06	9.61367e-05
15	24	1.59127e-06	-3.2203e-05
15	25	-5.6157e-07	-3.74576e-06
16	1	-1.92931e-07	-5.77011e-06
16	2	2.45591e-05	5.27047e-06
16	3	-8.16347e-05	2.49246e-05
16	4	0.000124717	-3.58537e-05
16	5	-0.000120628	-3.01622e-05
16	6	9.39426e-05	0.000111918
16	7	-5.48149e-05	-0.000115581
16	8	5.69549e-06	2.74394e-05
16	9	1.74693e-05	8.6564e-05
16	10	6.82016e-06	-0.000127278
16	11	-5.03198e-05	5.4117e-05
16	12	6.55595e-05	6.59126e-05
16	13	-4.69989e-05	-0.000137378
16	14	2.61878e-05	0.000121986
16	15	-1.55112e-05	-5.22359e-05
16	16	7.11462e-06	-9.05878e-06
16	17	2.72842e-07	2.94658e-05
16	18	-3.78174e-06	-2.239e-05
16	19	3.30244e-06	1.25115e-05
16	20	-9.3929e-07	-9.27995e-06
16	21	-1.30775e-06	7.30226e-06
16	22	3.70266e-06	-3.53679e-06
16	23	-5.34053e-06	1.58736e-06
16	24	4.45778e-06	-1.6552e-06
16	25	-2.50284e-06	4.61486e-07
17	1	7.7549e-06	-1.50249e-06
17	2	-4.46695e-06	3.20608e-06
17	3	-3.5932e-05	1.03108e-05
17	4	8.87892e-05	-4.65518e-05
17	5	-0.000112084	4.51204e-05
17	6	0.00011435	2.39987e-05
17	7	-0.000114601	-6.93472e-05
17	8	9.46882e-05	2.57704e-05
17	9	-3.45069e-05	4.22676e-05
17	10	-5.21914e-05	-3.55755e-05
17	11	0.000117001	-6.59061e-05
17	12	-0.000123919	0.000178045
17	13	9.13246e-05	-0.000206262
17	14	-5.81829e-05	0.000120391
17	15	3.81869e-05	5.1424e-05
17	16	-2.49505e-05	-0.000231988
17	17	1.46873e-05	0.000344403
17	18	-8.69757e-06	-0.000368551
17	19	8.0355e-06	0.00032719
17	20	-8.87818e-06	-0.000249558
17	21	7.41483e-06	0.000159383
17	22	-4.79146e-06	-7.8072e-05
17	23	3.21806e-06	2.0443e-05
17	24	-1.81245e-06	1.31257e-05
17	25	3.4235e-08	-2.74989e-05
18	1	4.28999e-06	-5.23247e-06
18	2	-2.37224e-05	9.09387e-06
18	3	3.4809e-05	1.52502e-05
18	4	-1.33483e-05	-6.40762e-05
18	5	1.06914e-05	6.63654e-05
18	6	-4.06985e-05	3.289e-05
18	7	4.93603e-05	-0.000158551
18	8	-5.29969e-05	0.000195318
18	9	8.9156e-05	-0.000127165
18	10	-0.0001279	3.2209e-05
18	11	0.000127558	1.65739e-05
18	12	-9.16455e-05	-1.94903e-05
18	13	4.3073e-05	1.08283e-05
18	14	3.41912e-06	-2.9633e-06
18	15	-3.42858e-05	-4.56462e-06
18	16	4.2377e-05	9.84502e-06
18	17	-3.47159e-05	-1.2187e-05
18	18	2.10267e-05	1.45376e-05
18	19	-6.90156e-06	-1.76864e-05
18	20	-3.60985e-06	1.77535e-05
18	21	6.9581e-06	-1.30646e-05
18	22	-3.77425e-06	7.82373e-06
18	23	-1.31591e-06	-4.59092e-06
18	24	3.25997e-06	2.43928e-06
18	25	-1.39332e-06	-1.17272e-06
19	1	7.56618e-06	-1.7408e-06
19	2	-2.43825e-05	-1.07877e-05
19	3	2.22524e-05	3.45349e-05
19	4	3.13322e-06	-5.91189e-05
19	5	-3.03109e-05	5.28608e-05
19	6	3.93258e-05	1.30898e-05
19	7	-1.73729e-05	-9.02722e-05
19	8	-1.78277e-05	0.000101397
19	9	3.9023e-05	-4.83043e-05
19	10	-4.73747e-05	-7.16442e-06
19	11	5.88639e-05	3.77883e-05
19	12	-7.06523e-05	-7.09741e-05
19	13	6.54392e-05	0.00013685
19	14	-3.67071e-05	-0.000225576
19	15	2.94829e-06	0.000302372
19	16	1.3859e-05	-0.00033806
19	17	-1.25821e-05	0.000321188
19	18	4.48126e-06	-0.000266362
19	19	1.96233e-06	0.000200041
19	20	-3.96545e-06	-0.000136044
19	21	2.77747e-06	7.71728e-05
19	22	-1.36818e-06	-2.96034e-05
19	23	1.04044e-06	-3.34144e-06
19	24	-3.1737e-07	2.79187e-05
19	25	-1.55194e-06	-4.57475e-05
20	1	5.3953e-09	-4.20577e-06
20	2	-1.9599e-06	1.08457e-05
20	3	2.5747e-06	-8.52003e-06
20	4	2.75378e-06	3.2991e-06
20	5	-4.89577e-06	-1.80605e-05
20	6	-1.33483e-05	5.44259e-05
20	7	4.28193e-05	-0.000100306
20	8	-5.57383e-05	0.000136893
20	9	3.72366e-05	-0.000128635
20	10	1.05154e-05	6.81546e-05
20	11	-5.29766e-05	-5.4086e-07
20	12	5.49378e-05	-3.4267e-05
20	13	-2.75795e-05	4.39152e-05
20	14	6.63039e-06	-4.91452e-05
20	15	-1.44836e-06	4.88819e-05
20	16	-6.08193e-08	-3.84428e-05
20	17	7.97594e-08	2.32497e-05
20	18	4.96331e-06	-8.10528e-06
20	19	-9.65602e-06	-4.84329e-06
20	20	7.65703e-06	1.0828e-05
20	21	-1.41989e-06	-8.07458e-06
20	22	-2.09955e-06	1.7384e-06
20	23	3.95081e-07	2.55221e-06
20	24	2.76634e-06	-3.30655e-06
20	25	-3.39441e-06	1.83137e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode37_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00736258	0
0	2	0.000796672	0
0	3	0.00569359	0
0	4	-0.00165198	0
0	5	-0.00554234	0
0	6	0.00429963	0
0	7	0.0040118	0
0	8	-0.00860872	0
0	9	0.00426923	0
0	10	0.00401474	0
0	11	-0.00927034	0
0	12	0.00950417	0
0	13	-0.00679488	0
0	14	0.00365058	0
0	15	-0.0014187	0
0	16	0.000358686	0
0	17	-4.34307e-05	0
0	18	-4.55459e-05	0
0	19	0.000102998	0
0	20	-9.91889e-05	0
0	21	4.28093e-05	0
0	22	-1.19663e-05	0
0	23	3.90636e-05	0
0	24	-7.78434e-05	0
0	25	7.55118e-05	0
1	1	0.0372387	0.0011386
1	2	-0.162993	-0.00458975
1	3	0.174241	0.00655946
1	4	0.0715823	-0.00284805
1	5	-0.284616	-0.00330753
1	6	0.136693	0.00566346
1	7	0.225737	-0.00308121
1	8	-0.380017	-0.000991439
1	9	0.158207	0.00351699
1	10	0.230871	-0.00391185
1	11	-0.496908	0.00309108
1	12	0.527905	-0.00211524
1	13	-0.396222	0.00142614
1	14	0.227641	-0.000929503
1	15	-0.101617	0.00051327
1	16	0.0342929	-0.000210566
1	17	-0.00789758	5.11299e-05
1	18	0.000767821	-4.63789e-06
1	19	0.000194979	1.0715e-05
1	20	-0.000111006	-1.14824e-05
1	21	0.000131622	-2.80773e-06
1	22	-0.000144086	1.40184e-05
1	23	-7.6188e-05	-1.83084e-05
1	24	0.000476722	1.47153e-05
1	25	-0.000796787	-3.7094e-06
2	1	-0.00329821	0.00845745
2	2	0.00446728	-0.0105768
2	3	-0.000380436	-0.000328448
2	4	-0.00444786	0.0107753
2	5	0.00394596	-0.00688012
2	6	0.00108327	-0.00586196
2	7	-0.00473498	0.0119461
2	8	0.00370917	-0.0056269
2	9	-1.01889e-05	-0.00606659
2	10	-0.00284651	0.0141642
2	11	0.00352053	-0.0155305
2	12	-0.00271613	0.0122182
2	13	0.00152069	-0.00756426
2	14	-0.000603645	0.00374808
2	15	0.000134563	-0.00145736
2	16	5.47022e-05	0.000433275
2	17	-0.000169795	-7.81329e-05
2	18	0.00025516	-4.67161e-05
2	19	-0.00024805	7.68621e-05
2	20	0.000153876	-3.93737e-05
2	21	-5.75503e-05	-2.79836e-05
2	22	4.40723e-06	8.14589e-05
2	23	1.76572e-05	-9.25152e-05
2	24	-2.64578e-05	6.76303e-05
2	25	2.61024e-05	-3.39216e-05
3	1	-0.237873	0.00301146
3	2	0.476097	-0.0077416
3	3	-0.342405	0.00857342
3	4	-0.0998235	-0.00224876
3	5	0.393804	-0.00655054
3	6	-0.294548	0.0101298
3	7	-0.00521458	-0.00598997
3	8	0.206656	-0.00181781
3	9	-0.222144	0.00787983
3	10	0.150125	-0.0098621
3	11	-0.0939567	0.00863622
3	12	0.0753071	-0.00612455
3	13	-0.0680585	0.00371064
3	14	0.0526915	-0.00193394
3	15	-0.0311932	0.000840231
3	16	0.0132827	-0.000295948
3	17	-0.00347687	8.75296e-05
3	18	3.08637e-05	-2.71081e-05
3	19	0.000441922	1.37361e-05
3	20	-8.20149e-05	-9.27937e-06
3	21	-0.000251475	1.78587e-05
3	22	0.000285143	-3.77202e-05
3	23	-5.17666e-05	4.3949e-05
3	24	-0.000224036	-2.90326e-05
3	25	0.000337326	1.19212e-05
4	1	0.00241569	0.00378453
4	2	-0.0057955	-0.00917182
4	3	0.0050966	0.00868986
4	4	0.00100899	-0.000156979
4	5	-0.00684662	-0.00850876
4	6	0.00669061	0.00922542
4	7	-0.00077366	-0.00270628
4	8	-0.00636581	-0.00443322
4	9	0.0106069	0.00728637
4	10	-0.0108245	-0.00576457
4	11	0.00836819	0.00252228
4	12	-0.00522318	8.0414e-05
4	13	0.0026751	-0.00117943
4	14	-0.00107013	0.00111369
4	15	0.000245136	-0.000653516
4	16	5.4623e-05	0.000307687
4	17	-7.37893e-05	-0.00013613
4	18	2.52267e-05	4.4235e-05
4	19	-4.3208e-06	-3.42574e-07
4	20	1.24218e-05	-7.99179e-06
4	21	-2.63801e-05	2.82749e-06
4	22	2.19416e-05	2.24565e-06
4	23	7.61348e-07	1.21225e-06
4	24	-2.001e-05	-1.06856e-05
4	25	2.13991e-05	1.5999e-05
5	1	0.0173825	-0.00151251
5	2	-0.0845073	0.0055083
5	3	0.207005	-0.0101815
5	4	-0.312436	0.0118679
5	5	0.289333	-0.00880612
5	6	-0.100412	0.00254155
5	7	-0.164636	0.00382555
5	8	0.364122	-0.00792311
5	9	-0.418998	0.00915599
5	10	0.351455	-0.00826849
5	11	-0.235966	0.0063222
5	12	0.133774	-0.00420604
5	13	-0.0669607	0.00249745
5	14	0.0304429	-0.00132154
5	15	-0.0123144	0.000525794
5	16	0.00398647	-4.15946e-05
5	17	-0.000713839	-0.000116206
5	18	-0.000253971	5.23907e-05
5	19	0.000429749	4.01137e-05
5	20	-0.000327442	-5.50887e-05
5	21	-1.72374e-05	1.84398e-05
5	22	0.000509722	9.82479e-06
5	23	-0.000893286	-1.25197e-05
5	24	0.000978739	2.69952e-06
5	25	-0.000791128	5.45514e-06
6	1	0.00195097	-0.000540306
6	2	-0.00734811	0.00228794
6	3	0.0131783	-0.00444104
6	4	-0.013447	0.00456611
6	5	0.00603942	-0.00114175
6	6	0.00481198	-0.00479109
6	7	-0.0126668	0.0106386
6	8	0.0142539	-0.0141314
6	9	-0.0109592	0.0143594
6	10	0.00630126	-0.0118679
6	11	-0.00281	0.00808732
6	12	0.00104267	-0.00444733
6	13	-0.00042113	0.00182071
6	14	0.000249661	-0.000423067
6	15	-0.000169363	-5.47401e-05
6	16	8.82845e-05	0.000106123
6	17	-1.06732e-05	-5.81904e-05
6	18	-3.70818e-05	2.21372e-05
6	19	5.45635e-05	-1.20381e-05
6	20	-4.94412e-05	1.03935e-05
6	21	2.40509e-05	-6.60595e-06
6	22	5.17539e-06	8.7496e-06
6	23	-1.96677e-05	-1.57309e-05
6	24	1.67112e-05	1.48677e-05
6	25	-6.47002e-06	-5.03844e-06
7	1	-0.00412605	0.00023797
7	2	0.0246067	-0.00120438
7	3	-0.0737364	0.00348746
7	4	0.144723	-0.0070606
7	5	-0.210124	0.0106252
7	6	0.245886	-0.0125256
7	7	-0.249918	0.0122958
7	8	0.233109	-0.0106321
7	9	-0.202259	0.00842816
7	10	0.159092	-0.00624779
7	11	-0.1092	0.00431202
7	12	0.0633972	-0.00269812
7	13	-0.0304491	0.00148371
7	14	0.0118105	-0.000711958
7	15	-0.00339435	0.000307926
7	16	0.000327999	-0.000115087
7	17	0.00043291	1.66375e-05
7	18	-0.000279167	2.90187e-05
7	19	-0.000122742	-3.35048e-05
7	20	0.00039047	1.64155e-05
7	21	-0.00039897	-3.67412e-06
7	22	0.000260576	3.14813e-06
7	23	-0.000147869	-2.85444e-06
7	24	0.000126491	-2.51418e-06
7	25	-0.000149944	7.01339e-06
8	1	0.00046865	-0.000404654
8	2	-0.00216672	0.00217373
8	3	0.00530741	-0.00572904
8	4	-0.00850216	0.00968139
8	5	0.00938821	-0.0118311
8	6	-0.00699459	0.0111896
8	7	0.00283492	-0.0084073
8	8	0.000631502	0.00477117
8	9	-0.00209267	-0.00146764
8	10	0.00191623	-0.000651889
8	11	-0.00113176	0.00135713
8	12	0.000448597	-0.00107995
8	13	-0.000103863	0.000520793
8	14	2.57899e-05	-0.000154777
8	15	-3.34656e-05	3.62425e-05
8	16	2.1772e-05	-1.01076e-05
8	17	1.0504e-05	-6.591e-06
8	18	-3.04751e-05	-2.12147e-06
8	19	3.12298e-05	3.31029e-05
8	20	-3.06936e-05	-5.11853e-05
8	21	3.55247e-05	4.57776e-05
8	22	-3.73019e-05	-2.87466e-05
8	23	2.82608e-05	1.07114e-05
8	24	-1.08349e-05	5.77093e-07
8	25	-4.04219e-06	-3.46344e-06
9	1	-0.00041404	5.63245e-05
9	2	0.00417976	-0.000331739
9	3	-0.0174206	0.00103655
9	4	0.0430896	-0.00217209
9	5	-0.0729936	0.00338709
9	6	0.0921396	-0.00420822
9	7	-0.0930587	0.00440352
9	8	0.0811004	-0.00405422
9	9	-0.0653452	0.00327274
9	10	0.0498645	-0.00223889
9	11	-0.0347125	0.00132808
9	12	0.0205996	-0.000778112
9	13	-0.00971778	0.000496649
9	14	0.0033602	-0.00028413
9	15	-0.000687233	7.90763e-05
9	16	-0.000114944	5.56458e-05
9	17	0.000310467	-8.50559e-05
9	18	-0.000269241	5.15792e-05
9	19	-4.84678e-06	-1.59089e-05
9	20	0.000401947	-3.86373e-06
9	21	-0.000694057	1.72445e-05
9	22	0.000749797	-2.43873e-05
9	23	-0.000614721	2.07126e-05
9	24	0.000411922	-1.07806e-05
9	25	-0.000236595	2.6176e-06
10	1	5.2695e-05	-3.70045e-05
10	2	-0.00032095	0.000354362
10	3	0.000965466	-0.00120986
10	4	-0.0019357	0.00243403
10	5	0.00285547	-0.00350005
10	6	-0.00313837	0.00395586
10	7	0.00250631	-0.00364734
10	8	-0.0013139	0.00272164
10	9	0.000264384	-0.00156776
10	10	0.000174761	0.000594687
10	11	-9.78694e-05	-9.31749e-06
10	12	-0.000114364	-0.00017793
10	13	0.00022786	0.000104908
10	14	-0.000215838	3.86113e-06
10	15	0.00013479	-2.41863e-05
10	16	-5.82826e-05	1.9332e-06
10	17	1.8625e-05	-6.29009e-06
10	18	1.26104e-06	2.86793e-05
10	19	-1.61669e-05	-3.38392e-05
10	20	2.37132e-05	2.18238e-05
10	21	-2.2139e-05	-9.7749e-06
10	22	1.57435e-05	3.50432e-06
10	23	-8.85816e-06	1.75963e-07
10	24	3.92255e-06	-3.96016e-06
10	25	-2.2522e-06	6.42924e-06
11	1	8.79273e-05	-5.04521e-06
11	2	-0.000131247	3.29439e-05
11	3	-0.00108448	-5.80496e-06
11	4	0.00537565	-0.000226978
11	5	-0.0127099	0.000635081
11	6	0.0199396	-0.00100374
11	7	-0.0232924	0.00117388
11	8	0.0218934	-0.00112983
11	9	-0.017827	0.000916614
11	10	0.0133397	-0.000608703
11	11	-0.00923495	0.000311002
11	12	0.0055789	-0.000116324
11	13	-0.0026267	5.18717e-05
11	14	0.000717094	-6.90749e-05
11	15	0.000141155	8.90542e-05
11	16	-0.000256806	-7.82292e-05
11	17	2.0392e-05	5.4045e-05
11	18	0.0002486	-3.44409e-05
11	19	-0.000387421	2.2685e-05
11	20	0.000400521	-1.58661e-05
11	21	-0.000363423	1.33589e-05
11	22	0.000320876	-1.67352e-05
11	23	-0.00027229	1.99706e-05
11	24	0.00020984	-1.63669e-05
11	25	-0.000145773	8.91858e-06
12	1	9.55886e-06	-4.11301e-05
12	2	-2.3443e-05	0.000158234
12	3	2.8545e-05	-0.000291155
12	4	-0.000100709	0.000397183
12	5	0.000299562	-0.00058423
12	6	-0.000481519	0.000845996
12	7	0.000505749	-0.000958508
12	8	-0.000353055	0.000797247
12	9	7.51162e-05	-0.000491909
12	10	0.000137287	0.000202961
12	11	-0.000119466	7.69742e-06
12	12	-4.43973e-05	-9.50325e-05
12	13	0.000179462	7.75599e-05
12	14	-0.000211479	-5.33157e-05
12	15	0.000153291	5.93281e-05
12	16	-6.57325e-05	-6.42555e-05
12	17	1.40139e-05	5.14349e-05
12	18	-1.18644e-05	-2.12524e-05
12	19	2.71989e-05	-1.49003e-05
12	20	-3.07899e-05	3.47483e-05
12	21	2.01089e-05	-3.19531e-05
12	22	-7.98074e-06	1.92665e-05
12	23	4.56133e-06	-8.52534e-06
12	24	-8.18701e-06	2.5565e-06
12	25	9.87216e-06	2.28863e-07
13	1	4.90369e-05	-8.40084e-06
13	2	-0.000221789	4.25277e-05
13	3	0.000411268	-9.37218e-05
13	4	-9.83911e-05	8.54355e-05
13	5	-0.00121826	-4.49077e-05
13	6	0.00324182	7.94243e-05
13	7	-0.00492548	-0.000136512
13	8	0.00540544	8.48142e-05
13	9	-0.00471069	4.98078e-05
13	10	0.00348748	-0.000125626
13	11	-0.00230529	0.000100078
13	12	0.00137174	-3.03491e-05
13	13	-0.000683102	-3.57917e-05
13	14	0.000213949	7.37136e-05
13	15	3.47116e-05	-7.54652e-05
13	16	-6.07666e-05	4.84289e-05
13	17	-9.52103e-05	-1.32457e-05
13	18	0.000313357	-3.94262e-06
13	19	-0.000455356	2.9148e-06
13	20	0.000474315	-1.88935e-06
13	21	-0.000411094	6.40275e-06
13	22	0.000315384	-1.23415e-05
13	23	-0.000217761	1.60654e-05
13	24	0.000139205	-1.31022e-05
13	25	-8.90715e-05	4.46643e-06
14	1	8.0553e-07	-2.30359e-05
14	2	-2.56244e-06	0.000103244
14	3	-3.98132e-05	-0.000169337
14	4	0.00013961	9.54253e-05
14	5	-0.000193245	4.26323e-05
14	6	0.000133064	-3.82286e-05
14	7	9.62666e-06	-0.000106427
14	8	-0.000176864	0.000221557
14	9	0.000264849	-0.000213143
14	10	-0.000204859	0.000126566
14	11	5.26306e-05	-5.25722e-05
14	12	8.61114e-05	2.74641e-05
14	13	-0.000134188	-2.23896e-05
14	14	8.57381e-05	4.87037e-06
14	15	-2.02287e-05	1.50741e-05
14	16	7.68813e-07	-2.29201e-05
14	17	-1.00222e-05	2.75207e-05
14	18	1.10692e-05	-3.09882e-05
14	19	5.37029e-07	2.40486e-05
14	20	-9.93846e-06	-8.52415e-06
14	21	8.86194e-06	-2.35203e-06
14	22	-1.78764e-06	6.85609e-07
14	23	-3.32815e-06	6.2942e-06
14	24	2.61195e-06	-8.00536e-06
14	25	1.59426e-06	5.14715e-06
15	1	2.11699e-05	4.59803e-06
15	2	-9.55294e-05	1.32731e-05
15	3	0.000235974	-5.56566e-05
15	4	-0.000320084	0.00010301
15	5	0.000121772	-0.000178248
15	6	0.000389289	0.000277551
15	7	-0.000950039	-0.000325831
15	8	0.00126245	0.000267601
15	9	-0.00122534	-0.000115699
15	10	0.000936887	-5.97818e-05
15	11	-0.000560799	0.000151084
15	12	0.00021719	-0.000130546
15	13	2.05907e-05	8.27702e-05
15	14	-8.44104e-05	-6.3741e-05
15	15	-2.97873e-05	5.32057e-05
15	16	0.000218419	-3.0878e-05
15	17	-0.000362881	1.3382e-05
15	18	0.000413732	-1.64109e-05
15	19	-0.000386428	2.60253e-05
15	20	0.000323516	-2.6089e-05
15	21	-0.000255826	1.80379e-05
15	22	0.000191312	-9.20599e-06
15	23	-0.000133412	3.25486e-06
15	24	8.5609e-05	-4.0322e-07
15	25	-3.73543e-05	-4.04187e-07
16	1	1.57957e-06	2.21576e-06
16	2	8.4874e-06	1.28484e-06
16	3	-3.35247e-05	-2.53666e-05
16	4	2.73656e-05	4.78731e-05
16	5	-4.23983e-07	-6.08251e-05
16	6	3.3289e-05	9.93577e-05
16	7	-0.000102647	-0.000148218
16	8	0.000114184	0.000167793
16	9	-7.70576e-05	-0.000165207
16	10	4.66023e-05	0.00014449
16	11	-2.26236e-05	-7.95486e-05
16	12	1.27827e-05	-1.22263e-05
16	13	-2.16894e-05	7.03004e-05
16	14	1.79638e-05	-7.24607e-05
16	15	-5.49852e-07	4.48497e-05
16	16	-5.26767e-06	-1.84262e-05
16	17	-2.58741e-06	8.12353e-06
16	18	8.9744e-06	-9.17659e-06
16	19	-6.95061e-06	9.77001e-06
16	20	4.33174e-06	-5.15313e-06
16	21	-6.13887e-06	-5.11281e-07
16	22	7.17047e-06	2.62921e-06
16	23	-5.00332e-06	-1.91079e-06
16	24	3.12408e-06	1.2783e-06
16	25	-2.32032e-06	-1.071e-06
17	1	1.59652e-06	-3.27013e-06
17	2	-3.31084e-05	2.21694e-05
17	3	0.000111807	-4.97322e-05
17	4	-0.000177387	7.68523e-05
17	5	0.000156447	-9.60384e-05
17	6	-2.73026e-05	9.8756e-05
17	7	-0.000158689	-9.85774e-05
17	8	0.000292735	0.000105619
17	9	-0.000310793	-8.83613e-05
17	10	0.000233987	2.75059e-05
17	11	-0.000113473	3.51248e-05
17	12	3.62251e-06	-5.6406e-05
17	13	4.83518e-05	4.68137e-05
17	14	-2.22051e-05	-3.31808e-05
17	15	-7.26815e-05	1.61361e-05
17	16	0.000193119	1.12767e-05
17	17	-0.000281583	-3.51249e-05
17	18	0.000308126	3.7493e-05
17	19	-0.000280286	-2.11258e-05
17	20	0.000220551	2.22768e-06
17	21	-0.000154201	6.94028e-06
17	22	0.000103273	-5.71754e-06
17	23	-7.5432e-05	9.4266e-07
17	24	6.08703e-05	3.01971e-06
17	25	-4.17223e-05	-5.49072e-06
18	1	-1.47815e-06	5.05885e-06
18	2	2.47447e-05	-7.23781e-06
18	3	-6.14333e-05	-1.47374e-05
18	4	6.00159e-05	3.86002e-05
18	5	1.3332e-05	-4.71972e-05
18	6	-0.000112084	4.50161e-05
18	7	0.000147908	-9.47043e-06
18	8	-9.43086e-05	-5.41876e-05
18	9	-8.61328e-06	9.2563e-05
18	10	0.000107532	-6.30774e-05
18	11	-0.000148949	-2.90739e-06
18	12	0.000117183	3.73922e-05
18	13	-5.51607e-05	-2.60831e-05
18	14	1.07755e-05	-4.42378e-06
18	15	4.78197e-06	2.76143e-05
18	16	-1.73216e-06	-3.10871e-05
18	17	-9.9178e-06	2.28622e-05
18	18	1.96628e-05	-1.78799e-05
18	19	-1.91552e-05	1.88074e-05
18	20	1.18977e-05	-1.79313e-05
18	21	-5.92464e-06	1.17335e-05
18	22	2.90166e-06	-4.06075e-06
18	23	-9.07171e-07	-1.38692e-06
18	24	7.95061e-08	3.62852e-06
18	25	-7.39643e-08	-3.18024e-06
19	1	3.17802e-06	-4.62179e-06
19	2	-9.24697e-06	1.32778e-05
19	3	1.31978e-05	-1.31276e-05
19	4	-7.8871e-06	8.74413e-06
19	5	-1.29269e-05	-3.57223e-06
19	6	3.86455e-05	-7.92086e-06
19	7	-4.38585e-05	1.52396e-05
19	8	2.49663e-05	-1.41573e-05
19	9	-2.60482e-06	1.7957e-05
19	10	-8.3467e-06	-2.63568e-05
19	11	8.56887e-06	2.75206e-05
19	12	1.26646e-05	-1.97272e-05
19	13	-7.78771e-05	8.69204e-06
19	14	0.000169552	-6.7595e-06
19	15	-0.000235681	1.67058e-05
19	16	0.000252688	-2.36436e-05
19	17	-0.000236336	2.05729e-05
19	18	0.000205548	-1.10771e-05
19	19	-0.000167091	-2.28684e-07
19	20	0.000125381	6.79159e-06
19	21	-8.90101e-05	-5.76118e-06
19	22	6.33434e-05	1.88397e-06
19	23	-3.75851e-05	4.85334e-07
19	24	-1.94609e-06	-5.38851e-07
19	25	4.13883e-05	-5.77952e-07
20	1	-6.59275e-06	4.84717e-06
20	2	2.25117e-05	-7.59932e-06
20	3	-3.47231e-05	6.37555e-06
20	4	2.40972e-05	-8.0347e-06
20	5	1.66755e-05	-2.94893e-06
20	6	-6.95654e-05	3.63087e-05
20	7	0.000106568	-5.59638e-05
20	8	-0.000117007	3.50958e-05
20	9	9.91188e-05	5.30236e-06
20	10	-6.51442e-05	-3.32406e-05
20	11	4.01249e-05	2.49195e-05
20	12	-3.62904e-05	1.43496e-05
20	13	3.99737e-05	-4.06748e-05
20	14	-3.56024e-05	2.56306e-05
20	15	2.73092e-05	6.32648e-06
20	16	-2.0227e-05	-2.05089e-05
20	17	1.13558e-05	1.41148e-05
20	18	-3.06604e-06	-4.23402e-06
20	19	-1.40405e-06	2.26718e-06
20	20	4.24334e-06	-6.38881e-06
20	21	-6.19267e-06	9.55232e-06
20	22	5.42288e-06	-8.1318e-06
20	23	-2.52761e-06	4.44786e-06
20	24	2.35492e-07	-2.25945e-06
20	25	6.3116e-09	1.40816e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode38_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00167106	0
0	2	-0.0010238	0
0	3	0.00263994	0
0	4	0.000152005	0
0	5	-0.0030384	0
0	6	0.00146053	0
0	7	0.00240553	0
0	8	-0.00358082	0
0	9	0.00107716	0
0	10	0.0021288	0
0	11	-0.00340859	0
0	12	0.00261246	0
0	13	-0.00106478	0
0	14	3.29634e-06	0
0	15	0.000223462	0
0	16	-6.78934e-05	0
0	17	2.55901e-05	0
0	18	-0.000112415	0
0	19	0.000130245	0
0	20	-6.89276e-05	0
0	21	2.17487e-05	0
0	22	-4.7593e-06	0
0	23	-7.5485e-06	0
0	24	2.24576e-05	0
0	25	-2.97967e-05	0
1	1	-0.00050722	0.000458516
1	2	0.00215742	-0.00190764
1	3	-0.00223381	0.00278787
1	4	-0.00151982	-0.00150179
1	5	0.00488932	-0.000964206
1	6	-0.00216949	0.00258513
1	7	-0.00467932	-0.00244781
1	8	0.00785581	0.0010799
1	9	-0.00353842	0.000394876
1	10	-0.00455744	-0.00133505
1	11	0.010533	0.00175621
1	12	-0.0117022	-0.00177408
1	13	0.00918807	0.00143935
1	14	-0.00558096	-0.000915042
1	15	0.00270311	0.000415789
1	16	-0.00103034	-8.16456e-05
1	17	0.000245338	-4.85982e-05
1	18	6.96046e-05	3.82697e-05
1	19	-0.000135255	2.62052e-06
1	20	9.47588e-05	-1.52719e-05
1	21	-6.31631e-05	1.99619e-05
1	22	4.86238e-05	-3.86301e-05
1	23	-1.83835e-05	5.28029e-05
1	24	-1.14635e-05	-4.59536e-05
1	25	1.68348e-05	2.4638e-05
2	1	9.50668e-05	0.211886
2	2	-0.000218315	-0.266876
2	3	0.00028814	-0.0141456
2	4	-0.000109106	0.291064
2	5	-0.000269778	-0.193433
2	6	0.000227694	-0.150333
2	7	0.000466092	0.335402
2	8	-0.000992813	-0.194875
2	9	0.000490687	-0.102309
2	10	0.000866116	0.323747
2	11	-0.00212194	-0.381594
2	12	0.00254478	0.31984
2	13	-0.00208159	-0.21571
2	14	0.00113165	0.121232
2	15	-0.000268223	-0.056315
2	16	-0.000126514	0.0206168
2	17	0.000148259	-0.00520347
2	18	-8.46066e-05	0.0003684
2	19	4.93412e-05	0.00046013
2	20	-2.70348e-05	-0.000288306
2	21	9.14968e-06	-9.66994e-06
2	22	5.47444e-07	0.000269256
2	23	-1.45932e-06	-0.000429304
2	24	-3.7378e-06	0.000458827
2	25	7.03843e-06	-0.000381324
3	1	0.00615696	0.00281743
3	2	-0.0130945	-0.00623461
3	3	0.0107938	0.0056373
3	4	0.00075583	-6.12572e-05
3	5	-0.0102112	-0.00581683
3	6	0.00967467	0.0069182
3	7	-0.00220135	-0.00285922
3	8	-0.00475749	-0.00264599
3	9	0.0074173	0.00601204
3	10	-0.00675557	-0.00638155
3	11	0.00519575	0.00494703
3	12	-0.004016	-0.00322203
3	13	0.0031574	0.00199085
3	14	-0.00224283	-0.00127844
3	15	0.00126706	0.000832185
3	16	-0.000496934	-0.000454617
3	17	9.76255e-05	0.000128919
3	18	1.06902e-05	5.30251e-05
3	19	-7.05567e-06	-7.72101e-05
3	20	-8.5789e-06	3.99509e-05
3	21	1.37061e-05	-7.24451e-06
3	22	-1.76569e-06	-1.92491e-05
3	23	-1.89319e-05	3.43792e-05
3	24	2.7355e-05	-3.20084e-05
3	25	-1.91628e-05	2.01619e-05
4	1	0.00122954	0.0612974
4	2	-0.00334741	-0.150806
4	3	0.00397577	0.151647
4	4	-0.00160517	-0.0288727
4	5	-0.00172775	-0.100575
4	6	0.00313676	0.125687
4	7	-0.00224927	-0.0683951
4	8	0.000381551	0.0192455
4	9	0.00123044	-0.0209125
4	10	-0.00195288	0.0499452
4	11	0.00184989	-0.069616
4	12	-0.00132018	0.0665927
4	13	0.000711989	-0.0485126
4	14	-0.00030038	0.0279033
4	15	0.000155972	-0.0125294
4	16	-9.77392e-05	0.00407864
4	17	-8.36611e-06	-0.000727655
4	18	9.09387e-05	-5.03248e-05
4	19	-7.136e-05	4.4366e-05
4	20	9.85964e-06	-3.85267e-05
4	21	1.08755e-05	0.000118401
4	22	5.78452e-06	-0.000143338
4	23	-1.85146e-05	5.64593e-05
4	24	1.26553e-05	6.72805e-05
4	25	8.86702e-07	-0.000132942
5	1	-0.0015499	-0.00158527
5	2	0.00572626	0.00559213
5	3	-0.0108982	-0.00992041
5	4	0.0132223	0.0106474
5	5	-0.00995491	-0.00610485
5	6	0.00186332	-0.00140629
5	7	0.00705001	0.00787174
5	8	-0.0125915	-0.010767
5	9	0.013394	0.0102774
5	10	-0.010901	-0.00804862
5	11	0.00735738	0.00550536
5	12	-0.00430357	-0.003406
5	13	0.00223399	0.00194884
5	14	-0.00101571	-0.000992933
5	15	0.000360576	0.000384192
5	16	-4.63187e-05	-1.7946e-05
5	17	-6.57354e-05	-0.000187854
5	18	9.51272e-05	0.000250243
5	19	-0.000103535	-0.000186165
5	20	7.97333e-05	8.63644e-05
5	21	-2.43143e-05	-2.6143e-05
5	22	-2.82299e-05	-1.45491e-07
5	23	4.98083e-05	1.28379e-05
5	24	-3.8235e-05	-1.26824e-05
5	25	1.38235e-05	4.69677e-06
6	1	-0.000270226	-0.0375314
6	2	0.000999574	0.145418
6	3	-0.00191903	-0.272212
6	4	0.0022035	0.28759
6	5	-0.0010389	-0.116692
6	6	-0.00134882	-0.170398
6	7	0.00362619	0.421068
6	8	-0.00468548	-0.527612
6	9	0.00448181	0.48523
6	10	-0.00359355	-0.358009
6	11	0.00257695	0.217974
6	12	-0.00172248	-0.109205
6	13	0.00107597	0.0434954
6	14	-0.000607136	-0.0124578
6	15	0.000329033	0.00167136
6	16	-0.00021417	0.000462303
6	17	0.000150649	-0.00021785
6	18	-6.64654e-05	-9.10873e-05
6	19	-8.972e-06	1.72366e-05
6	20	3.45715e-05	0.00026219
6	21	-2.63302e-05	-0.000471199
6	22	1.44383e-05	0.000487412
6	23	-3.57593e-06	-0.000375229
6	24	-7.35112e-06	0.000244366
6	25	1.41223e-05	-0.000143588
7	1	0.00017011	5.15271e-05
7	2	-0.000979032	-0.000393466
7	3	0.00295695	0.0015092
7	4	-0.00588083	-0.00375781
7	5	0.00856316	0.00662285
7	6	-0.00999113	-0.00896074
7	7	0.0100943	0.010022
7	8	-0.00919538	-0.00957077
7	9	0.00756481	0.00784096
7	10	-0.00556602	-0.00561379
7	11	0.00362371	0.0036483
7	12	-0.00201837	-0.0022102
7	13	0.000891828	0.001237
7	14	-0.000287891	-0.000615313
7	15	8.16246e-05	0.000249107
7	16	-5.07371e-05	-5.88466e-05
7	17	4.43097e-05	-2.1938e-05
7	18	-1.86331e-05	4.54954e-05
7	19	-1.71882e-05	-4.37135e-05
7	20	4.06106e-05	3.58772e-05
7	21	-4.034e-05	-2.97307e-05
7	22	2.69538e-05	1.96608e-05
7	23	-1.60803e-05	-7.55772e-08
7	24	1.09738e-05	-1.95407e-05
7	25	-6.11332e-06	2.61005e-05
8	1	-0.000160054	-0.0185366
8	2	0.00101515	0.0940725
8	3	-0.00279423	-0.241022
8	4	0.00457163	0.403919
8	5	-0.00525356	-0.49096
8	6	0.00484606	0.454064
8	7	-0.00388048	-0.322841
8	8	0.00262994	0.167946
8	9	-0.00133453	-0.0474217
8	10	0.000337214	-0.017397
8	11	0.000218784	0.0354476
8	12	-0.000429271	-0.0282528
8	13	0.000407767	0.0149122
8	14	-0.000244851	-0.00525841
8	15	7.8674e-05	0.000922309
8	16	-1.27741e-06	0.00014825
8	17	-1.76903e-05	-0.000101306
8	18	3.17146e-05	-4.37843e-05
8	19	-3.95746e-05	6.60614e-05
8	20	2.73167e-05	1.50542e-05
8	21	-9.61054e-06	-0.000134079
8	22	2.59508e-06	0.00020958
8	23	-1.71449e-06	-0.000203353
8	24	-1.14275e-06	0.000141914
8	25	4.11928e-06	-7.32413e-05
9	1	2.99203e-06	2.69241e-05
9	2	-8.85673e-05	-0.00011085
9	3	0.000616047	0.000300224
9	4	-0.00181992	-0.000634644
9	5	0.0032672	0.00109813
9	6	-0.00422299	-0.00165626
9	7	0.00432713	0.00220693
9	8	-0.00376187	-0.00250272
9	9	0.00290762	0.0022762
9	10	-0.00203262	-0.00154772
9	11	0.0013031	0.000712905
9	12	-0.000766157	-0.000185906
9	13	0.000353015	5.50763e-05
9	14	-6.07591e-05	-0.000111758
9	15	-6.92651e-05	0.000138004
9	16	8.74581e-05	-0.000102725
9	17	-7.68711e-05	6.79209e-05
9	18	7.02324e-05	-5.61074e-05
9	19	-6.5919e-05	6.03308e-05
9	20	5.78807e-05	-6.78975e-05
9	21	-4.36824e-05	6.11726e-05
9	22	2.3865e-05	-3.80435e-05
9	23	-2.11818e-06	1.61544e-05
9	24	-1.3634e-05	-8.78471e-06
9	25	1.79973e-05	1.03441e-05
10	1	-4.05945e-05	-0.00268672
10	2	0.000284734	0.0163858
10	3	-0.000834394	-0.0501109
10	4	0.00144939	0.10085
10	5	-0.00176279	-0.149526
10	6	0.00169693	0.173315
10	7	-0.00141381	-0.162135
10	8	0.00106025	0.123697
10	9	-0.000694221	-0.0758487
10	10	0.000322567	0.0352832
10	11	5.85127e-06	-0.0102377
10	12	-0.000216521	-0.000281556
10	13	0.000289986	0.00219979
10	14	-0.000257343	-0.00117858
10	15	0.000166244	0.000172151
10	16	-6.93674e-05	0.00013014
10	17	4.14205e-06	1.58375e-05
10	18	3.00266e-05	-0.000260992
10	19	-4.46938e-05	0.000424322
10	20	3.73834e-05	-0.000464827
10	21	-1.46837e-05	0.000400974
10	22	-3.06478e-06	-0.00027625
10	23	7.92888e-06	0.00014644
10	24	-6.97945e-06	-5.39977e-05
10	25	5.17283e-06	6.09608e-06
11	1	-1.82562e-05	1.23832e-05
11	2	9.43841e-05	-3.50569e-05
11	3	-0.000221507	2.77319e-05
11	4	0.00030231	4.63098e-05
11	5	-0.000172447	-0.000129819
11	6	-0.000171615	0.000140214
11	7	0.000465334	-2.78228e-05
11	8	-0.000550456	-0.000247431
11	9	0.000537619	0.000573503
11	10	-0.000520912	-0.000701433
11	11	0.000484544	0.000551059
11	12	-0.000398262	-0.000298472
11	13	0.000250892	0.000127155
11	14	-8.74963e-05	-5.76222e-05
11	15	-1.09336e-05	2.24907e-05
11	16	2.21906e-05	1.08674e-05
11	17	6.10498e-06	-3.27065e-05
11	18	-2.32706e-05	3.74236e-05
11	19	1.80727e-05	-2.82272e-05
11	20	-7.24151e-06	1.18033e-05
11	21	2.68985e-06	-3.28106e-07
11	22	-9.63176e-07	-2.97168e-07
11	23	-1.74874e-06	-3.25695e-06
11	24	2.85395e-06	3.64838e-06
11	25	-1.00881e-06	-8.4988e-07
12	1	1.30526e-05	-0.000113236
12	2	1.74062e-05	0.00100255
12	3	-0.000211232	-0.00437154
12	4	0.000537629	0.0120822
12	5	-0.000814776	-0.0238315
12	6	0.000896194	0.0358472
12	7	-0.00078828	-0.0425934
12	8	0.000638844	0.0405468
12	9	-0.000548594	-0.03082
12	10	0.00045332	0.0182623
12	11	-0.000279002	-0.00792401
12	12	8.5496e-05	0.00205304
12	13	2.46487e-05	0.000109422
12	14	-3.59323e-05	-0.000437179
12	15	1.35457e-05	0.000252777
12	16	-1.05383e-05	-3.71057e-05
12	17	2.07324e-05	-0.000122405
12	18	-1.93601e-05	0.000208239
12	19	5.58006e-06	-0.000215249
12	20	4.24947e-06	0.000164036
12	21	-1.47154e-06	-9.24218e-05
12	22	-7.4126e-06	3.32289e-05
12	23	1.19409e-05	1.29577e-06
12	24	-1.06819e-05	-1.68324e-05
12	25	8.4761e-06	2.22376e-05
13	1	-1.26462e-05	-5.93379e-06
13	2	7.94731e-05	2.54979e-05
13	3	-0.000290158	-5.10981e-05
13	4	0.000610143	8.39563e-05
13	5	-0.000768695	-0.000143903
13	6	0.000574947	0.000245135
13	7	-0.000195345	-0.000383447
13	8	-6.78854e-05	0.000444051
13	9	0.000121425	-0.000302187
13	10	-7.88955e-05	6.34618e-05
13	11	5.38062e-05	7.18103e-05
13	12	-5.73245e-05	-7.37531e-05
13	13	4.88242e-05	4.65864e-05
13	14	-1.3885e-05	-5.94482e-05
13	15	-2.07615e-05	8.41589e-05
13	16	1.9865e-05	-7.30192e-05
13	17	9.67682e-06	3.10862e-05
13	18	-3.41942e-05	4.35391e-06
13	19	4.04806e-05	-1.03883e-05
13	20	-3.24863e-05	-2.88929e-06
13	21	1.84473e-05	1.31635e-05
13	22	-7.73065e-06	-1.22709e-05
13	23	4.33336e-06	5.06282e-06
13	24	-5.12957e-06	1.79288e-06
13	25	4.87605e-06	-5.51789e-06
14	1	9.42968e-06	5.43837e-05
14	2	-2.59618e-05	-0.00028571
14	3	6.40414e-06	0.000608827
14	4	9.53121e-05	-0.000367342
14	5	-0.000269617	-0.00132341
14	6	0.000433997	0.00456534
14	7	-0.00047307	-0.00808654
14	8	0.000377218	0.00996956
14	9	-0.000270476	-0.0091648
14	10	0.000216189	0.00632728
14	11	-0.000156581	-0.00318377
14	12	7.91029e-05	0.00108727
14	13	-3.33575e-05	-0.000208341
14	14	2.45468e-05	-5.96722e-05
14	15	-2.92356e-05	0.000264764
14	16	3.4613e-05	-0.000529735
14	17	-2.65384e-05	0.000729924
14	18	4.74521e-06	-0.000762803
14	19	9.49681e-06	0.000641394
14	20	-5.8173e-06	-0.000450014
14	21	-2.14538e-06	0.00026819
14	22	2.60773e-06	-0.000134698
14	23	1.07461e-06	5.29653e-05
14	24	-2.76509e-06	-7.1204e-06
14	25	2.43771e-06	-1.92613e-05
15	1	-9.75043e-06	-9.50975e-06
15	2	3.45661e-05	3.03603e-05
15	3	-7.04693e-05	-5.70833e-05
15	4	0.000141282	6.01434e-05
15	5	-0.000236396	-2.2977e-05
15	6	0.000292579	6.01156e-06
15	7	-0.00027317	-7.32852e-05
15	8	0.000195868	0.000174164
15	9	-0.000113457	-0.000206267
15	10	5.7715e-05	0.000140023
15	11	-2.79906e-05	-2.41623e-05
15	12	2.31642e-05	-5.69685e-05
15	13	-3.5105e-05	4.79421e-05
15	14	4.18189e-05	1.70303e-05
15	15	-2.88637e-05	-6.12091e-05
15	16	-1.84269e-06	5.95409e-05
15	17	3.25569e-05	-3.86569e-05
15	18	-4.22107e-05	1.87945e-05
15	19	3.12671e-05	-2.17124e-06
15	20	-1.77138e-05	-7.96501e-06
15	21	9.35256e-06	9.11611e-06
15	22	-1.72231e-06	-6.58682e-06
15	23	-5.62954e-06	5.34087e-06
15	24	8.24449e-06	-3.31353e-06
15	25	-6.06824e-06	-1.13341e-06
16	1	2.25015e-06	1.95705e-05
16	2	-2.0043e-05	-0.000110117
16	3	5.29985e-05	0.000320177
16	4	-6.97034e-05	-0.000565376
16	5	3.80128e-05	0.000529765
16	6	3.19519e-05	8.80188e-05
16	7	-7.71152e-05	-0.00113829
16	8	3.16389e-05	0.00202432
16	9	6.85166e-05	-0.00222139
16	10	-0.000129283	0.00168744
16	11	0.000135357	-0.000837822
16	12	-0.000112414	0.000196887
16	13	6.86002e-05	2.80859e-06
16	14	-2.9621e-05	0.0001024
16	15	2.00387e-05	-0.000262115
16	16	-2.83177e-05	0.000326548
16	17	3.53678e-05	-0.000271301
16	18	-3.76014e-05	0.000151496
16	19	3.65697e-05	-4.17312e-05
16	20	-2.98513e-05	-2.08167e-05
16	21	1.68132e-05	4.17875e-05
16	22	-3.59495e-06	-3.87426e-05
16	23	-3.41357e-06	2.47649e-05
16	24	4.01791e-06	-1.21783e-05
16	25	-2.18283e-06	9.54811e-06
17	1	-3.17802e-06	-2.21996e-06
17	2	2.07783e-05	1.09208e-05
17	3	-3.26922e-05	-4.10215e-05
17	4	1.75062e-05	5.65548e-05
17	5	7.03916e-06	-1.32981e-05
17	6	-1.30993e-05	-2.92989e-05
17	7	-3.12919e-06	8.68655e-06
17	8	2.93e-05	3.9645e-05
17	9	-4.16727e-05	-8.14523e-05
17	10	2.61169e-05	0.000127444
17	11	-3.04243e-08	-0.000151381
17	12	-1.23583e-05	0.000117105
17	13	-2.94058e-06	-5.79317e-05
17	14	3.10742e-05	2.0954e-05
17	15	-3.34803e-05	-8.82799e-06
17	16	3.33009e-06	5.17642e-06
17	17	2.58225e-05	-2.08e-06
17	18	-3.03992e-05	-9.30817e-07
17	19	1.929e-05	4.66054e-06
17	20	-8.97493e-06	-6.20081e-06
17	21	4.89741e-06	2.46565e-06
17	22	-4.76e-06	2.71617e-06
17	23	4.96454e-06	-4.30271e-06
17	24	-3.76382e-06	2.55793e-06
17	25	2.02824e-06	-8.2718e-07
18	1	1.25966e-06	-2.48736e-06
18	2	-4.16742e-06	-4.98517e-06
18	3	1.75017e-06	5.21464e-05
18	4	7.68556e-06	-0.000166199
18	5	-3.10075e-05	0.00027291
18	6	8.04798e-05	-0.000207039
18	7	-0.000124153	-4.17279e-05
18	8	0.000104518	0.000303021
18	9	-4.74123e-05	-0.000426978
18	10	2.80247e-05	0.000389363
18	11	-3.75562e-05	-0.0002668
18	12	3.2276e-05	0.000137341
18	13	-2.16191e-05	-1.35606e-05
18	14	1.95417e-05	-0.000114554
18	15	-1.40147e-05	0.000214932
18	16	3.67091e-06	-0.000243576
18	17	6.89963e-07	0.000209766
18	18	1.93784e-07	-0.000158539
18	19	1.35799e-06	0.000112437
18	20	-5.60889e-06	-6.88666e-05
18	21	6.499e-06	3.02387e-05
18	22	-2.61343e-06	-2.11347e-06
18	23	-1.99902e-06	-2.29024e-05
18	24	3.68345e-06	5.01239e-05
18	25	-2.1573e-06	-6.2295e-05
19	1	1.67559e-06	4.70146e-06
19	2	-1.31392e-06	-1.38988e-05
19	3	-1.21543e-05	5.96619e-06
19	4	2.69054e-05	1.47796e-05
19	5	-7.33339e-06	-1.19996e-05
19	6	-3.80217e-05	-4.78652e-06
19	7	4.2478e-05	-3.06092e-06
19	8	1.08243e-05	1.77953e-05
19	9	-5.3476e-05	1.74992e-07
19	10	4.4406e-05	-2.06677e-05
19	11	-1.21338e-05	4.76042e-06
19	12	-1.21667e-05	1.87105e-05
19	13	1.93178e-05	-1.50418e-05
19	14	-1.24582e-05	-5.00841e-06
19	15	9.32441e-06	1.94521e-05
19	16	-1.9799e-05	-2.14329e-05
19	17	2.9716e-05	1.16376e-05
19	18	-2.76792e-05	2.16973e-06
19	19	2.01902e-05	-1.04106e-05
19	20	-1.39429e-05	1.08833e-05
19	21	8.32493e-06	-6.71493e-06
19	22	-3.11615e-06	1.60798e-06
19	23	-6.84924e-07	1.14204e-06
19	24	3.28905e-06	-8.96097e-07
19	25	-4.77521e-06	6.21359e-08
20	1	2.27031e-06	-4.39506e-06
20	2	-1.25372e-05	2.15886e-05
20	3	2.42271e-05	-2.43945e-05
20	4	-3.5765e-05	-2.05925e-05
20	5	5.18452e-05	8.62903e-05
20	6	-4.88644e-05	-0.000124593
20	7	2.27534e-05	0.00010352
20	8	-2.12795e-05	-3.58214e-05
20	9	6.02459e-05	-2.82272e-05
20	10	-8.17689e-05	8.0042e-05
20	11	4.89014e-05	-0.000158367
20	12	-9.92784e-07	0.000281179
20	13	-1.81888e-05	-0.000395882
20	14	1.17315e-05	0.000420133
20	15	-7.72801e-07	-0.00033872
20	16	-5.12836e-06	0.000216214
20	17	4.30885e-06	-0.000116995
20	18	8.94296e-07	5.39367e-05
20	19	-3.0821e-06	-1.29776e-05
20	20	2.03767e-07	-1.06636e-05
20	21	3.02062e-06	1.68917e-05
20	22	-4.20053e-06	-1.71834e-05
20	23	3.69216e-06	2.42973e-05
20	24	-1.54234e-06	-3.27556e-05
20	25	-7.93967e-07	2.60952e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode39_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.248983	0
0	2	-0.00204815	0
0	3	0.245966	0
0	4	-0.0804148	0
0	5	-0.231602	0
0	6	0.231649	0
0	7	0.0709953	0
0	8	-0.299268	0
0	9	0.228502	0
0	10	0.0329375	0
0	11	-0.264265	0
0	12	0.353286	0
0	13	-0.318836	0
0	14	0.228531	0
0	15	-0.136477	0
0	16	0.0680818	0
0	17	-0.0275175	0
0	18	0.00832407	0
0	19	-0.00141796	0
0	20	-0.0002064	0
0	21	0.000174089	0
0	22	0.0001988	0
0	23	-0.000511656	0
0	24	0.000647807	0
0	25	-0.000625656	0
1	1	0.00018304	0.000191238
1	2	-0.000400298	-0.000564699
1	3	0.000420846	9.68253e-05
1	4	-2.29552e-05	0.00156579
1	5	-0.000565523	-0.00248899
1	6	0.000685354	0.000744627
1	7	-3.61228e-05	0.00251138
1	8	-0.000783316	-0.00393869
1	9	0.000761221	0.00201896
1	10	0.000406071	0.00148647
1	11	-0.00169484	-0.00415322
1	12	0.00182169	0.00502612
1	13	-0.000871738	-0.00444488
1	14	-7.26361e-05	0.0032229
1	15	0.000424728	-0.00202751
1	16	-0.000338337	0.0011287
1	17	0.000115125	-0.000535569
1	18	4.72087e-05	0.000205697
1	19	-6.66667e-05	-8.05958e-05
1	20	-2.03413e-06	5.7473e-05
1	21	4.68931e-05	-4.23671e-05
1	22	-2.9291e-05	1.54721e-05
1	23	-8.31778e-06	1.00607e-07
1	24	2.65626e-05	-2.47789e-06
1	25	-2.60865e-05	3.73876e-06
2	1	-0.00270667	-0.00344127
2	2	0.00583235	0.00475777
2	3	-0.00725501	-0.00068911
2	4	0.00483574	-0.00419047
2	5	0.00510797	0.00386473
2	6	-0.0208671	0.000991372
2	7	0.0281583	-0.00484944
2	8	-0.0115302	0.00417487
2	9	-0.0266397	-0.000224514
2	10	0.0664238	-0.00364993
2	11	-0.0886037	0.00543767
2	12	0.0878475	-0.00514328
2	13	-0.0708744	0.00372327
2	14	0.0480307	-0.00213734
2	15	-0.027341	0.000945213
2	16	0.0126932	-0.00029006
2	17	-0.0044533	1.54162e-05
2	18	0.000935727	9.4469e-05
2	19	6.44521e-05	-0.000128365
2	20	-0.000174657	0.000116338
2	21	0.000124885	-8.93303e-05
2	22	-5.86586e-05	5.74477e-05
2	23	-3.64783e-05	-2.68031e-05
2	24	0.000143217	4.88964e-06
2	25	-0.000221748	8.07227e-06
3	1	0.000866513	-0.00376216
3	2	-0.00127526	0.00709904
3	3	2.91532e-05	-0.00422377
3	4	0.00112483	-0.00261363
3	5	-0.000192807	0.00540899
3	6	-0.00142212	-0.0017608
3	7	0.00134162	-0.00297034
3	8	0.000411481	0.00366002
3	9	-0.00222572	-0.000628119
3	10	0.00314488	-0.00277815
3	11	-0.00332429	0.00432212
3	12	0.00310667	-0.00391016
3	13	-0.00257692	0.00252363
3	14	0.00185454	-0.00113984
3	15	-0.00112606	0.000214731
3	16	0.000515314	0.000210649
3	17	-0.000122062	-0.0002459
3	18	-1.9131e-05	9.82089e-05
3	19	1.43412e-06	2.59562e-05
3	20	3.94206e-05	-5.87991e-05
3	21	-4.29549e-05	4.50503e-05
3	22	2.86903e-05	-2.57965e-05
3	23	-2.3525e-05	2.57149e-06
3	24	2.37997e-05	1.53472e-05
3	25	-1.72787e-05	-1.13925e-05
4	1	0.116481	0.000691334
4	2	-0.294811	-0.00194872
4	3	0.306536	0.00230549
4	4	-0.0517254	-0.000625713
4	5	-0.254356	-0.00200956
4	6	0.334791	0.00315245
4	7	-0.153098	-0.0015402
4	8	-0.110382	-0.00172926
4	9	0.279889	0.00462859
4	10	-0.309647	-0.00602968
4	11	0.249089	0.00595385
4	12	-0.162538	-0.00487862
4	13	0.0887187	0.0033502
4	14	-0.0400456	-0.00188039
4	15	0.0141076	0.000794084
4	16	-0.00322825	-0.000185376
4	17	2.61176e-05	-7.84116e-06
4	18	0.00033065	-3.54204e-05
4	19	-0.00011986	0.00011852
4	20	9.25685e-06	-0.000141092
4	21	-1.4927e-05	0.000105417
4	22	5.07949e-05	-5.90089e-05
4	23	-7.72235e-05	3.31324e-05
4	24	8.94999e-05	-2.35012e-05
4	25	-9.02742e-05	1.93807e-05
5	1	0.000870043	-0.00103134
5	2	-0.00215206	0.00236763
5	3	0.00211351	-0.00157416
5	4	-0.000249432	-0.00183647
5	5	-0.00178872	0.0048114
5	6	0.00213256	-0.0041458
5	7	-0.000639747	8.07837e-05
5	8	-0.00129406	0.00424927
5	9	0.00245102	-0.00620547
5	10	-0.00262545	0.00558525
5	11	0.00215669	-0.00372268
5	12	-0.00140608	0.00189489
5	13	0.000655096	-0.00068576
5	14	-0.000115267	7.77867e-05
5	15	-0.000124579	0.000160585
5	16	0.000133333	-0.000191602
5	17	-5.33886e-05	0.000125548
5	18	-1.80552e-05	-6.07513e-05
5	19	4.51505e-05	3.23822e-05
5	20	-3.19096e-05	-1.86805e-05
5	21	7.57313e-06	9.00672e-06
5	22	3.15895e-06	-3.79999e-06
5	23	-1.15e-06	-7.11936e-06
5	24	-3.39144e-06	2.18344e-05
5	25	7.67523e-06	-2.32362e-05
6	1	0.00906678	0.000693875
6	2	-0.0295662	-0.00272168
6	3	0.0454912	0.00519858
6	4	-0.0465216	-0.00567425
6	5	0.0562536	0.0028063
6	6	-0.105899	0.001812
6	7	0.187887	-0.0052078
6	8	-0.257657	0.00594154
6	9	0.277075	-0.00484976
6	10	-0.242872	0.0033604
6	11	0.178393	-0.00217345
6	12	-0.111037	0.00134625
6	13	0.0581297	-0.00075596
6	14	-0.0248198	0.000315844
6	15	0.0080434	-3.0222e-05
6	16	-0.00159255	-6.33884e-05
6	17	-6.66707e-05	2.2603e-05
6	18	0.000228374	3.22451e-05
6	19	-0.000200073	-4.66485e-05
6	20	0.000217372	2.82439e-05
6	21	-0.000209772	2.42546e-06
6	22	0.000142141	-1.97024e-05
6	23	-5.19222e-05	1.15989e-05
6	24	-8.835e-06	6.72182e-06
6	25	2.56277e-05	-1.61054e-05
7	1	2.75632e-05	-0.000198276
7	2	6.27321e-05	0.000892129
7	3	-0.000409794	-0.00189555
7	4	0.000872233	0.00243908
7	5	-0.00106959	-0.00202418
7	6	0.000744776	0.000982493
7	7	-1.20468e-08	-0.000215975
7	8	-0.000803392	0.000301877
7	9	0.00124948	-0.000906104
7	10	-0.00118803	0.00129741
7	11	0.000845321	-0.00116214
7	12	-0.000500984	0.000743063
7	13	0.000254909	-0.000381428
7	14	-0.000107448	0.000178352
7	15	4.10997e-05	-9.26069e-05
7	16	-1.16513e-05	8.52872e-05
7	17	-1.92938e-05	-0.000107637
7	18	4.23714e-05	0.000103279
7	19	-3.8991e-05	-6.58016e-05
7	20	2.38148e-05	3.03797e-05
7	21	-1.69177e-05	-1.38109e-05
7	22	1.78127e-05	5.66475e-06
7	23	-1.95136e-05	2.30672e-06
7	24	1.94313e-05	-5.91405e-06
7	25	-1.61289e-05	2.68759e-06
8	1	-0.014951	0.000128631
8	2	0.0791508	-0.000526524
8	3	-0.214025	0.00101949
8	4	0.384421	-0.00104676
8	5	-0.5114	0.000291311
8	6	0.533858	0.000879088
8	7	-0.451783	-0.00173645
8	8	0.314256	0.00187921
8	9	-0.178032	-0.00146833
8	10	0.077676	0.000853997
8	11	-0.0207654	-0.000297774
8	12	-0.00233587	-2.97846e-05
8	13	0.00663144	9.32073e-05
8	14	-0.00426775	-2.7368e-05
8	15	0.00155855	-2.06188e-05
8	16	-0.000236367	2.42375e-05
8	17	8.91368e-06	-1.52194e-05
8	18	-0.000229732	1.78443e-06
8	19	0.00046106	1.16806e-05
8	20	-0.000537067	-1.37712e-05
8	21	0.000473544	1.21419e-05
8	22	-0.000351384	-1.78449e-05
8	23	0.000236506	2.08557e-05
8	24	-0.000149433	-1.17147e-05
8	25	8.46983e-05	-1.1682e-06
9	1	-3.54177e-06	-1.45121e-05
9	2	-5.89778e-05	0.000120478
9	3	0.000139825	-0.000468429
9	4	-1.46698e-05	0.0011135
9	5	-0.000275968	-0.00174568
9	6	0.000320341	0.00185519
9	7	6.44264e-05	-0.00134338
9	8	-0.00060844	0.000672449
9	9	0.00100844	-0.00033409
9	10	-0.00113917	0.000377068
9	11	0.00100897	-0.000483127
9	12	-0.00075267	0.000406357
9	13	0.000501655	-0.000203869
9	14	-0.00029042	3.21598e-05
9	15	0.000140646	6.03011e-05
9	16	-5.54376e-05	-7.81031e-05
9	17	2.85735e-06	3.44603e-05
9	18	1.87037e-05	1.18122e-05
9	19	-4.5954e-06	-1.69722e-05
9	20	-1.41435e-05	-3.00206e-07
9	21	1.25929e-05	9.01017e-06
9	22	-1.85547e-06	-4.70301e-06
9	23	-1.32832e-07	-4.92989e-07
9	24	-5.02354e-06	-3.77006e-07
9	25	6.43396e-06	4.0017e-06
10	1	-0.00308107	-1.90529e-05
10	2	0.0186487	-2.70861e-05
10	3	-0.0567584	0.000255882
10	4	0.114282	-0.000507269
10	5	-0.171135	0.000425237
10	6	0.203445	-7.53757e-05
10	7	-0.199786	-0.00015855
10	8	0.165629	0.000196967
10	9	-0.11652	-0.000171131
10	10	0.0686701	0.000124824
10	11	-0.0326845	-4.78256e-05
10	12	0.0115672	-3.2356e-05
10	13	-0.00233274	7.9282e-05
10	14	-0.000274509	-0.000100798
10	15	0.000436945	9.91053e-05
10	16	-0.000164719	-5.47768e-05
10	17	2.42239e-05	-3.30415e-06
10	18	-6.71387e-05	2.73288e-05
10	19	0.000211656	-1.83383e-05
10	20	-0.000345674	5.308e-06
10	21	0.000394659	-2.32843e-06
10	22	-0.000348083	3.93062e-06
10	23	0.000249124	-2.90909e-06
10	24	-0.000155606	1.23462e-06
10	25	9.40312e-05	-2.38489e-06
11	1	-1.44337e-05	-3.24371e-05
11	2	3.27008e-05	0.000165811
11	3	9.00286e-05	-0.000396334
11	4	-0.000355443	0.000558682
11	5	0.000546309	-0.00052324
11	6	-0.000582429	0.000384564
11	7	0.000530159	-0.000260836
11	8	-0.000423085	0.000144566
11	9	0.000296282	-4.1076e-05
11	10	-0.000214147	-1.76861e-07
11	11	0.000160586	-6.63681e-06
11	12	-8.10703e-05	1.22855e-05
11	13	-6.67235e-06	-1.10788e-05
11	14	6.13012e-05	1.8825e-05
11	15	-6.52704e-05	-2.25512e-05
11	16	3.28591e-05	1.41356e-05
11	17	-4.86477e-06	-1.62112e-05
11	18	3.67281e-06	2.88567e-05
11	19	-1.26993e-05	-2.6328e-05
11	20	1.18979e-05	8.13161e-06
11	21	-5.89555e-06	4.58225e-06
11	22	5.31561e-06	-4.67858e-06
11	23	-7.17107e-06	-5.10445e-07
11	24	4.46296e-06	5.02075e-06
11	25	1.49024e-06	-6.94012e-06
12	1	-0.000308089	-2.22894e-05
12	2	0.00221412	3.52009e-05
12	3	-0.00781264	6.15186e-05
12	4	0.0182726	-0.000295255
12	5	-0.032062	0.000511271
12	6	0.0449371	-0.000544383
12	7	-0.0519458	0.000399657
12	8	0.0502002	-0.000204014
12	9	-0.0405785	8.5105e-05
12	10	0.027105	-7.79407e-05
12	11	-0.0145186	0.000130422
12	12	0.00584182	-0.000181931
12	13	-0.00148332	0.000207119
12	14	7.01451e-05	-0.000202427
12	15	8.0247e-05	0.000169186
12	16	-1.16199e-06	-0.000119816
12	17	-2.4682e-06	7.3742e-05
12	18	-4.10039e-05	-4.53468e-05
12	19	8.08669e-05	3.28514e-05
12	20	-0.000111772	-2.61579e-05
12	21	0.000134388	2.11674e-05
12	22	-0.000132964	-1.5631e-05
12	23	0.000100624	7.67474e-06
12	24	-6.00535e-05	-6.49559e-07
12	25	3.51469e-05	-1.96441e-06
13	1	1.45997e-05	-1.9457e-06
13	2	-5.28206e-05	2.85388e-05
13	3	0.000111449	-8.0521e-05
13	4	-0.000209969	0.000122787
13	5	0.000320043	-0.000121429
13	6	-0.00037355	9.18979e-05
13	7	0.000366664	-5.82658e-05
13	8	-0.000320354	-1.009e-06
13	9	0.000246926	7.04e-05
13	10	-0.000195776	-7.24605e-05
13	11	0.000182246	-8.9769e-06
13	12	-0.000152382	8.53602e-05
13	13	0.000102633	-7.39931e-05
13	14	-6.5633e-05	-7.34187e-06
13	15	4.17803e-05	7.82093e-05
13	16	-2.68125e-05	-8.94964e-05
13	17	1.67717e-05	5.53178e-05
13	18	-2.71537e-06	-1.42614e-05
13	19	-1.12663e-05	-7.83291e-06
13	20	1.47195e-05	7.65946e-06
13	21	-8.11219e-06	4.43698e-07
13	22	-7.22472e-07	-2.91166e-06
13	23	6.37722e-06	-6.01528e-07
13	24	-6.87357e-06	3.69671e-06
13	25	3.50738e-06	-3.77101e-06
14	1	-3.79151e-06	1.22147e-06
14	2	5.34777e-05	2.00753e-05
14	3	-0.00033693	-6.10416e-05
14	4	0.00129424	4.1102e-05
14	5	-0.00342906	0.000106701
14	6	0.00669702	-0.000269525
14	7	-0.0100337	0.000255778
14	8	0.0118318	-6.62138e-05
14	9	-0.0111189	-0.000141611
14	10	0.00831216	0.000235469
14	11	-0.00484872	-0.000208228
14	12	0.00208688	0.000150172
14	13	-0.000548674	-0.000122098
14	14	-3.53637e-05	0.000112597
14	15	0.000202842	-9.89973e-05
14	16	-0.000294264	8.19512e-05
14	17	0.000378166	-6.25685e-05
14	18	-0.000414815	3.5375e-05
14	19	0.000380251	-8.463e-06
14	20	-0.000294802	-4.78602e-06
14	21	0.000201938	5.85673e-06
14	22	-0.000132339	-4.18243e-06
14	23	8.8405e-05	2.69484e-06
14	24	-6.08443e-05	-1.1155e-06
14	25	4.33808e-05	5.4976e-07
15	1	-2.67928e-06	-9.20146e-06
15	2	9.84533e-06	3.4324e-05
15	3	-1.50965e-05	-7.06566e-05
15	4	8.16246e-06	8.764e-05
15	5	4.46779e-05	-8.80312e-05
15	6	-0.000157895	9.0472e-05
15	7	0.000261643	-4.67007e-05
15	8	-0.000293546	-3.08467e-05
15	9	0.000270383	5.1917e-05
15	10	-0.000224669	-1.95885e-05
15	11	0.000174941	-1.44579e-05
15	12	-0.000122348	5.42297e-05
15	13	6.56509e-05	-9.78695e-05
15	14	-2.96988e-05	0.00010072
15	15	2.45231e-05	-5.18987e-05
15	16	-2.59749e-05	4.23422e-06
15	17	1.83216e-05	3.84805e-06
15	18	-6.56367e-06	8.00191e-06
15	19	-2.16251e-06	-1.495e-05
15	20	5.736e-06	1.67657e-05
15	21	-4.98742e-06	-1.54922e-05
15	22	1.23263e-06	1.00863e-05
15	23	4.17067e-06	-4.94274e-06
15	24	-8.31695e-06	3.14802e-06
15	25	8.26587e-06	-1.84945e-06
16	1	1.36359e-05	8.1418e-06
16	2	-6.94501e-05	-1.02337e-05
16	3	0.000177337	-2.18226e-05
16	4	-0.000260212	6.64057e-05
16	5	0.00011001	-7.67495e-05
16	6	0.000486683	4.71403e-05
16	7	-0.00148772	-5.43864e-06
16	8	0.00244592	-1.09328e-05
16	9	-0.00278678	-7.15383e-06
16	10	0.00234102	3.26786e-05
16	11	-0.00148275	-4.90219e-05
16	12	0.000763916	5.8509e-05
16	13	-0.000468303	-5.91378e-05
16	14	0.000496073	4.90032e-05
16	15	-0.000590558	-3.20194e-05
16	16	0.000578845	1.58309e-05
16	17	-0.000447375	-6.9647e-06
16	18	0.000273595	2.84388e-06
16	19	-0.000128545	1.10481e-06
16	20	3.88825e-05	-2.02399e-06
16	21	3.19811e-06	-5.35102e-07
16	22	-1.77521e-05	1.64741e-06
16	23	1.93565e-05	-1.63998e-07
16	24	-1.3079e-05	-6.28413e-07
16	25	2.57495e-06	-1.55934e-07
17	1	8.40022e-06	9.60123e-06
17	2	-1.7699e-05	-2.15469e-06
17	3	1.26043e-05	-3.59953e-05
17	4	-8.73179e-07	4.75968e-05
17	5	-1.39075e-05	-2.03257e-05
17	6	3.93681e-05	1.06864e-05
17	7	-5.87858e-05	-2.15791e-05
17	8	3.67388e-05	1.86765e-05
17	9	2.74776e-05	-2.42571e-05
17	10	-8.4786e-05	5.73507e-05
17	11	0.000101442	-7.9909e-05
17	12	-9.56059e-05	7.89861e-05
17	13	8.52374e-05	-6.78211e-05
17	14	-6.89924e-05	4.17745e-05
17	15	4.94689e-05	-3.54723e-06
17	16	-2.68091e-05	-2.10608e-05
17	17	4.62904e-06	1.86847e-05
17	18	3.81208e-06	-8.68743e-06
17	19	2.1348e-06	7.89369e-06
17	20	-8.85084e-06	-9.31894e-06
17	21	8.6081e-06	5.42836e-06
17	22	-4.94239e-06	1.37173e-07
17	23	2.53181e-06	-3.01575e-06
17	24	-9.66516e-07	3.51663e-06
17	25	-3.97615e-07	-2.79667e-06
18	1	3.84449e-06	-2.59539e-06
18	2	-2.109e-05	8.25516e-06
18	3	6.73198e-05	-8.83484e-06
18	4	-0.000116001	1.73478e-05
18	5	0.000102574	-3.93997e-05
18	6	2.51127e-05	5.44403e-05
18	7	-0.00025995	-6.40042e-05
18	8	0.000509583	7.94064e-05
18	9	-0.000639061	-8.96716e-05
18	10	0.00057322	7.17858e-05
18	11	-0.000373833	-2.76331e-05
18	12	0.000180363	-9.55733e-06
18	13	-6.63923e-05	1.37029e-05
18	14	1.56809e-05	4.53928e-06
18	15	-6.16134e-06	-1.73932e-05
18	16	2.84884e-05	1.59747e-05
18	17	-5.52055e-05	-9.87207e-06
18	18	5.92111e-05	6.6043e-06
18	19	-4.11362e-05	-4.87423e-06
18	20	1.84252e-05	1.71021e-06
18	21	-1.75861e-06	1.32151e-06
18	22	-9.69526e-06	-1.99923e-06
18	23	1.75751e-05	1.89215e-06
18	24	-2.024e-05	-2.38289e-06
18	25	1.87858e-05	2.30086e-06
19	1	-4.02941e-06	-1.58768e-06
19	2	8.76149e-06	1.53767e-05
19	3	-1.89057e-06	-3.6022e-05
19	4	-3.96598e-06	2.66166e-05
19	5	-2.55902e-05	2.15828e-05
19	6	8.9325e-05	-4.92545e-05
19	7	-0.000145681	7.29699e-06
19	8	0.00014731	5.8613e-05
19	9	-9.79628e-05	-8.37209e-05
19	10	4.45641e-05	7.34925e-05
19	11	-1.05093e-05	-5.94401e-05
19	12	-9.34069e-06	5.16933e-05
19	13	2.07323e-05	-4.79441e-05
19	14	-2.43876e-05	4.36147e-05
19	15	2.25946e-05	-3.09084e-05
19	16	-1.91982e-05	1.17514e-05
19	17	1.4919e-05	7.65024e-07
19	18	-9.0735e-06	-1.88776e-06
19	19	4.34504e-06	-2.00925e-06
19	20	-3.01657e-06	5.08447e-06
19	21	4.06346e-06	-5.87168e-06
19	22	-5.43752e-06	4.4513e-06
19	23	5.65021e-06	-1.72375e-06
19	24	-4.32842e-06	-2.04898e-07
19	25	2.36952e-06	1.5398e-07
20	1	1.22542e-06	-1.95625e-06
20	2	-1.05244e-05	1.25513e-05
20	3	2.47204e-05	-3.31881e-05
20	4	-3.56853e-05	4.04377e-05
20	5	2.15495e-05	-2.48071e-05
20	6	5.2106e-05	8.01022e-06
20	7	-0.00016908	8.20619e-07
20	8	0.000258898	-4.94096e-06
20	9	-0.000284025	9.05241e-06
20	10	0.000274697	-1.66623e-05
20	11	-0.000304289	2.17959e-05
20	12	0.000409621	-2.16451e-05
20	13	-0.000530469	1.89193e-05
20	14	0.000572002	-1.33223e-05
20	15	-0.000510433	5.05165e-06
20	16	0.00039909	1.48873e-06
20	17	-0.000289491	-1.65894e-06
20	18	0.000195298	-3.36612e-06
20	19	-0.000118711	6.57475e-06
20	20	6.54364e-05	-5.47984e-06
20	21	-3.47211e-05	4.27669e-06
20	22	1.76427e-05	-4.37636e-06
20	23	-1.06123e-05	3.1034e-06
20	24	1.64614e-05	-6.36264e-07
20	25	-3.00076e-05	-7.51898e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode3_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.394388	0
0	2	-0.727514	0
0	3	0.804743	0
0	4	-0.380763	0
0	5	-0.330253	0
0	6	0.871929	0
0	7	-0.998732	0
0	8	0.794755	0
0	9	-0.481882	0
0	10	0.224374	0
0	11	-0.0744803	0
0	12	0.0118895	0
0	13	0.00376465	0
0	14	-0.0031593	0
0	15	0.000695647	0
0	16	0.000168611	0
0	17	-9.07082e-05	0
0	18	2.46286e-05	0
0	19	-0.000214318	0
0	20	0.00049941	0
0	21	-0.000689725	0
0	22	0.000670894	0
0	23	-0.00045471	0
0	24	0.000182438	0
0	25	-2.73497e-06	0
1	1	-0.000475598	0.000770514
1	2	0.00305839	-0.0042667
1	3	-0.00698214	0.0102159
1	4	0.00920572	-0.0156276
1	5	-0.00796363	0.0177627
1	6	0.00414635	-0.0163075
1	7	0.000106837	0.012768
1	8	-0.00305025	-0.00866667
1	9	0.00422251	0.00500015
1	10	-0.00405854	-0.00242209
1	11	0.00307422	0.00100738
1	12	-0.0018426	-0.000343498
1	13	0.000942871	6.24492e-05
1	14	-0.000535789	5.49519e-05
1	15	0.000364665	-0.000159753
1	16	-0.000178097	0.000252613
1	17	-2.92525e-05	-0.000234797
1	18	0.00014858	9.88684e-05
1	19	-0.000147593	3.49761e-05
1	20	8.32384e-05	-6.54654e-05
1	21	-2.91196e-05	1.83827e-05
1	22	1.92239e-05	2.08718e-05
1	23	-2.4131e-05	-2.46316e-05
1	24	5.39441e-06	2.05348e-05
1	25	2.15426e-05	-2.61271e-05
2	1	0.448124	0.00842055
2	2	-1.25113	-0.0206805
2	3	2.0857	0.0301924
2	4	-2.5495	-0.0331353
2	5	2.47131	0.0302079
2	6	-1.98566	-0.0242606
2	7	1.36383	0.017717
2	8	-0.817724	-0.0117365
2	9	0.431932	0.00687458
2	10	-0.199667	-0.00354629
2	11	0.078509	0.00169033
2	12	-0.0243795	-0.000751983
2	13	0.00458784	0.000242445
2	14	0.000517379	-8.59851e-06
2	15	-0.000756392	-2.30913e-05
2	16	5.53912e-05	5.3297e-06
2	17	0.000547935	-2.12889e-06
2	18	-0.000967679	-9.00725e-06
2	19	0.00120468	2.09147e-05
2	20	-0.0012407	-2.53278e-05
2	21	0.00109322	3.20524e-05
2	22	-0.000816002	-3.17301e-05
2	23	0.000496907	1.61937e-05
2	24	-0.000229946	-1.32177e-06
2	25	6.58761e-05	-1.45546e-07
3	1	-1.62665e-05	-0.000987807
3	2	0.000649958	0.00275857
3	3	-0.00239052	-0.00408155
3	4	0.00455823	0.00412663
3	5	-0.00600278	-0.00352662
3	6	0.00652413	0.003129
3	7	-0.00638352	-0.00268299
3	8	0.00556034	0.00169148
3	9	-0.00409471	-0.0004553
3	10	0.00233553	-0.00040224
3	11	-0.000812048	0.000629281
3	12	-7.97075e-05	-0.000403488
3	13	0.000312066	9.65998e-05
3	14	-0.000178361	-2.13121e-05
3	15	2.026e-05	0.000178847
3	16	1.52684e-05	-0.000292856
3	17	2.48998e-05	0.000191738
3	18	-3.91893e-05	1.20508e-05
3	19	6.43765e-06	-0.000106577
3	20	1.66356e-05	5.07546e-05
3	21	-9.89601e-06	2.19774e-05
3	22	2.50447e-06	-2.59476e-05
3	23	-6.97155e-06	-4.19318e-06
3	24	1.29163e-05	1.78103e-05
3	25	-1.62404e-05	-9.76465e-06
4	1	0.015997	0.00025071
4	2	-0.0701351	-0.00111339
4	3	0.168919	0.00259259
4	4	-0.283283	-0.00392265
4	5	0.36598	0.00415747
4	6	-0.385022	-0.00333381
4	7	0.339894	0.00231306
4	8	-0.25438	-0.00154603
4	9	0.160243	0.000872871
4	10	-0.0828792	-0.000258775
4	11	0.0333961	-5.32563e-05
4	12	-0.00920016	3.27393e-05
4	13	0.00090944	7.01102e-05
4	14	0.000444437	-0.00013386
4	15	-9.99991e-05	0.000158793
4	16	-7.24121e-05	-0.000128074
4	17	-9.04916e-05	7.78597e-05
4	18	0.000311872	-4.64576e-05
4	19	-0.000405877	2.29213e-05
4	20	0.000348819	-2.35595e-06
4	21	-0.000202595	-2.11829e-06
4	22	5.30463e-05	-6.17012e-06
4	23	3.55164e-05	9.28243e-06
4	24	-5.43679e-05	-2.92646e-06
4	25	3.60672e-05	-2.12545e-06
5	1	0.000273247	-0.000530895
5	2	-0.000951387	0.00186857
5	3	0.0013608	-0.00342128
5	4	-0.00103903	0.00419141
5	5	0.000598539	-0.00403304
5	6	-0.000522794	0.0034318
5	7	0.00061539	-0.00263813
5	8	-0.000588511	0.00179927
5	9	0.000388322	-0.00110015
5	10	-0.00018636	0.000556108
5	11	0.000172328	-9.66024e-05
5	12	-0.000328556	-0.000253121
5	13	0.000439054	0.000402819
5	14	-0.000352699	-0.000339355
5	15	0.000146504	0.000208826
5	16	1.20629e-05	-0.000170621
5	17	-4.40687e-05	0.00020253
5	18	2.29427e-06	-0.000180699
5	19	2.13734e-05	7.87501e-05
5	20	-8.37031e-06	2.034e-05
5	21	-5.15843e-06	-5.19943e-05
5	22	7.99634e-06	3.17371e-05
5	23	-1.04021e-05	-5.77374e-06
5	24	1.01517e-05	-2.74588e-06
5	25	-2.87352e-06	-3.14598e-06
6	1	0.000536159	-0.00016616
6	2	-0.00362071	0.000406189
6	3	0.0118471	-0.000376476
6	4	-0.0256735	6.61039e-05
6	5	0.04221	7.98949e-05
6	6	-0.0560483	0.000196676
6	7	0.0612583	-0.000665154
6	8	-0.0548281	0.0009337
6	9	0.0395263	-0.000914948
6	10	-0.022354	0.000772197
6	11	0.00940132	-0.000548282
6	12	-0.00255427	0.000249262
6	13	0.000310883	1.64439e-05
6	14	-0.000269387	-0.000175708
6	15	0.000747101	0.000227658
6	16	-0.00105539	-0.000180967
6	17	0.00111605	9.56057e-05
6	18	-0.00103424	-5.4778e-05
6	19	0.000888381	4.68424e-05
6	20	-0.000701542	-1.95395e-05
6	21	0.000479973	-1.24762e-05
6	22	-0.000266245	1.57843e-05
6	23	0.00011658	-1.99798e-06
6	24	-4.35133e-05	-3.77815e-06
6	25	1.56681e-05	-1.10782e-06
7	1	-1.66499e-05	-7.82751e-06
7	2	4.02763e-05	-8.36878e-05
7	3	-0.000226703	0.000235216
7	4	0.000743494	1.51594e-05
7	5	-0.00130197	-0.000865989
7	6	0.00142482	0.00164054
7	7	-0.0011497	-0.00160679
7	8	0.000857679	0.00096372
7	9	-0.000700622	-0.000430103
7	10	0.000581709	0.000327003
7	11	-0.000396801	-0.000480322
7	12	0.000153315	0.000596312
7	13	6.25294e-05	-0.00048927
7	14	-0.000150572	0.000182626
7	15	9.08865e-05	0.000112891
7	16	-1.06098e-06	-0.000219716
7	17	-1.03892e-05	0.000161597
7	18	-3.09381e-05	-6.87103e-05
7	19	5.02623e-05	1.15535e-05
7	20	-3.50991e-05	1.25909e-05
7	21	1.63015e-05	-1.65981e-05
7	22	-7.44596e-06	8.8363e-06
7	23	1.4303e-06	7.37714e-07
7	24	5.42322e-06	-6.9871e-06
7	25	-7.04771e-06	8.32202e-06
8	1	9.2629e-05	-6.72422e-05
8	2	-0.000463386	0.000315503
8	3	0.00147363	-0.000617952
8	4	-0.00334081	0.000687453
8	5	0.0057553	-0.000396684
8	6	-0.0081403	3.47295e-06
8	7	0.00976736	0.000133553
8	8	-0.009674	-8.62231e-05
8	9	0.00749371	0.000115923
8	10	-0.00423447	-0.00020151
8	11	0.00151688	0.000196107
8	12	-0.000199414	-8.11962e-05
8	13	1.54741e-05	-5.34619e-05
8	14	-0.000228767	0.000100562
8	15	0.000324411	-3.74779e-05
8	16	-0.000218372	-5.31975e-05
8	17	8.11621e-05	9.49556e-05
8	18	-4.92471e-05	-8.81144e-05
8	19	0.000106219	6.17594e-05
8	20	-0.00016282	-3.03243e-05
8	21	0.00015749	2.41445e-06
8	22	-9.61176e-05	1.1618e-05
8	23	3.02518e-05	-9.9939e-06
8	24	2.63077e-06	3.24968e-06
8	25	-4.58773e-06	-5.82132e-09
9	1	4.60583e-05	4.55433e-06
9	2	-0.000104813	-3.29582e-05
9	3	6.66477e-06	4.10067e-05
9	4	0.000276789	0.000153299
9	5	-0.000620679	-0.000657878
9	6	0.000950555	0.00125664
9	7	-0.0011811	-0.00153767
9	8	0.00119507	0.00128107
9	9	-0.00098615	-0.000716707
9	10	0.000682728	0.00028661
9	11	-0.00041251	-0.000122341
9	12	0.00019033	4.95281e-05
9	13	2.7924e-05	3.25671e-05
9	14	-0.000201728	-8.46764e-05
9	15	0.000225903	7.63603e-05
9	16	-0.000105046	-3.57678e-05
9	17	-1.82428e-05	8.07854e-06
9	18	4.06094e-05	-1.18802e-05
9	19	-8.88848e-06	2.70763e-05
9	20	-2.65201e-06	-2.69556e-05
9	21	-5.1072e-06	1.35294e-05
9	22	5.80037e-06	-5.10654e-06
9	23	3.14486e-06	7.57137e-06
9	24	-9.82895e-06	-1.33057e-05
9	25	7.93972e-06	1.56465e-05
10	1	2.35391e-05	-9.0622e-06
10	2	-5.47349e-05	4.11315e-05
10	3	0.000112696	-0.000168893
10	4	-0.000355493	0.000365998
10	5	0.00087623	-0.000440822
10	6	-0.00151989	0.000350473
10	7	0.00202562	-0.000216849
10	8	-0.0021563	7.31868e-05
10	9	0.00179418	8.42633e-05
10	10	-0.0010482	-0.000167636
10	11	0.00030477	0.000105996
10	12	1.12782e-05	6.12394e-06
10	13	0.000149242	-3.63853e-05
10	14	-0.000493902	-1.5849e-05
10	15	0.000744198	6.84325e-05
10	16	-0.000803169	-6.81003e-05
10	17	0.000716568	2.23959e-05
10	18	-0.000569142	2.30594e-05
10	19	0.000415601	-3.71551e-05
10	20	-0.000275648	2.65476e-05
10	21	0.000156992	-1.4585e-05
10	22	-6.97951e-05	1.27917e-05
10	23	1.89754e-05	-1.49658e-05
10	24	1.26189e-06	1.40801e-05
10	25	3.06061e-06	-1.12893e-05
11	1	2.83303e-05	8.56485e-07
11	2	-0.000107296	-5.07148e-05
11	3	0.000134939	0.000133376
11	4	-2.94295e-05	-0.00011088
11	5	-9.15674e-05	-7.08143e-05
11	6	0.000170093	0.00031485
11	7	-0.000292146	-0.000476563
11	8	0.000411825	0.000446385
11	9	-0.000434524	-0.000289389
11	10	0.000414547	0.00021544
11	11	-0.000407907	-0.000275686
11	12	0.000372538	0.000281445
11	13	-0.00027033	-0.000135819
11	14	0.00012233	-3.05348e-05
11	15	-6.03379e-06	8.939e-05
11	16	-1.10453e-05	-4.97082e-05
11	17	-3.06756e-05	-1.08749e-05
11	18	4.52493e-05	3.81257e-05
11	19	-2.48589e-05	-3.21915e-05
11	20	1.23836e-05	1.7056e-05
11	21	-1.67871e-05	-7.0705e-06
11	22	1.87065e-05	3.02316e-06
11	23	-1.16577e-05	-8.29661e-07
11	24	3.1764e-06	-2.85979e-06
11	25	9.02891e-07	7.51211e-06
12	1	1.37925e-05	-8.10537e-06
12	2	-4.79627e-05	2.5981e-05
12	3	6.50666e-05	-5.94269e-05
12	4	1.14096e-05	8.24307e-05
12	5	-0.000117716	-5.04244e-05
12	6	3.40892e-05	-2.12992e-05
12	7	0.000279628	8.15738e-05
12	8	-0.000578362	-0.000107638
12	9	0.000639999	0.000116989
12	10	-0.00049786	-0.000126866
12	11	0.000309013	0.000102901
12	12	-0.000182768	-2.30358e-05
12	13	0.000158141	-4.2982e-05
12	14	-0.000201476	4.13304e-05
12	15	0.000251483	-6.48596e-06
12	16	-0.000277534	-2.01913e-05
12	17	0.000266684	3.20024e-05
12	18	-0.000219978	-2.8336e-05
12	19	0.000160905	1.31375e-05
12	20	-0.000107831	-2.60844e-06
12	21	6.27304e-05	4.064e-06
12	22	-2.88607e-05	-7.04367e-06
12	23	9.92966e-06	4.80415e-06
12	24	-6.2566e-06	-1.44378e-06
12	25	1.36902e-05	-4.78318e-08
13	1	3.62656e-06	9.155e-06
13	2	-2.69887e-05	-4.42347e-05
13	3	9.65549e-05	8.01258e-05
13	4	-0.000191362	-0.000106337
13	5	0.000285161	0.000156543
13	6	-0.000356636	-0.000206682
13	7	0.000322904	0.000161121
13	8	-0.000173179	-2.11325e-05
13	9	5.70042e-05	-0.000116015
13	10	-5.60163e-05	0.00018155
13	11	8.44474e-05	-0.000177123
13	12	-6.22893e-05	0.00014674
13	13	-6.55179e-07	-0.000114468
13	14	4.4517e-05	9.13287e-05
13	15	-2.74425e-05	-8.03306e-05
13	16	-2.20275e-05	6.93161e-05
13	17	4.86699e-05	-5.55534e-05
13	18	-4.21991e-05	4.0986e-05
13	19	2.90249e-05	-2.34136e-05
13	20	-2.25487e-05	5.67995e-06
13	21	1.79764e-05	5.66027e-06
13	22	-1.2533e-05	-8.42047e-06
13	23	7.32156e-06	5.55981e-06
13	24	-2.72526e-06	-2.3484e-06
13	25	-3.60281e-08	2.27634e-06
14	1	-1.01152e-05	-1.31812e-05
14	2	1.44589e-05	7.00314e-05
14	3	-1.20473e-05	-0.000175261
14	4	7.16198e-05	0.000286813
14	5	-0.000198891	-0.000346603
14	6	0.00026723	0.000332415
14	7	-0.000169757	-0.000271131
14	8	-3.7858e-05	0.000194707
14	9	0.000211295	-8.46443e-05
14	10	-0.000283909	-6.6123e-05
14	11	0.000288018	0.000184517
14	12	-0.000282654	-0.000200899
14	13	0.000306304	0.000143767
14	14	-0.000334806	-8.59056e-05
14	15	0.000326484	4.88554e-05
14	16	-0.000288355	-1.98716e-05
14	17	0.000240902	3.65868e-06
14	18	-0.000179777	-3.43053e-06
14	19	0.000107486	5.11409e-06
14	20	-4.49326e-05	-2.51147e-06
14	21	6.75799e-06	1.91808e-06
14	22	6.598e-06	-4.22859e-06
14	23	1.27747e-06	4.04432e-06
14	24	-2.66641e-05	-4.61178e-07
14	25	6.60411e-05	-1.94332e-06
15	1	-2.60356e-06	8.70978e-06
15	2	1.71833e-05	-2.15992e-05
15	3	-1.0311e-05	-2.47349e-07
15	4	-5.33231e-05	5.95837e-05
15	5	0.000143106	-0.000104693
15	6	-0.000221359	9.99243e-05
15	7	0.000236641	-6.71032e-05
15	8	-0.00012979	5.97895e-05
15	9	-5.28845e-05	-8.93978e-05
15	10	0.000178591	0.000124495
15	11	-0.000178888	-0.00014736
15	12	9.9014e-05	0.000162051
15	13	-2.2514e-05	-0.000156822
15	14	-3.2178e-06	0.000114258
15	15	-1.571e-06	-5.18741e-05
15	16	7.25869e-08	6.6833e-06
15	17	6.42732e-06	6.5857e-06
15	18	-3.86098e-06	3.73873e-07
15	19	-2.17524e-06	-9.94132e-06
15	20	9.25356e-07	1.30486e-05
15	21	5.03989e-06	-9.17419e-06
15	22	-7.77019e-06	2.29277e-06
15	23	5.57683e-06	3.15571e-06
15	24	-2.59005e-06	-5.51751e-06
15	25	1.87666e-06	5.89153e-06
16	1	-6.07121e-06	1.44781e-06
16	2	2.12438e-05	-6.1393e-07
16	3	-4.00559e-05	-1.38483e-05
16	4	6.36523e-05	5.15278e-05
16	5	-8.68058e-05	-0.000107592
16	6	9.1727e-05	0.000146798
16	7	-7.54951e-05	-0.000160128
16	8	5.56349e-05	0.000171175
16	9	-4.3553e-05	-0.000162815
16	10	3.02828e-05	8.8063e-05
16	11	-9.14426e-06	2.99932e-05
16	12	-2.85892e-05	-0.00010185
16	13	9.28847e-05	8.44008e-05
16	14	-0.000155393	-2.52384e-05
16	15	0.000173203	-1.52949e-05
16	16	-0.000147542	2.48637e-05
16	17	0.000112215	-1.85139e-05
16	18	-8.19626e-05	8.90258e-06
16	19	5.34323e-05	-2.89084e-06
16	20	-2.80624e-05	1.65639e-06
16	21	1.11577e-05	-2.00798e-06
16	22	-6.35564e-06	9.85394e-07
16	23	1.33197e-05	4.76086e-07
16	24	-2.45456e-05	-1.28502e-06
16	25	3.20982e-05	1.73241e-06
17	1	-2.1514e-06	-1.43848e-05
17	2	1.9606e-05	3.14714e-05
17	3	-4.75703e-05	-2.72597e-05
17	4	4.41801e-05	4.19546e-05
17	5	8.99135e-06	-0.00010283
17	6	-3.80193e-05	0.000155869
17	7	-1.49776e-05	-0.000148385
17	8	9.31751e-05	0.000114473
17	9	-0.000132356	-9.72042e-05
17	10	0.000125168	6.99324e-05
17	11	-9.0041e-05	-2.14743e-05
17	12	5.26454e-05	-4.54086e-06
17	13	-2.93364e-05	-9.76931e-06
17	14	2.0449e-05	2.48649e-05
17	15	-1.51245e-05	-1.41011e-05
17	16	4.02016e-06	-3.83976e-06
17	17	9.45242e-06	1.08968e-05
17	18	-1.56673e-05	-1.28131e-05
17	19	1.30622e-05	1.3194e-05
17	20	-7.78661e-06	-7.55354e-06
17	21	5.22859e-06	-2.69567e-07
17	22	-4.50271e-06	2.67931e-06
17	23	1.49032e-06	-9.89838e-07
17	24	2.98171e-06	3.42253e-07
17	25	-4.56894e-06	-8.20905e-07
18	1	5.82113e-06	8.13633e-06
18	2	-2.12392e-05	-3.35458e-05
18	3	3.28566e-05	4.45181e-05
18	4	-3.68454e-05	-2.23836e-06
18	5	3.10245e-05	-6.19229e-05
18	6	-9.10162e-06	9.87822e-05
18	7	-2.26862e-06	-9.09053e-05
18	8	-3.63544e-05	6.44217e-05
18	9	0.000106667	-4.75447e-05
18	10	-0.000157176	2.79948e-05
18	11	0.000158338	7.21722e-06
18	12	-0.000121525	-3.51642e-05
18	13	9.19417e-05	3.15743e-05
18	14	-9.62408e-05	-5.35153e-06
18	15	0.000105266	-1.60531e-05
18	16	-8.89677e-05	1.85322e-05
18	17	5.91405e-05	-7.25534e-06
18	18	-3.58874e-05	-5.33923e-06
18	19	2.09952e-05	8.35395e-06
18	20	-1.25342e-05	-1.67183e-07
18	21	1.39706e-05	-8.84818e-06
18	22	-2.93727e-05	1.01721e-05
18	23	5.72046e-05	-6.08699e-06
18	24	-8.87672e-05	2.84408e-06
18	25	0.000112622	-2.17228e-06
19	1	-1.09224e-06	2.52852e-06
19	2	4.35337e-06	3.78894e-07
19	3	-4.39164e-07	-7.78344e-06
19	4	-1.58288e-05	2.58339e-05
19	5	3.44943e-05	-5.20901e-05
19	6	-3.31016e-05	6.22365e-05
19	7	-1.20304e-05	-4.87153e-05
19	8	8.54974e-05	1.05001e-05
19	9	-0.000127165	3.74766e-05
19	10	0.00010966	-6.45085e-05
19	11	-6.65507e-05	7.14738e-05
19	12	3.25423e-05	-6.98828e-05
19	13	-1.86073e-05	5.44178e-05
19	14	1.36819e-05	-3.3518e-05
19	15	-3.84419e-06	2.44514e-05
19	16	-8.59945e-06	-2.17338e-05
19	17	1.48636e-05	1.24945e-05
19	18	-1.3298e-05	-1.54149e-06
19	19	7.27223e-06	-2.29428e-06
19	20	1.49736e-07	3.76108e-06
19	21	-5.31009e-06	-8.25785e-06
19	22	5.62578e-06	1.0309e-05
19	23	-3.11658e-06	-6.04249e-06
19	24	8.83977e-07	5.65448e-07
19	25	1.60379e-07	1.30261e-06
20	1	4.82354e-06	3.15967e-06
20	2	-1.79451e-05	-5.00265e-06
20	3	4.29126e-05	9.51876e-06
20	4	-6.25228e-05	-2.41652e-05
20	5	4.16548e-05	4.5233e-05
20	6	2.15915e-05	-6.16987e-05
20	7	-8.66299e-05	7.19708e-05
20	8	0.00010323	-8.14821e-05
20	9	-5.61026e-05	8.54758e-05
20	10	-1.3172e-05	-7.00458e-05
20	11	5.10764e-05	3.46443e-05
20	12	-5.00351e-05	1.6183e-06
20	13	4.43867e-05	-1.8074e-05
20	14	-5.20447e-05	9.57521e-06
20	15	5.15732e-05	9.5411e-06
20	16	-2.91677e-05	-2.12956e-05
20	17	2.88788e-06	2.26361e-05
20	18	8.69462e-06	-1.90502e-05
20	19	-6.82604e-06	1.33583e-05
20	20	-1.3843e-08	-5.40359e-06
20	21	8.91113e-06	-2.68134e-06
20	22	-1.97444e-05	7.3372e-06
20	23	3.10714e-05	-7.01332e-06
20	24	-3.99123e-05	3.47137e-06
20	25	4.4789e-05	-1.28349e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode40_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00295072	0
0	2	-2.87704e-05	0
0	3	0.00316768	0
0	4	-0.000947693	0
0	5	-0.00363602	0
0	6	0.00361109	0
0	7	0.00111921	0
0	8	-0.00415824	0
0	9	0.00214556	0
0	10	0.00196374	0
0	11	-0.00411891	0
0	12	0.0036974	0
0	13	-0.00253119	0
0	14	0.00182878	0
0	15	-0.00129826	0
0	16	0.00051726	0
0	17	0.000142813	0
0	18	-0.000271306	0
0	19	9.11498e-05	0
0	20	3.77201e-05	0
0	21	-5.87238e-05	0
0	22	4.49718e-05	0
0	23	-3.4195e-05	0
0	24	3.75655e-05	0
0	25	-4.33532e-05	0
1	1	-0.000154656	-0.024206
1	2	0.000496461	0.106956
1	3	-0.000454256	-0.126499
1	4	-0.000286189	-0.0203519
1	5	0.000733503	0.173283
1	6	-9.58868e-05	-0.111339
1	7	-0.000734942	-0.113471
1	8	0.000611847	0.243556
1	9	0.000228766	-0.139066
1	10	-0.0010258	-0.102741
1	11	0.00153523	0.302054
1	12	-0.001679	-0.365516
1	13	0.00135566	0.312447
1	14	-0.000725162	-0.210217
1	15	0.000209346	0.114777
1	16	-9.09111e-05	-0.0505238
1	17	0.000215508	0.0171644
1	18	-0.00027227	-0.00397435
1	19	0.00020085	0.000322771
1	20	-0.000105475	0.000215358
1	21	3.20123e-05	-0.000188765
1	22	8.30877e-06	0.000105726
1	23	-9.36536e-06	7.52537e-05
1	24	-6.0641e-06	-0.000318337
1	25	1.05854e-05	0.00049296
2	1	-0.00114711	-0.00208635
2	2	0.00170118	0.00336281
2	3	-0.000676376	-0.00103071
2	4	-0.000695538	-0.00307424
2	5	0.000853918	0.00385945
2	6	-0.00010289	0.000137548
2	7	2.37186e-05	-0.00471361
2	8	-0.00100132	0.0053831
2	9	0.00153709	-0.00208304
2	10	-0.000491492	-0.00199833
2	11	-0.00136154	0.00433619
2	12	0.00245708	-0.00462259
2	13	-0.00220019	0.0037098
2	14	0.00132552	-0.00242617
2	15	-0.000759032	0.00122861
2	16	0.000582892	-0.000382104
2	17	-0.000418138	1.61343e-06
2	18	0.000175534	4.71604e-05
2	19	7.83044e-06	-7.93212e-06
2	20	-7.45634e-05	1.54417e-06
2	21	5.87675e-05	-2.07346e-05
2	22	-1.75684e-05	3.62844e-05
2	23	-8.91142e-06	-3.6292e-05
2	24	1.49281e-05	2.48318e-05
2	25	-1.04358e-05	-1.28157e-05
3	1	0.000114997	0.197071
3	2	-5.80236e-05	-0.343584
3	3	-0.000123916	0.140286
3	4	9.078e-05	0.225376
3	5	5.36704e-05	-0.290805
3	6	5.86457e-05	-0.00854246
3	7	-0.000212831	0.286919
3	8	-0.000147327	-0.241339
3	9	0.000897289	-0.049176
3	10	-0.00134253	0.319714
3	11	0.00123823	-0.410762
3	12	-0.000912708	0.340339
3	13	0.000613649	-0.208058
3	14	-0.000329942	0.0950501
3	15	8.18786e-05	-0.0300545
3	16	2.91652e-05	0.00443781
3	17	-1.21014e-05	0.00115576
3	18	-2.42e-05	-0.000726868
3	19	2.55517e-05	3.30327e-05
3	20	-7.8557e-06	3.44273e-05
3	21	-6.8696e-06	5.40271e-05
3	22	1.14583e-05	-9.55435e-07
3	23	-5.66025e-06	-0.0001616
3	24	-4.35427e-06	0.000289655
3	25	9.807e-06	-0.000297189
4	1	0.00184805	0.00136371
4	2	-0.00473611	-0.00314077
4	3	0.00528458	0.00257035
4	4	-0.00200981	0.000935701
4	5	-0.00241875	-0.0041101
4	6	0.00452558	0.00383591
4	7	-0.00320047	-0.000704128
4	8	-0.000208494	-0.00256714
4	9	0.00343799	0.00430895
4	10	-0.00487943	-0.00455311
4	11	0.00428801	0.00393475
4	12	-0.00259747	-0.00291699
4	13	0.00104876	0.0018277
4	14	-0.000229157	-0.000973328
4	15	-3.57948e-05	0.000479183
4	16	9.07812e-05	-0.000231511
4	17	-9.24684e-05	8.94047e-05
4	18	6.01655e-05	-2.40298e-05
4	19	-4.88283e-06	2.70366e-05
4	20	-3.40551e-05	-4.13057e-05
4	21	3.02508e-05	2.60492e-05
4	22	-1.75641e-07	3.98297e-07
4	23	-1.89685e-05	-7.27926e-06
4	24	1.30653e-05	-1.24803e-06
4	25	1.09206e-06	7.30325e-06
5	1	-0.000458655	0.0927359
5	2	0.00126804	-0.26588
5	3	-0.00155214	0.314851
5	4	0.000689942	-0.0903545
5	5	0.000689523	-0.23125
5	6	-0.00116456	0.331462
5	7	8.63967e-05	-0.121298
5	8	0.00162944	-0.20136
5	9	-0.00258132	0.40075
5	10	0.00231867	-0.403143
5	11	-0.00143397	0.283275
5	12	0.000686409	-0.147756
5	13	-0.000369454	0.0561218
5	14	0.00033545	-0.0138987
5	15	-0.000341784	0.00152424
5	16	0.000275707	-0.000154915
5	17	-0.000173428	0.000489539
5	18	9.23214e-05	-0.000261493
5	19	-2.89834e-05	-0.000210058
5	20	-1.87827e-05	0.00037426
5	21	3.33489e-05	-9.61168e-05
5	22	-2.08667e-05	-0.000396246
5	23	2.26716e-06	0.00078543
5	24	9.42199e-06	-0.000893676
5	25	-1.24891e-05	0.000742944
6	1	5.48758e-05	0.000916031
6	2	0.000163014	-0.00352719
6	3	-0.00101768	0.006571
6	4	0.00172232	-0.00733715
6	5	-0.000915035	0.00486997
6	6	-0.00139542	-0.000896227
6	7	0.00377399	-0.00209799
6	8	-0.00511416	0.00286689
6	9	0.00540486	-0.00201115
6	10	-0.00491796	0.000915491
6	11	0.00375078	-0.000319077
6	12	-0.00218883	0.000141569
6	13	0.000820951	-0.00011035
6	14	-6.27896e-05	9.28631e-05
6	15	-0.000153977	-6.21337e-05
6	16	0.000127129	2.82325e-05
6	17	-6.55597e-05	-1.87841e-05
6	18	1.81144e-05	4.11814e-05
6	19	2.38809e-05	-5.72784e-05
6	20	-4.42542e-05	3.70949e-05
6	21	3.49439e-05	-1.5327e-06
6	22	-1.45957e-05	-1.89738e-05
6	23	-1.29732e-06	2.06364e-05
6	24	8.05651e-06	-1.31195e-05
6	25	-5.05514e-06	3.98311e-06
7	1	-0.000343	0.0249214
7	2	0.00108047	-0.105554
7	3	-0.00150885	0.213875
7	4	0.000967555	-0.250724
7	5	0.000203973	0.151448
7	6	-0.00121877	0.0280158
7	7	0.00155695	-0.164606
7	8	-0.00106876	0.187418
7	9	0.000129316	-0.122083
7	10	0.000516895	0.0393989
7	11	-0.000516413	0.0112712
7	12	0.000195421	-0.0236569
7	13	1.79829e-05	0.0160294
7	14	-2.26166e-05	-0.0061487
7	15	-5.51239e-05	0.000954592
7	16	9.03692e-05	0.000333835
7	17	-7.61595e-05	-0.000152686
7	18	6.00175e-05	-0.000153374
7	19	-4.81901e-05	0.000184608
7	20	2.98838e-05	7.78909e-05
7	21	-1.27357e-05	-0.000462012
7	22	5.90036e-06	0.000735281
7	23	-8.80821e-06	-0.000759152
7	24	1.32993e-05	0.000565819
7	25	-1.18437e-05	-0.000307862
8	1	-0.000170217	3.74855e-06
8	2	0.000871862	0.000223098
8	3	-0.0022925	-0.00121249
8	4	0.00402169	0.00322616
8	5	-0.00519179	-0.00568522
8	6	0.0051565	0.00756286
8	7	-0.00412396	-0.00816961
8	8	0.0028068	0.0073515
8	9	-0.00156434	-0.00548683
8	10	0.000457122	0.0033608
8	11	0.000329632	-0.00165551
8	12	-0.000638215	0.000597968
8	13	0.000564654	-0.00010582
8	14	-0.000360328	-2.45902e-05
8	15	0.000196027	3.15884e-05
8	16	-9.96754e-05	-3.84183e-05
8	17	4.5699e-05	3.54442e-05
8	18	-1.41904e-05	-1.09467e-05
8	19	-7.34989e-06	-7.91529e-06
8	20	2.19614e-05	4.3758e-06
8	21	-2.12044e-05	7.75489e-06
8	22	4.26036e-06	-1.34476e-05
8	23	1.21695e-05	1.37025e-05
8	24	-1.44116e-05	-1.31012e-05
8	25	6.97653e-06	9.75706e-06
9	1	-3.95895e-05	0.00258204
9	2	0.000187341	-0.0160386
9	3	-0.000474818	0.0484211
9	4	0.000821692	-0.0911492
9	5	-0.000994972	0.115985
9	6	0.000751856	-0.09968
9	7	-0.000148892	0.0498984
9	8	-0.000410903	0.00115289
9	9	0.000548944	-0.0270416
9	10	-0.00031608	0.025893
9	11	0.000106458	-0.0128572
9	12	-0.000148181	0.00219781
9	13	0.000295416	0.00171715
9	14	-0.000323694	-0.00154289
9	15	0.000222878	0.00060131
9	16	-0.000128077	-3.96776e-05
9	17	9.59011e-05	-0.00026592
9	18	-8.15747e-05	0.000360145
9	19	5.88287e-05	-0.000130546
9	20	-3.47189e-05	-0.000312756
9	21	1.35386e-05	0.000678394
9	22	1.71994e-06	-0.000770164
9	23	-6.17891e-06	0.000613872
9	24	7.92691e-07	-0.000374989
9	25	6.96028e-06	0.00019453
10	1	-7.31725e-06	-2.21534e-05
10	2	4.51689e-05	0.000156309
10	3	-0.000155966	-0.000540899
10	4	0.000366942	0.00113191
10	5	-0.00059736	-0.00167029
10	6	0.000671699	0.00198879
10	7	-0.000549681	-0.00204136
10	8	0.000376584	0.0018713
10	9	-0.000262178	-0.00161702
10	10	0.000173729	0.00135771
10	11	-5.36326e-05	-0.00106806
10	12	-7.45034e-05	0.000722139
10	13	0.000147256	-0.000373753
10	14	-0.000152548	0.00013837
10	15	0.000129789	-6.65703e-05
10	16	-9.42231e-05	8.29448e-05
10	17	4.61979e-05	-9.56943e-05
10	18	-1.34747e-05	8.43059e-05
10	19	1.27436e-05	-6.23113e-05
10	20	-2.09998e-05	3.7806e-05
10	21	1.63836e-05	-1.68073e-05
10	22	-6.72774e-06	6.75217e-06
10	23	4.68175e-06	-6.18917e-06
10	24	-6.76378e-06	5.04677e-06
10	25	5.09939e-06	8.57628e-07
11	1	-7.14918e-06	-0.00027462
11	2	5.29851e-05	0.000775738
11	3	-0.000146073	0.000955288
11	4	0.0002526	-0.00900807
11	5	-0.00039683	0.0228009
11	6	0.000606043	-0.03386
11	7	-0.000722826	0.0332412
11	8	0.000548851	-0.0213017
11	9	-0.000161535	0.00697311
11	10	-0.000142305	0.00165271
11	11	0.000193361	-0.0033929
11	12	-9.59205e-05	0.0018165
11	13	2.12031e-05	-0.000295594
11	14	-6.68107e-06	-0.000186969
11	15	4.8734e-06	0.000194919
11	16	6.40028e-07	-0.000268101
11	17	-1.81086e-06	0.000335371
11	18	3.35055e-06	-0.000165869
11	19	-8.79006e-06	-0.000179478
11	20	1.05451e-05	0.000454895
11	21	-6.15446e-06	-0.000511549
11	22	1.28363e-06	0.00038427
11	23	-6.83112e-07	-0.00021255
11	24	3.72645e-06	0.000104261
11	25	-6.32897e-06	-6.54409e-05
12	1	2.60131e-05	-1.67408e-05
12	2	-0.000116419	9.14324e-05
12	3	0.000199134	-0.000201076
12	4	-0.000124577	0.000287875
12	5	-0.000111019	-0.000342536
12	6	0.000360169	0.000365371
12	7	-0.00047045	-0.000339257
12	8	0.000384663	0.00028198
12	9	-0.000169857	-0.000265111
12	10	-2.69387e-05	0.000314279
12	11	0.00010666	-0.000381217
12	12	-8.80046e-05	0.000398227
12	13	3.11375e-05	-0.000327528
12	14	1.43758e-05	0.000202962
12	15	-2.35887e-05	-0.000101647
12	16	6.87729e-06	5.73294e-05
12	17	3.49185e-06	-4.31721e-05
12	18	1.06029e-05	2.68259e-05
12	19	-2.98164e-05	-6.63381e-06
12	20	3.25184e-05	-4.3184e-06
12	21	-2.29676e-05	3.3876e-06
12	22	1.47848e-05	1.98312e-06
12	23	-1.11389e-05	-7.70501e-06
12	24	8.3085e-06	1.22591e-05
12	25	-4.60575e-06	-1.19225e-05
13	1	-1.23589e-05	-0.000172737
13	2	8.79498e-05	0.000917056
13	3	-0.000215674	-0.00216798
13	4	0.000244223	0.0024342
13	5	-9.884e-05	0.000117878
13	6	-5.1229e-05	-0.0049158
13	7	4.3321e-05	0.00868633
13	8	8.69984e-05	-0.00869858
13	9	-0.000217244	0.00551614
13	10	0.000245354	-0.00193242
13	11	-0.000168933	-6.47949e-05
13	12	8.36601e-05	0.000476237
13	13	-4.25445e-05	-0.000233884
13	14	1.44044e-05	5.29329e-05
13	15	2.733e-05	-9.71912e-05
13	16	-5.84304e-05	0.000148817
13	17	5.62717e-05	-3.77692e-06
13	18	-3.53848e-05	-0.000268977
13	19	1.38582e-05	0.000462524
13	20	9.51375e-07	-0.000475918
13	21	-5.18158e-06	0.000358758
13	22	2.24682e-06	-0.000218749
13	23	1.64019e-06	0.000126103
13	24	-4.09792e-06	-7.93939e-05
13	25	4.35677e-06	5.27678e-05
14	1	-1.21825e-06	-1.21085e-05
14	2	-1.17407e-05	8.39645e-05
14	3	2.28833e-05	-0.000202969
14	4	3.78145e-05	0.000263485
14	5	-0.000170355	-0.000254899
14	6	0.000290315	0.000225953
14	7	-0.000348772	-0.000177287
14	8	0.00034008	0.000114008
14	9	-0.000269378	-8.80089e-05
14	10	0.000149477	0.000134481
14	11	-1.10879e-05	-0.00019946
14	12	-8.35174e-05	0.000215055
14	13	9.03573e-05	-0.000183098
14	14	-4.05551e-05	0.000137931
14	15	-4.70571e-06	-9.04455e-05
14	16	1.83985e-05	4.03761e-05
14	17	-8.39803e-06	-5.40339e-06
14	18	-6.01356e-06	-3.0963e-06
14	19	1.32141e-05	-1.97287e-06
14	20	-1.61153e-05	5.5118e-06
14	21	1.95137e-05	-5.22156e-06
14	22	-2.12896e-05	3.28954e-06
14	23	1.68995e-05	-1.24356e-06
14	24	-7.27762e-06	6.6342e-07
14	25	-1.09867e-06	-1.43957e-06
15	1	-6.19132e-06	-4.70274e-05
15	2	3.9579e-05	0.000279053
15	3	-9.21888e-05	-0.00077896
15	4	0.00013352	0.00131463
15	5	-0.00013226	-0.00129487
15	6	8.37593e-05	0.000310134
15	7	-1.78836e-05	0.00115283
15	8	-1.68084e-05	-0.00200069
15	9	-2.18596e-05	0.00172016
15	10	0.000105319	-0.000849218
15	11	-0.000146588	0.000150934
15	12	0.000115357	0.000127068
15	13	-6.35067e-05	-0.000112899
15	14	3.51617e-05	-1.22768e-05
15	15	-2.18339e-05	9.88835e-05
15	16	4.41885e-06	-6.48489e-05
15	17	1.46907e-05	-5.52455e-05
15	18	-2.24319e-05	0.000156702
15	19	1.6902e-05	-0.000173535
15	20	-8.08446e-06	0.000120176
15	21	4.55319e-06	-5.67684e-05
15	22	-4.84034e-06	2.74406e-05
15	23	4.41524e-06	-2.55126e-05
15	24	-3.20996e-06	2.30445e-05
15	25	3.04229e-06	-1.30475e-05
16	1	-8.71531e-06	2.3416e-06
16	2	2.62513e-05	1.91951e-05
16	3	-3.631e-05	-6.42453e-05
16	4	7.11321e-05	8.39693e-05
16	5	-0.00017292	-5.76496e-05
16	6	0.000275115	1.56567e-05
16	7	-0.000280666	2.24115e-05
16	8	0.000195031	-5.93448e-05
16	9	-9.29929e-05	7.87894e-05
16	10	2.72149e-05	-5.62956e-05
16	11	1.14836e-05	1.09869e-05
16	12	-4.23058e-05	1.78445e-05
16	13	5.29975e-05	-2.62367e-05
16	14	-3.51861e-05	2.87169e-05
16	15	8.48681e-06	-2.38885e-05
16	16	7.23249e-06	1.11697e-05
16	17	-1.00815e-05	-6.12956e-08
16	18	7.52666e-06	-2.2166e-06
16	19	-4.40824e-06	-1.47075e-06
16	20	1.48842e-06	4.6724e-06
16	21	1.3546e-06	-4.6073e-06
16	22	-3.65111e-06	2.6805e-06
16	23	4.21996e-06	-1.25695e-06
16	24	-2.44222e-06	1.84592e-06
16	25	-3.34825e-07	-3.03625e-06
17	1	-2.88758e-06	-6.24486e-06
17	2	3.79396e-06	4.60007e-05
17	3	-1.88028e-05	-0.000162634
17	4	7.51381e-05	0.000338961
17	5	-0.000144165	-0.00044576
17	6	0.000149088	0.00034048
17	7	-7.50097e-05	-2.13495e-05
17	8	-2.62731e-05	-0.000317526
17	9	0.000111439	0.000427998
17	10	-0.000160638	-0.000272848
17	11	0.000161394	3.98389e-05
17	12	-0.000119235	0.000113216
17	13	6.18329e-05	-0.000175114
17	14	-1.64854e-05	0.000169813
17	15	-7.08807e-06	-9.03057e-05
17	16	1.22366e-05	-3.70869e-05
17	17	-6.33296e-06	0.000139034
17	18	-7.50601e-07	-0.000166855
17	19	1.59533e-06	0.000133299
17	20	5.65323e-07	-8.66568e-05
17	21	-7.86187e-08	6.01686e-05
17	22	-1.81999e-06	-4.71939e-05
17	23	1.78218e-06	3.20728e-05
17	24	-5.39106e-07	-2.19562e-05
17	25	-7.27384e-07	1.9444e-05
18	1	-1.81148e-06	-3.92821e-06
18	2	6.20962e-06	9.88801e-06
18	3	1.42271e-05	3.48594e-06
18	4	-5.85036e-05	-4.74057e-05
18	5	6.15115e-05	0.000104984
18	6	1.77717e-05	-0.000144255
18	7	-0.000114852	0.000129537
18	8	0.00014484	-6.5024e-05
18	9	-0.000110136	-1.15584e-05
18	10	6.01742e-05	7.50056e-05
18	11	-2.86522e-05	-9.52316e-05
18	12	9.65094e-06	4.65013e-05
18	13	1.7396e-05	2.68504e-05
18	14	-4.31687e-05	-5.48103e-05
18	15	4.47973e-05	3.51716e-05
18	16	-2.33322e-05	-7.37106e-06
18	17	5.75157e-07	-9.64122e-06
18	18	8.09659e-06	1.61046e-05
18	19	-4.00633e-06	-1.39839e-05
18	20	-2.23108e-06	6.04622e-06
18	21	3.21192e-06	1.92477e-06
18	22	3.06988e-07	-4.84923e-06
18	23	-3.26796e-06	3.53891e-06
18	24	3.2673e-06	-1.70219e-06
18	25	-2.13069e-06	5.01822e-07
19	1	2.25968e-06	-6.4828e-06
19	2	-8.19815e-06	3.30108e-05
19	3	2.17327e-05	-6.69743e-05
19	4	-2.86996e-05	7.62778e-05
19	5	-1.21629e-06	-5.65801e-05
19	6	3.38497e-05	1.43986e-05
19	7	-2.55065e-05	6.14203e-05
19	8	6.79042e-06	-0.000141014
19	9	2.81863e-06	0.000151582
19	10	-2.0446e-05	-7.05323e-05
19	11	4.65897e-05	-3.25134e-05
19	12	-5.81877e-05	7.92943e-05
19	13	4.6505e-05	-7.09812e-05
19	14	-2.58784e-05	6.08315e-05
19	15	6.68949e-06	-6.98646e-05
19	16	6.39056e-06	7.48125e-05
19	17	-9.08465e-06	-5.76322e-05
19	18	5.75651e-06	2.89218e-05
19	19	-4.87712e-06	-8.48783e-06
19	20	7.57145e-06	4.77482e-06
19	21	-9.34509e-06	-8.36835e-06
19	22	8.04979e-06	7.76212e-06
19	23	-4.96255e-06	-4.3378e-06
19	24	1.9123e-06	-9.00168e-07
19	25	-1.88087e-07	1.75907e-05
20	1	-1.93525e-06	1.81682e-06
20	2	1.7792e-06	-5.91284e-06
20	3	2.03369e-05	1.83683e-05
20	4	-5.68173e-05	-3.52711e-05
20	5	7.00261e-05	4.79696e-05
20	6	-4.62515e-05	-5.16416e-05
20	7	-3.85095e-06	4.31207e-05
20	8	5.19643e-05	-3.17854e-05
20	9	-7.26976e-05	2.63808e-05
20	10	6.66668e-05	-1.118e-05
20	11	-5.29624e-05	-2.07161e-05
20	12	4.501e-05	3.05448e-05
20	13	-3.59177e-05	2.53809e-06
20	14	1.53813e-05	-4.01057e-05
20	15	8.04716e-06	4.74403e-05
20	16	-1.93963e-05	-3.36139e-05
20	17	1.46164e-05	2.06022e-05
20	18	-2.23616e-06	-1.34198e-05
20	19	-6.13866e-06	7.45867e-06
20	20	6.13904e-06	-2.79078e-06
20	21	-2.66e-06	1.38369e-06
20	22	1.02104e-06	-1.70103e-06
20	23	-1.29303e-06	1.59724e-06
20	24	1.11777e-06	-1.50037e-06
20	25	-2.87469e-07	1.50623e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode41_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00475202	0
0	2	-0.000197253	0
0	3	0.00509136	0
0	4	-0.00179236	0
0	5	-0.00495225	0
0	6	0.00573872	0
0	7	0.000297738	0
0	8	-0.00608581	0
0	9	0.00590047	0
0	10	-0.000569451	0
0	11	-0.005036	0
0	12	0.0077264	0
0	13	-0.00789145	0
0	14	0.00684801	0
0	15	-0.00502397	0
0	16	0.00281417	0
0	17	-0.00105295	0
0	18	0.000164361	0
0	19	0.000124637	0
0	20	-0.000187893	0
0	21	0.000167544	0
0	22	-9.25819e-05	0
0	23	1.70172e-05	0
0	24	1.09323e-05	0
0	25	-1.26626e-05	0
1	1	-0.00128491	-0.0002409
1	2	0.00526267	0.00184113
1	3	-0.00641211	-0.00243224
1	4	6.84925e-05	-0.000319847
1	5	0.00665313	0.00325516
1	6	-0.00470491	-0.00186888
1	7	-0.00279304	-0.00261142
1	8	0.00624556	0.00491433
1	9	-0.0030646	-0.00252189
1	10	-0.00182598	-0.00237661
1	11	0.004284	0.0062548
1	12	-0.00437663	-0.00736505
1	13	0.00375507	0.00615931
1	14	-0.00312278	-0.00401075
1	15	0.00233843	0.00203755
1	16	-0.0014358	-0.000752928
1	17	0.000714037	0.000172966
1	18	-0.000286846	-3.58212e-05
1	19	6.41928e-05	5.4826e-05
1	20	3.66541e-05	-7.81767e-05
1	21	-5.38735e-05	8.13048e-05
1	22	2.23957e-05	-7.3816e-05
1	23	1.17426e-05	6.1807e-05
1	24	-1.71002e-05	-5.37752e-05
1	25	9.8391e-07	4.45412e-05
2	1	0.000976414	0.179377
2	2	-0.00113843	-0.23514
2	3	-0.000207343	0.00640975
2	4	0.00134126	0.243017
2	5	-0.000685096	-0.19526
2	6	-0.000956942	-0.0812156
2	7	0.00174856	0.269002
2	8	-0.00102346	-0.203566
2	9	-0.00055154	-0.0142464
2	10	0.00208604	0.204425
2	11	-0.00295579	-0.278803
2	12	0.00285804	0.253841
2	13	-0.00215089	-0.183854
2	14	0.00154985	0.111721
2	15	-0.00123995	-0.0573538
2	16	0.000917591	0.0241991
2	17	-0.000506596	-0.00775757
2	18	0.000203128	0.00143599
2	19	-6.8922e-05	0.000189411
2	20	2.20514e-06	-0.000254606
2	21	4.778e-05	3.58547e-05
2	22	-5.77679e-05	0.000135453
2	23	3.37099e-05	-0.000232949
2	24	-1.25007e-05	0.000272085
2	25	5.7309e-06	-0.000263782
3	1	-0.0032989	0.00433731
3	2	0.00573799	-0.00737085
3	3	-0.00215269	0.00280854
3	4	-0.00441913	0.00477575
3	5	0.0055611	-0.00570606
3	6	0.000709705	-0.000438104
3	7	-0.00724264	0.00538862
3	8	0.00657067	-0.00386066
3	9	0.00124259	-0.00171036
3	10	-0.00989488	0.00624696
3	11	0.0139109	-0.00739321
3	12	-0.0127014	0.00593933
3	13	0.00887573	-0.00359997
3	14	-0.00503861	0.00157034
3	15	0.00236482	-0.000361937
3	16	-0.000876085	-5.74564e-05
3	17	0.000204757	5.44983e-05
3	18	-1.03318e-05	1.76463e-05
3	19	9.43095e-06	-2.81773e-05
3	20	-1.13362e-05	2.82298e-06
3	21	-1.67596e-05	8.13573e-06
3	22	2.69983e-05	6.3345e-07
3	23	-1.15141e-05	-5.58676e-06
3	24	-8.39059e-07	4.11483e-07
3	25	3.7156e-06	3.83414e-06
4	1	0.00272487	-0.0418722
4	2	-0.00687746	0.111618
4	3	0.00740031	-0.123664
4	4	-0.00208467	0.0217776
4	5	-0.00480835	0.123103
4	6	0.00755021	-0.17898
4	7	-0.00463851	0.0924813
4	8	-0.000943092	0.0718848
4	9	0.00533129	-0.21098
4	10	-0.00675916	0.267975
4	11	0.00584082	-0.248452
4	12	-0.00412365	0.188026
4	13	0.00256088	-0.120382
4	14	-0.00132654	0.0651967
4	15	0.000475785	-0.0290552
4	16	-6.81481e-05	0.00996182
4	17	-1.37772e-05	-0.00209043
4	18	-2.35205e-05	-0.000225156
4	19	4.81587e-05	0.00051496
4	20	-3.72408e-05	-0.000297631
4	21	2.28218e-05	3.35482e-05
4	22	-1.9813e-05	0.000167349
4	23	1.71322e-05	-0.000285872
4	24	-8.85922e-06	0.000330677
4	25	-1.08836e-06	-0.000312461
5	1	-0.00367279	0.00157533
5	2	0.010546	-0.00473173
5	3	-0.0127193	0.00601942
5	4	0.00440029	-0.00283524
5	5	0.00802698	-0.00215957
5	6	-0.0127077	0.00432568
5	7	0.00552511	-0.00225765
5	8	0.00707033	-0.00159803
5	9	-0.0159629	0.00403929
5	10	0.0172373	-0.00397636
5	11	-0.0130086	0.0025419
5	12	0.00743788	-0.00120065
5	13	-0.00328226	0.000499
5	14	0.00110646	-0.000278178
5	15	-0.000262657	0.000221938
5	16	3.10974e-05	-0.000146773
5	17	-2.34181e-05	4.79339e-05
5	18	4.93683e-05	2.42254e-05
5	19	-2.32672e-05	-5.45618e-05
5	20	-2.84389e-05	4.91992e-05
5	21	4.82237e-05	-2.7565e-05
5	22	-3.22802e-05	1.31603e-05
5	23	1.02313e-05	-4.08346e-06
5	24	3.18581e-06	-1.09479e-05
5	25	-8.2268e-06	2.28791e-05
6	1	-0.000500981	-0.0398745
6	2	0.00232608	0.153595
6	3	-0.00525272	-0.292191
6	4	0.0071884	0.340512
6	5	-0.0060404	-0.247063
6	6	0.00194377	0.0813236
6	7	0.00284861	0.0474907
6	8	-0.0059858	-0.0895624
6	9	0.00674488	0.0670705
6	10	-0.00588573	-0.0257139
6	11	0.00442512	-0.00477654
6	12	-0.00298554	0.0172207
6	13	0.0018504	-0.0167585
6	14	-0.0010841	0.0109873
6	15	0.000612681	-0.00528343
6	16	-0.000338773	0.00177653
6	17	0.000185233	-0.000279715
6	18	-9.75458e-05	-0.000124381
6	19	4.97918e-05	0.000104064
6	20	-2.69841e-05	4.98901e-05
6	21	1.48219e-05	-0.0002254
6	22	-7.36813e-06	0.000355844
6	23	2.41895e-06	-0.000406406
6	24	-1.71623e-07	0.000379387
6	25	2.30597e-06	-0.000296457
7	1	-0.00145722	0.0001279
7	2	0.00589858	-0.000707065
7	3	-0.0114108	0.00172827
7	4	0.0125457	-0.00241005
7	5	-0.00635644	0.0019721
7	6	-0.00369744	-0.000718461
7	7	0.0111906	-0.000232482
7	8	-0.0126036	0.000265448
7	9	0.00915623	0.000187631
7	10	-0.00427942	-0.000449432
7	11	0.00065221	0.000394889
7	12	0.000895551	-0.000254772
7	13	-0.000988382	0.000150011
7	14	0.000610141	-8.44707e-05
7	15	-0.00028113	4.13633e-05
7	16	9.25289e-05	1.72316e-05
7	17	-2.02306e-05	-8.29635e-05
7	18	1.66644e-05	0.000105565
7	19	-2.46796e-05	-8.42686e-05
7	20	1.73079e-05	5.70647e-05
7	21	3.48192e-06	-3.90835e-05
7	22	-2.49967e-05	2.60033e-05
7	23	3.26246e-05	-1.63363e-05
7	24	-2.34413e-05	9.21271e-06
7	25	7.57063e-06	-2.19843e-06
8	1	-7.39332e-05	0.00801187
8	2	0.000356775	-0.0469273
8	3	-0.000695311	0.140883
8	4	0.000621997	-0.282384
8	5	0.00021515	0.422008
8	6	-0.00173218	-0.49979
8	7	0.00326694	0.487732
8	8	-0.00401056	-0.402683
8	9	0.00371718	0.285972
8	10	-0.00279264	-0.175768
8	11	0.00183147	0.0927947
8	12	-0.00114525	-0.0409013
8	13	0.000717835	0.0140602
8	14	-0.000459526	-0.00311687
8	15	0.000295609	5.17954e-05
8	16	-0.000184391	0.000240793
8	17	0.000123609	-6.13811e-05
8	18	-8.60508e-05	3.88014e-05
8	19	4.2118e-05	-0.000173143
8	20	-7.71616e-06	0.000332233
8	21	2.92706e-06	-0.000424008
8	22	-1.54579e-05	0.000428332
8	23	2.32567e-05	-0.000369068
8	24	-1.93638e-05	0.000279131
8	25	1.02913e-05	-0.000181323
9	1	-0.000215079	-3.74142e-05
9	2	0.00128698	6.1536e-05
9	3	-0.0035173	-3.3313e-05
9	4	0.00596236	7.06831e-05
9	5	-0.00691943	-0.000340883
9	6	0.00550655	0.000838604
9	7	-0.00253456	-0.00129944
9	8	-0.000301844	0.00143963
9	9	0.00180904	-0.00125677
9	10	-0.00187999	0.00096017
9	11	0.00115751	-0.000700979
9	12	-0.00041701	0.000514559
9	13	5.69725e-05	-0.000403159
9	14	1.02386e-05	0.000328688
9	15	-2.0117e-06	-0.000225879
9	16	1.4715e-06	0.000100523
9	17	-8.17775e-06	-1.62346e-05
9	18	8.88077e-06	-8.57822e-06
9	19	-5.85434e-06	8.32722e-06
9	20	1.69338e-05	-9.6274e-06
9	21	-3.79592e-05	1.37754e-05
9	22	4.60957e-05	-1.53999e-05
9	23	-3.45021e-05	1.38925e-05
9	24	1.58594e-05	-1.16804e-05
9	25	-2.95459e-06	1.10819e-05
10	1	-2.72342e-05	0.00241082
10	2	1.13196e-05	-0.0150613
10	3	9.02281e-05	0.0472496
10	4	-0.000106042	-0.0983049
10	5	-3.66461e-05	0.152832
10	6	0.000128918	-0.189926
10	7	-1.49465e-05	0.196926
10	8	-0.000284096	-0.174964
10	9	0.000596973	0.134836
10	10	-0.00068777	-0.0899395
10	11	0.000520764	0.0510928
10	12	-0.00026135	-0.023909
10	13	5.9275e-05	0.00858603
10	14	4.72655e-05	-0.00189724
10	15	-8.07244e-05	-7.98689e-05
10	16	7.0559e-05	0.000206442
10	17	-3.99185e-05	3.66267e-05
10	18	7.78363e-06	-0.000131878
10	19	5.99034e-06	5.32982e-05
10	20	3.13795e-07	7.65099e-05
10	21	-7.01237e-06	-0.00016787
10	22	3.14211e-06	0.000195674
10	23	4.85636e-06	-0.000171252
10	24	-7.86414e-06	0.000118623
10	25	4.52587e-06	-6.41004e-05
11	1	-2.07362e-05	-6.5854e-05
11	2	0.000137071	0.000263109
11	3	-0.000364756	-0.000503831
11	4	0.000651294	0.000649737
11	5	-0.00103798	-0.00064754
11	6	0.00149187	0.000532942
11	7	-0.00168038	-0.000425131
11	8	0.00132639	0.000403835
11	9	-0.000598226	-0.0004446
11	10	-0.000109219	0.000464725
11	11	0.000491679	-0.000388358
11	12	-0.000481899	0.000218449
11	13	0.000271986	-7.26454e-05
11	14	-9.83274e-05	5.18231e-05
11	15	3.11524e-05	-8.91333e-05
11	16	-1.60681e-05	7.60273e-05
11	17	2.46093e-06	-2.83434e-05
11	18	7.78897e-06	9.55035e-06
11	19	3.93433e-06	-2.02258e-05
11	20	-2.41581e-05	2.93483e-05
11	21	2.93321e-05	-2.63875e-05
11	22	-2.05583e-05	1.66223e-05
11	23	8.64726e-06	-7.65159e-06
11	24	6.60336e-07	3.63494e-06
11	25	-5.06187e-06	-2.7529e-06
12	1	1.01126e-05	0.000318154
12	2	-5.8193e-05	-0.00221574
12	3	0.000169703	0.00771598
12	4	-0.000296466	-0.0178212
12	5	0.000364053	0.0308065
12	6	-0.000340311	-0.0427151
12	7	0.00029087	0.0495439
12	8	-0.000287444	-0.0491139
12	9	0.000257699	0.0417877
12	10	-0.000141678	-0.0302049
12	11	2.41473e-05	0.0181251
12	12	1.49988e-05	-0.00865403
12	13	-9.07743e-06	0.0029719
12	14	1.69357e-05	-0.000462362
12	15	-3.89294e-05	-0.000213918
12	16	4.63936e-05	0.00017032
12	17	-3.46108e-05	2.29604e-06
12	18	1.83254e-05	-9.0824e-05
12	19	-7.93568e-06	7.60097e-05
12	20	6.71949e-06	-1.83383e-05
12	21	-1.09373e-05	-2.49182e-05
12	22	1.22148e-05	3.76526e-05
12	23	-8.16846e-06	-3.215e-05
12	24	3.80409e-06	2.0725e-05
12	25	-2.7169e-06	-8.38403e-06
13	1	8.47101e-06	1.09585e-06
13	2	-4.93626e-05	2.06832e-05
13	3	0.00015217	-5.69343e-05
13	4	-0.000221092	1.41618e-05
13	5	0.000102069	9.00891e-05
13	6	0.000211348	-7.37111e-05
13	7	-0.000555282	-0.000101163
13	8	0.000697372	0.000247899
13	9	-0.000571492	-0.000240867
13	10	0.000323497	0.000153118
13	11	-8.68624e-05	-7.82324e-05
13	12	-8.17326e-05	2.54489e-05
13	13	0.000138989	1.58699e-06
13	14	-9.00241e-05	2.10873e-05
13	15	1.32416e-05	-7.48864e-05
13	16	2.19509e-05	9.1998e-05
13	17	-2.31796e-05	-5.05771e-05
13	18	2.46696e-05	-7.80075e-07
13	19	-2.41853e-05	2.41807e-05
13	20	1.31998e-05	-2.20985e-05
13	21	-3.51556e-06	8.13235e-06
13	22	1.71841e-06	4.15627e-06
13	23	-2.07007e-06	-6.5335e-06
13	24	1.74259e-06	3.38437e-06
13	25	-1.71352e-06	-1.77819e-06
14	1	-5.31012e-06	1.75846e-05
14	2	1.73564e-05	-0.000122731
14	3	-8.69706e-06	0.000564466
14	4	-5.32786e-05	-0.00177441
14	5	0.000112563	0.00402098
14	6	-8.14053e-05	-0.006994
14	7	2.48713e-05	0.0097858
14	8	-5.55597e-05	-0.011282
14	9	0.000118556	0.0107765
14	10	-0.000118506	-0.00848246
14	11	7.62081e-05	0.00539797
14	12	-3.45125e-05	-0.00260997
14	13	-9.81606e-06	0.000769976
14	14	4.07101e-05	3.12243e-05
14	15	-2.85938e-05	-0.000135232
14	16	-7.15962e-06	-7.31247e-06
14	17	2.80158e-05	0.00012474
14	18	-2.65866e-05	-0.000160552
14	19	1.61269e-05	0.000147133
14	20	-6.76616e-06	-0.000111042
14	21	3.00797e-08	6.80171e-05
14	22	4.75424e-06	-3.36794e-05
14	23	-5.6132e-06	1.42498e-05
14	24	2.82563e-06	-4.53856e-06
14	25	-2.05022e-07	-2.31138e-07
15	1	2.80109e-06	-3.91699e-06
15	2	-1.15756e-05	2.81335e-05
15	3	2.96547e-05	-7.27223e-05
15	4	-7.9111e-05	8.94973e-05
15	5	0.000147018	-5.6669e-05
15	6	-0.000180371	4.39536e-05
15	7	0.000140075	-0.000109521
15	8	-2.62246e-05	0.000196511
15	9	-8.10657e-05	-0.000201808
15	10	0.000116279	0.000115551
15	11	-0.000100829	-2.41486e-05
15	12	6.93372e-05	-2.0842e-05
15	13	-3.00398e-05	4.55077e-05
15	14	-3.41578e-06	-6.48259e-05
15	15	1.76854e-05	5.65688e-05
15	16	-2.00591e-05	-2.16837e-05
15	17	1.77407e-05	-9.60352e-06
15	18	-1.07322e-05	1.86203e-05
15	19	5.7375e-06	-1.06134e-05
15	20	-7.9623e-06	-6.91661e-08
15	21	9.53482e-06	4.06171e-06
15	22	-3.91026e-06	-7.75644e-07
15	23	-2.8505e-06	-3.72035e-06
15	24	3.89529e-06	4.35759e-06
15	25	-4.82813e-07	-2.57287e-06
16	1	2.37914e-06	-8.69247e-06
16	2	-1.91139e-05	3.16304e-05
16	3	5.98612e-05	-7.71283e-05
16	4	-0.000108163	8.45861e-05
16	5	0.000118645	0.000115669
16	6	-5.18829e-05	-0.000610015
16	7	-6.86016e-05	0.00127023
16	8	0.000152298	-0.00186558
16	9	-0.000150781	0.00213118
16	10	0.000112664	-0.00190171
16	11	-7.04839e-05	0.00130288
16	12	2.3877e-05	-0.000674827
16	13	9.30094e-07	0.000306072
16	14	1.26288e-06	-0.000264509
16	15	-1.23465e-06	0.000414588
16	16	-9.24125e-06	-0.000560266
16	17	1.50294e-05	0.00058732
16	18	-8.84845e-06	-0.000504687
16	19	-7.8698e-07	0.000376021
16	20	3.11306e-06	-0.000247109
16	21	1.79272e-06	0.000138548
16	22	-4.9629e-06	-6.23029e-05
16	23	3.48126e-06	2.13892e-05
16	24	-2.09433e-06	-4.75084e-06
16	25	2.3179e-06	-4.41098e-06
17	1	2.6711e-06	2.67033e-07
17	2	9.68985e-06	-1.75333e-07
17	3	-3.76742e-05	2.56415e-06
17	4	2.81312e-05	-5.97324e-06
17	5	2.66783e-05	3.70234e-05
17	6	-6.93072e-05	-9.48787e-05
17	7	6.18167e-05	0.000113069
17	8	7.42818e-06	-7.61367e-05
17	9	-0.000111877	4.37404e-05
17	10	0.000165546	-5.25411e-05
17	11	-0.000125266	6.66342e-05
17	12	4.9279e-05	-4.87136e-05
17	13	1.2705e-07	1.72997e-05
17	14	-1.77204e-05	-8.43e-07
17	15	1.87513e-05	7.30583e-06
17	16	-1.04402e-05	-2.25958e-05
17	17	-1.98197e-06	2.32381e-05
17	18	1.14417e-05	-6.9333e-06
17	19	-1.29404e-05	-9.43721e-06
17	20	6.79677e-06	1.39077e-05
17	21	8.94237e-07	-7.52581e-06
17	22	-4.0956e-06	-7.67801e-07
17	23	2.1818e-06	3.4263e-06
17	24	1.16105e-06	-5.66657e-07
17	25	-2.2404e-06	-2.72948e-06
18	1	-2.95224e-06	-8.86475e-07
18	2	5.92682e-06	1.53177e-05
18	3	-3.47055e-06	-6.21377e-05
18	4	1.71474e-05	0.000120579
18	5	-8.0983e-05	-0.000129723
18	6	0.000167605	5.42491e-05
18	7	-0.000213298	7.39868e-05
18	8	0.000195342	-0.000210971
18	9	-0.00013474	0.000316945
18	10	8.19097e-05	-0.00031518
18	11	-5.73052e-05	0.000171845
18	12	3.03681e-05	1.22808e-05
18	13	4.48399e-06	-8.86298e-05
18	14	-2.12702e-05	1.10105e-05
18	15	2.00791e-05	0.000145242
18	16	-1.93632e-05	-0.000278222
18	17	2.01419e-05	0.000335417
18	18	-1.42216e-05	-0.00031887
18	19	3.0781e-06	0.000256463
18	20	3.4416e-06	-0.000177538
18	21	-2.19717e-06	0.000103782
18	22	-1.59795e-07	-4.67639e-05
18	23	-5.16616e-07	8.31183e-06
18	24	1.44837e-06	1.2183e-05
18	25	-1.11898e-06	-1.3819e-05
19	1	-7.72656e-07	4.04071e-06
19	2	-4.68134e-06	-2.04436e-05
19	3	5.53499e-06	4.01867e-05
19	4	6.98523e-06	-3.78962e-05
19	5	-9.11725e-06	2.42144e-05
19	6	-1.57724e-05	-4.47837e-05
19	7	5.63826e-05	9.52547e-05
19	8	-8.83809e-05	-0.000119843
19	9	8.67755e-05	0.000100372
19	10	-5.45795e-05	-6.25722e-05
19	11	2.31042e-05	2.7468e-05
19	12	-8.0944e-06	-1.06519e-05
19	13	4.75239e-06	1.60829e-05
19	14	-7.87557e-06	-2.22464e-05
19	15	8.97899e-06	1.76001e-05
19	16	-3.91408e-06	-1.171e-05
19	17	-1.05491e-06	8.81407e-06
19	18	6.35824e-07	-5.31257e-06
19	19	3.69499e-06	5.48044e-07
19	20	-7.31161e-06	3.10605e-06
19	21	7.68803e-06	-3.94437e-06
19	22	-6.17609e-06	2.08165e-06
19	23	4.7678e-06	3.77578e-07
19	24	-3.23961e-06	-1.31425e-06
19	25	1.22702e-06	9.20062e-07
20	1	-5.58061e-06	-6.57783e-07
20	2	1.33669e-05	1.12615e-05
20	3	-7.00069e-06	-3.82118e-05
20	4	-1.30946e-05	7.97449e-05
20	5	2.16058e-05	-0.000104244
20	6	-4.30582e-06	7.84751e-05
20	7	-2.01926e-05	-3.37033e-05
20	8	3.12839e-05	3.13046e-05
20	9	-2.86046e-05	-6.72339e-05
20	10	2.06989e-05	7.4232e-05
20	11	-2.01383e-05	-5.45887e-06
20	12	2.3988e-05	-0.00012976
20	13	-1.36018e-05	0.000298638
20	14	-6.18165e-06	-0.000449114
20	15	1.59518e-05	0.000521666
20	16	-1.51257e-05	-0.000502227
20	17	1.33377e-05	0.000422918
20	18	-1.09418e-05	-0.000316667
20	19	5.14335e-06	0.000205421
20	20	-1.31573e-07	-0.000109026
20	21	3.0863e-08	4.14525e-05
20	22	-2.40951e-06	-5.34508e-07
20	23	3.33304e-06	-2.51774e-05
20	24	-2.08566e-06	3.83337e-05
20	25	4.08114e-07	-3.18811e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode42_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00210328	0
0	2	0.000516725	0
0	3	-0.00301102	0
0	4	0.00133676	0
0	5	0.00225134	0
0	6	-0.00307989	0
0	7	0.000423305	0
0	8	0.0024197	0
0	9	-0.00265789	0
0	10	0.000588648	0
0	11	0.00179475	0
0	12	-0.00310306	0
0	13	0.00308694	0
0	14	-0.00223834	0
0	15	0.00133637	0
0	16	-0.000816983	0
0	17	0.000575959	0
0	18	-0.000376551	0
0	19	0.000159846	0
0	20	2.51636e-07	0
0	21	-6.84323e-05	0
0	22	7.58526e-05	0
0	23	-5.09692e-05	0
0	24	2.11002e-05	0
0	25	-1.19364e-05	0
1	1	0.0339904	0.00013681
1	2	-0.140628	-0.000498878
1	3	0.161864	0.000917042
1	4	0.0151437	-0.000836379
1	5	-0.178352	-5.84739e-05
1	6	0.100593	0.00102999
1	7	0.103763	-0.000921234
1	8	-0.175044	-0.000219801
1	9	0.0653553	0.00116401
1	10	0.0740453	-0.00115591
1	11	-0.128086	0.000607235
1	12	0.10834	-9.67943e-05
1	13	-0.0721833	-0.000316139
1	14	0.0472329	0.000646126
1	15	-0.0311785	-0.000760404
1	16	0.0180155	0.000642051
1	17	-0.00771621	-0.000425763
1	18	0.00184008	0.000232023
1	19	0.000227333	-8.7384e-05
1	20	-0.000445684	-1.23355e-05
1	21	0.000198691	5.5315e-05
1	22	9.62769e-05	-5.35154e-05
1	23	-0.000354051	3.65674e-05
1	24	0.000451474	-1.83494e-05
1	25	-0.000323672	3.02402e-06
2	1	-0.00146938	0.00644628
2	2	0.00187385	-0.00807644
2	3	5.24336e-05	-0.000412555
2	4	-0.00191576	0.00879776
2	5	0.0011501	-0.006223
2	6	0.00102778	-0.00360787
2	7	-0.00178385	0.00925737
2	8	0.000689342	-0.0060603
2	9	0.000648269	-0.00154043
2	10	-0.00112013	0.00751278
2	11	0.000845623	-0.00954115
2	12	-0.0004414	0.00857604
2	13	0.000243767	-0.00634072
2	14	-0.000105693	0.00402872
2	15	-0.000135568	-0.00223584
2	16	0.00034761	0.00110003
2	17	-0.000356209	-0.000471856
2	18	0.000191589	0.000148807
2	19	-1.62647e-05	-5.58034e-06
2	20	-6.36064e-05	-2.31967e-05
2	21	5.71992e-05	-8.28081e-07
2	22	-2.18151e-05	3.34323e-05
2	23	-5.91189e-07	-5.79273e-05
2	24	2.26119e-06	6.08782e-05
2	25	3.71976e-06	-4.27636e-05
3	1	0.0567223	0.000643903
3	2	-0.0986977	-0.000921391
3	3	0.0334211	0.000144255
3	4	0.0856983	0.000582589
3	5	-0.0994076	-0.000254325
3	6	-0.0339602	-0.000379554
3	7	0.1659	0.000332357
3	8	-0.133855	0.000261661
3	9	-0.0585173	-0.000832987
3	10	0.266784	0.00118112
3	11	-0.3619	-0.00128965
3	12	0.325186	0.00110759
3	13	-0.22006	-0.000778905
3	14	0.116636	0.000567488
3	15	-0.0486153	-0.000467019
3	16	0.015563	0.000295341
3	17	-0.00357261	-4.32602e-05
3	18	0.000518427	-0.000143479
3	19	-0.000139704	0.000182517
3	20	0.00018564	-0.000124424
3	21	-0.000131113	6.40256e-05
3	22	3.96033e-05	-4.47035e-05
3	23	-6.48864e-05	4.68055e-05
3	24	0.000222222	-3.9682e-05
3	25	-0.000383995	2.18755e-05
4	1	-0.000786412	-0.00079284
4	2	0.00182388	0.00225991
4	3	-0.00141198	-0.00262663
4	4	-0.000724982	0.000130736
4	5	0.00230162	0.00385108
4	6	-0.00148772	-0.00557462
4	7	-0.000648362	0.00298794
4	8	0.00195221	0.00245371
4	9	-0.00176459	-0.00750443
4	10	0.000853374	0.00978855
4	11	-5.37153e-05	-0.00912612
4	12	-0.000357194	0.00687501
4	13	0.00047497	-0.00441411
4	14	-0.000453646	0.00241444
4	15	0.000366925	-0.00107078
4	16	-0.000240335	0.00038031
4	17	0.000119453	-0.000156166
4	18	-4.98148e-05	0.000113248
4	19	2.20353e-05	-8.13288e-05
4	20	-4.91114e-06	4.79518e-05
4	21	-2.17336e-06	-2.66326e-05
4	22	-4.28064e-06	7.16863e-06
4	23	1.00559e-05	4.46647e-06
4	24	-4.91604e-06	2.19093e-06
4	25	-6.01041e-06	-1.51275e-05
5	1	0.0911492	0.000859293
5	2	-0.262759	-0.00260567
5	3	0.317753	0.00352654
5	4	-0.105723	-0.00213214
5	5	-0.215931	-0.000497396
5	6	0.337365	0.00187802
5	7	-0.144853	-0.00103822
5	8	-0.192415	-0.0008059
5	9	0.432573	0.00212068
5	10	-0.4699	-0.00234862
5	11	0.35736	0.00177084
5	12	-0.204922	-0.000982177
5	13	0.088424	0.000358957
5	14	-0.0265291	4.17875e-05
5	15	0.00372564	-0.000218451
5	16	0.00108632	0.000200483
5	17	-0.000866012	-0.000111458
5	18	0.000293373	4.64565e-05
5	19	-0.000130837	-8.803e-06
5	20	0.00018965	-1.62222e-05
5	21	-0.000244362	2.60053e-05
5	22	0.000171035	-2.08969e-05
5	23	1.00115e-05	1.20884e-05
5	24	-0.000174371	-6.42414e-06
5	25	0.000216774	5.58276e-08
6	1	-0.000316343	-0.00140883
6	2	0.00103931	0.00566562
6	3	-0.00151169	-0.0113703
6	4	0.000955146	0.0141524
6	5	0.000240512	-0.0112188
6	6	-0.000902612	0.00443635
6	7	0.000522481	0.00179756
6	8	0.000455564	-0.00459574
6	9	-0.00124864	0.00417285
6	10	0.00140087	-0.00244046
6	11	-0.0010337	0.00090235
6	12	0.000502052	7.52924e-05
6	13	-5.22946e-05	-0.0006455
6	14	-0.000204766	0.000843601
6	15	0.000243879	-0.000670197
6	16	-0.000130305	0.000334103
6	17	-2.52411e-06	-8.32024e-05
6	18	4.99025e-05	-1.77922e-05
6	19	-2.62605e-05	3.00186e-05
6	20	5.28655e-06	-1.33791e-05
6	21	-6.83522e-06	-3.54818e-06
6	22	6.51562e-06	8.6769e-06
6	23	6.00568e-06	-5.73418e-06
6	24	-1.88857e-05	6.38229e-06
6	25	2.0732e-05	-9.59174e-06
7	1	0.0385922	0.000372912
7	2	-0.159153	-0.00129103
7	3	0.313285	0.00205604
7	4	-0.353937	-0.00161392
7	5	0.194028	-0.000168618
7	6	0.0817695	0.00232225
7	7	-0.2991	-0.00380118
7	8	0.353389	0.00421813
7	9	-0.269475	-0.00374474
7	10	0.140481	0.00279933
7	11	-0.0420434	-0.00181649
7	12	-0.00360484	0.00099494
7	13	0.0122345	-0.000341473
7	14	-0.0072295	-8.11187e-05
7	15	0.00215452	0.000224113
7	16	-0.000108089	-0.00018959
7	17	-0.000151767	0.000103323
7	18	-3.92828e-05	-1.60217e-05
7	19	0.000126157	-3.96444e-05
7	20	2.31976e-05	4.57194e-05
7	21	-0.000342732	-2.37243e-05
7	22	0.000647879	2.60011e-06
7	23	-0.000762817	4.51941e-06
7	24	0.000646476	-3.21525e-06
7	25	-0.000402729	4.46826e-06
8	1	-4.63559e-05	0.000337893
8	2	0.000153454	-0.00186409
8	3	-0.000128819	0.00535912
8	4	-0.000260233	-0.0103857
8	5	0.000724474	0.0152086
8	6	-0.000760368	-0.0180409
8	7	0.000396738	0.0180235
8	8	-1.76442e-06	-0.0153611
8	9	-0.000220289	0.0111757
8	10	0.000232922	-0.00697743
8	11	-9.0008e-05	0.00382431
8	12	-5.28943e-05	-0.00189024
8	13	7.16849e-05	0.000794209
8	14	-1.42393e-05	-0.000199782
8	15	-4.00539e-06	-2.926e-05
8	16	-2.50003e-05	2.56479e-05
8	17	3.90395e-05	3.16634e-05
8	18	-2.48272e-05	-4.35825e-05
8	19	9.28673e-06	2.07913e-05
8	20	-1.85589e-06	6.00385e-06
8	21	-3.09458e-07	-2.32162e-05
8	22	-3.54059e-06	2.53052e-05
8	23	8.94401e-06	-2.01351e-05
8	24	-1.02425e-05	1.85895e-05
8	25	9.63898e-06	-1.83348e-05
9	1	0.00717444	3.81345e-05
9	2	-0.0391384	-0.000252233
9	3	0.105561	0.0008158
9	4	-0.181104	-0.00160578
9	5	0.21549	0.00225658
9	6	-0.179174	-0.00245513
9	7	0.0921308	0.00207965
9	8	-0.00466472	-0.001378
9	9	-0.044379	0.000787288
9	10	0.0501571	-0.000449856
9	11	-0.0325482	0.000192938
9	12	0.01342	5.79909e-05
9	13	-0.00274998	-0.000175889
9	14	-0.000408979	0.000123941
9	15	0.000416712	-3.5876e-05
9	16	-2.49817e-05	-2.80944e-06
9	17	-8.29998e-05	1.49594e-05
9	18	-2.17204e-05	-1.65582e-05
9	19	0.000251745	7.28637e-06
9	20	-0.000531074	8.90709e-07
9	21	0.000725423	-1.93187e-06
9	22	-0.000720625	-1.20589e-06
9	23	0.000527508	3.82975e-06
9	24	-0.000268434	-4.30306e-06
9	25	6.80403e-05	4.48501e-06
10	1	2.58484e-05	0.000111925
10	2	-0.00015259	-0.000650817
10	3	0.000436624	0.0019582
10	4	-0.000714883	-0.00393341
10	5	0.000768671	0.00588582
10	6	-0.000624463	-0.00712905
10	7	0.000465618	0.00742973
10	8	-0.00039315	-0.00679025
10	9	0.000325388	0.00533303
10	10	-0.000206482	-0.00351205
10	11	0.000143247	0.00197118
10	12	-0.000152279	-0.00100569
10	13	9.15437e-05	0.000458289
10	14	3.96911e-05	-0.000126717
10	15	-0.000108758	-4.35899e-05
10	16	8.97832e-05	8.24799e-05
10	17	-4.45032e-05	-6.30421e-05
10	18	1.25662e-05	4.39263e-05
10	19	-3.57522e-06	-3.52792e-05
10	20	8.79549e-06	2.96735e-05
10	21	-1.38027e-05	-2.29234e-05
10	22	1.33978e-05	1.2858e-05
10	23	-7.82342e-06	-3.04363e-06
10	24	-3.25212e-07	-8.05118e-07
10	25	4.91797e-06	8.91076e-08
11	1	0.000348375	-7.51825e-06
11	2	-0.00320767	2.77606e-07
11	3	0.0131519	9.87721e-05
11	4	-0.0328023	-0.000416525
11	5	0.056182	0.000949211
11	6	-0.0698009	-0.0013975
11	7	0.0638044	0.00145852
11	8	-0.0414595	-0.00110482
11	9	0.0161252	0.000583449
11	10	0.000388666	-0.000221233
11	11	-0.00551414	0.000123965
11	12	0.00398762	-0.000124465
11	13	-0.00135596	7.35575e-05
11	14	1.40529e-05	-1.32417e-05
11	15	0.000300363	1.31837e-05
11	16	-0.000333946	-4.56454e-05
11	17	0.000287478	5.53966e-05
11	18	-7.82005e-05	-3.50061e-05
11	19	-0.00024702	1.23488e-05
11	20	0.000504139	-5.90268e-06
11	21	-0.000562308	9.95192e-06
11	22	0.000438786	-1.11213e-05
11	23	-0.000247479	4.24833e-06
11	24	9.20761e-05	5.96881e-06
11	25	-7.86806e-06	-1.09782e-05
12	1	6.33108e-06	5.73644e-06
12	2	-1.06979e-05	-2.95146e-05
12	3	2.60763e-05	0.000135329
12	4	-2.16685e-05	-0.000453269
12	5	-6.17728e-05	0.00103147
12	6	0.000204222	-0.00170242
12	7	-0.000330703	0.0021952
12	8	0.000393673	-0.00233179
12	9	-0.000412605	0.00201208
12	10	0.000420738	-0.00129906
12	11	-0.000366972	0.000567062
12	12	0.00019089	-0.000139938
12	13	2.01244e-05	-2.03836e-05
12	14	-0.000119022	7.7121e-05
12	15	9.06516e-05	-9.31599e-05
12	16	-2.98816e-05	6.82895e-05
12	17	4.53397e-06	-2.004e-05
12	18	-9.56796e-06	-1.13601e-05
12	19	1.29892e-05	8.7353e-06
12	20	-7.47301e-06	7.94953e-06
12	21	5.94801e-06	-1.54115e-05
12	22	-8.30934e-06	1.17793e-05
12	23	7.02108e-06	-7.18547e-06
12	24	-3.42086e-06	7.10202e-06
12	25	1.05997e-06	-8.37302e-06
13	1	-0.000134471	1.00435e-05
13	2	0.000645066	-5.99304e-06
13	3	-0.00105784	-2.41489e-05
13	4	-0.000533405	-8.97928e-07
13	5	0.00579277	0.000162717
13	6	-0.0131515	-0.000404552
13	7	0.018012	0.000574315
13	8	-0.0169612	-0.000558912
13	9	0.0110799	0.000347547
13	10	-0.00450061	-9.81596e-05
13	11	0.000454683	3.46914e-06
13	12	0.000720125	-4.84179e-05
13	13	-0.000504676	7.70806e-05
13	14	0.000211265	-1.76378e-05
13	15	-0.000153121	-5.91791e-05
13	16	7.77704e-05	6.80229e-05
13	17	0.000178611	-2.19756e-05
13	18	-0.000504674	-1.96253e-05
13	19	0.000697732	3.30813e-05
13	20	-0.000665422	-2.36786e-05
13	21	0.000471312	4.09959e-06
13	22	-0.000246441	7.82905e-06
13	23	8.25672e-05	-5.62821e-06
13	24	3.2486e-06	-6.14302e-07
13	25	-3.40497e-05	2.40643e-06
14	1	-5.34415e-06	8.50194e-06
14	2	-1.51997e-05	-4.71892e-06
14	3	8.43758e-05	-3.4586e-05
14	4	-0.000127201	4.21269e-05
14	5	9.46886e-05	8.67197e-05
14	6	-8.04964e-05	-0.000323933
14	7	0.000184391	0.000544739
14	8	-0.000336478	-0.000692724
14	9	0.00037793	0.000758266
14	10	-0.000263858	-0.000662705
14	11	8.89051e-05	0.000389482
14	12	3.05186e-05	-9.70413e-05
14	13	-5.10902e-05	-6.51672e-05
14	14	2.00674e-05	8.64981e-05
14	15	-1.28899e-06	-3.91729e-05
14	16	6.65329e-07	-3.19609e-06
14	17	7.86245e-06	1.3672e-05
14	18	-2.34057e-05	-6.35963e-06
14	19	2.55551e-05	-1.17403e-06
14	20	-1.18024e-05	4.29062e-06
14	21	-2.12826e-06	-4.04884e-06
14	22	5.71055e-06	2.54606e-06
14	23	-1.65261e-06	-2.63359e-06
14	24	-2.25016e-06	4.06191e-06
14	25	3.00146e-06	-3.87525e-06
15	1	-3.64517e-05	-5.20341e-06
15	2	0.000284352	1.3297e-05
15	3	-0.000859743	-1.5326e-05
15	4	0.00134979	5.95633e-06
15	5	-0.000858776	2.36791e-05
15	6	-0.0010471	-6.85758e-05
15	7	0.00346338	0.000104602
15	8	-0.00475425	-0.000127872
15	9	0.00416952	0.000128835
15	10	-0.00244166	-9.77518e-05
15	11	0.000827235	6.0932e-05
15	12	1.4298e-05	-5.28762e-05
15	13	-0.000192186	6.40531e-05
15	14	0.000112374	-5.39243e-05
15	15	-7.80966e-05	2.07157e-05
15	16	0.000170546	4.3632e-07
15	17	-0.000305922	-2.88015e-06
15	18	0.000366918	6.22796e-06
15	19	-0.000314152	-1.13736e-05
15	20	0.000195648	8.9725e-06
15	21	-8.19773e-05	-2.61579e-06
15	22	9.77046e-06	-3.54416e-07
15	23	2.37834e-05	1.19822e-07
15	24	-3.09937e-05	-1.00994e-07
15	25	2.30794e-05	1.48752e-06
16	1	3.10955e-07	5.01114e-06
16	2	1.23182e-06	-1.43922e-05
16	3	-3.85837e-06	2.98951e-05
16	4	2.00965e-05	-4.81381e-05
16	5	-8.73043e-05	4.44269e-05
16	6	0.000168255	-3.25311e-05
16	7	-0.000159994	6.53365e-05
16	8	3.14333e-05	-0.000127565
16	9	0.000122925	0.00017101
16	10	-0.000185731	-0.000185973
16	11	0.00013594	0.000150087
16	12	-3.92526e-05	-6.21442e-05
16	13	-1.94295e-05	-1.32512e-05
16	14	1.63753e-05	2.3824e-05
16	15	1.57421e-06	7.3382e-06
16	16	-6.27153e-07	-2.75688e-05
16	17	-6.55983e-06	2.15611e-05
16	18	4.7401e-06	-7.43313e-06
16	19	-1.5303e-06	-1.88947e-06
16	20	4.69654e-06	6.40321e-06
16	21	-8.50321e-06	-6.11825e-06
16	22	7.0757e-06	1.07001e-06
16	23	-2.71322e-06	3.6873e-06
16	24	-8.80072e-07	-3.88682e-06
16	25	2.99677e-06	9.52708e-07
17	1	-1.14556e-05	-1.14891e-07
17	2	7.39028e-05	4.7775e-06
17	3	-0.000243695	-2.7411e-06
17	4	0.000489979	-1.69983e-05
17	5	-0.000599316	2.98768e-05
17	6	0.000329845	1.06488e-05
17	7	0.00028241	-0.000101074
17	8	-0.000865897	0.000162437
17	9	0.00105772	-0.000142422
17	10	-0.000837464	9.17686e-05
17	11	0.000443715	-7.64163e-05
17	12	-8.95491e-05	7.53592e-05
17	13	-0.000141886	-4.53991e-05
17	14	0.000226468	7.18631e-06
17	15	-0.00016464	6.54952e-06
17	16	1.54969e-05	-5.76876e-06
17	17	0.000121149	9.05218e-06
17	18	-0.000175675	-1.35436e-05
17	19	0.000149216	1.27221e-05
17	20	-8.85049e-05	-7.27421e-06
17	21	3.40045e-05	4.9002e-07
17	22	1.79316e-06	3.27153e-06
17	23	-1.88767e-05	-2.33084e-06
17	24	1.81529e-05	-3.25177e-07
17	25	-8.2143e-06	1.46409e-06
18	1	5.96491e-07	4.76992e-06
18	2	-7.27617e-06	-1.28165e-05
18	3	2.5524e-05	1.72623e-05
18	4	-5.55137e-05	-8.97303e-06
18	5	7.75954e-05	-3.99119e-05
18	6	-6.72764e-05	0.000128684
18	7	2.45699e-05	-0.000180357
18	8	2.08494e-05	0.00014964
18	9	-3.74486e-05	-7.519e-05
18	10	2.5156e-05	2.12255e-06
18	11	-6.99932e-06	4.14814e-05
18	12	6.80716e-06	-3.66916e-05
18	13	-2.8122e-05	9.23946e-06
18	14	4.67428e-05	-5.58758e-06
18	15	-4.1941e-05	2.57986e-05
18	16	2.14866e-05	-4.18253e-05
18	17	-2.07807e-06	3.91788e-05
18	18	-1.04345e-05	-2.13e-05
18	19	1.53418e-05	2.67794e-06
18	20	-1.17858e-05	5.0239e-06
18	21	2.71454e-06	-2.31953e-06
18	22	4.70431e-06	-2.88063e-06
18	23	-6.21117e-06	4.71889e-06
18	24	4.14585e-06	-2.9249e-06
18	25	-2.08141e-06	5.93195e-07
19	1	-2.68056e-06	-6.05473e-07
19	2	1.2868e-05	-4.74306e-06
19	3	-4.68587e-05	2.63692e-05
19	4	0.000110834	-4.18188e-05
19	5	-0.000183396	2.0076e-05
19	6	0.000189086	2.96666e-05
19	7	-6.57008e-05	-7.40008e-05
19	8	-0.000119663	9.14882e-05
19	9	0.00023741	-7.02928e-05
19	10	-0.000238523	1.93391e-05
19	11	0.000160677	1.12472e-05
19	12	-6.34266e-05	2.57644e-06
19	13	-3.49962e-05	-2.35559e-05
19	14	0.00014784	1.78234e-05
19	15	-0.00024571	5.36063e-06
19	16	0.000272693	-1.95685e-05
19	17	-0.000221125	1.6034e-05
19	18	0.000133713	-5.02733e-06
19	19	-5.76902e-05	-9.20594e-07
19	20	1.15561e-05	-4.78283e-07
19	21	1.33377e-05	2.71427e-06
19	22	-2.48248e-05	-1.76049e-06
19	23	2.12901e-05	-3.4215e-07
19	24	-1.28537e-05	1.04285e-06
19	25	1.85513e-05	-2.66724e-07
20	1	3.11593e-06	-4.77698e-07
20	2	-1.34937e-05	-4.94025e-06
20	3	3.34052e-05	2.17254e-05
20	4	-5.84108e-05	-2.92319e-05
20	5	8.81768e-05	-1.65512e-05
20	6	-0.000111982	0.000109719
20	7	0.000101488	-0.000169256
20	8	-5.139e-05	0.000143323
20	9	4.91781e-06	-6.32697e-05
20	10	-7.25753e-07	-1.1783e-06
20	11	2.26272e-05	1.14355e-05
20	12	-3.4355e-05	7.32658e-06
20	13	2.90834e-05	-1.25083e-05
20	14	-1.82659e-05	1.34158e-07
20	15	6.18131e-06	1.37261e-05
20	16	3.19528e-06	-2.47512e-05
20	17	-4.8362e-06	3.25795e-05
20	18	1.17138e-06	-3.12148e-05
20	19	2.68367e-06	1.91422e-05
20	20	-4.08806e-06	-4.53858e-06
20	21	2.22354e-06	-3.33998e-06
20	22	7.9616e-07	2.5104e-06
20	23	-1.68853e-06	1.06825e-06
20	24	4.07772e-07	-1.6017e-06
20	25	8.60046e-07	-4.2213e-09


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode43_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.222949	0
0	2	0.000101676	0
0	3	-0.229451	0
0	4	0.0961227	0
0	5	0.197416	0
0	6	-0.238137	0
0	7	-0.0162072	0
0	8	0.256773	0
0	9	-0.248334	0
0	10	0.0369306	0
0	11	0.191478	0
0	12	-0.310635	0
0	13	0.309741	0
0	14	-0.240154	0
0	15	0.155026	0
0	16	-0.0848485	0
0	17	0.0389756	0
0	18	-0.0144324	0
0	19	0.00380972	0
0	20	-0.000315763	0
0	21	-0.000362402	0
0	22	0.0002639	0
0	23	-2.55376e-05	0
0	24	-0.000246566	0
0	25	0.000483462	0
1	1	-0.000853218	0.00165229
1	2	0.00312197	-0.00702089
1	3	-0.00291422	0.00869173
1	4	-0.00150715	-8.2843e-05
1	5	0.00430702	-0.00966977
1	6	-0.00123327	0.0075064
1	7	-0.00330047	0.00427147
1	8	0.00353509	-0.0120033
1	9	-0.000306141	0.00823074
1	10	-0.00208418	0.00249741
1	11	0.00194138	-0.0117335
1	12	-0.000574019	0.0151727
1	13	-0.000424142	-0.0135323
1	14	0.000603282	0.00952778
1	15	-0.000361633	-0.00548684
1	16	0.000146094	0.00262289
1	17	-9.21707e-05	-0.00107467
1	18	0.000161687	0.000384434
1	19	-0.000243132	-0.000106479
1	20	0.000217372	2.61236e-05
1	21	-0.000103544	-3.64302e-05
1	22	1.71656e-05	5.43395e-05
1	23	-2.59539e-07	-4.83751e-05
1	24	1.28309e-05	3.23642e-05
1	25	-2.18325e-05	-2.09478e-05
2	1	-0.0804143	0.00270071
2	2	0.107289	-0.00383275
2	3	-0.00446005	0.000398537
2	4	-0.113398	0.00404042
2	5	0.0948726	-0.00376512
2	6	0.0402727	-0.000965846
2	7	-0.142265	0.00485793
2	8	0.116267	-0.00442434
2	9	0.00244638	0.000606109
2	10	-0.121896	0.0035047
2	11	0.183318	-0.00556151
2	12	-0.182963	0.00533131
2	13	0.145809	-0.00392516
2	14	-0.0980701	0.00237894
2	15	0.0562526	-0.00120179
2	16	-0.0270495	0.000522048
2	17	0.0104285	-0.000220182
2	18	-0.00291419	9.71486e-05
2	19	0.000352833	-4.62248e-05
2	20	0.000242075	2.98141e-05
2	21	-0.00025334	-1.6845e-05
2	22	9.30087e-05	4.0504e-06
2	23	0.000120574	-7.34999e-06
2	24	-0.000307856	2.27913e-05
2	25	0.000417055	-2.81237e-05
3	1	-0.000205945	-0.00605019
3	2	0.000211248	0.0101239
3	3	0.000412966	-0.0035203
3	4	-0.0012349	-0.00709616
3	5	0.000967655	0.00823812
3	6	0.000873592	0.000528467
3	7	-0.00261045	-0.00779404
3	8	0.00213327	0.00673583
3	9	0.000541061	-0.000916193
3	10	-0.00346292	-0.00349442
3	11	0.00485168	0.00435015
3	12	-0.00436256	-0.00303563
3	13	0.00280568	0.00140656
3	14	-0.00124673	-0.000328159
3	15	0.000287182	-0.000130474
3	16	6.22019e-05	0.000212005
3	17	-7.67558e-05	-0.000168162
3	18	1.26205e-05	9.80535e-05
3	19	1.75397e-05	-1.31429e-05
3	20	-1.87155e-05	-4.33986e-05
3	21	2.65453e-05	4.56509e-05
3	22	-3.96046e-05	-2.87678e-05
3	23	3.66184e-05	2.24986e-05
3	24	-1.93818e-05	-1.82716e-05
3	25	3.82438e-06	7.03614e-06
4	1	-0.0634404	-0.000211852
4	2	0.164143	0.000637576
4	3	-0.183759	-0.000845906
4	4	0.0656092	0.000363343
4	5	0.0901252	0.000654327
4	6	-0.150765	-0.00133941
4	7	0.0954631	0.000873282
4	8	-0.00107075	0.000552208
4	9	-0.0598327	-0.00196745
4	10	0.0706906	0.00264409
4	11	-0.0519854	-0.00244754
4	12	0.0274293	0.00165569
4	13	-0.00943986	-0.000781255
4	14	0.000409658	0.000228704
4	15	0.00217676	-3.23223e-05
4	16	-0.00180521	1.85843e-05
4	17	0.000844245	-4.405e-05
4	18	-0.000185787	4.14171e-05
4	19	-0.000129055	-1.1551e-05
4	20	0.000239492	-7.56873e-07
4	21	-0.000193021	-2.11163e-05
4	22	2.18309e-05	4.30286e-05
4	23	0.000173887	-3.78498e-05
4	24	-0.000296078	1.62047e-05
4	25	0.000323608	-3.65488e-07
5	1	-0.00102012	0.00121823
5	2	0.00319684	-0.00393643
5	3	-0.00451038	0.0056432
5	4	0.00305894	-0.00316512
5	5	0.000148394	-0.00249472
5	6	-0.00244136	0.0058992
5	7	0.00233888	-0.00282139
5	8	-0.000481533	-0.00520614
5	9	-0.00152935	0.0128018
5	10	0.00251253	-0.0158108
5	11	-0.00224535	0.013872
5	12	0.00131708	-0.00936142
5	13	-0.000476056	0.00492855
5	14	7.87432e-05	-0.00193697
5	15	-3.43298e-05	0.000470819
5	16	6.40573e-05	4.60091e-06
5	17	-2.36832e-05	-8.06049e-05
5	18	-3.96928e-05	7.8304e-05
5	19	4.85746e-05	-5.16286e-05
5	20	-8.50363e-06	-1.38933e-06
5	21	-1.95287e-05	3.63424e-05
5	22	1.29737e-05	-2.6691e-05
5	23	4.57775e-08	-9.09184e-07
5	24	1.56936e-06	1.32394e-05
5	25	-8.79831e-06	-8.56254e-06
6	1	0.0418722	-0.000669368
6	2	-0.169331	0.00259818
6	3	0.342255	-0.00505096
6	4	-0.428259	0.00603311
6	5	0.332113	-0.00437814
6	6	-0.0958143	0.00110593
6	7	-0.147162	0.00163104
6	8	0.289914	-0.00257398
6	9	-0.312599	0.00203196
6	10	0.257427	-0.000996472
6	11	-0.17683	0.000201787
6	12	0.10447	0.00011445
6	13	-0.0530633	-7.85104e-05
6	14	0.0225501	-4.3623e-05
6	15	-0.00751649	8.48372e-05
6	16	0.00164143	-4.91643e-05
6	17	-6.65176e-06	-3.94362e-06
6	18	-0.000204625	3.93288e-05
6	19	0.000152586	-3.86276e-05
6	20	-0.000131161	1.1973e-05
6	21	0.000144913	9.02746e-06
6	22	-0.000160693	-1.20937e-05
6	23	0.000164569	6.97962e-06
6	24	-0.000159742	-2.88912e-06
6	25	0.000147878	1.60546e-07
7	1	0.00012942	0.00176736
7	2	-0.000672871	-0.00738534
7	3	0.00149398	0.0145946
7	4	-0.00189867	-0.0162554
7	5	0.00124901	0.00772028
7	6	0.000312491	0.00742535
7	7	-0.00190005	-0.020485
7	8	0.00279636	0.0252668
7	9	-0.00289422	-0.0217795
7	10	0.00236313	0.0142305
7	11	-0.00146805	-0.00705112
7	12	0.000614411	0.00239252
7	13	-0.000125772	-0.000231858
7	14	-9.67027e-06	-0.000336457
7	15	-1.04377e-06	0.000236511
7	16	2.20851e-05	-5.30346e-05
7	17	-9.42228e-06	-2.10987e-05
7	18	-4.36935e-05	2.26647e-05
7	19	8.93697e-05	-1.61313e-05
7	20	-7.70458e-05	4.78767e-06
7	21	2.71536e-05	1.56505e-05
7	22	6.48204e-06	-2.35151e-05
7	23	-8.03303e-06	1.10417e-05
7	24	-1.80266e-06	4.61113e-06
7	25	4.39877e-06	-9.88773e-06
8	1	-0.00267805	5.38612e-06
8	2	0.018779	-0.000329906
8	3	-0.0664529	0.0015001
8	4	0.15464	-0.00355555
8	5	-0.264798	0.00575628
8	6	0.355798	-0.0071779
8	7	-0.391714	0.00740266
8	8	0.364802	-0.00655118
8	9	-0.294233	0.00500644
8	10	0.208608	-0.00331423
8	11	-0.13054	0.00196851
8	12	0.071429	-0.00112818
8	13	-0.0333284	0.000656581
8	14	0.0126368	-0.000378287
8	15	-0.0034898	0.000210208
8	16	0.000406102	-0.000124011
8	17	0.000255145	8.66722e-05
8	18	-0.000219334	-6.06653e-05
8	19	6.0503e-05	3.24133e-05
8	20	6.95039e-05	-7.9091e-06
8	21	-0.000126014	-4.69785e-06
8	22	0.00011681	4.78786e-06
8	23	-7.99519e-05	-7.72707e-07
8	24	4.54378e-05	-1.46443e-06
8	25	-2.09577e-05	2.02916e-06
9	1	0.000145483	0.00058058
9	2	-0.000833715	-0.00314495
9	3	0.00239102	0.00849743
9	4	-0.00440019	-0.0146756
9	5	0.00576625	0.0180381
9	6	-0.00572103	-0.0165708
9	7	0.00453336	0.0111883
9	8	-0.00301551	-0.00464452
9	9	0.00169851	-0.000349674
9	10	-0.000778502	0.00261823
9	11	0.000303699	-0.00264392
9	12	-0.000135383	0.00163891
9	13	5.9596e-05	-0.000630297
9	14	8.7936e-07	5.95372e-05
9	15	-1.36398e-05	0.000110491
9	16	-1.44082e-05	-9.98844e-05
9	17	2.76175e-05	7.65671e-05
9	18	-1.89405e-05	-6.39029e-05
9	19	2.29433e-05	3.49932e-05
9	20	-3.47733e-05	-7.03196e-06
9	21	2.65155e-05	4.03656e-06
9	22	-2.34916e-06	-1.30608e-05
9	23	-1.32869e-05	1.48267e-05
9	24	1.18201e-05	-1.02566e-05
9	25	-3.13342e-06	6.72062e-06
10	1	-0.00138068	-1.14075e-05
10	2	0.00893044	-0.00010083
10	3	-0.0291516	0.000593584
10	4	0.0634404	-0.00152117
10	5	-0.103594	0.00252606
10	6	0.135558	-0.003117
10	7	-0.148308	0.00314777
10	8	0.139575	-0.00280368
10	9	-0.114815	0.00222795
10	10	0.0828974	-0.0014983
10	11	-0.0521806	0.000842225
10	12	0.0280929	-0.000464645
10	13	-0.0124645	0.000287049
10	14	0.00422988	-0.000152564
10	15	-0.000870195	5.3379e-05
10	16	-6.66395e-05	-3.26291e-05
10	17	0.00011759	6.07398e-05
10	18	5.06556e-05	-7.72459e-05
10	19	-0.000213064	6.15525e-05
10	20	0.000299537	-2.5728e-05
10	21	-0.000305805	-7.20379e-06
10	22	0.000261993	2.03111e-05
10	23	-0.000198677	-1.79901e-05
10	24	0.000131365	1.25796e-05
10	25	-7.36185e-05	-7.283e-06
11	1	3.28096e-05	1.42366e-05
11	2	-0.000201299	-0.000275519
11	3	0.000666883	0.00120296
11	4	-0.00147921	-0.00293326
11	5	0.00234241	0.00489483
11	6	-0.00277138	-0.00605195
11	7	0.00259064	0.00575301
11	8	-0.00203903	-0.00425434
11	9	0.001385	0.00235547
11	10	-0.000764306	-0.000754822
11	11	0.000268972	-0.000198988
11	12	2.76701e-05	0.000507175
11	13	-0.000111254	-0.00041622
11	14	6.22533e-05	0.000206314
11	15	3.82773e-07	-5.92252e-05
11	16	-2.21742e-05	1.18747e-05
11	17	1.21404e-05	8.83558e-08
11	18	1.06751e-05	-1.09769e-05
11	19	-2.82705e-05	2.73182e-06
11	20	2.87518e-05	2.09659e-05
11	21	-1.59165e-05	-3.24481e-05
11	22	1.724e-06	2.48865e-05
11	23	5.89357e-06	-1.3292e-05
11	24	-6.60853e-06	7.4207e-06
11	25	3.94421e-06	-6.91167e-06
12	1	-0.000252322	-2.24997e-06
12	2	0.00165948	-6.28384e-06
12	3	-0.00558444	5.78685e-05
12	4	0.0127655	-0.000195907
12	5	-0.0221697	0.000453902
12	6	0.0310989	-0.000708202
12	7	-0.0366857	0.000774358
12	8	0.0372924	-0.000688188
12	9	-0.0329345	0.000596882
12	10	0.0251166	-0.0005128
12	11	-0.0162887	0.00038981
12	12	0.00879484	-0.000254643
12	13	-0.00380187	0.000146736
12	14	0.0011255	-6.61424e-05
12	15	1.73796e-05	1.29132e-05
12	16	-0.000311043	3.99293e-06
12	17	0.00018564	7.47233e-06
12	18	8.21148e-05	-2.01719e-05
12	19	-0.000303511	1.88236e-05
12	20	0.000395332	-7.02843e-06
12	21	-0.000377117	-5.33399e-06
12	22	0.000305006	8.87774e-06
12	23	-0.000220624	-4.12557e-06
12	24	0.00014587	1.82071e-07
12	25	-8.97713e-05	2.66979e-07
13	1	4.62762e-06	-2.63204e-05
13	2	-1.10256e-05	9.41965e-05
13	3	2.65549e-05	-0.000115116
13	4	-0.000131816	-0.000129674
13	5	0.000380503	0.00072063
13	6	-0.000639268	-0.00138154
13	7	0.000732195	0.00169847
13	8	-0.000661739	-0.00151817
13	9	0.000559214	0.00102263
13	10	-0.000509078	-0.000515712
13	11	0.000465419	0.000204872
13	12	-0.000351101	-8.96422e-05
13	13	0.000183316	4.97982e-05
13	14	-3.93921e-05	-5.69729e-06
13	15	-3.08696e-05	-3.79295e-05
13	16	3.82586e-05	4.92476e-05
13	17	-2.3797e-05	-1.84947e-05
13	18	1.57631e-05	-2.8931e-05
13	19	-1.89048e-05	5.30098e-05
13	20	2.25593e-05	-4.15699e-05
13	21	-1.86825e-05	1.67089e-05
13	22	1.10098e-05	8.03133e-07
13	23	-5.16147e-06	-6.36178e-06
13	24	1.88423e-06	3.6488e-06
13	25	-1.74488e-07	8.37573e-07
14	1	-1.55122e-05	5.69359e-07
14	2	0.000140796	-1.0515e-05
14	3	-0.000581779	2.2641e-05
14	4	0.00156709	-1.43325e-05
14	5	-0.00319064	-1.79266e-05
14	6	0.0052651	4.83463e-05
14	7	-0.00726141	-3.82683e-05
14	8	0.00844269	-3.73653e-05
14	9	-0.00826809	0.000160805
14	10	0.006788	-0.000248993
14	11	-0.00460158	0.000232334
14	12	0.00248281	-0.000139223
14	13	-0.000960901	4.60804e-05
14	14	0.000146977	1.34421e-05
14	15	0.000103496	-4.79151e-05
14	16	1.38341e-06	6.04696e-05
14	17	-0.000248437	-4.82183e-05
14	18	0.000455365	2.17467e-05
14	19	-0.000530577	1.1214e-06
14	20	0.000489762	-1.02013e-05
14	21	-0.000392682	4.37945e-06
14	22	0.000281336	7.7904e-06
14	23	-0.000180149	-1.3459e-05
14	24	0.000108415	8.5435e-06
14	25	-6.69865e-05	-3.23142e-07
15	1	-5.52907e-07	6.05366e-07
15	2	8.03673e-06	4.72448e-06
15	3	-2.19587e-05	-4.37321e-05
15	4	2.15637e-05	5.3676e-05
15	5	3.13704e-05	9.68328e-05
15	6	-0.000111747	-0.000392666
15	7	0.000156202	0.000669341
15	8	-0.000170718	-0.000769164
15	9	0.000198201	0.000631524
15	10	-0.00022226	-0.000346743
15	11	0.000207375	0.000102665
15	12	-0.000150479	-2.07335e-05
15	13	7.17465e-05	6.28063e-05
15	14	-1.31439e-05	-0.000106487
15	15	-7.39577e-07	8.45414e-05
15	16	-1.20638e-05	-2.34242e-05
15	17	2.38996e-05	-2.73065e-05
15	18	-2.1631e-05	4.56028e-05
15	19	1.00578e-05	-3.45838e-05
15	20	-5.46754e-07	1.3438e-05
15	21	-2.29791e-06	-6.78574e-07
15	22	2.11938e-06	2.36323e-07
15	23	-2.74741e-06	-6.25845e-06
15	24	3.43548e-06	1.11849e-05
15	25	-2.2072e-06	-1.04121e-05
16	1	-1.9424e-06	4.78374e-07
16	2	1.22294e-05	-1.12055e-05
16	3	-6.03522e-05	5.11703e-05
16	4	0.000170828	-0.000101914
16	5	-0.000352213	0.000113132
16	6	0.000663058	-7.50343e-05
16	7	-0.00112347	3.04885e-05
16	8	0.00157307	-2.98164e-05
16	9	-0.00178325	5.79733e-05
16	10	0.00164011	-6.89399e-05
16	11	-0.00120341	5.44449e-05
16	12	0.00067222	-3.18086e-05
16	13	-0.000266577	1.5961e-05
16	14	0.000102245	-1.04734e-05
16	15	-0.000158437	1.24557e-05
16	16	0.000329599	-1.89864e-05
16	17	-0.000493392	2.16527e-05
16	18	0.00056921	-1.35495e-05
16	19	-0.000543739	-9.94018e-07
16	20	0.000448631	1.05371e-05
16	21	-0.000327739	-9.79123e-06
16	22	0.000218075	4.69015e-06
16	23	-0.000138226	-2.42035e-06
16	24	8.39619e-05	2.65645e-06
16	25	-3.85721e-05	-2.21567e-06
17	1	2.01503e-06	-1.06056e-06
17	2	4.79677e-06	1.32289e-05
17	3	-2.27793e-05	-2.91612e-05
17	4	1.00434e-05	3.06787e-05
17	5	8.79591e-05	-8.51427e-06
17	6	-0.000202603	-6.61e-05
17	7	0.000204037	0.00017894
17	8	-0.000100083	-0.000247456
17	9	-8.29698e-06	0.000219429
17	10	5.85153e-05	-0.000131574
17	11	-4.49923e-05	5.80795e-05
17	12	-6.12988e-06	-2.19992e-05
17	13	4.8577e-05	4.76862e-06
17	14	-4.86935e-05	-4.09371e-06
17	15	1.81352e-05	1.72999e-05
17	16	5.22923e-06	-2.87541e-05
17	17	-5.64637e-06	2.7856e-05
17	18	-1.87222e-06	-1.70123e-05
17	19	2.08772e-06	5.63013e-06
17	20	2.42981e-06	6.74555e-07
17	21	-4.06399e-06	-4.11916e-06
17	22	2.60871e-06	5.55393e-06
17	23	-1.30743e-06	-4.19664e-06
17	24	9.23039e-07	2.00976e-06
17	25	-1.02126e-06	-8.98085e-07
18	1	7.82007e-06	-7.26238e-07
18	2	-2.53929e-05	-4.18073e-06
18	3	4.54043e-05	1.90038e-05
18	4	-6.50149e-05	-4.1481e-05
18	5	8.03603e-05	5.91257e-05
18	6	-6.32526e-05	-4.58942e-05
18	7	-2.31629e-05	1.60266e-06
18	8	0.000165536	2.49441e-05
18	9	-0.000284784	-1.11172e-05
18	10	0.000274936	-4.0506e-06
18	11	-0.000113595	6.87557e-06
18	12	-8.50375e-05	-1.74496e-05
18	13	0.000175625	3.11473e-05
18	14	-0.000105552	-3.021e-05
18	15	-7.14807e-05	1.5334e-05
18	16	0.000255636	-2.14883e-06
18	17	-0.000371092	4.23323e-07
18	18	0.000400708	-4.53814e-06
18	19	-0.000367542	5.69348e-06
18	20	0.000298697	-3.19948e-06
18	21	-0.00021709	1.5547e-06
18	22	0.000146142	-2.50328e-06
18	23	-9.65191e-05	3.31026e-06
18	24	5.8017e-05	-1.92965e-06
18	25	-2.02999e-05	5.29531e-07
19	1	-1.0422e-07	-1.10701e-06
19	2	1.85185e-06	3.22212e-06
19	3	-2.14957e-05	-5.86145e-06
19	4	5.58643e-05	3.02786e-05
19	5	-5.99695e-05	-6.60809e-05
19	6	2.40817e-05	5.12665e-05
19	7	1.231e-05	3.0929e-05
19	8	-3.66312e-05	-0.000127851
19	9	5.88113e-05	0.000172132
19	10	-7.28451e-05	-0.000149617
19	11	7.43393e-05	0.000109404
19	12	-7.05721e-05	-7.90151e-05
19	13	6.38831e-05	4.07711e-05
19	14	-4.6994e-05	1.1592e-05
19	15	1.68117e-05	-5.48833e-05
19	16	1.13046e-05	6.84743e-05
19	17	-2.06115e-05	-5.32049e-05
19	18	1.22949e-05	2.67813e-05
19	19	-1.02505e-06	-7.69683e-06
19	20	-2.55646e-06	1.18296e-06
19	21	-7.98234e-08	-3.98843e-07
19	22	2.20632e-06	-1.1684e-06
19	23	-1.3235e-06	4.30172e-06
19	24	-5.99e-07	-5.99504e-06
19	25	1.18938e-06	4.57496e-06
20	1	-9.08388e-07	6.94152e-07
20	2	-2.6836e-07	-3.65087e-06
20	3	1.52574e-05	1.36083e-05
20	4	-3.65193e-05	-2.73253e-05
20	5	4.22373e-05	3.14573e-05
20	6	-2.74545e-05	-9.34065e-06
20	7	-6.96717e-06	-3.39738e-05
20	8	5.96041e-05	5.94687e-05
20	9	-0.000124638	-3.5275e-05
20	10	0.000176346	-9.52952e-06
20	11	-0.000192353	3.3259e-05
20	12	0.00020903	-3.74673e-05
20	13	-0.000280295	3.40018e-05
20	14	0.000390623	-2.74664e-05
20	15	-0.000472467	2.30845e-05
20	16	0.000486889	-2.14107e-05
20	17	-0.000445062	2.17219e-05
20	18	0.000373786	-2.23677e-05
20	19	-0.000289299	1.93911e-05
20	20	0.000203861	-1.25066e-05
20	21	-0.000134929	5.17271e-06
20	22	8.91303e-05	2.91935e-08
20	23	-5.07402e-05	-2.419e-06
20	24	3.98703e-06	2.51173e-06
20	25	4.0963e-05	-1.49949e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode44_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0135996	0
0	2	0.000843411	0
0	3	0.0121452	0
0	4	-0.00492533	0
0	5	-0.0104398	0
0	6	0.0122617	0
0	7	0.000898072	0
0	8	-0.0132181	0
0	9	0.0128883	0
0	10	-0.00228123	0
0	11	-0.00941339	0
0	12	0.016086	0
0	13	-0.0167532	0
0	14	0.0133662	0
0	15	-0.00860569	0
0	16	0.00445723	0
0	17	-0.00176693	0
0	18	0.00043769	0
0	19	6.50471e-05	0
0	20	-0.000204422	0
0	21	0.000189028	0
0	22	-9.52021e-05	0
0	23	5.39506e-06	0
0	24	3.08502e-05	0
0	25	-3.83086e-05	0
1	1	2.01641e-05	0.039326
1	2	8.60007e-05	-0.162907
1	3	-0.000469453	0.194972
1	4	0.00052185	0.00744374
1	5	0.000137926	-0.223566
1	6	-0.000521342	0.162763
1	7	-5.04706e-05	0.107488
1	8	0.000726594	-0.275211
1	9	-0.000803804	0.181998
1	10	0.000624247	0.06087
1	11	-0.000466116	-0.264208
1	12	0.000173272	0.3377
1	13	0.000245028	-0.301632
1	14	-0.000540302	0.216235
1	15	0.000557813	-0.129605
1	16	-0.000362382	0.0648736
1	17	0.00016862	-0.0262312
1	18	-0.000115027	0.00788311
1	19	0.000123604	-0.00128884
1	20	-8.82457e-05	-0.000292202
1	21	1.93304e-05	0.000386324
1	22	3.25712e-05	-0.000171972
1	23	-4.03435e-05	-0.000124616
1	24	1.50277e-05	0.00041231
1	25	5.75467e-06	-0.000579041
2	1	0.00342745	0.0016286
2	2	-0.0044814	-0.00191311
2	3	-0.000275691	-0.000271194
2	4	0.00578034	0.00225022
2	5	-0.0047504	-0.00163686
2	6	-0.00231366	-0.000676777
2	7	0.00772796	0.00207725
2	8	-0.00604965	-0.00127929
2	9	-0.0005191	-0.000541756
2	10	0.00621606	0.00154754
2	11	-0.00804499	-0.00119287
2	12	0.00697614	0.000178528
2	13	-0.00508229	0.000541824
2	14	0.00341672	-0.000541616
2	15	-0.00211638	0.000165002
2	16	0.00110833	5.45418e-05
2	17	-0.000411089	-2.85146e-05
2	18	6.69791e-05	-2.8634e-05
2	19	7.83754e-06	8.65105e-06
2	20	1.57054e-05	2.83135e-05
2	21	-2.82653e-05	-2.49019e-05
2	22	2.17802e-05	3.91723e-06
2	23	-1.88082e-05	2.02847e-06
2	24	2.05396e-05	4.16998e-06
2	25	-2.34051e-05	-9.33117e-06
3	1	-0.00153295	-0.118387
3	2	0.00241331	0.197232
3	3	-0.000394534	-0.0673637
3	4	-0.00250403	-0.137394
3	5	0.00239618	0.158294
3	6	0.000832816	0.00474262
3	7	-0.00337056	-0.136603
3	8	0.00238426	0.116876
3	9	0.00114133	-0.0137723
3	10	-0.00437284	-0.0620412
3	11	0.00560182	0.0746743
3	12	-0.00503234	-0.0504051
3	13	0.00371101	0.0220725
3	14	-0.00236736	-0.004169
3	15	0.00125574	-0.00301082
3	16	-0.000508192	0.00385839
3	17	0.000178954	-0.00240818
3	18	-0.000127884	0.000955702
3	19	0.000131888	-0.000196872
3	20	-8.49302e-05	-6.40069e-05
3	21	1.51033e-05	0.000153215
3	22	3.05194e-05	-0.000181239
3	23	-3.90299e-05	0.000120331
3	24	1.89331e-05	2.37759e-05
3	25	8.93387e-06	-0.000173239
4	1	0.00345777	0.000236561
4	2	-0.00871292	-0.000274023
4	3	0.0092746	-0.000220534
4	4	-0.0028914	0.000566179
4	5	-0.00432363	-5.12009e-05
4	6	0.00608716	-0.000920376
4	7	-0.0028022	0.00122321
4	8	-0.00102981	-0.000205966
4	9	0.00245148	-0.00142945
4	10	-0.00169174	0.00242368
4	11	0.000318594	-0.00241558
4	12	0.000529129	0.00184453
4	13	-0.000638715	-0.00113449
4	14	0.000402575	0.00055478
4	15	-0.000194711	-0.000261944
4	16	8.37332e-05	0.00018826
4	17	-1.34394e-05	-0.000164561
4	18	-2.96614e-06	0.000116406
4	19	-4.80955e-05	-6.09392e-05
4	20	9.56719e-05	2.68912e-05
4	21	-8.25963e-05	-1.54974e-05
4	22	3.71934e-05	1.19318e-05
4	23	-9.6956e-06	-1.00926e-05
4	24	9.91859e-06	9.37705e-06
4	25	-1.82476e-05	-8.68666e-06
5	1	-0.0010255	0.0140504
5	2	0.00301292	-0.0453394
5	3	-0.00380455	0.0632054
5	4	0.00174956	-0.026828
5	5	0.00156172	-0.0511208
5	6	-0.00323231	0.0946418
5	7	0.00244663	-0.0402001
5	8	-0.000712142	-0.0919874
5	9	-0.000343318	0.218496
5	10	0.000377601	-0.271008
5	11	3.1199e-05	0.241991
5	12	-0.000333575	-0.16889
5	13	0.000434716	0.0943566
5	14	-0.000444873	-0.0417132
5	15	0.000380409	0.0136836
5	16	-0.000227473	-0.00255254
5	17	7.74718e-05	-0.000331545
5	18	-2.25706e-05	0.000429251
5	19	2.7286e-05	-0.000105213
5	20	-1.71243e-05	2.78981e-05
5	21	-6.43277e-06	-0.000171199
5	22	1.31312e-05	0.000318668
5	23	-9.14616e-06	-0.000340934
5	24	9.67439e-06	0.00026299
5	25	-1.30186e-05	-0.000169429
6	1	-0.0022926	-5.61103e-05
6	2	0.00921529	0.000415826
6	3	-0.0185773	-0.00109998
6	4	0.0232984	0.0013648
6	5	-0.0182278	-0.000561541
6	6	0.00567727	-0.000863806
6	7	0.00704745	0.00191327
6	8	-0.0143727	-0.00206333
6	9	0.0155617	0.00144792
6	10	-0.0129384	-0.000514858
6	11	0.00906052	-0.000238468
6	12	-0.0054979	0.000529313
6	13	0.00291666	-0.000428477
6	14	-0.00134701	0.000172075
6	15	0.000496787	3.85703e-05
6	16	-8.20513e-05	-9.87781e-05
6	17	-6.3331e-05	3.26954e-05
6	18	6.37564e-05	4.55112e-05
6	19	-4.51749e-05	-5.86003e-05
6	20	5.73107e-05	3.15569e-05
6	21	-6.24445e-05	-1.59847e-05
6	22	3.36555e-05	1.61905e-05
6	23	4.7867e-06	-1.29116e-05
6	24	-2.28386e-05	4.019e-06
6	25	1.96084e-05	6.98411e-08
7	1	0.000110268	0.0332506
7	2	-0.000238672	-0.13817
7	3	0.000305342	0.274943
7	4	-0.000556182	-0.314427
7	5	0.00111552	0.170178
7	6	-0.00149621	0.0971034
7	7	0.00117452	-0.334258
7	8	-0.00040657	0.429913
7	9	-0.000143143	-0.38111
7	10	0.000243885	0.258277
7	11	-0.000111611	-0.136145
7	12	1.14139e-05	0.0536332
7	13	-5.00424e-05	-0.0133329
7	14	0.000135381	0.000150982
7	15	-0.00016835	0.00152228
7	16	0.000170034	-0.000559468
7	17	-0.000167441	-0.000103506
7	18	0.000136798	0.000193713
7	19	-7.14203e-05	-1.07523e-05
7	20	1.31056e-05	-0.000184563
7	21	5.91228e-06	0.00023944
7	22	-5.00055e-07	-0.000137363
7	23	-3.4372e-06	-1.91504e-05
7	24	3.27155e-08	0.000118836
7	25	3.97263e-06	-0.000132641
8	1	0.000136725	6.30967e-05
8	2	-0.000815384	-0.000242529
8	3	0.0029089	0.000512078
8	4	-0.00733808	-0.000754304
8	5	0.0136342	0.000921224
8	6	-0.0193394	-0.00106063
8	7	0.0217938	0.0011587
8	8	-0.0202997	-0.00120277
8	9	0.0161807	0.0012096
8	10	-0.0113437	-0.00109252
8	11	0.00711307	0.000775422
8	12	-0.00395178	-0.000361596
8	13	0.00185033	4.68528e-05
8	14	-0.000667162	6.31549e-05
8	15	0.000144006	-2.60827e-05
8	16	3.62891e-05	-2.1907e-05
8	17	-8.69689e-05	1.12277e-05
8	18	8.38845e-05	2.59833e-05
8	19	-5.31996e-05	-3.48677e-05
8	20	2.42722e-05	7.26167e-06
8	21	-1.82283e-05	2.45184e-05
8	22	2.52339e-05	-3.30128e-05
8	23	-2.21508e-05	2.08341e-05
8	24	7.62741e-06	-6.33293e-06
8	25	5.87094e-06	-2.15435e-07
9	1	5.40851e-05	0.0106175
9	2	-0.000184552	-0.0568577
9	3	0.000196529	0.15105
9	4	0.000118158	-0.258058
9	5	-0.000657769	0.312957
9	6	0.00116355	-0.27871
9	7	-0.0014939	0.176689
9	8	0.00158253	-0.0627792
9	9	-0.00140619	-0.0164483
9	10	0.00107122	0.0471191
9	11	-0.000689505	-0.0426566
9	12	0.00033037	0.0250692
9	13	-0.00010602	-0.00992894
9	14	4.96913e-05	0.00215798
9	15	-5.05015e-05	0.000119532
9	16	3.25554e-05	-0.000210723
9	17	-1.5508e-05	4.26244e-05
9	18	1.75007e-05	-6.93313e-05
9	19	-1.96929e-05	0.00019447
9	20	3.11242e-06	-0.000326917
9	21	2.19109e-05	0.00042229
9	22	-3.16257e-05	-0.000431688
9	23	2.19669e-05	0.000338287
9	24	-7.33562e-06	-0.000194203
9	25	-5.64904e-07	7.7729e-05
10	1	2.95207e-05	8.89382e-06
10	2	-0.000144005	-6.38799e-05
10	3	0.000595498	0.000181176
10	4	-0.00185394	-0.000283003
10	5	0.00403878	0.00034976
10	6	-0.00645547	-0.000441871
10	7	0.00797843	0.000537786
10	8	-0.00793909	-0.00051704
10	9	0.00656823	0.000341386
10	10	-0.00465279	-0.000163148
10	11	0.00290575	8.63162e-05
10	12	-0.00161926	-4.59795e-05
10	13	0.000775162	-1.43145e-05
10	14	-0.000282235	6.63659e-05
10	15	5.34003e-05	-6.41709e-05
10	16	9.6523e-06	1.73803e-05
10	17	5.13267e-06	2.08759e-05
10	18	-3.80387e-05	-2.79086e-05
10	19	5.09628e-05	2.16618e-05
10	20	-3.81581e-05	-1.95464e-05
10	21	1.86561e-05	2.04553e-05
10	22	-7.51268e-06	-1.72438e-05
10	23	4.4494e-06	9.43979e-06
10	24	-3.67906e-06	-8.89877e-07
10	25	4.14026e-06	-3.6994e-06
11	1	-1.5613e-06	0.00133843
11	2	-2.39288e-05	-0.00901916
11	3	0.000118272	0.0296856
11	4	-0.00015875	-0.0631253
11	5	-6.07506e-05	0.0971592
11	6	0.000496825	-0.114442
11	7	-0.000833184	0.105641
11	8	0.000853524	-0.0761158
11	9	-0.000634138	0.0407928
11	10	0.000370486	-0.0133954
11	11	-0.0001695	-0.000689994
11	12	1.67473e-05	0.00416202
11	13	0.000111878	-0.0028348
11	14	-0.000197612	0.00100723
11	15	0.000210004	-0.000124306
11	16	-0.000150419	-4.88254e-05
11	17	7.23397e-05	-1.2561e-05
11	18	-2.76934e-05	0.000125125
11	19	1.39362e-05	-0.000253797
11	20	-5.87764e-06	0.000343265
11	21	-2.57198e-06	-0.00034211
11	22	5.60507e-06	0.000256591
11	23	-2.42634e-06	-0.000144429
11	24	-2.18553e-06	6.5742e-05
11	25	4.24134e-06	-3.39946e-05
12	1	-9.22376e-06	4.36711e-06
12	2	1.71469e-05	-2.43815e-05
12	3	2.23121e-05	8.12571e-05
12	4	-0.000165275	-0.000156398
12	5	0.00046819	0.000276516
12	6	-0.00099698	-0.0004787
12	7	0.00165173	0.000654646
12	8	-0.0020765	-0.00062411
12	9	0.00200242	0.000347964
12	10	-0.0015105	-3.42146e-05
12	11	0.000883825	-9.04833e-05
12	12	-0.000375753	5.54816e-05
12	13	9.22524e-05	-1.48971e-05
12	14	5.85405e-06	2.52695e-05
12	15	-2.08273e-05	-4.82706e-05
12	16	2.05649e-05	4.2641e-05
12	17	-1.16668e-05	-2.09187e-05
12	18	-1.14471e-05	1.47321e-05
12	19	3.52878e-05	-2.1604e-05
12	20	-4.45494e-05	2.09218e-05
12	21	3.74857e-05	-9.9429e-06
12	22	-2.36045e-05	1.11181e-06
12	23	1.259e-05	-2.70137e-07
12	24	-6.32195e-06	3.31039e-06
12	25	3.21103e-06	-5.94624e-06
13	1	1.42805e-06	-2.04e-06
13	2	-2.54665e-05	-0.000276669
13	3	0.000124503	0.00199331
13	4	-0.000302773	-0.00692831
13	5	0.000378722	0.0155156
13	6	-0.000227214	-0.0248836
13	7	1.65998e-06	0.0301063
13	8	0.000130852	-0.0281252
13	9	-0.000173202	0.0202298
13	10	0.000178324	-0.0107966
13	11	-0.000161834	0.00379748
13	12	0.000114418	-0.000442445
13	13	-3.62224e-05	-0.000398861
13	14	-4.4965e-05	0.000326449
13	15	8.97502e-05	-0.000173925
13	16	-8.45227e-05	4.13486e-05
13	17	4.89983e-05	0.000153333
13	18	-1.57584e-05	-0.000363801
13	19	4.82239e-06	0.000474571
13	20	-7.75285e-06	-0.000442486
13	21	6.6043e-06	0.000316474
13	22	3.69403e-07	-0.000178109
13	23	-4.24692e-06	8.4361e-05
13	24	1.6995e-06	-4.13461e-05
13	25	1.94784e-06	2.12371e-05
14	1	-1.83229e-05	-8.35855e-06
14	2	4.43302e-05	2.49165e-05
14	3	-4.03654e-05	-1.4679e-05
14	4	5.69821e-05	-2.53063e-05
14	5	-0.000151898	3.52521e-05
14	6	0.000212446	6.08605e-06
14	7	-9.06743e-05	-3.79244e-05
14	8	-0.000146665	-1.97303e-06
14	9	0.000305853	6.95622e-05
14	10	-0.000320403	-8.22881e-05
14	11	0.000245034	4.76998e-05
14	12	-0.000143329	-2.48545e-05
14	13	5.80995e-05	3.75392e-05
14	14	-7.16058e-06	-6.49886e-05
14	15	-9.91836e-06	7.77093e-05
14	16	7.55054e-06	-6.44528e-05
14	17	-1.01225e-06	3.75534e-05
14	18	-5.41122e-06	-1.40996e-05
14	19	1.37302e-05	3.47787e-06
14	20	-2.18731e-05	-5.99547e-06
14	21	2.30786e-05	1.371e-05
14	22	-1.58804e-05	-1.65658e-05
14	23	6.68659e-06	1.21048e-05
14	24	-2.08037e-06	-5.63533e-06
14	25	1.88148e-06	2.17071e-06
15	1	-2.07641e-07	-1.89622e-05
15	2	9.4695e-07	0.000171401
15	3	3.17099e-06	-0.000520154
15	4	-1.04712e-05	0.000634953
15	5	-1.81058e-05	0.000335408
15	6	9.61633e-05	-0.0027031
15	7	-0.000160228	0.00545516
15	8	0.000152006	-0.0068923
15	9	-8.44221e-05	0.00616763
15	10	1.78579e-05	-0.00396889
15	11	-8.50103e-07	0.00173797
15	12	2.83873e-05	-0.000430169
15	13	-6.18979e-05	3.32259e-05
15	14	7.34853e-05	-1.30889e-05
15	15	-6.17086e-05	-6.65244e-05
15	16	4.31822e-05	0.00029813
15	17	-3.17361e-05	-0.000535574
15	18	2.7e-05	0.000621505
15	19	-1.97325e-05	-0.000531121
15	20	5.66537e-06	0.000352347
15	21	6.93164e-06	-0.000186157
15	22	-1.01083e-05	8.17485e-05
15	23	6.97342e-06	-3.60181e-05
15	24	-3.80792e-06	2.45534e-05
15	25	2.08375e-06	-2.6475e-05
16	1	4.74096e-06	5.40955e-06
16	2	1.40538e-06	-1.13819e-05
16	3	-1.01905e-05	-8.72204e-06
16	4	1.20484e-05	4.69397e-05
16	5	-5.53737e-05	-6.18362e-05
16	6	0.000104367	6.90639e-05
16	7	-6.00709e-05	-0.000112411
16	8	-5.82818e-05	0.000148867
16	9	0.000147991	-0.000107258
16	10	-0.000160655	3.00243e-05
16	11	0.000126847	-1.15295e-06
16	12	-9.39602e-05	1.46296e-05
16	13	7.2374e-05	-2.48254e-05
16	14	-4.42638e-05	1.79289e-05
16	15	1.34282e-05	-2.78496e-06
16	16	-4.47025e-06	-7.50056e-06
16	17	1.93698e-05	8.06868e-06
16	18	-3.36256e-05	-5.44691e-06
16	19	3.14064e-05	6.44077e-06
16	20	-2.09066e-05	-1.15782e-05
16	21	1.3638e-05	1.63908e-05
16	22	-9.58054e-06	-1.76161e-05
16	23	5.09533e-06	1.47698e-05
16	24	-9.00907e-07	-8.51914e-06
16	25	-1.63768e-06	1.57588e-06
17	1	-4.41629e-07	-9.20748e-06
17	2	-5.96357e-06	8.0289e-05
17	3	2.69473e-05	-0.000302016
17	4	-5.88759e-05	0.00061462
17	5	7.0055e-05	-0.000729984
17	6	-3.99542e-05	0.000345826
17	7	1.76511e-05	0.000477751
17	8	-4.02699e-05	-0.00123416
17	9	5.7593e-05	0.00144947
17	10	-2.64771e-05	-0.00111219
17	11	-3.98825e-05	0.000554802
17	12	9.94336e-05	-9.54609e-05
17	13	-0.000106872	-0.000122291
17	14	6.66682e-05	0.000109069
17	15	-2.74618e-05	1.98607e-05
17	16	1.50987e-05	-0.000132787
17	17	-1.63662e-05	0.000158012
17	18	1.35299e-05	-0.000107866
17	19	-5.89671e-06	4.45174e-05
17	20	1.00134e-06	-1.23115e-05
17	21	-5.24081e-07	1.06262e-05
17	22	1.82188e-06	-2.09109e-05
17	23	-4.03048e-06	3.09731e-05
17	24	5.89394e-06	-3.24575e-05
17	25	-5.13065e-06	2.05589e-05
18	1	4.36733e-06	-7.95976e-06
18	2	-2.36804e-05	1.75635e-05
18	3	4.70418e-05	1.4068e-05
18	4	-5.98903e-05	-9.53491e-05
18	5	4.79721e-05	0.00014476
18	6	-1.52496e-05	-9.68163e-05
18	7	2.00181e-06	-1.10487e-05
18	8	-5.9015e-06	8.89913e-05
18	9	-9.62282e-06	-8.09834e-05
18	10	3.6658e-05	2.36614e-05
18	11	-5.26731e-05	8.49106e-06
18	12	5.20659e-05	-1.0668e-05
18	13	-3.51047e-05	1.18881e-05
18	14	1.50421e-05	-1.29841e-05
18	15	-6.47286e-06	4.41147e-06
18	16	3.76603e-06	1.08768e-05
18	17	3.88409e-06	-2.22574e-05
18	18	-1.34375e-05	2.32787e-05
18	19	1.52375e-05	-1.57372e-05
18	20	-8.84322e-06	7.7386e-06
18	21	2.47925e-06	-4.46161e-06
18	22	-1.13002e-06	4.0299e-06
18	23	2.59058e-06	-3.64195e-06
18	24	-3.12066e-06	1.92296e-06
18	25	1.99037e-06	7.21355e-07
19	1	2.11759e-06	-5.6986e-06
19	2	-7.15257e-06	3.02549e-05
19	3	8.87686e-06	-0.000103517
19	4	-2.27093e-05	0.00022977
19	5	6.17957e-05	-0.000344591
19	6	-0.000102959	0.000324542
19	7	0.000128093	-0.000101224
19	8	-0.000131975	-0.000193713
19	9	0.000114862	0.000354758
19	10	-8.44726e-05	-0.000356872
19	11	3.98127e-05	0.000306708
19	12	1.01383e-05	-0.000235137
19	13	-3.77113e-05	9.51515e-05
19	14	3.71646e-05	0.000105504
19	15	-2.83368e-05	-0.000278028
19	16	2.01852e-05	0.000345424
19	17	-9.27798e-06	-0.000308691
19	18	-2.90061e-06	0.000224202
19	19	1.04503e-05	-0.000143744
19	20	-1.15339e-05	8.55458e-05
19	21	9.10011e-06	-4.83316e-05
19	22	-6.20819e-06	2.86686e-05
19	23	3.49631e-06	-2.00743e-05
19	24	-1.27107e-06	1.16458e-05
19	25	1.22146e-07	7.54079e-07
20	1	-2.90247e-06	-8.16503e-07
20	2	4.72471e-06	2.50541e-07
20	3	6.94189e-06	2.03306e-05
20	4	-2.615e-05	-7.48222e-05
20	5	3.64054e-05	0.000114968
20	6	-2.08184e-05	-8.98498e-05
20	7	-1.13952e-05	1.96297e-05
20	8	3.91788e-05	4.85853e-05
20	9	-6.22063e-05	-7.65101e-05
20	10	6.86141e-05	5.405e-05
20	11	-3.86087e-05	-9.14085e-06
20	12	-9.88455e-06	-2.46053e-05
20	13	4.49594e-05	3.80607e-05
20	14	-5.73244e-05	-3.75846e-05
20	15	5.12799e-05	2.92072e-05
20	16	-3.52841e-05	-2.01227e-05
20	17	1.89941e-05	1.51026e-05
20	18	-8.64435e-06	-1.24543e-05
20	19	6.39586e-06	9.61162e-06
20	20	-9.15947e-06	-5.7405e-06
20	21	1.13736e-05	1.72564e-06
20	22	-1.06182e-05	2.73178e-07
20	23	7.73792e-06	1.39586e-08
20	24	-3.51967e-06	-7.67602e-07
20	25	-5.9307e-07	1.01953e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode45_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00125715	0
0	2	0.00068781	0
0	3	-0.0013962	0
0	4	-0.00076616	0
0	5	0.00125817	0
0	6	0.00168466	0
0	7	-0.00304904	0
0	8	-0.000586926	0
0	9	0.00523802	0
0	10	-0.00492213	0
0	11	-0.000671145	0
0	12	0.00674059	0
0	13	-0.00942854	0
0	14	0.0085678	0
0	15	-0.00597731	0
0	16	0.00338426	0
0	17	-0.00162219	0
0	18	0.000725251	0
0	19	-0.000346937	0
0	20	0.000162088	0
0	21	-5.9889e-05	0
0	22	2.34784e-05	0
0	23	-5.62257e-06	0
0	24	-1.26137e-05	0
0	25	1.31931e-05	0
1	1	-8.20858e-05	-0.000910208
1	2	-0.000401759	0.00380696
1	3	0.000870452	-0.00463352
1	4	-0.000185949	4.82427e-05
1	5	-0.000905441	0.00490848
1	6	0.000635421	-0.00378382
1	7	0.000666847	-0.00172895
1	8	-0.00118828	0.00513036
1	9	0.000430249	-0.00364702
1	10	0.000586239	-0.000383252
1	11	-0.000936418	0.00364357
1	12	0.000602876	-0.00481671
1	13	-0.000126863	0.00439277
1	14	-3.17427e-05	-0.00327093
1	15	-0.000118588	0.00209606
1	16	0.000286069	-0.0011955
1	17	-0.000327499	0.000602774
1	18	0.000291059	-0.00022544
1	19	-0.000228844	4.407e-07
1	20	0.000152015	9.81874e-05
1	21	-7.62419e-05	-0.000103916
1	22	2.74295e-05	7.35777e-05
1	23	-1.17244e-05	-4.92511e-05
1	24	8.8638e-06	3.56839e-05
1	25	-5.58679e-06	-2.37014e-05
2	1	0.00339323	0.146055
2	2	-0.0042951	-0.201744
2	3	3.15731e-05	0.0285589
2	4	0.00411468	0.184002
2	5	-0.00269379	-0.178824
2	6	-0.00195808	-0.023133
2	7	0.00377704	0.191568
2	8	-0.00135067	-0.179738
2	9	-0.00164943	0.0353468
2	10	0.00228678	0.11376
2	11	-0.00120843	-0.189396
2	12	0.000328052	0.189285
2	13	-0.000319336	-0.147299
2	14	0.000671444	0.095856
2	15	-0.000813532	-0.0530159
2	16	0.000655252	0.0245024
2	17	-0.000399423	-0.00898084
2	18	0.000208565	0.0022913
2	19	-0.000105428	-0.00020199
2	20	4.6534e-05	-0.000151495
2	21	-5.73563e-06	8.42638e-05
2	22	-1.35757e-05	1.92851e-05
2	23	1.31482e-05	-9.32467e-05
2	24	-3.69212e-06	0.000137441
2	25	-9.54731e-06	-0.00016187
3	1	-0.000913141	-4.84902e-05
3	2	0.00186035	0.000209463
3	3	-0.00145875	3.83367e-06
3	4	-2.58535e-05	-0.000925462
3	5	0.00102878	0.0014357
3	6	-0.000795459	-0.000417603
3	7	-4.27232e-05	-0.00127548
3	8	0.000544916	0.00195964
3	9	-0.000507426	-0.00102246
3	10	0.0003195	-0.000830348
3	11	-0.000215297	0.00232202
3	12	0.000126885	-0.00271848
3	13	-6.05225e-06	0.00227428
3	14	-0.000103184	-0.00153288
3	15	0.000127016	0.000821601
3	16	-6.32541e-05	-0.000331321
3	17	4.91851e-06	0.000120822
3	18	-5.39091e-07	-8.71227e-05
3	19	-2.21582e-06	8.24589e-05
3	20	4.41887e-05	-4.26062e-05
3	21	-8.72892e-05	-6.34224e-07
3	22	9.23813e-05	6.66515e-06
3	23	-6.871e-05	1.50776e-05
3	24	3.79499e-05	-3.48253e-05
3	25	-1.25911e-05	3.81862e-05
4	1	-0.000129982	-0.100712
4	2	0.000496496	0.273757
4	3	-0.00104587	-0.329239
4	4	0.00134571	0.137531
4	5	-0.000726014	0.167558
4	6	-0.000922226	-0.329253
4	7	0.00230352	0.238386
4	8	-0.00176518	0.00111923
4	9	-0.000494936	-0.218528
4	10	0.00259153	0.319731
4	11	-0.00321261	-0.309624
4	12	0.00263098	0.23909
4	13	-0.00177162	-0.155906
4	14	0.00112682	0.0870223
4	15	-0.000670189	-0.0410098
4	16	0.00029935	0.0156471
4	17	-5.1199e-05	-0.00435622
4	18	-2.35145e-05	0.000536004
4	19	-1.09362e-05	0.000292516
4	20	4.96012e-05	-0.000300462
4	21	-5.06727e-05	0.00016884
4	22	3.12933e-05	1.10635e-05
4	23	-2.06821e-05	-0.000210266
4	24	2.49225e-05	0.000350911
4	25	-2.91085e-05	-0.000380619
5	1	-2.98128e-05	-0.00138004
5	2	0.000127703	0.00412925
5	3	1.93212e-06	-0.00536963
5	4	-0.000715873	0.00258115
5	5	0.00144541	0.00233706
5	6	-0.00127115	-0.00501448
5	7	0.000286826	0.00354133
5	8	0.000644105	0.000297383
5	9	-0.000949649	-0.00355086
5	10	0.000692508	0.00457365
5	11	-0.000255804	-0.00369749
5	12	-7.83019e-06	0.00227995
5	13	-1.32982e-05	-0.00126014
5	14	0.000181099	0.000693476
5	15	-0.000282312	-0.00030183
5	16	0.000222789	-1.15906e-05
5	17	-8.47382e-05	0.000160652
5	18	-1.64482e-05	-0.000130528
5	19	4.93218e-05	3.75958e-05
5	20	-3.5041e-05	1.45659e-05
5	21	5.24608e-06	-1.68429e-05
5	22	7.22851e-06	7.95329e-06
5	23	1.93124e-06	-9.64174e-06
5	24	-8.54411e-06	1.52842e-05
5	25	3.05042e-06	-1.24603e-05
6	1	-2.4117e-05	0.0265105
6	2	-0.000311045	-0.112
6	3	0.00159069	0.238793
6	4	-0.00330332	-0.318833
6	5	0.00368236	0.269245
6	6	-0.00197248	-0.0950876
6	7	-0.000379651	-0.116201
6	8	0.00177748	0.270473
6	9	-0.00218601	-0.327101
6	10	0.0022118	0.301324
6	11	-0.00201688	-0.232302
6	12	0.00158356	0.154962
6	13	-0.0010215	-0.0897599
6	14	0.000503107	0.0442842
6	15	-0.000183256	-0.0178587
6	16	5.65067e-05	0.00547039
6	17	5.8633e-07	-0.00103391
6	18	-4.11342e-05	-0.000104038
6	19	5.01759e-05	0.000281829
6	20	-2.87023e-05	-0.000201092
6	21	1.6357e-06	-8.65673e-06
6	22	7.24102e-06	0.000248924
6	23	1.45842e-06	-0.000412645
6	24	-6.80605e-06	0.000457422
6	25	-1.56726e-07	-0.000405405
7	1	0.000261441	1.16242e-05
7	2	-0.00119544	-0.0002461
7	3	0.00256051	0.0010667
7	4	-0.00305773	-0.0020502
7	5	0.00185577	0.00194386
7	6	0.000378768	-0.000234795
7	7	-0.00235776	-0.00222774
7	8	0.00324211	0.0041922
7	9	-0.00301131	-0.00495743
7	10	0.00220259	0.00456086
7	11	-0.00132743	-0.00349074
7	12	0.000635913	0.00228252
7	13	-0.000229251	-0.00124901
7	14	8.29872e-05	0.000536434
7	15	-6.06808e-05	-0.000174394
7	16	4.16916e-05	5.03498e-05
7	17	-1.51858e-05	-2.34788e-05
7	18	1.01487e-05	1.6079e-05
7	19	-9.7233e-06	-1.04379e-05
7	20	-1.40932e-07	1.1071e-05
7	21	1.85805e-06	-1.25943e-05
7	22	9.59618e-06	7.79463e-06
7	23	-1.93029e-05	-5.70122e-07
7	24	2.02061e-05	-2.01725e-06
7	25	-1.45061e-05	8.94461e-07
8	1	-0.00024324	1.21423e-05
8	2	0.000926723	0.00279023
8	3	-0.00190161	-0.0177853
8	4	0.00260496	0.0561981
8	5	-0.00257537	-0.117396
8	6	0.00199438	0.182657
8	7	-0.00135883	-0.226562
8	8	0.000889527	0.234412
8	9	-0.000593767	-0.208832
8	10	0.000478347	0.163437
8	11	-0.000477823	-0.113275
8	12	0.000472342	0.0692671
8	13	-0.000389035	-0.0367995
8	14	0.00022509	0.0164837
8	15	-6.80448e-05	-0.00589743
8	16	5.53747e-06	0.00148469
8	17	-1.25399e-05	-0.000107767
8	18	1.55092e-05	-0.000150388
8	19	2.24751e-06	7.5405e-05
8	20	-9.65222e-06	0.000120075
8	21	-7.468e-06	-0.000345038
8	22	2.54538e-05	0.000500633
8	23	-2.36455e-05	-0.000532631
8	24	1.29728e-05	0.000461853
8	25	-9.75782e-06	-0.00033905
9	1	0.00011583	8.20098e-05
9	2	-0.000756937	-0.00048575
9	3	0.00196068	0.00155654
9	4	-0.00298227	-0.00318071
9	5	0.00313725	0.00444128
9	6	-0.00250377	-0.00453393
9	7	0.0015935	0.00360192
9	8	-0.000841663	-0.00229411
9	9	0.000387968	0.00110916
9	10	-8.33105e-05	-0.000284415
9	11	-0.000199956	-0.000144891
9	12	0.000373409	0.000287915
9	13	-0.000341916	-0.000289917
9	14	0.000188299	0.000248902
9	15	-5.51685e-05	-0.000205945
9	16	-1.24455e-06	0.000170068
9	17	4.96887e-06	-0.0001345
9	18	5.59055e-06	9.56136e-05
9	19	-8.21355e-06	-5.50852e-05
9	20	1.13487e-06	2.01586e-05
9	21	4.69907e-06	3.0625e-07
9	22	-3.55859e-06	-8.16881e-06
9	23	-2.25639e-07	8.93968e-06
9	24	2.21281e-06	-3.51853e-06
9	25	-3.128e-06	-6.05778e-06
10	1	-1.68768e-05	-0.000594213
10	2	0.000151687	0.00384866
10	3	-0.000536276	-0.0128776
10	4	0.00114186	0.0292021
10	5	-0.00172578	-0.0501982
10	6	0.00197603	0.0696472
10	7	-0.00175411	-0.0811721
10	8	0.00116553	0.0815694
10	9	-0.000480365	-0.0719074
10	10	2.65944e-05	0.0560379
10	11	6.47969e-05	-0.0383635
10	12	7.70306e-05	0.0226325
10	13	-0.000239135	-0.0111933
10	14	0.000278487	0.00445299
10	15	-0.00021535	-0.00127757
10	16	0.000140145	0.000103611
10	17	-8.91164e-05	0.000197068
10	18	6.23212e-05	-0.000141598
10	19	-4.31747e-05	-8.32923e-05
10	20	1.35093e-05	0.000350207
10	21	1.36978e-05	-0.000535794
10	22	-1.76645e-05	0.000579864
10	23	5.84961e-06	-0.00050446
10	24	1.94689e-06	0.000368596
10	25	-1.49054e-06	-0.00022455
11	1	-1.14078e-06	3.4363e-05
11	2	-4.03013e-05	-0.000114524
11	3	0.000199801	0.000226389
11	4	-0.000447291	-0.000457649
11	5	0.000576076	0.000850425
11	6	-0.000417833	-0.00118382
11	7	0.000108603	0.0012229
11	8	8.36176e-05	-0.000980739
11	9	-7.8774e-05	0.000639142
11	10	-1.50709e-05	-0.000350501
11	11	5.92546e-05	0.000169147
11	12	-1.04537e-05	-8.46438e-05
11	13	-6.32782e-05	5.10217e-05
11	14	8.50893e-05	-4.56576e-05
11	15	-4.88017e-05	5.43899e-05
11	16	-9.90674e-06	-3.55691e-05
11	17	4.972e-05	-1.2603e-05
11	18	-5.49471e-05	4.41016e-05
11	19	4.48811e-05	-4.0896e-05
11	20	-3.34189e-05	2.55618e-05
11	21	1.9711e-05	-1.69967e-05
11	22	-6.98636e-06	1.3336e-05
11	23	6.10684e-07	-9.50194e-06
11	24	1.08998e-06	6.74534e-06
11	25	-2.08698e-06	-5.90304e-06
12	1	7.21608e-06	-0.000108565
12	2	-2.3354e-05	0.000833811
12	3	-5.03821e-06	-0.00291169
12	4	0.000155059	0.00660684
12	5	-0.000465519	-0.0113693
12	6	0.000849928	0.0160454
12	7	-0.00108928	-0.0193524
12	8	0.00103835	0.0203508
12	9	-0.00075104	-0.0187603
12	10	0.000411882	0.0150791
12	11	-0.000184193	-0.0104453
12	12	9.72296e-05	0.00613725
12	13	-7.89472e-05	-0.00296177
12	14	6.84204e-05	0.00105142
12	15	-5.42352e-05	-0.000117776
12	16	3.15659e-05	-0.000205756
12	17	3.22263e-06	0.00017732
12	18	-2.23571e-05	4.12053e-05
12	19	8.61692e-06	-0.000307242
12	20	9.62209e-06	0.000497089
12	21	-6.80532e-06	-0.000553613
12	22	-4.56027e-06	0.000493316
12	23	5.55735e-06	-0.00036796
12	24	1.26354e-06	0.000226674
12	25	-5.07077e-06	-0.000109801
13	1	1.69198e-05	1.51959e-05
13	2	-5.17227e-05	-7.0253e-05
13	3	8.96595e-05	0.000177692
13	4	-0.000134556	-0.000337911
13	5	0.000183813	0.00055246
13	6	-0.000163784	-0.000778712
13	7	2.13013e-05	0.000903347
13	8	0.000160613	-0.000843058
13	9	-0.000277964	0.000661128
13	10	0.000302224	-0.00049332
13	11	-0.000249072	0.000371935
13	12	0.000168905	-0.000244566
13	13	-0.000109368	9.54904e-05
13	14	7.24909e-05	2.99934e-05
13	15	-4.22492e-05	-8.17795e-05
13	16	1.12048e-05	6.43057e-05
13	17	1.33153e-05	-2.83216e-05
13	18	-1.82489e-05	1.09217e-05
13	19	1.07354e-05	-1.23796e-05
13	20	-5.62403e-06	1.67415e-05
13	21	3.09761e-06	-1.34687e-05
13	22	7.69544e-07	4.02391e-06
13	23	-2.83409e-06	3.83766e-06
13	24	7.67015e-07	-5.38946e-06
13	25	2.56018e-06	2.53014e-06
14	1	6.22872e-06	-4.37651e-06
14	2	-2.79873e-05	8.39766e-05
14	3	2.93573e-05	-0.000371901
14	4	3.5578e-06	0.000970671
14	5	-3.21181e-05	-0.00188297
14	6	6.25144e-05	0.00294549
14	7	-0.000136615	-0.00385138
14	8	0.000226725	0.00432558
14	9	-0.000255163	-0.00421737
14	10	0.000183152	0.00353438
14	11	-7.04117e-05	-0.00252342
14	12	-2.21381e-05	0.00154467
14	13	9.81334e-05	-0.000803308
14	14	-0.000138418	0.000303728
14	15	0.000114272	-1.87103e-05
14	16	-5.67477e-05	-4.21975e-05
14	17	1.38784e-05	-8.71406e-05
14	18	9.90583e-07	0.000289042
14	19	-3.21568e-06	-0.000436294
14	20	6.06188e-06	0.000476921
14	21	-7.9064e-06	-0.000429818
14	22	5.14878e-06	0.00032987
14	23	-1.50278e-06	-0.000209142
14	24	-3.60819e-08	0.000104302
14	25	9.18452e-07	-4.34956e-05
15	1	1.01613e-06	4.75725e-06
15	2	-2.07039e-05	-1.5519e-05
15	3	6.4225e-05	1.71145e-05
15	4	-0.000106546	1.9339e-05
15	5	0.000120725	-6.979e-05
15	6	-0.00011717	-1.39541e-06
15	7	0.000105633	0.000224424
15	8	-5.44947e-05	-0.000395173
15	9	-4.52615e-05	0.000390995
15	10	0.000140789	-0.000295361
15	11	-0.000167976	0.000200916
15	12	0.000125161	-0.000133786
15	13	-6.49043e-05	8.53649e-05
15	14	1.15808e-05	-4.06671e-05
15	15	3.04942e-05	7.58488e-06
15	16	-4.82537e-05	-1.21064e-06
15	17	4.34279e-05	8.4778e-06
15	18	-2.90299e-05	-9.37495e-06
15	19	1.24873e-05	5.32055e-06
15	20	6.02574e-07	-4.03212e-06
15	21	-5.94568e-06	4.04901e-06
15	22	2.82914e-06	-1.61647e-06
15	23	4.06645e-06	-2.47132e-06
15	24	-8.21635e-06	4.73478e-06
15	25	7.88361e-06	-3.69521e-06
16	1	-7.56399e-07	-1.044e-08
16	2	-5.91355e-06	-7.57351e-06
16	3	3.17514e-05	2.44194e-05
16	4	-6.10632e-05	-7.72261e-06
16	5	7.44111e-05	-0.000103808
16	6	-7.52848e-05	0.000339425
16	7	5.76461e-05	-0.000610697
16	8	2.23367e-05	0.000768703
16	9	-0.000135293	-0.00078185
16	10	0.000157835	0.000697654
16	11	-6.43006e-05	-0.000534161
16	12	-3.99249e-05	0.000315932
16	13	7.51204e-05	-0.000109982
16	14	-4.6412e-05	-6.58806e-06
16	15	-2.17809e-06	-6.191e-06
16	16	2.82121e-05	0.000134933
16	17	-2.59302e-05	-0.000310869
16	18	1.53903e-05	0.000438842
16	19	-5.97299e-06	-0.000463878
16	20	-2.30535e-06	0.00040229
16	21	7.51349e-06	-0.000301271
16	22	-8.85753e-06	0.000195339
16	23	7.82393e-06	-0.000106294
16	24	-5.44953e-06	5.18724e-05
16	25	2.30396e-06	-3.0763e-05
17	1	5.95585e-06	3.91728e-06
17	2	-2.7171e-05	-1.685e-05
17	3	6.31698e-05	4.39354e-05
17	4	-8.00606e-05	-6.13016e-05
17	5	4.86171e-05	5.96984e-05
17	6	-7.41422e-06	-8.79039e-05
17	7	2.04331e-05	0.000158117
17	8	-4.93983e-05	-0.000210344
17	9	5.52021e-06	0.000229488
17	10	7.45558e-05	-0.000236985
17	11	-8.72754e-05	0.000205759
17	12	2.54209e-05	-0.000123406
17	13	3.26807e-05	4.53611e-05
17	14	-3.86457e-05	-1.04524e-05
17	15	1.85694e-05	8.60299e-06
17	16	-6.56821e-06	-1.80694e-05
17	17	1.78917e-06	2.07496e-05
17	18	3.65787e-06	-1.2526e-05
17	19	-8.52922e-06	3.46909e-06
17	20	1.1104e-05	-1.34984e-06
17	21	-1.03312e-05	4.56323e-06
17	22	5.28265e-06	-6.35964e-06
17	23	4.62483e-07	3.66693e-06
17	24	-2.74639e-06	9.03566e-07
17	25	2.14837e-06	-3.57195e-06
18	1	3.43553e-06	1.51332e-06
18	2	2.62913e-06	-7.13798e-06
18	3	-1.0553e-05	2.02802e-05
18	4	6.3155e-06	-4.41583e-05
18	5	-7.83199e-06	3.52237e-05
18	6	3.88762e-05	3.70189e-05
18	7	-8.82558e-05	-0.000118857
18	8	0.000108667	0.000147578
18	9	-7.39231e-05	-0.00013103
18	10	2.03097e-05	9.36204e-05
18	11	1.7965e-05	-2.59576e-05
18	12	-4.14183e-05	-6.30948e-05
18	13	5.08444e-05	0.000111896
18	14	-4.1073e-05	-6.83787e-05
18	15	2.65137e-05	-4.93009e-05
18	16	-1.90543e-05	0.000183518
18	17	1.17919e-05	-0.000287583
18	18	-2.36362e-06	0.000333963
18	19	-2.03466e-06	-0.000315411
18	20	-4.14426e-07	0.000248761
18	21	4.4154e-06	-0.000163413
18	22	-5.01594e-06	8.87006e-05
18	23	2.17949e-06	-4.57193e-05
18	24	1.45609e-06	3.29089e-05
18	25	-3.24463e-06	-2.5777e-05
19	1	-5.68618e-08	-4.98637e-07
19	2	-1.90506e-06	8.90943e-06
19	3	1.21349e-05	-3.92147e-05
19	4	-1.88859e-05	5.1852e-05
19	5	3.47092e-06	-1.50041e-05
19	6	9.25385e-06	-3.22813e-05
19	7	1.21513e-05	3.16329e-05
19	8	-3.78579e-05	1.95778e-05
19	9	2.29721e-05	-6.17827e-05
19	10	2.53041e-05	5.25834e-05
19	11	-5.61238e-05	-1.41604e-05
19	12	4.16285e-05	-9.83159e-06
19	13	-8.6564e-06	7.80364e-06
19	14	-4.90555e-06	-9.36077e-08
19	15	-1.56831e-06	9.41738e-07
19	16	7.81406e-06	-3.92802e-06
19	17	-6.92899e-06	3.01564e-06
19	18	5.67001e-06	-1.7051e-06
19	19	-6.44111e-06	8.63331e-07
19	20	7.26571e-06	1.72842e-06
19	21	-7.10696e-06	-4.78405e-06
19	22	5.7305e-06	5.31596e-06
19	23	-3.56301e-06	-3.0688e-06
19	24	1.98237e-06	2.85967e-07
19	25	-1.29296e-06	4.91063e-07
20	1	-5.20625e-06	-3.00405e-06
20	2	9.3587e-06	3.02617e-06
20	3	-1.00775e-05	8.1227e-06
20	4	8.62326e-06	-2.73368e-05
20	5	1.73619e-06	2.77917e-05
20	6	-1.77334e-05	4.55903e-06
20	7	4.86947e-06	-4.18384e-05
20	8	4.67691e-05	6.61963e-05
20	9	-9.16308e-05	-9.35599e-05
20	10	9.78343e-05	0.000121067
20	11	-7.93336e-05	-0.000121402
20	12	5.2177e-05	9.08423e-05
20	13	-2.27103e-05	-7.24099e-05
20	14	1.79639e-06	0.000107133
20	15	9.13242e-06	-0.000180404
20	16	-1.72188e-05	0.000242856
20	17	2.18839e-05	-0.00026389
20	18	-1.88877e-05	0.000244207
20	19	1.03732e-05	-0.000196267
20	20	-2.84239e-06	0.000133539
20	21	-9.05187e-07	-7.31588e-05
20	22	1.78751e-06	3.07352e-05
20	23	-1.45938e-06	-1.0115e-05
20	24	1.16927e-06	-5.9374e-07
20	25	-1.06168e-06	1.53296e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode46_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0105872	0
0	2	0.00045011	0
0	3	0.00964793	0
0	4	-0.00333078	0
0	5	-0.00852385	0
0	6	0.00800306	0
0	7	0.0030204	0
0	8	-0.00961984	0
0	9	0.00553534	0
0	10	0.00240991	0
0	11	-0.00594845	0
0	12	0.00405645	0
0	13	-0.000804945	0
0	14	-0.000710022	0
0	15	0.000516793	0
0	16	9.35621e-05	0
0	17	-0.000440511	0
0	18	0.000508327	0
0	19	-0.000415239	0
0	20	0.000272235	0
0	21	-0.000153284	0
0	22	6.96189e-05	0
0	23	-1.41574e-05	0
0	24	-1.23014e-05	0
0	25	1.23897e-05	0
1	1	-0.0323227	-0.000234998
1	2	0.128466	0.00146936
1	3	-0.143819	-0.00195118
1	4	-0.0135455	0.000160358
1	5	0.148476	0.00185347
1	6	-0.0776224	-0.00135713
1	7	-0.082696	-0.00109624
1	8	0.123982	0.00267131
1	9	-0.0341842	-0.0018825
1	10	-0.054603	-0.000301781
1	11	0.0669952	0.00223956
1	12	-0.0329187	-0.00313298
1	13	0.00498004	0.00301599
1	14	0.000542815	-0.00227642
1	15	0.00437315	0.00140196
1	16	-0.00717669	-0.000736317
1	17	0.00557381	0.000335522
1	18	-0.00266706	-0.000123183
1	19	0.000717367	5.15542e-05
1	20	6.8784e-05	-6.03721e-05
1	21	-0.00017893	6.17797e-05
1	22	-1.44458e-05	-3.04742e-05
1	23	0.000230618	1.41559e-06
1	24	-0.000257648	5.15732e-06
1	25	8.87202e-05	8.77749e-07
2	1	-0.000129528	-0.000936692
2	2	-0.000576507	0.00131005
2	3	0.00114723	-0.000318765
2	4	0.000384035	-0.000990807
2	5	-0.00285266	0.0011953
2	6	0.00232409	-1.97916e-05
2	7	0.00225215	-0.00155479
2	8	-0.00641696	0.00206598
2	9	0.00512454	-0.000851596
2	10	0.00141774	-0.0012575
2	11	-0.00835686	0.0027917
2	12	0.0113557	-0.0030425
2	13	-0.00993172	0.00236187
2	14	0.00646647	-0.00143654
2	15	-0.00332302	0.000707216
2	16	0.00135133	-0.000276809
2	17	-0.000373353	5.67036e-05
2	18	1.65299e-05	3.65687e-05
2	19	4.57818e-05	-5.08888e-05
2	20	-4.05136e-05	3.70197e-05
2	21	3.74289e-05	-1.85803e-05
2	22	-2.83521e-05	-1.35352e-06
2	23	1.35226e-05	1.63157e-05
2	24	-2.21623e-06	-1.95619e-05
2	25	-4.2489e-06	1.12524e-05
3	1	-0.0930806	0.000821657
3	2	0.164474	-0.00147231
3	3	-0.0646	0.000731282
3	4	-0.126518	0.000932156
3	5	0.167267	-0.00184241
3	6	0.00813863	0.000997939
3	7	-0.201648	0.000904354
3	8	0.204813	-0.00221873
3	9	-0.0178484	0.00204923
3	10	-0.201241	-0.000826492
3	11	0.316282	-0.00048707
3	12	-0.304062	0.00120151
3	13	0.2199	-0.00114716
3	14	-0.127196	0.000663574
3	15	0.0598628	-0.000242613
3	16	-0.0226333	5.8033e-05
3	17	0.0064505	-1.92302e-05
3	18	-0.00108805	5.32959e-05
3	19	-4.83048e-05	-0.000106984
3	20	8.38394e-05	0.000109852
3	21	-5.55609e-05	-5.7993e-05
3	22	3.99524e-05	5.67643e-06
3	23	9.34585e-05	2.01518e-05
3	24	-0.00032321	-2.63956e-05
3	25	0.000494301	2.22767e-05
4	1	-0.000659748	0.0010314
4	2	0.00154835	-0.00277679
4	3	-0.00142914	0.0029459
4	4	8.16148e-05	-0.000472651
4	5	0.000905012	-0.00208107
4	6	-0.000230884	0.00204781
4	7	-0.00110046	-3.80427e-05
4	8	0.00119729	-0.0016833
4	9	0.000115205	0.0020222
4	10	-0.00134668	-0.00155721
4	11	0.00130957	0.00118663
4	12	-0.000240454	-0.00111361
4	13	-0.000771567	0.00110163
4	14	0.00108282	-0.00096217
4	15	-0.000892727	0.000690689
4	16	0.000595184	-0.000377637
4	17	-0.000338528	0.000114596
4	18	0.000144394	2.39445e-05
4	19	-3.33529e-05	-4.64589e-05
4	20	8.86437e-07	3.94803e-05
4	21	-1.61333e-05	-4.30518e-05
4	22	3.81543e-05	3.83718e-05
4	23	-3.54174e-05	-2.0425e-05
4	24	1.28171e-05	3.03442e-06
4	25	4.11319e-06	7.87746e-06
5	1	-0.0517285	-0.000870836
5	2	0.147996	0.00269637
5	3	-0.182	-0.00365337
5	4	0.0780634	0.00180142
5	5	0.0835668	0.00177281
5	6	-0.162208	-0.0036478
5	7	0.117615	0.00219852
5	8	-0.0235219	0.000913121
5	9	-0.0355127	-0.00322621
5	10	0.0364069	0.00377939
5	11	-0.00686831	-0.00311928
5	12	-0.019067	0.00212833
5	13	0.0271056	-0.0012861
5	14	-0.0213708	0.000717823
5	15	0.0117649	-0.000414975
5	16	-0.00469294	0.000275147
5	17	0.0013148	-0.000167224
5	18	-0.000196183	7.50793e-05
5	19	-5.23668e-05	-4.81158e-05
5	20	3.43146e-05	6.61589e-05
5	21	5.20815e-05	-7.64972e-05
5	22	-9.95613e-05	6.40644e-05
5	23	7.83296e-05	-3.63407e-05
5	24	-3.74398e-05	8.28288e-06
5	25	2.80845e-05	4.7986e-06
6	1	-0.000473583	-2.06206e-05
6	2	0.00211491	-9.12633e-05
6	3	-0.00423282	0.000348767
6	4	0.00465689	-0.000322298
6	5	-0.00256443	-0.000108996
6	6	-0.000360565	0.000381659
6	7	0.00204189	6.25784e-05
6	8	-0.00197511	-0.00107845
6	9	0.00104547	0.00179452
6	10	-0.000267073	-0.00154719
6	11	-3.87805e-05	0.000656606
6	12	0.000136432	8.78707e-05
6	13	-0.000247175	-0.000308761
6	14	0.000284894	0.000161208
6	15	-0.000173896	6.39919e-05
6	16	2.94305e-05	-0.000197648
6	17	3.38937e-05	0.000202314
6	18	-2.09292e-05	-0.000137719
6	19	-9.76552e-06	8.28182e-05
6	20	1.65343e-05	-5.28151e-05
6	21	-2.23827e-06	3.09769e-05
6	22	-2.50754e-06	-2.29672e-05
6	23	-1.15882e-05	3.15928e-05
6	24	2.48241e-05	-3.68311e-05
6	25	-2.51068e-05	2.55011e-05
7	1	0.0140699	-0.000269369
7	2	-0.0625225	0.00101412
7	3	0.132923	-0.00182665
7	4	-0.159853	0.00187401
7	5	0.0809474	-0.000865101
7	6	0.0907523	-0.000418992
7	7	-0.270452	0.000926121
7	8	0.373802	-0.000505162
7	9	-0.373769	-0.000210982
7	10	0.298545	0.000660878
7	11	-0.196527	-0.000749567
7	12	0.106526	0.000663191
7	13	-0.0462123	-0.000521933
7	14	0.0149027	0.000325946
7	15	-0.00287819	-0.00011953
7	16	3.25142e-05	-5.66363e-06
7	17	3.60043e-06	4.1702e-05
7	18	0.0001637	-4.75189e-05
7	19	-5.07726e-05	5.32296e-05
7	20	-0.000179514	-5.5341e-05
7	21	0.000381952	4.21623e-05
7	22	-0.000493313	-1.41614e-05
7	23	0.00049242	-8.77878e-06
7	24	-0.000405279	1.18426e-05
7	25	0.000283316	-2.89786e-06
8	1	1.98958e-06	4.91922e-05
8	2	3.56228e-06	-6.6705e-05
8	3	-0.000114052	-4.47063e-05
8	4	0.000190621	0.000112815
8	5	0.000323915	9.1395e-05
8	6	-0.00158443	-0.000327349
8	7	0.00282333	0.000237331
8	8	-0.00321336	-5.68232e-05
8	9	0.00270723	0.000225371
8	10	-0.00182362	-0.000643354
8	11	0.00106923	0.000879389
8	12	-0.000625027	-0.000772873
8	13	0.000362177	0.000490377
8	14	-0.000131529	-0.000251449
8	15	-4.03073e-05	0.000132047
8	16	8.36655e-05	-7.58576e-05
8	17	-3.95601e-05	3.55697e-05
8	18	-1.39808e-06	-1.84063e-05
8	19	5.26733e-06	2.90797e-05
8	20	4.55649e-06	-4.38482e-05
8	21	-4.92122e-06	4.09764e-05
8	22	-2.67223e-06	-2.35222e-05
8	23	9.08646e-06	7.59596e-06
8	24	-9.4218e-06	-2.76351e-06
8	25	4.02111e-06	4.16368e-06
9	1	0.0112588	-4.88665e-05
9	2	-0.0618712	5.95526e-05
9	3	0.170224	0.000251605
9	4	-0.305076	-0.0011198
9	5	0.395866	0.00237473
9	6	-0.391303	-0.00349212
9	7	0.299744	0.00395413
9	8	-0.173226	-0.00357284
9	9	0.0642387	0.00260211
9	10	0.00150354	-0.00154431
9	11	-0.0256388	0.000798313
9	12	0.0242269	-0.000390672
9	13	-0.014205	0.000136898
9	14	0.00563703	5.41236e-05
9	15	-0.00120654	-0.000159074
9	16	-0.000199646	0.000144831
9	17	0.000265749	-5.71976e-05
9	18	-3.87407e-05	-4.01612e-06
9	19	-8.30816e-05	9.49569e-06
9	20	6.87071e-05	-2.9387e-06
9	21	-2.46892e-07	4.76288e-06
9	22	-6.02286e-05	-1.96558e-06
9	23	8.92941e-05	-7.76623e-06
9	24	-8.69617e-05	1.47925e-05
9	25	6.51863e-05	-1.57765e-05
10	1	8.05358e-06	3.17467e-05
10	2	-0.00011079	-0.000105485
10	3	0.000313492	0.000176389
10	4	-0.000345219	-0.000284133
10	5	8.8937e-05	0.00049689
10	6	0.000157898	-0.000637582
10	7	-0.000125415	0.000456326
10	8	-0.00012379	-5.86023e-05
10	9	0.000349819	-0.000209876
10	10	-0.000423921	0.000193399
10	11	0.000382444	-1.99904e-05
10	12	-0.000328698	-9.77148e-05
10	13	0.000320548	9.79613e-05
10	14	-0.00029781	-7.16578e-05
10	15	0.00020488	6.06921e-05
10	16	-9.1895e-05	-3.3307e-05
10	17	2.74291e-05	-8.23724e-06
10	18	-1.6836e-05	2.76355e-05
10	19	2.21415e-05	-1.68406e-05
10	20	-1.70725e-05	-3.35215e-07
10	21	4.21783e-06	8.04959e-06
10	22	6.68608e-06	-6.7384e-06
10	23	-1.28061e-05	2.08823e-06
10	24	1.48866e-05	-4.32846e-07
10	25	-1.28303e-05	3.01738e-06
11	1	0.00207495	1.3093e-05
11	2	-0.0133341	2.39365e-07
11	3	0.0425981	-4.94853e-05
11	4	-0.0890011	-2.77499e-05
11	5	0.136386	0.000363959
11	6	-0.162992	-0.00079654
11	7	0.1572	0.00107766
11	8	-0.124147	-0.00110773
11	9	0.0797842	0.000873648
11	10	-0.0401935	-0.000451166
11	11	0.0141578	4.11994e-05
11	12	-0.00190301	0.000181387
11	13	-0.00143801	-0.000205978
11	14	0.0011704	0.000136598
11	15	-0.000383143	-7.07906e-05
11	16	-6.73101e-08	2.78494e-05
11	17	3.93916e-05	1.27428e-05
11	18	6.22548e-05	-4.21816e-05
11	19	-0.000179379	3.97204e-05
11	20	0.000240196	-1.35213e-05
11	21	-0.000222242	-8.29319e-06
11	22	0.000150758	1.18103e-05
11	23	-7.05924e-05	-5.50371e-06
11	24	1.19184e-05	1.59845e-06
11	25	2.16653e-05	-2.34307e-06
12	1	-2.09158e-05	7.71644e-06
12	2	6.06188e-05	-5.35228e-05
12	3	-6.82741e-05	0.000141239
12	4	-3.24479e-05	-0.000285084
12	5	0.000186997	0.000469067
12	6	-0.000251995	-0.000558116
12	7	0.000188768	0.000437435
12	8	-6.07123e-05	-0.000186012
12	9	-4.03209e-05	-3.98894e-05
12	10	9.95842e-05	0.000149043
12	11	-0.000161109	-0.000128668
12	12	0.000209692	6.37381e-05
12	13	-0.000204493	-3.85915e-05
12	14	0.000153512	4.74997e-05
12	15	-8.6716e-05	-4.75278e-05
12	16	2.66039e-05	1.9835e-05
12	17	5.90329e-06	1.47529e-05
12	18	-8.174e-06	-2.79373e-05
12	19	-2.82559e-07	2.01066e-05
12	20	4.55136e-06	-8.19375e-06
12	21	-3.26132e-06	4.33912e-06
12	22	-1.1179e-06	-7.95106e-06
12	23	5.06238e-06	1.03257e-05
12	24	-5.24381e-06	-8.15627e-06
12	25	2.37105e-06	5.47934e-06
13	1	0.00012991	-1.20661e-05
13	2	-0.00120953	3.38411e-05
13	3	0.00514068	-5.22536e-05
13	4	-0.0136677	1.61374e-05
13	5	0.0259776	0.000114063
13	6	-0.0379668	-0.000258314
13	7	0.0443657	0.000318733
13	8	-0.0421363	-0.000319876
13	9	0.0325309	0.000281593
13	10	-0.0200439	-0.000183858
13	11	0.00935296	6.97533e-05
13	12	-0.00282142	-2.30544e-06
13	13	9.77888e-05	-1.44177e-05
13	14	0.000492684	1.70891e-05
13	15	-0.000383012	-2.37511e-05
13	16	0.00020333	1.95355e-05
13	17	-6.25516e-05	-3.17312e-06
13	18	-4.73333e-05	-6.72484e-06
13	19	0.000105556	6.03056e-06
13	20	-9.85166e-05	-1.93798e-06
13	21	5.40402e-05	-9.75548e-07
13	22	-1.36898e-05	-1.10047e-06
13	23	-6.7502e-06	5.97704e-06
13	24	1.75209e-05	-6.90049e-06
13	25	-2.2588e-05	3.95896e-06
14	1	-1.46873e-05	-3.04331e-06
14	2	7.09118e-05	5.35225e-06
14	3	-0.000137165	-1.51699e-05
14	4	0.000169439	4.0848e-05
14	5	-0.00018076	-5.53325e-05
14	6	0.000169156	6.64824e-05
14	7	-0.000123152	-0.000120209
14	8	6.59119e-05	0.000209722
14	9	-4.10848e-06	-0.000290671
14	10	-5.62768e-05	0.000312717
14	11	8.05173e-05	-0.000260277
14	12	-6.28412e-05	0.000168935
14	13	2.59152e-05	-7.43948e-05
14	14	2.43696e-05	4.31871e-06
14	15	-6.9407e-05	1.70891e-05
14	16	6.92976e-05	1.69183e-06
14	17	-2.89722e-05	-2.53562e-05
14	18	-3.42845e-06	3.06979e-05
14	19	7.84322e-06	-2.12262e-05
14	20	-3.26355e-06	9.03055e-06
14	21	4.41017e-06	1.09345e-07
14	22	-6.47535e-06	-5.72413e-06
14	23	4.46921e-06	8.75554e-06
14	24	-1.38336e-06	-9.14711e-06
14	25	-8.42619e-08	6.87401e-06
15	1	-1.8259e-05	7.30485e-06
15	2	9.1476e-05	-3.78679e-05
15	3	-7.55642e-05	6.5205e-05
15	4	-0.000566244	-7.27038e-05
15	5	0.00246202	5.98407e-05
15	6	-0.00553174	-2.09483e-05
15	7	0.00862215	1.34555e-05
15	8	-0.0101718	-7.4308e-05
15	9	0.00938343	0.000115562
15	10	-0.00680552	-6.82609e-05
15	11	0.00381314	-1.52272e-05
15	12	-0.00158046	6.27076e-05
15	13	0.000447659	-5.64262e-05
15	14	-2.94282e-05	2.74282e-05
15	15	-0.000203896	-1.25311e-05
15	16	0.000462811	1.3173e-05
15	17	-0.000667649	-1.65154e-05
15	18	0.000713615	1.95339e-05
15	19	-0.000604639	-1.96573e-05
15	20	0.000420045	1.53124e-05
15	21	-0.000241141	-1.0173e-05
15	22	0.000111478	6.85818e-06
15	23	-3.55551e-05	-4.80392e-06
15	24	5.23998e-07	2.36895e-06
15	25	4.34009e-06	7.46042e-07
16	1	6.4012e-07	1.03407e-05
16	2	2.65832e-06	-3.17618e-05
16	3	1.01457e-06	3.54685e-05
16	4	-1.62778e-05	-9.52403e-07
16	5	1.57107e-05	-1.68816e-05
16	6	2.86037e-05	-1.54359e-05
16	7	-0.000125071	5.53825e-05
16	8	0.000216308	-6.97846e-05
16	9	-0.000208141	3.86982e-05
16	10	0.000110614	4.35672e-05
16	11	-1.22641e-05	-0.00012513
16	12	-4.46434e-05	0.000144826
16	13	6.11794e-05	-0.000113416
16	14	-4.77269e-05	7.156e-05
16	15	2.66152e-05	-3.07337e-05
16	16	-1.81402e-05	-6.12736e-07
16	17	2.29249e-05	9.53443e-06
16	18	-2.6242e-05	-1.01766e-06
16	19	1.80338e-05	-7.95779e-06
16	20	-6.0559e-06	8.95785e-06
16	21	2.09393e-06	-6.17812e-06
16	22	-3.85599e-06	4.32848e-06
16	23	3.21917e-06	-2.50463e-06
16	24	3.25435e-07	-1.08479e-06
16	25	-2.76355e-06	4.15424e-06
17	1	-1.15333e-05	2.86177e-06
17	2	7.02594e-05	-2.17629e-05
17	3	-0.000232428	8.14025e-05
17	4	0.000410019	-0.000162496
17	5	-0.000310663	0.000201099
17	6	-0.000256783	-0.00016451
17	7	0.0011105	0.000111981
17	8	-0.0018237	-0.00011171
17	9	0.00203835	0.000121649
17	10	-0.00168551	-8.73197e-05
17	11	0.0010249	3.03909e-05
17	12	-0.000436487	1.52317e-05
17	13	0.000161107	-3.02407e-05
17	14	-0.000186854	1.13368e-05
17	15	0.000310547	1.85937e-05
17	16	-0.000345523	-3.56023e-05
17	17	0.000258673	3.65805e-05
17	18	-0.000121494	-2.71369e-05
17	19	9.73286e-06	1.38603e-05
17	20	4.54745e-05	-4.97906e-06
17	21	-5.66087e-05	3.05318e-06
17	22	5.20827e-05	-3.72791e-06
17	23	-4.72955e-05	3.56386e-06
17	24	3.86393e-05	-2.33231e-06
17	25	-2.28482e-05	1.31473e-06
18	1	-4.62726e-06	-3.28395e-07
18	2	5.53159e-06	1.54345e-06
18	3	9.60131e-06	5.43976e-07
18	4	-2.41353e-05	-1.05052e-06
18	5	3.5572e-05	-2.00292e-05
18	6	-4.59813e-05	5.3857e-05
18	7	1.90037e-05	-6.25046e-05
18	8	6.14478e-05	2.7904e-05
18	9	-0.000127597	2.40307e-05
18	10	0.00011547	-4.82344e-05
18	11	-6.55225e-05	3.6361e-05
18	12	4.18555e-05	-1.65146e-05
18	13	-4.28817e-05	5.88063e-06
18	14	3.9025e-05	-7.4344e-07
18	15	-2.32086e-05	8.55916e-07
18	16	8.44231e-06	-9.26242e-06
18	17	-4.32199e-06	1.88497e-05
18	18	6.8583e-06	-1.94961e-05
18	19	-8.16007e-06	1.08585e-05
18	20	5.0791e-06	-2.47438e-06
18	21	7.78947e-08	8.99036e-07
18	22	-3.38114e-06	-2.89235e-06
18	23	3.78817e-06	3.61836e-06
18	24	-3.51689e-06	-2.93701e-06
18	25	3.52516e-06	2.15717e-06
19	1	-1.45177e-06	6.29071e-07
19	2	1.51201e-05	-9.16046e-06
19	3	-5.8198e-05	4.7664e-05
19	4	0.000144279	-0.000112791
19	5	-0.000229378	0.000156473
19	6	0.000193482	-0.000150775
19	7	1.91387e-05	0.000133267
19	8	-0.000288914	-0.000144448
19	9	0.000462258	0.000159553
19	10	-0.00051006	-0.000131862
19	11	0.000466595	7.19651e-05
19	12	-0.000336438	-3.1593e-05
19	13	0.000136549	2.05047e-05
19	14	6.56333e-05	-7.23371e-06
19	15	-0.000199231	-1.54007e-05
19	16	0.000239907	2.46973e-05
19	17	-0.000213023	-1.40189e-05
19	18	0.000163194	-7.15008e-07
19	19	-0.000116607	7.14586e-06
19	20	7.7275e-05	-5.51134e-06
19	21	-4.5992e-05	1.86448e-06
19	22	2.3012e-05	-3.81255e-07
19	23	-6.25784e-06	6.35206e-07
19	24	-2.66472e-06	-1.33293e-06
19	25	1.83037e-06	1.91547e-06
20	1	-1.37847e-06	-6.37361e-06
20	2	3.29889e-06	2.60892e-05
20	3	-4.62352e-06	-3.65236e-05
20	4	1.80698e-05	1.54915e-05
20	5	-5.43002e-05	1.18604e-05
20	6	8.54042e-05	-8.89294e-06
20	7	-9.08181e-05	-6.6432e-06
20	8	8.87178e-05	3.29491e-06
20	9	-8.23158e-05	6.01318e-06
20	10	5.78416e-05	4.91572e-06
20	11	-2.2215e-05	-3.20813e-05
20	12	-3.31934e-06	5.22815e-05
20	13	7.67906e-06	-5.52166e-05
20	14	-3.12547e-07	4.554e-05
20	15	-4.66204e-06	-3.01643e-05
20	16	2.56271e-06	1.58875e-05
20	17	4.90376e-06	-7.54969e-06
20	18	-1.02599e-05	3.79873e-06
20	19	7.17971e-06	-1.31241e-06
20	20	3.31606e-07	5.0892e-07
20	21	-4.83343e-06	-1.94907e-06
20	22	4.87036e-06	2.98131e-06
20	23	-3.23835e-06	-1.6352e-06
20	24	1.85458e-06	1.27511e-07
20	25	-8.34679e-07	-3.69751e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode47_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0724363	0
0	2	-0.00757665	0
0	3	0.120194	0
0	4	-0.102386	0
0	5	-0.0648188	0
0	6	0.204676	0
0	7	-0.127808	0
0	8	-0.129407	0
0	9	0.315163	0
0	10	-0.230633	0
0	11	-0.0721141	0
0	12	0.373553	0
0	13	-0.503926	0
0	14	0.450952	0
0	15	-0.306869	0
0	16	0.16621	0
0	17	-0.0726788	0
0	18	0.025379	0
0	19	-0.00663502	0
0	20	0.000999888	0
0	21	8.20476e-05	0
0	22	-0.00018776	0
0	23	0.000258064	0
0	24	-0.000177687	0
0	25	-0.000224756	0
1	1	0.000359614	-0.00167868
1	2	-0.00154642	0.00663502
1	3	0.00149991	-0.00797757
1	4	0.000808475	0.000262516
1	5	-0.00236888	0.00816045
1	6	0.000804021	-0.00652484
1	7	0.00173055	-0.00276747
1	8	-0.00191214	0.00893395
1	9	-0.000208078	-0.00677111
1	10	0.00172412	-0.000254414
1	11	-0.000773418	0.0065504
1	12	-0.00146772	-0.00945562
1	13	0.00278477	0.00924174
1	14	-0.00250029	-0.00727049
1	15	0.00143262	0.00484877
1	16	-0.000505041	-0.00280829
1	17	8.29844e-05	0.00141931
1	18	-2.80191e-05	-0.000615214
1	19	5.21761e-05	0.000232365
1	20	-4.06918e-05	-7.69252e-05
1	21	1.22109e-05	7.29132e-06
1	22	1.4687e-05	1.83334e-05
1	23	-2.79502e-05	-2.34764e-06
1	24	1.8268e-05	-3.06667e-05
1	25	1.36365e-06	4.75713e-05
2	1	0.264561	-0.00256402
2	2	-0.350544	0.00263015
2	3	0.0252464	0.000875906
2	4	0.323471	-0.00276762
2	5	-0.248602	0.000443989
2	6	-0.115628	0.00226183
2	7	0.312268	-0.00165207
2	8	-0.178398	-0.000945516
2	9	-0.0666941	0.00212967
2	10	0.186956	-0.00095636
2	11	-0.159812	-0.000910119
2	12	0.090337	0.00178935
2	13	-0.0520186	-0.00153801
2	14	0.0447614	0.000918739
2	15	-0.0418302	-0.000423876
2	16	0.0309559	0.000133108
2	17	-0.016762	-1.22819e-05
2	18	0.00632176	-2.30079e-05
2	19	-0.00130653	4.42974e-05
2	20	-0.000284517	-4.60784e-05
2	21	0.000476347	1.54465e-05
2	22	-0.000218821	1.33358e-05
2	23	-0.000101375	-1.22989e-05
2	24	0.000270672	-6.15047e-06
2	25	-0.000247491	1.88887e-05
3	1	-0.000342938	-0.000503696
3	2	0.00068115	0.00108247
3	3	-0.00061512	-0.00040881
3	4	0.000203189	-0.00156423
3	5	0.000262711	0.00223043
3	6	-0.00060618	0.000126331
3	7	0.000839773	-0.00303336
3	8	-0.000890611	0.00297871
3	9	0.000363551	1.35966e-05
3	10	0.000898041	-0.0032305
3	11	-0.00210304	0.00477508
3	12	0.00229566	-0.00464435
3	13	-0.0015301	0.00365989
3	14	0.000550984	-0.00250716
3	15	8.16352e-05	0.00149766
3	16	-0.000246935	-0.000755194
3	17	0.00011621	0.000326763
3	18	5.97731e-05	-0.000133179
3	19	-0.000133324	4.09287e-05
3	20	0.000106415	1.32022e-05
3	21	-5.34704e-05	-3.95442e-05
3	22	3.135e-05	4.61603e-05
3	23	-3.66873e-05	-3.34673e-05
3	24	3.91001e-05	4.55665e-06
3	25	-2.68057e-05	2.26862e-05
4	1	-0.0120546	-0.000525522
4	2	0.0572572	0.000286282
4	3	-0.121655	0.00191133
4	4	0.125541	-0.00360904
4	5	-0.0064956	0.0011996
4	6	-0.168117	0.00395643
4	7	0.237421	-0.00635475
4	8	-0.114617	0.0031949
4	9	-0.122074	0.00280679
4	10	0.31567	-0.0071608
4	11	-0.372254	0.0078249
4	12	0.308909	-0.00578157
4	13	-0.199598	0.0030919
4	14	0.105032	-0.00109585
4	15	-0.0462427	7.34409e-05
4	16	0.017195	0.000230538
4	17	-0.00521375	-0.00017041
4	18	0.00109638	2.16446e-05
4	19	1.53157e-05	6.50138e-05
4	20	-0.000295121	-6.14384e-05
4	21	0.000396906	2.10765e-05
4	22	-0.000267735	2.61758e-06
4	23	-0.000161601	-8.04612e-06
4	24	0.000699216	1.42682e-05
4	25	-0.00104903	-1.79093e-05
5	1	0.000733872	-0.00108826
5	2	-0.00191893	0.00325709
5	3	0.0022961	-0.00420543
5	4	-0.00134704	0.00184579
5	5	-0.000261741	0.00227569
5	6	0.00178517	-0.00437734
5	7	-0.00247064	0.00284918
5	8	0.00165046	0.000321862
5	9	0.000202503	-0.00250259
5	10	-0.00171287	0.00291805
5	11	0.00206992	-0.00218512
5	12	-0.00154285	0.00115524
5	13	0.00080864	-0.000378161
5	14	-0.000300361	-2.3761e-05
5	15	8.96195e-05	0.000165774
5	16	-4.90213e-05	-0.000189502
5	17	2.79056e-05	0.000179758
5	18	2.33587e-05	-0.00015218
5	19	-5.58553e-05	9.42005e-05
5	20	3.69155e-05	-3.77404e-05
5	21	5.01179e-06	2.32326e-05
5	22	-3.42545e-05	-2.75349e-05
5	23	4.15361e-05	1.921e-05
5	24	-3.12888e-05	-9.94216e-06
5	25	1.26178e-05	1.21682e-05
6	1	0.0221087	-0.00145886
6	2	-0.0861587	0.00508981
6	3	0.162535	-0.00826228
6	4	-0.178288	0.00720456
6	5	0.101626	-0.00223078
6	6	0.0142995	-0.00257539
6	7	-0.0917768	0.00435314
6	8	0.107546	-0.00356182
6	9	-0.0940839	0.00203831
6	10	0.0849631	-0.00101395
6	11	-0.0831756	0.000687148
6	12	0.075456	-0.000704018
6	13	-0.0564515	0.000736107
6	14	0.0332203	-0.000660769
6	15	-0.0149405	0.000478086
6	16	0.00489591	-0.000245727
6	17	-0.000956906	5.57344e-05
6	18	-0.000153237	3.13458e-05
6	19	0.000314404	-3.43452e-05
6	20	-0.000157725	1.06691e-05
6	21	-6.96255e-05	2.67943e-07
6	22	0.000203725	2.09076e-06
6	23	-0.000214076	-5.87379e-06
6	24	0.000178562	9.34974e-06
6	25	-0.000170457	-9.56199e-06
7	1	3.90791e-05	-0.000157974
7	2	1.21168e-05	0.000417823
7	3	-0.000400901	-0.000435336
7	4	0.000781885	0.000238123
7	5	-0.000486463	-0.000442601
7	6	-0.000224177	0.00160444
7	7	0.000347227	-0.00356203
7	8	0.000313441	0.00545292
7	9	-0.000866556	-0.00636667
7	10	0.000679224	0.00599823
7	11	-9.60376e-05	-0.00472952
7	12	-0.000229964	0.00320825
7	13	0.000152798	-0.00192
7	14	2.58115e-05	0.00102429
7	15	-8.09387e-05	-0.000448038
7	16	1.99512e-05	0.000107331
7	17	4.81859e-05	4.37111e-05
7	18	-4.40818e-05	-6.97849e-05
7	19	-8.16093e-06	3.95111e-05
7	20	4.05176e-05	-3.95776e-06
7	21	-3.36181e-05	-8.91642e-06
7	22	1.07004e-05	3.7341e-06
7	23	6.86321e-06	6.97495e-07
7	24	-1.20143e-05	2.4864e-06
7	25	8.76806e-06	-5.53416e-06
8	1	0.00221111	-8.60929e-06
8	2	-0.0110154	0.000132186
8	3	0.0247697	-0.000194902
8	4	-0.0275399	-0.000312641
8	5	0.000678235	0.00148288
8	6	0.0527025	-0.00268593
8	7	-0.103477	0.00321598
8	8	0.122656	-0.00294983
8	9	-0.106902	0.00226111
8	10	0.0751818	-0.00150116
8	11	-0.0467899	0.000822464
8	12	0.0282326	-0.000313683
8	13	-0.0168659	3.48403e-05
8	14	0.0092224	5.82405e-06
8	15	-0.00413809	8.32459e-05
8	16	0.00138154	-0.000132266
8	17	-0.000265134	9.25599e-05
8	18	-0.000114356	-3.23322e-05
8	19	0.000231852	3.73095e-06
8	20	-0.000130975	-2.80103e-06
8	21	-0.000188324	9.09159e-06
8	22	0.000566516	-1.2345e-05
8	23	-0.000794379	1.17006e-05
8	24	0.000789016	-8.17211e-06
8	25	-0.000619795	3.45126e-06
9	1	-5.59162e-05	0.000118808
9	2	0.000357846	-0.000701308
9	3	-0.00100426	0.00223494
9	4	0.0016201	-0.00484538
9	5	-0.00155601	0.00764188
9	6	0.000634547	-0.00914857
9	7	0.000584342	0.00864823
9	8	-0.00133404	-0.00660945
9	9	0.00138824	0.00402688
9	10	-0.00108237	-0.00177848
9	11	0.000783036	0.000355217
9	12	-0.000586305	0.000210071
9	13	0.000408208	-0.000248757
9	14	-0.000223155	0.000141333
9	15	8.3304e-05	-5.2216e-05
9	16	-1.72123e-05	-4.21122e-06
9	17	9.18231e-06	1.94861e-05
9	18	-1.26164e-05	2.40177e-06
9	19	3.08467e-06	-2.6845e-05
9	20	6.58276e-06	2.80105e-05
9	21	-5.21303e-06	-1.30042e-05
9	22	-1.7494e-06	-1.83264e-06
9	23	5.59723e-06	1.05972e-05
9	24	-3.65024e-06	-1.1527e-05
9	25	-4.48416e-08	5.73837e-06
10	1	-0.000153155	2.83674e-05
10	2	0.000434938	-0.00016247
10	3	-5.37657e-05	0.000601926
10	4	-0.0012546	-0.00139288
10	5	0.000676774	0.00214733
10	6	0.00603938	-0.00240934
10	7	-0.0185205	0.00213557
10	8	0.029867	-0.00158125
10	9	-0.0329981	0.00101068
10	10	0.0273703	-0.000593854
10	11	-0.0180191	0.000358498
10	12	0.00991217	-0.000213414
10	13	-0.00482082	9.2721e-05
10	14	0.00214989	-3.18141e-05
10	15	-0.000823649	3.96469e-05
10	16	0.000195129	-4.47832e-05
10	17	1.68636e-05	1.5427e-05
10	18	6.00315e-06	1.35459e-05
10	19	-0.000109759	-1.89775e-05
10	20	0.000196854	1.02033e-05
10	21	-0.000232394	-2.27872e-06
10	22	0.000228596	-7.18752e-07
10	23	-0.000214737	3.72571e-06
10	24	0.000202393	-8.93415e-06
10	25	-0.000177611	1.32921e-05
11	1	-3.09676e-05	5.58499e-05
11	2	0.000166011	-0.000309932
11	3	-0.000457531	0.00099117
11	4	0.000793183	-0.00218285
11	5	-0.000933288	0.00352934
11	6	0.000722926	-0.00443397
11	7	-0.00030411	0.00455998
11	8	-4.20291e-05	-0.003969
11	9	0.000189898	0.00292746
11	10	-0.000169483	-0.00178828
11	11	7.09793e-05	0.000874828
11	12	2.72406e-07	-0.000333109
11	13	-1.94431e-05	9.62347e-05
11	14	4.02213e-05	-1.80007e-05
11	15	-7.15761e-05	4.97731e-06
11	16	6.57725e-05	-1.87266e-05
11	17	-1.12029e-05	3.55483e-05
11	18	-4.54476e-05	-3.40761e-05
11	19	6.11646e-05	1.63629e-05
11	20	-3.53487e-05	-1.63511e-06
11	21	-1.62572e-06	-7.58537e-06
11	22	2.04761e-05	1.67453e-05
11	23	-1.83207e-05	-2.06993e-05
11	24	8.71569e-06	1.38129e-05
11	25	-2.07776e-06	-2.563e-06
12	1	-0.000115385	-2.58377e-05
12	2	0.000662353	1.68541e-05
12	3	-0.00157174	0.000174439
12	4	0.00185733	-0.000562586
12	5	-0.000844571	0.000940184
12	6	-0.000276983	-0.00108965
12	7	-0.000465992	0.000994139
12	8	0.00320177	-0.00077009
12	9	-0.00580767	0.000488301
12	10	0.0063245	-0.00020624
12	11	-0.00485037	3.7325e-05
12	12	0.00281625	-2.27666e-05
12	13	-0.00131958	5.17564e-05
12	14	0.000525788	-4.28495e-05
12	15	-0.000125713	3.00851e-05
12	16	-0.000104242	-3.21255e-05
12	17	0.000178794	3.16902e-05
12	18	-7.33532e-05	-3.25378e-05
12	19	-0.000156437	4.00586e-05
12	20	0.000391712	-4.21045e-05
12	21	-0.000523772	3.00968e-05
12	22	0.000517921	-1.27444e-05
12	23	-0.000416209	1.44378e-06
12	24	0.000281638	2.75241e-06
12	25	-0.000156664	-3.04806e-06
13	1	1.21028e-05	-3.61513e-06
13	2	-5.83652e-05	-3.37039e-05
13	3	0.000134441	0.000174725
13	4	-0.000209199	-0.000460032
13	5	0.000257681	0.000833365
13	6	-0.000267225	-0.00115139
13	7	0.000225541	0.00131807
13	8	-0.000149612	-0.00134159
13	9	7.30286e-05	0.00124872
13	10	-3.66823e-05	-0.000997481
13	11	6.51937e-05	0.000624614
13	12	-0.000101766	-0.000296638
13	13	8.50686e-05	0.000116758
13	14	-3.79625e-05	-4.17883e-05
13	15	1.10389e-05	-2.96938e-06
13	16	-1.15114e-05	2.81826e-05
13	17	1.02569e-05	-1.83019e-05
13	18	2.24672e-06	-8.8564e-06
13	19	-7.38158e-06	2.22357e-05
13	20	-1.35376e-06	-1.62651e-05
13	21	1.23191e-05	4.32834e-06
13	22	-1.69638e-05	4.55488e-06
13	23	1.45466e-05	-6.97012e-06
13	24	-8.38585e-06	3.54081e-06
13	25	3.0578e-06	1.21456e-06
14	1	-4.43423e-05	-3.39268e-05
14	2	0.000239756	0.000132579
14	3	-0.000637439	-0.000238019
14	4	0.00102183	0.000216907
14	5	-0.000992418	-3.23416e-05
14	6	0.00043935	-0.000151207
14	7	0.000155014	0.000173137
14	8	-0.000163774	-8.83227e-05
14	9	-0.000437547	1.65339e-05
14	10	0.00104263	3.17581e-05
14	11	-0.00114592	-7.17564e-05
14	12	0.000798535	8.21908e-05
14	13	-0.000346212	-5.58498e-05
14	14	3.48816e-05	1.4748e-05
14	15	8.15998e-05	1.12176e-05
14	16	-5.59343e-05	-9.8016e-06
14	17	-3.2496e-05	-7.6436e-06
14	18	0.000117396	2.31598e-05
14	19	-0.000168366	-2.21429e-05
14	20	0.000186895	5.65126e-06
14	21	-0.000185436	7.56038e-06
14	22	0.000171483	-7.37453e-06
14	23	-0.000143833	2.11357e-06
14	24	0.000102916	4.54798e-07
14	25	-6.09965e-05	-5.28778e-07
15	1	6.37862e-06	-1.22768e-05
15	2	-2.45905e-05	3.45075e-05
15	3	3.87909e-05	-8.36401e-06
15	4	-6.23904e-05	-9.75958e-05
15	5	0.00011065	0.000248384
15	6	-0.000136885	-0.000374885
15	7	0.000118979	0.000427922
15	8	-8.69439e-05	-0.000425463
15	9	6.85871e-05	0.00040998
15	10	-6.32866e-05	-0.000364526
15	11	5.25578e-05	0.00024034
15	12	-1.77106e-05	-7.71546e-05
15	13	-4.15828e-05	-2.72347e-05
15	14	8.84918e-05	5.23006e-05
15	15	-8.21188e-05	-4.71332e-05
15	16	3.39081e-05	4.22751e-05
15	17	4.82815e-06	-3.29474e-05
15	18	-6.77364e-06	1.3731e-05
15	19	-9.76722e-06	6.83351e-07
15	20	1.81696e-05	2.44785e-06
15	21	-1.23053e-05	-1.27828e-05
15	22	1.73527e-06	1.49454e-05
15	23	4.02818e-06	-8.61602e-06
15	24	-4.12473e-06	2.34793e-06
15	25	2.797e-06	-5.04452e-07
16	1	-4.97706e-06	-9.24109e-08
16	2	3.4152e-05	2.65667e-05
16	3	-0.000133386	-8.71241e-05
16	4	0.00031155	0.000138886
16	5	-0.000444252	-0.000121417
16	6	0.000382114	4.08868e-05
16	7	-0.000159927	1.01792e-05
16	8	-4.19894e-06	1.82068e-05
16	9	-2.268e-05	-6.95331e-05
16	10	0.000143874	7.60014e-05
16	11	-0.00020174	-5.35451e-05
16	12	0.000144899	5.32304e-05
16	13	-3.09094e-05	-6.28815e-05
16	14	-6.21688e-05	4.54335e-05
16	15	9.68324e-05	-1.47195e-05
16	16	-6.20917e-05	1.10766e-06
16	17	-3.56224e-05	-1.34803e-07
16	18	0.000155596	-1.36495e-06
16	19	-0.000239703	2.74379e-06
16	20	0.000259534	-3.86997e-06
16	21	-0.000226082	5.31504e-06
16	22	0.000166099	-3.59337e-06
16	23	-0.000102633	3.62592e-07
16	24	5.09094e-05	-3.18348e-07
16	25	-2.09982e-05	1.81021e-06
17	1	1.87329e-06	5.35306e-06
17	2	-9.60838e-06	-1.4529e-06
17	3	2.64065e-05	-1.67623e-05
17	4	-5.44938e-05	6.56569e-06
17	5	9.40033e-05	7.53686e-05
17	6	-0.000154154	-0.000205903
17	7	0.000225322	0.000301685
17	8	-0.000265574	-0.000295049
17	9	0.000228946	0.000205362
17	10	-0.000120946	-0.000117349
17	11	1.99632e-05	7.18838e-05
17	12	1.4749e-05	-4.11933e-05
17	13	-1.01949e-05	9.784e-06
17	14	9.20328e-06	5.43097e-06
17	15	-1.19464e-05	-2.80224e-06
17	16	3.94243e-06	1.167e-06
17	17	9.07435e-06	-6.05013e-06
17	18	-1.4202e-05	6.93274e-06
17	19	9.72189e-06	-7.56209e-07
17	20	-2.94424e-06	-3.97723e-06
17	21	1.66543e-06	1.45301e-06
17	22	-6.26178e-06	3.36912e-06
17	23	9.0895e-06	-5.02506e-06
17	24	-6.3485e-06	4.22174e-06
17	25	2.04728e-06	-2.68175e-06
18	1	3.52989e-06	-5.02244e-06
18	2	-7.52991e-06	1.72287e-05
18	3	7.75472e-06	-4.5217e-05
18	4	5.47081e-06	0.000107845
18	5	-3.28029e-05	-0.000176313
18	6	4.4034e-05	0.000160846
18	7	-2.17983e-05	-3.95032e-05
18	8	-1.39825e-05	-9.17118e-05
18	9	4.07292e-05	0.000137766
18	10	-4.45129e-05	-0.000103845
18	11	2.51092e-05	4.88443e-05
18	12	-8.97609e-06	2.89077e-06
18	13	6.67355e-06	-4.45302e-05
18	14	6.17269e-06	4.94029e-05
18	15	-3.98348e-05	-1.34932e-05
18	16	7.65629e-05	-2.77536e-05
18	17	-0.000102124	4.6373e-05
18	18	0.000115082	-4.20723e-05
18	19	-0.000116984	2.52982e-05
18	20	0.000109153	-8.92704e-06
18	21	-9.17416e-05	1.12604e-06
18	22	6.63244e-05	4.0287e-07
18	23	-4.13121e-05	-6.26906e-07
18	24	2.3835e-05	3.86245e-07
18	25	-9.13418e-06	2.68116e-07
19	1	-4.56502e-07	8.81854e-07
19	2	1.15351e-05	-1.36894e-05
19	3	-3.4214e-05	4.92253e-05
19	4	4.97058e-05	-9.15741e-05
19	5	-3.32527e-05	0.00012145
19	6	-1.46785e-05	-0.000146144
19	7	5.28983e-05	0.000176612
19	8	-5.80818e-05	-0.000187923
19	9	4.23131e-05	0.00014907
19	10	-5.19198e-06	-7.59851e-05
19	11	-3.77005e-05	1.69999e-05
19	12	5.62431e-05	5.02506e-06
19	13	-5.21087e-05	-9.10921e-06
19	14	4.13808e-05	1.21486e-05
19	15	-2.65922e-05	-1.1503e-05
19	16	8.09935e-06	6.58145e-06
19	17	4.36616e-06	-1.18732e-06
19	18	-4.41815e-06	-1.69384e-06
19	19	-4.45285e-07	1.30701e-06
19	20	2.12999e-06	-9.22693e-07
19	21	-9.93151e-07	2.8488e-06
19	22	1.51058e-08	-3.62915e-06
19	23	2.33768e-07	1.42788e-06
19	24	-3.796e-07	3.28455e-07
19	25	6.06419e-07	2.75105e-07
20	1	-2.72018e-07	-1.59407e-06
20	2	-5.85604e-06	7.81851e-06
20	3	1.35689e-05	-1.19903e-05
20	4	-9.41464e-06	3.67644e-05
20	5	-1.07389e-05	-0.000103542
20	6	3.96252e-05	0.000146169
20	7	-6.52145e-05	-0.000102243
20	8	7.56223e-05	1.14987e-05
20	9	-6.97211e-05	4.60906e-05
20	10	5.60311e-05	-4.37018e-05
20	11	-4.25357e-05	1.83309e-05
20	12	3.02802e-05	-9.26393e-06
20	13	-1.73891e-05	1.66267e-05
20	14	1.94051e-05	-2.24546e-05
20	15	-4.83286e-05	1.83262e-05
20	16	8.40319e-05	-9.52156e-06
20	17	-0.000102817	4.79317e-06
20	18	0.000101868	-2.80315e-06
20	19	-9.06299e-05	-8.85767e-07
20	20	7.60071e-05	4.12315e-06
20	21	-5.70283e-05	-3.60744e-06
20	22	3.33638e-05	8.44398e-07
20	23	-1.25875e-05	-8.01451e-08
20	24	1.58376e-06	1.74107e-06
20	25	3.73636e-06	-2.61004e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode48_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.429596	0
0	2	-0.0432475	0
0	3	-0.343256	0
0	4	0.1109	0
0	5	0.302589	0
0	6	-0.236203	0
0	7	-0.165494	0
0	8	0.307996	0
0	9	-0.0545717	0
0	10	-0.211775	0
0	11	0.191622	0
0	12	0.0300808	0
0	13	-0.210268	0
0	14	0.234737	0
0	15	-0.154603	0
0	16	0.0648033	0
0	17	-0.013277	0
0	18	-0.00295183	0
0	19	0.00339287	0
0	20	-0.00104641	0
0	21	-0.000189468	0
0	22	0.000336544	0
0	23	-6.26183e-07	0
0	24	-0.000284838	0
0	25	0.000191053	0
1	1	-0.000465306	0.000749684
1	2	0.00154694	-0.00334485
1	3	-0.00165565	0.0043281
1	4	-7.81962e-05	-0.000591875
1	5	0.00133336	-0.004021
1	6	-0.000317197	0.00376735
1	7	-0.0011959	0.000968983
1	8	0.00115257	-0.00478899
1	9	-0.000128849	0.00412912
1	10	-0.000543265	-0.000235014
1	11	0.000715685	-0.00360482
1	12	-0.00070881	0.0054767
1	13	0.000568319	-0.00545217
1	14	-0.000387395	0.00440441
1	15	0.000307246	-0.00304981
1	16	-0.00026511	0.00179728
1	17	0.000174296	-0.000876882
1	18	-9.02306e-05	0.000340885
1	19	6.43892e-05	-9.21258e-05
1	20	-6.22584e-05	9.61662e-06
1	21	5.49124e-05	2.17358e-06
1	22	-4.65076e-05	-3.74911e-06
1	23	4.4017e-05	5.71809e-06
1	24	-4.4859e-05	-2.07412e-06
1	25	3.79364e-05	-2.49388e-06
2	1	0.0979181	-0.00252382
2	2	-0.090718	0.00249366
2	3	-0.060825	0.00132822
2	4	0.108501	-0.003098
2	5	0.0613976	-0.000253597
2	6	-0.187383	0.00348739
2	7	0.0333277	-0.00165874
2	8	0.235893	-0.00274095
2	9	-0.28065	0.0041756
2	10	0.0200631	-0.00109518
2	11	0.320022	-0.00352242
2	12	-0.495494	0.00632184
2	13	0.454356	-0.00633438
2	14	-0.299997	0.00455591
2	15	0.150361	-0.00246188
2	16	-0.0577292	0.000985854
2	17	0.016659	-0.000255816
2	18	-0.00341633	-6.64168e-06
2	19	0.000479458	6.76513e-05
2	20	-0.000102789	-7.348e-05
2	21	-6.87987e-05	6.84916e-05
2	22	0.000365543	-5.0193e-05
2	23	-0.000441793	2.60379e-05
2	24	2.45995e-05	-9.34678e-06
2	25	0.000681131	4.71017e-08
3	1	-0.000536021	-0.000269943
3	2	0.00116814	0.000465053
3	3	-0.000654799	-0.000591663
3	4	-0.00104362	0.000764083
3	5	0.00187037	-0.000278917
3	6	-0.000436908	-0.00109996
3	7	-0.00165352	0.00212805
3	8	0.00185236	-0.00158617
3	9	0.00010265	-0.000478162
3	10	-0.00239609	0.0029358
3	11	0.00355169	-0.00449229
3	12	-0.00352473	0.00462243
3	13	0.00290178	-0.00365198
3	14	-0.00205392	0.002304
3	15	0.00123595	-0.0012025
3	16	-0.000668127	0.000537762
3	17	0.000343841	-0.000202153
3	18	-0.000155238	6.54068e-05
3	19	4.6853e-05	-2.97936e-05
3	20	1.06199e-05	2.9632e-05
3	21	-3.17127e-05	-4.51711e-05
3	22	2.12639e-05	6.68434e-05
3	23	7.90815e-07	-7.15243e-05
3	24	-1.12906e-05	5.4759e-05
3	25	6.571e-06	-3.43563e-05
4	1	0.108988	-0.00251746
4	2	-0.265394	0.00517932
4	3	0.249124	-0.00281396
4	4	-0.000746053	-0.00334917
4	5	-0.223305	0.00539095
4	6	0.18294	-0.000197097
4	7	0.0357093	-0.00600083
4	8	-0.169097	0.00604495
4	9	0.107508	6.30552e-05
4	10	0.0376867	-0.00679969
4	11	-0.119944	0.0096765
4	12	0.104015	-0.00842911
4	13	-0.0453576	0.00533295
4	14	0.00123844	-0.00249678
4	15	0.012891	0.000796634
4	16	-0.00982165	-0.00013151
4	17	0.00397401	7.99848e-06
4	18	-0.000751183	-6.40955e-06
4	19	-0.000244403	-1.92942e-05
4	20	0.000265693	3.87478e-05
4	21	5.29806e-05	-3.38707e-05
4	22	-0.000308441	2.28824e-05
4	23	0.000225349	-1.0758e-05
4	24	0.000125669	-3.60981e-07
4	25	-0.000433292	5.52836e-06
5	1	-0.000998124	0.00167732
5	2	0.00290335	-0.00487004
5	3	-0.00379505	0.00617937
5	4	0.00204981	-0.00298312
5	5	0.00117958	-0.00238557
5	6	-0.0030278	0.00535249
5	7	0.0023324	-0.00415247
5	8	-0.000650359	0.000496397
5	9	-0.000197536	0.00306789
5	10	8.9464e-05	-0.00501136
5	11	7.96701e-05	0.00509812
5	12	8.03646e-05	-0.00396292
5	13	-0.000211002	0.00245274
5	14	7.29172e-05	-0.00118275
5	15	8.44748e-05	0.000405099
5	16	-4.80415e-05	-5.71632e-05
5	17	-6.82835e-05	-3.65247e-05
5	18	0.000110315	2.08255e-05
5	19	-6.88056e-05	9.86716e-06
5	20	7.46438e-06	-1.35686e-05
5	21	2.4813e-05	-3.68502e-06
5	22	-2.80427e-05	1.74224e-05
5	23	2.44758e-05	-1.59404e-05
5	24	-2.0362e-05	5.62797e-06
5	25	1.16739e-05	2.86261e-06
6	1	0.0177112	-0.00131145
6	2	-0.0596026	0.00437981
6	3	0.0817227	-0.0062211
6	4	-0.0243914	0.00335085
6	5	-0.0886421	0.00249667
6	6	0.145275	-0.00557433
6	7	-0.069962	0.00296648
6	8	-0.0858276	0.00245154
6	9	0.203903	-0.00603314
6	10	-0.219454	0.00602512
6	11	0.158844	-0.00378927
6	12	-0.0846664	0.00143421
6	13	0.0352651	-0.000106205
6	14	-0.0130385	-0.000224049
6	15	0.00526905	9.93942e-05
6	16	-0.00229893	4.44779e-05
6	17	0.00083887	-5.31049e-05
6	18	-0.000217249	-2.50128e-05
6	19	-4.53104e-05	8.85696e-05
6	20	0.000249309	-9.98738e-05
6	21	-0.000264315	7.27566e-05
6	22	-8.18799e-05	-3.2177e-05
6	23	0.000618098	2.85916e-06
6	24	-0.000987963	6.24684e-06
6	25	0.00100802	-4.04194e-06
7	1	0.000148483	-6.10008e-05
7	2	-0.000689941	0.000355764
7	3	0.0014584	-0.000834883
7	4	-0.00175602	0.000899488
7	5	0.000927991	0.000172492
7	6	0.00108081	-0.00235179
7	7	-0.00348297	0.00467002
7	8	0.00507095	-0.00596546
7	9	-0.00506321	0.00583369
7	10	0.00368318	-0.00473287
7	11	-0.00195373	0.00335642
7	12	0.00077001	-0.00218655
7	13	-0.000277248	0.00135711
7	14	0.000124368	-0.000769324
7	15	-4.00198e-05	0.000341244
7	16	-1.00905e-05	-8.20519e-05
7	17	2.39186e-05	-1.63569e-05
7	18	-3.04229e-05	2.37105e-05
7	19	3.49897e-05	-9.868e-06
7	20	-3.51422e-05	3.25352e-07
7	21	3.22165e-05	7.31619e-06
7	22	-1.9227e-05	-1.48019e-05
7	23	2.96983e-07	1.84512e-05
7	24	8.90847e-06	-1.6296e-05
7	25	-5.87935e-06	1.03311e-05
8	1	0.00346994	-0.000483112
8	2	-0.0193478	0.00229995
8	3	0.0513161	-0.00511144
8	4	-0.0812578	0.00649153
8	5	0.0790475	-0.00445013
8	6	-0.0386943	0.000256159
8	7	-0.00745276	0.00290725
8	8	0.0223846	-0.00342552
8	9	-0.00313937	0.00215076
8	10	-0.0234775	-0.000670325
8	11	0.0341628	-0.000164403
8	12	-0.027465	0.000367215
8	13	0.0149657	-0.000293137
8	14	-0.00581466	0.000173078
8	15	0.00165575	-4.4067e-05
8	16	-0.000327085	-6.59902e-05
8	17	-5.53089e-05	0.000104088
8	18	0.000105437	-7.13001e-05
8	19	5.59823e-05	1.6766e-05
8	20	-0.000203844	1.12139e-05
8	21	0.000137715	-3.33447e-06
8	22	8.24436e-05	-1.63303e-05
8	23	-0.000251221	2.63425e-05
8	24	0.000256055	-2.3493e-05
8	25	-0.000146204	1.50408e-05
9	1	0.000271268	-0.000223408
9	2	-0.00130816	0.00127047
9	3	0.00331916	-0.00352717
9	4	-0.00582822	0.00628154
9	5	0.00779523	-0.0080692
9	6	-0.00821246	0.00796885
9	7	0.00685098	-0.00622282
9	8	-0.00436755	0.00382361
9	9	0.00185436	-0.00176941
9	10	-0.000212531	0.00055629
9	11	-0.000373501	-8.8567e-05
9	12	0.000333281	-2.12621e-06
9	13	-0.000136329	-2.49028e-05
9	14	-1.48296e-05	6.3112e-05
9	15	8.69e-05	-7.41225e-05
9	16	-8.81562e-05	5.73167e-05
9	17	3.42917e-05	-2.94146e-05
9	18	3.84601e-05	8.62615e-06
9	19	-7.73066e-05	-3.11383e-07
9	20	6.23074e-05	2.51651e-07
9	21	-2.25158e-05	-2.9918e-06
9	22	-5.67161e-06	4.7118e-06
9	23	1.15751e-05	-6.42026e-06
9	24	-6.57435e-06	8.97793e-06
9	25	3.02761e-06	-9.91533e-06
10	1	8.95788e-05	-2.93117e-05
10	2	-0.00194369	0.000285439
10	3	0.00981733	-0.00105828
10	4	-0.0257128	0.00214705
10	5	0.0422687	-0.00274691
10	6	-0.0464097	0.00233324
10	7	0.0336305	-0.0012621
10	8	-0.0141887	0.000291326
10	9	0.00181931	0.000161355
10	10	-0.000231656	-0.000205612
10	11	0.00335352	0.00015563
10	12	-0.00484872	-0.000157629
10	13	0.00358598	0.000132771
10	14	-0.00159567	-1.677e-05
10	15	0.000407576	-9.4316e-05
10	16	-3.05066e-05	9.44154e-05
10	17	-0.000106112	-1.94436e-05
10	18	0.000243877	-3.81425e-05
10	19	-0.0002402	4.34529e-05
10	20	-1.13381e-05	-1.50489e-05
10	21	0.000368987	-1.66631e-05
10	22	-0.00060308	3.29366e-05
10	23	0.000615698	-3.42288e-05
10	24	-0.000472615	2.85945e-05
10	25	0.000290174	-2.02201e-05
11	1	7.37966e-05	-3.84121e-05
11	2	-0.00038775	0.000285874
11	3	0.00107858	-0.000999851
11	4	-0.00212141	0.00211653
11	5	0.00324532	-0.00309947
11	6	-0.00400301	0.00346526
11	7	0.0040554	-0.00317861
11	8	-0.00338448	0.0024248
11	9	0.00231088	-0.00145802
11	10	-0.00129913	0.000618136
11	11	0.000647023	-0.000117036
11	12	-0.000357373	-8.54589e-05
11	13	0.000251897	0.000130704
11	14	-0.00017867	-0.000108806
11	15	9.99024e-05	6.74913e-05
11	16	-3.70073e-05	-4.45328e-05
11	17	6.7615e-06	4.46734e-05
11	18	5.28614e-06	-4.45734e-05
11	19	-1.59086e-05	3.22582e-05
11	20	2.1186e-05	-1.69986e-05
11	21	-1.54281e-05	8.96355e-06
11	22	2.65582e-06	-9.33511e-06
11	23	8.51695e-06	1.32966e-05
11	24	-1.09406e-05	-1.38644e-05
11	25	5.56583e-06	8.95271e-06
12	1	-0.000130434	2.19817e-05
12	2	0.000496535	-7.96162e-05
12	3	-0.000284979	0.000111068
12	4	-0.00246133	-2.27951e-05
12	5	0.00831091	-0.000209335
12	6	-0.014129	0.000456981
12	7	0.0154828	-0.00050557
12	8	-0.0114328	0.00033487
12	9	0.00544152	-0.000173827
12	10	-0.00143235	0.000149807
12	11	0.000310291	-0.000157791
12	12	-0.000549384	0.000105659
12	13	0.00068257	-2.5884e-05
12	14	-0.000404073	-2.2677e-05
12	15	4.95793e-05	3.02898e-05
12	16	0.000102727	-2.8591e-05
12	17	-4.72728e-05	3.42204e-05
12	18	-5.43153e-05	-3.49064e-05
12	19	6.51513e-05	2.67245e-05
12	20	1.19573e-05	-1.89926e-05
12	21	-8.58256e-05	1.64983e-05
12	22	9.31141e-05	-1.71751e-05
12	23	-4.32845e-05	1.61632e-05
12	24	-1.45305e-05	-1.08823e-05
12	25	4.55983e-05	3.41533e-06
13	1	7.5308e-06	-9.79922e-06
13	2	-2.32635e-05	3.98772e-05
13	3	7.29166e-05	-0.000148809
13	4	-0.000258908	0.000421709
13	5	0.000592749	-0.000787536
13	6	-0.00089974	0.00102741
13	7	0.00102251	-0.00103102
13	8	-0.000935937	0.000863472
13	9	0.000686657	-0.000629585
13	10	-0.000384808	0.000398909
13	11	0.0001606	-0.000220872
13	12	-5.8784e-05	9.77643e-05
13	13	4.56932e-05	7.29571e-06
13	14	-6.32233e-05	-8.90792e-05
13	15	6.30903e-05	0.00010615
13	16	-4.33151e-05	-6.52157e-05
13	17	2.78437e-05	1.69287e-05
13	18	-2.10055e-05	1.13853e-05
13	19	1.38334e-05	-2.28865e-05
13	20	-4.53917e-06	2.17322e-05
13	21	-9.22594e-07	-1.12828e-05
13	22	-9.81096e-07	-7.34863e-07
13	23	6.9586e-06	6.69549e-06
13	24	-1.05546e-05	-4.47624e-06
13	25	9.03131e-06	-1.55334e-06
14	1	-5.2829e-05	9.24301e-06
14	2	0.000272895	-4.37747e-05
14	3	-0.000607146	0.000114709
14	4	0.000554981	-0.000163735
14	5	0.000512184	0.000105787
14	6	-0.00244879	2.56086e-05
14	7	0.00405451	-0.000121473
14	8	-0.00417542	0.000110496
14	9	0.00291316	-3.37302e-05
14	10	-0.00136638	-3.08318e-06
14	11	0.000430324	-2.83004e-05
14	12	-0.000177364	6.73016e-05
14	13	0.000212371	-6.19013e-05
14	14	-0.0002244	2.55545e-05
14	15	0.000145739	2.30269e-06
14	16	-4.38985e-05	-4.01197e-06
14	17	1.20802e-05	-1.05993e-05
14	18	-8.85383e-05	2.10461e-05
14	19	0.000218753	-1.78615e-05
14	20	-0.000308008	7.78288e-06
14	21	0.00030695	1.7374e-06
14	22	-0.000237356	-8.13631e-06
14	23	0.000151158	9.56778e-06
14	24	-7.98687e-05	-5.91352e-06
14	25	2.72968e-05	6.83055e-07
15	1	-2.55971e-06	1.00682e-05
15	2	1.98772e-05	-4.73125e-05
15	3	-1.48628e-05	0.000100395
15	4	-6.39169e-05	-0.000136605
15	5	0.000190229	0.000123284
15	6	-0.000257924	-2.30053e-05
15	7	0.000229709	-0.000138677
15	8	-0.000185785	0.000283208
15	9	0.000134574	-0.000356615
15	10	-3.37568e-05	0.000335053
15	11	-5.31788e-05	-0.000241821
15	12	7.61725e-05	0.000148723
15	13	-6.69866e-05	-9.55969e-05
15	14	4.26902e-05	6.02759e-05
15	15	-1.29341e-05	-2.15509e-05
15	16	3.01252e-06	-1.20491e-05
15	17	-1.06219e-05	2.79321e-05
15	18	1.13177e-05	-2.69201e-05
15	19	-9.09626e-07	1.89458e-05
15	20	-7.51837e-06	-1.09787e-05
15	21	6.62728e-06	3.46053e-06
15	22	-9.34703e-07	2.70974e-06
15	23	-2.46941e-06	-5.17709e-06
15	24	2.26547e-06	4.35395e-06
15	25	-6.34888e-07	-2.07116e-06
16	1	-4.30215e-06	2.29137e-06
16	2	3.70952e-05	-2.91767e-05
16	3	-0.000116189	7.07045e-05
16	4	0.000191335	-8.11796e-05
16	5	-0.000112876	5.82127e-05
16	6	-0.000253448	-2.51626e-05
16	7	0.000778721	-5.63244e-06
16	8	-0.00110255	1.70626e-05
16	9	0.00101261	9.83141e-06
16	10	-0.000625967	-4.64311e-05
16	11	0.000230007	4.18473e-05
16	12	-1.72699e-05	-4.00864e-06
16	13	-3.32483e-05	-2.19446e-05
16	14	1.52788e-05	1.57546e-05
16	15	3.35632e-05	5.2761e-06
16	16	-8.38092e-05	-1.96993e-05
16	17	9.35797e-05	2.02736e-05
16	18	-6.29039e-05	-1.09609e-05
16	19	3.06751e-05	3.44152e-06
16	20	-2.44292e-05	-3.38171e-06
16	21	3.79486e-05	4.32814e-06
16	22	-4.82077e-05	-1.92772e-06
16	23	4.52466e-05	-4.93289e-07
16	24	-3.67507e-05	-1.91369e-07
16	25	2.63455e-05	1.80954e-06
17	1	-1.57267e-05	1.84183e-06
17	2	5.20833e-05	-1.63047e-05
17	3	-7.10239e-05	7.62809e-05
17	4	3.02903e-05	-0.000174305
17	5	4.13991e-05	0.000222605
17	6	-7.78244e-05	-0.000157957
17	7	5.30708e-05	4.60106e-05
17	8	1.01017e-05	1.39947e-05
17	9	-7.24679e-05	-1.26517e-05
17	10	0.000116074	-2.11046e-06
17	11	-0.000133668	3.96743e-06
17	12	0.000118176	6.77773e-06
17	13	-8.37101e-05	-2.37216e-05
17	14	5.03341e-05	3.4622e-05
17	15	-2.45281e-05	-2.45625e-05
17	16	1.00583e-05	-8.7842e-07
17	17	-7.37633e-06	1.7237e-05
17	18	9.01328e-06	-1.69385e-05
17	19	-8.67827e-06	1.37702e-05
17	20	5.46076e-06	-1.29349e-05
17	21	-1.27765e-06	8.93046e-06
17	22	-1.13882e-06	-2.30308e-06
17	23	1.32134e-06	-1.42944e-06
17	24	-6.35115e-07	1.87285e-06
17	25	-6.42336e-08	-1.31106e-06
18	1	7.30136e-06	7.0537e-06
18	2	-2.60278e-05	-2.97952e-05
18	3	3.45107e-05	5.86113e-05
18	4	-1.23402e-05	-6.92566e-05
18	5	-1.67895e-05	7.0811e-05
18	6	-4.81828e-07	-8.09894e-05
18	7	9.1855e-05	8.39241e-05
18	8	-0.000198934	-6.2378e-05
18	9	0.000235619	2.98858e-05
18	10	-0.000183498	-2.82201e-06
18	11	8.38671e-05	-2.7311e-05
18	12	7.80395e-06	5.35115e-05
18	13	-6.85091e-05	-5.28923e-05
18	14	9.54225e-05	3.29807e-05
18	15	-6.83319e-05	-1.77797e-05
18	16	-1.42811e-05	1.2733e-05
18	17	0.00010403	-1.18917e-05
18	18	-0.000148914	1.3439e-05
18	19	0.000140149	-1.44589e-05
18	20	-0.000104981	1.02989e-05
18	21	7.01695e-05	-2.55125e-06
18	22	-4.23526e-05	-2.71429e-06
18	23	1.744e-05	3.66915e-06
18	24	1.06366e-07	-2.88418e-06
18	25	-1.51098e-06	1.54209e-06
19	1	1.92787e-06	1.55551e-06
19	2	-1.14912e-06	-4.56922e-06
19	3	-2.84908e-06	3.36092e-06
19	4	-1.30817e-05	-4.86595e-06
19	5	5.96511e-05	1.48407e-05
19	6	-9.73051e-05	-2.03483e-05
19	7	8.10781e-05	5.76635e-06
19	8	-2.88459e-05	2.77321e-05
19	9	-3.25834e-06	-4.85615e-05
19	10	3.22761e-07	3.89407e-05
19	11	-6.92086e-08	-2.53316e-05
19	12	1.5804e-05	2.48097e-05
19	13	-2.1449e-05	-2.27453e-05
19	14	1.10735e-05	1.29769e-05
19	15	-5.41473e-06	-3.67134e-06
19	16	1.21891e-05	-4.12053e-06
19	17	-1.84077e-05	9.68664e-06
19	18	1.5286e-05	-8.67903e-06
19	19	-6.84752e-06	3.89563e-06
19	20	-5.35146e-07	-1.33026e-06
19	21	4.2113e-06	5.80558e-07
19	22	-4.22181e-06	-2.92754e-07
19	23	2.65522e-06	1.07319e-06
19	24	-1.5271e-06	-1.43092e-06
19	25	1.11427e-06	2.74026e-07
20	1	-2.57774e-07	2.12604e-06
20	2	7.94274e-06	-8.13348e-06
20	3	-1.2829e-05	1.22319e-05
20	4	-8.94461e-06	-4.54646e-06
20	5	4.41477e-05	-5.87142e-06
20	6	-6.38314e-05	4.12956e-06
20	7	7.05741e-05	2.0385e-05
20	8	-7.89454e-05	-6.26974e-05
20	9	7.34567e-05	9.91834e-05
20	10	-3.65909e-05	-0.000109706
20	11	-4.00339e-06	8.99329e-05
20	12	2.04567e-05	-5.21258e-05
20	13	-1.75599e-05	2.17596e-05
20	14	7.45921e-06	-1.08815e-05
20	15	7.3146e-06	9.80876e-06
20	16	-2.68079e-05	-9.66524e-06
20	17	4.57992e-05	8.57268e-06
20	18	-5.57367e-05	-4.38276e-06
20	19	5.25949e-05	-4.98006e-07
20	20	-4.13215e-05	1.57998e-06
20	21	3.06674e-05	1.07745e-06
20	22	-2.49829e-05	-3.01886e-06
20	23	2.01754e-05	1.87875e-06
20	24	-8.04344e-06	2.71632e-07
20	25	-9.23054e-06	-9.45651e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode49_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0103461	0
0	2	-0.000493096	0
0	3	-0.00976669	0
0	4	0.00462876	0
0	5	0.00724681	0
0	6	-0.00928908	0
0	7	5.93811e-05	0
0	8	0.00866072	0
0	9	-0.00866425	0
0	10	0.00217269	0
0	11	0.00473985	0
0	12	-0.00862318	0
0	13	0.00924548	0
0	14	-0.00787909	0
0	15	0.00577854	0
0	16	-0.00367641	0
0	17	0.00204045	0
0	18	-0.001022	0
0	19	0.000429513	0
0	20	-8.1534e-05	0
0	21	-7.1043e-05	0
0	22	7.95605e-05	0
0	23	-3.45418e-05	0
0	24	7.44351e-08	0
0	25	1.82232e-05	0
1	1	0.000496105	-0.0487638
1	2	-0.00221697	0.192237
1	3	0.00260947	-0.231738
1	4	0.00023765	0.0114154
1	5	-0.00280275	0.228875
1	6	0.00123457	-0.184547
1	7	0.00216314	-0.0772433
1	8	-0.00248191	0.252876
1	9	-0.000426744	-0.190649
1	10	0.00255991	-0.0129989
1	11	-0.00172009	0.193005
1	12	-0.00064925	-0.268766
1	13	0.00226787	0.252599
1	14	-0.0023468	-0.191043
1	15	0.00150656	0.122532
1	16	-0.000606683	-0.0670978
1	17	4.43813e-05	0.0307066
1	18	0.000140474	-0.0111728
1	19	-7.14786e-05	0.00286239
1	20	-3.7648e-05	-0.000248669
1	21	5.95779e-05	-0.000236735
1	22	-2.54381e-05	0.000149845
1	23	-2.51629e-06	6.57996e-05
1	24	1.25428e-05	-0.000287294
1	25	-1.6882e-05	0.000448198
2	1	-0.00490794	-0.00089266
2	2	0.00745821	0.0016328
2	3	-0.00208196	-0.000822403
2	4	-0.00639884	-0.00122493
2	5	0.00823696	0.00217478
2	6	-0.00109502	-0.000685324
2	7	-0.00771567	-0.00166995
2	8	0.00987981	0.00241767
2	9	-0.00411366	-0.000913965
2	10	-0.00453967	-0.0015446
2	11	0.0107373	0.00335273
2	12	-0.0124832	-0.00382266
2	13	0.0106661	0.00319863
2	14	-0.00730939	-0.00208748
2	15	0.0041497	0.00107845
2	16	-0.00194653	-0.000497506
2	17	0.000710243	0.000253736
2	18	-0.000176802	-9.36628e-05
2	19	1.4956e-05	-4.73761e-05
2	20	1.38512e-05	9.79262e-05
2	21	-3.99689e-06	-6.83418e-05
2	22	-2.42058e-06	3.71279e-05
2	23	-3.16976e-06	-2.88499e-05
2	24	3.76915e-06	1.57891e-05
2	25	1.56334e-06	7.36483e-06
3	1	0.000721525	0.00875485
3	2	-0.00139088	-0.0068853
3	3	0.000745283	-0.00230479
3	4	0.00115152	-0.00922302
3	5	-0.00251757	0.0234788
3	6	0.00153156	0.00717249
3	7	0.00131694	-0.0647443
3	8	-0.00317114	0.0739069
3	9	0.00204114	-0.00345658
3	10	0.00107892	-0.0990358
3	11	-0.00371236	0.16768
3	12	0.00438978	-0.176424
3	13	-0.00345534	0.141194
3	14	0.00207151	-0.0916854
3	15	-0.000974044	0.0493843
3	16	0.00029365	-0.0220304
3	17	4.40432e-05	0.00795926
3	18	-0.000142317	-0.00221453
3	19	0.000125238	0.000374722
3	20	-8.38785e-05	0.000152062
3	21	3.91347e-05	-0.000324046
3	22	3.93984e-06	0.000268352
3	23	-2.52067e-05	-8.51977e-07
3	24	2.19505e-05	-0.00032224
3	25	-9.54243e-06	0.000519859
4	1	0.002871	0.00157632
4	2	-0.00779952	-0.00432947
4	3	0.00910633	0.00498583
4	4	-0.00312042	-0.00147299
4	5	-0.00555589	-0.00330994
4	6	0.00917313	0.00500144
4	7	-0.00557363	-0.00268043
4	8	-0.00101543	-0.00117515
4	9	0.0057625	0.00375415
4	10	-0.00723435	-0.00416107
4	11	0.00660974	0.00321649
4	12	-0.00522928	-0.00196145
4	13	0.003709	0.000947328
4	14	-0.00236239	-0.000313619
4	15	0.00138542	-2.89387e-05
4	16	-0.000748839	0.000178208
4	17	0.000343022	-0.000151346
4	18	-0.000122064	2.55482e-05
4	19	2.61087e-05	4.53142e-05
4	20	1.28589e-05	-1.67924e-05
4	21	-1.40464e-05	-2.65063e-05
4	22	-6.8652e-06	3.15781e-05
4	23	2.34009e-05	-1.98431e-05
4	24	-3.07946e-05	1.51302e-05
4	25	3.32541e-05	-1.29551e-05
5	1	4.17476e-07	-0.0599007
5	2	-0.000296644	0.177758
5	3	0.000903583	-0.229232
5	4	-0.00133035	0.105267
5	5	0.00123572	0.113888
5	6	-0.000462682	-0.235186
5	7	-0.000836495	0.167883
5	8	0.00178488	0.00675308
5	9	-0.00168632	-0.152333
5	10	0.000992208	0.201158
5	11	-0.000579476	-0.17018
5	12	0.000579902	0.108815
5	13	-0.000590322	-0.0544357
5	14	0.000436643	0.0206561
5	15	-0.000224342	-0.00508622
5	16	6.76144e-05	9.88983e-05
5	17	-1.05723e-06	0.000612182
5	18	2.44924e-06	-0.000299527
5	19	-1.53053e-05	4.40219e-05
5	20	4.03157e-06	1.18058e-05
5	21	1.24064e-05	3.44605e-05
5	22	-1.28591e-05	-9.16337e-05
5	23	6.50465e-06	0.000127605
5	24	-5.8403e-06	-0.000154389
5	25	8.24536e-06	0.000177942
6	1	-6.4183e-05	-0.000426017
6	2	0.000787741	0.00160067
6	3	-0.00282815	-0.00318412
6	4	0.00540745	0.00411639
6	5	-0.00629614	-0.00336336
6	6	0.00379258	0.0010662
6	7	0.00145395	0.0015744
6	8	-0.00669326	-0.00354584
6	9	0.00941697	0.00443382
6	10	-0.0092289	-0.00425697
6	11	0.00740031	0.00343322
6	12	-0.00523465	-0.00244514
6	13	0.00326226	0.00154843
6	14	-0.00164947	-0.000873752
6	15	0.000594139	0.000435691
6	16	-0.000123621	-0.0001645
6	17	8.1533e-06	3.3179e-05
6	18	-1.29589e-06	-5.12642e-06
6	19	-1.25013e-05	5.39963e-06
6	20	3.77207e-05	1.28661e-06
6	21	-3.78181e-05	-3.41258e-06
6	22	1.1203e-05	-9.44097e-06
6	23	1.37621e-05	2.4398e-05
6	24	-2.47988e-05	-2.66571e-05
6	25	2.82413e-05	1.69712e-05
7	1	-0.000375679	-0.00452777
7	2	0.00170659	0.0155074
7	3	-0.00378828	-0.0251974
7	4	0.00494452	0.0285449
7	5	-0.00357778	-0.0394649
7	6	0.000231019	0.0770727
7	7	0.0027988	-0.137998
7	8	-0.00393161	0.194131
7	9	0.00359734	-0.216742
7	10	-0.00289185	0.197525
7	11	0.0021809	-0.149576
7	12	-0.00143346	0.0944845
7	13	0.000787323	-0.0491546
7	14	-0.000412974	0.0202705
7	15	0.000274782	-0.00601096
7	16	-0.000200692	0.000853421
7	17	9.62152e-05	0.000248017
7	18	6.82127e-06	-0.000166962
7	19	-5.52978e-05	-8.72065e-07
7	20	4.43162e-05	1.32764e-05
7	21	-1.37222e-05	9.26683e-05
7	22	8.63522e-07	-0.00022039
7	23	-6.80783e-06	0.000287193
7	24	1.45697e-05	-0.000268037
7	25	-1.34261e-05	0.000201402
8	1	0.000179423	-0.000263639
8	2	-0.000867139	0.00118
8	3	0.00199726	-0.00225725
8	4	-0.00280307	0.00195666
8	5	0.00267237	0.000340203
8	6	-0.00212354	-0.00333574
8	7	0.00202976	0.00536231
8	8	-0.00240345	-0.00587032
8	9	0.00271766	0.00529519
8	10	-0.0026703	-0.00424099
8	11	0.00227577	0.00305393
8	12	-0.00168462	-0.0019129
8	13	0.00105086	0.000961113
8	14	-0.000521859	-0.000322761
8	15	0.000206513	2.07961e-05
8	16	-8.39719e-05	5.92272e-05
8	17	4.70581e-05	-4.96336e-05
8	18	-2.10813e-05	1.76901e-05
8	19	-1.01195e-05	1.15338e-05
8	20	2.83954e-05	-2.66908e-05
8	21	-1.72109e-05	2.33984e-05
8	22	-9.79467e-06	-9.91699e-06
8	23	2.55789e-05	-6.81854e-07
8	24	-2.24098e-05	3.03756e-06
8	25	1.12544e-05	-6.82151e-07
9	1	7.7855e-05	0.00828107
9	2	-0.000172036	-0.0469239
9	3	7.47367e-05	0.134308
9	4	0.000329446	-0.253085
9	5	-0.000813509	0.350343
9	6	0.000820382	-0.377766
9	7	-0.000106991	0.327876
9	8	-0.000814552	-0.231818
9	9	0.00127368	0.131234
9	10	-0.00116403	-0.0546733
9	11	0.000834142	0.0109111
9	12	-0.000524628	0.00599499
9	13	0.000246552	-0.00778605
9	14	-1.79978e-05	0.00455589
9	15	-9.53515e-05	-0.00160122
9	16	9.81128e-05	0.000223922
9	17	-6.78996e-05	5.75093e-05
9	18	6.11611e-05	7.24903e-05
9	19	-6.44971e-05	-0.000249772
9	20	4.99292e-05	0.000349713
9	21	-2.49416e-05	-0.000346607
9	22	9.72221e-06	0.000266749
9	23	-8.60029e-06	-0.000159304
9	24	1.39648e-05	6.78425e-05
9	25	-1.50661e-05	-1.38682e-05
10	1	9.4263e-05	-5.96595e-05
10	2	-0.000479607	0.000280078
10	3	0.00131871	-0.000688949
10	4	-0.0024586	0.0010054
10	5	0.00339633	-0.000704162
10	6	-0.00368605	-0.000367665
10	7	0.00334351	0.00168131
10	8	-0.00274127	-0.00251011
10	9	0.00216668	0.00249056
10	10	-0.00159786	-0.00182967
10	11	0.00101195	0.00106056
10	12	-0.000576378	-0.000502693
10	13	0.000356544	0.000153067
10	14	-0.000229957	4.31718e-05
10	15	0.000122392	-0.000107052
10	16	-5.86961e-05	8.4547e-05
10	17	3.78674e-05	-3.16394e-05
10	18	-3.05454e-05	-9.44492e-06
10	19	3.1178e-05	2.48061e-05
10	20	-3.70508e-05	-2.45997e-05
10	21	3.64638e-05	1.97868e-05
10	22	-2.80755e-05	-1.47632e-05
10	23	2.13156e-05	1.18954e-05
10	24	-1.95289e-05	-9.62466e-06
10	25	1.73178e-05	5.30056e-06
11	1	1.21086e-05	0.00192805
11	2	-4.3536e-05	-0.0124275
11	3	6.38658e-05	0.0398664
11	4	-5.56141e-05	-0.0839504
11	5	1.14544e-05	0.130403
11	6	8.3294e-05	-0.15942
11	7	-0.000156734	0.159598
11	8	4.5034e-05	-0.133754
11	9	0.000220231	0.0943089
11	10	-0.000386053	-0.0551528
11	11	0.000339496	0.0256765
11	12	-0.000188518	-0.00858012
11	13	4.37776e-05	0.0013
11	14	5.09374e-05	0.000545725
11	15	-8.84799e-05	-0.000415425
11	16	8.67031e-05	5.05306e-05
11	17	-7.59816e-05	6.6574e-05
11	18	6.57431e-05	7.2362e-06
11	19	-4.539e-05	-0.000129261
11	20	1.69853e-05	0.000208731
11	21	2.95549e-06	-0.000217623
11	22	-9.38198e-06	0.000174469
11	23	9.86285e-06	-0.000112369
11	24	-8.17971e-06	5.40724e-05
11	25	2.59849e-06	-1.22296e-05
12	1	1.10136e-05	-2.6408e-05
12	2	-8.78398e-05	4.99087e-05
12	3	0.000317427	-2.83846e-05
12	4	-0.000645148	-1.79166e-05
12	5	0.000866822	9.54241e-05
12	6	-0.000845889	-0.000226478
12	7	0.000620658	0.000415504
12	8	-0.000362132	-0.000654106
12	9	0.000256375	0.000809259
12	10	-0.00028182	-0.000729791
12	11	0.000270629	0.000468645
12	12	-0.000191826	-0.000200896
12	13	0.000127507	2.66085e-05
12	14	-9.39758e-05	4.30609e-05
12	15	5.63698e-05	-4.23237e-05
12	16	-1.45381e-05	2.5392e-05
12	17	-1.10701e-05	-1.65893e-05
12	18	1.82545e-05	1.15274e-05
12	19	-1.30098e-05	-8.80151e-06
12	20	7.21199e-07	6.02789e-06
12	21	1.15858e-05	-1.766e-06
12	22	-1.61681e-05	-1.90977e-06
12	23	1.16838e-05	4.90227e-06
12	24	-4.54644e-06	-6.00868e-06
12	25	1.16673e-06	3.31237e-06
13	1	2.23633e-05	0.000216322
13	2	-9.60925e-05	-0.00164371
13	3	0.000166883	0.00614903
13	4	-0.000157117	-0.0150418
13	5	9.5124e-05	0.0271008
13	6	-2.93653e-05	-0.0383981
13	7	9.63912e-06	0.0444714
13	8	-9.52442e-05	-0.0428852
13	9	0.000230013	0.0344862
13	10	-0.000286744	-0.0228371
13	11	0.000237594	0.012109
13	12	-0.000159178	-0.00485093
13	13	0.00010174	0.00126561
13	14	-6.36567e-05	-9.45071e-05
13	15	4.8299e-05	-6.40258e-05
13	16	-4.87598e-05	2.63263e-05
13	17	4.50176e-05	-3.14855e-05
13	18	-3.11823e-05	7.1318e-05
13	19	1.61264e-05	-0.000111376
13	20	-1.06156e-05	0.000135488
13	21	1.44461e-05	-0.000138091
13	22	-1.63336e-05	0.000118355
13	23	1.07343e-05	-7.98035e-05
13	24	-2.92436e-06	3.58906e-05
13	25	-1.40214e-06	-6.85076e-07
14	1	7.1386e-06	1.35636e-06
14	2	-2.38909e-05	3.9036e-05
14	3	2.82761e-05	-0.000113542
14	4	-2.33928e-05	0.00011112
14	5	3.1867e-05	-2.10602e-05
14	6	-6.79554e-05	-4.46046e-05
14	7	8.27984e-05	6.32166e-05
14	8	2.19687e-05	-0.000106487
14	9	-0.000187425	0.000202114
14	10	0.000224121	-0.000302373
14	11	-0.000111894	0.000341065
14	12	-1.96163e-05	-0.000289125
14	13	9.42229e-05	0.000176365
14	14	-0.000101639	-6.88611e-05
14	15	6.47675e-05	9.37654e-06
14	16	-3.16242e-05	4.44618e-07
14	17	2.28502e-05	1.66894e-05
14	18	-2.48988e-05	-2.90239e-05
14	19	2.40282e-05	2.35036e-05
14	20	-1.90761e-05	-1.17347e-05
14	21	1.46259e-05	4.52665e-06
14	22	-1.23908e-05	-2.62428e-06
14	23	9.64976e-06	4.97266e-06
14	24	-4.75742e-06	-8.4902e-06
14	25	-8.13412e-07	7.35576e-06
15	1	2.51634e-06	1.40359e-05
15	2	-2.21504e-05	-9.53039e-05
15	3	7.51625e-05	0.00043949
15	4	-8.98507e-05	-0.00148952
15	5	3.17515e-06	0.00365991
15	6	0.000113353	-0.00669541
15	7	-0.000160589	0.00949143
15	8	0.000129351	-0.0107415
15	9	-5.92305e-05	0.00979766
15	10	-7.56383e-07	-0.00714084
15	11	1.58377e-05	0.0040376
15	12	-2.07884e-06	-0.00164429
15	13	5.10478e-06	0.000384443
15	14	-2.89758e-05	2.62429e-05
15	15	3.9817e-05	-0.000120022
15	16	-2.7724e-05	0.000218972
15	17	1.05767e-05	-0.00035035
15	18	-1.29158e-06	0.000428775
15	19	-8.08868e-07	-0.000407142
15	20	3.56937e-06	0.000310556
15	21	-7.37847e-06	-0.000197505
15	22	6.48578e-06	0.000107382
15	23	-9.29816e-07	-4.90356e-05
15	24	-3.46484e-06	1.71628e-05
15	25	4.30888e-06	-5.36743e-07
16	1	6.9119e-06	-1.1197e-05
16	2	-1.50175e-05	4.20412e-05
16	3	1.0554e-05	-7.78952e-05
16	4	2.88274e-06	8.37379e-05
16	5	1.19833e-06	-9.49348e-05
16	6	-5.46526e-05	0.000179836
16	7	0.000140153	-0.000264188
16	8	-0.000168317	0.000251973
16	9	8.13803e-05	-0.000173372
16	10	6.24863e-05	9.78011e-05
16	11	-0.000164317	-4.29735e-05
16	12	0.000178912	-6.17989e-06
16	13	-0.000124069	4.46535e-05
16	14	5.64517e-05	-4.9842e-05
16	15	-1.55316e-05	2.48449e-05
16	16	6.7704e-08	-1.0813e-06
16	17	3.60078e-06	-3.55973e-06
16	18	-1.23015e-06	-2.17504e-06
16	19	-2.57384e-06	6.43178e-06
16	20	2.21539e-06	-6.13259e-06
16	21	4.14043e-07	4.89494e-06
16	22	3.09607e-07	-4.2794e-06
16	23	-2.64728e-06	3.30326e-06
16	24	2.67813e-06	-2.35692e-06
16	25	-1.43969e-06	1.8969e-06
17	1	-4.20976e-06	-1.58773e-06
17	2	-1.77809e-06	1.91178e-05
17	3	2.45044e-05	-8.74331e-05
17	4	-3.92303e-05	0.000166002
17	5	4.17867e-05	-4.51307e-05
17	6	-5.53583e-05	-0.000471705
17	7	6.76552e-05	0.00128521
17	8	-5.22355e-05	-0.00199935
17	9	2.56742e-05	0.00220248
17	10	-1.68848e-05	-0.0018122
17	11	1.86336e-05	0.00112857
17	12	-1.4006e-05	-0.000546823
17	13	-8.67516e-07	0.000282392
17	14	1.24964e-05	-0.000302188
17	15	-9.36561e-06	0.000413863
17	16	-4.59342e-06	-0.000442842
17	17	1.9475e-05	0.000349762
17	18	-2.69697e-05	-0.000198377
17	19	2.3777e-05	6.64555e-05
17	20	-1.52275e-05	6.97736e-06
17	21	7.26143e-06	-2.60044e-05
17	22	-1.647e-06	1.5248e-05
17	23	-1.38731e-06	4.19709e-06
17	24	1.27402e-06	-2.27119e-05
17	25	-1.49185e-07	3.19513e-05
18	1	-3.96625e-06	6.41661e-06
18	2	1.3456e-05	-2.76003e-05
18	3	-3.83203e-05	5.75032e-05
18	4	0.000105673	-8.00285e-05
18	5	-0.000184008	7.76449e-05
18	6	0.000191007	-5.24743e-05
18	7	-0.000103488	1.4926e-05
18	8	-2.60035e-05	8.85113e-06
18	9	0.000126925	6.38875e-06
18	10	-0.000143887	-3.49644e-05
18	11	7.50572e-05	4.4979e-05
18	12	1.25445e-05	-4.03258e-05
18	13	-5.06828e-05	3.17618e-05
18	14	3.71086e-05	-2.82861e-05
18	15	-1.15584e-05	3.10566e-05
18	16	-3.81757e-06	-3.05776e-05
18	17	1.14407e-05	2.06392e-05
18	18	-1.42443e-05	-7.08868e-06
18	19	1.23136e-05	-1.61338e-06
18	20	-8.36486e-06	4.34897e-06
18	21	5.36281e-06	-5.38174e-06
18	22	-3.29937e-06	6.37676e-06
18	23	1.47933e-06	-6.46667e-06
18	24	-4.13148e-07	4.72954e-06
18	25	2.18616e-07	-1.90854e-06
19	1	2.65569e-06	3.50048e-06
19	2	-3.73226e-06	5.88133e-06
19	3	-1.84855e-05	-5.94052e-05
19	4	6.51869e-05	0.000169154
19	5	-8.89602e-05	-0.000275136
19	6	6.38829e-05	0.000277133
19	7	-2.55784e-05	-0.000134039
19	8	8.53333e-06	-8.39627e-05
19	9	-1.21446e-05	0.000245594
19	10	1.72969e-05	-0.000259376
19	11	-5.73711e-06	0.000149236
19	12	-1.5479e-05	-2.54085e-05
19	13	2.92551e-05	-3.04235e-05
19	14	-2.79344e-05	2.7731e-05
19	15	1.71148e-05	-1.26369e-05
19	16	-7.32274e-06	5.60087e-06
19	17	3.89535e-06	-2.07232e-06
19	18	-5.42245e-06	1.44168e-06
19	19	6.49688e-06	-6.96096e-06
19	20	-4.20009e-06	1.33386e-05
19	21	2.05409e-06	-1.3841e-05
19	22	-2.0748e-06	1.28995e-05
19	23	1.46478e-06	-1.46768e-05
19	24	6.63526e-07	1.04829e-05
19	25	-2.15783e-06	5.88849e-06
20	1	7.17008e-06	3.21316e-06
20	2	-2.21572e-05	-1.28716e-05
20	3	2.37937e-05	1.63679e-05
20	4	1.03251e-05	8.49233e-06
20	5	-7.26967e-05	-5.02933e-05
20	6	0.000117532	7.19882e-05
20	7	-0.00011188	-6.7347e-05
20	8	6.06029e-05	4.72941e-05
20	9	9.41767e-06	-1.15936e-05
20	10	-5.71928e-05	-2.11466e-05
20	11	5.1287e-05	2.5151e-05
20	12	-7.79969e-06	1.13912e-07
20	13	-2.95617e-05	-2.69235e-05
20	14	3.40672e-05	2.71405e-05
20	15	-1.43774e-05	-4.13973e-06
20	16	-3.76731e-06	-1.54351e-05
20	17	7.99029e-06	1.72451e-05
20	18	-5.13656e-06	-1.03258e-05
20	19	3.54516e-06	7.29477e-06
20	20	-4.13601e-06	-8.12774e-06
20	21	4.15653e-06	7.12372e-06
20	22	-2.87496e-06	-3.56507e-06
20	23	1.06773e-06	-4.79542e-08
20	24	4.51798e-07	2.46219e-06
20	25	-1.20596e-06	-2.81543e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode4_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0027662	0
0	2	0.00676649	0
0	3	-0.00938757	0
0	4	0.0066236	0
0	5	0.00112369	0
0	6	-0.00946891	0
0	7	0.013896	0
0	8	-0.0131573	0
0	9	0.00942429	0
0	10	-0.00560535	0
0	11	0.00306178	0
0	12	-0.00153679	0
0	13	0.000513959	0
0	14	0.000120998	0
0	15	-0.000367746	0
0	16	0.000342861	0
0	17	-0.000256011	0
0	18	0.000186595	0
0	19	-5.58866e-05	0
0	20	-0.000102951	0
0	21	0.000159926	0
0	22	-0.000110667	0
0	23	4.57619e-05	0
0	24	-1.0545e-05	0
0	25	-1.5641e-06	0
1	1	-5.57938e-05	-0.000978544
1	2	0.000313893	0.00637272
1	3	-0.000904502	-0.016486
1	4	0.00084269	0.0265802
1	5	0.000642789	-0.0312317
1	6	-0.00199115	0.0289202
1	7	0.00131818	-0.0223397
1	8	0.000595977	0.015153
1	9	-0.00177522	-0.00934337
1	10	0.00180776	0.00525198
1	11	-0.00142792	-0.00257837
1	12	0.00106181	0.000900974
1	13	-0.000820321	3.02993e-05
1	14	0.000736444	-0.000365898
1	15	-0.000627251	0.000402877
1	16	0.000370971	-0.000403677
1	17	-0.000133432	0.000381665
1	18	5.76371e-05	-0.000265867
1	19	-8.42074e-05	9.59148e-05
1	20	0.000116941	3.2338e-05
1	21	-0.000122543	-8.50474e-05
1	22	9.83504e-05	7.90351e-05
1	23	-5.98234e-05	-4.1101e-05
1	24	3.53679e-05	2.37865e-06
1	25	-3.0212e-05	1.73263e-05
2	1	-0.00543367	0.561233
2	2	0.014776	-1.44449
2	3	-0.0244042	2.2162
2	4	0.0305332	-2.54292
2	5	-0.0310804	2.3927
2	6	0.0262842	-1.93766
2	7	-0.0186606	1.38584
2	8	0.0113166	-0.88427
2	9	-0.00611509	0.502053
2	10	0.0032448	-0.249979
2	11	-0.00179758	0.105977
2	12	0.000828814	-0.0360928
2	13	-5.70426e-05	0.00856902
2	14	-0.000409624	-0.000727806
2	15	0.000558883	-0.000196276
2	16	-0.00049665	-0.000284739
2	17	0.000291784	0.000587339
2	18	-1.12816e-05	-0.000610348
2	19	-0.000188598	0.000531072
2	20	0.000201086	-0.000441812
2	21	-0.000105711	0.000333011
2	22	3.75577e-05	-0.000204455
2	23	-2.73297e-05	0.000100641
2	24	2.95663e-05	-4.42067e-05
2	25	-1.82988e-05	1.92928e-05
3	1	0.000918876	0.00206166
3	2	-0.00267052	-0.00545272
3	3	0.00423991	0.00737656
3	4	-0.00495436	-0.00624571
3	5	0.00506065	0.0036489
3	6	-0.00497506	-0.0015218
3	7	0.00481995	-1.18689e-05
3	8	-0.00439544	0.0011454
3	9	0.00350924	-0.00159252
3	10	-0.00225453	0.00144314
3	11	0.00106726	-0.00108899
3	12	-0.000426428	0.000741645
3	13	0.000314205	-0.000465325
3	14	-0.000296412	0.00029143
3	15	0.000128552	-0.000211661
3	16	5.08854e-05	0.000173477
3	17	-8.32953e-05	-0.000135574
3	18	2.57188e-05	9.21659e-05
3	19	1.78529e-05	-5.1915e-05
3	20	-2.90726e-05	1.82486e-05
3	21	2.41258e-05	5.15451e-06
3	22	-1.3519e-05	-1.17706e-05
3	23	4.83257e-06	5.29496e-06
3	24	-1.17368e-06	2.0113e-06
3	25	-1.32265e-06	-2.56017e-06
4	1	0.000406616	0.0262232
4	2	-0.0014154	-0.0959143
4	3	0.00211585	0.198708
4	4	-0.0011283	-0.300394
4	5	-0.00138306	0.36717
4	6	0.0035857	-0.379319
4	7	-0.00413297	0.336031
4	8	0.00331841	-0.255044
4	9	-0.00217611	0.164172
4	10	0.00146784	-0.087795
4	11	-0.00123869	0.037413
4	12	0.00104941	-0.0114917
4	13	-0.000677225	0.0017422
4	14	0.000280644	0.0003442
4	15	-2.51305e-05	-0.000186009
4	16	-0.000104175	-6.02964e-05
4	17	0.000164103	9.97793e-05
4	18	-0.000155449	-8.2233e-05
4	19	8.326e-05	7.32897e-05
4	20	-4.34205e-06	-9.67846e-05
4	21	-2.10096e-05	0.000136767
4	22	-1.83845e-06	-0.000142412
4	23	2.0103e-05	0.000107614
4	24	-1.26717e-05	-6.64019e-05
4	25	1.08017e-06	3.78674e-05
5	1	0.000132921	0.000443251
5	2	-0.000411048	-0.00131848
5	3	0.000793028	0.00196224
5	4	-0.00112959	-0.00170174
5	5	0.00105632	0.000781126
5	6	-0.000513753	-0.000211314
5	7	2.69807e-05	0.000411799
5	8	2.27048e-07	-0.000788044
5	9	0.000339195	0.000762758
5	10	-0.000698659	-0.000343129
5	11	0.00075615	-0.000129064
5	12	-0.000485691	0.00037292
5	13	0.000145541	-0.000369252
5	14	3.92572e-05	0.00025925
5	15	-5.99354e-05	-0.000149878
5	16	-6.9682e-06	7.61497e-05
5	17	9.53095e-05	-5.74803e-05
5	18	-0.000142527	7.71196e-05
5	19	0.000128072	-7.34699e-05
5	20	-8.20468e-05	2.05136e-05
5	21	3.92806e-05	3.99215e-05
5	22	-1.11435e-05	-6.00662e-05
5	23	-2.93315e-06	4.09219e-05
5	24	5.35248e-06	-1.35449e-05
5	25	-2.57908e-06	-1.59178e-06
6	1	0.000181011	0.000558826
6	2	-0.000607727	-0.00355185
6	3	0.00124015	0.011827
6	4	-0.00195969	-0.0265219
6	5	0.00231365	0.0443291
6	6	-0.00189234	-0.058101
6	7	0.000954373	0.0611622
6	8	-0.00019179	-0.0520837
6	9	2.37878e-05	0.0356354
6	10	-0.000196453	-0.0191066
6	11	0.000234342	0.00752797
6	12	-7.74293e-05	-0.00175341
6	13	-8.43645e-05	4.5301e-06
6	14	0.000155691	-0.000113326
6	15	-0.000130682	0.000591856
6	16	6.71992e-05	-0.000828312
6	17	-3.37752e-05	0.000809457
6	18	3.55472e-05	-0.000675653
6	19	-4.26956e-05	0.00050271
6	20	3.74344e-05	-0.000322278
6	21	-2.88177e-05	0.000169413
6	22	2.65207e-05	-7.24755e-05
6	23	-2.37606e-05	3.01461e-05
6	24	1.93014e-05	-1.63681e-05
6	25	-1.73162e-05	7.46911e-06
7	1	-2.40358e-05	9.64946e-05
7	2	5.11294e-05	-0.000331511
7	3	-7.05628e-05	0.000433756
7	4	5.87587e-05	-0.000157479
7	5	7.97196e-06	-0.000365398
7	6	-5.44571e-05	0.000811855
7	7	-5.01361e-06	-0.000960975
7	8	0.000159745	0.000786717
7	9	-0.000318888	-0.000345495
7	10	0.000333762	-0.000190791
7	11	-0.000150823	0.000516637
7	12	-4.86938e-05	-0.000501333
7	13	6.39409e-05	0.000320483
7	14	6.0165e-05	-0.000170208
7	15	-0.000135372	8.96297e-05
7	16	9.2255e-05	-6.35922e-05
7	17	-1.55623e-05	7.53515e-05
7	18	-1.89212e-05	-7.80249e-05
7	19	1.87217e-05	4.27563e-05
7	20	-1.89369e-05	3.9858e-06
7	21	2.66428e-05	-2.8965e-05
7	22	-2.63157e-05	2.91699e-05
7	23	1.36459e-05	-1.78877e-05
7	24	-6.10927e-07	5.44845e-06
7	25	-6.11207e-06	3.69784e-06
8	1	0.000131464	-0.000181541
8	2	-0.000386609	0.000628897
8	3	0.000535652	-0.000500256
8	4	-0.000510821	-0.00163555
8	5	0.00048671	0.00589923
8	6	-0.00044777	-0.0103431
8	7	0.000286051	0.0125614
8	8	-8.01447e-05	-0.0115712
8	9	-6.15081e-05	0.00823254
8	10	0.000142567	-0.00436885
8	11	-0.000199283	0.00151237
8	12	0.000168136	-0.000176948
8	13	-3.05973e-05	-4.365e-05
8	14	-6.66175e-05	-0.000130938
8	15	5.39548e-05	0.000236528
8	16	-2.41683e-05	-0.000213313
8	17	3.3687e-05	0.000185388
8	18	-4.6177e-05	-0.000209444
8	19	3.39822e-05	0.000240353
8	20	-1.39667e-05	-0.000227341
8	21	6.13542e-06	0.000166965
8	22	-7.27883e-06	-9.27916e-05
8	23	4.70405e-06	3.8558e-05
8	24	2.82931e-06	-1.21639e-05
8	25	-8.20367e-06	2.10435e-06
9	1	3.96172e-06	-8.79188e-05
9	2	-2.08468e-05	0.000233841
9	3	9.02821e-05	-0.000216629
9	4	-0.000259525	-6.11564e-05
9	5	0.000491956	0.000432453
9	6	-0.000640174	-0.000713521
9	7	0.000624925	0.000736133
9	8	-0.000563273	-0.000389859
9	9	0.000544864	-0.000161777
9	10	-0.000500712	0.000561542
9	11	0.000419971	-0.000587002
9	12	-0.000392891	0.000344988
9	13	0.00039215	-9.46398e-05
9	14	-0.000314316	-3.00519e-05
9	15	0.000176751	4.57025e-05
9	16	-6.65837e-05	-2.20986e-05
9	17	2.93294e-06	8.02262e-06
9	18	3.65109e-05	-2.52318e-06
9	19	-5.28584e-05	-7.27006e-06
9	20	4.58963e-05	1.30597e-05
9	21	-3.04441e-05	-6.78274e-06
9	22	1.77207e-05	-4.89051e-06
9	23	-8.09874e-06	1.22136e-05
9	24	2.72102e-07	-1.149e-05
9	25	2.48735e-06	6.32061e-06
10	1	-1.14922e-06	5.31352e-06
10	2	-1.71174e-05	5.3446e-05
10	3	1.35851e-07	-0.000151356
10	4	8.30867e-05	-0.000129052
10	5	-0.000171752	0.00111258
10	6	0.000231399	-0.00233942
10	7	-0.000261038	0.00299996
10	8	0.000232735	-0.00280582
10	9	-0.000147245	0.00205344
10	10	6.20274e-05	-0.00117239
10	11	-4.56363e-05	0.000477808
10	12	9.86691e-05	-0.000135423
10	13	-0.000125635	0.00015855
10	14	7.67466e-05	-0.000394956
10	15	-1.99208e-05	0.000587476
10	16	1.24714e-06	-0.000588217
10	17	5.28675e-06	0.000451516
10	18	-1.38957e-05	-0.000299208
10	19	1.26121e-05	0.000189563
10	20	1.56926e-08	-0.000116033
10	21	-1.30623e-05	6.38243e-05
10	22	1.78895e-05	-3.0025e-05
10	23	-1.60114e-05	1.08914e-05
10	24	1.35606e-05	-1.82946e-06
10	25	-1.11225e-05	7.18109e-06
11	1	2.19854e-05	-4.83929e-05
11	2	-7.41258e-05	0.000198754
11	3	7.22704e-05	-0.000391313
11	4	8.84755e-06	0.000492789
11	5	-6.34027e-05	-0.000430482
11	6	8.33975e-05	0.000237859
11	7	-0.000121317	-3.29211e-05
11	8	0.000139284	-0.000106155
11	9	-0.000126378	0.000195419
11	10	0.00013756	-0.000210023
11	11	-0.000149677	9.84089e-05
11	12	0.000101482	6.09935e-05
11	13	-2.80143e-05	-0.000138293
11	14	1.05846e-05	0.000106888
11	15	-4.82514e-05	-3.84628e-05
11	16	7.34139e-05	9.36048e-06
11	17	-6.06501e-05	-2.0951e-05
11	18	3.79692e-05	2.80628e-05
11	19	-2.38555e-05	-1.82408e-05
11	20	1.49461e-05	9.17813e-06
11	21	-9.88634e-06	-5.2092e-06
11	22	1.06486e-05	-5.37829e-07
11	23	-1.32711e-05	5.58227e-06
11	24	1.2417e-05	-4.17992e-06
11	25	-8.55243e-06	-1.19109e-06
12	1	-5.5044e-06	-4.02718e-06
12	2	1.85048e-05	2.31414e-05
12	3	-5.74387e-05	-9.60009e-05
12	4	6.73161e-05	0.000177609
12	5	1.66946e-05	-6.80744e-05
12	6	-6.54365e-05	-0.000286221
12	7	6.61198e-06	0.000606275
12	8	2.91923e-05	-0.000618127
12	9	5.90163e-06	0.000350549
12	10	-4.36437e-05	-7.41813e-05
12	11	3.34389e-05	-8.80277e-06
12	12	1.4181e-05	-3.65831e-05
12	13	-3.94087e-05	7.54964e-05
12	14	2.54187e-05	-9.9626e-05
12	15	-1.73326e-05	0.000138001
12	16	2.86101e-05	-0.000170546
12	17	-3.10323e-05	0.000173922
12	18	2.06211e-05	-0.000158873
12	19	-1.09305e-05	0.000137465
12	20	5.54809e-06	-0.000102966
12	21	-3.60995e-06	5.68296e-05
12	22	2.08088e-06	-1.75252e-05
12	23	9.96103e-07	-2.60527e-06
12	24	-2.95376e-06	8.47259e-06
12	25	1.96534e-06	-1.04562e-05
13	1	-6.41501e-06	4.07603e-06
13	2	3.78682e-05	2.19295e-05
13	3	-7.79213e-05	-7.76886e-05
13	4	9.22593e-05	0.000116623
13	5	-8.54434e-05	-0.000125436
13	6	8.06687e-05	0.000122574
13	7	-8.28538e-05	-0.000114458
13	8	8.55763e-05	7.72182e-05
13	9	-8.7602e-05	1.71054e-05
13	10	9.16822e-05	-0.000120621
13	11	-8.8406e-05	0.000132262
13	12	5.65889e-05	-6.12453e-05
13	13	7.35479e-06	2.11419e-05
13	14	-6.54866e-05	-4.86568e-05
13	15	7.72432e-05	8.35082e-05
13	16	-5.0347e-05	-8.03867e-05
13	17	1.60728e-05	4.34911e-05
13	18	7.37027e-06	-6.83197e-06
13	19	-1.36069e-05	-5.84928e-06
13	20	6.06697e-06	5.99793e-06
13	21	2.75864e-06	-9.36257e-06
13	22	-3.67404e-06	1.10158e-05
13	23	-7.23363e-07	-3.82293e-06
13	24	3.27439e-06	-6.0709e-06
13	25	-1.95914e-06	9.51169e-06
14	1	1.65074e-06	5.04022e-06
14	2	1.44776e-05	-2.8709e-05
14	3	-6.12725e-05	8.43041e-05
14	4	5.50487e-05	-0.000161446
14	5	5.78519e-05	0.000228094
14	6	-0.000129472	-0.000265362
14	7	4.3426e-05	0.000262977
14	8	8.31887e-05	-0.000189566
14	9	-9.2581e-05	5.79721e-05
14	10	-4.42152e-06	2.39536e-05
14	11	7.68646e-05	1.98226e-05
14	12	-5.83504e-05	-0.000135189
14	13	1.08403e-05	0.000217342
14	14	4.79205e-06	-0.000220999
14	15	5.26827e-06	0.000181224
14	16	-2.18412e-05	-0.000140967
14	17	3.47308e-05	0.000106584
14	18	-3.70564e-05	-7.54418e-05
14	19	3.12878e-05	5.18782e-05
14	20	-2.54858e-05	-3.42943e-05
14	21	2.06093e-05	1.61752e-05
14	22	-1.34341e-05	-1.49955e-06
14	23	6.95481e-06	3.30461e-06
14	24	-5.00361e-06	-2.76382e-05
14	25	5.51816e-06	6.57312e-05
15	1	-4.26155e-06	5.43122e-06
15	2	2.19854e-05	-2.44669e-05
15	3	-6.26023e-05	5.2212e-05
15	4	7.61567e-05	-0.000120331
15	5	-3.77635e-05	0.000238792
15	6	1.6375e-05	-0.000298645
15	7	-2.4728e-05	0.000251861
15	8	8.11799e-06	-0.000180255
15	9	2.0172e-05	0.000136682
15	10	-4.51383e-06	-0.000127885
15	11	-4.8282e-05	0.000122726
15	12	8.59564e-05	-8.66439e-05
15	13	-7.63356e-05	4.62408e-05
15	14	3.326e-05	-3.24275e-05
15	15	5.71875e-06	3.5486e-05
15	16	-2.37413e-05	-3.86979e-05
15	17	2.46531e-05	3.44802e-05
15	18	-1.16408e-05	-2.26876e-05
15	19	-9.2179e-06	1.05774e-05
15	20	2.3851e-05	-2.72978e-06
15	21	-2.34286e-05	-1.79887e-06
15	22	1.41925e-05	2.49183e-06
15	23	-6.65221e-06	7.05818e-07
15	24	3.91005e-06	-3.73857e-06
15	25	-3.93851e-06	3.07763e-06
16	1	-2.11914e-06	-1.30456e-05
16	2	2.37172e-05	2.31809e-05
16	3	-5.03679e-05	4.38083e-06
16	4	2.94769e-05	-5.19068e-05
16	5	6.38612e-05	8.96079e-05
16	6	-0.000159087	-0.000140931
16	7	0.000167359	0.0002062
16	8	-0.000116887	-0.000209145
16	9	8.92606e-05	0.000121401
16	10	-0.000100938	-1.60632e-05
16	11	0.000120123	-3.04542e-05
16	12	-0.000121703	3.8522e-06
16	13	0.000102898	4.79947e-05
16	14	-6.91904e-05	-8.38905e-05
16	15	3.05189e-05	0.000104706
16	16	-7.04126e-06	-0.000113094
16	17	5.54789e-06	0.000107742
16	18	-8.56019e-06	-9.25622e-05
16	19	4.16987e-06	7.06375e-05
16	20	5.83598e-07	-4.68079e-05
16	21	1.00653e-06	2.68451e-05
16	22	-4.15757e-06	-1.29348e-05
16	23	2.80188e-06	4.39153e-06
16	24	1.17204e-06	3.69859e-07
16	25	-3.08085e-06	-8.86848e-07
17	1	-8.41047e-06	2.40313e-06
17	2	2.00354e-05	-8.37992e-06
17	3	-2.92426e-05	2.11882e-05
17	4	3.98129e-05	-5.15636e-05
17	5	-2.90278e-05	9.18906e-05
17	6	1.47356e-06	-0.000119298
17	7	5.45064e-06	0.00013056
17	8	-6.89111e-06	-0.000123053
17	9	3.22017e-05	8.95006e-05
17	10	-6.78917e-05	-4.19034e-05
17	11	9.63074e-05	9.41289e-07
17	12	-0.000102448	1.31564e-05
17	13	7.89778e-05	5.4593e-07
17	14	-4.52068e-05	-1.418e-05
17	15	2.23195e-05	1.16968e-05
17	16	-1.1888e-05	-2.52637e-06
17	17	1.25098e-05	-1.95538e-06
17	18	-2.11898e-05	2.82734e-06
17	19	2.57718e-05	-5.45588e-06
17	20	-1.94808e-05	8.48496e-06
17	21	9.71871e-06	-7.84093e-06
17	22	-4.73885e-06	4.27862e-06
17	23	3.99596e-06	-1.40082e-06
17	24	-3.00435e-06	2.54221e-07
17	25	9.82297e-07	2.25453e-07
18	1	3.98342e-08	-6.53095e-06
18	2	1.85309e-05	2.22142e-05
18	3	-5.0401e-05	-4.08093e-05
18	4	4.42379e-05	6.28228e-05
18	5	1.57253e-05	-8.14335e-05
18	6	-7.95118e-05	6.89854e-05
18	7	9.4646e-05	-9.1872e-06
18	8	-7.14458e-05	-4.97006e-05
18	9	5.32227e-05	5.43599e-05
18	10	-3.54756e-05	-2.22542e-05
18	11	-1.65855e-06	-6.65216e-06
18	12	3.59023e-05	2.03359e-05
18	13	-4.29945e-05	-1.89895e-05
18	14	2.81008e-05	5.10767e-06
18	15	-1.04261e-05	1.31552e-05
18	16	5.16717e-06	-2.6363e-05
18	17	-8.47099e-06	3.0003e-05
18	18	8.84668e-06	-2.53326e-05
18	19	-5.31419e-06	1.56482e-05
18	20	2.23245e-06	-5.91853e-06
18	21	-1.34364e-06	5.06822e-06
18	22	1.4815e-06	-1.97842e-05
18	23	-1.46612e-06	4.61564e-05
18	24	1.32028e-06	-7.07927e-05
18	25	-1.28751e-06	8.06712e-05
19	1	-3.34398e-06	-7.17493e-06
19	2	1.36011e-05	2.52304e-05
19	3	-2.25039e-05	-2.97236e-05
19	4	3.1585e-05	7.83675e-06
19	5	-5.1416e-05	1.99432e-05
19	6	5.30343e-05	-3.14824e-05
19	7	-1.55975e-05	1.77893e-05
19	8	-1.81136e-05	1.27668e-05
19	9	3.50165e-06	-3.58361e-05
19	10	3.12231e-05	4.38381e-05
19	11	-3.22474e-05	-4.92989e-05
19	12	1.423e-06	5.0522e-05
19	13	1.87018e-05	-3.68944e-05
19	14	-9.56567e-06	1.63192e-05
19	15	-9.61759e-06	-3.85654e-06
19	16	2.03795e-05	1.38474e-06
19	17	-2.05653e-05	-1.03187e-06
19	18	1.21945e-05	-2.48048e-06
19	19	-1.02297e-06	6.72016e-06
19	20	-4.33917e-06	-7.42461e-06
19	21	1.52011e-06	5.30903e-06
19	22	3.26668e-06	-2.97149e-06
19	23	-3.96756e-06	5.1476e-07
19	24	1.96475e-06	1.87963e-06
19	25	-1.00295e-06	-2.33847e-06
20	1	-9.96654e-07	3.41065e-07
20	2	1.96165e-06	1.16938e-05
20	3	-1.3753e-05	-2.85706e-05
20	4	2.98645e-05	2.56742e-05
20	5	-3.31022e-05	-8.24412e-06
20	6	1.98411e-05	-8.97384e-06
20	7	-1.00383e-05	3.47217e-05
20	8	2.49481e-05	-5.42734e-05
20	9	-3.64633e-05	3.45791e-05
20	10	1.82636e-05	5.51826e-06
20	11	-2.73365e-06	-2.25353e-05
20	12	1.59275e-05	9.06774e-06
20	13	-3.0207e-05	1.45365e-05
20	14	1.98839e-05	-2.9794e-05
20	15	3.77903e-06	3.06441e-05
20	16	-1.99664e-05	-2.17688e-05
20	17	2.06848e-05	1.15068e-05
20	18	-1.19309e-05	-4.36076e-06
20	19	2.83818e-06	1.34726e-06
20	20	2.34613e-06	-1.69595e-06
20	21	-3.32282e-06	3.83335e-06
20	22	2.12234e-06	-6.72269e-06
20	23	-5.02732e-07	1.02439e-05
20	24	-7.19175e-07	-1.5366e-05
20	25	5.43533e-07	2.19878e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode50_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00979699	0
0	2	-0.000950239	0
0	3	-0.0075535	0
0	4	0.0017766	0
0	5	0.00709445	0
0	6	-0.00395852	0
0	7	-0.0056383	0
0	8	0.00669668	0
0	9	0.00196528	0
0	10	-0.00835726	0
0	11	0.00482042	0
0	12	0.00444155	0
0	13	-0.0111483	0
0	14	0.0117916	0
0	15	-0.00834974	0
0	16	0.00425971	0
0	17	-0.00156982	0
0	18	0.000499537	0
0	19	-0.000268355	0
0	20	0.000197481	0
0	21	-0.000127184	0
0	22	7.85994e-05	0
0	23	-2.40765e-05	0
0	24	-2.97788e-05	0
0	25	4.0795e-05	0
1	1	-0.00032445	-0.000420929
1	2	0.00112415	0.00103032
1	3	-0.000771092	-0.00082149
1	4	-0.00101255	-0.000547592
1	5	0.00140952	0.00132853
1	6	0.000696284	-9.05591e-05
1	7	-0.00224271	-0.0015296
1	8	0.000624108	0.00118681
1	9	0.00237125	0.000582829
1	10	-0.00308523	-0.00148691
1	11	0.000552125	0.00064837
1	12	0.00288117	0.000917766
1	13	-0.00454126	-0.0019213
1	14	0.00389782	0.00188373
1	15	-0.00223782	-0.00115299
1	16	0.000910371	0.000380608
1	17	-0.000344194	6.04824e-05
1	18	0.000225866	-0.000203636
1	19	-0.000165495	0.000206241
1	20	8.34596e-05	-0.000152341
1	21	-3.50039e-05	7.70318e-05
1	22	6.42365e-06	-3.93665e-06
1	23	2.52106e-05	-4.69453e-05
1	24	-3.82679e-05	5.77706e-05
1	25	2.07156e-05	-3.40937e-05
2	1	0.00509191	0.12343
2	2	-0.00564592	-0.120035
2	3	-0.00143663	-0.0635923
2	4	0.0059417	0.145998
2	5	-0.000736179	0.0119898
2	6	-0.00630943	-0.162112
2	7	0.00459547	0.0742428
2	8	0.00385758	0.129684
2	9	-0.00828902	-0.187259
2	10	0.00359533	0.034263
2	11	0.00516984	0.180318
2	12	-0.0106071	-0.299551
2	13	0.0103625	0.286709
2	14	-0.00685217	-0.198436
2	15	0.00326546	0.104475
2	16	-0.00113779	-0.0413359
2	17	0.000343916	0.0113243
2	18	-0.000123937	-0.00153092
2	19	-1.16295e-05	-0.000234229
2	20	9.54492e-05	0.000175742
2	21	-7.98643e-05	-8.89768e-05
2	22	3.86496e-05	6.98426e-05
2	23	-2.45192e-05	2.82212e-05
2	24	1.82206e-05	-0.000204003
2	25	-5.31459e-06	0.000353664
3	1	0.00262126	0.000479355
3	2	-0.0042338	-0.000638302
3	3	0.00117997	9.87299e-06
3	4	0.00311305	0.000341073
3	5	-0.00294612	0.000403938
3	6	-0.000748031	-0.000862547
3	7	0.00273706	-0.000334132
3	8	-0.00139704	0.00187301
3	9	-0.000520899	-0.00162604
3	10	0.000855582	-0.000515601
3	11	-0.000171059	0.00288237
3	12	-0.000181011	-0.0038667
3	13	-0.000140423	0.00316964
3	14	0.000605507	-0.00172675
3	15	-0.00071525	0.000588664
3	16	0.000467311	-7.66842e-05
3	17	-0.000169825	-2.17238e-05
3	18	1.96626e-05	-2.64895e-05
3	19	1.19804e-05	6.20284e-05
3	20	-2.39801e-06	-4.3243e-05
3	21	-2.02016e-05	1.23591e-05
3	22	3.81775e-05	-3.97974e-06
3	23	-2.88485e-05	4.63076e-06
3	24	-2.49775e-06	1.88738e-06
3	25	2.58125e-05	-1.20947e-05
4	1	0.00245209	0.123137
4	2	-0.00545366	-0.259537
4	3	0.00442754	0.161534
4	4	0.00073457	0.128956
4	5	-0.00430841	-0.249597
4	6	0.00233921	0.0400327
4	7	0.00238241	0.232064
4	8	-0.00423277	-0.246569
4	9	0.00140707	-0.0011743
4	10	0.00298287	0.27755
4	11	-0.00524822	-0.395655
4	12	0.00455995	0.343798
4	13	-0.00246944	-0.216019
4	14	0.00071804	0.101022
4	15	3.90392e-05	-0.0335991
4	16	-0.000100044	0.00647975
4	17	8.90602e-06	9.12244e-05
4	18	-1.43743e-05	-0.000300816
4	19	4.38998e-05	-5.76429e-05
4	20	-1.56944e-05	-6.73593e-05
4	21	-2.43718e-05	0.000289646
4	22	3.07139e-05	-0.000250552
4	23	-2.43522e-05	-4.72749e-05
4	24	2.57321e-05	0.000379932
4	25	-2.88344e-05	-0.000541671
5	1	0.000313384	0.000452567
5	2	-0.000784294	-0.00108141
5	3	0.000654863	0.000774318
5	4	0.000259386	0.000499745
5	5	-0.000883128	-0.00108501
5	6	0.000304041	0.000143783
5	7	0.000793414	0.00102074
5	8	-0.00102257	-0.00100491
5	9	0.00014772	3.93123e-05
5	10	0.000841587	0.000739819
5	11	-0.00110422	-0.000659826
5	12	0.000697381	1.93792e-05
5	13	-0.000199412	0.000467674
5	14	-1.08028e-05	-0.000472455
5	15	4.64193e-06	0.000173863
5	16	3.01234e-06	0.000114155
5	17	3.95901e-05	-0.000238898
5	18	-5.57451e-05	0.000205741
5	19	2.89401e-05	-9.36717e-05
5	20	-1.37271e-05	6.49203e-06
5	21	2.11574e-05	1.04563e-05
5	22	-1.9391e-05	5.50815e-06
5	23	1.60224e-06	-1.27681e-05
5	24	1.16716e-05	8.06427e-06
5	25	-1.08353e-05	-1.17073e-06
6	1	0.000637471	0.0578835
6	2	-0.0022449	-0.190406
6	3	0.00358758	0.269123
6	4	-0.00280736	-0.143732
6	5	1.37447e-05	-0.114102
6	6	0.00250129	0.256681
6	7	-0.00277328	-0.151095
6	8	0.00106022	-0.0904245
6	9	0.000857295	0.268058
6	10	-0.00161346	-0.290321
6	11	0.00116902	0.203306
6	12	-0.000295017	-0.0978679
6	13	-0.000282817	0.0287957
6	14	0.00034527	-0.00109732
6	15	-0.000156366	-0.00354092
6	16	2.22376e-05	0.0015688
6	17	5.83747e-06	4.84703e-05
6	18	-2.38818e-06	-0.000340212
6	19	1.81272e-06	9.36451e-06
6	20	-1.57504e-06	0.000272179
6	21	-3.13576e-06	-0.000183533
6	22	5.3804e-06	-0.000207771
6	23	1.56402e-06	0.000610237
6	24	-1.10417e-05	-0.000776572
6	25	1.54872e-05	0.000656711
7	1	-0.00041107	4.60056e-05
7	2	0.00163151	-1.46588e-05
7	3	-0.00320328	-0.000311337
7	4	0.00401787	0.000869514
7	5	-0.00332154	-0.00119953
7	6	0.00116343	0.000821188
7	7	0.00153926	0.000121464
7	8	-0.00350203	-0.000934431
7	9	0.0039865	0.00117406
7	10	-0.00317305	-0.000877177
7	11	0.00185579	0.000346397
7	12	-0.000811396	5.37998e-05
7	13	0.000326313	-0.000169733
7	14	-0.000225583	0.00011674
7	15	0.000211511	-5.73209e-05
7	16	-0.000155993	3.96179e-05
7	17	9.74707e-05	-4.84191e-05
7	18	-5.72156e-05	5.76439e-05
7	19	1.2544e-05	-3.2485e-05
7	20	2.47089e-05	-1.85638e-05
7	21	-3.00202e-05	5.07221e-05
7	22	1.2572e-05	-4.79832e-05
7	23	3.1759e-06	2.97925e-05
7	24	-7.10229e-06	-1.31072e-05
7	25	3.54411e-06	1.74846e-06
8	1	-1.82099e-05	0.0149849
8	2	6.2002e-05	-0.0693901
8	3	-0.00017881	0.152182
8	4	0.000287495	-0.19294
8	5	-0.000231566	0.129482
8	6	-2.34544e-05	0.0107657
8	7	0.000400815	-0.130402
8	8	-0.000757955	0.159027
8	9	0.000963579	-0.10812
8	10	-0.000965969	0.0373757
8	11	0.000787989	0.00718717
8	12	-0.000469561	-0.0183084
8	13	0.00011687	0.0120686
8	14	0.000105641	-0.0041872
8	15	-0.000151564	0.000321548
8	16	0.000103905	0.000540594
8	17	-3.7548e-05	-0.000353861
8	18	-4.70123e-06	-5.76663e-06
8	19	4.20667e-06	0.000218104
8	20	1.50011e-05	-0.000101183
8	21	-2.4261e-05	-0.000288035
8	22	2.36469e-05	0.000678415
8	23	-1.95173e-05	-0.000821506
8	24	1.16816e-05	0.000671521
8	25	-1.66252e-06	-0.000376197
9	1	-5.13702e-05	-8.31495e-05
9	2	7.84033e-05	0.000449237
9	3	0.00018807	-0.00114057
9	4	-0.000932076	0.00179628
9	5	0.00197014	-0.00196217
9	6	-0.00292227	0.00161808
9	7	0.00346018	-0.00113167
9	8	-0.00342609	0.000719083
9	9	0.0029226	-0.000282387
9	10	-0.00217012	-0.000138021
9	11	0.00138554	0.000296754
9	12	-0.000774539	-0.00017323
9	13	0.000411458	-2.09501e-05
9	14	-0.000229038	0.000135796
9	15	0.000131134	-0.000160206
9	16	-5.5529e-05	0.000132031
9	17	3.80564e-06	-8.08921e-05
9	18	3.21014e-06	3.30857e-05
9	19	1.14517e-05	-1.83422e-06
9	20	-1.40119e-05	-1.47779e-05
9	21	4.5549e-06	1.57242e-05
9	22	1.86327e-06	-4.11273e-06
9	23	5.65415e-07	-5.42963e-06
9	24	-5.40813e-06	5.71232e-06
9	25	3.86049e-06	-4.24966e-06
10	1	-2.53164e-05	0.00172334
10	2	0.000252336	-0.01148
10	3	-0.000775418	0.0365882
10	4	0.00130326	-0.0718675
10	5	-0.00149506	0.094449
10	6	0.00135719	-0.0827405
10	7	-0.00105728	0.0407701
10	8	0.000685933	0.00392703
10	9	-0.000362977	-0.0268221
10	10	0.000216516	0.0253176
10	11	-0.000218274	-0.012982
10	12	0.00025572	0.0028587
10	13	-0.000250615	0.00106075
10	14	0.000193241	-0.00117967
10	15	-0.000128424	0.000507355
10	16	8.0017e-05	-8.98519e-05
10	17	-3.11711e-05	-0.000186258
10	18	-1.02511e-05	0.000356202
10	19	1.84759e-05	-0.000257312
10	20	-6.8375e-06	-0.000106615
10	21	5.55757e-06	0.00049443
10	22	-1.5138e-05	-0.000658284
10	23	2.06583e-05	0.000547922
10	24	-1.68902e-05	-0.000301743
10	25	8.50848e-06	9.0176e-05
11	1	8.34285e-06	-1.64515e-05
11	2	-1.89273e-05	0.000139039
11	3	7.6139e-05	-0.000509131
11	4	-0.000275355	0.00109225
11	5	0.000634875	-0.00153891
11	6	-0.000991672	0.00146178
11	7	0.00111199	-0.00091386
11	8	-0.000974257	0.000308176
11	9	0.000799056	6.661e-05
11	10	-0.000728841	-0.000216489
11	11	0.000660739	0.000250299
11	12	-0.000474724	-0.000227198
11	13	0.000240074	0.000170206
11	14	-9.66903e-05	-8.8065e-05
11	15	6.40108e-05	-3.16846e-06
11	16	-6.54762e-05	6.22971e-05
11	17	5.3952e-05	-6.26124e-05
11	18	-3.63137e-05	2.1256e-05
11	19	2.4531e-05	1.71357e-05
11	20	-1.68628e-05	-2.64611e-05
11	21	1.22198e-05	1.59795e-05
11	22	-1.18277e-05	-4.97477e-06
11	23	1.25619e-05	1.17651e-06
11	24	-1.10956e-05	-2.08841e-06
11	25	7.25212e-06	2.96332e-06
12	1	-1.79237e-05	-0.000154618
12	2	5.71035e-05	0.000229818
12	3	-0.00012822	0.00187231
12	4	0.000249834	-0.00929851
12	5	-0.00039195	0.0213168
12	6	0.000486665	-0.0307116
12	7	-0.000458014	0.0298116
12	8	0.000259529	-0.0189186
12	9	6.02884e-06	0.0059724
12	10	-0.000161408	0.0017554
12	11	0.000155324	-0.0032251
12	12	-5.6871e-05	0.00171491
12	13	-4.50298e-05	-0.000310648
12	14	8.87085e-05	-0.000108283
12	15	-7.6518e-05	9.35318e-05
12	16	4.44178e-05	-0.00017291
12	17	-1.84855e-05	0.000296324
12	18	1.24681e-05	-0.000204181
12	19	-2.44969e-05	-0.000123084
12	20	3.72216e-05	0.000451693
12	21	-3.62468e-05	-0.000568277
12	22	2.25162e-05	0.000456881
12	23	-7.11409e-06	-0.000249286
12	24	-1.97939e-06	7.94448e-05
12	25	4.23046e-06	5.07872e-06
13	1	1.61159e-05	-1.03003e-05
13	2	-8.27258e-05	6.70279e-05
13	3	0.000169401	-0.000214819
13	4	-0.000189641	0.000470966
13	5	0.000204902	-0.00078927
13	6	-0.000364757	0.000980881
13	7	0.000616957	-0.000847787
13	8	-0.000703104	0.000475071
13	9	0.000507355	-0.000154104
13	10	-0.000227476	2.85501e-05
13	11	6.77019e-05	-2.01825e-05
13	12	-1.40997e-05	3.53783e-05
13	13	-9.86546e-06	-5.53393e-05
13	14	2.73645e-05	7.13198e-05
13	15	-3.24441e-05	-5.578e-05
13	16	1.99134e-05	1.52619e-05
13	17	-2.34952e-06	8.86052e-06
13	18	-1.17778e-05	-8.41812e-06
13	19	2.13783e-05	8.59284e-06
13	20	-1.91287e-05	-1.46812e-05
13	21	7.4576e-06	1.40714e-05
13	22	4.54508e-07	-7.16925e-06
13	23	-3.48997e-07	3.71036e-06
13	24	-1.93109e-06	-5.38342e-06
13	25	1.85405e-06	6.78476e-06
14	1	-1.33619e-05	-9.72497e-05
14	2	4.74529e-05	0.000600395
14	3	-9.01078e-05	-0.00147566
14	4	0.000125195	0.00154014
14	5	-0.000165648	0.000675734
14	6	0.000228005	-0.00478058
14	7	-0.000299659	0.00805248
14	8	0.000338551	-0.00803008
14	9	-0.000298512	0.00510949
14	10	0.000201497	-0.0017578
14	11	-0.000112674	-0.000142675
14	12	6.57788e-05	0.000487283
14	13	-4.96019e-05	-0.000166934
14	14	2.5526e-05	-6.47367e-05
14	15	2.56206e-05	1.79653e-05
14	16	-7.57573e-05	9.81449e-05
14	17	8.81679e-05	-5.22151e-05
14	18	-5.91818e-05	-0.000154829
14	19	1.7076e-05	0.000347762
14	20	9.00586e-06	-0.000390024
14	21	-1.23685e-05	0.000289871
14	22	3.84245e-06	-0.000144205
14	23	3.94056e-06	3.68761e-05
14	24	-4.90242e-06	9.48931e-06
14	25	1.519e-06	-1.18051e-05
15	1	1.6193e-06	4.03139e-06
15	2	-2.52085e-05	7.53809e-06
15	3	6.78484e-05	-2.56632e-05
15	4	-5.64625e-05	4.47314e-05
15	5	-4.7971e-05	-0.000104825
15	6	0.000137623	0.000189724
15	7	-7.95996e-05	-0.000202501
15	8	-9.4356e-05	0.000120891
15	9	0.000233414	-3.99397e-05
15	10	-0.000259842	1.59488e-05
15	11	0.000205966	-1.23224e-05
15	12	-0.00011596	-9.92072e-06
15	13	3.64218e-05	4.26888e-05
15	14	-4.87495e-06	-5.39357e-05
15	15	6.73176e-06	3.37481e-05
15	16	-1.17397e-05	-5.66309e-06
15	17	9.55531e-06	-1.07728e-05
15	18	-3.72625e-06	1.9876e-05
15	19	4.17093e-06	-2.49307e-05
15	20	-1.01023e-05	2.13663e-05
15	21	1.13684e-05	-1.19311e-05
15	22	-7.68917e-06	4.11032e-06
15	23	5.93131e-06	2.19167e-08
15	24	-5.60022e-06	-1.33906e-06
15	25	2.7709e-06	7.87627e-07
16	1	-1.27961e-05	-3.07467e-05
16	2	4.99091e-05	0.000199593
16	3	-9.55228e-05	-0.000609617
16	4	0.000123822	0.00106877
16	5	-0.000118023	-0.0010238
16	6	0.000100236	0.000103851
16	7	-0.000117819	0.00123511
16	8	0.000153827	-0.00201526
16	9	-0.000136883	0.00177564
16	10	5.16901e-05	-0.000933752
16	11	3.94416e-05	0.000165712
16	12	-7.70832e-05	0.000193583
16	13	5.7273e-05	-0.000181805
16	14	-9.73638e-06	-7.53649e-06
16	15	-2.17332e-05	0.000158609
16	16	1.32348e-05	-0.000142769
16	17	1.37837e-05	-4.43623e-07
16	18	-2.59787e-05	0.000140092
16	19	1.62489e-05	-0.000191823
16	20	3.24936e-07	0.000155215
16	21	-8.74182e-06	-7.99593e-05
16	22	5.9555e-06	1.89096e-05
16	23	1.23702e-06	8.02097e-06
16	24	-4.57371e-06	-9.15376e-06
16	25	2.83445e-06	-7.06289e-06
17	1	-1.49727e-05	-7.7312e-06
17	2	4.32465e-05	1.72043e-05
17	3	-3.87242e-05	-1.82716e-05
17	4	-3.15011e-05	2.45395e-05
17	5	0.000117815	-6.31315e-05
17	6	-0.00014961	9.94289e-05
17	7	0.000125961	-6.53047e-05
17	8	-9.27149e-05	-2.69991e-05
17	9	7.96588e-05	0.000106798
17	10	-8.05501e-05	-0.000147679
17	11	7.36188e-05	0.000144238
17	12	-5.09818e-05	-9.5703e-05
17	13	2.20203e-05	4.45511e-05
17	14	-5.65149e-06	-2.24859e-05
17	15	8.54194e-06	1.20543e-05
17	16	-1.25709e-05	8.86699e-08
17	17	4.20124e-06	-5.9386e-06
17	18	7.04074e-06	2.45831e-06
17	19	-9.2843e-06	2.66546e-06
17	20	3.78449e-06	-5.29599e-06
17	21	2.02332e-06	5.74101e-06
17	22	-4.73598e-06	-3.11447e-06
17	23	5.68913e-06	-1.11074e-06
17	24	-5.5524e-06	2.96432e-06
17	25	3.28249e-06	-2.53469e-06
18	1	-5.18489e-07	-9.32824e-06
18	2	6.0234e-06	4.82123e-05
18	3	-6.36554e-06	-0.000141089
18	4	-1.24245e-05	0.000293686
18	5	3.57417e-05	-0.000399382
18	6	-4.30716e-05	0.000288899
18	7	3.04665e-05	3.59054e-05
18	8	1.20547e-06	-0.000331321
18	9	-4.1921e-05	0.000390398
18	10	6.8715e-05	-0.000260471
18	11	-7.25629e-05	9.4988e-05
18	12	5.99821e-05	3.87875e-05
18	13	-4.08904e-05	-0.000131477
18	14	2.62451e-05	0.000150184
18	15	-2.16895e-05	-7.57437e-05
18	16	2.14137e-05	-4.29299e-05
18	17	-1.92006e-05	0.000131814
18	18	1.42433e-05	-0.000154458
18	19	-9.37201e-06	0.0001211
18	20	7.19502e-06	-6.5805e-05
18	21	-6.9767e-06	2.19098e-05
18	22	6.78214e-06	-1.74232e-06
18	23	-5.79923e-06	-4.95872e-08
18	24	3.84534e-06	-1.3538e-05
18	25	-1.86186e-06	3.40542e-05
19	1	-6.34477e-06	1.32309e-06
19	2	3.02642e-05	5.29525e-06
19	3	-6.36963e-05	-2.58278e-05
19	4	6.83089e-05	5.37468e-05
19	5	-2.29819e-05	-8.28724e-05
19	6	-3.35542e-05	8.9688e-05
19	7	5.21892e-05	-6.77513e-05
19	8	-4.17541e-05	4.66426e-05
19	9	3.47477e-05	-2.09281e-05
19	10	-3.05093e-05	-3.00135e-05
19	11	1.02124e-05	7.81944e-05
19	12	2.21426e-05	-7.91676e-05
19	13	-4.67937e-05	3.50567e-05
19	14	5.54112e-05	1.32998e-05
19	15	-4.36302e-05	-3.68834e-05
19	16	1.71743e-05	3.73045e-05
19	17	2.25868e-06	-2.737e-05
19	18	-5.12094e-06	1.51478e-05
19	19	-4.50067e-07	-4.53464e-06
19	20	4.85816e-06	-1.81256e-06
19	21	-4.18654e-06	3.87825e-06
19	22	3.04838e-07	-2.86353e-06
19	23	2.69367e-06	3.30901e-08
19	24	-2.80553e-06	2.13374e-06
19	25	1.33114e-06	-2.00228e-06
20	1	7.00713e-07	4.64555e-06
20	2	-5.7411e-06	-1.21315e-05
20	3	2.63801e-05	2.71798e-06
20	4	-5.92655e-05	3.30463e-05
20	5	7.65156e-05	-6.87039e-05
20	6	-7.76522e-05	4.91639e-05
20	7	8.46988e-05	4.68219e-05
20	8	-8.12759e-05	-0.000139937
20	9	4.4921e-05	0.000145077
20	10	9.61787e-06	-8.89012e-05
20	11	-5.28878e-05	4.3819e-05
20	12	6.19183e-05	-2.54936e-05
20	13	-3.63918e-05	7.36676e-06
20	14	5.87107e-06	2.4606e-05
20	15	4.50925e-06	-5.57036e-05
20	16	-2.70602e-07	6.44975e-05
20	17	-3.38626e-06	-4.78319e-05
20	18	3.57804e-06	1.93988e-05
20	19	-3.1373e-06	5.15194e-06
20	20	3.33902e-06	-1.49719e-05
20	21	-4.70313e-06	1.06784e-05
20	22	6.27576e-06	-2.04324e-06
20	23	-6.141e-06	-8.33306e-06
20	24	4.33352e-06	1.92289e-05
20	25	-2.54113e-06	-1.34808e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode51_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.181926	0
0	2	0.0318276	0
0	3	-0.166613	0
0	4	-0.0308965	0
0	5	0.18804	0
0	6	-0.0177123	0
0	7	-0.197737	0
0	8	0.12019	0
0	9	0.132201	0
0	10	-0.22865	0
0	11	0.0760051	0
0	12	0.155594	0
0	13	-0.28869	0
0	14	0.28456	0
0	15	-0.202523	0
0	16	0.111669	0
0	17	-0.0478603	0
0	18	0.0151826	0
0	19	-0.00307618	0
0	20	0.000248043	0
0	21	-4.16965e-05	0
0	22	4.43991e-05	0
0	23	-1.27174e-05	0
0	24	0.000174527	0
0	25	-0.000482459	0
1	1	0.00708195	0.000242771
1	2	-0.0271973	-0.000631911
1	3	0.0268652	0.000818885
1	4	0.00922701	-0.000500509
1	5	-0.0309931	-0.000150169
1	6	0.00480637	0.000722594
1	7	0.0276034	-0.000654769
1	8	-0.0189229	-0.000214182
1	9	-0.0149607	0.00115456
1	10	0.0283414	-0.00142905
1	11	-0.00774261	0.00107396
1	12	-0.0231268	-0.000510075
1	13	0.0388804	2.55559e-05
1	14	-0.03475	0.00026764
1	15	0.021155	-0.000333023
1	16	-0.00900488	0.000224153
1	17	0.00237852	-5.88584e-05
1	18	-0.000125066	-7.08823e-05
1	19	-0.000137962	0.000107703
1	20	-4.32712e-05	-5.6138e-05
1	21	0.000128286	-1.00062e-05
1	22	-9.62884e-05	3.35758e-05
1	23	3.90469e-05	-2.06422e-05
1	24	-1.80233e-05	2.4096e-06
1	25	4.23558e-05	6.41326e-06
2	1	0.0972243	-0.000448853
2	2	-0.0969161	0.00073664
2	3	-0.0453499	-0.000304858
2	4	0.113579	-0.000635059
2	5	0.00267103	0.00115184
2	6	-0.119011	-0.000538743
2	7	0.0645148	-0.000669463
2	8	0.0744404	0.00137639
2	9	-0.120634	-0.00120135
2	10	0.0415057	0.000354844
2	11	0.0645315	0.000751691
2	12	-0.113821	-0.00162726
2	13	0.100998	0.00199039
2	14	-0.0624262	-0.00185723
2	15	0.0285479	0.00140627
2	16	-0.00935572	-0.000857915
2	17	0.00184433	0.00037702
2	18	-8.01597e-05	-6.86708e-05
2	19	4.15757e-05	-4.04399e-05
2	20	-7.87187e-05	3.39899e-05
2	21	-8.16329e-05	-1.74093e-05
2	22	0.000211357	2.18669e-05
2	23	-0.000121462	-2.57957e-05
2	24	-0.000119842	1.6371e-05
2	25	0.000314028	-4.76247e-06
3	1	0.00408393	0.000704126
3	2	-0.0112391	-0.00139172
3	3	0.0113697	0.00054349
3	4	0.00341343	0.00142772
3	5	-0.0197402	-0.00198416
3	6	0.0143313	0.000372392
3	7	0.0121215	0.00143466
3	8	-0.0311261	-0.00179327
3	9	0.0209025	0.000777094
3	10	0.0100713	0.000796073
3	11	-0.0369814	-0.00223111
3	12	0.0445009	0.00302148
3	13	-0.0352631	-0.00286485
3	14	0.0206206	0.00200488
3	15	-0.00915766	-0.00106296
3	16	0.00304411	0.000435364
3	17	-0.000720141	-0.000140299
3	18	0.000130818	3.17042e-05
3	19	-3.85271e-05	1.60253e-05
3	20	2.44523e-06	-3.82898e-05
3	21	3.54614e-05	2.69722e-05
3	22	-5.01304e-05	2.92055e-06
3	23	2.4974e-05	-2.19204e-05
3	24	3.12753e-05	2.06638e-05
3	25	-8.65706e-05	-1.03386e-05
4	1	-0.0317016	0.000410157
4	2	0.0640571	-0.00132957
4	3	-0.0335258	0.0018302
4	4	-0.0418521	-0.000814996
4	5	0.0628376	-0.00121442
4	6	0.00797734	0.00246688
4	7	-0.0888636	-0.00173265
4	8	0.0818432	-0.00065213
4	9	0.0210391	0.00313945
4	10	-0.146514	-0.00417287
4	11	0.218985	0.00353294
4	12	-0.214829	-0.00219236
4	13	0.159215	0.00106151
4	14	-0.0924329	-0.000416152
4	15	0.0417768	0.000174736
4	16	-0.0140064	-0.000167198
4	17	0.0029816	0.000197818
4	18	-0.00011321	-0.000159949
4	19	-0.000124984	9.39676e-05
4	20	-7.36901e-05	-6.12398e-05
4	21	0.000174752	5.57056e-05
4	22	-0.000126495	-5.00159e-05
4	23	-3.28385e-06	3.60656e-05
4	24	0.00011083	-1.99214e-05
4	25	-0.000133104	9.87053e-06
5	1	-0.0060495	-0.000114365
5	2	0.0174847	0.000299458
5	3	-0.0203971	-0.000437378
5	4	0.0045227	0.000308401
5	5	0.0173679	0.000263676
5	6	-0.0235113	-0.000760346
5	7	0.00981114	0.0004052
5	8	0.0094691	0.000626181
5	9	-0.021264	-0.00126506
5	10	0.0240686	0.000808753
5	11	-0.0223125	0.000271336
5	12	0.0188088	-0.000957195
5	13	-0.0140791	0.000841359
5	14	0.00882378	-0.00033831
5	15	-0.00440068	-2.95545e-05
5	16	0.00165157	0.000104622
5	17	-0.000400859	-1.83908e-05
5	18	-1.95861e-06	-4.5066e-05
5	19	7.9998e-05	3.29352e-05
5	20	-7.15625e-05	-3.99502e-06
5	21	3.98256e-05	5.71336e-06
5	22	-7.20753e-06	-2.69734e-05
5	23	-2.33033e-06	3.20878e-05
5	24	-1.20735e-05	-1.65347e-05
5	25	2.709e-05	2.6162e-06
6	1	-0.0538853	-0.00103507
6	2	0.173043	0.00333749
6	3	-0.234644	-0.00481777
6	4	0.107181	0.00311394
6	5	0.130886	0.000762376
6	6	-0.250419	-0.00331713
6	7	0.135054	0.00267718
6	8	0.112607	-2.06545e-05
6	9	-0.309789	-0.00235912
6	10	0.360817	0.00313833
6	11	-0.290623	-0.00254343
6	12	0.177245	0.00154946
6	13	-0.0824764	-0.000816302
6	14	0.027711	0.000448097
6	15	-0.00542729	-0.000290041
6	16	-0.000159523	0.000176125
6	17	0.000437616	-5.83681e-05
6	18	-0.000147207	-2.10854e-05
6	19	0.000142047	4.31181e-05
6	20	-0.00020054	-3.57479e-05
6	21	0.000191334	2.73813e-05
6	22	-0.000127141	-2.3603e-05
6	23	3.86895e-05	2.10302e-05
6	24	4.00636e-05	-1.85007e-05
6	25	-7.76298e-05	1.55977e-05
7	1	-0.00328658	-0.000385907
7	2	0.0141128	0.00171205
7	3	-0.0292986	-0.00341106
7	4	0.0364288	0.00367574
7	5	-0.027637	-0.00194899
7	6	0.0100383	-0.000156028
7	7	0.00280086	0.000983509
7	8	-0.00533021	-0.000358093
7	9	0.00181454	-0.000848468
7	10	0.00185447	0.00170089
7	11	-0.00344067	-0.00172615
7	12	0.00345159	0.00109829
7	13	-0.00280014	-0.000404323
7	14	0.00194452	3.0887e-05
7	15	-0.00108501	4.81082e-05
7	16	0.000419838	-2.58303e-05
7	17	-6.90785e-05	2.82573e-05
7	18	-3.21865e-05	-6.14637e-05
7	19	3.47429e-05	8.42309e-05
7	20	-2.87343e-05	-7.42333e-05
7	21	2.03511e-05	4.16915e-05
7	22	7.00798e-06	-1.10843e-05
7	23	-4.8346e-05	-1.40312e-06
7	24	7.99734e-05	-3.98034e-08
7	25	-8.33026e-05	2.18792e-06
8	1	-0.0245127	-0.00028619
8	2	0.109075	0.00143609
8	3	-0.22938	-0.00321561
8	4	0.277255	0.0039355
8	5	-0.171178	-0.00228956
8	6	-0.0390395	-0.000868976
8	7	0.217697	0.00342527
8	8	-0.272374	-0.00400511
8	9	0.214016	0.00285345
8	10	-0.114003	-0.00122812
8	11	0.0343526	0.000169801
8	12	0.00406518	0.000127243
8	13	-0.0117254	-3.73997e-05
8	14	0.00713245	-5.41568e-05
8	15	-0.00212505	3.59778e-05
8	16	-6.9708e-06	1.28918e-06
8	17	0.000223434	1.4545e-05
8	18	2.6109e-05	-4.95515e-05
8	19	-7.85934e-05	5.54078e-05
8	20	-0.000104066	-3.51829e-05
8	21	0.000355014	1.42385e-05
8	22	-0.000528692	-3.55137e-06
8	23	0.000551877	-1.26383e-06
8	24	-0.000435432	4.58753e-06
8	25	0.000262833	-6.29379e-06
9	1	0.000536119	-7.1986e-05
9	2	-0.00319131	0.000144397
9	3	0.00989431	0.00011102
9	4	-0.0209845	-0.0009932
9	5	0.0337968	0.00229035
9	6	-0.0433982	-0.00331639
9	7	0.0455276	0.00354658
9	8	-0.0395331	-0.00305589
9	9	0.0286344	0.00215694
9	10	-0.0173874	-0.00103511
9	11	0.008868	3.52055e-06
9	12	-0.00377484	0.000534018
9	13	0.00131664	-0.000535464
9	14	-0.000349958	0.000304472
9	15	3.70739e-05	-0.000106243
9	16	1.93232e-05	1.39938e-05
9	17	1.14404e-06	9.5411e-06
9	18	5.97614e-06	-1.37047e-05
9	19	-5.18194e-05	2.14192e-05
9	20	9.36159e-05	-2.78132e-05
9	21	-0.000104601	2.3337e-05
9	22	8.72713e-05	-1.33797e-05
9	23	-5.7782e-05	6.9741e-06
9	24	3.27962e-05	-4.49875e-06
9	25	-1.9719e-05	2.34361e-06
10	1	-0.00507623	-7.24558e-05
10	2	0.0294951	0.000460617
10	3	-0.0832404	-0.00135688
10	4	0.147713	0.00241198
10	5	-0.180209	-0.00277553
10	6	0.152783	0.00204495
10	7	-0.0804423	-0.000715674
10	8	0.00608925	-0.000420345
10	9	0.0364291	0.000879554
10	10	-0.0423129	-0.000698958
10	11	0.0279224	0.000272972
10	12	-0.0116432	2.73576e-05
10	13	0.00222909	-8.81919e-05
10	14	0.000708534	3.04e-05
10	15	-0.00070822	-7.53836e-06
10	16	0.000208813	3.19593e-05
10	17	5.10794e-05	-3.3538e-05
10	18	-5.21386e-05	2.37268e-06
10	19	-0.000130132	1.87719e-05
10	20	0.000390191	-1.31377e-05
10	21	-0.000578701	-4.46308e-07
10	22	0.000592001	5.72849e-06
10	23	-0.000449605	-2.78405e-06
10	24	0.000261567	-6.04426e-07
10	25	-0.000123336	4.51382e-07
11	1	0.000241101	-9.98119e-06
11	2	-0.00143728	-3.27021e-05
11	3	0.00436253	0.000275488
11	4	-0.00895915	-0.000732974
11	5	0.0141062	0.00124432
11	6	-0.0182287	-0.00159693
11	7	0.019967	0.00165848
11	8	-0.01871	-0.00150367
11	9	0.0149553	0.0012754
11	10	-0.0101313	-0.00100737
11	11	0.00577469	0.000685068
11	12	-0.00272504	-0.000358428
11	13	0.00102444	0.000112338
11	14	-0.000291376	9.04062e-06
11	15	7.09843e-05	-2.04982e-05
11	16	-3.33784e-05	-1.35469e-05
11	17	2.66457e-05	2.28569e-05
11	18	-1.32831e-05	4.147e-06
11	19	-7.7917e-06	-2.82248e-05
11	20	2.9558e-05	2.85113e-05
11	21	-4.47388e-05	-2.00435e-05
11	22	4.99191e-05	1.72538e-05
11	23	-4.59548e-05	-1.68845e-05
11	24	3.5913e-05	1.24633e-05
11	25	-2.37806e-05	-5.15707e-06
12	1	-0.000400374	-1.04391e-05
12	2	0.00331005	9.68112e-05
12	3	-0.012889	-0.00031521
12	4	0.0311517	0.000616589
12	5	-0.052257	-0.000890898
12	6	0.0640387	0.000963655
12	7	-0.0581423	-0.000731617
12	8	0.0379452	0.000355487
12	9	-0.0152494	-8.22492e-05
12	10	0.000244416	1.72321e-06
12	11	0.00479468	-3.61029e-05
12	12	-0.00384065	6.36533e-05
12	13	0.00164119	-4.66215e-05
12	14	-0.000354135	2.1092e-05
12	15	-0.000105558	-1.19651e-05
12	16	0.000295735	1.72674e-05
12	17	-0.000348953	-2.02359e-05
12	18	0.000178302	7.90411e-06
12	19	0.000154009	4.97058e-06
12	20	-0.000439591	-2.59067e-07
12	21	0.000526134	-1.21824e-05
12	22	-0.000426286	1.47062e-05
12	23	0.000260872	-8.44089e-06
12	24	-0.000133863	3.8335e-06
12	25	6.88354e-05	-3.72308e-06
13	1	5.27649e-05	-3.3363e-06
13	2	-0.000311163	7.564e-06
13	3	0.000992821	3.65615e-05
13	4	-0.00213232	-0.000167169
13	5	0.00345608	0.000327666
13	6	-0.00462618	-0.000413283
13	7	0.005385	0.000396396
13	8	-0.00546901	-0.000345244
13	9	0.00475843	0.000304831
13	10	-0.00351611	-0.000274384
13	11	0.00222885	0.000239227
13	12	-0.00121634	-0.000184728
13	13	0.000534317	0.000115005
13	14	-0.000146768	-4.77515e-05
13	15	-1.27826e-05	8.08827e-06
13	16	4.07472e-05	-3.01875e-06
13	17	-2.53037e-05	6.62224e-06
13	18	1.89486e-05	-1.20495e-06
13	19	-2.52555e-05	-2.48686e-06
13	20	2.44059e-05	-3.67215e-07
13	21	-1.22199e-05	1.99354e-06
13	22	1.18033e-06	-1.70884e-07
13	23	1.48545e-06	-1.46762e-06
13	24	2.26651e-07	5.00805e-07
13	25	-2.05286e-06	1.63409e-06
14	1	5.9734e-05	-1.02408e-05
14	2	-0.000265237	4.92e-05
14	3	0.000167994	-0.000108806
14	4	0.00171015	0.00018972
14	5	-0.00657802	-0.000296296
14	6	0.0130043	0.00035781
14	7	-0.0170564	-0.000282533
14	8	0.0158673	9.86385e-05
14	9	-0.0104829	7.39233e-05
14	10	0.00451904	-0.000154673
14	11	-0.000743411	0.00014453
14	12	-0.000526989	-0.000101167
14	13	0.000490063	7.16509e-05
14	14	-0.000271484	-4.59958e-05
14	15	0.000214755	6.61227e-06
14	16	-0.000137202	2.64711e-05
14	17	-0.000116551	-3.54858e-05
14	18	0.000439996	2.72013e-05
14	19	-0.000630491	-1.5262e-05
14	20	0.000604831	1.20142e-05
14	21	-0.000435905	-1.55858e-05
14	22	0.000252544	1.36716e-05
14	23	-0.000131034	-6.36423e-06
14	24	7.05323e-05	2.58028e-06
14	25	-4.30904e-05	-3.10552e-06
15	1	-9.41282e-06	1.82765e-05
15	2	-2.21129e-05	-4.62579e-05
15	3	0.000178391	2.01658e-05
15	4	-0.000465116	4.08615e-05
15	5	0.000793139	-2.00119e-05
15	6	-0.0010802	-0.000100753
15	7	0.00126675	0.00020602
15	8	-0.00126445	-0.000214839
15	9	0.00105783	0.000142274
15	10	-0.000757644	-4.73853e-05
15	11	0.000497775	-8.85968e-06
15	12	-0.000335383	1.56389e-05
15	13	0.000233152	-8.88436e-06
15	14	-0.000136158	7.03461e-06
15	15	3.97234e-05	-4.7448e-06
15	16	2.2213e-05	-1.64083e-06
15	17	-2.96345e-05	9.48595e-06
15	18	1.07124e-05	-1.19124e-05
15	19	-4.64815e-06	6.01916e-06
15	20	1.29016e-05	2.5828e-06
15	21	-1.68838e-05	-7.35806e-06
15	22	1.20558e-05	7.23089e-06
15	23	-6.99592e-06	-4.8495e-06
15	24	5.45781e-06	1.5384e-06
15	25	-3.26236e-06	1.54779e-06
16	1	3.17353e-05	-1.68459e-06
16	2	-0.000222064	1.15729e-05
16	3	0.00069485	-3.85217e-05
16	4	-0.0011424	0.000100346
16	5	0.000769044	-0.000200327
16	6	0.000832355	0.000291819
16	7	-0.00289151	-0.00033858
16	8	0.00402543	0.000340903
16	9	-0.00359532	-0.00029848
16	10	0.0021892	0.000215956
16	11	-0.00083664	-0.000121894
16	12	9.45482e-05	6.11216e-05
16	13	8.74182e-05	-4.68677e-05
16	14	-2.1836e-05	5.68743e-05
16	15	-1.07737e-05	-6.80859e-05
16	16	-8.40248e-05	6.53791e-05
16	17	0.0002282	-4.43203e-05
16	18	-0.000309491	1.49241e-05
16	19	0.000287778	9.08269e-06
16	20	-0.000202187	-1.76577e-05
16	21	0.000117883	1.07451e-05
16	22	-6.93541e-05	-5.9912e-07
16	23	4.79329e-05	-2.57001e-06
16	24	-3.44044e-05	6.02293e-07
16	25	2.16611e-05	1.14696e-06
17	1	1.0378e-05	1.15981e-05
17	2	-3.1551e-05	-5.06659e-05
17	3	5.95433e-05	9.34101e-05
17	4	-0.000106762	-9.76161e-05
17	5	0.000186221	7.40343e-05
17	6	-0.000265448	-7.12841e-05
17	7	0.000292854	9.24876e-05
17	8	-0.000250891	-9.21732e-05
17	9	0.000163022	5.41322e-05
17	10	-7.29224e-05	-8.95577e-06
17	11	1.00325e-05	-7.81201e-06
17	12	1.50465e-05	-1.07389e-05
17	13	-1.01116e-05	4.02505e-05
17	14	-9.53318e-06	-5.33057e-05
17	15	3.60655e-05	3.93185e-05
17	16	-6.03976e-05	-1.03345e-05
17	17	7.10511e-05	-8.5155e-06
17	18	-6.4926e-05	6.56016e-06
17	19	4.60514e-05	3.6177e-06
17	20	-2.40126e-05	-6.28692e-06
17	21	9.87528e-06	3.09616e-07
17	22	-6.42198e-06	5.62631e-06
17	23	7.36649e-06	-6.09993e-06
17	24	-6.05442e-06	3.09488e-06
17	25	1.8592e-06	-3.65628e-07
18	1	1.996e-06	-5.70562e-06
18	2	-5.13637e-05	1.32038e-05
18	3	0.000213883	-2.47467e-05
18	4	-0.000467743	3.58537e-05
18	5	0.000614406	-4.06601e-05
18	6	-0.000414016	5.05743e-05
18	7	-0.000111567	-8.45026e-05
18	8	0.000646667	0.000140946
18	9	-0.00086807	-0.000185272
18	10	0.000716528	0.000183267
18	11	-0.000376088	-0.000131134
18	12	4.03732e-05	6.31969e-05
18	13	0.000191136	-2.49377e-05
18	14	-0.000257964	2.03594e-05
18	15	0.000157183	-1.98096e-05
18	16	1.84608e-05	1.0336e-05
18	17	-0.000153258	-3.19103e-06
18	18	0.000195869	2.14152e-06
18	19	-0.000167223	8.13407e-07
18	20	0.000117632	-7.25817e-06
18	21	-7.99688e-05	1.07653e-05
18	22	5.43279e-05	-8.57615e-06
18	23	-3.43594e-05	4.30262e-06
18	24	2.39137e-05	-1.2829e-06
18	25	-1.80787e-05	-7.96339e-07
19	1	4.81564e-06	7.24016e-06
19	2	-1.65639e-05	-2.10685e-05
19	3	1.78358e-05	2.14823e-05
19	4	-1.40583e-05	-3.46308e-06
19	5	6.48754e-05	-2.57933e-05
19	6	-0.000174622	3.69957e-05
19	7	0.000267046	1.25165e-06
19	8	-0.000284401	-5.66189e-05
19	9	0.000235833	8.77097e-05
19	10	-0.000168382	-0.000100385
19	11	0.00011208	0.000105285
19	12	-6.55187e-05	-9.24682e-05
19	13	2.33522e-05	6.31443e-05
19	14	1.02131e-05	-3.51807e-05
19	15	-2.18904e-05	1.5869e-05
19	16	9.66061e-06	-4.02849e-06
19	17	8.19343e-06	-1.73304e-06
19	18	-1.83982e-05	4.06573e-06
19	19	2.1672e-05	-4.62271e-06
19	20	-1.89974e-05	3.90913e-06
19	21	1.18321e-05	-3.15234e-06
19	22	-5.14058e-06	3.49508e-06
19	23	2.55447e-06	-4.23467e-06
19	24	-3.30925e-06	3.52085e-06
19	25	3.73457e-06	-1.31696e-06
20	1	-8.42556e-07	1.47098e-07
20	2	1.46732e-06	7.9134e-07
20	3	1.26622e-05	-1.1524e-05
20	4	-6.76488e-05	3.25644e-05
20	5	0.000134582	-4.66602e-05
20	6	-0.000131135	3.62328e-05
20	7	3.44917e-05	-1.51313e-05
20	8	0.000104153	1.75303e-05
20	9	-0.000220009	-5.19191e-05
20	10	0.000265291	8.58761e-05
20	11	-0.000239056	-8.15467e-05
20	12	0.000164175	4.6264e-05
20	13	-4.92849e-05	-2.14177e-05
20	14	-8.88412e-05	2.35284e-05
20	15	0.000201161	-3.23101e-05
20	16	-0.000240606	2.74674e-05
20	17	0.000204352	-1.20069e-05
20	18	-0.000131189	-1.5129e-06
20	19	6.88285e-05	8.54993e-06
20	20	-3.77913e-05	-1.08698e-05
20	21	2.4384e-05	1.04032e-05
20	22	-1.45219e-05	-7.97015e-06
20	23	9.35738e-06	4.71691e-06
20	24	-1.53311e-06	-2.295e-06
20	25	-2.40862e-05	9.43162e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode52_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.0278412	0
0	2	0.00471655	0
0	3	-0.0253353	0
0	4	-0.00469458	0
0	5	0.0287676	0
0	6	-0.00272199	0
0	7	-0.0306833	0
0	8	0.0189629	0
0	9	0.0204876	0
0	10	-0.0362445	0
0	11	0.0128235	0
0	12	0.0238161	0
0	13	-0.0455535	0
0	14	0.0456214	0
0	15	-0.0329511	0
0	16	0.0184507	0
0	17	-0.00801346	0
0	18	0.00255035	0
0	19	-0.000503715	0
0	20	-2.38526e-05	0
0	21	0.000146536	0
0	22	-0.000164324	0
0	23	9.93681e-05	0
0	24	3.49388e-06	0
0	25	-8.84036e-05	0
1	1	-0.0489174	9.22823e-05
1	2	0.187137	-0.000163562
1	3	-0.183289	4.6996e-05
1	4	-0.0650991	0.000164863
1	5	0.211867	-4.70506e-05
1	6	-0.0305359	-0.00031829
1	7	-0.189049	0.000163683
1	8	0.125981	0.000445599
1	9	0.105265	-0.000438105
1	10	-0.19151	-0.000526443
1	11	0.0465177	0.00169606
1	12	0.162511	-0.00231736
1	13	-0.264118	0.00222634
1	14	0.23204	-0.00159587
1	15	-0.140097	0.000720181
1	16	0.0602698	5.95236e-06
1	17	-0.0173612	-0.000328002
1	18	0.00237367	0.000291077
1	19	0.000434802	-0.000104928
1	20	-0.000253723	-4.79397e-05
1	21	-3.60672e-05	9.81864e-05
1	22	3.75847e-05	-7.61089e-05
1	23	0.000103782	4.37958e-05
1	24	-0.000107819	-2.90072e-05
1	25	-0.000162829	2.69492e-05
2	1	0.014639	5.76648e-05
2	2	-0.0145459	-0.000422217
2	3	-0.00708243	0.000469892
2	4	0.0176377	0.000229494
2	5	-5.20239e-05	-0.000528955
2	6	-0.0180371	-0.000175445
2	7	0.0102646	0.000656953
2	8	0.0108706	-0.000198939
2	9	-0.0181936	-0.00041746
2	10	0.00603989	0.000496477
2	11	0.0107454	-6.11413e-05
2	12	-0.0188689	-0.000553526
2	13	0.0169457	0.000934091
2	14	-0.0105086	-0.000916561
2	15	0.00465977	0.000669784
2	16	-0.00133895	-0.000400735
2	17	0.00015231	0.000193215
2	18	-3.07353e-06	-7.19334e-05
2	19	7.56097e-05	3.71432e-05
2	20	-6.47636e-05	-4.81463e-05
2	21	-1.14831e-06	5.64664e-05
2	22	3.31533e-05	-4.64769e-05
2	23	-1.2735e-05	2.90435e-05
2	24	-2.86188e-05	-1.7689e-05
2	25	5.41914e-05	1.24414e-05
3	1	-0.0296924	0.000880137
3	2	0.0808828	-0.0016664
3	3	-0.0806534	0.00100482
3	4	-0.0245038	0.000840949
3	5	0.137399	-0.00185028
3	6	-0.0980963	0.000548802
3	7	-0.083364	0.00187151
3	8	0.210879	-0.00280188
3	9	-0.139517	0.00140728
3	10	-0.0696934	0.000879078
3	11	0.247624	-0.00246971
3	12	-0.293439	0.00286036
3	13	0.228987	-0.00234142
3	14	-0.131602	0.00147993
3	15	0.0572817	-0.000763854
3	16	-0.0188328	0.000382052
3	17	0.00461234	-0.000250305
3	18	-0.000808809	0.000188686
3	19	5.37401e-05	-9.07813e-05
3	20	6.68024e-05	-1.56036e-05
3	21	-0.000151119	6.28586e-05
3	22	0.000257832	-4.75029e-05
3	23	-0.000197109	1.26752e-05
3	24	-0.00012536	7.67299e-06
3	25	0.000517611	-8.18306e-06
4	1	-0.00440939	3.69133e-05
4	2	0.00889849	-0.000417311
4	3	-0.00461883	0.000856329
4	4	-0.00582636	-0.000574777
4	5	0.00838407	-0.00014477
4	6	0.00206726	0.000408786
4	7	-0.0134169	-0.00022962
4	8	0.0115866	0.000157245
4	9	0.00388816	-0.000453711
4	10	-0.0218936	0.000951919
4	11	0.0318409	-0.00118963
4	12	-0.0309593	0.000932735
4	13	0.0229861	-0.000486658
4	14	-0.013483	0.000233611
4	15	0.00628421	-0.000199533
4	16	-0.00234595	0.000193444
4	17	0.000712125	-0.000109028
4	18	-0.000157514	-2.21788e-07
4	19	-2.1866e-06	5.65254e-05
4	20	2.08963e-05	-5.50978e-05
4	21	1.4568e-06	3.56137e-05
4	22	-1.34235e-05	-2.089e-05
4	23	2.18998e-06	8.2881e-06
4	24	1.44127e-05	6.96832e-07
4	25	-1.62138e-05	-3.82828e-06
5	1	0.0392352	-0.000489554
5	2	-0.112012	0.00127202
5	3	0.128043	-0.00130034
5	4	-0.0242589	0.00021669
5	5	-0.114016	0.00107126
5	6	0.148074	-0.0014608
5	7	-0.0566179	0.000610679
5	8	-0.0648877	0.000797541
5	9	0.134697	-0.00186806
5	10	-0.148556	0.0023399
5	11	0.137028	-0.00238643
5	12	-0.116515	0.00207959
5	13	0.0882831	-0.00145635
5	14	-0.0557968	0.000759325
5	15	0.0277733	-0.000274711
5	16	-0.0102512	7.573e-05
5	17	0.00251565	-4.78294e-05
5	18	-0.000193241	6.36782e-05
5	19	-0.000275165	-5.58423e-05
5	20	0.000259157	1.61531e-05
5	21	-4.65807e-05	2.10406e-05
5	22	-0.000136565	-3.06867e-05
5	23	0.000102025	2.10585e-05
5	24	8.26484e-05	-8.53198e-06
5	25	-0.000212081	-3.18014e-07
6	1	-0.00789272	0.000146749
6	2	0.0252717	-0.00038413
6	3	-0.0340275	0.000530871
6	4	0.0148923	-0.000487016
6	5	0.0200839	0.000202434
6	6	-0.0368366	0.000266314
6	7	0.0189932	-0.000537608
6	8	0.0174081	0.000223751
6	9	-0.0456305	0.000431651
6	10	0.0524465	-0.000819405
6	11	-0.0419592	0.000775899
6	12	0.0254186	-0.000585047
6	13	-0.0116275	0.000456589
6	14	0.00372362	-0.000364438
6	15	-0.000602416	0.00024272
6	16	-0.000160102	-0.000113742
6	17	0.000225542	1.59375e-05
6	18	-0.000169268	4.20178e-05
6	19	9.80254e-05	-6.03233e-05
6	20	-4.78502e-05	5.09961e-05
6	21	2.75571e-05	-3.21766e-05
6	22	-2.29007e-05	1.55572e-05
6	23	1.93804e-05	-5.70323e-06
6	24	-1.30177e-05	1.59823e-06
6	25	7.74074e-06	-1.39668e-07
7	1	0.023478	-0.000645814
7	2	-0.099634	0.00250966
7	3	0.204482	-0.00483176
7	4	-0.251833	0.00577151
7	5	0.189209	-0.00419353
7	6	-0.065967	0.000952961
7	7	-0.0251693	0.0017746
7	8	0.0451302	-0.00264823
7	9	-0.0220963	0.00207091
7	10	-0.00320086	-0.00112806
7	11	0.0149461	0.00039312
7	12	-0.0166525	0.000103998
7	13	0.0141441	-0.000374627
7	14	-0.0100039	0.000380471
7	15	0.00561717	-0.000225303
7	16	-0.00228917	9.89086e-05
7	17	0.000598253	-5.41655e-05
7	18	-0.000107581	2.53049e-05
7	19	2.73246e-05	1.76122e-05
7	20	4.08262e-05	-4.71076e-05
7	21	-3.59443e-05	4.37175e-05
7	22	-0.000147915	-2.19898e-05
7	23	0.000402471	6.13019e-06
7	24	-0.00053486	-2.5014e-06
7	25	0.000481896	1.78073e-06
8	1	-0.00360746	3.69829e-05
8	2	0.0160631	-5.65498e-05
8	3	-0.0337516	-4.52978e-05
8	4	0.0407307	0.000156438
8	5	-0.0251906	-9.88844e-05
8	6	-0.00527749	-5.19503e-05
8	7	0.0307976	0.000159887
8	8	-0.0383589	-0.000265746
8	9	0.0299825	0.000407551
8	10	-0.0158565	-0.000495136
8	11	0.00458788	0.0004312
8	12	0.000843342	-0.000268299
8	13	-0.00179541	0.000145075
8	14	0.000964876	-8.95129e-05
8	15	-0.000189597	4.25905e-05
8	16	-7.67157e-05	-4.4656e-06
8	17	7.36824e-05	6.60234e-06
8	18	-2.60088e-05	-2.27031e-05
8	19	2.05729e-06	1.89949e-05
8	20	-1.13497e-05	-9.26192e-06
8	21	4.25516e-05	9.74452e-06
8	22	-7.09384e-05	-1.14376e-05
8	23	7.74649e-05	7.08174e-06
8	24	-6.14492e-05	-3.35778e-06
8	25	3.75491e-05	4.00504e-06
9	1	-0.0033878	0.00012039
9	2	0.0204778	-0.000523555
9	3	-0.0642776	0.00137565
9	4	0.137717	-0.00281771
9	5	-0.224309	0.00473429
9	6	0.291628	-0.0064628
9	7	-0.309555	0.00711772
9	8	0.271494	-0.00640167
9	9	-0.198634	0.00483099
9	10	0.1225	-0.00315756
9	11	-0.0642508	0.00184941
9	12	0.0285822	-0.000991576
9	13	-0.0103726	0.000457681
9	14	0.00259978	-0.000156274
9	15	-1.52934e-05	5.69734e-05
9	16	-0.000395871	-5.85344e-05
9	17	0.000162491	4.07027e-05
9	18	-2.97943e-05	7.37415e-06
9	19	0.000181504	-3.01325e-05
9	20	-0.000400735	1.75884e-05
9	21	0.000449484	-4.21969e-06
9	22	-0.000327881	6.3752e-06
9	23	0.000183316	-1.36709e-05
9	24	-0.000108577	1.67332e-05
9	25	8.57179e-05	-1.50637e-05
10	1	-0.000698487	4.30326e-05
10	2	0.00404101	-0.000120444
10	3	-0.0113998	0.000108001
10	4	0.0202325	4.33041e-05
10	5	-0.0246669	-0.000211453
10	6	0.0209006	0.000233435
10	7	-0.0110365	-6.71353e-05
10	8	0.000945359	-0.000105429
10	9	0.00479719	9.7345e-05
10	10	-0.00559864	3.03273e-05
10	11	0.00367447	-0.000117412
10	12	-0.00146938	0.000106436
10	13	0.00018773	-3.90635e-05
10	14	0.000185017	-1.17029e-05
10	15	-0.000144718	1.17244e-05
10	16	4.81704e-05	4.42777e-06
10	17	8.12825e-06	3.71701e-06
10	18	-2.32666e-05	-2.10037e-05
10	19	-3.86829e-06	1.3356e-05
10	20	5.30265e-05	1.02536e-05
10	21	-8.60995e-05	-1.71426e-05
10	22	8.52812e-05	4.53678e-06
10	23	-6.10461e-05	6.43081e-06
10	24	3.40626e-05	-6.79441e-06
10	25	-1.7427e-05	3.25917e-06
11	1	-0.00145477	7.09761e-05
11	2	0.00923963	-0.000387502
11	3	-0.0291845	0.00109679
11	4	0.0611671	-0.00213993
11	5	-0.0968193	0.0032279
11	6	0.124515	-0.00394641
11	7	-0.135272	0.0040386
11	8	0.125875	-0.00357597
11	9	-0.100172	0.00281801
11	10	0.0676473	-0.00199198
11	11	-0.0383408	0.00124086
11	12	0.0178933	-0.000639694
11	13	-0.00662488	0.000197478
11	14	0.00180654	7.02599e-05
11	15	-0.000280008	-0.000150269
11	16	-5.73358e-05	0.000109906
11	17	6.8639e-05	-5.03565e-05
11	18	1.32231e-05	1.57927e-05
11	19	-5.05071e-05	9.26478e-07
11	20	-4.33482e-05	-1.13186e-05
11	21	0.000202146	1.90002e-05
11	22	-0.000296823	-2.42207e-05
11	23	0.000281795	2.386e-05
11	24	-0.000205007	-1.57343e-05
11	25	0.000131488	4.2814e-06
12	1	-4.96245e-05	-2.62858e-06
12	2	0.000449473	3.61187e-05
12	3	-0.00173673	-0.000245854
12	4	0.00414885	0.000724518
12	5	-0.00695469	-0.00122958
12	6	0.00854404	0.00140168
12	7	-0.007702	-0.00113255
12	8	0.00487162	0.000658701
12	9	-0.00174385	-0.000318796
12	10	-0.000261735	0.000221089
12	11	0.000844141	-0.000239682
12	12	-0.000582041	0.000253456
12	13	0.000188985	-0.000235373
12	14	2.29478e-05	0.000192835
12	15	-9.113e-05	-0.000128822
12	16	0.000107685	5.07987e-05
12	17	-9.91016e-05	1.50221e-05
12	18	6.37267e-05	-4.29451e-05
12	19	-9.19054e-06	3.68229e-05
12	20	-4.43753e-05	-1.952e-05
12	21	7.35685e-05	7.02097e-06
12	22	-7.17412e-05	-4.10268e-06
12	23	5.39419e-05	9.47265e-06
12	24	-3.63058e-05	-1.43909e-05
12	25	2.27692e-05	1.13592e-05
13	1	-0.000244865	2.1724e-05
13	2	0.00178542	-0.000101417
13	3	-0.00621823	0.000224281
13	4	0.0139651	-0.000411997
13	5	-0.0233376	0.000712587
13	6	0.0316941	-0.00104669
13	7	-0.036782	0.0012589
13	8	0.0370626	-0.00127343
13	9	-0.0321196	0.00110671
13	10	0.0234885	-0.000832968
13	11	-0.0142148	0.00055867
13	12	0.00691057	-0.00034039
13	13	-0.00249685	0.000170601
13	14	0.000526226	-6.28264e-05
13	15	-3.14503e-06	3.20428e-05
13	16	-6.92154e-06	-3.42345e-05
13	17	1.42709e-05	2.53618e-05
13	18	-8.60626e-05	-1.00576e-05
13	19	0.000125019	2.93248e-06
13	20	-0.000105584	-1.43738e-06
13	21	7.38458e-05	6.62668e-08
13	22	-5.99986e-05	-1.38742e-06
13	23	5.48053e-05	5.70615e-06
13	24	-4.01515e-05	-7.56144e-06
13	25	1.91806e-05	5.12337e-06
14	1	1.03206e-05	-1.02254e-05
14	2	-7.5194e-05	5.08958e-05
14	3	0.00013599	-0.000123457
14	4	6.55108e-05	0.000230824
14	5	-0.000742141	-0.000403923
14	6	0.00167105	0.000588541
14	7	-0.00225373	-0.000634291
14	8	0.00207692	0.000499232
14	9	-0.00131944	-0.000284537
14	10	0.000518262	0.000105889
14	11	-5.1349e-05	-4.64947e-06
14	12	-7.83352e-05	-5.44382e-05
14	13	7.66427e-05	8.9366e-05
14	14	-7.92908e-05	-7.7622e-05
14	15	7.80379e-05	2.87805e-05
14	16	-3.7964e-05	8.95515e-06
14	17	-3.0632e-05	-1.40139e-05
14	18	9.32751e-05	5.34154e-06
14	19	-0.000122586	4.2266e-07
14	20	0.000111737	-5.54043e-06
14	21	-7.57307e-05	1.16346e-05
14	22	3.94615e-05	-1.30326e-05
14	23	-1.82994e-05	9.21071e-06
14	24	9.83207e-06	-6.29258e-06
14	25	-5.84838e-06	5.33972e-06
15	1	-2.79096e-05	-5.36417e-06
15	2	0.000227799	2.96818e-05
15	3	-0.000889436	-5.88875e-05
15	4	0.00219667	5.1764e-05
15	5	-0.00403863	1.18963e-05
15	6	0.00609794	-0.000117448
15	7	-0.00792679	0.000216959
15	8	0.00891101	-0.000277558
15	9	-0.00848904	0.000314575
15	10	0.00668356	-0.000321786
15	11	-0.0042605	0.000280819
15	12	0.00214504	-0.000195664
15	13	-0.000775659	8.72178e-05
15	14	0.000100658	1.68971e-06
15	15	9.06821e-05	-4.25745e-05
15	16	-2.39716e-05	4.77636e-05
15	17	-8.9748e-05	-4.05658e-05
15	18	0.000125717	2.93364e-05
15	19	-8.23079e-05	-1.48614e-05
15	20	2.33704e-05	3.49423e-06
15	21	9.87637e-06	1.01449e-07
15	22	-2.23282e-05	8.49559e-07
15	23	3.00054e-05	-1.96763e-06
15	24	-3.39604e-05	2.33557e-06
15	25	2.54195e-05	-1.54704e-06
16	1	1.0179e-05	2.61229e-06
16	2	-5.40254e-05	-4.16705e-06
16	3	0.000143411	-1.03289e-05
16	4	-0.000209681	1.32963e-05
16	5	9.12561e-05	-5.39592e-06
16	6	0.000254518	5.34375e-05
16	7	-0.000616508	-0.000133771
16	8	0.000737514	0.000152674
16	9	-0.00055478	-0.000109067
16	10	0.000235037	4.93879e-05
16	11	-1.82795e-05	-2.062e-07
16	12	-2.2357e-05	-3.01856e-05
16	13	-5.36579e-06	4.9062e-05
16	14	1.23729e-05	-5.52969e-05
16	15	4.60003e-06	4.27398e-05
16	16	-2.85072e-05	-2.56192e-05
16	17	4.93767e-05	2.07598e-05
16	18	-5.99431e-05	-2.02415e-05
16	19	5.35489e-05	1.08304e-05
16	20	-3.29151e-05	2.01773e-06
16	21	1.2983e-05	-7.02268e-06
16	22	-4.50011e-06	4.46214e-06
16	23	4.31321e-06	-1.58291e-06
16	24	-5.94551e-06	1.38261e-06
16	25	6.27121e-06	-1.82445e-06
17	1	8.33833e-06	1.58897e-06
17	2	-1.87859e-05	-4.34087e-06
17	3	-3.81054e-06	1.0808e-05
17	4	0.000117559	-2.05664e-05
17	5	-0.000388864	3.32628e-05
17	6	0.000849574	-6.01755e-05
17	7	-0.00143588	9.66945e-05
17	8	0.00195532	-0.000116611
17	9	-0.00215663	0.000128967
17	10	0.00188318	-0.000154025
17	11	-0.00123812	0.000174871
17	12	0.000572176	-0.000160161
17	13	-0.000196998	9.58382e-05
17	14	0.000149712	-1.36927e-05
17	15	-0.000265519	-3.07376e-05
17	16	0.000373632	2.57489e-05
17	17	-0.000397476	-7.09685e-06
17	18	0.000344788	9.6401e-08
17	19	-0.000256901	-1.52743e-06
17	20	0.000169661	4.22399e-06
17	21	-0.00010201	-7.57939e-06
17	22	6.08527e-05	9.09016e-06
17	23	-4.03037e-05	-6.03218e-06
17	24	2.18e-05	1.40028e-06
17	25	2.70005e-06	6.56337e-07
18	1	-4.67416e-06	4.8451e-07
18	2	1.1287e-05	-7.73166e-06
18	3	-1.4308e-05	2.81662e-05
18	4	9.26201e-06	-5.91239e-05
18	5	-3.10767e-06	7.68646e-05
18	6	4.24014e-05	-2.72376e-05
18	7	-0.000133194	-9.23609e-05
18	8	0.000197244	0.000190548
18	9	-0.00017475	-0.000198746
18	10	8.83668e-05	0.000141944
18	11	-9.96107e-06	-7.47853e-05
18	12	-2.55644e-05	2.48781e-05
18	13	4.25853e-05	1.55807e-06
18	14	-5.2615e-05	-8.24105e-06
18	15	4.13845e-05	4.21326e-06
18	16	-8.43005e-06	3.7121e-06
18	17	-2.69041e-05	-1.06213e-05
18	18	4.2654e-05	1.28224e-05
18	19	-3.59373e-05	-9.95472e-06
18	20	2.27072e-05	5.29033e-06
18	21	-1.38733e-05	-1.3723e-06
18	22	9.24122e-06	-1.81525e-06
18	23	-7.15731e-06	3.88074e-06
18	24	6.40301e-06	-3.42091e-06
18	25	-4.68406e-06	1.34663e-06
19	1	1.12675e-06	1.56082e-06
19	2	-2.09771e-06	-6.69612e-07
19	3	1.61968e-05	-1.38108e-05
19	4	-4.47433e-05	2.99465e-06
19	5	4.11083e-05	3.47445e-05
19	6	3.32659e-05	-2.14766e-05
19	7	-0.000163752	-4.95566e-05
19	8	0.000306828	0.000102902
19	9	-0.000409191	-0.000105297
19	10	0.000407386	7.61077e-05
19	11	-0.000269891	-4.34009e-05
19	12	5.45338e-05	1.83571e-05
19	13	0.000106844	-3.94595e-06
19	14	-0.000112143	6.79709e-06
19	15	-1.71568e-05	-1.39997e-05
19	16	0.000165674	9.58312e-06
19	17	-0.000241382	-6.64728e-07
19	18	0.000235693	-3.41463e-06
19	19	-0.000187284	2.94066e-06
19	20	0.000129136	-1.19259e-07
19	21	-7.66582e-05	-3.19313e-06
19	22	3.88285e-05	5.56847e-06
19	23	-2.2503e-05	-5.75317e-06
19	24	2.30026e-05	3.91317e-06
19	25	-2.13273e-05	-2.19555e-06
20	1	-9.87729e-07	1.57887e-06
20	2	-6.25e-06	-2.47711e-06
20	3	3.74004e-05	7.99203e-07
20	4	-6.29727e-05	-2.61621e-05
20	5	5.22646e-05	9.63403e-05
20	6	-3.35695e-05	-0.000146169
20	7	2.99526e-05	0.000105224
20	8	-2.79341e-05	2.3914e-06
20	9	1.81461e-05	-8.29616e-05
20	10	4.33024e-07	8.4515e-05
20	11	-1.95835e-05	-4.85691e-05
20	12	2.3954e-05	2.65983e-05
20	13	-6.97014e-06	-2.17793e-05
20	14	-2.50398e-05	1.71604e-05
20	15	5.39344e-05	-6.81411e-06
20	16	-6.10617e-05	5.42847e-07
20	17	4.56134e-05	-3.58199e-06
20	18	-2.34914e-05	6.02386e-06
20	19	9.69173e-06	-1.86177e-06
20	20	-5.8097e-06	-2.11269e-06
20	21	4.99153e-06	1.67164e-07
20	22	-4.19209e-06	3.56171e-06
20	23	3.82446e-06	-3.78114e-06
20	24	-1.70261e-06	1.25048e-06
20	25	-3.7998e-06	5.25614e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode53_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.000786289	0
0	2	2.56083e-05	0
0	3	0.00106696	0
0	4	-0.000945725	0
0	5	-0.000379293	0
0	6	0.00124625	0
0	7	-0.000464836	0
0	8	-0.000874715	0
0	9	0.000902508	0
0	10	0.000189226	0
0	11	-0.000937786	0
0	12	0.00105656	0
0	13	-0.00107153	0
0	14	0.000990318	0
0	15	-0.00062257	0
0	16	0.00021054	0
0	17	-5.74413e-05	0
0	18	7.76049e-05	0
0	19	-2.6575e-05	0
0	20	-0.000113951	0
0	21	0.000184625	0
0	22	-0.0001395	0
0	23	7.2154e-05	0
0	24	-3.41301e-05	0
0	25	1.6122e-05	0
1	1	0.00127851	0.0431619
1	2	-0.00455251	-0.161941
1	3	0.00400229	0.191655
1	4	0.00209852	-0.0150668
1	5	-0.00479356	-0.169236
1	6	-0.000325949	0.135867
1	7	0.00507271	0.0475562
1	8	-0.00223681	-0.162161
1	9	-0.00397656	0.120697
1	10	0.00552678	-0.000681278
1	11	-0.00097765	-0.0961658
1	12	-0.00489507	0.132618
1	13	0.00767018	-0.123793
1	14	-0.00680808	0.0958326
1	15	0.00428271	-0.0654085
1	16	-0.00204159	0.0395955
1	17	0.000792635	-0.0207119
1	18	-0.000245355	0.00894184
1	19	1.68633e-05	-0.00300516
1	20	3.27517e-05	0.000726182
1	21	-4.92108e-06	-6.42933e-05
1	22	-9.33346e-06	-0.000131523
1	23	3.28563e-06	0.000189092
1	24	-5.52701e-06	-0.000122525
1	25	1.57074e-05	-3.77035e-05
2	1	-0.000388757	-0.000605235
2	2	0.000161957	0.000371568
2	3	0.00066846	0.000597656
2	4	-0.000628616	-0.000508637
2	5	-0.000505749	-0.000930471
2	6	0.000808987	0.00166985
2	7	0.000536918	-0.000309098
2	8	-0.00174617	-0.00175097
2	9	0.00120509	0.0022722
2	10	0.000524946	-0.00098034
2	11	-0.00195176	-0.000804459
2	12	0.00234135	0.00198017
2	13	-0.00191183	-0.00226038
2	14	0.00119367	0.00185471
2	15	-0.000552632	-0.00113564
2	16	0.000134714	0.000484184
2	17	4.46118e-05	-0.000141791
2	18	-5.17267e-05	7.67644e-05
2	19	-5.29729e-06	-9.97947e-05
2	20	3.36601e-05	9.15789e-05
2	21	-1.50664e-05	-5.43233e-05
2	22	-1.04475e-05	1.57218e-05
2	23	1.70889e-05	1.60969e-05
2	24	-1.36615e-05	-3.28495e-05
2	25	1.00328e-05	2.77172e-05
3	1	-0.00150086	0.069642
3	2	0.00181182	-0.139704
3	3	0.000518442	0.0804488
3	4	-0.00200673	0.0904093
3	5	3.30495e-05	-0.172791
3	6	0.0022436	0.0476365
3	7	-0.00107507	0.153728
3	8	-0.00201522	-0.217687
3	9	0.00283012	0.0890077
3	10	-0.000241424	0.11504
3	11	-0.00307613	-0.257034
3	12	0.00439881	0.286758
3	13	-0.0034996	-0.234149
3	14	0.00181131	0.153252
3	15	-0.000570688	-0.082715
3	16	3.27431e-05	0.036761
3	17	0.000134079	-0.0130866
3	18	-0.000187104	0.00346823
3	19	0.000163236	-0.000490399
3	20	-8.23215e-05	-0.000191473
3	21	1.58295e-05	0.000292859
3	22	2.66342e-06	-0.000192234
3	23	-1.7154e-06	-5.324e-05
3	24	1.12463e-05	0.000328974
3	25	-2.75726e-05	-0.000507939
4	1	-0.000799036	-0.00050325
4	2	0.001599	0.00144327
4	3	-0.00103425	-0.00169346
4	4	-0.0003936	0.000393791
4	5	0.00114438	0.00141085
4	6	-0.000745304	-0.0019442
4	7	-0.000126127	0.000912764
4	8	0.000708757	0.000600815
4	9	-0.000862336	-0.00167823
4	10	0.000784412	0.00206975
4	11	-0.000710594	-0.00186573
4	12	0.000786165	0.00136528
4	13	-0.000892425	-0.00087078
4	14	0.000782416	0.000491654
4	15	-0.000426248	-0.000226439
4	16	5.36748e-05	5.29575e-05
4	17	0.000149943	3.04629e-05
4	18	-0.000190827	-2.00487e-05
4	19	0.000143235	-3.0859e-05
4	20	-6.72688e-05	6.12314e-05
4	21	9.68557e-06	-5.66482e-05
4	22	1.51645e-05	3.50803e-05
4	23	-2.04723e-05	-1.64634e-05
4	24	1.69851e-05	6.53804e-06
4	25	-1.01339e-05	-3.27174e-06
5	1	-0.000997608	0.00166942
5	2	0.00250714	-0.00845089
5	3	-0.00224847	0.0226834
5	4	-0.00038357	-0.0369759
5	5	0.00249437	0.0362495
5	6	-0.00152014	-0.0158298
5	7	-0.00114314	-0.0128502
5	8	0.00226207	0.0379686
5	9	-0.00111085	-0.0573021
5	10	-0.000376224	0.0719635
5	11	0.000726353	-0.0795602
5	12	-0.000225992	0.0762012
5	13	-0.00025488	-0.0618559
5	14	0.000333675	0.0417478
5	15	-0.000151015	-0.0229079
5	16	-2.16163e-05	0.00988164
5	17	6.62596e-05	-0.00315665
5	18	-3.7937e-05	0.00062769
5	19	2.01579e-05	3.17813e-05
5	20	-2.77042e-05	-0.000138697
5	21	3.71372e-05	0.000114813
5	22	-3.54523e-05	-2.75587e-05
5	23	2.5293e-05	-9.18696e-05
5	24	-1.71378e-05	0.000194569
5	25	1.44552e-05	-0.000245473
6	1	0.000330434	0.000508223
6	2	-0.00129251	-0.00158418
6	3	0.00213606	0.00219861
6	4	-0.00157053	-0.00128036
6	5	-0.000264319	-0.000648696
6	6	0.00172177	0.00169864
6	7	-0.00147589	-0.000891854
6	8	-0.000272572	-0.000837804
6	9	0.00225964	0.00207536
6	10	-0.00334902	-0.00226749
6	11	0.00324362	0.0018003
6	12	-0.00236574	-0.00123024
6	13	0.00133335	0.000769397
6	14	-0.000530292	-0.000423502
6	15	6.4701e-05	0.000189603
6	16	9.49886e-05	-5.56999e-05
6	17	-7.26822e-05	-1.79597e-05
6	18	5.81073e-06	5.43969e-05
6	19	3.90863e-05	-7.00238e-05
6	20	-4.53374e-05	7.86483e-05
6	21	2.37399e-05	-6.9304e-05
6	22	-4.3349e-06	3.90486e-05
6	23	1.18187e-06	-1.23026e-05
6	24	-3.57595e-06	5.44128e-06
6	25	4.37284e-06	-8.92016e-06
7	1	-0.000300426	-0.0269659
7	2	0.00135078	0.116137
7	3	-0.0027537	-0.244526
7	4	0.00303021	0.315036
7	5	-0.00150297	-0.255676
7	6	-0.000567955	0.100374
7	7	0.00160846	0.0526425
7	8	-0.0015151	-0.134757
7	9	0.00117521	0.142829
7	10	-0.00106161	-0.109932
7	11	0.000956673	0.0680229
7	12	-0.000639979	-0.034017
7	13	0.000253606	0.0126448
7	14	1.28131e-06	-0.00231366
7	15	-9.66078e-05	-0.000970511
7	16	9.5861e-05	0.00111079
7	17	-6.09658e-05	-0.000520312
7	18	3.36098e-05	8.88498e-05
7	19	-2.67845e-05	6.76184e-05
7	20	2.44448e-05	-2.35659e-05
7	21	-1.46612e-05	-0.00013637
7	22	5.19352e-06	0.000330387
7	23	-2.80732e-06	-0.000471995
7	24	4.04343e-06	0.000500999
7	25	-4.53355e-06	-0.000422297
8	1	0.000371888	0.000234909
8	2	-0.00150205	-0.00112196
8	3	0.00293399	0.00248187
8	4	-0.00330398	-0.00296362
8	5	0.00155862	0.00149266
8	6	0.0017556	0.00123906
8	7	-0.00469489	-0.00352851
8	8	0.00570575	0.00430697
8	9	-0.00488453	-0.00372874
8	10	0.00333839	0.00252985
8	11	-0.00190892	-0.00138594
8	12	0.000840577	0.000645824
8	13	-0.000146783	-0.000278139
8	14	-0.000189201	0.000105519
8	15	0.000238846	-1.36813e-05
8	16	-0.000144887	-3.31221e-05
8	17	4.2408e-05	4.00881e-05
8	18	8.66472e-06	-2.61141e-05
8	19	-9.41505e-06	9.17236e-06
8	20	-7.1607e-06	9.12476e-06
8	21	5.93894e-06	-2.5397e-05
8	22	1.07625e-05	3.04749e-05
8	23	-1.94157e-05	-2.36505e-05
8	24	1.50124e-05	1.24728e-05
8	25	-5.95794e-06	-3.23635e-06
9	1	-8.27145e-05	0.00155769
9	2	0.000453983	-0.0118321
9	3	-0.00103873	0.0450946
9	4	0.00125171	-0.112179
9	5	-0.000638373	0.20333
9	6	-0.000558739	-0.285475
9	7	0.0016672	0.322996
9	8	-0.00214092	-0.303044
9	9	0.00189645	0.241009
9	10	-0.00129286	-0.165004
9	11	0.000700728	0.0978432
9	12	-0.000237317	-0.0498604
9	13	-6.47134e-05	0.0212203
9	14	0.000188388	-0.00703594
9	15	-0.000195816	0.00147987
9	16	0.000149478	-8.12971e-06
9	17	-7.64857e-05	-8.78897e-05
9	18	1.65141e-05	1.88681e-05
9	19	-4.50208e-06	-6.56502e-05
9	20	2.42034e-05	0.000144619
9	21	-3.24179e-05	-0.000180811
9	22	1.84288e-05	0.000185262
9	23	-1.10366e-06	-0.000179222
9	24	-7.516e-06	0.000159024
9	25	8.95396e-06	-0.000122113
10	1	0.000115376	0.000125871
10	2	-0.000677097	-0.000691932
10	3	0.00188165	0.00173187
10	4	-0.00330313	-0.00266196
10	5	0.00398188	0.00273896
10	6	-0.0032895	-0.00180339
10	7	0.00163697	0.000480934
10	8	-3.86503e-05	0.000522692
10	9	-0.000816825	-0.00093883
10	10	0.000907044	0.000852059
10	11	-0.000592819	-0.000564851
10	12	0.000237753	0.000327009
10	13	-2.3248e-05	-0.000187035
10	14	-5.13854e-05	0.000131099
10	15	6.82062e-05	-0.000109586
10	16	-8.19204e-05	6.88946e-05
10	17	8.74467e-05	-2.56388e-05
10	18	-6.75654e-05	6.42378e-06
10	19	3.40021e-05	-2.06207e-06
10	20	-1.14164e-05	1.52857e-06
10	21	2.21427e-06	-3.17529e-06
10	22	3.52558e-06	4.50092e-06
10	23	-7.46542e-06	-1.97483e-06
10	24	8.49386e-06	-2.84785e-06
10	25	-7.61884e-06	5.78848e-06
11	1	8.68902e-06	0.0011446
11	2	-4.6515e-05	-0.00749781
11	3	3.96396e-05	0.0247504
11	4	1.35398e-06	-0.0546687
11	5	3.12625e-05	0.0912046
11	6	-0.000134527	-0.122609
11	7	0.000301986	0.137799
11	8	-0.000497008	-0.132117
11	9	0.000576905	0.109068
11	10	-0.0004907	-0.0776031
11	11	0.000319148	0.0472212
11	12	-0.000140895	-0.0241397
11	13	4.36329e-06	0.0100415
11	14	6.38211e-05	-0.00316118
11	15	-7.90157e-05	0.000563817
11	16	7.16717e-05	6.45772e-05
11	17	-5.07836e-05	7.00593e-06
11	18	2.45866e-05	-0.000177073
11	19	-1.24263e-05	0.00019798
11	20	1.42189e-05	-7.3905e-05
11	21	-1.44339e-05	-7.20363e-05
11	22	7.85674e-06	0.000152713
11	23	-1.67656e-07	-0.000159812
11	24	-1.97813e-06	0.000125367
11	25	-2.57811e-06	-8.05188e-05
12	1	4.09857e-05	3.8789e-05
12	2	-0.000167389	-0.000157874
12	3	0.000421519	0.000396857
12	4	-0.000790179	-0.000733794
12	5	0.00113724	0.00100581
12	6	-0.00126836	-0.00107694
12	7	0.00109762	0.000979303
12	8	-0.000712185	-0.000778441
12	9	0.000305756	0.00053787
12	10	-4.68716e-05	-0.000341984
12	11	-2.9803e-05	0.00019415
12	12	2.16646e-05	-7.06744e-05
12	13	-1.37462e-05	6.32654e-06
12	14	2.82106e-05	3.8822e-06
12	15	-5.64024e-05	-1.59567e-05
12	16	6.61011e-05	3.56878e-05
12	17	-4.43982e-05	-3.78781e-05
12	18	1.68292e-05	2.7746e-05
12	19	-1.96854e-06	-1.97711e-05
12	20	-4.14258e-06	1.28461e-05
12	21	6.31583e-06	-3.73474e-06
12	22	-3.36915e-06	-2.47328e-06
12	23	-2.66048e-06	2.78981e-06
12	24	6.27167e-06	-2.63086e-06
12	25	-4.3875e-06	4.31584e-06
13	1	3.25374e-06	0.000242062
13	2	2.32744e-05	-0.00160376
13	3	-0.000101449	0.00548271
13	4	0.000158357	-0.012636
13	5	-0.000124801	0.0220339
13	6	3.06922e-05	-0.0311075
13	7	6.32003e-05	0.0370599
13	8	-0.000134208	-0.037985
13	9	0.000196196	0.0335542
13	10	-0.000246477	-0.0253149
13	11	0.000261311	0.0160394
13	12	-0.000221149	-0.00830167
13	13	0.000148912	0.00333592
13	14	-0.000104153	-0.000919947
13	15	9.34874e-05	7.83829e-05
13	16	-6.97908e-05	0.00011759
13	17	2.48089e-05	-0.000138649
13	18	7.50392e-06	8.32661e-05
13	19	-1.23549e-05	2.24075e-05
13	20	4.73044e-06	-0.000104325
13	21	7.84576e-07	0.000115944
13	22	-2.40977e-06	-7.97406e-05
13	23	2.85564e-06	3.66101e-05
13	24	-2.90851e-06	-5.89304e-06
13	25	2.59713e-06	-8.59181e-06
14	1	2.21215e-06	-8.75601e-06
14	2	-1.1419e-05	-2.86176e-05
14	3	1.29603e-05	0.000177839
14	4	-3.26467e-05	-0.000362992
14	5	0.000113037	0.00046473
14	6	-0.000185711	-0.000508707
14	7	0.000187398	0.000569329
14	8	-0.000143649	-0.000578472
14	9	7.88676e-05	0.000416429
14	10	-3.75389e-05	-0.000144543
14	11	4.46938e-05	-5.09739e-05
14	12	-6.58867e-05	9.45199e-05
14	13	6.76406e-05	-5.65497e-05
14	14	-4.76679e-05	1.83761e-05
14	15	2.68057e-05	-5.74293e-07
14	16	-1.93759e-05	-4.01815e-06
14	17	1.58085e-05	3.21152e-06
14	18	-7.52669e-06	-5.11205e-06
14	19	1.80958e-06	9.50021e-06
14	20	-3.18822e-06	-1.32187e-05
14	21	6.35181e-06	1.44961e-05
14	22	-9.32935e-06	-1.16176e-05
14	23	1.17525e-05	6.01982e-06
14	24	-1.05353e-05	-2.09271e-06
14	25	6.18072e-06	1.12118e-06
15	1	7.12946e-07	1.88464e-05
15	2	-1.12337e-05	-0.000159002
15	3	1.52314e-05	0.000628232
15	4	-7.354e-06	-0.00169742
15	5	2.08976e-05	0.00344313
15	6	-8.42616e-05	-0.00555165
15	7	0.000176618	0.00746713
15	8	-0.000217856	-0.00855401
15	9	0.000160633	0.00829666
15	10	-5.43841e-05	-0.00669061
15	11	-2.54645e-05	0.00438202
15	12	4.15825e-05	-0.00224271
15	13	-1.44294e-05	0.000797452
15	14	-8.91294e-06	-9.77933e-05
15	15	1.17268e-05	-5.40539e-05
15	16	-2.3211e-06	-6.97914e-05
15	17	-9.35043e-06	0.000226353
15	18	1.64894e-05	-0.000293802
15	19	-1.54872e-05	0.000271828
15	20	8.01757e-06	-0.000207468
15	21	-3.25859e-07	0.000137464
15	22	-2.82066e-06	-7.65167e-05
15	23	2.06738e-06	3.1833e-05
15	24	-1.79419e-07	-9.76674e-06
15	25	-1.25565e-06	6.02348e-06
16	1	4.84078e-06	-8.65834e-07
16	2	-8.52356e-06	-1.03166e-05
16	3	1.59529e-05	5.14528e-05
16	4	-6.63209e-05	-0.000116143
16	5	0.00015866	0.000159851
16	6	-0.000225704	-0.000148105
16	7	0.000232915	0.00012803
16	8	-0.000183505	-0.000167265
16	9	7.3471e-05	0.000222547
16	10	5.17329e-05	-0.000197103
16	11	-0.000121589	9.83067e-05
16	12	0.00012568	-1.30194e-05
16	13	-0.000102879	-2.40113e-05
16	14	7.93568e-05	3.92862e-05
16	15	-5.40035e-05	-4.48661e-05
16	16	2.51589e-05	3.34097e-05
16	17	-2.5409e-06	-1.1701e-05
16	18	-6.22692e-06	-3.50579e-06
16	19	6.28487e-06	8.18283e-06
16	20	-6.25072e-06	-6.04878e-06
16	21	7.16104e-06	-3.82104e-07
16	22	-6.20447e-06	6.49612e-06
16	23	3.50616e-06	-7.17101e-06
16	24	-1.58044e-06	3.66434e-06
16	25	1.24747e-06	-7.92716e-07
17	1	-1.66947e-06	5.81941e-06
17	2	2.16393e-05	-3.56243e-06
17	3	-4.845e-05	-7.89503e-06
17	4	4.97652e-05	-4.64211e-05
17	5	-1.47939e-05	0.000239883
17	6	-2.58578e-05	-0.000579666
17	7	4.23232e-05	0.0010035
17	8	-5.89483e-05	-0.00139638
17	9	9.21056e-05	0.00163271
17	10	-0.000118656	-0.00156832
17	11	0.00011189	0.00117675
17	12	-6.52821e-05	-0.000665493
17	13	8.29778e-06	0.000296281
17	14	2.36257e-05	-0.000161354
17	15	-2.64683e-05	0.000193985
17	16	1.57123e-05	-0.000295139
17	17	-5.31978e-06	0.000388456
17	18	-5.92967e-07	-0.000421018
17	19	5.39014e-06	0.000375969
17	20	-9.76207e-06	-0.000281049
17	21	1.0407e-05	0.000178805
17	22	-7.23914e-06	-9.34788e-05
17	23	3.11287e-06	3.35586e-05
17	24	-5.05883e-08	-2.90382e-06
17	25	-1.2839e-06	-2.94356e-06
18	1	7.18264e-06	-4.21472e-06
18	2	-2.47921e-05	2.30031e-05
18	3	3.8859e-05	-5.75195e-05
18	4	-6.04594e-05	6.28554e-05
18	5	0.000107366	-2.00175e-05
18	6	-0.000148885	-1.17499e-05
18	7	0.000165889	1.0941e-05
18	8	-0.000162912	-2.68484e-05
18	9	0.000119774	7.48749e-05
18	10	-3.1772e-05	-0.000104033
18	11	-4.46932e-05	8.36234e-05
18	12	6.33079e-05	-4.69223e-05
18	13	-4.37762e-05	2.8585e-05
18	14	2.32107e-05	-2.38839e-05
18	15	-1.14425e-05	1.78878e-05
18	16	4.32681e-06	-1.4619e-05
18	17	-1.07448e-06	1.92961e-05
18	18	3.10237e-06	-2.34978e-05
18	19	-5.12822e-06	2.08191e-05
18	20	1.63249e-06	-1.42169e-05
18	21	4.28612e-06	6.99468e-06
18	22	-6.85841e-06	-3.96105e-07
18	23	6.20851e-06	-4.04459e-06
18	24	-4.52741e-06	5.41634e-06
18	25	2.83516e-06	-4.47191e-06
19	1	3.29228e-06	-7.93625e-07
19	2	-1.22748e-05	6.72875e-06
19	3	3.61869e-05	-3.04534e-05
19	4	-6.84358e-05	8.55936e-05
19	5	6.14056e-05	-0.000147173
19	6	7.93414e-07	0.000146737
19	7	-6.16609e-05	-4.83751e-05
19	8	8.85344e-05	-0.000105902
19	9	-9.54444e-05	0.000247586
19	10	8.08252e-05	-0.000295502
19	11	-3.86182e-05	0.000177328
19	12	-1.37921e-05	3.99587e-05
19	13	4.30532e-05	-0.000170113
19	14	-3.96316e-05	0.000118562
19	15	2.53228e-05	4.75581e-05
19	16	-1.52606e-05	-0.000211857
19	17	1.07324e-05	0.000303579
19	18	-9.96443e-06	-0.000312409
19	19	9.49721e-06	0.000265086
19	20	-7.85727e-06	-0.000191581
19	21	6.03339e-06	0.000113139
19	22	-4.08754e-06	-5.15107e-05
19	23	2.06526e-06	1.95396e-05
19	24	-9.82292e-07	-7.27883e-06
19	25	6.58503e-07	4.40397e-07
20	1	-4.26876e-06	-8.37289e-07
20	2	1.8292e-05	1.30505e-05
20	3	-4.95538e-05	-2.91998e-05
20	4	7.12494e-05	1.8037e-05
20	5	-3.67117e-05	8.79068e-06
20	6	-2.67625e-05	-1.24359e-05
20	7	5.48782e-05	-1.6125e-05
20	8	-5.32225e-05	5.52068e-05
20	9	4.84802e-05	-6.47961e-05
20	10	-2.90977e-05	3.47273e-05
20	11	-7.81232e-06	2.55712e-06
20	12	3.16056e-05	-1.92203e-05
20	13	-2.88291e-05	9.87464e-06
20	14	1.71352e-05	1.27546e-05
20	15	-1.103e-05	-2.83692e-05
20	16	8.09256e-06	2.33134e-05
20	17	-5.15331e-06	-3.20058e-06
20	18	4.10361e-06	-1.26948e-05
20	19	-4.38932e-06	1.42841e-05
20	20	3.14091e-06	-7.51843e-06
20	21	-1.10435e-06	7.23775e-07
20	22	9.16757e-07	3.01486e-06
20	23	-2.18284e-06	-3.84223e-06
20	24	2.14739e-06	2.7952e-06
20	25	-8.27418e-07	-1.38025e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode54_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.00169948	0
0	2	-0.000669642	0
0	3	-0.00149106	0
0	4	0.00139718	0
0	5	0.00102153	0
0	6	-0.00189386	0
0	7	6.89678e-05	0
0	8	0.00161764	0
0	9	-0.00135517	0
0	10	0.000213937	0
0	11	0.000508607	0
0	12	-0.00103192	0
0	13	0.00188058	0
0	14	-0.00263182	0
0	15	0.00259075	0
0	16	-0.00183154	0
0	17	0.000987706	0
0	18	-0.000484929	0
0	19	0.000300496	0
0	20	-0.00023202	0
0	21	0.000152783	0
0	22	-5.82778e-05	0
0	23	-9.85622e-06	0
0	24	2.96659e-05	0
0	25	-1.31734e-05	0
1	1	0.0349733	-0.000669649
1	2	-0.135633	0.00254218
1	3	0.112594	-0.00287786
1	4	0.0935174	-3.1328e-05
1	5	-0.169983	0.00270684
1	6	-0.0411398	-0.00178643
1	7	0.222889	-0.00106309
1	8	-0.0836572	0.00234016
1	9	-0.201729	-0.0012737
1	10	0.270539	-0.000541145
1	11	-0.0401719	0.00173385
1	12	-0.266416	-0.00204231
1	13	0.420192	0.00175875
1	14	-0.379498	-0.00121256
1	15	0.242736	0.00064826
1	16	-0.115221	-0.000239772
1	17	0.0400559	5.35577e-05
1	18	-0.0093559	-2.55676e-05
1	19	0.000962916	4.73579e-05
1	20	0.000203028	-5.46626e-05
1	21	-4.43332e-05	3.49542e-05
1	22	-2.32582e-05	-8.52056e-06
1	23	-7.95423e-05	-5.65839e-06
1	24	7.63902e-05	6.92375e-06
1	25	0.000221451	-1.57738e-06
2	1	-0.000747163	-0.00459755
2	2	0.000962553	0.00432978
2	3	-0.000249162	0.00258738
2	4	-0.000665504	-0.00553928
2	5	0.00105557	-0.000235256
2	6	-0.000350956	0.00563995
2	7	-0.00120458	-0.0030273
2	8	0.00199532	-0.00336713
2	9	-0.000868765	0.00566178
2	10	-0.00111445	-0.00228036
2	11	0.00194472	-0.00291937
2	12	-0.00107527	0.00615908
2	13	-0.000319959	-0.00636732
2	14	0.00103356	0.00458444
2	15	-0.000924103	-0.00237857
2	16	0.000533073	0.000789224
2	17	-0.000254202	-4.61607e-05
2	18	0.000117916	-0.000147587
2	19	-5.70559e-05	0.000143512
2	20	5.11855e-05	-0.000113099
2	21	-6.84816e-05	8.92841e-05
2	22	5.92235e-05	-6.19974e-05
2	23	-2.5203e-05	2.35677e-05
2	24	2.25056e-06	1.5851e-05
2	25	-4.29252e-07	-3.50514e-05
3	1	-0.145961	-0.000137056
3	2	0.220084	0.00073228
3	3	-0.0294676	-0.000984467
3	4	-0.19553	-0.000133876
3	5	0.134866	0.00141281
3	6	0.104979	-0.000861951
3	7	-0.188374	-0.00109405
3	8	0.0462823	0.00210613
3	9	0.106638	-0.0010032
3	10	-0.112892	-0.000987409
3	11	0.0223749	0.00214991
3	12	0.0447364	-0.00211018
3	13	-0.0449614	0.00151251
3	14	0.0126421	-0.000963544
3	15	0.0107109	0.000631292
3	16	-0.0143135	-0.000434218
3	17	0.00824617	0.000282203
3	18	-0.00264193	-0.000160227
3	19	0.000195279	9.33874e-05
3	20	0.000353074	-6.03749e-05
3	21	-0.000208518	2.72744e-05
3	22	-0.00015217	-5.90043e-06
3	23	0.000379791	3.39209e-06
3	24	-0.000233886	-6.94008e-06
3	25	-0.000156899	1.34138e-05
4	1	0.00107325	-0.00190903
4	2	-0.00219893	0.00375709
4	3	0.00132344	-0.00177441
4	4	0.00117033	-0.00263677
4	5	-0.0022963	0.00378913
4	6	0.000770082	-0.000413922
4	7	0.00122721	-0.00297997
4	8	-0.00143612	0.00306669
4	9	0.000359775	-0.00116695
4	10	0.00018336	-0.000100849
4	11	0.000353298	0.000132973
4	12	-0.00112745	0.00027669
4	13	0.00134811	-0.000567406
4	14	-0.000989264	0.000629086
4	15	0.0004742	-0.000496441
4	16	-0.000133841	0.000258775
4	17	2.97163e-06	-3.3637e-05
4	18	1.11712e-05	-8.38724e-05
4	19	3.27518e-05	7.94033e-05
4	20	-7.65374e-05	-1.71939e-05
4	21	6.52988e-05	-3.1487e-05
4	22	-1.92069e-05	3.93628e-05
4	23	-5.38828e-06	-2.19474e-05
4	24	-3.11348e-06	8.13126e-06
4	25	1.88671e-05	-9.2155e-06
5	1	-0.0484902	-0.000211483
5	2	0.130356	0.000678483
5	3	-0.137666	-0.00100155
5	4	0.0240515	0.000662229
5	5	0.088325	0.000190191
5	6	-0.0734339	-0.000776398
5	7	-0.0231835	0.000574834
5	8	0.064746	0.000105202
5	9	-0.00613094	-0.000515908
5	10	-0.0800541	0.000324659
5	11	0.116134	0.000200621
5	12	-0.0943375	-0.000653468
5	13	0.0526144	0.000795529
5	14	-0.0219143	-0.000641068
5	15	0.00788546	0.000405204
5	16	-0.00317157	-0.000262164
5	17	0.0013941	0.000187708
5	18	-0.000461426	-0.00010284
5	19	6.29497e-05	2.5826e-05
5	20	0.000104577	8.87413e-06
5	21	-0.000244656	-2.10951e-05
5	22	0.000214422	2.53832e-05
5	23	0.000117101	-1.75272e-05
5	24	-0.000560344	6.04686e-06
5	25	0.000803289	-1.91694e-06
6	1	0.000690791	0.00118191
6	2	-0.0022394	-0.00391437
6	3	0.00300458	0.00568163
6	4	-0.0015675	-0.0030541
6	5	-0.000652583	-0.0030923
6	6	0.00132991	0.00697173
6	7	-0.000309511	-0.00402832
6	8	-0.000760814	-0.00404949
6	9	0.000760706	0.0115992
6	10	-2.82965e-05	-0.014511
6	11	-0.000524351	0.0127073
6	12	0.000479041	-0.00868868
6	13	-0.000107104	0.00485933
6	14	-0.000158687	-0.00222623
6	15	0.000208244	0.00075942
6	16	-0.000180232	-0.00011332
6	17	0.000156149	-4.27164e-05
6	18	-0.000120514	-1.85557e-05
6	19	6.93531e-05	9.24452e-05
6	20	-2.65935e-05	-8.81322e-05
6	21	9.84669e-06	3.0708e-05
6	22	-1.42182e-05	1.8206e-05
6	23	1.77124e-05	-3.00034e-05
6	24	-9.63893e-06	1.5547e-05
6	25	-2.19427e-06	-1.38979e-06
7	1	0.011824	9.01995e-05
7	2	-0.0532032	-0.000335333
7	3	0.122989	0.000915631
7	4	-0.185812	-0.00186266
7	5	0.192972	0.00275104
7	6	-0.120795	-0.00290404
7	7	-0.00345033	0.00187923
7	8	0.115028	3.19774e-05
7	9	-0.160928	-0.00181206
7	10	0.138253	0.0025461
7	11	-0.084358	-0.00217265
7	12	0.0374804	0.00127846
7	13	-0.0120119	-0.00046643
7	14	0.00283722	2.7482e-05
7	15	-0.000585086	0.000103843
7	16	3.18192e-05	-0.000148633
7	17	0.000110586	0.000177042
7	18	8.89158e-06	-0.000135501
7	19	-7.21829e-05	4.63636e-05
7	20	-0.00011576	1.39987e-05
7	21	0.000333048	-2.49924e-05
7	22	-0.000307475	1.77328e-05
7	23	7.99484e-05	-1.37682e-05
7	24	0.000118367	1.03038e-05
7	25	-0.000155817	-5.31322e-06
8	1	8.91042e-05	0.00104617
8	2	-8.23364e-05	-0.00469843
8	3	-0.000444914	0.0101468
8	4	0.00152729	-0.012755
8	5	-0.00244044	0.008198
8	6	0.00223376	0.00233822
8	7	-0.00086883	-0.0126694
8	8	-0.000583835	0.0172421
8	9	0.00121486	-0.0152915
8	10	-0.00112547	0.00994181
8	11	0.000852141	-0.00476687
8	12	-0.000632997	0.0015417
8	13	0.000445184	-0.000196156
8	14	-0.000271969	-9.54382e-05
8	15	0.000120015	2.96336e-05
8	16	-1.08826e-05	5.60279e-05
8	17	-1.76225e-05	-7.90116e-05
8	18	-1.69213e-05	6.15298e-05
8	19	4.85822e-05	-3.54246e-05
8	20	-4.19843e-05	1.57037e-05
8	21	1.60691e-05	-3.64959e-06
8	22	-8.65191e-07	8.72005e-07
8	23	2.33389e-06	-7.73903e-06
8	24	-8.18492e-06	1.47875e-05
8	25	9.3635e-06	-1.34283e-05
9	1	-0.000997613	-0.000146447
9	2	0.00945115	0.000747369
9	3	-0.0380365	-0.00188501
9	4	0.0920509	0.0031159
9	5	-0.155474	-0.00389565
9	6	0.201275	0.0039195
9	7	-0.215065	-0.00320628
9	8	0.200916	0.00223702
9	9	-0.168766	-0.00154739
9	10	0.126322	0.00118162
9	11	-0.0814949	-0.000889258
9	12	0.0435022	0.000539704
9	13	-0.0183558	-0.000192279
9	14	0.00573031	-4.27165e-06
9	15	-0.00113649	3.01023e-06
9	16	1.16466e-05	5.68128e-05
9	17	0.000149109	-4.20447e-05
9	18	-8.05659e-05	-2.29882e-05
9	19	-8.6067e-05	5.49623e-05
9	20	0.00017713	-3.75973e-05
9	21	-6.11971e-05	9.2212e-06
9	22	-0.000171797	3.14833e-06
9	23	0.000332575	-9.19943e-07
9	24	-0.000337777	-7.04562e-06
9	25	0.000242972	1.33552e-05
10	1	-3.5175e-05	0.000348071
10	2	0.000157593	-0.00197063
10	3	-0.000426098	0.00556905
10	4	0.000839694	-0.0102079
10	5	-0.0012242	0.0132937
10	6	0.00124857	-0.0125755
10	7	-0.000787295	0.00825191
10	8	0.000153757	-0.00285737
10	9	0.000251232	-0.000951098
10	10	-0.000337682	0.00228096
10	11	0.000258342	-0.00190645
10	12	-0.000139368	0.00102973
10	13	3.87315e-05	-0.000383089
10	14	1.02432e-05	0.000110076
10	15	-3.25442e-05	-6.03935e-05
10	16	6.15444e-05	6.50237e-05
10	17	-7.52281e-05	-4.76941e-05
10	18	5.74053e-05	1.03736e-05
10	19	-3.13942e-05	1.87707e-05
10	20	1.51799e-05	-2.62417e-05
10	21	-6.31144e-06	2.22257e-05
10	22	5.46712e-08	-1.99306e-05
10	23	4.77955e-06	1.78047e-05
10	24	-6.52324e-06	-1.13016e-05
10	25	4.28752e-06	4.13225e-06
11	1	-0.000435992	-1.58455e-05
11	2	0.00368618	0.000115528
11	3	-0.0148376	-0.000402191
11	4	0.0375649	0.00092146
11	5	-0.0673068	-0.00155472
11	6	0.0915874	0.00206227
11	7	-0.100027	-0.00220826
11	8	0.0922193	0.00191432
11	9	-0.0748241	-0.0013909
11	10	0.0544437	0.000906411
11	11	-0.0350756	-0.000551379
11	12	0.0192514	0.000315113
11	13	-0.00844828	-0.000158399
11	14	0.00258407	5.42956e-05
11	15	-0.000280197	-1.71712e-05
11	16	-0.000179275	4.5208e-05
11	17	8.56638e-05	-8.05837e-05
11	18	-3.19223e-05	7.38976e-05
11	19	5.6726e-05	-3.41728e-05
11	20	-2.95073e-05	-3.37862e-06
11	21	-6.45322e-05	1.95151e-05
11	22	0.00013575	-1.70017e-05
11	23	-0.000130842	7.238e-06
11	24	7.83734e-05	1.40021e-07
11	25	-3.33239e-05	-3.60933e-07
12	1	-2.25349e-06	6.48437e-05
12	2	1.18825e-05	-0.000374277
12	3	-3.33725e-05	0.00122501
12	4	0.000179518	-0.00272087
12	5	-0.000482938	0.00439624
12	6	0.000715028	-0.00537123
12	7	-0.000717387	0.00500997
12	8	0.000543634	-0.00347723
12	9	-0.000322069	0.00161554
12	10	0.000158959	-0.000246363
12	11	-9.336e-05	-0.00037175
12	12	0.000100754	0.000445138
12	13	-0.000122691	-0.000273116
12	14	0.00011984	7.1713e-05
12	15	-9.11606e-05	5.60233e-05
12	16	5.54386e-05	-9.2045e-05
12	17	-2.4937e-05	6.28905e-05
12	18	1.932e-06	-1.48948e-05
12	19	7.99401e-06	-1.84575e-05
12	20	-6.69617e-06	2.97796e-05
12	21	5.3307e-06	-2.44428e-05
12	22	-8.49862e-06	1.04788e-05
12	23	9.9499e-06	1.9636e-06
12	24	-5.54928e-06	-5.42736e-06
12	25	-6.54183e-08	1.99914e-06
13	1	-3.54601e-05	-5.68959e-06
13	2	0.000420594	8.67338e-07
13	3	-0.00221109	2.01294e-05
13	4	0.00683097	-2.09444e-05
13	5	-0.0143735	-5.46419e-05
13	6	0.0224467	0.000261248
13	7	-0.0275329	-0.000543898
13	8	0.0277006	0.000695146
13	9	-0.0236823	-0.000573977
13	10	0.0175813	0.000281301
13	11	-0.0113384	-3.21738e-05
13	12	0.00624371	-5.92546e-05
13	13	-0.00284274	3.50143e-05
13	14	0.000957676	7.15248e-06
13	15	-8.17683e-05	-2.27503e-05
13	16	-0.000187937	2.39161e-05
13	17	0.000107438	-1.77133e-05
13	18	7.78848e-05	-1.06155e-06
13	19	-0.000170689	1.67097e-05
13	20	0.000139583	-1.21383e-05
13	21	-7.08485e-05	-6.04343e-07
13	22	2.85772e-05	3.5389e-06
13	23	-1.22073e-05	1.9041e-06
13	24	-2.33572e-06	-6.38318e-06
13	25	2.05614e-05	7.07479e-06
14	1	1.66733e-05	5.47925e-06
14	2	-6.02936e-05	-2.7582e-05
14	3	6.13011e-05	0.000119701
14	4	4.6525e-05	-0.000397391
14	5	-0.000172763	0.00087602
14	6	0.000203171	-0.00138272
14	7	-0.000150205	0.00165047
14	8	8.08129e-05	-0.00147048
14	9	-6.34676e-05	0.00090629
14	10	0.000118748	-0.00027991
14	11	-0.000163306	-0.000121283
14	12	0.000125635	0.000243201
14	13	-4.9436e-05	-0.000187491
14	14	4.08551e-06	7.95033e-05
14	15	6.42328e-06	-9.56099e-06
14	16	-9.90008e-06	8.81991e-07
14	17	1.35825e-05	-1.76588e-05
14	18	-1.04704e-05	1.9148e-05
14	19	-9.63245e-07	-1.34299e-06
14	20	1.32929e-05	-1.39254e-05
14	21	-1.60195e-05	1.54939e-05
14	22	7.20681e-06	-8.88886e-06
14	23	4.35288e-06	2.19385e-06
14	24	-9.41842e-06	1.45298e-06
14	25	6.75152e-06	-1.95367e-06
15	1	2.80074e-07	9.96109e-06
15	2	-5.92138e-06	-5.47508e-05
15	3	-5.1819e-05	0.000125439
15	4	0.000507427	-0.000153692
15	5	-0.00178378	0.000114292
15	6	0.00377465	-5.64368e-05
15	7	-0.00563997	4.71218e-06
15	8	0.00647129	5.34929e-05
15	9	-0.00605253	-0.000114438
15	10	0.00480804	0.000144763
15	11	-0.00324222	-0.000122025
15	12	0.00174541	6.48061e-05
15	13	-0.000640493	-1.00753e-05
15	14	6.56978e-05	-1.5717e-05
15	15	9.79234e-05	5.42585e-06
15	16	-7.13322e-05	2.37072e-05
15	17	-1.42176e-05	-3.82668e-05
15	18	0.000119142	2.51212e-05
15	19	-0.000205209	-5.40478e-06
15	20	0.000232166	2.61956e-07
15	21	-0.000199397	-5.40979e-06
15	22	0.000141358	6.206e-06
15	23	-9.34135e-05	-1.148e-06
15	24	6.36477e-05	-1.56369e-06
15	25	-3.4361e-05	-5.58233e-07
16	1	2.12939e-06	1.10219e-06
16	2	8.67845e-07	1.13656e-05
16	3	-1.71748e-05	-2.74274e-05
16	4	4.847e-05	-5.88659e-06
16	5	-9.15393e-05	9.62323e-05
16	6	0.000116999	-0.000204662
16	7	-7.63916e-05	0.000322695
16	8	-1.84237e-05	-0.000391586
16	9	6.59389e-05	0.000295114
16	10	9.42967e-06	-7.36179e-05
16	11	-0.000147677	-8.35227e-05
16	12	0.000227627	9.43736e-05
16	13	-0.000205486	-4.47163e-05
16	14	0.000120525	2.09486e-05
16	15	-4.00374e-05	-2.66655e-05
16	16	9.27038e-06	3.78104e-05
16	17	-1.50992e-05	-4.34848e-05
16	18	2.02538e-05	3.87384e-05
16	19	-1.33907e-05	-2.51649e-05
16	20	4.0527e-06	1.1044e-05
16	21	1.53584e-06	-1.9644e-06
16	22	-4.11047e-06	-2.41684e-06
16	23	5.29535e-06	3.21363e-06
16	24	-4.6767e-06	-1.51497e-06
16	25	2.40963e-06	-9.64873e-07
17	1	7.00606e-06	-4.70955e-06
17	2	-3.57325e-05	-1.2016e-05
17	3	9.31674e-05	7.90669e-05
17	4	-0.000122201	-0.000158023
17	5	3.26641e-06	0.000181197
17	6	0.00036034	-0.000154629
17	7	-0.000871113	0.000129715
17	8	0.00122573	-0.000107013
17	9	-0.00124715	6.77117e-05
17	10	0.00103819	-2.64954e-05
17	11	-0.00075625	1.08823e-06
17	12	0.000452032	8.04064e-06
17	13	-0.000163866	-4.06415e-06
17	14	4.23359e-07	-8.35479e-06
17	15	-3.15728e-05	1.16584e-05
17	16	0.000176624	5.93574e-06
17	17	-0.000289849	-2.51594e-05
17	18	0.000311018	2.41984e-05
17	19	-0.000273773	-9.59357e-06
17	20	0.000219637	-7.14887e-07
17	21	-0.000161034	2.00359e-06
17	22	0.000101181	7.22663e-08
17	23	-5.15564e-05	-8.4586e-07
17	24	2.58418e-05	5.09383e-07
17	25	-1.90051e-05	-9.93308e-07
18	1	1.76925e-06	-1.00888e-06
18	2	2.15148e-06	-3.02526e-06
18	3	-1.70463e-05	7.50711e-07
18	4	2.32657e-05	9.9742e-06
18	5	-2.60623e-05	1.30588e-06
18	6	5.94836e-05	-4.05503e-05
18	7	-0.000101178	9.24731e-05
18	8	8.96926e-05	-0.000143805
18	9	-2.0237e-05	0.000146015
18	10	-4.58814e-05	-6.98339e-05
18	11	6.23889e-05	-2.5174e-05
18	12	-4.25112e-05	6.72578e-05
18	13	1.38981e-05	-6.05621e-05
18	14	4.00199e-06	4.06775e-05
18	15	-4.92435e-06	-1.71754e-05
18	16	3.2157e-06	-6.86864e-06
18	17	-7.58917e-06	2.07292e-05
18	18	1.0281e-05	-2.28586e-05
18	19	-8.62967e-06	1.87784e-05
18	20	7.71286e-06	-1.19923e-05
18	21	-8.9601e-06	5.45891e-06
18	22	9.38181e-06	-1.93074e-06
18	23	-7.91444e-06	7.51195e-07
18	24	5.59785e-06	1.06401e-07
18	25	-3.28602e-06	-1.14445e-06
19	1	8.5189e-06	4.00736e-07
19	2	-2.74173e-05	-1.61692e-05
19	3	4.1744e-05	4.59372e-05
19	4	-5.01385e-05	-6.31745e-05
19	5	5.15469e-05	6.92077e-05
19	6	-5.04492e-06	-8.59059e-05
19	7	-0.000100574	0.000119177
19	8	0.000191559	-0.000131083
19	9	-0.00019953	9.06614e-05
19	10	0.000121244	-4.00116e-05
19	11	-6.92028e-06	2.41371e-05
19	12	-7.72942e-05	-2.92777e-05
19	13	9.37566e-05	3.17464e-05
19	14	-3.58454e-05	-3.29671e-05
19	15	-7.65075e-05	3.76963e-05
19	16	0.000195582	-3.97468e-05
19	17	-0.000271343	2.99064e-05
19	18	0.000284285	-1.2547e-05
19	19	-0.000249322	7.00123e-07
19	20	0.000194443	3.44256e-06
19	21	-0.000141737	-4.77123e-06
19	22	9.84127e-05	4.16201e-06
19	23	-5.65216e-05	-1.57522e-06
19	24	1.27054e-05	-1.06727e-06
19	25	1.54274e-05	1.91332e-06
20	1	-6.3233e-06	-1.04889e-06
20	2	1.81496e-05	8.78199e-06
20	3	-2.50156e-05	-1.97873e-05
20	4	2.69291e-05	2.82853e-05
20	5	-3.03141e-05	-2.58331e-05
20	6	3.28842e-05	3.75926e-06
20	7	-3.09351e-05	2.46739e-05
20	8	2.82426e-05	-3.8029e-05
20	9	-2.78607e-05	3.75776e-05
20	10	2.74175e-05	-3.07177e-05
20	11	-2.24456e-05	1.64779e-05
20	12	1.24511e-05	-3.07548e-06
20	13	-2.17195e-06	-9.619e-07
20	14	-3.74679e-06	1.62967e-06
20	15	6.9705e-06	-2.57414e-06
20	16	-7.07324e-06	3.12452e-06
20	17	4.157e-06	-3.55343e-06
20	18	-4.15864e-06	2.44693e-06
20	19	7.08873e-06	7.62718e-07
20	20	-6.34391e-06	-3.1698e-06
20	21	2.24539e-06	3.34316e-06
20	22	-2.64767e-07	-1.85691e-06
20	23	7.79358e-07	2.27853e-07
20	24	-6.22539e-07	2.54499e-07
20	25	-6.81105e-08	6.44888e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode55_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00278127	0
0	2	-0.00115026	0
0	3	0.00302145	0
0	4	0.00108293	0
0	5	-0.00367369	0
0	6	0.000320417	0
0	7	0.00346345	0
0	8	-0.00245358	0
0	9	-0.0012385	0
0	10	0.00285515	0
0	11	-0.0011448	0
0	12	-0.00178545	0
0	13	0.00365312	0
0	14	-0.00367399	0
0	15	0.00248926	0
0	16	-0.00119704	0
0	17	0.000463299	0
0	18	-0.000295322	0
0	19	0.000349479	0
0	20	-0.00036071	0
0	21	0.00026573	0
0	22	-0.000120912	0
0	23	2.42928e-05	0
0	24	-1.20484e-05	0
0	25	2.88955e-05	0
1	1	0.0016059	0.000500858
1	2	-0.00586945	-0.00203671
1	3	0.00488607	0.0026083
1	4	0.00379999	-0.000601063
1	5	-0.00701243	-0.00206182
1	6	-0.00185104	0.00263016
1	7	0.00932125	-0.000773163
1	8	-0.00338202	-0.00173913
1	9	-0.00831829	0.00291077
1	10	0.0108839	-0.00179882
1	11	-0.00120108	-0.000891422
1	12	-0.0116138	0.003347
1	13	0.0181512	-0.00429154
1	14	-0.0164324	0.00384502
1	15	0.0104311	-0.00282055
1	16	-0.0047462	0.00180245
1	17	0.00141391	-0.000991056
1	18	-0.000150638	0.000427462
1	19	-8.50021e-05	-0.000107123
1	20	5.51761e-05	-2.3938e-05
1	21	-4.1293e-05	5.16239e-05
1	22	5.93022e-05	-3.82966e-05
1	23	-6.47656e-05	1.43621e-05
1	24	3.71528e-05	3.02652e-06
1	25	4.41889e-06	-1.05853e-05
2	1	-0.000921362	0.126927
2	2	0.00063035	-0.117288
2	3	0.000798776	-0.0752289
2	4	-0.000691972	0.150493
2	5	-0.00115144	0.022121
2	6	0.00168464	-0.173625
2	7	0.000167697	0.0783554
2	8	-0.00192465	0.128346
2	9	0.00162866	-0.191723
2	10	-5.7698e-05	0.0598378
2	11	-0.00117201	0.12875
2	12	0.00144524	-0.239485
2	13	-0.00104405	0.242331
2	14	0.000428819	-0.180251
2	15	2.62814e-05	0.10592
2	16	-0.00012777	-0.0495741
2	17	-1.53309e-05	0.0178034
2	18	0.000155409	-0.00433916
2	19	-0.000176743	0.000328865
2	20	0.000108452	0.000330431
2	21	-1.74258e-05	-0.00027416
2	22	-3.86021e-05	0.000123349
2	23	4.06216e-05	8.89631e-05
2	24	-1.65855e-05	-0.000304615
2	25	2.08605e-06	0.000414478
3	1	-0.00573925	0.00207389
3	2	0.0083744	-0.00333502
3	3	-0.000507989	0.000869153
3	4	-0.00813216	0.00281291
3	5	0.00503841	-0.00287912
3	6	0.00474967	-0.000749456
3	7	-0.00772599	0.0034333
3	8	0.00172929	-0.00219795
3	9	0.00431506	-0.00107617
3	10	-0.00425083	0.00298209
3	11	0.000235122	-0.00254445
3	12	0.00270952	0.00109103
3	13	-0.00260513	2.92758e-05
3	14	0.000971219	-0.000445655
3	15	0.000202875	0.000375188
3	16	-0.000415042	-0.000135934
3	17	0.00018832	-5.11574e-05
3	18	-2.14445e-05	0.000117193
3	19	1.54343e-05	-9.46861e-05
3	20	-5.88117e-05	2.7868e-05
3	21	8.17587e-05	4.29203e-05
3	22	-8.04601e-05	-8.09091e-05
3	23	5.15384e-05	7.53827e-05
3	24	-5.64865e-06	-4.38582e-05
3	25	-2.78216e-05	1.51524e-05
4	1	0.000708434	0.0717871
4	2	-0.00131591	-0.146317
4	3	0.000232466	0.0826557
4	4	0.00182051	0.0818498
4	5	-0.00190348	-0.141797
4	6	-0.000859784	0.0272291
4	7	0.00355908	0.110147
4	8	-0.00308847	-0.124328
4	9	-0.000283878	0.0348947
4	10	0.00397126	0.052658
4	11	-0.00595981	-0.0794844
4	12	0.00584174	0.0587458
4	13	-0.00439741	-0.0268891
4	14	0.00269811	0.00548816
4	15	-0.00137038	0.00280178
4	16	0.000569626	-0.00349684
4	17	-0.000213384	0.00190422
4	18	0.000102433	-0.000610682
4	19	-6.005e-05	0.000131303
4	20	2.60365e-05	-0.0001193
4	21	-9.17796e-06	0.000159149
4	22	1.07991e-05	-7.5447e-05
4	23	-1.34384e-05	-7.60359e-05
4	24	1.00742e-05	0.000166695
4	25	-7.60034e-06	-0.00014919
5	1	-0.00225112	0.00124922
5	2	0.00587927	-0.00313661
5	3	-0.00578542	0.00299649
5	4	0.000229725	-0.000259967
5	5	0.00476312	-0.001856
5	6	-0.00360488	0.000872922
5	7	-0.00131646	0.00156447
5	8	0.00368479	-0.00221434
5	9	-0.00127147	0.000234152
5	10	-0.00285714	0.0026233
5	11	0.00498411	-0.00434675
5	12	-0.00434083	0.00418748
5	13	0.00254986	-0.002801
5	14	-0.00111618	0.00136419
5	15	0.000394408	-0.000502607
5	16	-0.000142285	0.000153336
5	17	8.60732e-05	-5.27727e-05
5	18	-8.62313e-05	4.03222e-05
5	19	9.18576e-05	-5.03451e-05
5	20	-6.99979e-05	4.70394e-05
5	21	2.28088e-05	-2.46994e-05
5	22	4.23857e-06	2.42389e-06
5	23	1.02374e-05	6.23201e-06
5	24	-3.61764e-05	-2.79132e-06
5	25	4.33009e-05	-5.05919e-06
6	1	0.00112402	-0.0122822
6	2	-0.003419	0.0404483
6	3	0.00466835	-0.0554919
6	4	-0.00269452	0.0198236
6	5	-0.00129863	0.0531167
6	6	0.00361841	-0.0939976
6	7	-0.00241603	0.0456904
6	8	-0.000608904	0.0768009
6	9	0.00282337	-0.2012
6	10	-0.00319481	0.261732
6	11	0.00223874	-0.243323
6	12	-0.00092073	0.17603
6	13	4.54333e-06	-0.101543
6	14	0.000254348	0.0463221
6	15	-0.000113654	-0.0159079
6	16	-7.33568e-05	0.00348431
6	17	0.000145323	-9.18904e-05
6	18	-9.65576e-05	-0.000198483
6	19	1.17746e-05	-3.52463e-05
6	20	2.51748e-05	6.83954e-05
6	21	-1.63749e-05	0.000118771
6	22	7.99545e-06	-0.000345069
6	23	-1.10964e-05	0.000450813
6	24	7.85072e-06	-0.000397667
6	25	1.46077e-06	0.000258471
7	1	0.000403531	9.33419e-05
7	2	-0.0021402	-0.000166855
7	3	0.0053728	-0.000436564
7	4	-0.00828997	0.00200312
7	5	0.00851588	-0.0032582
7	6	-0.00530465	0.00247713
7	7	3.8428e-05	0.000271597
7	8	0.00475625	-0.00307749
7	9	-0.00703095	0.0042713
7	10	0.00649235	-0.00372507
7	11	-0.00440264	0.00223037
7	12	0.00226276	-0.000707936
7	13	-0.000840703	-0.000124263
7	14	0.00017494	0.000201672
7	15	3.55535e-06	-2.81989e-05
7	16	1.85431e-05	-3.79027e-05
7	17	-6.25293e-05	2.54365e-05
7	18	6.81614e-05	-2.21238e-05
7	19	-3.0491e-05	1.6028e-05
7	20	-2.37453e-05	4.81152e-06
7	21	5.16329e-05	-1.68376e-05
7	22	-3.92302e-05	1.02861e-05
7	23	9.81117e-06	3.58955e-06
7	24	9.13299e-06	-1.48987e-05
7	25	-9.5439e-06	1.74909e-05
8	1	8.64237e-05	-0.0227624
8	2	-0.000380614	0.101708
8	3	0.000732536	-0.216047
8	4	-0.000872824	0.265635
8	5	0.000802163	-0.167302
8	6	-0.000760104	-0.0454026
8	7	0.000954366	0.249475
8	8	-0.00130809	-0.343148
8	9	0.00153484	0.312793
8	10	-0.00147769	-0.213052
8	11	0.0011919	0.109424
8	12	-0.000796115	-0.0390867
8	13	0.000407608	0.00608026
8	14	-0.000134198	0.00306752
8	15	3.2501e-05	-0.00276837
8	16	-5.23477e-05	0.00102177
8	17	8.41751e-05	-0.000121698
8	18	-7.07407e-05	-8.97155e-05
8	19	3.01756e-05	4.78937e-05
8	20	-1.82974e-06	5.39135e-05
8	21	-2.71117e-06	-0.000129666
8	22	-9.64525e-07	0.000132419
8	23	-1.64938e-06	-7.14488e-05
8	24	8.62563e-06	3.53408e-07
8	25	-9.90595e-06	3.35547e-05
9	1	-1.21589e-05	5.88341e-05
9	2	0.0003001	-0.000371408
9	3	-0.00149403	0.00101848
9	4	0.00404986	-0.00149568
9	5	-0.00741711	0.00116443
9	6	0.0101066	-0.000309649
9	7	-0.0109914	-0.000181646
9	8	0.01016	2.06585e-05
9	9	-0.00831538	0.000414361
9	10	0.00605041	-0.00074248
9	11	-0.00385024	0.000793052
9	12	0.00212882	-0.000555174
9	13	-0.00101203	0.000195459
9	14	0.000369825	5.85432e-05
9	15	-5.52163e-05	-0.000131822
9	16	-4.93265e-05	0.000108957
9	17	5.88462e-05	-6.76956e-05
9	18	-3.69653e-05	2.54776e-05
9	19	-1.61781e-06	7.93148e-06
9	20	3.13262e-05	-2.0349e-05
9	21	-3.0066e-05	1.70773e-05
9	22	9.66914e-06	-9.59398e-06
9	23	7.06199e-06	-1.16713e-06
9	24	-9.90753e-06	1.2548e-05
9	25	3.31293e-06	-1.51375e-05
10	1	-0.000118048	-0.00748291
10	2	0.000626595	0.0424852
10	3	-0.00161121	-0.118147
10	4	0.00273402	0.209414
10	5	-0.00348372	-0.261309
10	6	0.00357188	0.237066
10	7	-0.00307361	-0.150587
10	8	0.00229967	0.0504896
10	9	-0.00153747	0.0197709
10	10	0.000884381	-0.0462291
10	11	-0.000356099	0.0408369
10	12	-1.07154e-05	-0.0238664
10	13	0.000183783	0.0095498
10	14	-0.000182339	-0.00217485
10	15	9.78917e-05	-8.60422e-05
10	16	-3.15459e-05	0.000209971
10	17	1.10814e-05	8.71873e-06
10	18	-6.79819e-06	-2.30754e-05
10	19	3.58863e-07	-0.000126952
10	20	2.94314e-06	0.000296477
10	21	-7.65709e-07	-0.000390218
10	22	-3.44981e-06	0.000380164
10	23	5.68424e-06	-0.000290019
10	24	-2.9093e-06	0.000169098
10	25	-3.0137e-07	-6.95943e-05
11	1	-3.99668e-06	3.97144e-05
11	2	-3.30807e-05	-0.00022813
11	3	-2.30988e-05	0.000636687
11	4	0.000577664	-0.00115548
11	5	-0.00174764	0.00146819
11	6	0.00303761	-0.0013528
11	7	-0.0038077	0.000992187
11	8	0.00381436	-0.000648135
11	9	-0.00324044	0.000392919
11	10	0.00236621	-0.000237583
11	11	-0.00145299	0.00015832
11	12	0.000769837	-9.6494e-05
11	13	-0.000411001	2.71024e-05
11	14	0.000251702	1.54644e-05
11	15	-0.000156581	-3.39508e-06
11	16	7.86292e-05	-2.38099e-05
11	17	-1.46298e-05	2.0257e-05
11	18	-2.47631e-05	1.36757e-06
11	19	3.22027e-05	-1.08606e-05
11	20	-1.756e-05	6.4455e-06
11	21	1.2676e-06	1.75725e-06
11	22	4.883e-06	-8.73392e-06
11	23	-3.77032e-06	1.11412e-05
11	24	2.3705e-06	-7.32048e-06
11	25	-3.97882e-06	1.67056e-06
12	1	-1.46326e-05	-0.00106051
12	2	0.000200173	0.00748276
12	3	-0.00068121	-0.0254852
12	4	0.00125932	0.0556662
12	5	-0.00159726	-0.087503
12	6	0.00159027	0.10458
12	7	-0.00136239	-0.0971251
12	8	0.00108862	0.0696306
12	9	-0.000855009	-0.0365263
12	10	0.000615248	0.011236
12	11	-0.000338168	0.00126008
12	12	0.000102	-0.00395315
12	13	2.0071e-05	0.00251358
12	14	-4.61609e-05	-0.000803458
12	15	3.15765e-05	-2.68578e-05
12	16	-1.21317e-05	0.000205832
12	17	-1.41933e-06	-0.000121188
12	18	1.14209e-05	-2.92967e-05
12	19	-2.04829e-05	0.000164892
12	20	2.89405e-05	-0.000241331
12	21	-3.36603e-05	0.000236569
12	22	2.81089e-05	-0.000168176
12	23	-1.44458e-05	8.34096e-05
12	24	4.69603e-06	-2.15548e-05
12	25	-4.59997e-06	-4.27555e-06
13	1	-2.71084e-05	2.18054e-05
13	2	6.69516e-05	-0.000105008
13	3	-4.75252e-05	0.00027093
13	4	4.09458e-06	-0.000524645
13	5	-0.000108385	0.000751893
13	6	0.000399223	-0.000776198
13	7	-0.000708923	0.000626149
13	8	0.000895426	-0.000459469
13	9	-0.000917422	0.000331983
13	10	0.000757234	-0.000228761
13	11	-0.000481994	0.000133157
13	12	0.000237863	-3.98969e-05
13	13	-9.51435e-05	-3.55654e-05
13	14	3.32428e-05	7.12735e-05
13	15	-1.38636e-05	-6.20398e-05
13	16	3.65317e-06	2.72661e-05
13	17	4.80916e-06	7.92569e-08
13	18	5.10056e-08	-1.17309e-06
13	19	-1.09374e-05	-1.46523e-05
13	20	1.12606e-05	2.55124e-05
13	21	-2.0889e-06	-2.38754e-05
13	22	-6.55854e-06	1.74132e-05
13	23	9.98265e-06	-1.1104e-05
13	24	-7.40554e-06	4.58908e-06
13	25	7.24893e-07	4.33954e-07
14	1	-1.37042e-05	-3.70527e-05
14	2	5.61867e-05	0.000424955
14	3	-0.000170213	-0.00225341
14	4	0.00037491	0.00719059
14	5	-0.000603398	-0.0155971
14	6	0.000751115	0.0246391
14	7	-0.000747805	-0.0294699
14	8	0.00062663	0.0271652
14	9	-0.000490888	-0.0192208
14	10	0.000378202	0.0100475
14	11	-0.000261285	-0.00341308
14	12	0.000138008	0.000325114
14	13	-4.32857e-05	0.000389328
14	14	-2.17433e-06	-0.000280115
14	15	1.12857e-05	0.000128774
14	16	-9.57121e-06	-2.89704e-06
14	17	1.4286e-05	-0.000192572
14	18	-1.98714e-05	0.000417574
14	19	1.66451e-05	-0.000552945
14	20	-8.47898e-06	0.000535109
14	21	7.26986e-07	-0.0004005
14	22	3.50706e-06	0.000237068
14	23	-1.39082e-06	-0.000108857
14	24	-3.58223e-06	3.12128e-05
14	25	4.53901e-06	7.82937e-06
15	1	-2.8066e-06	1.46506e-05
15	2	4.90111e-05	-8.04782e-05
15	3	-0.000124952	0.000174364
15	4	0.000169825	-0.000217193
15	5	-0.000183164	0.000180655
15	6	0.000196186	-0.000135163
15	7	-0.000215039	0.000148187
15	8	0.000238747	-0.00016841
15	9	-0.000249776	0.00012917
15	10	0.000197499	-4.38018e-05
15	11	-8.52795e-05	-2.60577e-05
15	12	-1.26899e-05	3.73244e-05
15	13	5.93838e-05	-9.95061e-06
15	14	-6.27466e-05	-1.40332e-05
15	15	3.49481e-05	1.96987e-05
15	16	-8.55857e-06	-1.5677e-05
15	17	4.61613e-06	1.42561e-05
15	18	-8.19383e-06	-1.50946e-05
15	19	4.4925e-06	1.12674e-05
15	20	2.97782e-06	-3.65882e-06
15	21	-7.77642e-06	-2.64681e-06
15	22	8.63797e-06	5.78691e-06
15	23	-6.19111e-06	-6.0662e-06
15	24	2.39297e-06	4.27658e-06
15	25	-9.37127e-07	-1.17235e-06
16	1	5.1313e-06	2.49871e-05
16	2	-8.5738e-06	-0.000180444
16	3	-1.67477e-05	0.000453625
16	4	6.88758e-05	-0.000379138
16	5	-0.000113771	-0.000797638
16	6	0.00014639	0.00321745
16	7	-0.000186233	-0.0057904
16	8	0.000215867	0.00696443
16	9	-0.00019699	-0.006118
16	10	0.000140582	0.00399528
16	11	-9.13987e-05	-0.00188724
16	12	6.50406e-05	0.000591913
16	13	-5.21854e-05	-0.000103792
16	14	4.67075e-05	-7.632e-06
16	15	-4.22246e-05	0.000109331
16	16	2.8713e-05	-0.000304375
16	17	-9.28122e-06	0.000503695
16	18	-1.42696e-06	-0.000581757
16	19	6.92496e-07	0.000498757
16	20	2.4189e-06	-0.000323793
16	21	-3.66274e-06	0.000156791
16	22	4.56875e-06	-4.72998e-05
16	23	-4.47008e-06	-6.57238e-06
16	24	1.79947e-06	2.06075e-05
16	25	1.51044e-06	-1.29987e-05
17	1	-4.04395e-06	1.78777e-05
17	2	2.16162e-05	-6.40448e-05
17	3	-4.93829e-05	0.000118618
17	4	5.35964e-05	-0.000145937
17	5	-5.46956e-06	0.000130903
17	6	-3.86591e-05	-0.00010044
17	7	1.26466e-05	9.4625e-05
17	8	4.12043e-05	-0.000110231
17	9	-5.54751e-05	0.00011499
17	10	1.90174e-05	-8.67052e-05
17	11	2.92757e-05	2.86726e-05
17	12	-3.79794e-05	2.71486e-05
17	13	1.41957e-05	-5.20821e-05
17	14	5.20936e-06	4.94992e-05
17	15	-1.60348e-05	-3.50266e-05
17	16	2.74541e-05	1.88634e-05
17	17	-3.604e-05	-5.87937e-06
17	18	3.57622e-05	-3.11748e-06
17	19	-2.81858e-05	6.55861e-06
17	20	1.9042e-05	-3.43483e-06
17	21	-1.13498e-05	-1.1042e-06
17	22	4.98259e-06	1.70646e-06
17	23	-3.88047e-07	8.31173e-07
17	24	-1.17973e-06	-1.81721e-06
17	25	2.55364e-07	1.87677e-07
18	1	9.81115e-06	1.3738e-05
18	2	-3.40251e-05	-9.13608e-05
18	3	4.67542e-05	0.000280121
18	4	-1.92116e-05	-0.000525869
18	5	-2.27633e-05	0.000570399
18	6	5.3044e-05	-0.000151383
18	7	-8.16279e-05	-0.000628194
18	8	0.000113035	0.00131355
18	9	-0.000120559	-0.00151206
18	10	8.82941e-05	0.00121658
18	11	-4.87031e-05	-0.000712862
18	12	2.63666e-05	0.000274367
18	13	-7.12052e-06	-8.62277e-06
18	14	-1.03303e-05	-7.70754e-05
18	15	1.45982e-05	1.65537e-05
18	16	-1.07133e-05	0.000103354
18	17	8.63581e-06	-0.000181057
18	18	-9.14613e-06	0.000174738
18	19	6.74161e-06	-0.000115563
18	20	3.30038e-07	5.43487e-05
18	21	-6.51689e-06	-1.26033e-05
18	22	6.64503e-06	-1.19597e-05
18	23	-2.44826e-06	2.18002e-05
18	24	-7.66876e-07	-2.14517e-05
18	25	8.56807e-07	2.09817e-05
19	1	1.61597e-06	4.85287e-06
19	2	-2.11846e-06	-2.05811e-05
19	3	7.9091e-07	3.22557e-05
19	4	-9.06303e-06	-3.68761e-05
19	5	3.50639e-05	5.00039e-05
19	6	-6.45464e-05	-6.60764e-05
19	7	5.82693e-05	6.53499e-05
19	8	-8.82457e-06	-4.59115e-05
19	9	-3.41708e-05	3.19866e-05
19	10	2.59353e-05	-4.39269e-05
19	11	2.14554e-05	6.48877e-05
19	12	-5.49681e-05	-6.9626e-05
19	13	4.4962e-05	5.06581e-05
19	14	-1.31813e-05	-2.10184e-05
19	15	-5.69554e-06	4.74703e-06
19	16	8.03483e-06	-8.03547e-06
19	17	-1.00108e-05	1.55257e-05
19	18	1.44289e-05	-1.74187e-05
19	19	-1.29678e-05	1.55318e-05
19	20	6.71099e-06	-1.05602e-05
19	21	-2.90922e-06	2.65228e-06
19	22	2.67908e-06	3.34857e-06
19	23	-2.3596e-06	-4.17129e-06
19	24	7.0091e-07	2.08524e-06
19	25	5.13989e-07	-4.57009e-07
20	1	6.97125e-06	1.42751e-06
20	2	-2.33597e-05	-2.37386e-05
20	3	4.16868e-05	9.02084e-05
20	4	-4.41626e-05	-0.000186109
20	5	1.02406e-05	0.00025287
20	6	4.18753e-05	-0.000211954
20	7	-6.12836e-05	4.5793e-05
20	8	3.93761e-05	0.000151457
20	9	-8.67078e-06	-0.000258343
20	10	-2.29712e-05	0.000256428
20	11	5.14583e-05	-0.00021238
20	12	-5.79654e-05	0.000148094
20	13	4.31325e-05	-3.5529e-05
20	14	-2.30382e-05	-0.000123419
20	15	9.03645e-06	0.000278799
20	16	-3.14029e-06	-0.00036289
20	17	1.73682e-06	0.000339081
20	18	-1.1961e-06	-0.000238944
20	19	1.0111e-06	0.000130503
20	20	-1.02741e-06	-5.26143e-05
20	21	3.39525e-07	4.77568e-06
20	22	1.80786e-07	1.92584e-05
20	23	8.86264e-07	-2.26085e-05
20	24	-2.34163e-06	1.67859e-05
20	25	2.0149e-06	-1.49773e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode56_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.129032	0
0	2	0.0418213	0
0	3	-0.134159	0
0	4	-0.0368328	0
0	5	0.156669	0
0	6	-0.00815251	0
0	7	-0.167118	0
0	8	0.103168	0
0	9	0.10147	0
0	10	-0.189663	0
0	11	0.0855989	0
0	12	0.0903006	0
0	13	-0.205992	0
0	14	0.223303	0
0	15	-0.175252	0
0	16	0.108907	0
0	17	-0.0544861	0
0	18	0.0214596	0
0	19	-0.00619254	0
0	20	0.00100094	0
0	21	0.000161156	0
0	22	-0.000216518	0
0	23	1.61583e-05	0
0	24	0.00025417	0
0	25	-0.000467473	0
1	1	0.000203321	-0.000469025
1	2	-0.000454782	0.00141588
1	3	0.000327477	-0.00137918
1	4	0.000242714	-0.000248272
1	5	-0.00053678	0.00119928
1	6	8.28184e-05	-7.0393e-05
1	7	0.000497264	-0.00119366
1	8	-0.000270796	0.000671303
1	9	-0.000492344	0.000807165
1	10	0.000607268	-0.0013816
1	11	0.000216616	0.000573628
1	12	-0.00112236	0.000698903
1	13	0.00130998	-0.00144391
1	14	-0.000694591	0.001385
1	15	-0.000201944	-0.000845071
1	16	0.000716064	0.00029719
1	17	-0.000627027	-9.31324e-07
1	18	0.000271765	-7.23082e-05
1	19	-2.05635e-05	6.67778e-05
1	20	-7.44525e-05	-6.32907e-05
1	21	9.38779e-05	6.62925e-05
1	22	-7.08061e-05	-5.83926e-05
1	23	2.65967e-05	3.39613e-05
1	24	4.46796e-06	-1.08641e-05
1	25	-8.62856e-06	4.03351e-06
2	1	0.0307352	0.0020145
2	2	-0.0299998	-0.00191315
2	3	-0.0147083	-0.00114453
2	4	0.0355281	0.00249785
2	5	-0.00155459	0.000197242
2	6	-0.0320031	-0.00283646
2	7	0.0211594	0.00149211
2	8	0.00870108	0.00193093
2	9	-0.0192733	-0.00310076
2	10	0.0115346	0.000976118
2	11	-0.00680181	0.00198917
2	12	0.0125848	-0.00344534
2	13	-0.0207548	0.00323804
2	14	0.0231256	-0.00242042
2	15	-0.0189467	0.00161893
2	16	0.0119601	-0.000918127
2	17	-0.00576531	0.000376397
2	18	0.00191818	-7.00649e-05
2	19	-0.000245248	-3.67856e-05
2	20	-0.000149315	4.66684e-05
2	21	8.78649e-05	-3.55456e-05
2	22	-8.6493e-06	3.32245e-05
2	23	5.5143e-06	-3.42605e-05
2	24	-1.5744e-05	2.11421e-05
2	25	-1.04321e-05	2.11547e-06
3	1	-0.000313824	-0.000981953
3	2	0.000129614	0.00194465
3	3	0.000530835	-0.00136206
3	4	-0.00031321	-0.000731105
3	5	-0.000925258	0.00230168
3	6	0.00135507	-0.00136968
3	7	2.15755e-05	-0.00140117
3	8	-0.00171576	0.00316007
3	9	0.00174855	-0.00215413
3	10	-7.38252e-05	-0.000620604
3	11	-0.00172523	0.00309189
3	12	0.00240577	-0.00412958
3	13	-0.00197788	0.00380167
3	14	0.00114692	-0.00274656
3	15	-0.000508411	0.00164114
3	16	0.000222859	-0.000867486
3	17	-0.000152305	0.000446371
3	18	0.000134218	-0.000235847
3	19	-0.000117376	0.000107914
3	20	0.000106287	-6.86006e-06
3	21	-8.67384e-05	-5.49265e-05
3	22	5.24903e-05	6.19069e-05
3	23	-2.42472e-05	-3.73508e-05
3	24	1.46192e-05	1.57276e-05
3	25	-1.46055e-05	-8.2529e-06
4	1	-0.0805513	0.00151089
4	2	0.166801	-0.00310633
4	3	-0.0983241	0.00171352
4	4	-0.0915427	0.00168435
4	5	0.168131	-0.00259469
4	6	-0.031604	-6.03077e-05
4	7	-0.151554	0.00269191
4	8	0.182733	-0.00240322
4	9	-0.0481262	0.00018104
4	10	-0.124488	0.00134678
4	11	0.223033	-0.00117063
4	12	-0.224949	0.000269929
4	13	0.168623	0.000192419
4	14	-0.100643	-0.000105422
4	15	0.048315	-3.56308e-05
4	16	-0.0181061	3.98591e-06
4	17	0.00480909	7.72411e-05
4	18	-0.000605389	-7.91933e-05
4	19	-0.000138702	1.16536e-05
4	20	6.76564e-05	4.6444e-05
4	21	3.76724e-05	-4.78394e-05
4	22	-7.6018e-05	1.76702e-05
4	23	7.5078e-05	9.82706e-07
4	24	-5.86664e-05	-5.16986e-06
4	25	3.76388e-05	7.38783e-06
5	1	-0.00116716	0.000544346
5	2	0.00338925	-0.00163433
5	3	-0.00416515	0.00214402
5	4	0.00163655	-0.0010541
5	5	0.00204699	-0.000974078
5	6	-0.00327045	0.00215615
5	7	0.00152255	-0.00159954
5	8	0.000907161	9.63511e-05
5	9	-0.00217141	0.0011036
5	10	0.00210921	-0.00158074
5	11	-0.00143681	0.00162288
5	12	0.000755555	-0.0014258
5	13	-0.000250732	0.00100755
5	14	-4.55046e-05	-0.00052257
5	15	0.000103573	0.000154724
5	16	-1.64425e-05	4.64414e-05
5	17	-4.44873e-05	-0.000106921
5	18	1.73196e-05	7.40394e-05
5	19	3.14664e-05	-1.60012e-05
5	20	-4.33135e-05	-1.20816e-05
5	21	2.8457e-05	4.75488e-06
5	22	-1.59418e-05	1.13471e-05
5	23	1.16625e-05	-2.01311e-05
5	24	-7.12936e-06	2.07036e-05
5	25	5.28328e-07	-1.60763e-05
6	1	-0.0343794	6.34039e-05
6	2	0.109391	-0.000122344
6	3	-0.150047	-1.72387e-05
6	4	0.0823715	0.000204811
6	5	0.0455857	0.000123
6	6	-0.117762	-0.000871226
6	7	0.0937181	0.00098407
6	8	-0.0329532	0.000215265
6	9	0.00251092	-0.00215045
6	10	-0.0130568	0.00359773
6	11	0.0362929	-0.0037252
6	12	-0.0472441	0.00262805
6	13	0.041386	-0.00119202
6	14	-0.0271186	0.000305006
6	15	0.0136108	-9.25061e-05
6	16	-0.0050623	0.000112944
6	17	0.00121153	-7.19521e-05
6	18	-8.36044e-05	1.2735e-05
6	19	-2.4653e-05	-2.23188e-05
6	20	-2.70601e-05	6.64334e-05
6	21	9.43549e-06	-7.42283e-05
6	22	4.7507e-05	3.84047e-05
6	23	-7.88489e-05	3.38746e-08
6	24	6.13363e-05	-1.51494e-05
6	25	-1.9198e-05	1.40427e-05
7	1	-9.34158e-05	0.000142918
7	2	0.000213024	-0.000676223
7	3	1.98013e-05	0.00150117
7	4	-0.000753864	-0.00202744
7	5	0.0013797	0.00168355
7	6	-0.00111521	-0.000574193
7	7	-1.15124e-05	-0.000478665
7	8	0.00122618	0.000803311
7	9	-0.00197273	-0.000577947
7	10	0.00220864	0.000345089
7	11	-0.00202489	-0.000244512
7	12	0.00157543	0.000154248
7	13	-0.00105225	-9.67718e-05
7	14	0.000570368	0.000145145
7	15	-0.000219227	-0.000197313
7	16	5.65847e-05	0.00013261
7	17	-3.1368e-05	-2.06153e-05
7	18	4.24574e-05	-2.23237e-05
7	19	-3.88588e-05	4.21453e-06
7	20	2.30817e-05	1.48165e-05
7	21	-6.35869e-06	-1.6046e-05
7	22	-4.79157e-06	6.24776e-06
7	23	4.42172e-06	6.52076e-06
7	24	5.66458e-06	-1.30107e-05
7	25	-1.4466e-05	1.03022e-05
8	1	0.00886779	-0.000121373
8	2	-0.0420123	0.000672892
8	3	0.0954217	-0.00179035
8	4	-0.125528	0.00281808
8	5	0.0803037	-0.00262168
8	6	0.0452861	0.000828532
8	7	-0.195074	0.00165132
8	8	0.295564	-0.0033906
8	9	-0.309761	0.00361612
8	10	0.252357	-0.00262944
8	11	-0.165678	0.00122728
8	12	0.0877824	-0.000117269
8	13	-0.0364047	-0.000352496
8	14	0.0107396	0.000345529
8	15	-0.00146653	-0.000239192
8	16	-0.000463125	0.000181437
8	17	0.000294171	-0.000127158
8	18	-1.31893e-05	6.71123e-05
8	19	1.99002e-05	-3.57677e-05
8	20	-0.000219095	3.217e-05
8	21	0.000433043	-2.84618e-05
8	22	-0.000527753	1.59803e-05
8	23	0.000471424	-7.78591e-06
8	24	-0.000326167	8.26728e-06
8	25	0.000178019	-1.09309e-05
9	1	8.11585e-05	-9.95483e-05
9	2	-0.000435134	0.000414236
9	3	0.00100127	-0.000972612
9	4	-0.00126693	0.00150687
9	5	0.000834706	-0.00162798
9	6	0.000240198	0.00135385
9	7	-0.00156207	-0.000960856
9	8	0.00250837	0.000568717
9	9	-0.00267798	-0.000250743
9	10	0.00220258	8.32951e-05
9	11	-0.00146849	5.54934e-06
9	12	0.000785286	-0.000116866
9	13	-0.000307655	0.000214
9	14	6.50283e-05	-0.000194488
9	15	1.18803e-05	6.74664e-05
9	16	-2.7169e-05	4.57028e-05
9	17	3.69153e-05	-8.39216e-05
9	18	-4.06032e-05	7.54408e-05
9	19	3.22146e-05	-5.06047e-05
9	20	-1.76103e-05	2.72292e-05
9	21	3.51802e-06	-1.76321e-05
9	22	4.95635e-06	1.69291e-05
9	23	-6.09488e-06	-1.28238e-05
9	24	5.19795e-06	4.50191e-06
9	25	-7.50025e-06	1.02499e-06
10	1	0.00726265	-3.51831e-05
10	2	-0.041878	0.000225435
10	3	0.119555	-0.000698824
10	4	-0.22092	0.00136508
10	5	0.294285	-0.00186575
10	6	-0.296921	0.00185656
10	7	0.229156	-0.00124526
10	8	-0.128862	0.000242363
10	9	0.0401589	0.000661387
10	10	0.0124693	-0.00104281
10	11	-0.0292281	0.000897542
10	12	0.0244725	-0.000501818
10	13	-0.0134755	0.00013708
10	14	0.00501088	4.38238e-05
10	15	-0.000985537	-6.68845e-05
10	16	-0.000139314	3.55516e-05
10	17	0.000179407	-4.81473e-06
10	18	-5.4892e-05	-9.61713e-06
10	19	-7.80009e-06	-2.26318e-06
10	20	7.12165e-06	3.00408e-05
10	21	4.36334e-05	-4.43266e-05
10	22	-0.000111167	3.27274e-05
10	23	0.00014551	-1.0055e-05
10	24	-0.000130878	-5.67477e-06
10	25	9.13259e-05	7.87231e-06
11	1	4.81805e-05	-7.77642e-05
11	2	-0.000260297	0.00032821
11	3	0.000696245	-0.000707178
11	4	-0.00114152	0.000970269
11	5	0.00125348	-0.000915947
11	6	-0.000936211	0.000670143
11	7	0.000389586	-0.000464589
11	8	0.000166436	0.000313585
11	9	-0.000612301	-0.000157025
11	10	0.000829139	1.57214e-05
11	11	-0.000770184	5.96631e-05
11	12	0.00053587	-4.18025e-05
11	13	-0.000263375	-4.66053e-05
11	14	5.47497e-05	0.00013465
11	15	3.42908e-05	-0.000155796
11	16	-3.98158e-05	0.000109095
11	17	3.47329e-05	-5.07166e-05
11	18	-3.88351e-05	2.12773e-05
11	19	3.91257e-05	-1.47579e-05
11	20	-3.02433e-05	9.12574e-06
11	21	1.63623e-05	1.19336e-06
11	22	-5.14149e-06	-9.56773e-06
11	23	-4.22055e-07	1.21852e-05
11	24	2.76638e-06	-1.00888e-05
11	25	-3.38489e-06	5.50339e-06
12	1	0.00150318	-3.89658e-06
12	2	-0.0101263	4.24875e-05
12	3	0.0333743	-0.000217501
12	4	-0.0713423	0.000551701
12	5	0.111296	-0.000838135
12	6	-0.134868	0.000892866
12	7	0.131193	-0.000748232
12	8	-0.103528	0.000509744
12	9	0.0654393	-0.000273815
12	10	-0.0314738	0.000115839
12	11	0.00962947	-2.65276e-05
12	12	8.46441e-05	-2.1778e-05
12	13	-0.0021753	7.08443e-06
12	14	0.00139207	5.29105e-05
12	15	-0.000458756	-8.74156e-05
12	16	9.34946e-05	7.5309e-05
12	17	-7.0254e-05	-4.77292e-05
12	18	9.88256e-05	2.1053e-05
12	19	-0.000100726	5.71189e-06
12	20	9.73782e-05	-2.3118e-05
12	21	-8.84416e-05	1.92175e-05
12	22	5.98352e-05	-3.13729e-09
12	23	-2.1846e-05	-1.55578e-05
12	24	-4.8271e-06	1.57308e-05
12	25	1.78895e-05	-6.35849e-06
13	1	9.47401e-06	-2.34857e-06
13	2	-4.5863e-05	6.62791e-05
13	3	0.00014867	-0.000217957
13	4	-0.000311632	0.000336279
13	5	0.000413042	-0.000298338
13	6	-0.000350352	0.000184725
13	7	0.000214425	-0.000147183
13	8	-0.000109706	0.000191261
13	9	1.22795e-06	-0.000236929
13	10	9.78201e-05	0.00025615
13	11	-7.82784e-05	-0.000227195
13	12	-5.20383e-05	0.000115012
13	13	0.000153484	8.65053e-06
13	14	-0.00016005	-3.85439e-05
13	15	0.000110163	-2.97056e-06
13	16	-5.23842e-05	3.20539e-05
13	17	1.16665e-05	-2.4335e-05
13	18	6.70679e-06	5.1945e-06
13	19	-5.9248e-06	6.3707e-06
13	20	-5.39297e-06	-1.04387e-05
13	21	1.53887e-05	1.16816e-05
13	22	-1.85068e-05	-1.03179e-05
13	23	1.62567e-05	5.95869e-06
13	24	-1.0618e-05	-5.76078e-07
13	25	3.30338e-06	-3.65818e-06
14	1	0.000155805	-6.10916e-06
14	2	-0.00123978	8.69406e-06
14	3	0.00489577	3.9517e-06
14	4	-0.0126024	-2.36097e-05
14	5	0.0235953	3.36121e-05
14	6	-0.0341473	-2.41205e-05
14	7	0.0395715	-1.21912e-05
14	8	-0.0372813	7.74539e-05
14	9	0.0284822	-0.000162749
14	10	-0.0172758	0.000250005
14	11	0.00788303	-0.000288107
14	12	-0.00228584	0.000238222
14	13	2.36317e-05	-0.000153117
14	14	0.000416718	0.000100745
14	15	-0.000275535	-7.45032e-05
14	16	0.000105382	4.89714e-05
14	17	-2.47415e-07	-2.3931e-05
14	18	-7.83149e-05	4.06317e-06
14	19	0.000136976	8.95866e-06
14	20	-0.000152397	-1.42724e-05
14	21	0.000120412	1.27428e-05
14	22	-6.8445e-05	-8.04803e-06
14	23	3.03052e-05	3.62478e-06
14	24	-1.54827e-05	-2.64273e-09
14	25	8.61977e-06	-2.9338e-06
15	1	3.20863e-08	2.41596e-06
15	2	-8.90433e-06	-8.56911e-06
15	3	2.94287e-05	-1.94447e-06
15	4	-6.14193e-05	7.01664e-05
15	5	9.86332e-05	-0.000192117
15	6	-8.26214e-05	0.000302499
15	7	2.21727e-05	-0.000333866
15	8	-2.01844e-05	0.000279479
15	9	8.19556e-05	-0.000193525
15	10	-0.000115219	0.000131378
15	11	8.73375e-05	-0.000106913
15	12	-3.63017e-05	8.75982e-05
15	13	1.41935e-07	-5.31348e-05
15	14	1.2101e-05	3.73886e-05
15	15	-9.18006e-06	-5.43182e-05
15	16	8.23464e-07	6.16665e-05
15	17	5.13613e-06	-3.7546e-05
15	18	-2.36739e-06	8.1651e-06
15	19	-6.31413e-06	4.42714e-06
15	20	1.2335e-05	-5.34845e-06
15	21	-1.16531e-05	4.63683e-06
15	22	7.468e-06	-3.75992e-06
15	23	-4.37196e-06	2.74364e-06
15	24	3.6534e-06	-3.09556e-06
15	25	-3.48578e-06	3.45285e-06
16	1	-7.35521e-06	-5.53065e-06
16	2	1.69774e-05	3.06144e-05
16	3	0.00013459	-5.97397e-05
16	4	-0.000865734	6.35478e-05
16	5	0.00268544	-3.186e-05
16	6	-0.00551581	-2.56993e-05
16	7	0.00825557	6.47766e-05
16	8	-0.00945229	-5.36057e-05
16	9	0.00843808	7.48829e-06
16	10	-0.00583331	4.29093e-05
16	11	0.00303434	-8.34572e-05
16	12	-0.00112307	0.000106178
16	13	0.000243409	-0.000105862
16	14	6.30473e-05	8.92823e-05
16	15	-0.000233898	-6.3054e-05
16	16	0.000423524	3.13396e-05
16	17	-0.000583291	-3.55583e-06
16	18	0.000631657	-9.57013e-06
16	19	-0.000550783	7.90333e-06
16	20	0.000390048	-2.82258e-06
16	21	-0.000223732	2.17312e-06
16	22	0.000106886	-3.19075e-06
16	23	-4.84955e-05	2.17471e-06
16	24	2.25304e-05	4.74753e-07
16	25	-7.33751e-06	-2.89104e-06
17	1	-9.14331e-06	-4.0082e-06
17	2	3.44569e-05	1.39464e-05
17	3	-8.88564e-05	-1.50852e-05
17	4	0.000138645	2.80338e-06
17	5	-0.000127654	-2.73325e-05
17	6	7.42891e-05	0.000104026
17	7	-5.43912e-05	-0.000158547
17	8	7.19235e-05	0.000156346
17	9	-6.60015e-05	-0.00014863
17	10	2.04931e-05	0.000157874
17	11	2.09482e-05	-0.000153052
17	12	-2.87686e-05	0.000111774
17	13	2.23678e-05	-4.50292e-05
17	14	-2.37088e-05	-1.23732e-05
17	15	2.93786e-05	3.33146e-05
17	16	-2.65451e-05	-2.42639e-05
17	17	1.22787e-05	5.54273e-06
17	18	3.89521e-06	9.82919e-06
17	19	-1.22675e-05	-1.70229e-05
17	20	1.08724e-05	1.6764e-05
17	21	-5.15928e-06	-1.2514e-05
17	22	6.7353e-07	7.73388e-06
17	23	2.22778e-06	-4.86661e-06
17	24	-4.73641e-06	3.09377e-06
17	25	5.2673e-06	-1.27315e-06
18	1	-1.21905e-05	-2.59303e-06
18	2	6.5942e-05	1.52549e-05
18	3	-0.000177883	-3.51132e-05
18	4	0.000280785	5.23185e-05
18	5	-0.000166576	-6.37791e-05
18	6	-0.000367668	5.07712e-05
18	7	0.00120457	-6.87297e-06
18	8	-0.0019154	-1.55096e-05
18	9	0.00210548	-1.7139e-05
18	10	-0.00170858	6.23412e-05
18	11	0.00102414	-7.35059e-05
18	12	-0.000447669	5.74721e-05
18	13	0.000161507	-4.21413e-05
18	14	-0.000107416	3.67129e-05
18	15	0.000149694	-3.55566e-05
18	16	-0.000184623	3.28794e-05
18	17	0.000163338	-2.7923e-05
18	18	-9.22488e-05	2.17525e-05
18	19	1.40857e-05	-1.55803e-05
18	20	3.33158e-05	9.36431e-06
18	21	-4.18985e-05	-2.52909e-06
18	22	2.62994e-05	-2.60338e-06
18	23	-6.73113e-06	4.20829e-06
18	24	-4.10769e-06	-3.30208e-06
18	25	5.46565e-06	1.45086e-06
19	1	1.58513e-06	4.20536e-06
19	2	4.14228e-06	-1.7365e-05
19	3	-3.24057e-05	4.20925e-05
19	4	6.9519e-05	-5.37388e-05
19	5	-6.90705e-05	2.69084e-05
19	6	2.57375e-05	1.67203e-05
19	7	1.28079e-05	-5.54923e-05
19	8	-2.23054e-05	7.76334e-05
19	9	1.1756e-05	-6.91809e-05
19	10	5.34835e-06	4.8117e-05
19	11	-1.01339e-05	-4.46991e-05
19	12	5.44103e-06	5.75331e-05
19	13	-1.12119e-05	-5.924e-05
19	14	2.31553e-05	4.07772e-05
19	15	-2.48435e-05	-1.87224e-05
19	16	1.57624e-05	4.64403e-06
19	17	-5.82585e-06	5.05506e-06
19	18	1.66731e-07	-1.29458e-05
19	19	3.72585e-07	1.50608e-05
19	20	3.55642e-06	-1.01034e-05
19	21	-8.79299e-06	3.95433e-06
19	22	1.16772e-05	-1.4218e-06
19	23	-1.03365e-05	9.07362e-07
19	24	5.88324e-06	2.87482e-07
19	25	-1.66152e-06	-1.30789e-06
20	1	-1.37172e-06	6.77587e-06
20	2	1.5737e-05	-9.80889e-06
20	3	-7.70647e-05	6.3041e-06
20	4	0.000186026	3.31231e-06
20	5	-0.000259172	-2.21885e-05
20	6	0.000182973	4.04048e-05
20	7	3.79606e-05	-2.67283e-05
20	8	-0.000260287	-1.93765e-05
20	9	0.000368561	3.88731e-05
20	10	-0.000367387	-7.55517e-06
20	11	0.000317356	-2.18591e-05
20	12	-0.000244766	1.57946e-05
20	13	0.000124118	2.8949e-06
20	14	5.47707e-05	-1.0036e-05
20	15	-0.00022921	5.67126e-06
20	16	0.000315246	-1.26909e-06
20	17	-0.000298046	2.9632e-06
20	18	0.000229587	-5.03973e-06
20	19	-0.000159449	1.40276e-07
20	20	0.000106066	9.05892e-06
20	21	-7.28974e-05	-1.42982e-05
20	22	5.47241e-05	1.17014e-05
20	23	-4.00524e-05	-4.77063e-06
20	24	2.39732e-05	-3.00195e-08
20	25	-1.27045e-05	4.97473e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode57_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00222474	0
0	2	7.78475e-05	0
0	3	0.00191135	0
0	4	-0.000351563	0
0	5	-0.00190696	0
0	6	0.000846818	0
0	7	0.00189638	0
0	8	-0.00205617	0
0	9	-0.000340086	0
0	10	0.00200218	0
0	11	-0.00139528	0
0	12	-0.000539566	0
0	13	0.00226145	0
0	14	-0.00275651	0
0	15	0.00206996	0
0	16	-0.00110887	0
0	17	0.000551198	0
0	18	-0.000339516	0
0	19	0.000187142	0
0	20	-3.30383e-05	0
0	21	-3.62704e-05	0
0	22	2.017e-05	0
0	23	4.61552e-06	0
0	24	-1.28462e-05	0
0	25	2.02264e-05	0
1	1	-4.25531e-05	-0.0297013
1	2	0.000233781	0.10647
1	3	-0.000689111	-0.112752
1	4	0.000952248	-0.0125944
1	5	-0.000167874	0.108026
1	6	-0.00134488	-0.044666
1	7	0.00151502	-0.0699469
1	8	0.000628502	0.0787999
1	9	-0.00271232	0.00693615
1	10	0.00203137	-0.0679364
1	11	0.000843903	0.0445909
1	12	-0.00325488	0.0240212
1	13	0.00366116	-0.0748887
1	14	-0.00262212	0.0827044
1	15	0.00141263	-0.0606415
1	16	-0.000645774	0.0323994
1	17	0.000283796	-0.0123513
1	18	-0.000166315	0.00279095
1	19	0.000167813	8.47781e-05
1	20	-0.000175916	-0.000355971
1	21	0.000125048	0.00012866
1	22	-3.28208e-05	2.87206e-05
1	23	-3.16649e-05	-0.00010551
1	24	2.93901e-05	0.000159592
1	25	8.46859e-06	-0.000193335
2	1	0.000727073	0.00204722
2	2	-0.000642031	-0.00201175
2	3	-0.000318325	-0.000994184
2	4	0.000547517	0.00244542
2	5	0.000279936	-0.000222726
2	6	-0.000734267	-0.00210597
2	7	0.000179183	0.00154473
2	8	0.000493931	0.000639726
2	9	-0.000574043	-0.00184831
2	10	0.000289916	0.00130367
2	11	-0.000173222	-4.96581e-05
2	12	0.000369959	-0.000772489
2	13	-0.000478787	0.000910228
2	14	0.000178089	-0.000608418
2	15	0.000231559	0.000170074
2	16	-0.000333743	0.000114675
2	17	0.000197065	-0.00013655
2	18	-9.02667e-05	1.83813e-05
2	19	6.06091e-05	8.72804e-05
2	20	-2.68878e-05	-0.000119551
2	21	-2.52593e-05	9.29871e-05
2	22	5.88371e-05	-4.752e-05
2	23	-6.11569e-05	1.43509e-05
2	24	5.00402e-05	-3.52504e-06
2	25	-3.94684e-05	2.61822e-06
3	1	-0.00458171	-0.0126161
3	2	0.00753739	0.0634031
3	3	-0.00234782	-0.0966732
3	4	-0.00545178	0.0124201
3	5	0.00571359	0.131725
3	6	0.000917032	-0.141479
3	7	-0.00559835	-0.0332358
3	8	0.00424336	0.206479
3	9	-0.000124538	-0.189986
3	10	-0.00276453	-0.00176609
3	11	0.00357291	0.21006
3	12	-0.00329239	-0.307993
3	13	0.00269703	0.282041
3	14	-0.00195809	-0.192438
3	15	0.00118145	0.10251
3	16	-0.000568673	-0.0426705
3	17	0.000201964	0.01337
3	18	-1.52738e-05	-0.00282952
3	19	-7.25615e-05	0.000272634
3	20	9.49377e-05	4.01821e-05
3	21	-6.43334e-05	-7.64628e-05
3	22	2.73433e-05	0.000127101
3	23	-2.1583e-05	-7.6513e-05
3	24	2.81107e-05	-0.000101965
3	25	-2.34614e-05	0.000305166
4	1	0.000351855	-0.00106337
4	2	-0.000583276	0.00249342
4	3	0.000234603	-0.00226552
4	4	0.000119081	9.06706e-05
4	5	4.49551e-05	0.00171531
4	6	-0.00033348	-0.00125829
4	7	0.000372016	-0.000629454
4	8	-0.000223477	0.00164262
4	9	0.000118135	-0.000805661
4	10	-0.000296271	-0.000893885
4	11	0.000640725	0.00224679
4	12	-0.000720873	-0.00282123
4	13	0.000432734	0.00263593
4	14	-8.19922e-05	-0.00193183
4	15	-9.77066e-05	0.00107558
4	16	0.000127098	-0.000367648
4	17	-0.000106779	-5.947e-05
4	18	8.40712e-05	0.000211044
4	19	-6.98716e-05	-0.000184968
4	20	6.82066e-05	0.000113219
4	21	-6.40597e-05	-6.88613e-05
4	22	4.04819e-05	4.98022e-05
4	23	-7.39825e-06	-3.4487e-05
4	24	-1.55549e-05	1.43653e-05
4	25	2.25341e-05	6.72283e-06
5	1	0.000743186	0.0936077
5	2	-0.00279601	-0.263939
5	3	0.00500057	0.311438
5	4	-0.00458427	-0.111997
5	5	0.000321468	-0.156564
5	6	0.00496028	0.238246
5	7	-0.00667042	-0.111096
5	8	0.00313616	-0.051004
5	9	0.00301415	0.118967
5	10	-0.00771428	-0.103734
5	11	0.00889058	0.0718825
5	12	-0.00723703	-0.0567623
5	13	0.00464487	0.0516205
5	14	-0.00251093	-0.0427338
5	15	0.00124136	0.0281975
5	16	-0.000628073	-0.0140692
5	17	0.000346986	0.00497458
5	18	-0.000210314	-0.000961914
5	19	0.000138782	-0.000163775
5	20	-7.94073e-05	0.000227386
5	21	2.03696e-05	-7.26769e-05
5	22	1.00875e-05	-7.46374e-06
5	23	-7.1085e-06	-3.90536e-05
5	24	-6.10111e-06	0.000132485
5	25	1.35599e-05	-0.000175695
6	1	0.000119716	-0.000829869
6	2	-0.000168932	0.0028142
6	3	-0.000105612	-0.00400828
6	4	0.000469148	0.00208299
6	5	-0.000441413	0.00188749
6	6	5.51208e-05	-0.00431208
6	7	0.000168766	0.00333841
6	8	-1.69856e-05	-0.000375662
6	9	-0.000163765	-0.0021845
6	10	7.78138e-05	0.00320103
6	11	0.000122515	-0.00290394
6	12	-0.000212209	0.00200139
6	13	0.000216868	-0.00108965
6	14	-0.000237802	0.000481064
6	15	0.000260576	-0.000171285
6	16	-0.000216394	1.71788e-05
6	17	0.000115218	4.37907e-05
6	18	-3.17858e-05	-2.70823e-05
6	19	5.06917e-06	-1.03993e-05
6	20	-7.04167e-06	2.28815e-05
6	21	4.31377e-06	-1.40402e-05
6	22	-1.21459e-06	2.26701e-06
6	23	6.10338e-06	2.10503e-06
6	24	-9.22044e-06	1.67837e-06
6	25	6.27856e-06	-7.61483e-06
7	1	-0.000649352	0.00362069
7	2	0.0028341	-0.00190573
7	3	-0.00584501	-0.036694
7	4	0.00698294	0.12424
7	5	-0.00472566	-0.200982
7	6	0.000844538	0.175419
7	7	0.00185883	-0.0288743
7	8	-0.00252241	-0.154376
7	9	0.00218185	0.26936
7	10	-0.00191373	-0.277929
7	11	0.00187216	0.214378
7	12	-0.00174401	-0.133991
7	13	0.00134615	0.0711506
7	14	-0.000764256	-0.0331553
7	15	0.00025794	0.0136607
7	16	-2.28073e-05	-0.00479029
7	17	7.56285e-07	0.00128751
7	18	-1.48264e-05	-0.000146576
7	19	-1.29291e-05	-0.000204307
7	20	4.75317e-05	0.000301062
7	21	-4.40509e-05	-0.000158684
7	22	1.02335e-05	-0.000195169
7	23	1.57027e-05	0.000566633
7	24	-1.71249e-05	-0.000754136
7	25	7.50154e-06	0.000702329
8	1	-0.0002251	-1.01492e-05
8	2	0.000724513	6.36099e-05
8	3	-0.00115487	-0.000151065
8	4	0.00106403	0.000183276
8	5	-0.000197304	-0.000318502
8	6	-0.00127811	0.00105217
8	7	0.00259424	-0.00248374
8	8	-0.00301604	0.00389388
8	9	0.00261812	-0.00449053
8	10	-0.00196891	0.00422027
8	11	0.00134586	-0.00347367
8	12	-0.000694107	0.00247931
8	13	9.66762e-05	-0.00139183
8	14	0.000221333	0.000509431
8	15	-0.00021603	-4.43418e-05
8	16	5.96502e-05	-8.61646e-05
8	17	5.07369e-05	7.83079e-05
8	18	-5.18293e-05	-3.84582e-05
8	19	1.4311e-05	-3.79245e-06
8	20	-6.56897e-06	3.22646e-05
8	21	1.66346e-05	-3.94624e-05
8	22	-1.52774e-05	3.22347e-05
8	23	7.3972e-06	-1.91145e-05
8	24	-5.46034e-06	6.6605e-06
8	25	5.5671e-06	7.87447e-07
9	1	-4.72281e-05	0.00223586
9	2	0.000369468	-0.0131611
9	3	-0.00108805	0.0375571
9	4	0.00142913	-0.0679862
9	5	-0.000159713	0.0890908
9	6	-0.00269219	-0.0958526
9	7	0.00545378	0.0987645
9	8	-0.00652285	-0.107123
9	9	0.00576409	0.115381
9	10	-0.00411738	-0.11083
9	11	0.00253626	0.0893423
9	12	-0.00143678	-0.0590689
9	13	0.000796119	0.0316969
9	14	-0.000436394	-0.013692
9	15	0.000218774	0.00471336
9	16	-9.14705e-05	-0.00119845
9	17	2.71497e-05	7.71796e-05
9	18	-5.07906e-07	0.000113206
9	19	-5.37378e-07	5.85575e-05
9	20	-9.96785e-06	-0.000245624
9	21	2.16898e-05	0.000266314
9	22	-3.23977e-05	-0.000162563
9	23	3.68149e-05	6.51547e-05
9	24	-2.99175e-05	-3.87967e-05
9	25	1.79076e-05	5.94919e-05
10	1	-7.02578e-05	0.00010935
10	2	0.000359025	-0.000526057
10	3	-0.000845753	0.00146481
10	4	0.00129206	-0.00289604
10	5	-0.00154091	0.00431114
10	6	0.00157721	-0.00494031
10	7	-0.00137623	0.00437002
10	8	0.00100694	-0.00295658
10	9	-0.000619266	0.00145057
10	10	0.000267473	-0.000329769
10	11	2.94033e-05	-0.000293922
10	12	-0.000200704	0.000496768
10	13	0.000199402	-0.000469723
10	14	-7.97454e-05	0.000365409
10	15	-3.7993e-05	-0.000241141
10	16	7.01007e-05	0.000129149
10	17	-4.34445e-05	-4.11321e-05
10	18	2.33983e-05	-1.92404e-05
10	19	-1.98471e-05	3.9639e-05
10	20	1.8926e-05	-2.42129e-05
10	21	-1.88544e-05	3.99588e-08
10	22	1.58261e-05	1.09201e-05
10	23	-6.23593e-06	-8.15802e-06
10	24	-3.93515e-06	7.64795e-07
10	25	7.27462e-06	4.22288e-06
11	1	-9.16097e-06	0.000315926
11	2	1.89744e-05	-0.00296073
11	3	-7.82177e-05	0.012034
11	4	0.00015003	-0.0293963
11	5	5.00222e-05	0.0493838
11	6	-0.000748552	-0.0618181
11	7	0.00169609	0.061778
11	8	-0.0023544	-0.0533948
11	9	0.00241361	0.0435608
11	10	-0.00198406	-0.0350275
11	11	0.00137219	0.0266873
11	12	-0.000806531	-0.0178488
11	13	0.000392488	0.00984201
11	14	-0.000155359	-0.00429608
11	15	4.26311e-05	0.00145162
11	16	1.74234e-05	-0.000312734
11	17	-4.62607e-05	-0.000168074
11	18	4.11247e-05	0.000381872
11	19	-1.84265e-05	-0.000287325
11	20	-7.36851e-07	-8.26596e-05
11	21	4.82322e-06	0.000487753
11	22	1.8038e-06	-0.000698334
11	23	-3.3006e-06	0.000665593
11	24	-6.26093e-06	-0.000487012
11	25	1.46556e-05	0.000286355
12	1	-4.76933e-05	1.09229e-05
12	2	0.000141991	-0.000147403
12	3	-0.00017483	0.000581034
12	4	0.000144664	-0.00127296
12	5	-0.000246663	0.00195209
12	6	0.000558204	-0.00237096
12	7	-0.000885625	0.0024185
12	8	0.00103831	-0.00211885
12	9	-0.00098327	0.00158739
12	10	0.000767254	-0.00099024
12	11	-0.000474607	0.000510342
12	12	0.00019401	-0.000228485
12	13	4.1576e-06	8.84394e-05
12	14	-7.39083e-05	-2.32122e-05
12	15	4.3515e-05	7.88012e-06
12	16	6.98107e-06	-9.27105e-06
12	17	-2.95962e-05	-3.06963e-06
12	18	2.61365e-05	1.86352e-05
12	19	-1.37667e-05	-1.85476e-05
12	20	1.09381e-06	1.029e-05
12	21	9.05663e-06	-5.7949e-06
12	22	-1.36334e-05	3.8207e-06
12	23	1.32065e-05	-1.26605e-06
12	24	-1.11122e-05	-1.42845e-06
12	25	8.05334e-06	4.63758e-06
13	1	2.91541e-06	-1.90121e-05
13	2	-7.9882e-05	-0.000121916
13	3	0.000281228	0.00133709
13	4	-0.000495715	-0.00501492
13	5	0.000569606	0.0112034
13	6	-0.000490704	-0.0173995
13	7	0.000399642	0.0202871
13	8	-0.000427431	-0.0188051
13	9	0.000524798	0.0147511
13	10	-0.000547229	-0.0105173
13	11	0.00046425	0.00717276
13	12	-0.000338925	-0.00462255
13	13	0.000201986	0.00261471
13	14	-6.82713e-05	-0.00113745
13	15	-2.22218e-05	0.000247118
13	16	4.75854e-05	9.80182e-05
13	17	-3.21948e-05	-7.2089e-05
13	18	1.32494e-05	-7.75634e-05
13	19	-8.92118e-06	0.000177872
13	20	1.20562e-05	-0.000204569
13	21	-9.84274e-06	0.000204893
13	22	3.44556e-06	-0.000202046
13	23	7.52497e-07	0.00018581
13	24	-4.34359e-06	-0.000147702
13	25	9.10819e-06	0.000102744
14	1	-7.17167e-06	6.16892e-06
14	2	2.11843e-05	-4.1965e-05
14	3	-2.56102e-05	0.000155902
14	4	2.7271e-05	-0.000380815
14	5	-9.38807e-05	0.00068205
14	6	0.000243378	-0.000930072
14	7	-0.000358217	0.00101479
14	8	0.000361785	-0.000956904
14	9	-0.000304562	0.000811698
14	10	0.000227634	-0.000583769
14	11	-0.000121609	0.00031691
14	12	-5.46983e-06	-0.000106916
14	13	0.000102927	-4.50128e-06
14	14	-0.000119011	3.49629e-05
14	15	7.04005e-05	-1.54619e-05
14	16	-2.62811e-05	-1.93641e-05
14	17	1.60814e-05	3.91743e-05
14	18	-1.58007e-05	-2.98647e-05
14	19	6.36282e-06	5.94319e-06
14	20	4.39668e-06	8.21037e-06
14	21	-6.67217e-06	-8.57688e-06
14	22	3.83396e-06	6.07117e-06
14	23	-1.74404e-06	-6.10104e-06
14	24	8.6102e-07	6.79767e-06
14	25	1.77576e-07	-5.59116e-06
15	1	-8.53271e-06	-1.14392e-05
15	2	3.56739e-05	7.99089e-05
15	3	-6.68953e-05	-0.000172728
15	4	6.59529e-05	-5.23619e-05
15	5	-1.0749e-05	0.00104237
15	6	-8.48153e-05	-0.0027683
15	7	0.000168022	0.00444452
15	8	-0.000196611	-0.00511222
15	9	0.00018389	0.00455718
15	10	-0.000150995	-0.00335215
15	11	0.000114473	0.00215662
15	12	-9.17614e-05	-0.00128569
15	13	8.92534e-05	0.000735392
15	14	-9.09585e-05	-0.000373399
15	15	7.97177e-05	0.000116289
15	16	-5.49124e-05	1.52417e-05
15	17	2.65685e-05	2.57865e-05
15	18	-5.94199e-06	-0.000205006
15	19	-1.8377e-06	0.000398454
15	20	5.68797e-07	-0.000494575
15	21	6.71946e-06	0.000468523
15	22	-1.67149e-05	-0.000362294
15	23	2.06764e-05	0.000232245
15	24	-1.32342e-05	-0.000120357
15	25	2.70171e-06	4.9295e-05
16	1	2.74668e-06	-5.95962e-06
16	2	-4.26678e-06	7.2405e-06
16	3	1.33213e-06	1.60461e-05
16	4	-1.7303e-05	-7.24544e-05
16	5	5.1959e-05	0.000139302
16	6	-5.8554e-05	-0.000185212
16	7	4.64242e-05	0.000200204
16	8	-6.51559e-05	-0.000179269
16	9	9.4768e-05	0.000121583
16	10	-8.99295e-05	-5.03928e-05
16	11	5.83957e-05	1.95682e-05
16	12	-2.95948e-05	-5.55546e-05
16	13	7.02989e-06	9.65937e-05
16	14	1.42188e-05	-8.02428e-05
16	15	-2.92733e-05	2.6172e-05
16	16	2.99239e-05	1.46418e-05
16	17	-1.46429e-05	-2.38073e-05
16	18	-2.78055e-07	1.58784e-05
16	19	1.09622e-06	-8.84451e-06
16	20	5.31359e-06	6.70468e-06
16	21	-8.63099e-06	-4.85489e-06
16	22	8.0291e-06	1.47503e-06
16	23	-6.04742e-06	8.77861e-07
16	24	4.29977e-06	-1.44734e-06
16	25	-3.24066e-06	1.47662e-06
17	1	-5.18349e-06	-1.29935e-05
17	2	3.35234e-05	5.26031e-05
17	3	-7.63184e-05	-0.000130961
17	4	9.55715e-05	0.000221363
17	5	-9.21828e-05	-0.000184038
17	6	9.85794e-05	-0.00014231
17	7	-0.000102127	0.00068818
17	8	7.60429e-05	-0.00112464
17	9	-4.33688e-05	0.00120617
17	10	2.06007e-05	-0.000989545
17	11	8.86511e-07	0.00066996
17	12	-2.30601e-05	-0.000370137
17	13	3.31293e-05	0.000125782
17	14	-2.19672e-05	2.15106e-05
17	15	5.86842e-06	-3.32528e-05
17	16	-4.58218e-06	-5.654e-05
17	17	1.40996e-05	0.000165114
17	18	-2.11192e-05	-0.000235614
17	19	2.1913e-05	0.000256538
17	20	-1.92584e-05	-0.000238744
17	21	1.26962e-05	0.000196301
17	22	-4.7414e-06	-0.000142583
17	23	1.38804e-06	9.52938e-05
17	24	-1.78112e-06	-6.92895e-05
17	25	1.14319e-06	5.36316e-05
18	1	-3.83952e-06	-1.6015e-06
18	2	2.37346e-05	5.01239e-06
18	3	-5.40769e-05	-2.60442e-07
18	4	4.74978e-05	-2.30187e-05
18	5	1.47478e-06	6.3428e-05
18	6	-3.14556e-05	-0.000118439
18	7	3.56603e-05	0.000169282
18	8	-5.33234e-05	-0.000178064
18	9	7.95368e-05	0.000125156
18	10	-9.19353e-05	-4.36483e-05
18	11	8.28841e-05	-9.77582e-06
18	12	-6.59196e-05	1.64601e-05
18	13	5.7836e-05	-4.93919e-06
18	14	-5.27817e-05	3.42654e-06
18	15	3.85199e-05	-9.31486e-06
18	16	-1.6107e-05	8.7081e-06
18	17	-3.98295e-06	-2.842e-06
18	18	1.27975e-05	-2.66687e-08
18	19	-1.03901e-05	-1.97646e-06
18	20	3.12505e-06	5.12477e-06
18	21	3.57807e-06	-7.02517e-06
18	22	-6.59076e-06	7.10112e-06
18	23	5.31056e-06	-4.78286e-06
18	24	-2.28884e-06	8.92471e-07
18	25	-3.42027e-07	2.17732e-06
19	1	-1.28369e-05	-4.57847e-06
19	2	4.37245e-05	2.43296e-05
19	3	-7.69269e-05	-5.99044e-05
19	4	0.000107079	0.000107449
19	5	-0.00013927	-0.000145542
19	6	0.000152491	0.000123276
19	7	-0.000135287	-9.85119e-06
19	8	0.000105397	-0.000126388
19	9	-6.9741e-05	0.000180534
19	10	2.71057e-05	-0.000131156
19	11	5.903e-07	4.23717e-05
19	12	-5.69609e-08	2.94765e-05
19	13	-6.96959e-06	-7.71054e-05
19	14	9.67941e-07	9.35201e-05
19	15	1.01428e-05	-4.19973e-05
19	16	-1.64957e-05	-8.33558e-05
19	17	1.83804e-05	0.000217717
19	18	-1.49373e-05	-0.000288546
19	19	7.64265e-06	0.000280229
19	20	-2.8962e-06	-0.000222341
19	21	8.82423e-07	0.000150965
19	22	2.14986e-06	-8.70936e-05
19	23	-4.95754e-06	4.30623e-05
19	24	4.44671e-06	-2.79198e-05
19	25	-2.35094e-06	3.17444e-05
20	1	1.57392e-06	-9.45694e-07
20	2	-1.02688e-06	3.39691e-06
20	3	-8.3785e-06	-1.97343e-06
20	4	2.40392e-05	-4.94648e-06
20	5	-1.23624e-05	2.02717e-05
20	6	-7.34878e-06	-6.55928e-05
20	7	-2.24602e-05	0.000141377
20	8	8.12011e-05	-0.00018054
20	9	-0.000106384	0.000132607
20	10	7.61076e-05	-3.98057e-05
20	11	-2.3162e-05	-1.33422e-05
20	12	-1.06885e-05	8.56154e-06
20	13	1.66998e-05	4.96195e-06
20	14	-5.27785e-06	1.65517e-06
20	15	-8.75542e-06	-1.32168e-05
20	16	1.06633e-05	1.1659e-05
20	17	-2.40265e-06	-1.25911e-06
20	18	-3.7726e-06	-3.68023e-06
20	19	4.49416e-06	6.43707e-07
20	20	-2.73337e-06	3.84112e-06
20	21	-2.0171e-07	-5.33572e-06
20	22	2.33856e-06	4.88002e-06
20	23	-1.68739e-06	-4.78596e-06
20	24	-2.14104e-07	4.20074e-06
20	25	8.05637e-07	-2.02085e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode58_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00301441	0
0	2	-0.000646608	0
0	3	0.00315426	0
0	4	0.000138606	0
0	5	-0.00338732	0
0	6	0.00109596	0
0	7	0.00296237	0
0	8	-0.0027503	0
0	9	-0.000825678	0
0	10	0.00271873	0
0	11	-0.00133954	0
0	12	-0.000890727	0
0	13	0.00184879	0
0	14	-0.00154673	0
0	15	0.000771005	0
0	16	-3.20286e-05	0
0	17	-0.000401349	0
0	18	0.000494847	0
0	19	-0.000398054	0
0	20	0.000256299	0
0	21	-0.000136815	0
0	22	5.99827e-05	0
0	23	-2.82762e-05	0
0	24	2.905e-05	0
0	25	-3.41778e-05	0
1	1	0.0069619	-0.000778749
1	2	-0.0238969	0.00255202
1	3	0.0325684	-0.00242095
1	4	-0.0177533	-0.000881993
1	5	-0.00911676	0.00309196
1	6	0.0304118	-0.00118168
1	7	-0.030886	-0.00185944
1	8	-0.00155859	0.00206768
1	9	0.0493356	0.000211225
1	10	-0.0636577	-0.00179856
1	11	0.0178799	0.00101174
1	12	0.0572838	0.00114372
1	13	-0.107854	-0.00287034
1	14	0.109543	0.00324814
1	15	-0.0778958	-0.00252554
1	16	0.0413402	0.00149052
1	17	-0.0166251	-0.000701239
1	18	0.00503842	0.000284917
1	19	-0.00107672	-0.000135329
1	20	5.68138e-05	0.000100213
1	21	0.000100189	-7.99255e-05
1	22	-6.39724e-05	4.45676e-05
1	23	5.97924e-05	-8.30863e-06
1	24	-9.67937e-05	-6.25823e-06
1	25	7.17018e-05	-5.73457e-08
2	1	0.000644256	0.000411408
2	2	-0.000857444	-0.000290523
2	3	0.00024494	-0.000337456
2	4	0.000574676	0.00041948
2	5	-0.000894185	0.000179729
2	6	0.000220402	-0.000649503
2	7	0.00107205	0.000540288
2	8	-0.00146156	5.57075e-05
2	9	0.000118495	-0.000719272
2	10	0.00157223	0.000769449
2	11	-0.00177791	-3.03056e-05
2	12	0.000650172	-0.000797969
2	13	0.000403683	0.0010891
2	14	-0.000741843	-0.000864732
2	15	0.000626867	0.000471414
2	16	-0.000340078	-0.000216942
2	17	3.7541e-05	0.000161232
2	18	0.000111266	-0.00015544
2	19	-7.96242e-05	9.0377e-05
2	20	2.61409e-06	-5.16606e-06
2	21	2.4863e-05	-3.18091e-05
2	22	-2.09409e-05	1.90612e-05
2	23	2.10106e-05	4.06523e-06
2	24	-2.09851e-05	-1.36389e-05
2	25	1.10013e-05	1.07952e-05
3	1	0.135832	0.000398513
3	2	-0.240344	0.000397944
3	3	0.106989	-0.00203566
3	4	0.145836	0.00115179
3	5	-0.208262	0.00250402
3	6	0.0250503	-0.00387078
3	7	0.163936	6.39066e-05
3	8	-0.168799	0.00479181
3	9	0.0373384	-0.00505769
3	10	0.0818998	0.000327996
3	11	-0.118958	0.00526474
3	12	0.0999878	-0.008133
3	13	-0.0704247	0.00774377
3	14	0.0487786	-0.00550583
3	15	-0.0331192	0.0030295
3	16	0.0198009	-0.00126001
3	17	-0.00936907	0.000381217
3	18	0.00316643	-0.000107152
3	19	-0.000605387	6.24718e-05
3	20	-7.50245e-05	-4.60384e-05
3	21	0.000163038	3.2889e-05
3	22	-9.17206e-05	-2.90728e-05
3	23	-4.01528e-05	2.23533e-05
3	24	0.000131134	-1.10023e-05
3	25	-0.000121082	1.167e-07
4	1	0.00149152	-0.000556142
4	2	-0.00295032	0.00117197
4	3	0.00180557	-0.000644155
4	4	0.00117914	-0.000716553
4	5	-0.00257108	0.00105592
4	6	0.00103189	2.09892e-05
4	7	0.00156709	-0.00088297
4	8	-0.00284247	0.000535781
4	9	0.0017482	0.000298796
4	10	0.000952958	-0.0007212
4	11	-0.00329121	0.000633332
4	12	0.00396214	-0.000279933
4	13	-0.00322377	-0.000103279
4	14	0.00196402	0.00027898
4	15	-0.000831284	-0.00020548
4	16	0.000134807	6.20812e-05
4	17	9.93497e-05	2.65467e-05
4	18	-7.10341e-05	-5.5089e-05
4	19	1.58125e-05	5.14878e-05
4	20	-1.18228e-05	-4.5562e-05
4	21	1.5691e-05	4.52938e-05
4	22	-4.76177e-06	-3.73569e-05
4	23	-3.98454e-06	1.92477e-05
4	24	2.23103e-06	-4.06216e-06
4	25	1.08227e-06	-2.60665e-07
5	1	-0.0362983	0.0023396
5	2	0.128147	-0.00663094
5	3	-0.212655	0.00791027
5	4	0.176115	-0.00306578
5	5	0.00385403	-0.00352724
5	6	-0.200386	0.00569644
5	7	0.253427	-0.00307201
5	8	-0.121144	-0.000355172
5	9	-0.0984214	0.00197563
5	10	0.269792	-0.00219871
5	11	-0.323233	0.00221353
5	12	0.275615	-0.00228385
5	13	-0.185373	0.00209094
5	14	0.102093	-0.00153947
5	15	-0.0465659	0.000842416
5	16	0.0174082	-0.000270603
5	17	-0.00505725	-1.22263e-05
5	18	0.000908076	4.09369e-05
5	19	8.39368e-05	8.41389e-06
5	20	-0.000194095	-1.00503e-05
5	21	0.000186539	-2.31467e-05
5	22	-0.000133205	3.46375e-05
5	23	-5.00459e-05	-1.7777e-05
5	24	0.000316066	-3.03684e-06
5	25	-0.000510381	1.37046e-05
6	1	0.000176899	4.55466e-05
6	2	-0.00065483	-7.46785e-05
6	3	0.000978408	1.7002e-05
6	4	-0.000569028	0.000100356
6	5	-0.000256559	-0.000304458
6	6	0.000669452	0.00050996
6	7	-0.000385523	-0.000496652
6	8	-0.000241875	0.000139623
6	9	0.00068508	0.000520462
6	10	-0.000596889	-0.00119023
6	11	8.19185e-05	0.00150055
6	12	0.000461584	-0.00132847
6	13	-0.000754588	0.000863246
6	14	0.000730634	-0.000425437
6	15	-0.000487664	0.000197874
6	16	0.000218809	-0.000125308
6	17	-6.11301e-05	9.21913e-05
6	18	2.13037e-05	-6.11025e-05
6	19	-2.93593e-05	3.26997e-05
6	20	2.9231e-05	-9.67692e-06
6	21	-1.49427e-05	-4.95194e-06
6	22	8.61011e-07	9.96356e-06
6	23	6.90767e-06	-4.83376e-06
6	24	-1.1045e-05	-3.06517e-06
6	25	1.22674e-05	3.74799e-06
7	1	0.0195165	-0.000222857
7	2	-0.083833	0.0010863
7	3	0.176565	-0.00288694
7	4	-0.228144	0.00507867
7	5	0.184906	-0.00603546
7	6	-0.0668064	0.0042748
7	7	-0.0588235	-0.000151105
7	8	0.142115	-0.00414645
7	9	-0.176275	0.00649476
7	10	0.176361	-0.00647794
7	11	-0.155041	0.00508275
7	12	0.119718	-0.00337657
7	13	-0.0790756	0.00192749
7	14	0.0433377	-0.000961166
7	15	-0.0190558	0.000467887
7	16	0.00640634	-0.000251123
7	17	-0.00146531	0.000137199
7	18	5.85121e-05	-9.27271e-05
7	19	0.000206959	9.65111e-05
7	20	-0.000149522	-8.43972e-05
7	21	-2.34199e-05	4.28107e-05
7	22	0.000189335	-9.37881e-06
7	23	-0.000270642	4.99393e-06
7	24	0.000275505	-1.74207e-05
7	25	-0.000252156	2.68597e-05
8	1	-7.41181e-05	-6.58807e-05
8	2	0.000265095	0.000253209
8	3	-0.0004641	-0.000453607
8	4	0.000556763	0.000556382
8	5	-0.000482089	-0.000465127
8	6	0.000106354	0.000117659
8	7	0.000518643	0.000191
8	8	-0.00097509	-0.000184412
8	9	0.000914857	0.000102216
8	10	-0.000497341	-0.00021874
8	11	0.000119329	0.000426397
8	12	7.52462e-05	-0.000523324
8	13	-0.000172712	0.000462888
8	14	0.000228767	-0.00031552
8	15	-0.000217383	0.000175741
8	16	0.000133944	-9.96659e-05
8	17	-3.18314e-05	7.36271e-05
8	18	-2.63379e-05	-5.49649e-05
8	19	2.15214e-05	3.01226e-05
8	20	7.8996e-06	-1.09157e-05
8	21	-2.17562e-05	1.77783e-06
8	22	1.98072e-05	3.42924e-06
8	23	-1.48309e-05	-7.04158e-06
8	24	1.02945e-05	6.36546e-06
8	25	-5.58529e-06	-7.49138e-08
9	1	0.00253016	3.03999e-05
9	2	-0.0114291	-0.000177368
9	3	0.0219261	0.000645381
9	4	-0.0150349	-0.001669
9	5	-0.0259171	0.00318269
9	6	0.0924288	-0.00467455
9	7	-0.152593	0.00551952
9	8	0.177802	-0.00549538
9	9	-0.163889	0.00478835
9	10	0.127237	-0.00365455
9	11	-0.0870253	0.00241176
9	12	0.0538007	-0.00141495
9	13	-0.0299383	0.000806563
9	14	0.0144926	-0.000476731
9	15	-0.00578072	0.000273829
9	16	0.00174691	-0.000128938
9	17	-0.000298714	3.64765e-05
9	18	-9.18136e-05	-3.97965e-06
9	19	0.000152527	1.6223e-05
9	20	-4.52662e-05	-3.88122e-05
9	21	-0.000215756	4.40073e-05
9	22	0.0005163	-2.83563e-05
9	23	-0.000692903	8.23714e-06
9	24	0.000677141	2.42256e-06
9	25	-0.000522923	-3.73793e-06
10	1	-3.9262e-05	4.58283e-05
10	2	0.000195424	-0.000284776
10	3	-0.000451109	0.000802084
10	4	0.000634979	-0.0014478
10	5	-0.000717311	0.00197197
10	6	0.000750951	-0.00215331
10	7	-0.00062017	0.00187215
10	8	0.000357368	-0.00127059
10	9	-0.000236401	0.00067826
10	10	0.000344491	-0.000280884
10	11	-0.00045306	5.54405e-05
10	12	0.000393579	3.10177e-05
10	13	-0.000254604	7.68594e-06
10	14	0.000164291	-0.000110359
10	15	-0.000139632	0.000179215
10	16	0.000131387	-0.000160017
10	17	-0.000100642	9.43423e-05
10	18	5.52333e-05	-4.3845e-05
10	19	-2.50136e-05	1.99179e-05
10	20	2.104e-05	-8.49649e-06
10	21	-2.64721e-05	3.78141e-06
10	22	2.17978e-05	-4.34624e-06
10	23	-6.6099e-06	4.13406e-06
10	24	-4.74535e-06	-4.25689e-07
10	25	3.26505e-06	-2.1554e-06
11	1	2.28532e-05	2.23906e-05
11	2	2.0634e-05	-6.37907e-05
11	3	-0.000904636	0.000153241
11	4	0.00482771	-0.000373124
11	5	-0.0147742	0.000776588
11	6	0.0311594	-0.00135363
11	7	-0.0489218	0.00194925
11	8	0.0599167	-0.00228458
11	9	-0.0590896	0.0022263
11	10	0.0480148	-0.00184042
11	11	-0.0327482	0.00125824
11	12	0.0190345	-0.000652887
11	13	-0.00949911	0.000205554
11	14	0.00402432	-1.44736e-05
11	15	-0.00134462	1.51554e-05
11	16	0.000205883	-5.74609e-05
11	17	0.000172905	5.11501e-05
11	18	-0.000169587	-7.2786e-06
11	19	-4.33863e-06	-2.03961e-05
11	20	0.000204857	1.16946e-05
11	21	-0.00035005	1.04781e-05
11	22	0.000413944	-2.28605e-05
11	23	-0.000408566	2.03723e-05
11	24	0.000353333	-1.07642e-05
11	25	-0.000260574	3.64889e-06
12	1	1.45842e-05	2.47648e-05
12	2	-4.03393e-05	-0.00016211
12	3	7.12328e-05	0.00050491
12	4	-8.1389e-05	-0.000964068
12	5	4.13422e-05	0.00137071
12	6	1.23451e-05	-0.00164255
12	7	8.92546e-06	0.00164555
12	8	-0.000105772	-0.0012872
12	9	0.000114113	0.000737326
12	10	4.31589e-05	-0.000269748
12	11	-0.000207128	-2.45152e-06
12	12	0.00022063	0.000116944
12	13	-0.000109074	-0.00013145
12	14	-4.30466e-06	0.000101353
12	15	4.72994e-05	-7.41231e-05
12	16	-3.09192e-05	6.2376e-05
12	17	-4.48892e-06	-5.39043e-05
12	18	2.39729e-05	3.61484e-05
12	19	-1.73103e-05	-1.37595e-05
12	20	4.29771e-06	2.81712e-06
12	21	-4.2727e-06	-4.09341e-06
12	22	1.40988e-05	5.15265e-06
12	23	-2.04238e-05	-9.21111e-07
12	24	1.7656e-05	-4.68172e-06
12	25	-1.0742e-05	6.73355e-06
13	1	-8.00022e-05	4.50055e-06
13	2	0.000492803	-2.85516e-05
13	3	-0.00140265	0.000106798
13	4	0.00267666	-0.000226098
13	5	-0.00428882	0.000330275
13	6	0.00665136	-0.000441037
13	7	-0.00994677	0.000592521
13	8	0.0131786	-0.000674993
13	9	-0.0145356	0.000573807
13	10	0.0130258	-0.000364593
13	11	-0.00942818	0.000193913
13	12	0.00551106	-0.000118306
13	13	-0.00260847	0.000109936
13	14	0.000990713	-0.000101703
13	15	-0.000250002	5.88807e-05
13	16	-6.3881e-05	-9.66366e-06
13	17	0.000147844	-1.25554e-05
13	18	-2.93733e-05	1.23081e-05
13	19	-0.000231421	-8.25298e-06
13	20	0.000491809	5.42868e-06
13	21	-0.000627856	-1.48446e-06
13	22	0.000610202	-2.25337e-06
13	23	-0.000487062	3.30958e-06
13	24	0.000327036	-1.63232e-06
13	25	-0.000181451	-4.08868e-08
14	1	-6.77511e-07	1.22293e-05
14	2	-8.74952e-06	-6.99918e-05
14	3	1.5236e-06	0.000229608
14	4	6.68784e-05	-0.000472458
14	5	-0.000175489	0.000683375
14	6	0.00028267	-0.00076521
14	7	-0.000343421	0.000693859
14	8	0.00032051	-0.000504645
14	9	-0.000245027	0.000283447
14	10	0.000174464	-0.000107744
14	11	-0.00013519	-1.61306e-05
14	12	0.00010981	9.91586e-05
14	13	-6.84642e-05	-0.000116397
14	14	4.49084e-06	6.61079e-05
14	15	5.27518e-05	-4.58348e-06
14	16	-6.66674e-05	-1.76688e-05
14	17	4.28428e-05	7.2902e-06
14	18	-1.77089e-05	1.73541e-06
14	19	8.97819e-06	1.46141e-06
14	20	-6.03738e-06	-5.47703e-06
14	21	-3.97949e-06	3.40664e-06
14	22	1.66469e-05	-1.1976e-06
14	23	-2.11015e-05	4.20675e-06
14	24	1.69173e-05	-8.67269e-06
14	25	-1.0554e-05	9.63082e-06
15	1	-1.86144e-05	5.47011e-06
15	2	0.000144638	-2.51835e-05
15	3	-0.00048564	2.82624e-05
15	4	0.000975888	-6.78315e-07
15	5	-0.00138166	2.44677e-05
15	6	0.00164771	-0.000139216
15	7	-0.00200101	0.000234564
15	8	0.00254485	-0.00019134
15	9	-0.00300305	6.04686e-05
15	10	0.00298746	1.53104e-05
15	11	-0.0024155	-8.66982e-06
15	12	0.00157943	-1.78627e-05
15	13	-0.000819477	3.43977e-05
15	14	0.000285171	-3.50682e-05
15	15	7.86843e-06	2.17937e-05
15	16	-8.60938e-05	-7.23365e-06
15	17	4.10274e-06	-1.67194e-06
15	18	0.000159832	5.67134e-06
15	19	-0.00031742	-3.14285e-06
15	20	0.000405497	-7.29344e-06
15	21	-0.000413476	1.92018e-05
15	22	0.0003614	-2.38342e-05
15	23	-0.000269495	2.03818e-05
15	24	0.000162829	-1.26574e-05
15	25	-7.56045e-05	4.1218e-06
16	1	7.35384e-07	-3.0163e-06
16	2	1.56765e-05	1.90076e-05
16	3	-5.13417e-05	-4.0492e-05
16	4	0.00010282	4.45051e-05
16	5	-0.000174355	-1.82089e-05
16	6	0.000243779	-6.18139e-05
16	7	-0.000276722	0.000192295
16	8	0.000271076	-0.000297661
16	9	-0.00024454	0.000296278
16	10	0.000193987	-0.000207779
16	11	-0.000124443	0.00012246
16	12	8.03406e-05	-8.00669e-05
16	13	-8.40239e-05	5.96706e-05
16	14	8.96952e-05	-4.52899e-05
16	15	-5.61084e-05	3.78056e-05
16	16	9.80107e-06	-3.30138e-05
16	17	1.45541e-05	2.34975e-05
16	18	-1.85151e-05	-1.14954e-05
16	19	1.46626e-05	5.50284e-06
16	20	-1.0721e-05	-5.77305e-06
16	21	7.84245e-06	5.44425e-06
16	22	-3.35349e-06	-2.09405e-06
16	23	-1.56201e-06	-6.7152e-07
16	24	3.28283e-06	1.06835e-06
16	25	-1.13451e-06	-6.18069e-07
17	1	-1.72416e-06	8.01349e-07
17	2	3.34347e-05	4.16504e-06
17	3	-0.000142542	-4.36187e-05
17	4	0.000303699	0.000113082
17	5	-0.000405489	-0.000150129
17	6	0.000394386	9.67568e-05
17	7	-0.000353195	2.86792e-05
17	8	0.000395102	-0.000109257
17	9	-0.000527631	8.02504e-05
17	10	0.000638638	-9.9899e-06
17	11	-0.000625711	-4.16736e-05
17	12	0.00047467	7.28486e-05
17	13	-0.000238349	-6.84725e-05
17	14	1.54203e-05	2.35047e-05
17	15	8.8694e-05	2.09716e-05
17	16	-2.85263e-05	-3.95489e-05
17	17	-0.000146819	4.22109e-05
17	18	0.000329492	-3.46034e-05
17	19	-0.00042986	1.76991e-05
17	20	0.000427066	-2.54209e-06
17	21	-0.000356127	-1.55702e-06
17	22	0.000258115	-2.68733e-06
17	23	-0.000159046	6.70517e-06
17	24	8.03341e-05	-5.94664e-06
17	25	-3.56e-05	2.00795e-06
18	1	-9.98087e-06	4.82118e-07
18	2	2.56474e-05	-1.7064e-05
18	3	-2.58546e-05	6.15933e-05
18	4	1.71614e-06	-9.70005e-05
18	5	2.47222e-05	9.03115e-05
18	6	-2.30754e-05	-7.08926e-05
18	7	1.14092e-06	8.71055e-05
18	8	6.37283e-06	-0.000133035
18	9	1.78404e-05	0.000154703
18	10	-5.5932e-05	-0.000130653
18	11	7.74862e-05	9.63477e-05
18	12	-6.37762e-05	-8.4168e-05
18	13	2.24902e-05	8.1292e-05
18	14	1.28808e-05	-6.16891e-05
18	15	-1.8827e-05	3.06213e-05
18	16	2.81842e-06	-9.45519e-06
18	17	1.49e-05	3.53324e-06
18	18	-2.04378e-05	-4.22494e-06
18	19	1.44161e-05	2.89108e-06
18	20	-6.25774e-06	9.34176e-07
18	21	1.09527e-06	-2.14989e-06
18	22	1.86923e-06	-3.59645e-07
18	23	-2.70888e-06	2.76488e-06
18	24	1.82805e-06	-2.19502e-06
18	25	-1.41498e-06	-1.55004e-08
19	1	-5.17566e-06	2.22887e-06
19	2	1.86759e-05	1.80723e-06
19	3	-5.19607e-05	-2.98029e-05
19	4	9.36541e-05	6.41049e-05
19	5	-0.000116589	-6.86127e-05
19	6	0.000116783	3.30522e-05
19	7	-0.000102174	2.55899e-05
19	8	8.81285e-05	-6.57274e-05
19	9	-9.01888e-05	4.9419e-05
19	10	9.26471e-05	2.69859e-06
19	11	-6.71176e-05	-3.67235e-05
19	12	1.49172e-05	3.95756e-05
19	13	3.05579e-05	-2.75597e-05
19	14	-3.09361e-05	1.01557e-05
19	15	-2.31798e-05	3.16383e-06
19	16	0.000105321	-5.30683e-06
19	17	-0.000181915	1.59983e-06
19	18	0.000235919	-4.55169e-07
19	19	-0.000261179	2.80543e-06
19	20	0.000252502	-4.60084e-06
19	21	-0.000208606	4.77371e-06
19	22	0.000142346	-4.6648e-06
19	23	-7.8984e-05	5.04715e-06
19	24	3.56067e-05	-5.77708e-06
19	25	-8.50641e-06	5.30965e-06
20	1	-3.06175e-06	-4.35407e-06
20	2	1.53177e-05	9.4803e-06
20	3	-2.13912e-05	7.20592e-06
20	4	6.27601e-06	-4.00589e-05
20	5	1.67413e-05	5.36633e-05
20	6	-4.09487e-05	-4.24591e-05
20	7	5.52896e-05	3.11127e-05
20	8	-3.35765e-05	-2.38779e-05
20	9	-1.29381e-05	4.66887e-06
20	10	3.94808e-05	2.14644e-05
20	11	-3.20088e-05	-3.87936e-05
20	12	1.87201e-05	4.02589e-05
20	13	-2.1073e-05	-3.0578e-05
20	14	3.14678e-05	2.24674e-05
20	15	-3.51019e-05	-1.92158e-05
20	16	2.53693e-05	1.49439e-05
20	17	-7.33348e-06	-8.59221e-06
20	18	-7.22979e-06	4.134e-06
20	19	1.25146e-05	-3.66432e-06
20	20	-1.20996e-05	5.1134e-06
20	21	9.93545e-06	-4.62107e-06
20	22	-6.61184e-06	1.25227e-06
20	23	2.88244e-06	1.19743e-06
20	24	-7.58384e-07	-7.29619e-07
20	25	6.42263e-07	-5.09121e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode59_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	7.46034e-05	0
0	2	0.000173639	0
0	3	-0.000148772	0
0	4	-2.08484e-05	0
0	5	-0.000268644	0
0	6	0.000192704	0
0	7	0.000688046	0
0	8	-0.000914606	0
0	9	-0.000240488	0
0	10	0.00164854	0
0	11	-0.00177406	0
0	12	0.00015813	0
0	13	0.00206398	0
0	14	-0.00337279	0
0	15	0.00333731	0
0	16	-0.00249477	0
0	17	0.00145545	0
0	18	-0.000606718	0
0	19	0.000143549	0
0	20	-9.35922e-06	0
0	21	-7.27233e-06	0
0	22	3.68306e-05	0
0	23	-6.57348e-05	0
0	24	4.91352e-05	0
0	25	-3.11052e-06	0
1	1	0.000813237	-0.0084304
1	2	-0.00286331	0.0264274
1	3	0.0022793	-0.0406478
1	4	0.00168716	0.0306904
1	5	-0.00292357	0.0094821
1	6	-0.000696234	-0.054472
1	7	0.0032628	0.0523727
1	8	-0.000944393	0.0161866
1	9	-0.00258188	-0.0920867
1	10	0.00281275	0.0932532
1	11	-0.00021411	-0.00676153
1	12	-0.00216319	-0.103878
1	13	0.00277342	0.169194
1	14	-0.00214192	-0.168217
1	15	0.00133543	0.124451
1	16	-0.000840581	-0.0724819
1	17	0.000584103	0.0336491
1	18	-0.000390328	-0.0122645
1	19	0.000200462	0.00336032
1	20	-5.63393e-05	-0.000653035
1	21	-5.29016e-06	8.90669e-05
1	22	1.21197e-05	4.10387e-05
1	23	-8.48786e-06	-0.000123625
1	24	5.31713e-06	0.000110059
1	25	-1.75849e-07	2.69761e-05
2	1	-0.000673002	0.00740885
2	2	0.00120952	-0.00705535
2	3	-0.000577849	-0.00392383
2	4	-0.000793203	0.00873123
2	5	0.00119862	0.000476018
2	6	-0.000181362	-0.009524
2	7	-0.000810085	0.00550063
2	8	0.000621868	0.00561647
2	9	0.000117589	-0.0103672
2	10	-0.000205999	0.00492608
2	11	-0.000556442	0.00432011
2	12	0.00141857	-0.010428
2	13	-0.00165607	0.0113676
2	14	0.00124548	-0.00888072
2	15	-0.000639807	0.00555138
2	16	0.000165378	-0.00293902
2	17	0.000109142	0.00129456
2	18	-0.000193415	-0.00035434
2	19	0.000146338	-5.40699e-05
2	20	-7.57761e-05	8.75872e-05
2	21	4.20473e-05	5.70761e-06
2	22	-2.4923e-05	-4.37932e-05
2	23	6.76522e-06	1.63653e-05
2	24	-1.5257e-06	8.32632e-06
2	25	9.47502e-06	-2.86607e-06
3	1	-0.000114558	-0.144877
3	2	0.000254758	0.233092
3	3	-9.03007e-05	-0.0607502
3	4	-0.000370953	-0.178653
3	5	0.000652798	0.157667
3	6	-0.000427793	0.0675937
3	7	-0.000340986	-0.175578
3	8	0.00139293	0.0601319
3	9	-0.0017939	0.0903145
3	10	0.000510582	-0.101869
3	11	0.00200139	-0.00197718
3	12	-0.00399255	0.0997598
3	13	0.00436962	-0.123064
3	14	-0.00343903	0.0880116
3	15	0.00211989	-0.0409994
3	16	-0.00108602	0.0105025
3	17	0.000497706	0.000917499
3	18	-0.000227713	-0.00217982
3	19	0.000118484	0.000888821
3	20	-7.52605e-05	-1.60233e-05
3	21	5.47654e-05	-0.000161366
3	22	-3.96297e-05	3.53106e-05
3	23	2.79775e-05	7.21641e-05
3	24	-2.3117e-05	-4.58995e-05
3	25	2.41578e-05	-5.54894e-05
4	1	-0.00046888	0.00100673
4	2	0.000905296	-0.00226904
4	3	-0.000124167	0.00170293
4	4	-0.00134594	0.000551487
4	5	0.00136404	-0.00167345
4	6	0.000345653	0.00055859
4	7	-0.00171387	0.000717388
4	8	0.00135575	-0.000585211
4	9	7.88311e-05	4.83696e-05
4	10	-0.00133985	-0.000519691
4	11	0.00182534	0.00188586
4	12	-0.00158461	-0.00310371
4	13	0.00103295	0.00344116
4	14	-0.000574057	-0.00285302
4	15	0.000298624	0.00178388
4	16	-0.000106719	-0.000844768
4	17	-3.05726e-05	0.000354324
4	18	6.73078e-05	-0.000168644
4	19	-3.38084e-05	6.51482e-05
4	20	3.98728e-06	-1.56688e-05
4	21	1.20397e-05	2.67251e-05
4	22	-2.54099e-05	-3.93317e-05
4	23	2.57314e-05	2.18918e-05
4	24	-1.39056e-05	-9.6776e-07
4	25	5.63138e-06	-2.69811e-06
5	1	0.00169418	-0.0413407
5	2	-0.00438114	0.0832979
5	3	0.00402538	-0.0181404
5	4	0.000523227	-0.124925
5	5	-0.00412382	0.145995
5	6	0.00248059	0.0371452
5	7	0.0021019	-0.23468
5	8	-0.00428943	0.217187
5	9	0.00192819	0.0160445
5	10	0.00253212	-0.2733
5	11	-0.00546791	0.389891
5	12	0.00556651	-0.347964
5	13	-0.00391887	0.229144
5	14	0.00208377	-0.116587
5	15	-0.000849576	0.0460833
5	16	0.000256261	-0.0138146
5	17	-6.59827e-05	0.00293845
5	18	4.84885e-05	-0.000423389
5	19	-5.35485e-05	8.62642e-05
5	20	2.92526e-05	7.6685e-05
5	21	5.75822e-06	-0.000304143
5	22	-2.70509e-05	0.000325935
5	23	3.26163e-05	-1.79192e-05
5	24	-2.37543e-05	-0.000429717
5	25	5.6276e-06	0.000729455
6	1	0.000217789	-0.00209067
6	2	-0.000559438	0.00682777
6	3	0.000471815	-0.00964067
6	4	0.000355182	0.00525553
6	5	-0.00125253	0.00404912
6	6	0.00125629	-0.0100343
6	7	-0.000413453	0.00790021
6	8	-0.000477091	-0.000378304
6	9	0.000961307	-0.00676364
6	10	-0.00109348	0.0100964
6	11	0.00106151	-0.00962637
6	12	-0.000980626	0.00708741
6	13	0.000842226	-0.00420338
6	14	-0.000606182	0.00195343
6	15	0.000321529	-0.000648436
6	16	-0.000103562	0.000132379
6	17	1.20699e-05	1.58848e-06
6	18	2.53096e-06	-4.27138e-05
6	19	-7.94381e-06	4.37514e-05
6	20	1.04985e-05	-1.55739e-05
6	21	4.17334e-06	6.76528e-06
6	22	-2.19736e-05	-2.61494e-05
6	23	1.78498e-05	4.05332e-05
6	24	3.69183e-06	-3.48537e-05
6	25	-1.75328e-05	2.13401e-05
7	1	0.000716968	-0.0345211
7	2	-0.00249526	0.130646
7	3	0.00358948	-0.224053
7	4	-0.00162387	0.195061
7	5	-0.0025946	-0.0361793
7	6	0.00514162	-0.112137
7	7	-0.00327602	0.126176
7	8	-0.00170529	-0.0297317
7	9	0.00600142	-0.063767
7	10	-0.00704207	0.0830951
7	11	0.00532961	-0.0437745
7	12	-0.00290937	-0.00233799
7	13	0.00116067	0.0239841
7	14	-0.000298056	-0.0224052
7	15	7.04548e-06	0.012458
7	16	2.26243e-05	-0.00462857
7	17	3.23559e-05	0.00102237
7	18	-7.16823e-05	8.10669e-05
7	19	5.56011e-05	-0.000211181
7	20	-8.91042e-06	3.82857e-05
7	21	-2.64668e-05	8.00282e-05
7	22	3.6615e-05	2.08199e-05
7	23	-2.87207e-05	-0.000241416
7	24	1.35188e-05	0.000380177
7	25	-1.3974e-06	-0.000348394
8	1	0.000298967	-0.000389775
8	2	-0.00124779	0.00168782
8	3	0.00241531	-0.00347455
8	4	-0.0026475	0.00424398
8	5	0.00168241	-0.0033697
8	6	-0.000633197	0.00216092
8	7	0.000364079	-0.00228027
8	8	-0.00059755	0.00385581
8	9	0.00080459	-0.00559621
8	10	-0.00082018	0.00623407
8	11	0.000670815	-0.00545603
8	12	-0.00045785	0.00380346
8	13	0.000298194	-0.00207233
8	14	-0.000197804	0.000811824
8	15	0.000105028	-0.000168517
8	16	-3.00883e-05	-1.32394e-06
8	17	1.43278e-05	-3.12117e-05
8	18	-3.98572e-05	4.91951e-05
8	19	4.69207e-05	-1.36773e-05
8	20	-2.12721e-05	-1.13066e-05
8	21	-2.29455e-06	1.78602e-06
8	22	4.93445e-06	1.03019e-05
8	23	1.10967e-06	-5.55418e-06
8	24	-3.33592e-06	-2.90853e-06
8	25	2.07353e-06	3.8652e-06
9	1	0.000303448	-0.00816061
9	2	-0.00143336	0.0402886
9	3	0.00319498	-0.0926274
9	4	-0.00414088	0.12019
9	5	0.00306707	-0.075411
9	6	-0.000623993	-0.0305099
9	7	-0.00144881	0.129366
9	8	0.00201132	-0.162625
9	9	-0.00115709	0.130243
9	10	-8.7374e-05	-0.0740929
9	11	0.000745211	0.0314899
9	12	-0.00071994	-0.0119049
9	13	0.000465794	0.0062483
9	14	-0.000264585	-0.00443784
9	15	0.000133921	0.00269096
9	16	-4.55412e-05	-0.00119702
9	17	-4.19614e-06	0.000390042
9	18	1.30951e-05	-5.50353e-06
9	19	1.67408e-06	-0.000203957
9	20	-9.0266e-06	0.000159286
9	21	-2.50178e-06	0.000193467
9	22	1.66583e-05	-0.00064409
9	23	-2.0403e-05	0.000899128
9	24	1.56821e-05	-0.000850324
9	25	-9.80953e-06	0.000608493
10	1	5.98246e-05	0.000154348
10	2	-0.00027027	-0.0010591
10	3	0.000454976	0.00335672
10	4	-0.000150904	-0.00673501
10	5	-0.000743867	0.00985811
10	6	0.00164317	-0.011364
10	7	-0.00180498	0.0107296
10	8	0.00114037	-0.00838082
10	9	-0.00024946	0.00529122
10	10	-0.000325772	-0.00249577
10	11	0.00048644	0.000640945
10	12	-0.000400644	0.000232123
10	13	0.00024633	-0.000452017
10	14	-0.000112512	0.000360385
10	15	4.25218e-05	-0.000190339
10	16	-3.34518e-05	6.15522e-05
10	17	4.32753e-05	-4.86466e-06
10	18	-4.37024e-05	4.39495e-06
10	19	3.13711e-05	-1.99645e-05
10	20	-8.01995e-06	2.2742e-05
10	21	-1.84412e-05	-2.00963e-05
10	22	3.19197e-05	2.35369e-05
10	23	-2.66007e-05	-2.52398e-05
10	24	1.30523e-05	1.79558e-05
10	25	-3.40643e-06	-9.13681e-06
11	1	1.93065e-05	-0.000924093
11	2	-0.000208762	0.006457
11	3	0.000769185	-0.0210946
11	4	-0.0015369	0.0415009
11	5	0.00200343	-0.0526431
11	6	-0.00188225	0.04018
11	7	0.00128578	-0.00746377
11	8	-0.000526447	-0.02534
11	9	-4.80502e-05	0.0400941
11	10	0.000281212	-0.0350735
11	11	-0.000277192	0.0212312
11	12	0.000185271	-0.0094061
11	13	-5.86527e-05	0.00328866
11	14	-4.86484e-05	-0.00119587
11	15	6.35411e-05	0.000565862
11	16	6.94588e-07	-0.000219744
11	17	-6.40702e-05	7.07293e-05
11	18	7.6363e-05	-0.000138582
11	19	-4.63082e-05	0.000207617
11	20	1.38825e-05	-0.000100653
11	21	-2.92261e-06	-0.000112593
11	22	6.9135e-06	0.000252859
11	23	-9.01279e-06	-0.000240995
11	24	3.36383e-06	0.000134436
11	25	3.74333e-06	-2.83655e-05
12	1	3.69794e-05	8.79057e-05
12	2	-0.000116329	-0.000503688
12	3	0.000153032	0.00152117
12	4	-8.30275e-05	-0.00304924
12	5	-0.000162848	0.00456191
12	6	0.00061822	-0.00549714
12	7	-0.00105019	0.0055721
12	8	0.00114735	-0.00483393
12	9	-0.000910845	0.00358102
12	10	0.000573153	-0.00223546
12	11	-0.000285587	0.00117239
12	12	8.56077e-05	-0.000534185
12	13	1.43067e-05	0.000219305
12	14	-3.90852e-05	-6.47139e-05
12	15	3.5597e-05	-1.43361e-05
12	16	-2.84565e-05	3.2986e-05
12	17	2.6772e-05	-4.54986e-06
12	18	-3.25063e-05	-3.14971e-05
12	19	3.17122e-05	4.24233e-05
12	20	-1.73828e-05	-3.14956e-05
12	21	3.89523e-06	1.84847e-05
12	22	-3.59601e-06	-1.11022e-05
12	23	9.11113e-06	7.27167e-06
12	24	-8.79044e-06	-4.77426e-06
12	25	2.86215e-06	2.51599e-06
13	1	-6.1908e-06	9.72518e-05
13	2	-8.24002e-06	-0.000189566
13	3	0.000133329	-0.000978012
13	4	-0.000403893	0.00534056
13	5	0.00071898	-0.0123189
13	6	-0.000911623	0.0171952
13	7	0.000883348	-0.0151171
13	8	-0.000678133	0.00667671
13	9	0.000418508	0.00234012
13	10	-0.000217594	-0.00676721
13	11	0.000105003	0.00614337
13	12	-4.07679e-05	-0.00339364
13	13	5.04927e-06	0.00121594
13	14	-1.34864e-06	-0.000313914
13	15	1.30099e-05	8.8933e-05
13	16	-2.16556e-05	5.69515e-05
13	17	2.01332e-05	-0.000197853
13	18	-8.58687e-06	0.000141277
13	19	-5.00044e-06	0.000156688
13	20	1.21673e-05	-0.000503332
13	21	-1.02555e-05	0.000680815
13	22	3.87163e-06	-0.000632573
13	23	8.4811e-07	0.000452945
13	24	-2.15364e-06	-0.000263167
13	25	1.5011e-06	0.000121756
14	1	6.97549e-06	4.15966e-06
14	2	-2.31421e-05	-5.98689e-05
14	3	5.2906e-05	0.00026451
14	4	-0.000106495	-0.00069208
14	5	0.000179538	0.0012621
14	6	-0.000207817	-0.00168162
14	7	0.00014714	0.00172202
14	8	-2.5344e-05	-0.0014855
14	9	-0.000111052	0.00117747
14	10	0.000205477	-0.00083678
14	11	-0.000218768	0.000441747
14	12	0.000158582	-9.56355e-05
14	13	-7.61522e-05	-5.02481e-05
14	14	2.61888e-05	2.08199e-05
14	15	-1.79443e-05	2.62213e-05
14	16	2.73648e-05	-1.49387e-05
14	17	-3.07205e-05	-1.8812e-05
14	18	2.22841e-05	3.07258e-05
14	19	-1.29703e-05	-2.34872e-05
14	20	1.23817e-05	1.8246e-05
14	21	-1.52831e-05	-1.84852e-05
14	22	1.23438e-05	1.79311e-05
14	23	-5.06668e-06	-1.48351e-05
14	24	1.8903e-07	1.03189e-05
14	25	7.81059e-07	-5.50942e-06
15	1	1.88095e-06	7.02169e-05
15	2	1.52278e-05	-0.000371647
15	3	-4.99766e-05	0.000893372
15	4	4.77184e-05	-0.000932138
15	5	4.21616e-05	-0.000451073
15	6	-0.000184198	0.00298198
15	7	0.000279195	-0.00486099
15	8	-0.000272278	0.00450434
15	9	0.000188472	-0.00227387
15	10	-9.64335e-05	-3.69009e-05
15	11	4.03599e-05	0.00110843
15	12	-1.96839e-05	-0.000992988
15	13	9.66779e-06	0.000449371
15	14	5.60212e-06	-4.50572e-05
15	15	-2.15654e-05	-6.67797e-05
15	16	2.55308e-05	-7.45649e-06
15	17	-1.53221e-05	7.73275e-05
15	18	2.2588e-07	-4.08133e-05
15	19	1.1825e-05	-4.97693e-05
15	20	-2.048e-05	9.6017e-05
15	21	2.503e-05	-7.02364e-05
15	22	-2.28301e-05	1.48418e-05
15	23	1.45573e-05	2.50037e-05
15	24	-5.6655e-06	-4.23671e-05
15	25	7.15084e-07	5.09833e-05
16	1	-7.98398e-06	-6.3218e-06
16	2	3.72139e-05	1.55226e-05
16	3	-8.61968e-05	2.05384e-07
16	4	8.64421e-05	-8.54149e-05
16	5	-1.94852e-06	0.00027601
16	6	-0.000101461	-0.000512475
16	7	0.000164775	0.000635909
16	8	-0.000179683	-0.000558911
16	9	0.000147677	0.000377776
16	10	-8.40485e-05	-0.000238292
16	11	2.08783e-05	0.000155641
16	12	1.32587e-05	-6.93612e-05
16	13	-1.51384e-05	-1.01919e-05
16	14	5.02027e-06	3.66564e-05
16	15	-1.33615e-06	-2.39107e-05
16	16	6.93087e-06	1.11983e-05
16	17	-9.98278e-06	-4.07342e-06
16	18	7.77065e-07	-5.18885e-06
16	19	1.121e-05	9.66936e-06
16	20	-1.24484e-05	-4.43291e-06
16	21	4.10668e-06	-2.21272e-06
16	22	3.71286e-06	3.31945e-06
16	23	-5.99935e-06	-7.80387e-07
16	24	4.46614e-06	-1.68786e-06
16	25	-1.3335e-06	2.46753e-06
17	1	-2.12606e-06	1.48105e-05
17	2	-2.12528e-05	-0.000121827
17	3	6.65237e-05	0.000398775
17	4	-8.85023e-05	-0.000722839
17	5	8.4091e-05	0.000730528
17	6	-9.14026e-05	-0.000157811
17	7	0.000119538	-0.000740911
17	8	-0.000126343	0.00129552
17	9	9.24928e-05	-0.00112837
17	10	-3.21178e-05	0.000536878
17	11	-2.58421e-05	-4.01237e-05
17	12	4.52618e-05	-0.000143248
17	13	-2.31806e-05	9.12632e-05
17	14	-6.42333e-06	5.65789e-05
17	15	1.70473e-05	-0.000176154
17	16	-9.11159e-06	0.000158451
17	17	-1.58855e-06	1.09541e-05
17	18	6.13982e-06	-0.000216125
17	19	-5.94004e-06	0.000329126
17	20	3.11301e-06	-0.000320569
17	21	1.39359e-06	0.000240807
17	22	-4.77429e-06	-0.00014793
17	23	4.71719e-06	7.13075e-05
17	24	-1.93624e-06	-2.0602e-05
17	25	-6.75136e-07	4.77317e-06
18	1	-1.52186e-06	1.04563e-06
18	2	2.46371e-05	-5.36409e-06
18	3	-8.85196e-05	-1.67601e-06
18	4	0.000161587	7.8055e-06
18	5	-0.000202779	2.66546e-05
18	6	0.000197265	-9.75715e-05
18	7	-0.000135399	0.000179158
18	8	4.10065e-05	-0.000237586
18	9	2.37441e-05	0.000240984
18	10	-2.75391e-05	-0.00018679
18	11	-5.13776e-06	0.00010317
18	12	3.57977e-05	-2.83817e-05
18	13	-4.051e-05	-2.54683e-05
18	14	1.71025e-05	5.52656e-05
18	15	1.08804e-05	-5.03642e-05
18	16	-2.03308e-05	2.09234e-05
18	17	1.59439e-05	8.09444e-06
18	18	-1.33472e-05	-2.25984e-05
18	19	1.39305e-05	1.98482e-05
18	20	-1.14342e-05	-4.20199e-06
18	21	5.59488e-06	-1.15321e-05
18	22	9.18819e-08	1.61772e-05
18	23	-4.54917e-06	-1.12341e-05
18	24	6.93257e-06	4.62835e-06
18	25	-5.46118e-06	-1.99953e-07
19	1	-7.72455e-07	6.99986e-06
19	2	1.55544e-06	-3.3811e-05
19	3	8.54988e-06	0.000102768
19	4	-2.76407e-05	-0.000222447
19	5	4.56444e-05	0.000317872
19	6	-5.76512e-05	-0.000272398
19	7	5.31998e-05	6.82937e-05
19	8	-3.54072e-05	0.000169075
19	9	1.72041e-05	-0.000276537
19	10	2.33227e-06	0.000204469
19	11	-1.73757e-05	-6.31613e-05
19	12	2.06819e-05	-2.16975e-05
19	13	-1.84438e-05	4.07002e-05
19	14	1.46594e-05	-4.24019e-05
19	15	-9.00167e-06	3.09512e-05
19	16	3.75155e-06	1.06184e-06
19	17	4.54726e-08	-2.67984e-05
19	18	-2.86191e-06	2.18453e-05
19	19	4.97331e-06	5.50612e-06
19	20	-6.49541e-06	-3.30403e-05
19	21	6.63087e-06	4.54083e-05
19	22	-4.47842e-06	-4.40762e-05
19	23	1.54028e-06	4.03432e-05
19	24	4.79917e-08	-3.32748e-05
19	25	-7.97194e-08	1.17011e-05
20	1	-5.78527e-06	7.41593e-07
20	2	1.46392e-05	8.43448e-07
20	3	-1.56964e-05	-1.61812e-05
20	4	1.65889e-05	4.20972e-05
20	5	-3.30288e-05	-6.1466e-05
20	6	4.84596e-05	6.25604e-05
20	7	-4.23506e-05	-5.35598e-05
20	8	2.03101e-05	2.68132e-05
20	9	3.59855e-06	2.77942e-05
20	10	-1.92735e-05	-6.75249e-05
20	11	2.81651e-05	5.42005e-05
20	12	-2.62789e-05	-1.55985e-05
20	13	8.28634e-06	-8.06114e-06
20	14	1.02263e-05	9.89386e-06
20	15	-1.2701e-05	-3.17815e-06
20	16	8.15631e-06	8.25623e-07
20	17	-7.79148e-06	-3.46575e-06
20	18	7.51103e-06	4.04339e-06
20	19	-3.83726e-06	-1.43549e-06
20	20	7.69092e-07	-5.0214e-07
20	21	1.16062e-07	4.24755e-07
20	22	-1.25865e-06	3.21522e-07
20	23	2.84438e-06	-6.72016e-07
20	24	-2.69365e-06	4.73172e-07
20	25	1.15905e-06	-1.76561e-08


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode5_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-1.16417	0
0	2	1.87891	0
0	3	-1.94918	0
0	4	0.976252	0
0	5	0.657032	0
0	6	-2.07794	0
0	7	2.70456	0
0	8	-2.54494	0
0	9	1.94904	0
0	10	-1.27202	0
0	11	0.719295	0
0	12	-0.351259	0
0	13	0.14463	0
0	14	-0.0474204	0
0	15	0.0105906	0
0	16	-0.00048001	0
0	17	-0.000664497	0
0	18	-0.000118949	0
0	19	0.000904053	0
0	20	-0.00145756	0
0	21	0.00179934	0
0	22	-0.00186413	0
0	23	0.00161974	0
0	24	-0.00118016	0
0	25	0.000734157	0
1	1	0.00311334	-8.36801e-05
1	2	-0.0163803	0.00030929
1	3	0.0293607	-0.0012627
1	4	-0.0221844	0.00308103
1	5	-0.00659498	-0.00498425
1	6	0.0375423	0.00640715
1	7	-0.0520019	-0.00719955
1	8	0.0471847	0.00699068
1	9	-0.0324998	-0.0056271
1	10	0.0180873	0.00365884
1	11	-0.00839082	-0.00182123
1	12	0.00312652	0.00054627
1	13	-0.000705878	0.000115825
1	14	-6.88085e-05	-0.000345872
1	15	3.84127e-05	0.000347682
1	16	0.000161497	-0.000259852
1	17	-0.000223156	0.000154069
1	18	0.000149759	-7.14278e-05
1	19	-4.47935e-05	2.38004e-05
1	20	-9.27105e-06	1.54693e-06
1	21	-6.55628e-06	-1.34159e-05
1	22	4.67095e-05	1.45127e-05
1	23	-7.08254e-05	-7.33442e-06
1	24	7.38885e-05	4.50982e-07
1	25	-5.84706e-05	1.27803e-06
2	1	0.39885	-0.000123065
2	2	-0.849309	7.50729e-05
2	3	0.955242	0.000162579
2	4	-0.668054	0.000252353
2	5	0.26424	-0.00182728
2	6	-0.00241202	0.00361971
2	7	-0.0572913	-0.00416991
2	8	-0.00286079	0.00321731
2	9	0.0781139	-0.0018732
2	10	-0.110375	0.00107713
2	11	0.0960377	-0.000727801
2	12	-0.0600653	0.000416639
2	13	0.0269695	-0.000210042
2	14	-0.00733691	0.000288971
2	15	-0.000121935	-0.000414202
2	16	0.00107772	0.000310623
2	17	-0.000216869	-9.8119e-05
2	18	-0.000328293	-4.9184e-06
2	19	0.000268392	3.74716e-06
2	20	9.46825e-06	4.96078e-06
2	21	-0.000163861	-4.4973e-06
2	22	0.000113891	1.46382e-05
2	23	2.99269e-05	-2.55291e-05
2	24	-0.000132108	2.24107e-05
2	25	0.000148709	-1.35977e-05
3	1	0.0121764	0.00385519
3	2	-0.0406049	-0.0116588
3	3	0.0768919	0.0198937
3	4	-0.103066	-0.0245774
3	5	0.106741	0.0244754
3	6	-0.0897509	-0.0205298
3	7	0.0634879	0.0145793
3	8	-0.0390433	-0.00857563
3	9	0.0216809	0.00376799
3	10	-0.0112161	-0.00053751
3	11	0.00525347	-0.00115883
3	12	-0.00192545	0.00161496
3	13	0.00037068	-0.00133721
3	14	9.59536e-05	0.000855986
3	15	-0.00017504	-0.000503822
3	16	0.000204096	0.000333638
3	17	-0.000205181	-0.000268266
3	18	0.000150435	0.000246834
3	19	-5.07649e-05	-0.000214506
3	20	-4.06173e-05	0.000141263
3	21	7.52524e-05	-5.68607e-05
3	22	-5.82359e-05	3.90432e-06
3	23	2.85021e-05	1.11768e-05
3	24	-1.17683e-05	-7.48173e-06
3	25	9.54041e-06	1.17985e-06
4	1	0.0307306	0.000399952
4	2	-0.103702	-0.00177989
4	3	0.19015	0.00384231
4	4	-0.241056	-0.00503137
4	5	0.231315	0.00422952
4	6	-0.173209	-0.0020686
4	7	0.100828	0.000178478
4	8	-0.0456608	0.000519731
4	9	0.0189624	-0.000391401
4	10	-0.0118982	0.000197859
4	11	0.0103766	-0.000223561
4	12	-0.00745439	0.000246197
4	13	0.00356492	-9.65332e-05
4	14	-0.000805102	-3.49248e-05
4	15	-0.000231669	-1.33012e-05
4	16	0.000109436	9.13056e-05
4	17	0.000467378	-4.20463e-05
4	18	-0.00104144	-6.02202e-05
4	19	0.00139435	9.55577e-05
4	20	-0.00145216	-6.5468e-05
4	21	0.00124741	2.72245e-05
4	22	-0.000905288	-5.29329e-06
4	23	0.000569714	4.94405e-07
4	24	-0.000319669	-9.70116e-06
4	25	0.00016022	1.79223e-05
5	1	0.000754429	0.000409576
5	2	-0.00323162	-0.00144365
5	3	0.00799264	0.00272529
5	4	-0.0141455	-0.00387673
5	5	0.01938	0.00466495
5	6	-0.0214408	-0.00456843
5	7	0.0195678	0.00345131
5	8	-0.0149557	-0.00202236
5	9	0.00982505	0.000983427
5	10	-0.00576915	-0.000450608
5	11	0.00308363	0.000210982
5	12	-0.00140471	-4.10509e-05
5	13	0.00045127	-0.000129727
5	14	-5.04676e-05	0.000218102
5	15	-4.52481e-05	-0.000174162
5	16	3.96498e-05	7.48458e-05
5	17	-2.74475e-05	-1.44699e-05
5	18	4.74052e-05	1.47948e-05
5	19	-7.74697e-05	-4.12488e-05
5	20	7.44465e-05	5.19358e-05
5	21	-4.07425e-05	-3.72881e-05
5	22	7.63701e-06	1.76219e-05
5	23	5.59457e-06	-9.97725e-06
5	24	-1.65668e-06	1.2959e-05
5	25	-4.097e-06	-1.75338e-05
6	1	-0.000543475	0.000124385
6	2	-0.000272755	-0.000455162
6	3	0.00814321	0.000710761
6	4	-0.0258525	-0.000664262
6	5	0.0455641	0.000534842
6	6	-0.0539543	-0.000522291
6	7	0.0456903	0.000612109
6	8	-0.0281139	-0.000723113
6	9	0.0125715	0.000711611
6	10	-0.00439972	-0.000533154
6	11	0.00183568	0.000309893
6	12	-0.00121942	-0.000132191
6	13	0.000736643	1.97392e-05
6	14	-0.000325281	2.06801e-05
6	15	0.000191315	-3.38062e-05
6	16	-0.000198121	6.918e-05
6	17	0.000158231	-0.000100882
6	18	-6.6242e-05	8.74105e-05
6	19	9.94408e-06	-3.75383e-05
6	20	-3.95554e-05	-9.07109e-06
6	21	0.000116839	2.47358e-05
6	22	-0.000161304	-1.09501e-05
6	23	0.000143956	-1.12389e-05
6	24	-9.70794e-05	2.08045e-05
6	25	5.26279e-05	-1.45003e-05
7	1	2.73125e-05	2.70023e-05
7	2	-0.000148911	3.68172e-05
7	3	0.00042688	-0.000109011
7	4	-0.00100425	-0.000140773
7	5	0.00206601	0.000681166
7	6	-0.00348669	-0.00108504
7	7	0.00455944	0.00102975
7	8	-0.00448041	-0.000543296
7	9	0.00329212	1.65436e-05
7	10	-0.00184393	0.000185492
7	11	0.000807082	-0.000115524
7	12	-0.000261371	6.78415e-07
7	13	7.89004e-06	6.77035e-05
7	14	0.000110227	-7.92011e-05
7	15	-0.000128378	4.51456e-05
7	16	6.70259e-05	3.45755e-06
7	17	8.17663e-06	-3.9485e-05
7	18	-4.59139e-05	5.07347e-05
7	19	4.85527e-05	-3.67108e-05
7	20	-4.23458e-05	1.51918e-05
7	21	3.63137e-05	-5.70842e-06
7	22	-2.88013e-05	6.22589e-06
7	23	2.19427e-05	-4.58607e-06
7	24	-1.62528e-05	-1.99399e-07
7	25	1.12285e-05	1.59575e-06
8	1	-0.000701676	9.72189e-06
8	2	0.00268648	-3.47591e-05
8	3	-0.0041073	0.000146147
8	4	0.00149374	-0.000396763
8	5	0.00531601	0.00066317
8	6	-0.0117084	-0.0007851
8	7	0.0131679	0.000786092
8	8	-0.00975757	-0.000752787
8	9	0.00492925	0.000685476
8	10	-0.00161302	-0.000556055
8	11	0.000306168	0.000369364
8	12	1.87744e-06	-0.000194858
8	13	-0.000147812	8.30262e-05
8	14	0.000245504	-1.00446e-05
8	15	-0.000152726	-3.49631e-05
8	16	-0.000109479	4.4301e-05
8	17	0.000365788	-3.47758e-05
8	18	-0.000474792	2.61345e-05
8	19	0.000427635	-2.17008e-05
8	20	-0.000308724	1.38736e-05
8	21	0.000199805	-3.70052e-06
8	22	-0.000123768	3.03163e-06
8	23	6.96129e-05	-1.17285e-05
8	24	-3.48878e-05	1.78512e-05
8	25	1.8727e-05	-1.78125e-05
9	1	-7.75707e-05	-1.1346e-05
9	2	0.000155982	6.43676e-05
9	3	-9.2219e-05	-0.000160726
9	4	-3.24864e-05	0.000196122
9	5	3.26398e-05	-0.000118386
9	6	1.41785e-05	-3.60062e-06
9	7	0.000131547	0.000147815
9	8	-0.000427509	-0.000225313
9	9	0.000586108	0.000121861
9	10	-0.000501032	2.47767e-05
9	11	0.000328533	-6.37055e-05
9	12	-0.000212105	6.37815e-05
9	13	0.00014278	-9.10833e-05
9	14	-7.03121e-05	0.000115556
9	15	1.36222e-05	-0.000100856
9	16	-8.89961e-06	4.91596e-05
9	17	2.88112e-05	-4.31821e-06
9	18	-3.02789e-05	-4.73538e-06
9	19	1.75207e-05	-7.06102e-06
9	20	-9.96909e-06	1.71235e-05
9	21	9.4138e-06	-1.93179e-05
9	22	-1.10483e-05	1.40977e-05
9	23	1.17319e-05	-4.07463e-06
9	24	-9.53297e-06	-4.14304e-06
9	25	5.73064e-06	6.41525e-06
10	1	-0.000138441	6.59485e-05
10	2	0.000672466	-0.000199376
10	3	-0.00140687	0.00025344
10	4	0.00135339	-0.000215382
10	5	0.000187396	0.000255409
10	6	-0.0023803	-0.000404351
10	7	0.00360916	0.000495305
10	8	-0.00321666	-0.000426105
10	9	0.00193748	0.000278936
10	10	-0.000873352	-0.000162983
10	11	0.000452146	0.000116299
10	12	-0.000415337	-0.000133449
10	13	0.000394158	0.000164344
10	14	-0.000260484	-0.000153352
10	15	9.48957e-05	9.8438e-05
10	16	-7.38665e-06	-3.20272e-05
10	17	2.12481e-05	-1.59197e-05
10	18	-8.26699e-05	3.21154e-05
10	19	0.000125532	-2.67957e-05
10	20	-0.000121231	1.34895e-05
10	21	9.0822e-05	4.43783e-06
10	22	-6.40926e-05	-1.83559e-05
10	23	4.33337e-05	1.92659e-05
10	24	-2.11361e-05	-1.27234e-05
10	25	6.70573e-06	7.89857e-06
11	1	-1.94457e-05	1.42442e-05
11	2	5.0051e-05	-5.44364e-05
11	3	-3.31757e-05	0.000179034
11	4	-6.44254e-05	-0.000391
11	5	0.000146842	0.000554874
11	6	-7.56983e-05	-0.000622609
11	7	-0.00011065	0.000682635
11	8	0.000241691	-0.00071581
11	9	-0.000238341	0.000602502
11	10	0.000141763	-0.000376252
11	11	-4.99064e-05	0.000168679
11	12	3.58516e-06	-2.93897e-05
11	13	2.8375e-05	-5.36354e-05
11	14	-3.52056e-05	9.35115e-05
11	15	1.87607e-06	-9.08968e-05
11	16	2.75367e-05	4.24282e-05
11	17	-2.50472e-05	1.03027e-05
11	18	7.63203e-06	-1.74889e-05
11	19	9.8826e-06	-7.56759e-06
11	20	-2.12826e-05	2.37445e-05
11	21	2.02704e-05	-2.00189e-05
11	22	-1.12841e-05	9.91567e-06
11	23	2.50634e-06	-4.81037e-06
11	24	4.57277e-06	3.21508e-06
11	25	-9.58448e-06	-8.85284e-07
12	1	-2.32528e-05	2.34768e-05
12	2	0.000115026	-0.000111617
12	3	-0.000267416	0.000237487
12	4	0.00035275	-0.000295193
12	5	-0.000136106	0.000240072
12	6	-0.000425198	-0.000159861
12	7	0.000946521	0.000124753
12	8	-0.000978465	-0.000118672
12	9	0.000526201	0.000106197
12	10	-2.49697e-05	-6.8001e-05
12	11	-0.000179859	2.84431e-05
12	12	0.000131537	-2.8439e-05
12	13	-2.86733e-05	5.45581e-05
12	14	-4.27556e-05	-5.19951e-05
12	15	7.88197e-05	1.16222e-05
12	16	-7.92416e-05	2.61362e-05
12	17	5.2526e-05	-3.61751e-05
12	18	-2.19722e-05	2.23883e-05
12	19	1.26159e-05	-7.06333e-06
12	20	-2.34135e-05	4.838e-06
12	21	3.09101e-05	-7.08181e-06
12	22	-2.69408e-05	3.7346e-06
12	23	1.91157e-05	2.89177e-06
12	24	-6.95272e-06	-6.61765e-06
12	25	-1.01654e-05	4.65222e-06
13	1	-9.89787e-06	9.01808e-06
13	2	3.31009e-05	-8.74305e-05
13	3	-2.10166e-05	0.000261209
13	4	-2.06293e-05	-0.000473431
13	5	1.42089e-05	0.000622679
13	6	8.35812e-05	-0.00063985
13	7	-0.000234977	0.000528788
13	8	0.000322431	-0.000343733
13	9	-0.000264456	0.000164106
13	10	0.000113614	-3.83887e-05
13	11	1.83248e-05	-2.80009e-05
13	12	-9.12934e-05	5.71772e-05
13	13	0.000134098	-7.09941e-05
13	14	-0.000147235	6.63557e-05
13	15	0.000115657	-4.89783e-05
13	16	-6.47231e-05	3.48537e-05
13	17	3.28739e-05	-2.06515e-05
13	18	-2.48247e-05	7.22551e-06
13	19	2.5154e-05	-5.11087e-07
13	20	-2.39074e-05	-3.66636e-06
13	21	1.77552e-05	8.14411e-06
13	22	-9.82224e-06	-9.89752e-06
13	23	6.51311e-06	6.84841e-06
13	24	-8.51931e-06	-1.42711e-06
13	25	1.06426e-05	-1.33336e-06
14	1	-1.21825e-05	2.4408e-06
14	2	5.18587e-05	-7.22377e-06
14	3	-0.000113324	2.35455e-05
14	4	0.000142215	-7.17624e-05
14	5	-0.000101044	0.000144466
14	6	8.60915e-06	-0.000185184
14	7	0.000107468	0.000159019
14	8	-0.000215678	-0.000107013
14	9	0.000271268	8.09986e-05
14	10	-0.000237039	-6.3019e-05
14	11	0.000130836	1.60181e-05
14	12	-2.42682e-05	1.74452e-05
14	13	-2.60036e-05	-4.05533e-06
14	14	2.19091e-05	-2.8255e-06
14	15	5.80985e-06	-2.36512e-05
14	16	-3.00793e-05	3.73103e-05
14	17	3.69452e-05	-1.7564e-05
14	18	-2.84558e-05	-5.78545e-06
14	19	1.37969e-05	1.27846e-05
14	20	-3.90818e-06	-9.31511e-06
14	21	2.88548e-06	3.89134e-06
14	22	-5.10054e-06	1.71551e-06
14	23	8.78515e-06	-5.66444e-06
14	24	-1.7378e-05	5.09219e-06
14	25	2.68232e-05	-9.41938e-07
15	1	2.6055e-06	6.06357e-06
15	2	-1.25155e-05	-3.49665e-05
15	3	3.37325e-05	0.00010385
15	4	-4.80211e-05	-0.000185862
15	5	1.72815e-05	0.00018639
15	6	0.000101964	-8.10828e-05
15	7	-0.000264673	-3.52957e-05
15	8	0.000322808	0.000117005
15	9	-0.000232406	-0.000176574
15	10	0.000130167	0.0001976
15	11	-0.000103211	-0.000174411
15	12	9.25407e-05	0.000123928
15	13	-4.1963e-05	-6.68442e-05
15	14	-2.24891e-05	2.46809e-05
15	15	5.18963e-05	-2.12009e-06
15	16	-3.53723e-05	-5.88479e-06
15	17	5.2572e-06	4.29318e-06
15	18	6.96241e-06	-7.96346e-07
15	19	7.54054e-07	-8.72446e-08
15	20	-1.30592e-05	4.67477e-07
15	21	1.75256e-05	-3.14664e-06
15	22	-1.26518e-05	6.60027e-06
15	23	5.12477e-06	-7.6117e-06
15	24	-1.00026e-06	5.46367e-06
15	25	1.25722e-06	-2.18299e-06
16	1	-5.13073e-06	-3.62143e-06
16	2	2.12602e-05	-2.06376e-06
16	3	-5.21576e-05	2.30329e-05
16	4	5.42692e-05	-4.41195e-05
16	5	2.92225e-06	8.20499e-05
16	6	-3.53061e-05	-0.000157967
16	7	-7.86272e-06	0.000206177
16	8	5.15197e-05	-0.000156496
16	9	-2.70064e-05	7.43514e-05
16	10	-3.45459e-05	-4.83469e-05
16	11	7.15059e-05	4.27774e-05
16	12	-6.94768e-05	-1.61489e-05
16	13	5.07665e-05	4.84027e-07
16	14	-3.39742e-05	-6.29815e-06
16	15	2.29938e-05	8.09194e-06
16	16	-1.5502e-05	-3.85076e-06
16	17	1.40924e-05	6.66614e-06
16	18	-1.9309e-05	-1.10267e-05
16	19	2.26372e-05	9.47717e-06
16	20	-1.72959e-05	-6.55181e-06
16	21	7.211e-06	5.70559e-06
16	22	3.58311e-06	-5.54247e-06
16	23	-1.51723e-05	4.10015e-06
16	24	2.29783e-05	-7.26455e-07
16	25	-1.70928e-05	-2.63266e-06
17	1	7.40674e-08	4.10701e-06
17	2	-5.79007e-07	-7.228e-06
17	3	-4.09212e-06	1.82433e-05
17	4	1.46488e-05	-5.5647e-05
17	5	-3.48358e-05	8.523e-05
17	6	8.02815e-05	-5.41061e-05
17	7	-0.000145631	-1.27191e-05
17	8	0.000166393	4.58914e-05
17	9	-9.34969e-05	-4.54608e-05
17	10	-2.71666e-06	4.72738e-05
17	11	2.88541e-05	-3.487e-05
17	12	-8.3457e-06	-8.18931e-06
17	13	4.20354e-06	4.68819e-05
17	14	-1.38558e-05	-5.24979e-05
17	15	1.25937e-05	3.4779e-05
17	16	-2.95142e-06	-1.78681e-05
17	17	-3.9261e-06	1.06737e-05
17	18	4.77923e-06	-6.38259e-06
17	19	-3.27264e-06	2.76336e-06
17	20	1.5413e-06	-1.73211e-06
17	21	7.38203e-07	1.76843e-06
17	22	-1.94569e-06	-2.16745e-06
17	23	1.4619e-06	2.41776e-06
17	24	-1.53668e-06	-1.51619e-06
17	25	2.47197e-06	2.53761e-07
18	1	6.6489e-06	3.10156e-06
18	2	-2.38349e-05	-8.2302e-06
18	3	5.30099e-05	9.18011e-06
18	4	-6.75972e-05	-1.14008e-05
18	5	5.3232e-05	3.68365e-05
18	6	-3.96494e-05	-8.6243e-05
18	7	3.5705e-05	0.00012863
18	8	-9.9519e-06	-0.000116135
18	9	-4.2734e-05	5.88262e-05
18	10	7.51607e-05	-2.60193e-05
18	11	-6.14983e-05	2.08872e-05
18	12	2.81333e-05	2.4802e-06
18	13	-1.80202e-06	-3.07005e-05
18	14	-1.88769e-05	3.07018e-05
18	15	3.43976e-05	-1.24149e-05
18	16	-3.31522e-05	-8.53646e-08
18	17	1.7784e-05	2.13576e-06
18	18	-6.33884e-06	-1.07483e-06
18	19	6.87564e-06	1.03161e-06
18	20	-1.17886e-05	-1.71071e-06
18	21	1.33993e-05	1.95536e-06
18	22	-1.35376e-05	-2.07319e-06
18	23	1.51392e-05	2.9479e-06
18	24	-1.51051e-05	-3.68931e-06
18	25	9.87569e-06	2.94084e-06
19	1	-2.29441e-06	-2.70427e-06
19	2	-3.98374e-06	8.03453e-06
19	3	1.69174e-05	-6.38316e-06
19	4	-6.34737e-06	-9.25806e-06
19	5	-4.28004e-05	3.25466e-05
19	6	0.000104165	-3.2889e-05
19	7	-0.000145469	9.60466e-06
19	8	0.00014879	-4.34881e-06
19	9	-0.000110754	1.84567e-05
19	10	6.41703e-05	-9.2049e-06
19	11	-3.37061e-05	-1.79377e-05
19	12	1.32524e-05	2.20951e-05
19	13	6.50972e-06	5.48807e-07
19	14	-2.99067e-05	-2.27311e-05
19	15	4.76751e-05	2.9098e-05
19	16	-4.52913e-05	-2.16204e-05
19	17	2.47069e-05	8.22167e-06
19	18	-3.325e-06	2.60195e-06
19	19	-6.40018e-06	-5.60023e-06
19	20	5.51111e-06	3.9823e-06
19	21	-2.33442e-07	-4.13279e-06
19	22	-4.73032e-06	6.21052e-06
19	23	7.36501e-06	-5.97227e-06
19	24	-7.96433e-06	3.53287e-06
19	25	7.95978e-06	-1.36754e-06
20	1	-9.13797e-07	1.79498e-06
20	2	-4.62706e-06	5.02334e-06
20	3	2.89175e-05	-1.81297e-05
20	4	-4.5098e-05	8.23072e-06
20	5	2.83928e-05	3.48374e-05
20	6	-6.79348e-06	-6.94968e-05
20	7	1.43269e-05	6.46503e-05
20	8	-4.47587e-05	-2.90268e-05
20	9	4.14437e-05	-1.15485e-05
20	10	9.95061e-06	2.79917e-05
20	11	-4.2622e-05	-1.97198e-05
20	12	2.53091e-05	1.361e-05
20	13	2.51864e-06	-2.07368e-05
20	14	-1.73302e-05	2.65661e-05
20	15	2.75463e-05	-1.89746e-05
20	16	-3.56896e-05	4.4489e-06
20	17	3.43506e-05	5.41153e-06
20	18	-2.15206e-05	-6.99535e-06
20	19	6.54316e-06	5.68131e-06
20	20	1.39307e-06	-5.90803e-06
20	21	-5.75297e-06	6.05113e-06
20	22	1.19961e-05	-4.41611e-06
20	23	-1.52752e-05	2.94042e-06
20	24	8.97705e-06	-2.66836e-06
20	25	2.74941e-06	2.1239e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode60_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00139051	0
0	2	0.000193557	0
0	3	0.000807702	0
0	4	0.000264051	0
0	5	-0.00126244	0
0	6	-0.000126582	0
0	7	0.0020168	0
0	8	-0.00125622	0
0	9	-0.00150758	0
0	10	0.00300399	0
0	11	-0.00169932	0
0	12	-0.00134272	0
0	13	0.00423555	0
0	14	-0.00556185	0
0	15	0.00504058	0
0	16	-0.00353859	0
0	17	0.00209587	0
0	18	-0.00112448	0
0	19	0.000570186	0
0	20	-0.000291575	0
0	21	0.000155223	0
0	22	-6.31395e-05	0
0	23	-1.49371e-05	0
0	24	5.99696e-05	0
0	25	-6.00177e-05	0
1	1	-9.83835e-07	0.000879169
1	2	-0.000272795	-0.0028595
1	3	0.000195719	0.00363711
1	4	0.000261585	-0.0014216
1	5	-0.000339911	-0.00190162
1	6	5.4587e-05	0.0033747
1	7	6.46677e-05	-0.00182391
1	8	-3.53089e-05	-0.00167944
1	9	0.000188202	0.00435621
1	10	-0.000401712	-0.0036933
1	11	0.000252244	-0.000159255
1	12	0.000204357	0.00452474
1	13	-0.000514418	-0.00683011
1	14	0.000500939	0.00657179
1	15	-0.000330071	-0.00484795
1	16	0.000157981	0.00289146
1	17	-9.78965e-06	-0.00134649
1	18	-8.10654e-05	0.000396877
1	19	7.44417e-05	1.36873e-05
1	20	-3.11609e-05	-9.47778e-05
1	21	2.57698e-05	5.46913e-05
1	22	-4.16299e-05	-4.04945e-06
1	23	3.28693e-05	-1.8424e-05
1	24	-5.3517e-06	1.18192e-05
1	25	-1.11144e-05	2.03448e-06
2	1	-0.000409092	0.123982
2	2	0.000424914	-0.119086
2	3	3.14302e-05	-0.0656095
2	4	-0.000380671	0.148425
2	5	0.000423439	0.00658517
2	6	-0.000254326	-0.16084
2	7	-0.000141051	0.0944454
2	8	0.000674176	0.0927669
2	9	-0.000899483	-0.175481
2	10	0.00045077	0.0878099
2	11	0.000363471	0.067781
2	12	-0.000890161	-0.175685
2	13	0.000947018	0.198188
2	14	-0.000801605	-0.160376
2	15	0.000603495	0.102852
2	16	-0.000348338	-0.0535057
2	17	0.000123464	0.0222846
2	18	-1.31425e-05	-0.00701314
2	19	-1.31206e-05	0.00128733
2	20	1.54043e-05	0.000240012
2	21	-2.38608e-05	-0.000379353
2	22	3.23244e-05	0.000165468
2	23	-2.34344e-05	8.88047e-05
2	24	4.09633e-06	-0.00026368
2	25	7.66091e-06	0.000323626
3	1	-0.000229225	0.00680953
3	2	0.000409679	-0.0115664
3	3	-0.00027068	0.00423735
3	4	8.36025e-05	0.00767983
3	5	9.38285e-06	-0.00875767
3	6	-0.000163545	-0.000863024
3	7	3.93449e-05	0.00770524
3	8	0.000568823	-0.00509978
3	9	-0.000915782	-0.00111468
3	10	0.000344499	0.00379138
3	11	0.000727847	-0.00238788
3	12	-0.00150801	0.000198383
3	13	0.00171873	0.000740228
3	14	-0.00151544	-0.000599519
3	15	0.00112647	0.00016501
3	16	-0.000726056	0.000148571
3	17	0.000423346	-0.000247454
3	18	-0.000253	0.000165291
3	19	0.000175102	-2.69903e-05
3	20	-0.00012148	-4.62958e-05
3	21	6.17886e-05	4.25824e-05
3	22	-1.58609e-05	-1.66155e-05
3	23	-3.57616e-06	3.34261e-06
3	24	8.31158e-06	-3.12183e-06
3	25	-6.64473e-06	7.28708e-06
4	1	0.000986277	0.00940275
4	2	-0.0020154	-0.0181095
4	3	0.00115139	0.0109276
4	4	0.0011136	0.00366559
4	5	-0.00194992	-0.00870818
4	6	0.000409627	0.00993396
4	7	0.00136468	-0.0189053
4	8	-0.00146147	0.023489
4	9	0.000341378	-0.00265592
4	10	0.000600061	-0.0411754
4	11	-0.000807583	0.0826945
4	12	0.000627367	-0.0999461
4	13	-0.000494638	0.0901678
4	14	0.000411011	-0.0649355
4	15	-0.000202291	0.0380492
4	16	-4.62729e-05	-0.0179232
4	17	0.000125468	0.00648314
4	18	-2.9537e-05	-0.00162468
4	19	-7.61736e-05	0.000215678
4	20	9.10881e-05	9.53264e-06
4	21	-5.19291e-05	-3.82948e-05
4	22	2.35615e-05	5.53996e-05
4	23	-1.66785e-05	-1.66828e-05
4	24	1.07867e-05	-7.49035e-05
4	25	1.87875e-06	0.000158979
5	1	0.000280706	0.000320259
5	2	-0.000803002	0.000774335
5	3	0.0010169	-0.00479328
5	4	-0.000461978	0.0080814
5	5	-0.00059976	-0.00439193
5	6	0.00114384	-0.00560761
5	7	-0.000437831	0.0126702
5	8	-0.00077485	-0.00915819
5	9	0.00122835	-0.00260505
5	10	-0.000775903	0.0138205
5	11	7.41822e-05	-0.0182647
5	12	0.000424024	0.0160605
5	13	-0.000563085	-0.0108353
5	14	0.000380353	0.00583599
5	15	-0.000122741	-0.00247028
5	16	-1.09381e-05	0.000730535
5	17	3.14164e-05	-6.60492e-05
5	18	-1.04653e-05	-5.2211e-05
5	19	-9.3607e-06	-7.05798e-06
5	20	8.72849e-06	4.0971e-05
5	21	3.97919e-06	-1.27379e-05
5	22	-1.34413e-05	-1.8952e-05
5	23	1.87228e-05	1.37196e-05
5	24	-1.95885e-05	1.22839e-05
5	25	1.09225e-05	-2.9149e-05
6	1	0.000107263	-0.0442235
6	2	-0.000314818	0.145071
6	3	0.000258935	-0.207351
6	4	0.00022778	0.119635
6	5	-0.000619494	0.0739585
6	6	0.000328892	-0.204924
6	7	0.000393394	0.170891
6	8	-0.000644724	-0.0238641
6	9	2.65282e-06	-0.1164
6	10	0.000940938	0.177411
6	11	-0.0013375	-0.162367
6	12	0.00101342	0.111334
6	13	-0.000428247	-0.0601492
6	14	2.04782e-05	0.0252991
6	15	0.000121749	-0.00759503
6	16	-0.000133558	0.00107236
6	17	0.000131228	0.000334543
6	18	-0.000125168	-0.000222193
6	19	9.07683e-05	7.40599e-06
6	20	-3.60879e-05	3.23024e-06
6	21	-4.81529e-06	0.000114525
6	22	1.28381e-05	-0.000232091
6	23	1.32346e-07	0.000285892
6	24	-1.20808e-05	-0.000280705
6	25	1.46371e-05	0.000241116
7	1	2.46155e-05	0.00153251
7	2	-1.52938e-05	-0.00587917
7	3	-0.000115482	0.0103649
7	4	0.000475461	-0.0098432
7	5	-0.00109124	0.00373877
7	6	0.00142295	0.00263093
7	7	-0.000697274	-0.00455537
7	8	-0.000920389	0.00271517
7	9	0.00236933	-0.000814238
7	10	-0.00290369	0.000852229
7	11	0.00254159	-0.00209251
7	12	-0.00169742	0.00303014
7	13	0.000866092	-0.00295
7	14	-0.000351496	0.00212417
7	15	0.000138416	-0.00121971
7	16	-7.79818e-05	0.000606663
7	17	7.07427e-05	-0.000243532
7	18	-6.36573e-05	2.66589e-05
7	19	3.66035e-05	6.01987e-05
7	20	-8.61167e-06	-5.02406e-05
7	21	-2.40048e-06	1.50508e-05
7	22	1.08251e-06	3.5221e-06
7	23	2.63079e-06	-5.40608e-06
7	24	-3.6673e-06	2.28027e-06
7	25	1.25823e-06	-8.73752e-07
8	1	-8.10092e-05	-0.00711329
8	2	0.000470357	0.0291012
8	3	-0.00121568	-0.056209
8	4	0.00178063	0.0662464
8	5	-0.00157658	-0.0588446
8	6	0.000716333	0.0622623
8	7	0.00021383	-0.0967987
8	8	-0.000705734	0.14772
8	9	0.000499946	-0.181492
8	10	0.000233337	0.177943
8	11	-0.000922712	-0.142202
8	12	0.00111999	0.0938372
8	13	-0.000873277	-0.0510021
8	14	0.000505764	0.0222803
8	15	-0.000221459	-0.00730891
8	16	4.73967e-05	0.00145314
8	17	3.59018e-05	3.26047e-05
8	18	-5.4778e-05	-0.000124167
8	19	4.556e-05	4.97851e-05
8	20	-3.05707e-05	-7.94544e-05
8	21	1.38469e-05	0.000169414
8	22	-9.57251e-07	-0.000240568
8	23	-1.46732e-06	0.000250675
8	24	-2.41164e-06	-0.000202934
8	25	4.27798e-06	0.000131595
9	1	1.01643e-05	0.000346528
9	2	-0.000134936	-0.00154817
9	3	0.000482699	0.00315486
9	4	-0.000883125	-0.00339142
9	5	0.000879945	0.000931482
9	6	-0.000238726	0.00325893
9	7	-0.000565058	-0.00660084
9	8	0.000869829	0.00736248
9	9	-0.000596341	-0.00591013
9	10	0.000118425	0.00377618
9	11	0.000242327	-0.00215248
9	12	-0.000389878	0.00130435
9	13	0.000367916	-0.00088458
9	14	-0.000265528	0.000545891
9	15	0.000147648	-0.000269773
9	16	-6.10774e-05	0.000145721
9	17	2.65089e-05	-0.000110564
9	18	-1.43199e-05	6.82213e-05
9	19	4.02337e-06	-2.15611e-05
9	20	-6.72631e-06	2.8164e-06
9	21	1.76762e-05	-1.53676e-05
9	22	-1.61847e-05	4.1042e-05
9	23	2.93359e-06	-5.65607e-05
9	24	4.9674e-06	5.09777e-05
9	25	-4.11169e-06	-3.19166e-05
10	1	6.06021e-07	0.0048505
10	2	-5.96524e-06	-0.0295442
10	3	7.83383e-05	0.0904476
10	4	-0.000458975	-0.182265
10	5	0.00127498	0.269971
10	6	-0.00231177	-0.311082
10	7	0.00319257	0.287205
10	8	-0.00352417	-0.214316
10	9	0.003113	0.12688
10	10	-0.00217657	-0.0549416
10	11	0.00119418	0.0116189
10	12	-0.000539589	0.00592433
10	13	0.000248184	-0.00816798
10	14	-0.000118211	0.00499023
10	15	2.3015e-05	-0.00184059
10	16	6.55213e-06	0.00023285
10	17	3.26544e-05	0.000175621
10	18	-6.48142e-05	-5.50478e-05
10	19	4.38536e-05	-0.000158944
10	20	5.33274e-06	0.000285275
10	21	-3.70141e-05	-0.000290092
10	22	3.49608e-05	0.000211079
10	23	-1.48614e-05	-0.000111331
10	24	-2.64395e-06	3.71878e-05
10	25	8.63984e-06	-1.08476e-06
11	1	1.19212e-05	2.31287e-05
11	2	-8.57149e-05	-0.000157164
11	3	0.000246323	0.000440481
11	4	-0.000430055	-0.000761002
11	5	0.000579199	0.000799688
11	6	-0.000614129	-0.000235019
11	7	0.000394387	-0.000809869
11	8	7.73641e-05	0.00175767
11	9	-0.000500035	-0.00207447
11	10	0.000573664	0.00170623
11	11	-0.000347647	-0.0010224
11	12	6.57924e-05	0.00043256
11	13	9.83379e-05	-0.00012143
11	14	-0.000108776	3.43716e-05
11	15	4.99676e-05	-2.43354e-05
11	16	-1.5662e-05	2.29411e-05
11	17	1.72762e-05	-3.2614e-05
11	18	-2.135e-05	4.08162e-05
11	19	1.50596e-05	-3.28501e-05
11	20	-1.15245e-05	1.53879e-05
11	21	1.66417e-05	-2.45574e-06
11	22	-2.05975e-05	1.06263e-06
11	23	1.78062e-05	-6.03081e-06
11	24	-1.35966e-05	9.11643e-06
11	25	1.29701e-05	-8.60739e-06
12	1	2.57262e-05	0.00147489
12	2	-0.00010858	-0.00977987
12	3	0.000203298	0.0323393
12	4	-0.000250446	-0.0704427
12	5	0.000306454	0.113554
12	6	-0.000473912	-0.144262
12	7	0.000766564	0.149863
12	8	-0.00104417	-0.12979
12	9	0.00110425	0.0941192
12	10	-0.000902639	-0.0565006
12	11	0.000581188	0.0271752
12	12	-0.000312335	-0.00970596
12	13	0.000186267	0.00200937
12	14	-0.000157648	0.000181983
12	15	0.000114724	-0.000324926
12	16	-4.11989e-05	0.000116492
12	17	4.35142e-06	-1.35439e-05
12	18	-1.83835e-05	9.75353e-06
12	19	3.79425e-05	-5.20134e-05
12	20	-3.70472e-05	0.000113399
12	21	2.35847e-05	-0.000160552
12	22	-1.01762e-05	0.000163763
12	23	1.55576e-06	-0.000124896
12	24	2.22066e-06	6.96387e-05
12	25	-2.31958e-06	-2.34721e-05
13	1	4.74611e-06	1.54888e-05
13	2	-2.14305e-05	-2.47976e-05
13	3	4.83464e-05	7.01072e-06
13	4	-0.000121115	-5.00782e-05
13	5	0.000220672	0.000220416
13	6	-0.000281891	-0.000427882
13	7	0.000261646	0.000472996
13	8	-0.000128643	-0.000241076
13	9	-5.26567e-05	-0.000131596
13	10	0.000164463	0.0004018
13	11	-0.000161984	-0.000459508
13	12	8.3297e-05	0.000347717
13	13	-8.06481e-06	-0.000171424
13	14	-8.23007e-06	2.89123e-05
13	15	-1.47252e-05	4.16709e-05
13	16	2.58828e-05	-5.5293e-05
13	17	-1.10484e-05	3.5866e-05
13	18	-8.1815e-06	-9.32226e-06
13	19	1.07241e-05	-5.96071e-06
13	20	1.10271e-06	1.09956e-05
13	21	-1.02813e-05	-1.23507e-05
13	22	7.57895e-06	1.27024e-05
13	23	-2.79986e-07	-1.30479e-05
13	24	-1.61909e-06	1.17996e-05
13	25	-1.27423e-06	-7.84253e-06
14	1	-8.26638e-06	0.000211927
14	2	2.25036e-06	-0.00158251
14	3	0.00010322	0.00590106
14	4	-0.000262138	-0.0144794
14	5	0.000292254	0.0263225
14	6	-0.000170842	-0.0377693
14	7	8.23636e-05	0.0443172
14	8	-0.000136726	-0.0432792
14	9	0.000239149	0.0352922
14	10	-0.000260331	-0.0237917
14	11	0.00018662	0.0129166
14	12	-9.70196e-05	-0.00533508
14	13	6.14564e-05	0.00144565
14	14	-7.34609e-05	-0.000108965
14	15	7.69463e-05	-8.73154e-05
14	16	-4.89582e-05	5.56707e-05
14	17	1.95326e-05	-0.000104813
14	18	-9.20957e-06	0.000195889
14	19	6.77028e-06	-0.000242012
14	20	-3.68493e-07	0.000232709
14	21	-6.76681e-06	-0.00019367
14	22	7.20552e-06	0.000140192
14	23	-1.16097e-06	-8.28302e-05
14	24	-3.76796e-06	3.63108e-05
14	25	3.96244e-06	-5.82018e-06
15	1	-1.26844e-05	2.12605e-06
15	2	3.22709e-05	7.83681e-06
15	3	2.06584e-05	-5.67315e-05
15	4	-0.000159777	0.000144091
15	5	0.000262002	-0.000211689
15	6	-0.00025835	0.000202365
15	7	0.000211672	-0.000146169
15	8	-0.000177069	0.000135366
15	9	0.000130668	-0.000168494
15	10	-5.12995e-05	0.000163534
15	11	-2.11036e-05	-0.000116036
15	12	3.33193e-05	7.4748e-05
15	13	1.21016e-05	-5.64271e-05
15	14	-5.50034e-05	4.98843e-05
15	15	5.32804e-05	-4.74062e-05
15	16	-2.17082e-05	4.2299e-05
15	17	-4.9301e-06	-2.74988e-05
15	18	8.37608e-06	8.77444e-06
15	19	5.48653e-06	2.64132e-06
15	20	-1.73981e-05	-3.05533e-06
15	21	1.81016e-05	-4.12131e-08
15	22	-1.42015e-05	-1.7853e-07
15	23	1.06062e-05	1.02221e-06
15	24	-5.5001e-06	7.76249e-07
15	25	4.49181e-07	-3.34001e-06
16	1	-2.50476e-06	7.79525e-06
16	2	1.28405e-05	-0.000104246
16	3	-1.06666e-05	0.000508809
16	4	-4.66933e-05	-0.00164186
16	5	0.000103433	0.00384225
16	6	-0.000102667	-0.00680346
16	7	0.00012188	0.00944553
16	8	-0.000180123	-0.0105693
16	9	0.000189761	0.00967767
16	10	-0.000132048	-0.00724745
16	11	5.42185e-05	0.00436868
16	12	8.5638e-06	-0.00205873
16	13	-3.78359e-05	0.000723638
16	14	3.75487e-05	-0.000157606
16	15	-2.76222e-05	-4.93068e-05
16	16	1.87174e-05	0.000171532
16	17	-9.89134e-06	-0.000289588
16	18	1.77278e-06	0.000375142
16	19	2.06524e-06	-0.000388579
16	20	-3.35403e-06	0.000328602
16	21	3.99752e-06	-0.000229184
16	22	-3.32468e-06	0.000130578
16	23	2.25066e-06	-5.53826e-05
16	24	-1.67817e-06	9.51174e-06
16	25	1.33621e-06	6.92949e-06
17	1	8.27824e-06	1.13877e-05
17	2	-2.3189e-05	-3.95952e-05
17	3	4.23445e-05	6.80076e-05
17	4	-0.000101846	-4.42231e-05
17	5	0.00019539	-3.12078e-05
17	6	-0.000228888	9.85126e-05
17	7	0.000184994	-0.000150708
17	8	-0.000158771	0.000192978
17	9	0.000181078	-0.000182349
17	10	-0.000189269	0.000105908
17	11	0.000147745	-1.99743e-05
17	12	-8.00455e-05	-2.67779e-05
17	13	2.30324e-05	3.63661e-05
17	14	6.6648e-06	-2.40744e-05
17	15	-1.61462e-05	-4.25423e-06
17	16	1.80295e-05	3.26367e-05
17	17	-1.81942e-05	-4.01461e-05
17	18	1.63725e-05	2.89684e-05
17	19	-1.0749e-05	-1.74962e-05
17	20	5.48272e-06	1.56391e-05
17	21	-4.95621e-06	-1.81911e-05
17	22	5.21976e-06	1.69451e-05
17	23	-1.97645e-06	-1.12303e-05
17	24	-1.24017e-06	4.8179e-06
17	25	1.02032e-06	-5.40924e-07
18	1	-3.75831e-06	-1.81336e-06
18	2	1.2307e-05	-3.08685e-06
18	3	-2.41554e-05	4.57963e-07
18	4	4.20276e-05	-2.05106e-05
18	5	-6.77526e-05	0.000229094
18	6	9.18988e-05	-0.000741606
18	7	-8.06329e-05	0.00143884
18	8	3.39941e-05	-0.00199172
18	9	9.59297e-06	0.00206777
18	10	-4.4813e-05	-0.00161657
18	11	7.01115e-05	0.000914475
18	12	-6.74215e-05	-0.0003476
18	13	4.53467e-05	0.000138546
18	14	-2.38961e-05	-0.000218837
18	15	6.22329e-06	0.000359631
18	16	7.70402e-06	-0.000395128
18	17	-1.19732e-05	0.000311155
18	18	6.1099e-06	-0.000177433
18	19	-2.43325e-07	5.73203e-05
18	20	-6.13165e-07	1.90243e-05
18	21	-8.2691e-07	-4.77249e-05
18	22	2.7095e-06	4.33728e-05
18	23	-4.29037e-06	-2.38278e-05
18	24	4.62825e-06	-2.73094e-06
18	25	-3.55358e-06	3.00655e-05
19	1	-4.28372e-06	3.44417e-06
19	2	1.51418e-05	-1.31127e-05
19	3	-2.89274e-05	2.58574e-05
19	4	3.2771e-05	-3.92588e-05
19	5	-2.84557e-05	4.44814e-05
19	6	3.82988e-05	-4.42055e-05
19	7	-6.39768e-05	3.68701e-05
19	8	7.32085e-05	-1.26383e-05
19	9	-5.78777e-05	-1.51361e-05
19	10	4.30446e-05	3.50482e-05
19	11	-4.33136e-05	-4.85817e-05
19	12	5.4258e-05	5.3551e-05
19	13	-6.37742e-05	-4.17298e-05
19	14	5.56763e-05	1.65776e-05
19	15	-3.09849e-05	-9.93234e-07
19	16	1.07033e-05	5.86882e-06
19	17	-5.79368e-06	-1.56504e-05
19	18	4.9548e-06	1.62155e-05
19	19	2.19753e-06	-1.04137e-05
19	20	-9.88624e-06	4.82211e-06
19	21	8.84265e-06	-1.35773e-06
19	22	-1.00261e-06	2.90149e-07
19	23	-4.77413e-06	-1.71233e-06
19	24	4.25108e-06	3.873e-06
19	25	-1.10527e-06	-3.57444e-06
20	1	2.03405e-06	3.70752e-06
20	2	4.65936e-08	7.76672e-07
20	3	-1.05581e-05	-1.73014e-05
20	4	3.54712e-05	3.49146e-05
20	5	-7.49362e-05	-2.72132e-05
20	6	0.000114119	-3.24091e-05
20	7	-0.000134729	0.00016671
20	8	0.00012677	-0.000343228
20	9	-9.62224e-05	0.000452681
20	10	6.67913e-05	-0.000410036
20	11	-4.86766e-05	0.00024284
20	12	3.6434e-05	-5.93792e-05
20	13	-2.97405e-05	-5.82736e-05
20	14	2.77317e-05	0.00010394
20	15	-2.2431e-05	-0.000105429
20	16	1.2249e-05	8.87574e-05
20	17	-3.25374e-06	-7.20847e-05
20	18	-2.23958e-06	5.99921e-05
20	19	5.72577e-06	-4.65456e-05
20	20	-7.2763e-06	2.95272e-05
20	21	7.3065e-06	-1.26316e-05
20	22	-6.47244e-06	-9.78975e-07
20	23	5.08233e-06	1.01838e-05
20	24	-3.51475e-06	-1.41857e-05
20	25	2.06569e-06	1.39329e-05


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode61_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00161853	0
0	2	-0.000101751	0
0	3	0.00131101	0
0	4	0.000151063	0
0	5	-0.00141626	0
0	6	0.000368873	0
0	7	0.000983445	0
0	8	-0.00070081	0
0	9	-0.000142584	0
0	10	3.09799e-05	0
0	11	0.000537775	0
0	12	-0.000272223	0
0	13	-0.000870239	0
0	14	0.0016766	0
0	15	-0.00143426	0
0	16	0.000685607	0
0	17	-0.000149876	0
0	18	-5.09587e-05	0
0	19	9.91742e-05	0
0	20	-9.74832e-05	0
0	21	5.95209e-05	0
0	22	-1.02167e-05	0
0	23	-1.53576e-05	0
0	24	5.54498e-06	0
0	25	1.84691e-05	0
1	1	0.0263063	-0.000301438
1	2	-0.0931203	0.000574175
1	3	0.0751289	4.78987e-05
1	4	0.0593809	-0.00129189
1	5	-0.105073	0.00107619
1	6	-0.0257093	0.00110315
1	7	0.127628	-0.00234268
1	8	-0.0454749	0.000366699
1	9	-0.0979919	0.00283872
1	10	0.122193	-0.00359163
1	11	-0.0236315	0.000936831
1	12	-0.0834502	0.00292793
1	13	0.126753	-0.00535186
1	14	-0.114046	0.00538453
1	15	0.0799215	-0.00383708
1	16	-0.0468506	0.00204606
1	17	0.0227459	-0.000817725
1	18	-0.0085491	0.000221844
1	19	0.00216552	-3.17933e-06
1	20	-0.000266606	-4.63116e-05
1	21	-2.45306e-05	3.37831e-05
1	22	9.7246e-05	-1.14236e-05
1	23	-9.70507e-05	-4.71972e-06
1	24	-0.000110669	1.83433e-05
1	25	0.000378128	-2.98904e-05
2	1	-0.000395574	-0.000562443
2	2	0.000120707	0.00031119
2	3	0.000448235	0.000556966
2	4	3.23997e-05	-0.000649218
2	5	-0.000981667	-0.000154358
2	6	0.000574477	0.000777199
2	7	0.000925	-0.000390712
2	8	-0.00140601	-0.000680918
2	9	0.000167223	0.00124501
2	10	0.00118555	-0.000683057
2	11	-0.000977466	-0.000279967
2	12	-0.000509645	0.000673032
2	13	0.00171547	-0.000456243
2	14	-0.00179435	0.000168605
2	15	0.00113778	-6.10899e-05
2	16	-0.00047582	4.85632e-05
2	17	0.000138108	-5.79035e-05
2	18	-3.52332e-05	6.65209e-05
2	19	-4.82051e-06	-5.06819e-05
2	20	2.81576e-05	9.73176e-06
2	21	-9.78461e-06	3.22418e-05
2	22	-2.68705e-05	-5.04131e-05
2	23	3.59539e-05	4.04539e-05
2	24	-2.0784e-05	-1.6363e-05
2	25	6.0852e-06	-3.73985e-06
3	1	-0.00690717	0.00452618
3	2	0.0166636	-0.00673656
3	3	-0.0175268	0.000669362
3	4	0.000760195	0.0061351
3	5	0.0273715	-0.00375362
3	6	-0.038936	-0.0036685
3	7	0.00439451	0.00550877
3	8	0.0594524	-0.000546909
3	9	-0.0845816	-0.00401279
3	10	0.0235097	0.00341917
3	11	0.091296	0.000655145
3	12	-0.180582	-0.00405703
3	13	0.19618	0.00465518
3	14	-0.151143	-0.00320282
3	15	0.0883681	0.00144568
3	16	-0.0398978	-0.000396249
3	17	0.0137631	6.44273e-05
3	18	-0.00345188	-5.09731e-05
3	19	0.000505284	8.12228e-05
3	20	-3.25805e-06	-9.25689e-05
3	21	8.56707e-05	9.43444e-05
3	22	-0.000159507	-8.36618e-05
3	23	8.26762e-05	5.66924e-05
3	24	2.25173e-05	-2.71029e-05
3	25	-7.65221e-06	7.59136e-06
4	1	-0.000158275	6.18704e-05
4	2	0.000624698	-5.82401e-05
4	3	-0.000885235	-1.43891e-05
4	4	0.000305836	3.15921e-05
4	5	0.000553489	-6.86298e-05
4	6	-0.000655166	0.000170284
4	7	0.00010001	-0.00023236
4	8	0.000262859	0.000212916
4	9	-0.000267171	-0.000144787
4	10	0.000291601	0.000110321
4	11	-0.000331633	-0.000162646
4	12	0.000161601	0.000209986
4	13	0.000171269	-0.000129342
4	14	-0.000454676	-7.02024e-05
4	15	0.000547337	0.000248004
4	16	-0.000437536	-0.000264746
4	17	0.000263546	0.000148129
4	18	-0.000174825	-4.63205e-05
4	19	0.000151638	1.59037e-05
4	20	-0.000108951	-6.91804e-06
4	21	5.09015e-05	-7.95116e-06
4	22	-1.99876e-05	1.20551e-05
4	23	1.74772e-05	3.33336e-07
4	24	-1.79258e-05	-1.41066e-05
4	25	8.40225e-06	1.66544e-05
5	1	0.0672068	0.0019556
5	2	-0.170135	-0.00431472
5	3	0.155911	0.00261772
5	4	0.0166207	0.00264427
5	5	-0.15468	-0.00476983
5	6	0.0902202	0.000525174
5	7	0.0869004	0.00503244
5	8	-0.160231	-0.00540915
5	9	0.0507334	0.000232537
5	10	0.132758	0.00572838
5	11	-0.246041	-0.00830421
5	12	0.240739	0.00707777
5	13	-0.163017	-0.00423344
5	14	0.0800264	0.00185495
5	15	-0.0272616	-0.000607069
5	16	0.00510194	0.000183923
5	17	0.000328129	-0.000101789
5	18	-0.000435673	7.23092e-05
5	19	-6.31527e-06	-3.43067e-05
5	20	0.000123047	1.61613e-05
5	21	-2.90609e-05	-1.9983e-05
5	22	-0.000136486	2.30107e-05
5	23	0.000230917	-1.79579e-05
5	24	-0.000172387	9.77006e-06
5	25	2.78575e-05	-2.77163e-06
6	1	-0.000107871	0.000365444
6	2	0.000435519	-0.0011265
6	3	-0.000698858	0.00153918
6	4	0.000370278	-0.000864002
6	5	0.000474675	-0.0005104
6	6	-0.0010552	0.00139483
6	7	0.0008781	-0.00110635
6	8	-0.00028626	7.33546e-05
6	9	-0.000147751	0.000841339
6	10	0.000251595	-0.00116678
6	11	-0.000181788	0.000976449
6	12	8.32577e-05	-0.000578781
6	13	-1.21812e-05	0.000190224
6	14	-2.28937e-05	4.53207e-05
6	15	4.04325e-05	-4.13514e-05
6	16	-4.07304e-05	-7.93024e-05
6	17	2.91394e-05	0.0001067
6	18	-2.45139e-05	-2.02234e-05
6	19	1.73311e-05	-4.91668e-05
6	20	3.86983e-06	4.48651e-05
6	21	-2.03578e-05	-1.6928e-05
6	22	1.7298e-05	9.484e-06
6	23	-3.23192e-06	-1.897e-05
6	24	-1.01175e-05	2.6405e-05
6	25	1.74599e-05	-2.32931e-05
7	1	0.0379488	0.000516539
7	2	-0.13421	-0.00193301
7	3	0.201702	0.0033287
7	4	-0.114677	-0.00304562
7	5	-0.0932145	0.000931391
7	6	0.225811	0.00117098
7	7	-0.14841	-0.00161617
7	8	-0.0702207	0.000838247
7	9	0.256421	-0.000442408
7	10	-0.305509	0.00108515
7	11	0.237784	-0.00199902
7	12	-0.133578	0.00225889
7	13	0.0539549	-0.00176676
7	14	-0.0142388	0.000997411
7	15	0.00161341	-0.000368692
7	16	0.000198269	2.9472e-05
7	17	5.73249e-05	5.80897e-05
7	18	-7.7605e-05	-2.10187e-05
7	19	-9.32349e-05	-2.21644e-05
7	20	0.000206488	3.23316e-05
7	21	-0.000153953	-2.42638e-05
7	22	-7.70578e-05	1.17624e-05
7	23	0.000379369	-4.55653e-08
7	24	-0.000576801	-4.59729e-06
7	25	0.000570937	-1.65262e-08
8	1	-3.58449e-05	0.00011378
8	2	0.000137038	-0.000447715
8	3	-0.000341048	0.000847904
8	4	0.000616821	-0.000876122
8	5	-0.000685003	0.000396871
8	6	0.000433537	3.85426e-05
8	7	-0.000260782	0.000151734
8	8	0.000427694	-0.000807199
8	9	-0.000661661	0.00126076
8	10	0.000687094	-0.00119977
8	11	-0.000550249	0.000912096
8	12	0.000391067	-0.000698597
8	13	-0.000257209	0.000525878
8	14	0.000147726	-0.000307975
8	15	-7.23256e-05	0.000124235
8	16	3.15483e-05	-6.06271e-05
8	17	-1.06048e-05	6.81984e-05
8	18	-2.37077e-06	-6.19704e-05
8	19	9.00948e-06	3.64857e-05
8	20	-5.13679e-06	-1.94698e-05
8	21	-4.54033e-06	1.23174e-05
8	22	7.89455e-06	-8.508e-06
8	23	-2.20777e-06	5.06721e-06
8	24	-4.38188e-06	-4.02187e-08
8	25	6.75005e-06	-3.78488e-06
9	1	0.0131577	-9.09563e-05
9	2	-0.0640663	0.000271167
9	3	0.146537	-0.000399007
9	4	-0.194271	0.000383202
9	5	0.141305	-0.000355558
9	6	-0.00623949	0.000404054
9	7	-0.117892	-0.000236541
9	8	0.156005	-0.000369884
9	9	-0.111191	0.00102702
9	10	0.0395782	-0.00114625
9	11	0.00958381	0.00070352
9	12	-0.024026	-0.000184479
9	13	0.0178309	-7.88646e-05
9	14	-0.00796402	0.000142472
9	15	0.00207814	-0.000142908
9	16	-7.36704e-05	9.49646e-05
9	17	-0.000208933	-1.06381e-05
9	18	8.20488e-05	-4.47085e-05
9	19	1.81741e-05	4.80258e-05
9	20	3.54825e-05	-2.78141e-05
9	21	-0.000235941	7.57773e-06
9	22	0.000451946	5.18294e-06
9	23	-0.000530839	-9.3697e-06
9	24	0.000427401	8.5227e-06
9	25	-0.000228551	-7.1926e-06
10	1	2.06432e-05	-9.45825e-06
10	2	-0.000118278	0.000136148
10	3	0.000301905	-0.000582626
10	4	-0.000536084	0.00134901
10	5	0.000828455	-0.00206738
10	6	-0.00115008	0.00230146
10	7	0.00133817	-0.00187213
10	8	-0.00117807	0.000969136
10	9	0.000686476	-0.000132889
10	10	-0.000204646	-0.000182669
10	11	2.52882e-05	9.32178e-05
10	12	-7.5481e-05	-5.66016e-06
10	13	0.000116562	6.92712e-05
10	14	-7.46963e-05	-0.000154475
10	15	2.72293e-05	0.00014924
10	16	-1.68439e-05	-8.1984e-05
10	17	1.49863e-05	2.00279e-05
10	18	-1.36541e-06	1.25813e-05
10	19	-1.01845e-05	-1.80559e-05
10	20	7.25305e-06	6.80587e-06
10	21	2.83633e-06	5.21031e-06
10	22	-8.31488e-06	-8.90336e-06
10	23	8.46064e-06	5.51868e-06
10	24	-8.33499e-06	-1.21897e-06
10	25	8.03128e-06	1.24608e-06
11	1	0.00235311	-3.44351e-05
11	2	-0.0151358	0.000260592
11	3	0.0466102	-0.000741631
11	4	-0.0891602	0.00119214
11	5	0.11576	-0.00132551
11	6	-0.1029	0.00126685
11	7	0.05585	-0.00124016
11	8	-0.00463099	0.00118022
11	9	-0.0238661	-0.000944148
11	10	0.0254583	0.000601755
11	11	-0.0136975	-0.000339778
11	12	0.00296518	0.000233216
11	13	0.00148938	-0.000201395
11	14	-0.00170033	0.000161894
11	15	0.00085431	-0.000110346
11	16	-0.000247821	5.49386e-05
11	17	-0.000116127	-5.16891e-06
11	18	0.000312141	-1.86636e-05
11	19	-0.000242579	1.84974e-05
11	20	-8.44411e-05	-1.4944e-05
11	21	0.000463056	1.42396e-05
11	22	-0.000663061	-9.64909e-06
11	23	0.000608299	2.53505e-06
11	24	-0.000398853	9.02984e-07
11	25	0.000189736	-9.6916e-07
12	1	9.67328e-06	1.17266e-05
12	2	-3.22297e-05	1.94356e-05
12	3	5.50361e-05	-0.000249691
12	4	-7.86277e-05	0.000679873
12	5	9.49001e-05	-0.0010398
12	6	-0.000100031	0.00117015
12	7	9.92652e-05	-0.00111885
12	8	-8.49238e-05	0.000871556
12	9	4.04806e-05	-0.000431033
12	10	3.73515e-05	1.82445e-05
12	11	-9.10859e-05	0.000137434
12	12	6.25539e-05	-7.9664e-05
12	13	-5.61658e-06	1.94844e-06
12	14	4.5351e-06	1.14685e-05
12	15	-4.37588e-05	4.33842e-06
12	16	5.94031e-05	-1.22123e-05
12	17	-4.51908e-05	1.09788e-05
12	18	3.09159e-05	-1.23114e-05
12	19	-2.6414e-05	1.646e-05
12	20	2.57466e-05	-1.55661e-05
12	21	-2.22437e-05	1.19189e-05
12	22	1.37828e-05	-1.01611e-05
12	23	-5.47075e-06	7.77568e-06
12	24	1.60861e-06	-3.1604e-06
12	25	-2.01459e-06	-3.26173e-07
13	1	9.84327e-05	-3.77843e-07
13	2	-0.00133161	4.70521e-06
13	3	0.00646705	-5.59495e-05
13	4	-0.0178938	0.000204551
13	5	0.0328139	-0.000355293
13	6	-0.0425094	0.000364109
13	7	0.0395674	-0.000307112
13	8	-0.0255068	0.0003267
13	9	0.00939935	-0.000378037
13	10	0.000649408	0.000351885
13	11	-0.00325883	-0.000248979
13	12	0.00199362	0.00013146
13	13	-0.000449488	-5.04596e-05
13	14	-0.000154626	2.70924e-05
13	15	0.000222378	-2.81657e-05
13	16	-0.00026628	1.56267e-05
13	17	0.000316899	-4.06543e-07
13	18	-0.000200789	4.29465e-06
13	19	-9.37773e-05	-1.98622e-05
13	20	0.00038757	2.77608e-05
13	21	-0.000502043	-2.29911e-05
13	22	0.000406629	1.40151e-05
13	23	-0.000211743	-7.77102e-06
13	24	5.20407e-05	3.23132e-06
13	25	1.85833e-05	1.15057e-06
14	1	5.59096e-06	1.71589e-05
14	2	-1.34308e-06	-5.6194e-05
14	3	2.39563e-06	3.52778e-05
14	4	-5.21348e-05	8.72458e-05
14	5	0.000141017	-0.000212778
14	6	-0.000229031	0.000288812
14	7	0.000247792	-0.000355754
14	8	-0.000157363	0.000385957
14	9	4.43771e-05	-0.000310582
14	10	1.0092e-05	0.00017162
14	11	-2.89558e-05	-6.84119e-05
14	12	4.29082e-05	2.285e-05
14	13	-3.81759e-05	2.79644e-06
14	14	9.13476e-06	-3.28936e-05
14	15	1.65924e-05	6.17814e-05
14	16	-1.71056e-05	-6.78131e-05
14	17	4.64571e-06	4.07283e-05
14	18	9.78946e-07	-6.19922e-06
14	19	3.43945e-06	-7.2511e-06
14	20	-1.10562e-05	4.93178e-06
14	21	1.40255e-05	-2.91778e-06
14	22	-1.0709e-05	3.82553e-06
14	23	7.38508e-06	-4.42433e-06
14	24	-7.05897e-06	4.23243e-06
14	25	6.82072e-06	-3.81245e-06
15	1	-4.79205e-05	8.27118e-07
15	2	0.000221591	-1.41568e-05
15	3	-0.000258171	5.5829e-05
15	4	-0.00086995	-5.16198e-05
15	5	0.00417665	-7.73469e-05
15	6	-0.00879152	0.000205716
15	7	0.0118085	-0.000189764
15	8	-0.0109874	9.64939e-05
15	9	0.00705601	-1.92848e-05
15	10	-0.00277423	-3.82829e-05
15	11	0.000234327	6.85033e-05
15	12	0.000416604	-6.5996e-05
15	13	-0.000171206	5.52093e-05
15	14	-8.01392e-05	-4.42616e-05
15	15	6.46436e-05	2.45615e-05
15	16	3.30607e-05	-5.43042e-06
15	17	2.60404e-05	5.91637e-07
15	18	-0.000259235	-1.47457e-06
15	19	0.000490084	-3.75169e-06
15	20	-0.000556592	9.91438e-06
15	21	0.000446473	-9.28773e-06
15	22	-0.000262971	4.66719e-06
15	23	0.000111894	-1.90088e-06
15	24	-3.14898e-05	1.53719e-06
15	25	6.89324e-06	-1.50521e-06
16	1	3.80942e-06	1.42149e-06
16	2	-6.79594e-06	-1.24864e-05
16	3	-2.3757e-05	3.86822e-05
16	4	8.18195e-05	-6.66078e-05
16	5	-9.71223e-05	7.80504e-05
16	6	2.51549e-05	-5.83833e-05
16	7	7.47144e-05	-3.50299e-05
16	8	-9.62293e-05	0.000191736
16	9	3.60441e-05	-0.000282262
16	10	1.28209e-05	0.000236307
16	11	-7.4479e-06	-0.000123841
16	12	-1.63829e-05	1.67465e-05
16	13	3.36568e-05	4.96666e-05
16	14	-4.64499e-05	-6.16979e-05
16	15	4.87046e-05	4.26936e-05
16	16	-3.66637e-05	-2.21126e-05
16	17	1.98778e-05	5.06512e-06
16	18	-6.73241e-06	1.00235e-05
16	19	-4.44872e-07	-1.74301e-05
16	20	6.65736e-07	1.52125e-05
16	21	3.36264e-06	-9.2904e-06
16	22	-5.19092e-06	4.56048e-06
16	23	2.25539e-06	-2.27802e-06
16	24	1.72031e-06	1.77117e-06
16	25	-2.63644e-06	-2.17811e-06
17	1	-1.41965e-05	-5.94322e-08
17	2	0.000119604	-8.81269e-06
17	3	-0.000419523	4.81973e-05
17	4	0.000757681	-7.70992e-05
17	5	-0.000604015	1.34377e-05
17	6	-0.000392548	0.000113652
17	7	0.0017825	-0.000185225
17	8	-0.00261268	0.000147956
17	9	0.00237045	-4.50257e-05
17	10	-0.00141099	-5.18866e-05
17	11	0.000446835	9.45185e-05
17	12	0.000110983	-8.85202e-05
17	13	-0.000235998	6.29404e-05
17	14	9.23313e-05	-3.17781e-05
17	15	8.25158e-05	2.13971e-06
17	16	-0.000112376	1.4378e-05
17	17	-2.52953e-06	-1.36716e-05
17	18	0.00013463	8.34225e-06
17	19	-0.000177616	-9.38284e-06
17	20	0.000125055	1.20603e-05
17	21	-3.88031e-05	-9.56779e-06
17	22	-1.96097e-05	3.04491e-06
17	23	3.15116e-05	2.80914e-06
17	24	-1.43003e-05	-4.7915e-06
17	25	-9.57481e-06	2.73325e-06
18	1	-3.4426e-07	-2.49353e-06
18	2	5.62268e-06	6.7416e-06
18	3	-1.49334e-05	4.44238e-07
18	4	3.19258e-05	-3.44841e-05
18	5	-5.00466e-05	7.93336e-05
18	6	6.04607e-05	-9.89406e-05
18	7	-7.39445e-05	6.49368e-05
18	8	7.45829e-05	3.48629e-05
18	9	-4.74896e-05	-0.000139987
18	10	1.13134e-05	0.000172454
18	11	1.39682e-05	-0.000142648
18	12	-2.25347e-05	9.48732e-05
18	13	1.78566e-05	-4.8474e-05
18	14	-1.48589e-05	1.6578e-05
18	15	1.94787e-05	-4.90319e-06
18	16	-1.95302e-05	5.19523e-06
18	17	1.28423e-05	-5.99424e-06
18	18	-7.81597e-06	3.12665e-06
18	19	4.91916e-06	-1.1359e-06
18	20	-8.65461e-07	3.42623e-06
18	21	-3.00536e-06	-6.1536e-06
18	22	3.45279e-06	5.69984e-06
18	23	-1.54054e-06	-3.65344e-06
18	24	3.50557e-07	2.43923e-06
18	25	-8.73484e-08	-1.79001e-06
19	1	-2.009e-06	2.3818e-06
19	2	2.48471e-05	-1.36168e-05
19	3	-0.000112965	3.37866e-05
19	4	0.000254693	-4.16015e-05
19	5	-0.000340082	4.20822e-06
19	6	0.000241392	7.47572e-05
19	7	7.23036e-05	-0.000147871
19	8	-0.000432801	0.000168623
19	9	0.000584371	-0.000126244
19	10	-0.000456345	5.10943e-05
19	11	0.00020691	5.49629e-07
19	12	1.28369e-05	-4.61328e-06
19	13	-0.000166424	-5.87639e-06
19	14	0.000222797	6.66802e-06
19	15	-0.00014087	-6.96109e-06
19	16	-3.63631e-05	8.65482e-06
19	17	0.000191852	-4.23914e-06
19	18	-0.000244714	-1.76027e-06
19	19	0.000201573	7.83316e-07
19	20	-0.000119434	4.48185e-06
19	21	5.03002e-05	-6.323e-06
19	22	-1.26544e-05	3.60841e-06
19	23	3.33043e-06	-7.61969e-09
19	24	-1.66052e-05	-2.20645e-06
19	25	3.46061e-05	2.59875e-06
20	1	-6.02939e-07	2.67503e-06
20	2	7.01701e-06	-1.30433e-05
20	3	-2.83519e-05	3.63489e-05
20	4	5.3525e-05	-6.24194e-05
20	5	-5.65756e-05	7.03205e-05
20	6	4.84532e-05	-5.00031e-05
20	7	-7.15401e-05	1.91076e-05
20	8	0.000127573	-3.7458e-06
20	9	-0.00015674	-3.41464e-06
20	10	0.000119557	2.2487e-05
20	11	-4.83462e-05	-4.05646e-05
20	12	-7.90174e-06	2.99672e-05
20	13	3.298e-05	-3.67512e-07
20	14	-3.26766e-05	-1.5384e-05
20	15	2.07093e-05	1.3745e-05
20	16	-1.02031e-05	-1.03005e-05
20	17	5.41066e-06	7.53344e-06
20	18	-4.49244e-06	-2.63261e-06
20	19	4.91315e-06	-1.08318e-07
20	20	-4.6052e-06	-1.44377e-06
20	21	3.40361e-06	3.25203e-06
20	22	-1.98924e-06	-3.11951e-06
20	23	8.66521e-07	2.25636e-06
20	24	-1.62198e-07	-1.43498e-06
20	25	-4.46076e-07	5.26348e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode62_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.122945	0
0	2	-0.0332142	0
0	3	0.128417	0
0	4	0.0190947	0
0	5	-0.142781	0
0	6	0.0287402	0
0	7	0.139066	0
0	8	-0.114005	0
0	9	-0.0582831	0
0	10	0.164471	0
0	11	-0.108314	0
0	12	-0.0359244	0
0	13	0.154159	0
0	14	-0.194015	0
0	15	0.168426	0
0	16	-0.114965	0
0	17	0.0640694	0
0	18	-0.0291575	0
0	19	0.010471	0
0	20	-0.002639	0
0	21	0.000213213	0
0	22	0.000192199	0
0	23	-5.87755e-05	0
0	24	-0.000150173	0
0	25	0.000325382	0
1	1	0.000287209	-0.000163033
1	2	-0.000755363	0.000733075
1	3	0.000485216	-0.000658871
1	4	0.000503	-0.000362086
1	5	-0.000526593	0.000785013
1	6	-0.000520845	0.000147287
1	7	0.000770597	-0.000984053
1	8	6.23429e-05	0.000466862
1	9	-0.000501314	0.000571664
1	10	8.82973e-05	-0.000787725
1	11	0.000288602	0.000142542
1	12	-0.000155775	0.000609639
1	13	-8.00201e-05	-0.00101518
1	14	2.58207e-05	0.00106748
1	15	0.000241329	-0.000916488
1	16	-0.000420606	0.000690017
1	17	0.000353789	-0.000436981
1	18	-0.000138249	0.00020461
1	19	-4.46639e-05	-5.44162e-05
1	20	0.000115381	5.56883e-06
1	21	-0.000103205	-2.04041e-05
1	22	5.39424e-05	3.83543e-05
1	23	-9.24979e-07	-3.50006e-05
1	24	-2.40835e-05	2.50568e-05
1	25	1.67269e-05	-1.89915e-05
2	1	0.0154431	9.87175e-05
2	2	-0.0137376	-4.2949e-05
2	3	-0.0115359	-5.63804e-05
2	4	0.0213696	1.46602e-05
2	5	0.00465552	9.52278e-06
2	6	-0.0303454	-3.04822e-05
2	7	0.0164481	0.000227943
2	8	0.0237365	-0.00028878
2	9	-0.0450211	-9.10352e-05
2	10	0.0247681	0.000465899
2	11	0.0206266	-0.000308784
2	12	-0.0607391	-0.000133395
2	13	0.0775426	0.000268093
2	14	-0.0712286	-4.70266e-05
2	15	0.0520673	-0.000138526
2	16	-0.0311041	0.000115376
2	17	0.0151498	-2.97322e-05
2	18	-0.00592593	7.40301e-06
2	19	0.00181824	-2.12923e-05
2	20	-0.000390072	1.71689e-05
2	21	-4.09247e-05	2.98566e-06
2	22	0.000175113	-2.10839e-05
2	23	-0.000160647	3.15005e-05
2	24	3.15618e-05	-2.93347e-05
2	25	0.000128451	1.71826e-05
3	1	0.000370461	-0.000317546
3	2	-0.000441907	0.00068208
3	3	-9.50835e-05	-0.000379271
3	4	0.000255453	-0.000452217
3	5	0.000420197	0.000601246
3	6	-0.000880565	0.000100871
3	7	0.000340963	-0.000351167
3	8	0.000614989	-0.000261511
3	9	-0.0009399	0.000626231
3	10	0.00033824	-0.000115479
3	11	0.000551474	-0.000654664
3	12	-0.00098278	0.000981724
3	13	0.00089004	-0.000765711
3	14	-0.000653923	0.000277997
3	15	0.000447396	0.000140598
3	16	-0.00023698	-0.000293071
3	17	7.29667e-05	0.000238273
3	18	-5.79948e-06	-0.000137906
3	19	-1.65886e-05	7.85969e-05
3	20	3.09656e-05	-5.39161e-05
3	21	-2.18919e-05	2.5174e-05
3	22	-3.07569e-06	1.23709e-05
3	23	1.64729e-05	-3.29952e-05
3	24	-1.61139e-05	2.94785e-05
3	25	1.44554e-05	-1.86965e-05
4	1	0.0761285	-0.000399819
4	2	-0.161931	0.000881491
4	3	0.107201	-0.000650547
4	4	0.0685824	-0.000188139
4	5	-0.158551	0.000600587
4	6	0.0611163	-0.000296641
4	7	0.0966979	-0.000122441
4	8	-0.149253	0.000337292
4	9	0.0729365	-0.000527606
4	10	0.0433743	0.000882635
4	11	-0.117694	-0.00118854
4	12	0.129812	0.00105297
4	13	-0.101789	-0.00059256
4	14	0.0628172	0.000294507
4	15	-0.0311201	-0.000295165
4	16	0.0121322	0.00033266
4	17	-0.00348522	-0.000216375
4	18	0.000573681	3.63178e-05
4	19	7.15749e-05	6.10805e-05
4	20	-8.58271e-05	-6.94818e-05
4	21	-4.27749e-06	4.50284e-05
4	22	6.14953e-05	-1.49708e-05
4	23	-5.01255e-05	-7.71795e-06
4	24	-1.52888e-05	1.78797e-05
4	25	8.458e-05	-1.96848e-05
5	1	5.74045e-05	-0.00036211
5	2	-0.000285182	0.000830776
5	3	0.000520199	-0.000327559
5	4	-0.0003056	-0.000988093
5	5	-0.000356364	0.00113165
5	6	0.00102404	0.000538115
5	7	-0.00131642	-0.00204497
5	8	0.000991549	0.0016153
5	9	-5.28722e-05	0.000176835
5	10	-0.00114049	-0.00162628
5	11	0.00199141	0.00192399
5	12	-0.00206945	-0.00137636
5	13	0.00151886	0.000591166
5	14	-0.000868015	-3.02489e-05
5	15	0.000409299	-0.000141493
5	16	-0.00010187	5.54299e-05
5	17	-9.47404e-05	3.95846e-05
5	18	0.000156214	-2.75521e-05
5	19	-0.000117878	-2.26434e-05
5	20	6.20399e-05	3.63201e-05
5	21	-2.61894e-05	-2.38525e-05
5	22	2.42291e-06	1.0001e-05
5	23	9.63252e-06	1.0497e-06
5	24	-5.83079e-06	-7.70513e-06
5	25	-2.81016e-06	8.73525e-06
6	1	-0.0154649	-0.000158157
6	2	0.0539191	0.000206325
6	3	-0.0824943	0.000162114
6	4	0.0499019	-0.00046176
6	5	0.0408155	-1.33849e-05
6	6	-0.117226	0.000982517
6	7	0.109322	-0.00145392
6	8	-0.0175543	0.00084545
6	9	-0.096963	0.000470658
6	10	0.172209	-0.00152754
6	11	-0.186239	0.00169854
6	12	0.154174	-0.00117005
6	13	-0.104077	0.0005385
6	14	0.0581607	-0.000214158
6	15	-0.0265537	0.000162649
6	16	0.00947566	-0.000125853
6	17	-0.00236843	1.71516e-05
6	18	0.000257317	5.90137e-05
6	19	0.000124617	-5.89394e-05
6	20	-0.000164536	4.08214e-05
6	21	0.00016782	-3.70131e-05
6	22	-0.000135615	3.329e-05
6	23	7.67651e-05	-1.98486e-05
6	24	-1.88802e-05	3.16929e-06
6	25	-1.64203e-05	6.50051e-06
7	1	-0.000321512	-0.000365731
7	2	0.00114671	0.00138313
7	3	-0.0018256	-0.00232376
7	4	0.00139563	0.00190848
7	5	-3.1963e-05	-0.000198007
7	6	-0.0011202	-0.00118881
7	7	0.001343	0.0011554
7	8	-0.000732367	-0.000255657
7	9	-0.000205798	-0.000405557
7	10	0.000813602	0.00039235
7	11	-0.000766138	-1.54512e-05
7	12	0.000352954	-0.000257358
7	13	-2.26338e-05	0.000273403
7	14	-7.29202e-05	-0.000144213
7	15	6.20484e-05	2.61677e-05
7	16	-6.23616e-05	-5.80226e-06
7	17	5.63154e-05	4.4611e-05
7	18	-2.05846e-05	-5.58863e-05
7	19	-1.93128e-05	2.75514e-05
7	20	4.12171e-05	1.26965e-06
7	21	-4.22013e-05	-1.55505e-05
7	22	3.02125e-05	1.88971e-05
7	23	-1.84e-05	-1.07467e-05
7	24	1.33622e-05	-1.95452e-06
7	25	-1.14696e-05	8.72156e-06
8	1	-0.0158732	5.98551e-05
8	2	0.0716049	-0.000353884
8	3	-0.156681	0.00115419
8	4	0.211073	-0.00230534
8	5	-0.186573	0.00302185
8	6	0.102461	-0.00275477
8	7	-0.0214469	0.00176849
8	8	-0.0133777	-0.00074857
8	9	0.00485711	0.000240034
8	10	0.0191581	-0.000328653
8	11	-0.0354232	0.000602913
8	12	0.0368273	-0.000599027
8	13	-0.0279409	0.000296122
8	14	0.0164804	4.73887e-06
8	15	-0.00763181	-0.00011192
8	16	0.00267496	6.63337e-05
8	17	-0.000572895	1.12997e-05
8	18	-5.54665e-05	-5.23336e-05
8	19	9.48418e-05	5.00687e-05
8	20	3.64312e-05	-2.51439e-05
8	21	-0.000168519	3.18653e-06
8	22	0.000245086	3.49637e-06
8	23	-0.000261326	-1.77185e-06
8	24	0.000231714	1.09557e-06
8	25	-0.000176058	-2.34581e-06
9	1	-8.99973e-05	-0.000127889
9	2	0.000356317	0.000625478
9	3	-0.000726612	-0.0014226
9	4	0.000908826	0.00190184
9	5	-0.000701905	-0.00153157
9	6	0.000169258	0.000497723
9	7	0.000481452	0.000524308
9	8	-0.000899833	-0.00100328
9	9	0.000826311	0.000932692
9	10	-0.000404586	-0.000722198
9	11	-3.04491e-05	0.000641639
9	12	0.000275364	-0.00060164
9	13	-0.000301136	0.000483148
9	14	0.000216478	-0.00030131
9	15	-0.000139409	0.000126193
9	16	8.83398e-05	-2.30315e-05
9	17	-4.59782e-05	7.49746e-07
9	18	1.45423e-05	-8.25647e-06
9	19	2.98431e-06	1.05974e-05
9	20	-4.17688e-06	-1.29064e-05
9	21	-8.66464e-06	1.43215e-05
9	22	1.94819e-05	-4.48382e-06
9	23	-1.64381e-05	-1.09175e-05
9	24	5.59879e-06	1.68968e-05
9	25	2.42875e-06	-1.15017e-05
10	1	0.00184538	-8.52541e-05
10	2	-0.0134436	0.000550037
10	3	0.0488679	-0.00159095
10	4	-0.115892	0.00296933
10	5	0.20049	-0.00408877
10	6	-0.269159	0.00447841
10	7	0.291582	-0.00419435
10	8	-0.26135	0.00364405
10	9	0.196448	-0.00303868
10	10	-0.123955	0.00226942
10	11	0.0646186	-0.00135827
10	12	-0.0265743	0.000604394
10	13	0.00756246	-0.000192854
10	14	-0.000682745	2.24747e-05
10	15	-0.000631433	5.73847e-05
10	16	0.000353059	-8.54496e-05
10	17	-3.52599e-05	6.44986e-05
10	18	-3.04708e-05	-2.53799e-05
10	19	-7.88419e-05	-6.12198e-06
10	20	0.000243611	2.25994e-05
10	21	-0.000361462	-2.26201e-05
10	22	0.000384276	1.29089e-05
10	23	-0.000332268	-3.48455e-06
10	24	0.000252351	-1.79432e-07
10	25	-0.000173808	-1.24341e-08
11	1	-1.4699e-05	-4.2511e-05
11	2	4.52117e-05	0.000117588
11	3	4.68927e-05	-0.000129132
11	4	-0.000430726	2.5339e-05
11	5	0.000986071	0.000188233
11	6	-0.00139774	-0.000465042
11	7	0.00151477	0.000670268
11	8	-0.00140705	-0.000666237
11	9	0.00118402	0.000446838
11	10	-0.000880673	-0.000189839
11	11	0.000491428	6.64866e-05
11	12	-6.74819e-05	-6.91888e-05
11	13	-0.000245379	8.501e-05
11	14	0.000332606	-4.05713e-05
11	15	-0.000243476	-3.80928e-05
11	16	0.000104649	8.5501e-05
11	17	-4.49014e-06	-8.00621e-05
11	18	-3.11903e-05	4.68651e-05
11	19	2.98401e-05	-1.824e-05
11	20	-2.6234e-05	5.88764e-06
11	21	2.40378e-05	-4.52972e-06
11	22	-1.43746e-05	5.76572e-06
11	23	4.9482e-07	-2.80096e-06
11	24	7.62753e-06	-4.44281e-06
11	25	-6.87669e-06	9.94802e-06
12	1	0.000981044	-4.83912e-05
12	2	-0.00692145	0.000226761
12	3	0.0241599	-0.000693792
12	4	-0.0555579	0.00149075
12	5	0.094841	-0.00227026
12	6	-0.128295	0.00258904
12	7	0.143071	-0.00238957
12	8	-0.134633	0.0019572
12	9	0.108085	-0.00151052
12	10	-0.0739958	0.00104082
12	11	0.042651	-0.000530623
12	12	-0.0201078	9.2079e-05
12	13	0.00727945	0.000156059
12	14	-0.00166857	-0.000212237
12	15	7.28904e-06	0.000158738
12	16	0.000102847	-7.58517e-05
12	17	9.19469e-05	1.57584e-05
12	18	-0.000157136	-5.91653e-07
12	19	6.43494e-05	1.27416e-05
12	20	9.01449e-05	-2.08005e-05
12	21	-0.000217855	1.63637e-05
12	22	0.000274841	-8.84118e-06
12	23	-0.000259233	4.31558e-06
12	24	0.000197992	-2.30657e-06
12	25	-0.000128547	1.45802e-06
13	1	1.12854e-05	2.46432e-06
13	2	-3.47227e-06	-3.41088e-05
13	3	-3.66644e-05	0.000177711
13	4	-9.39463e-06	-0.000397583
13	5	0.000225847	0.000521017
13	6	-0.000472564	-0.000507267
13	7	0.000594576	0.000454565
13	8	-0.000585809	-0.000404553
13	9	0.000511576	0.000349003
13	10	-0.0004065	-0.000284041
13	11	0.000273471	0.000210674
13	12	-0.000121658	-0.000134437
13	13	-1.65461e-05	7.29649e-05
13	14	9.47599e-05	-4.04098e-05
13	15	-0.000107754	2.79029e-05
13	16	8.83861e-05	-8.73195e-06
13	17	-5.7877e-05	-2.3377e-05
13	18	2.69217e-05	4.21279e-05
13	19	-6.08161e-06	-3.25726e-05
13	20	-2.38765e-06	1.06858e-05
13	21	2.68811e-06	3.87413e-06
13	22	1.1342e-06	-7.20909e-06
13	23	-5.34997e-06	8.37237e-06
13	24	7.80682e-06	-1.14128e-05
13	25	-7.71662e-06	1.09661e-05
14	1	0.000199852	7.044e-07
14	2	-0.00145694	3.94076e-05
14	3	0.00534314	-0.00019012
14	4	-0.0130539	0.000461525
14	5	0.023836	-0.000752667
14	6	-0.0346881	0.000903016
14	7	0.0418193	-0.000867747
14	8	-0.0425889	0.000754303
14	9	0.0368291	-0.000659632
14	10	-0.0269292	0.00056751
14	11	0.0164448	-0.000432644
14	12	-0.0081769	0.000281968
14	13	0.00313084	-0.00016403
14	14	-0.000771222	8.04559e-05
14	15	-2.67483e-05	-1.99521e-05
14	16	0.000180947	-1.05446e-05
14	17	-0.000176125	1.15741e-05
14	18	0.000179775	-2.46981e-07
14	19	-0.000203917	-1.01523e-05
14	20	0.000220669	1.46274e-05
14	21	-0.000214842	-1.20038e-05
14	22	0.000187768	5.27662e-06
14	23	-0.000146564	6.70394e-07
14	24	0.000100447	-3.91407e-06
14	25	-6.07592e-05	4.71214e-06
15	1	-1.61474e-05	8.27928e-06
15	2	4.81522e-05	-4.74526e-05
15	3	-7.70369e-05	0.000145127
15	4	7.00085e-05	-0.000275187
15	5	-6.71021e-06	0.000352912
15	6	-8.69571e-05	-0.000349611
15	7	0.000176571	0.000316776
15	8	-0.000213957	-0.000283551
15	9	0.000156877	0.000214393
15	10	-6.03551e-05	-9.9193e-05
15	11	1.90778e-05	-7.98151e-06
15	12	-3.88716e-05	6.91156e-05
15	13	5.08448e-05	-9.02961e-05
15	14	-2.55486e-05	8.37927e-05
15	15	-5.00208e-06	-5.90652e-05
15	16	2.03522e-05	2.93724e-05
15	17	-1.94342e-05	-9.60183e-06
15	18	7.30838e-06	2.46035e-06
15	19	2.62321e-06	1.42888e-06
15	20	-4.07221e-06	-6.60631e-06
15	21	2.73552e-06	9.19509e-06
15	22	-3.14957e-06	-7.00625e-06
15	23	3.35312e-06	3.61505e-06
15	24	-9.11686e-07	-2.01241e-06
15	25	-1.68583e-06	1.51527e-06
16	1	2.11039e-05	3.49597e-06
16	2	-0.000199695	1.07865e-05
16	3	0.000801377	-7.24118e-05
16	4	-0.00209433	0.000163938
16	5	0.0041861	-0.000246875
16	6	-0.00681272	0.000282131
16	7	0.00923796	-0.000234958
16	8	-0.0104606	0.000124143
16	9	0.00985161	-2.01926e-05
16	10	-0.00769852	-2.28406e-05
16	11	0.00495101	1.245e-05
16	12	-0.0025325	2.51396e-05
16	13	0.000930132	-6.89296e-05
16	14	-0.000159417	9.30728e-05
16	15	-5.75359e-05	-7.9105e-05
16	16	5.00887e-05	3.69857e-05
16	17	-2.3811e-05	-1.85504e-06
16	18	3.38045e-05	-6.50893e-06
16	19	-6.02949e-05	9.14205e-07
16	20	8.09711e-05	2.72925e-06
16	21	-8.97026e-05	-1.07002e-06
16	22	8.5109e-05	-2.60269e-06
16	23	-6.8573e-05	3.87417e-06
16	24	4.90261e-05	-2.05293e-06
16	25	-3.19148e-05	1.00028e-06
17	1	-4.76004e-06	9.99947e-07
17	2	2.39887e-05	-9.13205e-07
17	3	-6.24406e-05	-1.8201e-06
17	4	8.99617e-05	4.87339e-06
17	5	-0.000103471	-8.53812e-06
17	6	0.00011388	-1.40189e-05
17	7	-9.22906e-05	6.91495e-05
17	8	2.51597e-05	-0.000105758
17	9	3.77029e-05	8.16816e-05
17	10	-4.31584e-05	-2.00315e-05
17	11	1.91299e-05	-2.93071e-05
17	12	-1.10239e-05	4.20634e-05
17	13	3.53295e-06	-2.84226e-05
17	14	1.90907e-05	8.77145e-06
17	15	-3.80693e-05	5.00623e-06
17	16	3.73891e-05	-6.42461e-06
17	17	-2.48775e-05	-7.28181e-07
17	18	1.16827e-05	2.46298e-06
17	19	-1.82741e-06	4.19163e-06
17	20	-1.9205e-06	-9.22131e-06
17	21	2.87984e-07	7.01563e-06
17	22	9.00026e-07	-1.26953e-06
17	23	5.19225e-07	-2.24885e-06
17	24	-8.26849e-07	1.49056e-06
17	25	-1.33443e-06	7.26847e-07
18	1	1.19424e-06	1.59192e-06
18	2	-1.3703e-05	3.30873e-06
18	3	6.34822e-05	-3.5312e-05
18	4	-0.000201547	0.000113796
18	5	0.000495859	-0.000194404
18	6	-0.000988313	0.000212856
18	7	0.00160888	-0.000173265
18	8	-0.00212602	0.000114903
18	9	0.00226825	-5.84907e-05
18	10	-0.00195522	1.13912e-05
18	11	0.00135728	1.26802e-05
18	12	-0.000750357	-1.18638e-05
18	13	0.000344301	5.99676e-06
18	14	-0.00020102	-2.02382e-06
18	15	0.000242616	-4.92551e-06
18	16	-0.000326909	6.84304e-06
18	17	0.000350976	-3.4954e-06
18	18	-0.000298328	4.84822e-06
18	19	0.000207339	-8.54911e-06
18	20	-0.000118704	7.29759e-06
18	21	5.24908e-05	-3.33542e-06
18	22	-1.33597e-05	1.92278e-06
18	23	-2.74817e-06	-2.82982e-06
18	24	5.72049e-06	3.26316e-06
18	25	-5.05622e-06	-2.53858e-06
19	1	2.80137e-06	7.81102e-07
19	2	-9.05211e-06	-9.48612e-06
19	3	1.90127e-05	2.47828e-05
19	4	-2.66216e-05	-2.21654e-05
19	5	2.43959e-05	-1.27846e-05
19	6	5.74173e-06	3.00109e-05
19	7	-4.86481e-05	1.97959e-05
19	8	6.35919e-05	-7.28484e-05
19	9	-5.08921e-05	6.01834e-05
19	10	2.96498e-05	-7.71443e-06
19	11	-1.43371e-05	-3.1123e-05
19	12	9.63273e-06	4.18743e-05
19	13	-3.25952e-06	-3.65712e-05
19	14	-6.72868e-06	2.49833e-05
19	15	9.669e-06	-1.1485e-05
19	16	-5.17097e-06	3.08497e-06
19	17	1.52809e-06	-4.1182e-06
19	18	-2.70225e-06	8.65947e-06
19	19	7.11954e-06	-9.60349e-06
19	20	-9.98644e-06	7.02374e-06
19	21	8.19203e-06	-3.21019e-06
19	22	-3.50498e-06	-2.90916e-07
19	23	-9.34616e-07	1.81245e-06
19	24	3.53348e-06	-4.52617e-07
19	25	-3.60276e-06	-1.39551e-06
20	1	5.51281e-06	3.42783e-06
20	2	-1.6945e-05	-3.02455e-06
20	3	1.71771e-05	-2.22087e-05
20	4	-7.53114e-06	7.14243e-05
20	5	1.59033e-05	-0.00010268
20	6	-7.00538e-05	7.48316e-05
20	7	0.00017693	-1.1025e-05
20	8	-0.000302481	-2.47858e-05
20	9	0.000371239	1.91897e-05
20	10	-0.000309203	-1.2689e-05
20	11	0.000127162	1.70656e-05
20	12	7.18759e-05	-9.27067e-06
20	13	-0.000178397	-1.55725e-05
20	14	0.000142489	4.09702e-05
20	15	-8.8707e-06	-5.06024e-05
20	16	-0.000125816	4.04062e-05
20	17	0.000197905	-2.12069e-05
20	18	-0.000202907	6.34931e-06
20	19	0.000165388	3.18423e-07
20	20	-0.000112586	-2.45297e-06
20	21	6.51032e-05	3.3533e-06
20	22	-3.11559e-05	-2.6962e-06
20	23	8.39118e-06	7.46137e-07
20	24	2.78585e-06	3.02845e-09
20	25	3.31013e-06	8.59439e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode63_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00177947	0
0	2	-0.000259828	0
0	3	0.00149731	0
0	4	0.000328066	0
0	5	-0.00160121	0
0	6	-0.00013847	0
0	7	0.00192071	0
0	8	-0.000777514	0
0	9	-0.00147033	0
0	10	0.00156499	0
0	11	0.000364463	0
0	12	-0.00168002	0
0	13	0.00110544	0
0	14	0.000263393	0
0	15	-0.00106688	0
0	16	0.00109252	0
0	17	-0.000763774	0
0	18	0.000397831	0
0	19	-0.000114517	0
0	20	-4.08295e-05	0
0	21	9.11307e-05	0
0	22	-0.000100047	0
0	23	9.3275e-05	0
0	24	-6.83319e-05	0
0	25	3.96609e-05	0
1	1	-0.000969747	-0.0161129
1	2	0.00292549	0.0597645
1	3	-0.0021182	-0.0466546
1	4	-0.00173452	-0.0472539
1	5	0.00259726	0.0789018
1	6	0.000956488	0.023265
1	7	-0.002988	-0.112318
1	8	0.00059529	0.0497002
1	9	0.00237418	0.0904986
1	10	-0.00233862	-0.142076
1	11	8.39624e-05	0.0551282
1	12	0.00190912	0.0857457
1	13	-0.00239064	-0.180774
1	14	0.00173966	0.195867
1	15	-0.000987184	-0.154752
1	16	0.000662198	0.0967744
1	17	-0.00057415	-0.0487929
1	18	0.000443518	0.0195281
1	19	-0.000267894	-0.00591055
1	20	0.00013644	0.00119455
1	21	-5.69991e-05	-3.08755e-05
1	22	2.08064e-05	-0.000175711
1	23	-2.43724e-05	0.000160352
1	24	3.61643e-05	-1.83732e-05
1	25	-3.58384e-05	-0.000192955
2	1	-0.00102299	-0.000581805
2	2	0.000936058	0.000836108
2	3	0.000553784	-0.000146203
2	4	-0.0011408	-0.000709598
2	5	-7.87556e-05	0.000575224
2	6	0.00101774	0.000270399
2	7	-0.000166524	-0.000644233
2	8	-0.00106754	9.56721e-05
2	9	0.00077806	0.00069025
2	10	0.000672937	-0.000739542
2	11	-0.00146348	-0.000111327
2	12	0.000796845	0.00115014
2	13	0.000500536	-0.00163702
2	14	-0.00130841	0.00143679
2	15	0.00131956	-0.000911394
2	16	-0.000888491	0.00044306
2	17	0.00039221	-0.000196456
2	18	-3.29852e-05	0.000128092
2	19	-0.000112587	-0.000104887
2	20	9.82892e-05	5.95312e-05
2	21	-3.59257e-05	-1.40406e-05
2	22	-7.91862e-06	-1.19317e-06
2	23	2.31255e-05	-4.7594e-06
2	24	-1.99774e-05	1.10283e-05
2	25	1.08225e-05	-1.35522e-05
3	1	0.000156037	0.112229
3	2	0.000203696	-0.157511
3	3	-0.000613218	0.00183327
3	4	5.70893e-05	0.1473
3	5	0.000543762	-0.0653689
3	6	9.32268e-05	-0.109224
3	7	-0.000905647	0.120153
3	8	0.000355556	0.0237643
3	9	0.000862959	-0.12339
3	10	-0.00103821	0.0814175
3	11	-0.000234194	0.0303325
3	12	0.00198081	-0.108081
3	13	-0.00296569	0.117602
3	14	0.00263554	-0.0842775
3	15	-0.00150155	0.0440907
3	16	0.000506419	-0.0164269
3	17	-7.51069e-05	0.0034965
3	18	-4.99639e-07	0.000245081
3	19	-8.65308e-06	-0.000470479
3	20	2.62572e-05	0.000161416
3	21	-2.96503e-05	-4.58924e-05
3	22	1.40712e-05	-1.27478e-05
3	23	-4.87803e-06	0.000120079
3	24	5.21769e-06	-0.000210806
3	25	-1.18646e-06	0.00020937
4	1	-0.000302125	0.000265232
4	2	0.000700962	-0.000422659
4	3	-0.00053075	4.17093e-05
4	4	-0.000233706	0.000262772
4	5	0.000684273	0.000194227
4	6	-0.000233063	-0.000608238
4	7	-0.000436319	6.93232e-05
4	8	0.000359088	0.000823682
4	9	0.000181645	-0.000897144
4	10	-0.000218487	-0.000102992
4	11	-0.000492509	0.00135644
4	12	0.0013503	-0.00197772
4	13	-0.00166313	0.00182145
4	14	0.00132679	-0.00131508
4	15	-0.000761683	0.000864518
4	16	0.000333277	-0.000586308
4	17	-0.000103074	0.000408668
4	18	5.72954e-06	-0.000249233
4	19	1.38398e-05	0.000110579
4	20	-1.74766e-06	-3.60336e-05
4	21	-1.04965e-05	1.32732e-05
4	22	1.17043e-05	2.55168e-06
4	23	-4.69194e-06	-1.74158e-05
4	24	-4.20934e-07	2.04987e-05
4	25	-2.99062e-06	-1.96285e-05
5	1	-0.000462306	0.0190425
5	2	0.00111132	-0.040239
5	3	-0.000819333	0.0182129
5	4	-0.000706162	0.0364482
5	5	0.00171982	-0.0515638
5	6	-0.000554949	0.00508839
5	7	-0.00184006	0.0417444
5	8	0.00285205	-0.0402536
5	9	-0.00123915	0.0132213
5	10	-0.00167266	-0.00471542
5	11	0.00368773	0.0217895
5	12	-0.00378183	-0.0411152
5	13	0.00252872	0.0445736
5	14	-0.00119062	-0.0333204
5	15	0.000528698	0.0181165
5	16	-0.000392373	-0.00699156
5	17	0.000302466	0.00155867
5	18	-0.000107137	0.00013939
5	19	-4.94662e-05	-0.000249271
5	20	8.6647e-05	-3.15732e-05
5	21	-5.66761e-05	0.00019331
5	22	1.9577e-05	-0.000103528
5	23	-1.24581e-06	-0.000124028
5	24	-2.73234e-07	0.000302354
5	25	1.60338e-07	-0.000335717
6	1	1.6043e-05	0.000226475
6	2	-0.000234558	-0.000494509
6	3	0.000538551	0.000249525
6	4	-0.000460281	0.000279211
6	5	-4.73458e-05	-0.000201452
6	6	0.000545822	-0.000411199
6	7	-0.000729385	0.000619304
6	8	0.000533965	-0.000251535
6	9	5.25416e-05	-5.86407e-05
6	10	-0.000826193	3.4349e-05
6	11	0.00130243	0.000112616
6	12	-0.00117915	-0.0002306
6	13	0.000656495	0.00028889
6	14	-0.000180415	-0.00024618
6	15	9.42344e-06	0.000120839
6	16	-4.94299e-05	-5.77439e-07
6	17	7.83321e-05	-4.16136e-05
6	18	-3.42313e-05	6.69199e-06
6	19	-1.02294e-05	4.67385e-05
6	20	1.61292e-05	-7.35219e-05
6	21	-2.64063e-06	6.97184e-05
6	22	-1.02545e-05	-4.40195e-05
6	23	1.74292e-05	1.20943e-05
6	24	-1.75722e-05	6.93002e-06
6	25	1.10526e-05	-1.05073e-05
7	1	-0.00046259	-0.0182062
7	2	0.00174206	0.0645054
7	3	-0.00295899	-0.0964062
7	4	0.00251812	0.0502457
7	5	-0.000185336	0.0606871
7	6	-0.00215375	-0.13504
7	7	0.00238426	0.0893339
7	8	-0.000581702	0.0557753
7	9	-0.00133414	-0.203766
7	10	0.0019052	0.2727
7	11	-0.00120831	-0.249021
7	12	0.000197205	0.173109
7	13	0.000335185	-0.0941855
7	14	-0.000298536	0.039647
7	15	9.57143e-05	-0.0121989
7	16	-2.81924e-05	0.00228761
7	17	5.35403e-05	-3.8681e-05
7	18	-4.23776e-05	-4.74186e-05
7	19	-5.9181e-06	-0.00010162
7	20	3.72326e-05	7.84643e-05
7	21	-4.2078e-05	9.4322e-05
7	22	3.56879e-05	-0.000267872
7	23	-2.55095e-05	0.000309883
7	24	1.58015e-05	-0.000207829
7	25	-9.58248e-06	5.79646e-05
8	1	-6.85933e-05	-1.84514e-06
8	2	8.97924e-05	6.95057e-05
8	3	0.000155569	-0.000292611
8	4	-0.000473091	0.000373949
8	5	0.000545012	9.66965e-05
8	6	-0.000536142	-0.000845636
8	7	0.000605494	0.00110959
8	8	-0.000456126	-0.000616577
8	9	-1.58782e-05	-0.000107962
8	10	0.000384173	0.000499503
8	11	-0.000327277	-0.000505596
8	12	1.76061e-05	0.000326637
8	13	0.000202685	-0.000118503
8	14	-0.000196015	-1.75644e-05
8	15	7.58854e-05	3.79746e-05
8	16	-3.61605e-06	1.84494e-05
8	17	5.95073e-06	-6.81792e-05
8	18	-2.30622e-05	6.08254e-05
8	19	3.2345e-05	-1.60164e-05
8	20	-3.81072e-05	-2.08542e-05
8	21	3.29053e-05	3.09274e-05
8	22	-1.69356e-05	-2.04376e-05
8	23	3.55189e-06	4.72555e-06
8	24	8.25113e-08	2.47402e-06
8	25	1.63892e-06	1.05647e-06
9	1	-0.000152092	-0.0152598
9	2	0.000723001	0.0730496
9	3	-0.00163885	-0.164774
9	4	0.00212086	0.216007
9	5	-0.00137324	-0.153549
9	6	-0.000308552	-0.00626493
9	7	0.00161362	0.166337
9	8	-0.00167399	-0.239331
9	9	0.000852215	0.21183
9	10	1.91233e-05	-0.131203
9	11	-0.000429816	0.0535931
9	12	0.000346835	-0.00767158
9	13	-8.2906e-05	-0.00785193
9	14	-5.4342e-05	0.00746882
9	15	4.46057e-05	-0.00347534
9	16	-2.27026e-05	0.000945428
9	17	3.64327e-05	-0.000105383
9	18	-4.7972e-05	-5.51803e-05
9	19	3.55226e-05	9.32919e-05
9	20	-1.48526e-05	-0.000108163
9	21	6.60383e-06	0.00010662
9	22	-1.11435e-05	-0.000109913
9	23	1.43465e-05	0.000118427
9	24	-1.03118e-05	-0.000107276
9	25	5.81956e-06	6.06198e-05
10	1	1.6939e-06	-4.40187e-05
10	2	9.0371e-05	0.000229097
10	3	-0.000422597	-0.000716664
10	4	0.001055	0.00135833
10	5	-0.0017269	-0.00153001
10	6	0.00186908	0.0010272
10	7	-0.00123166	-0.00036852
10	8	0.000266605	-2.89553e-05
10	9	0.000380494	0.000201636
10	10	-0.000476238	-0.000293684
10	11	0.000259029	0.000297719
10	12	-7.59964e-05	-0.000196817
10	13	4.39503e-05	9.13919e-05
10	14	-8.29492e-05	-5.26814e-05
10	15	0.000120389	4.35276e-05
10	16	-0.000132875	-2.35287e-05
10	17	0.000110167	2.7787e-06
10	18	-6.97152e-05	-2.65926e-07
10	19	3.9772e-05	1.05528e-05
10	20	-2.32757e-05	-2.07083e-05
10	21	1.39113e-05	2.65331e-05
10	22	-1.05077e-05	-2.41818e-05
10	23	7.68753e-06	1.36152e-05
10	24	-9.48279e-07	-4.51698e-06
10	25	-5.53552e-06	3.68969e-06
11	1	-2.65786e-05	-0.00450417
11	2	0.000134918	0.0270743
11	3	-0.000398285	-0.0789036
11	4	0.000689078	0.144961
11	5	-0.000652088	-0.184844
11	6	0.00015704	0.167836
11	7	0.000473941	-0.102331
11	8	-0.000833347	0.0266661
11	9	0.000812183	0.0238388
11	10	-0.000536814	-0.0388134
11	11	0.000202566	0.0299607
11	12	1.30701e-05	-0.0148759
11	13	-6.9139e-05	0.0043192
11	14	5.67256e-05	-2.91417e-05
11	15	-3.78514e-05	-0.000655714
11	16	6.30353e-06	0.000298564
11	17	2.49822e-05	-2.84969e-06
11	18	-3.20253e-05	-4.73703e-05
11	19	1.9016e-05	-5.84973e-05
11	20	-1.99652e-06	0.000217426
11	21	-6.33126e-06	-0.000350489
11	22	2.06274e-06	0.000397916
11	23	5.00253e-06	-0.000344793
11	24	-3.76691e-06	0.000233467
11	25	-2.62629e-06	-0.000126286
12	1	-2.62881e-05	2.63778e-05
12	2	0.00011249	-1.45734e-05
12	3	-0.000342379	-0.000248345
12	4	0.000739484	0.000823365
12	5	-0.00112951	-0.00131479
12	6	0.00133216	0.00132526
12	7	-0.00124402	-0.000942025
12	8	0.000817023	0.000507316
12	9	-0.000228785	-0.000236382
12	10	-0.00019085	0.000121571
12	11	0.000310696	-8.07535e-05
12	12	-0.000247563	7.68834e-05
12	13	0.000129414	-6.89363e-05
12	14	-2.70795e-06	2.28804e-05
12	15	-8.63412e-05	2.77194e-05
12	16	9.27231e-05	-4.60552e-05
12	17	-4.71321e-05	4.28643e-05
12	18	1.15453e-05	-3.49984e-05
12	19	-8.62928e-07	2.43985e-05
12	20	-7.85341e-07	-1.11174e-05
12	21	6.6765e-07	1.2993e-06
12	22	-2.9669e-07	2.07584e-06
12	23	2.33135e-06	-3.87933e-06
12	24	-4.03961e-06	5.35497e-06
12	25	1.70747e-06	-3.22323e-06
13	1	5.55734e-06	-0.000614332
13	2	5.45522e-06	0.00465861
13	3	-7.50878e-05	-0.0169564
13	4	0.00019334	0.0390407
13	5	-0.000287524	-0.0635423
13	6	0.00029228	0.0771633
13	7	-0.000232082	-0.0713502
13	8	0.000170172	0.0495611
13	9	-0.000103712	-0.0238429
13	10	2.16147e-05	0.00517803
13	11	2.97455e-05	0.00293773
13	12	-2.19658e-05	-0.00368342
13	13	-1.83932e-05	0.00196342
13	14	5.65886e-05	-0.000592508
13	15	-7.40936e-05	1.46815e-05
13	16	6.15754e-05	0.000161557
13	17	-2.88921e-05	-0.000182663
13	18	-2.83352e-07	9.44397e-05
13	19	1.49489e-05	7.20989e-05
13	20	-1.84132e-05	-0.000234062
13	21	1.71925e-05	0.000302395
13	22	-1.55867e-05	-0.000257569
13	23	1.38139e-05	0.000156907
13	24	-1.07503e-05	-6.85593e-05
13	25	6.80247e-06	2.13179e-05
14	1	4.60141e-06	1.12382e-05
14	2	1.47235e-05	-3.57462e-05
14	3	-8.07754e-05	1.61282e-05
14	4	0.000161856	8.76338e-05
14	5	-0.000222203	-0.000242179
14	6	0.000286382	0.000337902
14	7	-0.000343043	-0.000255423
14	8	0.000320873	5.11803e-05
14	9	-0.000217721	8.85806e-05
14	10	8.80347e-05	-9.64988e-05
14	11	3.26935e-05	5.1046e-05
14	12	-0.000135097	-1.4312e-05
14	13	0.000189491	-7.19617e-06
14	14	-0.000152019	9.07424e-06
14	15	4.85134e-05	5.69709e-06
14	16	3.82532e-05	-2.23437e-05
14	17	-6.64769e-05	2.96476e-05
14	18	5.46617e-05	-2.03243e-05
14	19	-3.10403e-05	1.6081e-06
14	20	1.0097e-05	1.11682e-05
14	21	5.91439e-07	-1.23445e-05
14	22	-1.46171e-06	6.14138e-06
14	23	2.53551e-07	7.39553e-07
14	24	-5.52124e-07	-3.29666e-06
14	25	1.02049e-06	1.08247e-06
15	1	-4.3084e-06	-4.47972e-06
15	2	2.6759e-05	0.000239513
15	3	-6.80428e-05	-0.00156733
15	4	6.3046e-05	0.00533762
15	5	-1.54598e-05	-0.0118776
15	6	3.50088e-05	0.0189399
15	7	-0.000143114	-0.0226257
15	8	0.000231931	0.0206055
15	9	-0.000209267	-0.0141995
15	10	7.67136e-05	0.00705811
15	11	7.48392e-05	-0.00214981
15	12	-0.000145291	7.50361e-05
15	13	0.000127402	0.000308845
15	14	-7.48668e-05	-0.000259648
15	15	2.72232e-05	0.000247589
15	16	-3.60261e-06	-0.000181232
15	17	7.36373e-06	-5.01693e-05
15	18	-2.0083e-05	0.000370508
15	19	2.15709e-05	-0.00060541
15	20	-1.21873e-05	0.000639033
15	21	3.74451e-06	-0.000499684
15	22	-2.6529e-06	0.00030854
15	23	6.09497e-06	-0.000161418
15	24	-8.13424e-06	7.7272e-05
15	25	6.12149e-06	-3.4764e-05
16	1	4.94375e-06	-4.2377e-06
16	2	-5.47818e-06	1.6997e-05
16	3	-4.03794e-05	-2.36081e-05
16	4	0.000140705	7.30335e-06
16	5	-0.000223004	-3.65407e-05
16	6	0.000235598	0.00016593
16	7	-0.000216066	-0.000267523
16	8	0.000187415	0.000211148
16	9	-0.000149006	-8.34432e-05
16	10	0.000123407	2.45455e-05
16	11	-0.000113176	-4.22445e-05
16	12	9.02635e-05	7.11107e-05
16	13	-4.25416e-05	-6.46679e-05
16	14	-4.97825e-06	3.91488e-05
16	15	1.94655e-05	-3.20102e-05
16	16	-5.46363e-06	3.17935e-05
16	17	-6.20364e-06	-1.41606e-05
16	18	6.89364e-06	-1.07522e-05
16	19	-7.69886e-06	2.1995e-05
16	20	1.03379e-05	-1.86151e-05
16	21	-9.62097e-06	1.22361e-05
16	22	6.96562e-06	-8.85232e-06
16	23	-5.9062e-06	6.66933e-06
16	24	5.14048e-06	-4.03313e-06
16	25	-2.99731e-06	1.9029e-06
17	1	-4.80642e-12	1.24618e-05
17	2	2.0343e-05	-0.000110884
17	3	-7.09215e-05	0.000296465
17	4	0.00010868	-0.000217364
17	5	-9.24965e-05	-0.00069828
17	6	6.45022e-05	0.00255897
17	7	-7.90987e-05	-0.00455476
17	8	0.000101086	0.00545532
17	9	-7.61797e-05	-0.00472543
17	10	9.08519e-06	0.00297377
17	11	5.5056e-05	-0.00126331
17	12	-7.04222e-05	0.000251829
17	13	3.89157e-05	5.18761e-05
17	14	5.40297e-07	-1.7414e-05
17	15	-2.88278e-05	3.04711e-06
17	16	4.55256e-05	-0.000127459
17	17	-4.32741e-05	0.000300684
17	18	2.21653e-05	-0.000393373
17	19	3.42619e-07	0.000356464
17	20	-9.81885e-06	-0.000238032
17	21	8.21411e-06	0.000122054
17	22	-4.86278e-06	-5.30392e-05
17	23	4.34002e-06	2.54606e-05
17	24	-4.91035e-06	-2.04493e-05
17	25	4.47817e-06	2.1202e-05
18	1	-3.60808e-06	-3.52596e-07
18	2	4.0466e-06	1.38606e-06
18	3	-3.43203e-06	5.62592e-06
18	4	1.71744e-05	-3.97561e-05
18	5	-4.8607e-05	9.38002e-05
18	6	8.01947e-05	-0.000102767
18	7	-9.6063e-05	3.89934e-05
18	8	9.34098e-05	3.37625e-05
18	9	-7.378e-05	-7.16262e-05
18	10	4.651e-05	8.92205e-05
18	11	-2.29868e-05	-0.000103584
18	12	7.40834e-06	0.000107761
18	13	1.62163e-06	-8.73697e-05
18	14	-7.8715e-06	5.1512e-05
18	15	8.25839e-06	-2.34882e-05
18	16	-2.5376e-06	1.00015e-05
18	17	1.2256e-06	-7.96704e-07
18	18	-6.68168e-06	-1.08922e-05
18	19	8.88054e-06	1.86232e-05
18	20	-3.4494e-06	-1.51459e-05
18	21	-2.65555e-06	4.83661e-06
18	22	3.44844e-06	2.16331e-06
18	23	-1.19713e-06	-2.05947e-06
18	24	-4.53752e-10	-8.71449e-07
18	25	-4.37333e-07	1.96459e-06
19	1	-3.95194e-06	5.05433e-06
19	2	2.00962e-05	-3.73928e-05
19	3	-5.87689e-05	0.000149575
19	4	0.000104405	-0.000340122
19	5	-9.52001e-05	0.000421836
19	6	1.81547e-05	-0.000148843
19	7	6.2814e-05	-0.000440932
19	8	-9.43307e-05	0.000962968
19	9	7.44961e-05	-0.00107362
19	10	-3.98373e-05	0.000809729
19	11	1.52127e-05	-0.000424184
19	12	4.76826e-06	7.95646e-05
19	13	-1.81688e-05	0.000151455
19	14	1.52174e-05	-0.000209428
19	15	-4.2266e-06	0.00010252
19	16	-5.51859e-07	7.44265e-05
19	17	-8.43486e-08	-0.000213512
19	18	-3.26341e-06	0.000256197
19	19	1.05959e-05	-0.000214035
19	20	-1.24431e-05	0.000144695
19	21	4.65693e-06	-9.23692e-05
19	22	4.8883e-06	5.99886e-05
19	23	-7.794e-06	-3.60142e-05
19	24	4.70008e-06	1.5065e-05
19	25	-1.07305e-06	5.22106e-06
20	1	-4.44807e-06	2.87159e-06
20	2	1.74113e-05	-7.5887e-06
20	3	-3.05963e-05	-1.54027e-06
20	4	4.8624e-05	4.41858e-06
20	5	-9.04445e-05	2.90791e-05
20	6	0.000140031	-7.57889e-05
20	7	-0.000149068	7.58625e-05
20	8	0.000111837	-7.79532e-06
20	9	-6.57507e-05	-8.27082e-05
20	10	3.1065e-05	0.000126912
20	11	-6.4788e-06	-9.67979e-05
20	12	-3.93169e-06	3.92051e-05
20	13	-2.09564e-06	-7.87398e-06
20	14	1.02132e-05	2.58653e-06
20	15	-1.15917e-05	-1.52813e-06
20	16	1.31217e-05	-3.76009e-06
20	17	-1.64761e-05	9.64986e-06
20	18	1.52401e-05	-1.22111e-05
20	19	-9.37871e-06	1.16219e-05
20	20	5.50207e-06	-8.41131e-06
20	21	-5.48346e-06	3.7452e-06
20	22	5.1122e-06	-8.75981e-07
20	23	-1.79835e-06	6.78872e-07
20	24	-1.39624e-06	-9.03792e-07
20	25	1.42301e-06	3.83317e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode6_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.058598	0
0	2	0.0970064	0
0	3	-0.101731	0
0	4	0.0496401	0
0	5	0.0384086	0
0	6	-0.114758	0
0	7	0.147603	0
0	8	-0.137061	0
0	9	0.102407	0
0	10	-0.0640141	0
0	11	0.0338437	0
0	12	-0.0149739	0
0	13	0.00529148	0
0	14	-0.00125252	0
0	15	-2.52437e-05	0
0	16	0.000266509	0
0	17	-0.000249477	0
0	18	0.000163395	0
0	19	-1.87113e-05	0
0	20	-0.000112261	0
0	21	0.000147674	0
0	22	-0.000118546	0
0	23	0.000107235	0
0	24	-0.000120083	0
0	25	0.000112802	0
1	1	-0.0688098	0.00125736
1	2	0.366101	-0.00603888
1	3	-0.662667	0.00910094
1	4	0.516569	-0.00302534
1	5	0.0996383	-0.0102879
1	6	-0.756185	0.0221856
1	7	1.06285	-0.0269394
1	8	-0.974185	0.0246931
1	9	0.679855	-0.0185631
1	10	-0.378213	0.0117583
1	11	0.167732	-0.00629601
1	12	-0.0570229	0.00280155
1	13	0.0136291	-0.000993315
1	14	-0.00216876	0.000289694
1	15	0.000667556	-0.00015249
1	16	-0.000502151	0.000196771
1	17	5.92288e-05	-0.000217904
1	18	0.000287275	0.000170557
1	19	-0.000232569	-0.000110564
1	20	-0.000128583	8.225e-05
1	21	0.000522653	-6.39156e-05
1	22	-0.000718352	2.62554e-05
1	23	0.00065617	1.79085e-05
1	24	-0.000446942	-3.9953e-05
1	25	0.000236371	3.66164e-05
2	1	0.0176456	0.000305812
2	2	-0.0375048	-0.00147267
2	3	0.0421227	0.00311948
2	4	-0.0293852	-0.00399832
2	5	0.0114752	0.00380378
2	6	-9.39346e-05	-0.00334263
2	7	-0.00177794	0.00314078
2	8	-0.00192869	-0.00295088
2	9	0.00604338	0.00236423
2	10	-0.00785446	-0.00134589
2	11	0.00718989	0.000275534
2	12	-0.00509236	0.000389472
2	13	0.00281087	-0.00049681
2	14	-0.00115122	0.000255709
2	15	0.000326629	9.2709e-06
2	16	-0.000122865	-0.000113039
2	17	0.000133353	9.93277e-05
2	18	-9.28196e-05	-7.42579e-05
2	19	4.98777e-06	5.84427e-05
2	20	4.12019e-05	-2.8127e-05
2	21	-2.11588e-05	-2.11641e-05
2	22	-2.25374e-05	5.73879e-05
2	23	4.56774e-05	-4.76383e-05
2	24	-4.23541e-05	8.67791e-06
2	25	2.69125e-05	1.76103e-05
3	1	-0.207848	0.0180281
3	2	0.711161	-0.0580809
3	3	-1.37708	0.106297
3	4	1.8784	-0.138677
3	5	-1.97061	0.141701
3	6	1.67114	-0.120018
3	7	-1.18352	0.0875875
3	8	0.713851	-0.0563109
3	9	-0.368893	0.032016
3	10	0.161924	-0.0158507
3	11	-0.0590076	0.00659691
3	12	0.0171586	-0.00210453
3	13	-0.00366789	0.000295961
3	14	0.000373057	0.000177126
3	15	0.000205102	-4.59404e-05
3	16	-0.00022956	-0.00019171
3	17	7.94928e-05	0.000246579
3	18	0.000177201	-0.000146942
3	19	-0.000464059	4.69654e-05
3	20	0.000686433	-1.18742e-06
3	21	-0.000760791	-3.78339e-06
3	22	0.000666513	-1.2749e-05
3	23	-0.000465008	2.39081e-05
3	24	0.00025355	-1.73071e-05
3	25	-0.000103277	4.81144e-06
4	1	0.00123956	-5.83428e-05
4	2	-0.00366412	0.000210784
4	3	0.00570521	-0.000827869
4	4	-0.00605674	0.00198378
4	5	0.00470932	-0.00274519
4	6	-0.00249844	0.00248139
4	7	0.00061463	-0.00184192
4	8	0.000243502	0.00140326
4	9	-0.000301639	-0.000949597
4	10	0.000102385	0.000382904
4	11	6.49009e-05	1.50838e-05
4	12	-0.000115559	-9.62963e-05
4	13	9.85443e-05	-5.20445e-05
4	14	-0.000121684	0.000255254
4	15	0.000181944	-0.000354287
4	16	-0.000213293	0.000319179
4	17	0.000206617	-0.00021991
4	18	-0.000190038	0.000113746
4	19	0.000157794	-3.84841e-05
4	20	-9.78464e-05	6.21425e-06
4	21	4.41472e-05	1.34328e-06
4	22	-2.45813e-05	-1.91842e-06
4	23	2.53205e-05	3.82625e-06
4	24	-2.67598e-05	-1.04632e-05
4	25	2.31617e-05	1.60711e-05
5	1	-0.0138168	0.00146933
5	2	0.0600818	-0.00631238
5	3	-0.143903	0.0145943
5	4	0.243812	-0.0232836
5	5	-0.323936	0.0287377
5	6	0.354953	-0.0293258
5	7	-0.327504	0.0258164
5	8	0.254921	-0.0201427
5	9	-0.16558	0.0139048
5	10	0.0877154	-0.00817129
5	11	-0.0364171	0.00385905
5	12	0.0109962	-0.00138514
5	13	-0.00202996	0.000370057
5	14	0.000191304	-9.49429e-05
5	15	-0.000210337	5.7549e-05
5	16	0.00023411	-6.03603e-05
5	17	-1.82039e-05	5.63468e-05
5	18	-0.000242392	-4.7499e-05
5	19	0.00039288	4.3694e-05
5	20	-0.00040877	-4.04242e-05
5	21	0.000337875	2.83712e-05
5	22	-0.000232958	-1.24269e-05
5	23	0.000127047	5.15005e-06
5	24	-4.34966e-05	-6.70685e-06
5	25	-1.50258e-06	7.00975e-06
6	1	3.16372e-05	1.18022e-05
6	2	-0.000241106	-0.000266278
6	3	0.000703659	0.000820211
6	4	-0.00131979	-0.0012488
6	5	0.00172352	0.00130935
6	6	-0.00149119	-0.00132407
6	7	0.000713434	0.00146661
6	8	3.45169e-05	-0.00140995
6	9	-0.000375969	0.000987667
6	10	0.000395466	-0.000514725
6	11	-0.000281202	0.000275521
6	12	0.000112102	-0.000196721
6	13	3.3204e-05	0.000121828
6	14	-0.000137934	-2.98865e-05
6	15	0.000242975	-3.43238e-05
6	16	-0.000292263	5.28117e-05
6	17	0.000223412	-4.48583e-05
6	18	-0.000102009	2.53721e-05
6	19	2.09047e-05	4.13547e-06
6	20	4.7007e-06	-2.89774e-05
6	21	-6.19661e-06	3.40382e-05
6	22	4.00856e-06	-2.48523e-05
6	23	-1.0883e-06	1.6361e-05
6	24	-3.10671e-06	-1.48161e-05
6	25	5.13019e-06	1.53929e-05
7	1	-0.00142409	0.000113044
7	2	0.00597902	-0.000659488
7	3	-0.0137793	0.00167459
7	4	0.0242346	-0.00299156
7	5	-0.0377638	0.00450729
7	6	0.0526401	-0.00566705
7	7	-0.062146	0.00577698
7	8	0.0593895	-0.0049133
7	9	-0.0445991	0.00366667
7	10	0.0253242	-0.00242094
7	11	-0.00985756	0.00136248
7	12	0.00169108	-0.000673051
7	13	0.000670586	0.000372476
7	14	-0.000451343	-0.000282265
7	15	-0.000202381	0.000213269
7	16	0.00064197	-0.000100254
7	17	-0.000840783	2.18431e-06
7	18	0.000845138	1.15601e-05
7	19	-0.00072092	3.50375e-05
7	20	0.000543733	-6.57875e-05
7	21	-0.000356703	5.51099e-05
7	22	0.000189625	-3.02308e-05
7	23	-7.61499e-05	1.39312e-05
7	24	2.56491e-05	-8.83535e-06
7	25	-1.40879e-05	8.33439e-06
8	1	-3.76042e-06	-7.15511e-05
8	2	3.42235e-05	0.000230768
8	3	-0.000114408	-0.000231724
8	4	9.08881e-05	5.78417e-05
8	5	0.000116278	-1.08953e-05
8	6	-0.000330729	7.35409e-05
8	7	0.000408822	1.5359e-05
8	8	-0.000363948	-0.000287224
8	9	0.000257679	0.000609464
8	10	-0.000110248	-0.000886991
8	11	-1.37704e-05	0.000988622
8	12	2.79916e-05	-0.000832042
8	13	1.41254e-05	0.000544022
8	14	-1.30315e-05	-0.000287299
8	15	-1.75976e-06	0.000116376
8	16	-1.52319e-05	-3.73411e-05
8	17	3.41652e-05	2.96538e-05
8	18	-3.56616e-05	-3.69196e-05
8	19	2.88151e-05	2.59909e-05
8	20	-1.52826e-05	-1.31688e-05
8	21	-2.59572e-06	1.37825e-05
8	22	1.59355e-05	-1.59124e-05
8	23	-1.82944e-05	9.40434e-06
8	24	1.28427e-05	-1.22816e-06
8	25	-8.12205e-06	-9.20171e-07
9	1	-0.000282262	6.55196e-06
9	2	0.00123588	-8.54755e-05
9	3	-0.0026385	0.000233297
9	4	0.0038927	-0.000378805
9	5	-0.00534064	0.00059327
9	6	0.00798485	-0.000942733
9	7	-0.011294	0.00119683
9	8	0.01285	-0.00106041
9	9	-0.0110309	0.000608345
9	10	0.00686786	-0.000221478
9	11	-0.00278356	0.000126063
9	12	0.000401631	-0.000203673
9	13	0.000229965	0.000254677
9	14	-2.24698e-05	-0.000232004
9	15	-0.000189285	0.000187834
9	16	0.000183967	-0.000142812
9	17	-0.000110565	8.44199e-05
9	18	7.40394e-05	-2.66868e-05
9	19	-6.72073e-05	1.69945e-06
9	20	6.87742e-05	-7.90157e-06
9	21	-6.85886e-05	1.4659e-05
9	22	5.74337e-05	-7.192e-06
9	23	-3.5709e-05	-5.24805e-06
9	24	1.3157e-05	1.02244e-05
9	25	5.50392e-07	-5.61444e-06
10	1	-3.32697e-05	-2.66099e-05
10	2	0.000101964	7.70235e-05
10	3	-0.000109832	-0.000135919
10	4	1.89001e-05	0.00019729
10	5	5.8074e-05	-0.000292297
10	6	-7.56651e-05	0.000383727
10	7	0.000115669	-0.000339753
10	8	-0.00017339	0.000186668
10	9	0.0001898	-9.10446e-05
10	10	-0.00013966	4.94325e-05
10	11	3.49974e-05	5.95981e-06
10	12	4.51501e-05	-2.35639e-05
10	13	-5.86996e-05	-2.24753e-06
10	14	3.64369e-05	-7.67441e-07
10	15	-2.85453e-06	3.15447e-05
10	16	-2.05378e-05	-4.67891e-05
10	17	1.86514e-05	4.48482e-05
10	18	-1.21726e-05	-4.28737e-05
10	19	2.06131e-05	3.66645e-05
10	20	-3.32702e-05	-2.05028e-05
10	21	3.59223e-05	5.29899e-06
10	22	-2.49113e-05	-7.72747e-07
10	23	5.79289e-06	4.36095e-06
10	24	8.67365e-06	-1.10829e-05
10	25	-9.9277e-06	1.60365e-05
11	1	-6.51698e-05	7.7907e-06
11	2	0.000360737	-5.56955e-05
11	3	-0.000827617	0.000165331
11	4	0.00109052	-0.000292212
11	5	-0.00097908	0.000391722
11	6	0.000912158	-0.000446772
11	7	-0.00134276	0.000432091
11	8	0.00193126	-0.000305345
11	9	-0.00193564	5.50135e-05
11	10	0.00122702	0.000201105
11	11	-0.000376463	-0.00029086
11	12	-3.46779e-05	0.00017813
11	13	-8.82349e-05	1.9388e-05
11	14	0.000450619	-0.000159663
11	15	-0.000728007	0.000184618
11	16	0.000793762	-0.000138434
11	17	-0.000705384	8.64912e-05
11	18	0.000554819	-4.83113e-05
11	19	-0.000386678	1.87119e-05
11	20	0.000228246	-9.27329e-07
11	21	-0.000113875	-3.96908e-06
11	22	5.65255e-05	3.98646e-06
11	23	-3.24081e-05	-3.9103e-06
11	24	1.57455e-05	3.73014e-06
11	25	-3.23547e-06	-2.43098e-06
12	1	-4.11484e-05	2.66387e-07
12	2	0.000131192	-3.98468e-05
12	3	-0.000173269	0.000132241
12	4	0.000123893	-0.000227408
12	5	-0.000120441	0.000235352
12	6	0.000213395	-0.000171296
12	7	-0.000287279	0.000149508
12	8	0.000272383	-0.000174282
12	9	-0.000177794	0.000181681
12	10	5.85267e-05	-0.000181081
12	11	7.29588e-06	0.000206586
12	12	-1.82544e-05	-0.000224701
12	13	2.23092e-05	0.000191349
12	14	-2.61054e-05	-0.000124881
12	15	2.47199e-05	7.09436e-05
12	16	-2.68908e-05	-4.70521e-05
12	17	2.66468e-05	4.14817e-05
12	18	-1.99161e-05	-3.86292e-05
12	19	8.16042e-06	2.9925e-05
12	20	9.90001e-06	-1.38613e-05
12	21	-2.38634e-05	-1.71626e-06
12	22	2.27007e-05	7.35286e-06
12	23	-1.50595e-05	-4.99878e-06
12	24	1.23531e-05	2.19877e-06
12	25	-1.24092e-05	1.61174e-07
13	1	-7.15264e-06	1.39551e-05
13	2	7.09684e-05	-1.75603e-05
13	3	-0.000228734	5.43839e-06
13	4	0.000350729	-3.83896e-05
13	5	-0.000274489	0.000117762
13	6	0.00010352	-0.000192489
13	7	-9.36835e-05	0.000243201
13	8	0.000283875	-0.000242419
13	9	-0.000429701	0.00017781
13	10	0.000356126	-0.000100362
13	11	-0.000186311	4.93539e-05
13	12	0.000105738	-2.98849e-05
13	13	-0.000148219	3.61584e-05
13	14	0.000251242	-4.44013e-05
13	15	-0.000343617	4.1397e-05
13	16	0.00037303	-3.61679e-05
13	17	-0.000336881	3.10506e-05
13	18	0.000275228	-2.38724e-05
13	19	-0.000214425	1.62367e-05
13	20	0.000153125	-8.96375e-06
13	21	-9.32321e-05	2.75068e-06
13	22	4.72691e-05	1.04652e-06
13	23	-2.1046e-05	-3.24358e-06
13	24	1.29337e-05	4.45446e-06
13	25	-2.00886e-05	-4.12575e-06
14	1	-5.11432e-06	3.20036e-06
14	2	1.03142e-05	-6.0373e-06
14	3	2.86286e-05	3.65568e-05
14	4	-0.000126304	-0.00010235
14	5	0.000174754	0.000127186
14	6	-9.34737e-05	-7.67126e-05
14	7	-1.42525e-05	4.13621e-05
14	8	5.09322e-05	-5.35752e-05
14	9	-3.82273e-05	3.99272e-05
14	10	4.92118e-06	9.65187e-06
14	11	4.38837e-05	-3.20659e-05
14	12	-8.04628e-05	8.81094e-06
14	13	7.08568e-05	1.46528e-05
14	14	-2.62261e-05	-2.62805e-06
14	15	-1.11054e-05	-2.16947e-05
14	16	2.74656e-05	1.94806e-05
14	17	-3.343e-05	3.19471e-06
14	18	3.06039e-05	-1.92005e-05
14	19	-1.73403e-05	2.31649e-05
14	20	4.76742e-06	-2.01981e-05
14	21	-5.64343e-07	1.29292e-05
14	22	-1.38936e-06	-5.1749e-06
14	23	5.25444e-06	5.82682e-07
14	24	-6.53842e-06	1.06421e-06
14	25	4.33725e-06	-1.28792e-06
15	1	-5.63059e-06	-5.65872e-06
15	2	3.38352e-05	2.79004e-05
15	3	-7.33861e-05	-4.8733e-05
15	4	6.21124e-05	6.36842e-05
15	5	1.95621e-05	-9.46906e-05
15	6	-0.000121005	0.000109093
15	7	0.000186275	-6.33523e-05
15	8	-0.000183466	4.4817e-05
15	9	0.000124317	-0.000132581
15	10	-2.3323e-05	0.000229891
15	11	-0.000141133	-0.000218179
15	12	0.000342396	0.000125162
15	13	-0.000494463	-4.0737e-05
15	14	0.000551809	1.42867e-06
15	15	-0.000522523	5.63252e-06
15	16	0.000427211	-6.8612e-06
15	17	-0.000295704	1.17494e-05
15	18	0.000168908	-1.28463e-05
15	19	-8.11364e-05	1.0297e-05
15	20	3.85466e-05	-8.47643e-06
15	21	-2.17477e-05	6.31956e-06
15	22	1.33158e-05	-2.28231e-06
15	23	-1.24672e-05	-1.73651e-06
15	24	2.50506e-05	3.3976e-06
15	25	-5.30426e-05	-1.47336e-06
16	1	-9.19807e-06	1.09588e-05
16	2	4.06838e-05	-4.84776e-05
16	3	-7.59635e-05	9.69093e-05
16	4	6.73669e-05	-0.0001256
16	5	-2.63292e-05	0.00014409
16	6	1.80133e-05	-0.000166407
16	7	-4.28411e-05	0.0001556
16	8	6.18678e-05	-7.68547e-05
16	9	-7.23256e-05	-2.03792e-05
16	10	6.90416e-05	4.64499e-05
16	11	-4.04838e-05	-2.90322e-06
16	12	3.25161e-06	-4.83541e-05
16	13	1.31837e-05	6.89774e-05
16	14	-5.59839e-06	-4.8898e-05
16	15	4.31445e-06	1.18738e-05
16	16	-1.9674e-05	5.05127e-06
16	17	2.88895e-05	1.26943e-06
16	18	-2.08667e-05	-8.02219e-06
16	19	7.13973e-06	3.96344e-06
16	20	1.07638e-06	3.38159e-06
16	21	-3.83426e-06	-4.66892e-06
16	22	3.16076e-06	2.86454e-07
16	23	6.75797e-08	2.54537e-06
16	24	-1.04688e-06	-1.08996e-06
16	25	-1.60891e-06	-1.76542e-06
17	1	-8.25359e-06	-2.87884e-06
17	2	3.48943e-05	1.83667e-05
17	3	-7.14932e-05	-3.2949e-05
17	4	8.14588e-05	2.12971e-05
17	5	-4.96182e-05	8.37691e-06
17	6	1.18272e-05	-4.29175e-05
17	7	7.92005e-06	9.32583e-05
17	8	-1.90563e-05	-0.00015372
17	9	2.1605e-05	0.000174128
17	10	-5.7011e-06	-0.000117354
17	11	-3.27911e-05	4.66871e-06
17	12	9.51676e-05	9.0404e-05
17	13	-0.000166607	-0.000106798
17	14	0.000221681	6.55181e-05
17	15	-0.000242342	-2.1733e-05
17	16	0.000226182	-5.03817e-06
17	17	-0.000182252	1.73743e-05
17	18	0.000122421	-1.62959e-05
17	19	-6.21686e-05	9.14587e-06
17	20	2.00965e-05	-5.51494e-06
17	21	-3.54315e-06	4.46966e-06
17	22	5.81464e-06	-1.96251e-06
17	23	-1.86107e-05	1.04338e-08
17	24	3.54494e-05	-9.99861e-07
17	25	-4.76126e-05	2.53012e-06
18	1	-5.50973e-06	-1.96057e-06
18	2	2.03008e-05	-1.44608e-06
18	3	-4.92665e-05	2.02694e-05
18	4	7.03013e-05	-2.74826e-05
18	5	-5.49352e-05	4.06833e-07
18	6	1.69696e-05	1.16127e-05
18	7	2.25457e-05	6.11175e-06
18	8	-5.88527e-05	1.64112e-05
18	9	6.77258e-05	-7.65459e-05
18	10	-2.96839e-05	9.55022e-05
18	11	-1.79363e-05	-5.08553e-05
18	12	3.11899e-05	-1.00669e-05
18	13	-2.20312e-05	4.38147e-05
18	14	1.61525e-05	-4.11225e-05
18	15	-1.49107e-05	1.75502e-05
18	16	1.29159e-05	4.89942e-06
18	17	-1.00711e-05	-1.32145e-05
18	18	6.95404e-06	9.42308e-06
18	19	-4.15995e-06	-4.3298e-06
18	20	2.67974e-06	4.23101e-06
18	21	-3.85301e-06	-5.50371e-06
18	22	5.56123e-06	4.11575e-06
18	23	-4.22566e-06	-1.29803e-06
18	24	9.82439e-07	-3.82267e-07
18	25	4.00911e-07	6.96981e-07
19	1	3.88848e-06	-1.32007e-07
19	2	-5.43777e-07	-3.77518e-06
19	3	-1.42328e-05	1.48625e-05
19	4	3.01238e-05	-5.07166e-05
19	5	-4.2512e-05	0.000109722
19	6	3.56105e-05	-0.000140285
19	7	-8.60801e-06	0.00011405
19	8	-3.37584e-06	-7.34997e-05
19	9	-3.54429e-05	6.78498e-05
19	10	0.000108977	-0.000102027
19	11	-0.000167637	0.0001277
19	12	0.000197168	-9.98931e-05
19	13	-0.000205075	4.55333e-05
19	14	0.000186978	-1.08733e-05
19	15	-0.000146551	1.08512e-06
19	16	0.000101883	-2.94696e-06
19	17	-6.82448e-05	5.76204e-06
19	18	4.71716e-05	-3.11616e-06
19	19	-3.03388e-05	-1.94843e-06
19	20	1.58668e-05	1.32533e-06
19	21	-1.31953e-05	4.72378e-06
19	22	2.78315e-05	-8.51756e-06
19	23	-5.55641e-05	7.64234e-06
19	24	8.80858e-05	-6.34175e-06
19	25	-0.000114287	6.89623e-06
20	1	-1.03299e-05	-6.03188e-06
20	2	3.0981e-05	2.21095e-05
20	3	-4.01015e-05	-2.92474e-05
20	4	2.50219e-05	1.84238e-05
20	5	3.99656e-06	-1.85696e-05
20	6	-2.45257e-05	2.95958e-05
20	7	2.23512e-05	-3.47281e-05
20	8	-1.37844e-05	5.71187e-05
20	9	1.81512e-05	-0.00010187
20	10	-2.69052e-05	0.000127399
20	11	3.23106e-05	-9.9191e-05
20	12	-3.00071e-05	3.67459e-05
20	13	1.61707e-05	9.89616e-06
20	14	-4.59747e-07	-2.10587e-05
20	15	-2.77487e-06	1.36446e-05
20	16	-3.80592e-06	-4.32152e-06
20	17	5.82761e-06	-2.60174e-06
20	18	-3.14972e-07	5.23803e-06
20	19	-2.46284e-06	-2.20875e-06
20	20	-9.04009e-07	-2.42855e-06
20	21	3.34999e-06	3.80934e-06
20	22	-9.58932e-07	-2.45173e-06
20	23	-2.02413e-06	9.6232e-07
20	24	1.83976e-06	-2.42385e-07
20	25	-2.33607e-07	3.42859e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode7_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.0159592	0
0	2	0.026333	0
0	3	-0.0289265	0
0	4	0.017033	0
0	5	0.00604471	0
0	6	-0.0284047	0
0	7	0.0403586	0
0	8	-0.040281	0
0	9	0.0323615	0
0	10	-0.0220942	0
0	11	0.0133283	0
0	12	-0.00745109	0
0	13	0.0039167	0
0	14	-0.00166283	0
0	15	0.00025005	0
0	16	0.00038363	0
0	17	-0.000483964	0
0	18	0.000383348	0
0	19	-0.00023957	0
0	20	8.74501e-05	0
0	21	3.46155e-05	0
0	22	-8.88609e-05	0
0	23	8.19358e-05	0
0	24	-5.65824e-05	0
0	25	4.25029e-05	0
1	1	-0.00457593	-0.024791
1	2	0.0243681	0.122295
1	3	-0.0446375	-0.222329
1	4	0.0363834	0.183427
1	5	0.00271116	0.0165369
1	6	-0.0448304	-0.252428
1	7	0.0646029	0.390037
1	8	-0.0594426	-0.390802
1	9	0.0416322	0.300525
1	10	-0.0232839	-0.186451
1	11	0.0102601	0.0938233
1	12	-0.00325838	-0.0371412
1	13	0.000439665	0.0106318
1	14	0.000354677	-0.0017837
1	15	-0.000422713	0.000191984
1	16	0.000291642	-0.00037892
1	17	-0.000144969	0.000535127
1	18	8.64929e-06	-0.000446498
1	19	9.061e-05	0.000318991
1	20	-9.20264e-05	-0.000277068
1	21	2.27633e-05	0.000266484
1	22	2.69765e-05	-0.000205308
1	23	-2.7254e-05	9.25505e-05
1	24	7.52385e-06	1.44427e-05
1	25	6.31488e-06	-6.82603e-05
2	1	0.00586786	0.00139218
2	2	-0.0116221	-0.00351638
2	3	0.0110378	0.00521974
2	4	-0.00463712	-0.0058834
2	5	-0.00207659	0.00578485
2	6	0.00542772	-0.00516862
2	7	-0.00539007	0.00395522
2	8	0.0034591	-0.00233697
2	9	-0.00123663	0.000751887
2	10	-8.24177e-05	0.000354736
2	11	0.000322463	-0.000626664
2	12	-0.000191976	0.000209843
2	13	0.000232657	0.000254272
2	14	-0.000322972	-0.000328333
2	15	0.000230286	9.31148e-05
2	16	-4.92653e-05	0.000165269
2	17	-3.19344e-05	-0.000275348
2	18	-1.58179e-05	0.00024184
2	19	9.4358e-05	-0.000144832
2	20	-0.000107752	6.04499e-05
2	21	5.98885e-05	-2.39236e-05
2	22	-1.87821e-05	1.51168e-05
2	23	1.12761e-05	-5.36134e-06
2	24	-1.26412e-05	-6.8886e-06
2	25	8.96706e-06	1.21904e-05
3	1	-0.014089	-0.265334
3	2	0.0483128	0.850575
3	3	-0.0933202	-1.55354
3	4	0.126145	2.03214
3	5	-0.130373	-2.08877
3	6	0.108535	1.77755
3	7	-0.0753731	-1.29657
3	8	0.0445346	0.828553
3	9	-0.0222924	-0.467509
3	10	0.00899712	0.230971
3	11	-0.00250505	-0.0972599
3	12	0.000113931	0.0330254
3	13	0.000403433	-0.00773595
3	14	-0.00027087	0.000121621
3	15	2.39467e-05	0.00117756
3	16	9.5733e-05	-0.000806119
3	17	-7.20805e-05	0.000241796
3	18	9.32187e-06	0.000166275
3	19	3.03856e-05	-0.000386105
3	20	-3.98546e-05	0.000468162
3	21	1.74128e-05	-0.000465063
3	22	1.54629e-05	0.000398517
3	23	-2.33942e-05	-0.000291274
3	24	4.48803e-06	0.000177783
3	25	1.37509e-05	-8.37914e-05
4	1	0.00112883	-0.00030579
4	2	-0.00368668	0.00134741
4	3	0.00632088	-0.00273705
4	4	-0.00691566	0.00339332
4	5	0.00520372	-0.00310638
4	6	-0.00299693	0.00262365
4	7	0.00139062	-0.00237048
4	8	2.2412e-05	0.00215422
4	9	-0.00122105	-0.00180278
4	10	0.00158107	0.00136202
4	11	-0.00120415	-0.000886883
4	12	0.00071924	0.000472718
4	13	-0.000385667	-0.000259054
4	14	0.000140778	0.000219199
4	15	3.26751e-05	-0.000192423
4	16	-9.96572e-05	0.000143238
4	17	7.13611e-05	-0.000131154
4	18	-1.31841e-05	0.000144241
4	19	-1.02005e-05	-0.000126665
4	20	-4.4527e-06	7.18495e-05
4	21	2.00836e-05	-2.25824e-05
4	22	-2.24222e-05	4.57025e-06
4	23	2.03665e-05	-1.26794e-06
4	24	-1.50787e-05	-5.48458e-06
4	25	4.71023e-06	1.44091e-05
5	1	-0.000718572	-0.0178467
5	2	0.0036413	0.0736699
5	3	-0.00934786	-0.168306
5	4	0.016009	0.274134
5	5	-0.0207837	-0.352766
5	6	0.0220064	0.377292
5	7	-0.0197241	-0.343781
5	8	0.0150581	0.268759
5	9	-0.00955189	-0.178799
5	10	0.00470922	0.0988379
5	11	-0.00149405	-0.0432544
5	12	-3.26667e-05	0.0133647
5	13	0.000457503	-0.00174732
5	14	-0.00037734	-0.000795453
5	15	0.000125075	0.000523907
5	16	0.000103236	-8.92945e-05
5	17	-0.000191951	5.188e-05
5	18	0.000152378	-0.000243131
5	19	-7.24662e-05	0.000397347
5	20	1.3641e-05	-0.000387874
5	21	1.65287e-05	0.000249356
5	22	-2.5732e-05	-8.17599e-05
5	23	1.80023e-05	-3.43567e-05
5	24	-3.8435e-06	7.01396e-05
5	25	-3.85283e-06	-4.89122e-05
6	1	0.000202619	0.000125245
6	2	-0.000849419	-0.000340952
6	3	0.00160619	0.000411805
6	4	-0.00169017	-0.000246698
6	5	0.000933163	1.76198e-05
6	6	-0.000210448	0.000153798
6	7	0.000209538	-0.000306437
6	8	-0.000413786	0.000435799
6	9	0.000169475	-0.00043162
6	10	0.000320292	0.000317662
6	11	-0.000577439	-0.000204901
6	12	0.000499164	0.000116254
6	13	-0.00028305	-8.62738e-05
6	14	0.000122327	0.000127623
6	15	-5.82071e-05	-0.000167117
6	16	4.31183e-05	0.000157782
6	17	-3.97683e-05	-0.000133955
6	18	4.15753e-05	0.000131252
6	19	-4.45882e-05	-0.000129508
6	20	3.18622e-05	0.000100395
6	21	-6.68787e-06	-5.43417e-05
6	22	-3.28695e-06	1.94589e-05
6	23	-5.66728e-06	-5.11822e-06
6	24	1.1967e-05	1.61675e-06
6	25	-7.77176e-06	5.53661e-07
7	1	-4.1298e-05	-0.00108432
7	2	0.000248929	0.00499134
7	3	-0.00063474	-0.0132196
7	4	0.00115438	0.0266989
7	5	-0.00199544	-0.044406
7	6	0.003167	0.0611152
7	7	-0.00401244	-0.0690027
7	8	0.00382871	0.0633996
7	9	-0.00271076	-0.046841
7	10	0.00141426	0.0270937
7	11	-0.000556966	-0.0114577
7	12	0.000170066	0.00278077
7	13	3.74557e-06	0.000289963
7	14	-9.66148e-05	-0.000529493
7	15	0.000113375	-7.21793e-05
7	16	-8.09485e-05	0.000665316
7	17	5.46023e-05	-0.000995422
7	18	-4.11237e-05	0.00103919
7	19	1.2418e-05	-0.000885644
7	20	2.49527e-05	0.000655108
7	21	-4.13126e-05	-0.000430489
7	22	3.11513e-05	0.000247254
7	23	-1.17513e-05	-0.000120598
7	24	-1.32209e-06	4.96106e-05
7	25	5.99946e-06	-1.4759e-05
8	1	6.7306e-05	5.77214e-05
8	2	-0.000318173	-0.000197052
8	3	0.000744001	0.00024564
8	4	-0.00107149	8.23854e-06
8	5	0.000978137	-0.000472022
8	6	-0.000521056	0.000708007
8	7	0.00013784	-0.000509127
8	8	-0.000113289	0.000219807
8	9	0.000324491	-0.000183598
8	10	-0.000495242	0.000346087
8	11	0.000491398	-0.000465611
8	12	-0.000342579	0.000403219
8	13	0.000135744	-0.000226732
8	14	1.08307e-05	7.5153e-05
8	15	-4.0966e-05	-1.8235e-05
8	16	1.29944e-05	4.53673e-05
8	17	2.09854e-05	-9.06738e-05
8	18	-4.82335e-05	9.77347e-05
8	19	4.7886e-05	-7.05788e-05
8	20	-2.31783e-05	4.11129e-05
8	21	3.93826e-06	-2.28711e-05
8	22	1.41854e-06	1.30158e-05
8	23	-4.79285e-06	-8.82565e-06
8	24	8.4197e-06	7.64307e-06
8	25	-6.99676e-06	-6.73507e-06
9	1	-4.6122e-05	-4.14882e-05
9	2	0.000194145	0.000218757
9	3	-0.000440587	-0.000724584
9	4	0.000646687	0.00210936
9	5	-0.000727731	-0.00511809
9	6	0.000798994	0.00948541
9	7	-0.000918732	-0.0132254
9	8	0.000919472	0.0139974
9	9	-0.000641778	-0.011244
9	10	0.000188459	0.00663426
9	11	0.000148936	-0.00248665
9	12	-0.000211988	9.78147e-05
9	13	9.50539e-05	0.000606139
9	14	4.23893e-05	-0.000431339
9	15	-0.000111159	0.000146968
9	16	0.0001019	-6.02348e-05
9	17	-5.47956e-05	8.38404e-05
9	18	7.8698e-06	-7.25962e-05
9	19	2.21669e-05	6.27719e-06
9	20	-3.30562e-05	6.40311e-05
9	21	2.97468e-05	-0.000100208
9	22	-2.02192e-05	9.39273e-05
9	23	1.15541e-05	-5.84596e-05
9	24	-4.28293e-06	2.02251e-05
9	25	-2.51726e-06	1.04989e-06
10	1	1.72611e-05	-1.84436e-05
10	2	-9.17579e-05	-1.40818e-05
10	3	0.00020403	0.000140049
10	4	-0.0003053	-0.000155769
10	5	0.00038423	-0.000119164
10	6	-0.000391123	0.000472902
10	7	0.000310219	-0.000548472
10	8	-0.000219926	0.000307275
10	9	0.000166562	-2.13867e-05
10	10	-0.000119327	-6.32621e-05
10	11	5.3979e-05	-3.16463e-05
10	12	3.37093e-05	0.000128897
10	13	-0.000140155	-0.000140504
10	14	0.000199157	8.63576e-05
10	15	-0.000152533	-1.13517e-05
10	16	6.79223e-05	-3.75278e-05
10	17	-2.27313e-05	4.06597e-05
10	18	2.59395e-06	-1.77028e-05
10	19	1.41323e-05	-4.60861e-06
10	20	-1.79821e-05	1.52947e-05
10	21	9.1972e-06	-1.37872e-05
10	22	-1.65385e-06	7.27697e-06
10	23	2.10818e-06	-5.49384e-06
10	24	-6.58303e-06	9.19184e-06
10	25	9.56445e-06	-1.16293e-05
11	1	3.4792e-06	2.40363e-05
11	2	-2.69375e-05	-5.45868e-05
11	3	2.47237e-05	5.18846e-05
11	4	5.90933e-05	5.15713e-05
11	5	-0.000159728	-0.000525199
11	6	0.000230142	0.00155637
11	7	-0.000341042	-0.00267759
11	8	0.000449426	0.00304227
11	9	-0.000408366	-0.00239474
11	10	0.000235645	0.00130482
11	11	-7.9648e-05	-0.000476991
11	12	6.88503e-06	0.00017619
11	13	6.64168e-06	-0.000274423
11	14	9.18824e-06	0.000533188
11	15	-4.22091e-05	-0.000742595
11	16	7.91187e-05	0.000786389
11	17	-9.33593e-05	-0.000687269
11	18	7.63227e-05	0.000531293
11	19	-4.58801e-05	-0.0003702
11	20	1.80687e-05	0.000229222
11	21	-1.09371e-06	-0.000130133
11	22	-1.20578e-06	7.42283e-05
11	23	-4.31754e-06	-4.09333e-05
11	24	7.04183e-06	1.21588e-05
11	25	-4.92158e-06	7.59923e-06
12	1	-4.50426e-06	2.72268e-05
12	2	9.81853e-06	-0.000133165
12	3	-4.05573e-05	0.000270834
12	4	8.66849e-05	-0.000275032
12	5	-3.09886e-05	9.70333e-05
12	6	-0.000159957	0.000131945
12	7	0.000321485	-0.000284378
12	8	-0.000295091	0.000336619
12	9	0.000122388	-0.000295476
12	10	2.45834e-05	0.000167266
12	11	-5.8144e-05	-3.98607e-05
12	12	2.63898e-05	7.51773e-07
12	13	-1.12732e-05	-2.77149e-05
12	14	4.27626e-05	5.86113e-05
12	15	-7.83502e-05	-6.20642e-05
12	16	7.02716e-05	4.81289e-05
12	17	-2.96223e-05	-3.96536e-05
12	18	-2.89665e-06	3.48951e-05
12	19	8.0823e-06	-2.24674e-05
12	20	4.14642e-06	6.91847e-06
12	21	-1.45301e-05	2.76684e-06
12	22	1.30495e-05	-7.02322e-06
12	23	-3.27848e-06	7.52052e-06
12	24	-3.84119e-06	-3.3654e-06
12	25	3.14926e-06	-2.38882e-06
13	1	1.2188e-05	1.11602e-05
13	2	-3.8733e-05	-1.87531e-05
13	3	4.35031e-05	-5.92011e-06
13	4	2.19196e-05	3.36256e-05
13	5	-0.000135571	-3.26794e-05
13	6	0.00020365	0.000118654
13	7	-0.000187222	-0.000382912
13	8	0.00014322	0.000627144
13	9	-9.9941e-05	-0.000586414
13	10	4.8436e-05	0.000286878
13	11	-5.4183e-07	1.42357e-05
13	12	-2.75274e-05	-0.000122842
13	13	3.44719e-05	6.067e-05
13	14	-3.666e-05	4.31561e-05
13	15	4.06849e-05	-0.000110668
13	16	-2.45051e-05	0.000137223
13	17	-1.08304e-05	-0.0001448
13	18	3.64987e-05	0.000149268
13	19	-4.17383e-05	-0.000139584
13	20	3.23415e-05	0.000102274
13	21	-1.73019e-05	-5.58272e-05
13	22	6.28935e-06	2.48245e-05
13	23	-2.379e-06	-1.06209e-05
13	24	2.1183e-06	3.06949e-06
13	25	-3.33669e-06	5.85357e-06
14	1	2.6614e-06	7.43845e-06
14	2	-1.22864e-06	-4.29338e-05
14	3	-3.11135e-05	0.000115569
14	4	0.000103677	-0.000212785
14	5	-0.000123599	0.000243789
14	6	-1.28713e-05	-0.000147699
14	7	0.000213175	1.71896e-05
14	8	-0.000294717	6.15337e-05
14	9	0.000226236	-9.32304e-05
14	10	-0.000109563	8.67983e-05
14	11	1.18083e-05	-5.2755e-05
14	12	5.79933e-05	8.00878e-06
14	13	-7.3099e-05	3.44912e-05
14	14	3.36124e-05	-4.66737e-05
14	15	-1.91417e-06	2.36538e-05
14	16	9.61106e-06	4.24414e-07
14	17	-2.84218e-05	-9.30367e-06
14	18	3.30092e-05	9.90844e-06
14	19	-2.46811e-05	-4.52591e-06
14	20	1.2931e-05	-2.81681e-06
14	21	-4.97671e-06	3.5784e-06
14	22	2.3238e-06	3.55555e-08
14	23	-2.09291e-06	-8.956e-07
14	24	2.13849e-06	-7.76358e-07
14	25	-2.62611e-06	1.20243e-06
15	1	1.14891e-05	1.69747e-05
15	2	-3.22876e-05	-6.06682e-05
15	3	2.52969e-05	6.81011e-05
15	4	1.34341e-05	-1.23777e-05
15	5	-1.0136e-05	-1.36887e-05
15	6	-7.71052e-05	-1.65774e-05
15	7	0.000173476	2.17051e-05
15	8	-0.000179895	3.22011e-05
15	9	0.000100487	-9.39275e-05
15	10	-2.37457e-05	0.000123539
15	11	2.6519e-06	-0.000164355
15	12	1.1468e-06	0.000261257
15	13	-3.01899e-05	-0.000365275
15	14	5.3581e-05	0.000408631
15	15	-3.89633e-05	-0.000385146
15	16	9.75793e-06	0.000322254
15	17	1.95235e-06	-0.000244618
15	18	1.27696e-06	0.000169998
15	19	-1.80772e-06	-0.00010806
15	20	-4.35987e-06	6.0282e-05
15	21	9.91902e-06	-2.62774e-05
15	22	-9.93713e-06	5.65881e-06
15	23	5.98995e-06	6.50033e-08
15	24	-1.79603e-06	1.69479e-05
15	25	-1.82177e-06	-6.0202e-05
16	1	4.36534e-06	4.65046e-06
16	2	1.33157e-05	-1.53514e-05
16	3	-7.49065e-05	4.77171e-05
16	4	0.000158179	-0.000102459
16	5	-0.000195149	0.000105483
16	6	0.000141917	-9.38581e-06
16	7	-3.67174e-05	-9.51375e-05
16	8	-4.34761e-05	0.00012086
16	9	7.07318e-05	-8.15092e-05
16	10	-7.33632e-05	2.02661e-05
16	11	7.11377e-05	2.46945e-05
16	12	-6.06583e-05	-3.40218e-05
16	13	5.17405e-05	1.85186e-05
16	14	-6.01456e-05	7.03572e-06
16	15	7.07835e-05	-2.61139e-05
16	16	-5.59918e-05	1.81138e-05
16	17	2.18446e-05	5.88818e-06
16	18	5.46546e-06	-1.54494e-05
16	19	-1.43545e-05	1.03892e-05
16	20	9.67818e-06	-5.80364e-06
16	21	-6.76645e-07	4.2204e-06
16	22	-5.73656e-06	-3.17841e-06
16	23	6.80233e-06	2.68939e-06
16	24	-3.82177e-06	-2.44275e-06
16	25	6.37934e-07	1.87985e-06
17	1	4.77222e-06	3.96683e-06
17	2	-1.27031e-05	-4.8575e-06
17	3	6.83779e-06	-2.39314e-05
17	4	2.5753e-05	7.88934e-05
17	5	-5.80014e-05	-0.00010554
17	6	5.38289e-05	6.05861e-05
17	7	-2.18562e-05	2.86034e-06
17	8	6.17752e-06	-1.40065e-05
17	9	-3.26815e-05	-9.08845e-07
17	10	6.33124e-05	1.38728e-06
17	11	-4.35126e-05	-3.95074e-06
17	12	-1.10569e-05	2.61019e-05
17	13	3.79048e-05	-5.53486e-05
17	14	-2.02625e-05	7.96736e-05
17	15	-1.00561e-05	-0.000101273
17	16	2.50023e-05	0.000115678
17	17	-2.13141e-05	-0.000109396
17	18	1.0796e-05	8.05168e-05
17	19	-2.24377e-06	-4.47901e-05
17	20	-4.35196e-06	1.73798e-05
17	21	9.2837e-06	-2.06908e-06
17	22	-9.71485e-06	-4.25427e-06
17	23	4.99041e-06	7.16834e-06
17	24	3.20282e-07	-1.10235e-05
17	25	-2.12369e-06	1.62577e-05
18	1	-9.52047e-07	3.71767e-06
18	2	3.96431e-06	-2.75535e-05
18	3	-2.45811e-05	7.28945e-05
18	4	6.5202e-05	-0.000119561
18	5	-8.15811e-05	0.00015537
18	6	5.55949e-05	-0.000136077
18	7	-2.87596e-05	3.85651e-05
18	8	2.85709e-05	5.77371e-05
18	9	-4.31449e-05	-7.34176e-05
18	10	5.27959e-05	2.12007e-05
18	11	-4.96402e-05	4.02744e-05
18	12	3.10892e-05	-7.2926e-05
18	13	-7.92819e-06	7.25737e-05
18	14	-3.58384e-06	-4.49198e-05
18	15	5.34206e-06	5.90829e-06
18	16	-5.56255e-06	1.62714e-05
18	17	4.64175e-06	-1.29802e-05
18	18	-1.43048e-06	3.05207e-06
18	19	-2.629e-06	-4.63333e-07
18	20	5.60158e-06	2.4456e-06
18	21	-6.15511e-06	-4.29126e-06
18	22	4.1394e-06	4.71424e-06
18	23	-9.81125e-07	-3.39328e-06
18	24	-1.08548e-06	1.19569e-06
18	25	1.38797e-06	2.71423e-07
19	1	-1.72646e-06	-3.61608e-06
19	2	6.0984e-06	1.98464e-05
19	3	-1.06505e-05	-3.39591e-05
19	4	1.96036e-05	2.94148e-05
19	5	-3.81989e-05	-1.4721e-05
19	6	6.86817e-05	-1.65226e-06
19	7	-9.09293e-05	7.09665e-06
19	8	8.26804e-05	2.07717e-05
19	9	-6.60819e-05	-7.55069e-05
19	10	6.82706e-05	0.000128999
19	11	-7.50563e-05	-0.000162886
19	12	6.65016e-05	0.000163139
19	13	-4.63656e-05	-0.000124664
19	14	2.74528e-05	7.37975e-05
19	15	-1.08487e-05	-5.03573e-05
19	16	-4.55954e-06	5.76834e-05
19	17	1.14827e-05	-6.63634e-05
19	18	-7.58136e-06	5.76301e-05
19	19	1.39349e-06	-3.63548e-05
19	20	1.68853e-06	1.60673e-05
19	21	-3.90508e-06	-8.01932e-06
19	22	6.93836e-06	1.98113e-05
19	23	-9.19098e-06	-5.12069e-05
19	24	9.40206e-06	9.0045e-05
19	25	-8.10207e-06	-0.000118208
20	1	6.37964e-07	4.07976e-06
20	2	-7.10513e-06	-1.54032e-05
20	3	3.86257e-06	1.78129e-05
20	4	2.35436e-05	-1.07689e-05
20	5	-6.09692e-05	2.00173e-05
20	6	8.12658e-05	-6.08686e-05
20	7	-7.09036e-05	9.47425e-05
20	8	3.89506e-05	-6.8692e-05
20	9	-9.59062e-06	7.57025e-06
20	10	4.93605e-07	2.7376e-05
20	11	-1.36316e-06	-3.25017e-05
20	12	-1.12819e-05	3.28969e-05
20	13	3.22478e-05	-3.06875e-05
20	14	-3.49708e-05	1.84029e-05
20	15	1.48226e-05	-5.37497e-06
20	16	3.46193e-06	4.17949e-06
20	17	-4.33196e-06	-9.79648e-06
20	18	-3.36693e-06	1.07531e-05
20	19	7.89308e-06	-5.60072e-06
20	20	-6.77398e-06	-2.31223e-07
20	21	2.16953e-06	3.35082e-06
20	22	2.77831e-06	-4.21135e-06
20	23	-5.01334e-06	3.70026e-06
20	24	3.84308e-06	-2.13313e-06
20	25	-1.86896e-06	4.95175e-07


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode8_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	-0.00782455	0
0	2	0.0119703	0
0	3	-0.00990994	0
0	4	0.000465484	0
0	5	0.00985864	0
0	6	-0.0136609	0
0	7	0.0100285	0
0	8	-0.00363156	0
0	9	-0.00090725	0
0	10	0.00230858	0
0	11	-0.00194211	0
0	12	0.00147891	0
0	13	-0.00138966	0
0	14	0.00123525	0
0	15	-0.000777805	0
0	16	0.000336935	0
0	17	-0.000181881	0
0	18	0.000204475	0
0	19	-0.00021973	0
0	20	0.000169114	0
0	21	-9.10029e-05	0
0	22	4.48541e-05	0
0	23	-4.50251e-05	0
0	24	5.6069e-05	0
0	25	-4.96629e-05	0
1	1	0.119608	0.000535931
1	2	-0.657075	-0.00220849
1	3	1.25138	0.00410656
1	4	-1.14113	-0.00431808
1	5	0.205732	0.00223922
1	6	0.914226	0.000929009
1	7	-1.57442	-0.00363547
1	8	1.6228	0.0051078
1	9	-1.27917	-0.00522776
1	10	0.826822	0.00439175
1	11	-0.446713	-0.00321899
1	12	0.200311	0.00206363
1	13	-0.0722651	-0.00108574
1	14	0.0192959	0.00038228
1	15	-0.00272451	3.68486e-05
1	16	-0.000480372	-0.000176325
1	17	0.000376347	8.78173e-05
1	18	-9.11045e-06	7.21048e-05
1	19	-0.000278827	-0.00015249
1	20	0.000626953	0.000129442
1	21	-0.000945566	-6.64198e-05
1	22	0.00105461	2.55345e-05
1	23	-0.000912365	-2.27288e-05
1	24	0.000614598	3.41199e-05
1	25	-0.000315601	-3.40937e-05
2	1	0.000265257	0.0096469
2	2	-2.33316e-05	-0.0205638
2	3	-0.000431043	0.021835
2	4	-0.000631967	-0.0103364
2	5	0.00384489	-0.00674545
2	6	-0.00754978	0.0200089
2	7	0.00953027	-0.0252047
2	8	-0.00876295	0.0233817
2	9	0.00588693	-0.0176531
2	10	-0.00264749	0.0111608
2	11	0.000633791	-0.00602081
2	12	-0.000122437	0.00280388
2	13	0.00025295	-0.000981531
2	14	-0.000246751	-5.26706e-05
2	15	2.66123e-05	0.000474061
2	16	0.000147216	-0.000394118
2	17	-0.000138893	0.000135347
2	18	2.07352e-05	3.66856e-05
2	19	6.88492e-05	-8.84752e-05
2	20	-8.02073e-05	8.08972e-05
2	21	6.85173e-05	-4.66869e-05
2	22	-7.48686e-05	1.28768e-05
2	23	7.68351e-05	-4.03062e-06
2	24	-5.44119e-05	9.32978e-06
2	25	2.62783e-05	-8.62479e-06
3	1	-0.230269	0.00113662
3	2	0.608677	-0.00300304
3	3	-0.874265	0.00393191
3	4	0.882631	-0.00298213
3	5	-0.722559	0.00103078
3	6	0.54471	0.000729142
3	7	-0.422546	-0.00186666
3	8	0.350055	0.00222253
3	9	-0.291418	-0.00176074
3	10	0.221672	0.000969339
3	11	-0.142823	-0.000402921
3	12	0.0735052	0.000148168
3	13	-0.0279887	-7.82559e-05
3	14	0.00633307	0.000116547
3	15	0.000303637	-0.000182748
3	16	-0.000750542	0.000181956
3	17	-4.64926e-05	-0.000123327
3	18	0.000405338	8.64398e-05
3	19	-0.00023742	-7.8993e-05
3	20	-9.50036e-05	6.90268e-05
3	21	0.000307518	-5.1604e-05
3	22	-0.000317955	2.58594e-05
3	23	0.00018948	4.95768e-06
3	24	-4.2662e-05	-1.84008e-05
3	25	-3.4488e-05	5.61828e-06
4	1	-0.000747953	0.00280855
4	2	0.00300446	-0.009126
4	3	-0.00631447	0.0165951
4	4	0.00875698	-0.0220219
4	5	-0.00865347	0.0236374
4	6	0.00616402	-0.0209418
4	7	-0.00306754	0.0148343
4	8	0.000975628	-0.0078397
4	9	-0.000245358	0.00263966
4	10	0.000424242	-0.000229706
4	11	-0.00081272	-0.00027231
4	12	0.000874527	0.000249806
4	13	-0.000604586	-0.00029825
4	14	0.000277054	0.000263928
4	15	-5.2937e-05	-3.09463e-05
4	16	-2.61768e-05	-0.000194585
4	17	8.82593e-06	0.00024564
4	18	-5.17274e-07	-0.000188442
4	19	3.84217e-05	0.000134838
4	20	-6.15499e-05	-0.000103569
4	21	3.72014e-05	6.71395e-05
4	22	-9.69568e-06	-2.44219e-05
4	23	7.55356e-06	-3.18697e-06
4	24	-1.17856e-05	7.78544e-06
4	25	9.72819e-06	1.01679e-06
5	1	-0.0145234	0.000301303
5	2	0.0554811	-0.000963111
5	3	-0.114956	0.00152182
5	4	0.166866	-0.00154181
5	5	-0.187952	0.00141606
5	6	0.172816	-0.00167402
5	7	-0.135646	0.00189367
5	8	0.0975986	-0.00151916
5	9	-0.0699203	0.000917641
5	10	0.0503205	-0.000673584
5	11	-0.0331457	0.000693767
5	12	0.0176744	-0.000618363
5	13	-0.00660509	0.000432681
5	14	0.00110464	-0.000268423
5	15	0.000429566	0.000158394
5	16	-0.000290236	-0.000111324
5	17	-0.000204598	0.000108144
5	18	0.00066469	-9.27356e-05
5	19	-0.000996891	5.05769e-05
5	20	0.00112669	-1.294e-05
5	21	-0.00103166	-5.78879e-06
5	22	0.000778505	1.1973e-05
5	23	-0.000481994	-6.72514e-06
5	24	0.000242887	-7.82582e-06
5	25	-9.8886e-05	1.82939e-05
6	1	-8.2755e-05	0.000199179
6	2	0.000459977	-0.000673437
6	3	-0.00133253	0.00125021
6	4	0.00218753	-0.0020144
6	5	-0.00213704	0.00322181
6	6	0.00115603	-0.00455072
6	7	-1.67508e-05	0.00511605
6	8	-0.000667077	-0.00436497
6	9	0.000718832	0.00275305
6	10	-0.000336739	-0.00126143
6	11	-7.80798e-05	0.000438315
6	12	0.00029223	-0.000182087
6	13	-0.000325762	0.000137195
6	14	0.000263495	-9.39979e-05
6	15	-0.000152255	5.92685e-05
6	16	3.35027e-05	-4.3518e-05
6	17	3.54262e-05	1.07042e-05
6	18	-3.44812e-05	3.93058e-05
6	19	3.19937e-06	-7.06836e-05
6	20	1.17002e-05	5.93747e-05
6	21	-4.69784e-06	-2.85716e-05
6	22	-3.84273e-06	1.34796e-05
6	23	3.6508e-06	-1.49337e-05
6	24	1.54138e-06	1.49976e-05
6	25	-8.24537e-06	-5.28653e-06
7	1	0.00125943	-2.0887e-05
7	2	-0.00337896	3.50672e-05
7	3	0.00121243	0.000204123
7	4	0.0103895	-0.000683736
7	5	-0.0274759	0.000934276
7	6	0.0385209	-0.000763841
7	7	-0.0368049	0.000501278
7	8	0.0266403	-0.000362326
7	9	-0.0163417	0.000263843
7	10	0.00972868	-0.000239596
7	11	-0.00580274	0.000299558
7	12	0.00295565	-0.000249235
7	13	-0.000973495	5.29744e-05
7	14	0.000136651	0.000102006
7	15	-0.000212879	-0.000120589
7	16	0.000560422	6.98495e-05
7	17	-0.000699265	-1.69151e-05
7	18	0.000578151	-2.12917e-05
7	19	-0.000378531	3.25961e-05
7	20	0.000232101	-1.52535e-05
7	21	-0.000158025	-6.24609e-06
7	22	0.00012458	1.10219e-05
7	23	-9.63539e-05	-1.5196e-06
7	24	6.25111e-05	-1.00302e-05
7	25	-3.32796e-05	1.53442e-05
8	1	7.34738e-05	-2.6681e-05
8	2	-0.000259854	0.000146212
8	3	0.000459703	-0.000170034
8	4	-0.000466385	-8.80162e-05
8	5	0.00018163	0.000526292
8	6	0.000209908	-0.000983898
8	7	-0.00027395	0.00128544
8	8	-0.000184001	-0.00130409
8	9	0.000782072	0.00106876
8	10	-0.00102194	-0.000655225
8	11	0.000813177	0.000188541
8	12	-0.00043196	0.000127025
8	13	0.000142741	-0.000219107
8	14	8.11632e-06	0.000193226
8	15	-8.9603e-05	-0.000136713
8	16	0.00013716	7.87723e-05
8	17	-0.000132162	-4.27422e-05
8	18	6.71502e-05	3.27799e-05
8	19	8.18845e-06	-3.11837e-05
8	20	-4.17764e-05	1.82172e-05
8	21	3.59295e-05	4.56976e-06
8	22	-1.96876e-05	-1.94114e-05
8	23	8.48589e-06	1.92189e-05
8	24	-1.73484e-06	-1.06313e-05
8	25	-1.9962e-06	2.43182e-06
9	1	0.000539743	-5.53496e-05
9	2	-0.00231555	0.000163231
9	3	0.00413323	-0.000280791
9	4	-0.00277536	0.000330134
9	5	-0.00268154	-0.000295231
9	6	0.0085028	0.000346759
9	7	-0.0104293	-0.000541557
9	8	0.00828152	0.000646881
9	9	-0.00489459	-0.00053265
9	10	0.00240481	0.00030785
9	11	-0.0010811	-8.67154e-05
9	12	0.000387358	-3.41419e-05
9	13	7.17362e-05	1.0269e-05
9	14	-0.000333803	6.39971e-05
9	15	0.000299782	-8.12852e-05
9	16	2.85408e-06	5.08659e-05
9	17	-0.000378782	-3.06701e-05
9	18	0.00062318	2.2573e-05
9	19	-0.000665302	-5.36861e-07
9	20	0.000553892	-2.40783e-05
9	21	-0.000379187	2.64064e-05
9	22	0.000220963	-9.36815e-06
9	23	-0.000113692	-6.46956e-06
9	24	4.99433e-05	8.87388e-06
9	25	-1.52918e-05	-2.94564e-06
10	1	2.25885e-05	-2.15477e-05
10	2	-0.000139495	4.87359e-05
10	3	0.00032461	-4.95455e-05
10	4	-0.000449104	2.70439e-05
10	5	0.000456106	1.58737e-05
10	6	-0.0004171	-0.000119732
10	7	0.000409453	0.000228219
10	8	-0.000424437	-0.000233318
10	9	0.000449602	0.000203795
10	10	-0.000438743	-0.000210272
10	11	0.000343761	0.000188897
10	12	-0.000220859	-0.000141702
10	13	0.000133013	0.000115041
10	14	-7.39097e-05	-8.09306e-05
10	15	4.11921e-05	2.6303e-05
10	16	-4.3507e-05	1.14859e-05
10	17	4.76703e-05	-2.8052e-05
10	18	-2.33703e-05	4.07903e-05
10	19	-1.29884e-05	-4.33414e-05
10	20	3.12137e-05	2.6952e-05
10	21	-2.60056e-05	-2.25503e-06
10	22	1.21468e-05	-1.23153e-05
10	23	-3.81431e-07	1.05515e-05
10	24	-5.66458e-06	-1.27183e-06
10	25	4.74583e-06	-5.10376e-06
11	1	0.000160492	-8.38691e-06
11	2	-0.000780984	2.97621e-06
11	3	0.00169358	3.44888e-05
11	4	-0.00182951	-5.05967e-05
11	5	0.000412068	7.53444e-05
11	6	0.00160107	-0.000176484
11	7	-0.00253038	0.000256027
11	8	0.00202088	-0.000212264
11	9	-0.000983575	0.000102693
11	10	0.000235815	-8.79785e-06
11	11	1.33141e-05	-6.6492e-05
11	12	9.07198e-05	0.000117286
11	13	-0.00029893	-0.000127976
11	14	0.000415866	0.000115596
11	15	-0.000407343	-9.70456e-05
11	16	0.000344982	7.10617e-05
11	17	-0.000280418	-4.68142e-05
11	18	0.000218822	2.76128e-05
11	19	-0.000165589	-1.64907e-06
11	20	0.000129961	-2.11604e-05
11	21	-0.000101921	2.44205e-05
11	22	7.09609e-05	-1.41849e-05
11	23	-4.15083e-05	3.63774e-06
11	24	2.03935e-05	1.98531e-07
11	25	-1.81907e-05	1.96942e-06
12	1	2.31133e-05	1.29886e-05
12	2	-7.30085e-05	-4.24428e-05
12	3	0.000140951	0.000117435
12	4	-0.000160589	-0.000178381
12	5	0.000109963	0.000126958
12	6	-0.00010184	-1.42164e-05
12	7	0.000151039	-0.000105224
12	8	-0.00016653	0.000216633
12	9	0.000136303	-0.00025012
12	10	-9.92285e-05	0.000191904
12	11	4.4399e-05	-0.000123176
12	12	1.8929e-05	7.95111e-05
12	13	-3.66148e-05	-2.93679e-05
12	14	2.9489e-05	-1.517e-05
12	15	-4.51563e-05	2.26426e-05
12	16	5.88246e-05	-1.55399e-05
12	17	-3.92063e-05	2.61314e-05
12	18	5.8763e-06	-4.21204e-05
12	19	1.29974e-05	3.98677e-05
12	20	-1.39453e-05	-2.24937e-05
12	21	6.90802e-06	7.65347e-06
12	22	-3.23633e-08	-4.66128e-06
12	23	-4.88155e-06	8.44705e-06
12	24	7.45558e-06	-9.94306e-06
12	25	-7.39277e-06	7.94764e-06
13	1	3.00272e-05	-1.80033e-06
13	2	-0.000193462	-1.90823e-05
13	3	0.000456869	9.29274e-05
13	4	-0.000537498	-0.000158887
13	5	0.000214347	0.000137782
13	6	0.000356182	-0.000121511
13	7	-0.000713261	0.000187709
13	8	0.00059894	-0.000227472
13	9	-0.000233502	0.000192947
13	10	-6.7377e-05	-0.000166568
13	11	0.000238299	0.000163702
13	12	-0.000317356	-0.000137343
13	13	0.000287404	8.0254e-05
13	14	-0.000142101	-1.63752e-05
13	15	-5.37241e-05	-2.18343e-05
13	16	0.000211287	1.80132e-05
13	17	-0.000283017	1.09131e-07
13	18	0.000272651	1.00302e-06
13	19	-0.000214389	-1.32831e-05
13	20	0.000146523	1.42025e-05
13	21	-8.89623e-05	-3.49595e-06
13	22	4.56422e-05	-5.27636e-06
13	23	-1.59318e-05	5.62967e-06
13	24	-3.94442e-06	-2.251e-06
13	25	1.75928e-05	1.22288e-06
14	1	8.3179e-06	-1.32879e-05
14	2	-1.06459e-05	3.05151e-05
14	3	-2.22485e-06	-1.55279e-05
14	4	-5.88809e-06	-2.07698e-05
14	5	2.28179e-05	1.24313e-05
14	6	-9.66665e-06	4.7211e-05
14	7	-1.0432e-05	-0.000103429
14	8	6.33575e-06	0.000126245
14	9	2.89575e-05	-8.06746e-05
14	10	-6.6085e-05	-4.48766e-05
14	11	4.93189e-05	0.000168426
14	12	1.4735e-05	-0.000197325
14	13	-5.25687e-05	0.000138668
14	14	4.6548e-05	-6.83222e-05
14	15	-4.0102e-05	2.40509e-05
14	16	4.38868e-05	4.53054e-06
14	17	-3.75676e-05	-2.30287e-05
14	18	1.92527e-05	2.42953e-05
14	19	-3.60019e-06	-1.33158e-05
14	20	4.64981e-07	4.88903e-06
14	21	-6.07324e-06	-2.81061e-06
14	22	1.05273e-05	1.67782e-06
14	23	-8.45381e-06	6.98068e-07
14	24	2.27956e-06	-3.05358e-06
14	25	2.45882e-06	4.78226e-06
15	1	6.19738e-06	2.67582e-06
15	2	-1.19961e-05	-2.5097e-05
15	3	7.32115e-06	9.23666e-05
15	4	7.19397e-06	-0.000184638
15	5	-7.08377e-05	0.000257818
15	6	0.00017423	-0.000303203
15	7	-0.000187255	0.000323922
15	8	6.38906e-05	-0.000290765
15	9	6.4138e-05	0.000191123
15	10	-6.28814e-05	-7.19628e-05
15	11	-4.95473e-05	-2.61842e-06
15	12	0.000159336	-2.21247e-06
15	13	-0.000200022	5.75961e-05
15	14	0.000188379	-9.71092e-05
15	15	-0.000151442	9.38181e-05
15	16	0.000101845	-6.70991e-05
15	17	-6.09923e-05	3.91746e-05
15	18	4.23515e-05	-1.96426e-05
15	19	-3.78399e-05	1.10654e-05
15	20	3.59251e-05	-1.05081e-05
15	21	-3.07749e-05	1.01312e-05
15	22	2.12712e-05	-5.66909e-06
15	23	-1.55572e-05	6.30744e-07
15	24	2.97031e-05	2.06683e-06
15	25	-6.64051e-05	-3.00836e-06
16	1	-1.04217e-06	-1.18663e-05
16	2	2.51268e-05	3.56488e-05
16	3	-7.49441e-05	-3.2706e-05
16	4	0.000106429	-3.03242e-06
16	5	-8.09386e-05	3.06766e-05
16	6	2.06867e-05	-1.64954e-05
16	7	3.97772e-05	-5.18486e-05
16	8	-0.000102377	0.000133586
16	9	0.000168349	-0.000160548
16	10	-0.000210079	0.000100805
16	11	0.000187626	-2.43744e-08
16	12	-0.000105471	-6.40964e-05
16	13	3.04482e-05	6.87684e-05
16	14	-3.23282e-06	-4.92932e-05
16	15	8.34202e-07	3.39692e-05
16	16	-8.48669e-08	-1.96875e-05
16	17	1.54973e-06	3.02835e-06
16	18	-3.71466e-06	5.93012e-06
16	19	1.91359e-06	-5.29628e-06
16	20	4.03058e-06	5.08279e-06
16	21	-1.05981e-05	-7.85405e-06
16	22	1.27969e-05	8.07247e-06
16	23	-8.72958e-06	-4.74584e-06
16	24	2.27295e-06	1.14717e-06
16	25	1.39266e-06	7.09945e-07
17	1	1.9958e-06	5.78779e-07
17	2	3.41081e-06	-2.54876e-06
17	3	-3.36145e-05	7.88575e-06
17	4	7.87579e-05	-7.48701e-06
17	5	-0.000112303	-1.63288e-05
17	6	0.0001191	2.89212e-05
17	7	-0.00010199	1.07842e-05
17	8	6.15489e-05	-6.42504e-05
17	9	9.40082e-06	7.62089e-05
17	10	-7.53975e-05	-5.64211e-05
17	11	7.45875e-05	3.23822e-05
17	12	-1.96899e-05	-7.08251e-06
17	13	-2.85233e-05	-9.37646e-06
17	14	5.30881e-05	4.95807e-06
17	15	-6.85067e-05	7.97223e-06
17	16	7.66673e-05	-9.07383e-06
17	17	-7.05608e-05	-3.32695e-06
17	18	5.37435e-05	1.13472e-05
17	19	-3.75106e-05	-5.33043e-06
17	20	2.57263e-05	-5.91579e-06
17	21	-1.60452e-05	1.12029e-05
17	22	5.07802e-06	-8.86908e-06
17	23	1.02804e-05	3.58375e-06
17	24	-2.38476e-05	-4.05627e-07
17	25	1.82531e-05	3.25767e-08
18	1	-1.21159e-06	-1.05811e-06
18	2	2.1259e-07	1.17285e-05
18	3	1.32022e-05	-3.78467e-05
18	4	-3.89949e-05	5.92145e-05
18	5	5.66191e-05	-5.98138e-05
18	6	-4.18166e-05	5.08251e-05
18	7	4.67272e-06	-4.94676e-05
18	8	1.18484e-05	6.62189e-05
18	9	6.34443e-06	-9.45106e-05
18	10	-2.10738e-05	0.000118297
18	11	8.94139e-07	-0.000119431
18	12	2.41845e-05	9.22282e-05
18	13	-1.78598e-05	-5.44221e-05
18	14	-4.0644e-06	2.79067e-05
18	15	1.25802e-05	-1.61708e-05
18	16	-6.6175e-06	1.07398e-05
18	17	-2.61291e-06	-4.66311e-06
18	18	7.39819e-06	-2.23733e-06
18	19	-5.08735e-06	7.04189e-06
18	20	-1.64521e-06	-7.40051e-06
18	21	6.64379e-06	3.81396e-06
18	22	-6.56984e-06	-1.79823e-07
18	23	3.30496e-06	-4.76262e-07
18	24	-1.69952e-07	-6.6608e-07
18	25	-9.74342e-07	1.39501e-06
19	1	-2.96572e-06	-4.52868e-06
19	2	6.74991e-06	8.55925e-06
19	3	-1.58771e-05	-1.10555e-05
19	4	4.35054e-05	1.54949e-05
19	5	-7.12328e-05	-2.76678e-06
19	6	6.83498e-05	-4.26193e-05
19	7	-5.22533e-05	8.27696e-05
19	8	4.37869e-05	-6.66239e-05
19	9	-2.00451e-05	9.10056e-06
19	10	-4.51464e-06	3.10774e-05
19	11	-1.93766e-05	-2.68031e-05
19	12	6.80327e-05	7.20221e-06
19	13	-8.17242e-05	-1.46309e-06
19	14	5.97611e-05	1.28177e-07
19	15	-3.50927e-05	8.71447e-06
19	16	2.11737e-05	-1.23309e-05
19	17	-1.566e-05	1.054e-06
19	18	1.43117e-05	1.43908e-05
19	19	-1.44598e-05	-2.0882e-05
19	20	1.26197e-05	1.76948e-05
19	21	-9.26374e-06	-1.02578e-05
19	22	1.5486e-05	3.72821e-06
19	23	-3.81964e-05	-1.09642e-06
19	24	6.38268e-05	1.66211e-06
19	25	-7.38651e-05	-2.36834e-06
20	1	8.19529e-07	1.29366e-06
20	2	-2.18806e-06	1.00496e-05
20	3	7.56694e-06	-3.60009e-05
20	4	-2.92914e-05	5.37594e-05
20	5	6.11023e-05	-5.66091e-05
20	6	-8.24273e-05	5.3988e-05
20	7	7.97424e-05	-3.85618e-05
20	8	-6.28429e-05	6.09019e-06
20	9	6.1964e-05	2.90969e-05
20	10	-6.77512e-05	-4.82953e-05
20	11	4.94451e-05	4.95336e-05
20	12	-1.99203e-05	-4.0135e-05
20	13	5.85918e-06	2.15921e-05
20	14	-4.71709e-06	-8.26939e-07
20	15	2.69477e-06	-1.09043e-05
20	16	9.98693e-07	1.33414e-05
20	17	-2.16156e-06	-1.22737e-05
20	18	1.93796e-06	9.95431e-06
20	19	-2.77543e-06	-6.01751e-06
20	20	3.54571e-06	4.56098e-07
20	21	-2.00775e-06	4.86099e-06
20	22	-9.16047e-07	-7.0129e-06
20	23	2.11855e-06	5.95288e-06
20	24	-4.9288e-07	-4.39233e-06
20	25	-1.72058e-06	3.65956e-06


==> anc/Ank_modes_avg_states/Glauber_b9/Amn_Mode9_b9_Glauber.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:12
0	1	0.433948	0
0	2	-0.729489	0
0	3	0.715912	0
0	4	-0.257923	0
0	5	-0.30131	0
0	6	0.520382	0
0	7	-0.339551	0
0	8	0.0324099	0
0	9	0.146053	0
0	10	-0.147877	0
0	11	0.0653673	0
0	12	0.00607384	0
0	13	-0.0321765	0
0	14	0.0260119	0
0	15	-0.0115026	0
0	16	0.0020608	0
0	17	0.000845315	0
0	18	-0.000540591	0
0	19	-0.000242031	0
0	20	0.000536909	0
0	21	-0.000369548	0
0	22	5.31021e-05	0
0	23	0.000133767	0
0	24	-0.000125463	0
0	25	3.00543e-05	0
1	1	0.000530374	0.000675316
1	2	-0.0029827	-0.00265612
1	3	0.00587167	0.00434488
1	4	-0.00549556	-0.00301925
1	5	0.00108298	-0.00107628
1	6	0.00418479	0.00485789
1	7	-0.00706342	-0.00598855
1	8	0.00710904	0.0046173
1	9	-0.00597034	-0.0024181
1	10	0.00505758	0.000742615
1	11	-0.00438407	0.000205409
1	12	0.00343563	-0.000634269
1	13	-0.00225122	0.000619614
1	14	0.00118661	-0.000331302
1	15	-0.000381187	5.80947e-05
1	16	-0.000162678	2.94919e-05
1	17	0.000393696	2.40964e-05
1	18	-0.000314184	-6.09213e-05
1	19	9.9433e-05	9.48748e-06
1	20	5.45458e-05	6.63394e-05
1	21	-9.89969e-05	-9.52775e-05
1	22	7.98418e-05	7.26828e-05
1	23	-4.12403e-05	-3.37051e-05
1	24	1.19855e-05	3.90474e-06
1	25	-1.29329e-06	1.13359e-05
2	1	0.29878	-0.00116472
2	2	-0.700232	0.00196126
2	3	0.824786	-0.00136234
2	4	-0.415621	7.01568e-05
2	5	-0.369517	0.000511254
2	6	1.09166	0.00024874
2	7	-1.41133	-0.00148694
2	8	1.30061	0.00178941
2	9	-0.95249	-0.00101838
2	10	0.579828	0.000258714
2	11	-0.299662	-0.00016846
2	12	0.132417	0.000441823
2	13	-0.0497355	-0.000580144
2	14	0.0153381	0.000450012
2	15	-0.0032663	-0.000210942
2	16	-0.000164226	4.75911e-05
2	17	0.000710793	-5.35845e-07
2	18	-0.000412435	1.02307e-05
2	19	-0.000131662	-3.22983e-05
2	20	0.000719521	4.99223e-05
2	21	-0.00114818	-5.1396e-05
2	22	0.00125025	3.91645e-05
2	23	-0.00104307	-2.94971e-05
2	24	0.000704053	2.97462e-05
2	25	-0.000402237	-3.30825e-05
3	1	-0.00171888	0.00111156
3	2	0.00533717	-0.00344056
3	3	-0.00883786	0.00581088
3	4	0.0102351	-0.00628432
3	5	-0.0101648	0.00416779
3	6	0.00993203	-0.00062007
3	7	-0.00927796	-0.00262825
3	8	0.00720192	0.00442181
3	9	-0.00378391	-0.00462008
3	10	0.000512537	0.0038377
3	11	0.00121613	-0.00276504
3	12	-0.00142928	0.00179524
3	13	0.00103159	-0.00102123
3	14	-0.000595809	0.000477353
3	15	0.000248658	-0.000224707
3	16	-5.41489e-05	0.00016409
3	17	3.07174e-05	-0.00011802
3	18	-7.60784e-05	4.8946e-05
3	19	8.00608e-05	-9.49386e-06
3	20	-4.12527e-05	1.10396e-05
3	21	4.92092e-06	-2.13637e-05
3	22	1.12476e-05	1.68277e-05
3	23	-1.12855e-05	-3.54812e-06
3	24	1.99056e-06	-9.86708e-07
3	25	6.2365e-06	-6.62074e-06
4	1	0.105278	-0.000608531
4	2	-0.393422	0.00226923
4	3	0.805281	-0.00491225
4	4	-1.13851	0.00764372
4	5	1.21631	-0.00950785
4	6	-1.02425	0.010231
4	7	0.689895	-0.00998937
4	8	-0.365683	0.00890134
4	9	0.140181	-0.00702468
4	10	-0.0248344	0.00477854
4	11	-0.013341	-0.0028785
4	12	0.0149206	0.00170416
4	13	-0.00745118	-0.0010391
4	14	0.00216727	0.00055312
4	15	-0.000289405	-0.000199745
4	16	7.94325e-05	2.16517e-05
4	17	-0.000223652	4.65421e-05
4	18	0.000223692	-8.53549e-05
4	19	-1.90521e-05	0.000103714
4	20	-0.000233269	-8.53892e-05
4	21	0.000343318	4.30951e-05
4	22	-0.000264126	-9.2631e-06
4	23	0.000105579	-9.4881e-07
4	24	8.18345e-06	-1.16134e-06
4	25	-4.48035e-05	-1.37579e-07
5	1	0.000247752	-0.000241815
5	2	-0.000741115	0.000557441
5	3	0.00108582	-0.000515509
5	4	-0.00117054	5.08223e-05
5	5	0.00137269	0.000509458
5	6	-0.00181867	-0.000809548
5	7	0.00194811	0.000647936
5	8	-0.00125563	-0.000153814
5	9	0.000253897	-0.000328772
5	10	0.000161601	0.000528526
5	11	3.48856e-05	-0.000402736
5	12	-0.000253361	0.000195351
5	13	0.000209201	-0.000105972
5	14	-1.42632e-05	5.81166e-05
5	15	-0.000133762	1.31645e-05
5	16	0.000147989	-5.70633e-05
5	17	-8.6036e-05	6.83373e-05
5	18	3.82309e-05	-7.56515e-05
5	19	-2.90094e-05	7.38487e-05
5	20	3.138e-05	-4.85324e-05
5	21	-1.9366e-05	1.17849e-05
5	22	-6.2626e-07	1.00231e-05
5	23	5.5043e-06	-8.61712e-06
5	24	4.14404e-06	-1.47795e-06
5	25	-1.17229e-05	6.66826e-06
6	1	0.00629058	-0.000203223
6	2	-0.0322976	0.000829334
6	3	0.0880676	-0.00179225
6	4	-0.164447	0.00266069
6	5	0.232887	-0.0029559
6	6	-0.262717	0.0028312
6	7	0.241197	-0.00280737
6	8	-0.180702	0.00282561
6	9	0.108798	-0.00253608
6	10	-0.0503831	0.00193446
6	11	0.015879	-0.00127863
6	12	-0.00176267	0.000776074
6	13	-0.00125306	-0.000473081
6	14	0.000752367	0.000310808
6	15	-0.000183778	-0.000217063
6	16	0.000182426	0.000163588
6	17	-0.000480108	-0.000139579
6	18	0.000807807	0.000124038
6	19	-0.00100283	-0.00010306
6	20	0.000982594	8.07419e-05
6	21	-0.000783072	-5.87455e-05
6	22	0.000527032	3.18941e-05
6	23	-0.000316255	-7.40148e-06
6	24	0.000175342	-1.70333e-06
6	25	-8.80669e-05	-9.27973e-07
7	1	9.55231e-05	-3.00674e-05
7	2	-0.000407269	-9.89142e-05
7	3	0.000913206	0.000521891
7	4	-0.00136161	-0.0010016
7	5	0.00144704	0.00124611
7	6	-0.00114198	-0.00120351
7	7	0.000691645	0.000866478
7	8	-0.000227404	-0.000292468
7	9	-0.000239384	-0.000260674
7	10	0.000532786	0.000538889
7	11	-0.000500627	-0.000523223
7	12	0.000247459	0.000367146
7	13	2.97362e-06	-0.000225007
7	14	-9.21645e-05	0.000159945
7	15	3.13335e-05	-0.000132187
7	16	5.07695e-05	8.1479e-05
7	17	-6.89824e-05	-1.70868e-05
7	18	4.12363e-05	-2.5548e-05
7	19	-1.68601e-05	4.33162e-05
7	20	9.78222e-06	-3.99414e-05
7	21	-7.74197e-06	2.29315e-05
7	22	4.86567e-06	-1.05243e-05
7	23	-4.01137e-06	7.62868e-06
7	24	4.35192e-06	-6.95804e-06
7	25	-1.66165e-06	4.925e-06
8	1	1.77748e-05	8.24298e-05
8	2	-0.000750323	-0.00022412
8	3	0.0043641	0.0001653
8	4	-0.0136563	8.79564e-05
8	5	0.0289015	-0.000262698
8	6	-0.0451061	0.000344063
8	7	0.053823	-0.000405453
8	8	-0.0497712	0.000388673
8	9	0.0355639	-0.00031969
8	10	-0.0190858	0.000297623
8	11	0.0070211	-0.000281135
8	12	-0.00119446	0.000163742
8	13	-0.000292025	1.71192e-06
8	14	4.33064e-05	-9.19689e-05
8	15	0.000386873	9.89805e-05
8	16	-0.00056744	-7.56432e-05
8	17	0.000591055	4.6908e-05
8	18	-0.000559566	-2.6081e-05
8	19	0.000465805	2.03372e-05
8	20	-0.000310826	-1.28012e-05
8	21	0.000147362	-9.08607e-06
8	22	-2.92744e-05	2.73758e-05
8	23	-2.63025e-05	-2.36343e-05
8	24	3.64016e-05	8.35562e-06
8	25	-2.55745e-05	8.68879e-07
9	1	6.03553e-06	-3.86131e-05
9	2	-0.000121125	-5.4046e-05
9	3	0.000387649	0.000423782
9	4	-0.000604171	-0.000697099
9	5	0.000567827	0.000508742
9	6	-0.000315128	-0.000185504
9	7	2.02788e-05	0.000134638
9	8	0.000194648	-0.00021352
9	9	-0.000296391	0.000172213
9	10	0.000294816	-4.91922e-05
9	11	-0.000265154	-6.48267e-05
9	12	0.000290153	0.000139553
9	13	-0.000334173	-0.000126404
9	14	0.000315667	4.04102e-05
9	15	-0.000251011	3.81557e-05
9	16	0.000186159	-7.01974e-05
9	17	-0.000125418	5.97607e-05
9	18	7.14661e-05	-2.0166e-05
9	19	-3.88424e-05	-1.63078e-05
9	20	2.76941e-05	2.28096e-05
9	21	-2.35455e-05	-1.06828e-05
9	22	1.71529e-05	1.15435e-06
9	23	-8.98201e-06	2.63579e-06
9	24	2.33034e-06	-4.89524e-06
9	25	8.60995e-07	7.55848e-06
10	1	-5.22485e-05	3.13436e-05
10	2	0.000251725	-8.68759e-05
10	3	-0.000374891	6.97972e-05
10	4	-0.000332747	1.61398e-05
10	5	0.00273421	-8.52673e-05
10	6	-0.00665296	0.000155399
10	7	0.0102739	-0.000259367
10	8	-0.0114242	0.000259354
10	9	0.00944238	-5.66437e-05
10	10	-0.00563759	-0.000155653
10	11	0.00213394	0.000179999
10	12	-0.000229803	-8.77958e-05
10	13	-0.000234297	3.16743e-05
10	14	0.000134625	-2.43037e-05
10	15	-9.4016e-05	1.21829e-05
10	16	0.000215486	6.19728e-06
10	17	-0.000344133	-1.78501e-05
10	18	0.000367519	2.83362e-05
10	19	-0.000309431	-3.64644e-05
10	20	0.000232794	3.36379e-05
10	21	-0.000162107	-2.03732e-05
10	22	9.92845e-05	3.20354e-06
10	23	-4.9485e-05	1.02832e-05
10	24	1.9977e-05	-1.53131e-05
10	25	-1.07107e-05	1.13835e-05
11	1	-7.25552e-06	-5.3875e-06
11	2	-6.31235e-05	-3.10372e-05
11	3	0.000273795	0.000200958
11	4	-0.000426442	-0.000427708
11	5	0.00027473	0.000499137
11	6	6.11634e-05	-0.000405794
11	7	-0.000254816	0.000317333
11	8	0.000265417	-0.000298193
11	9	-0.000281425	0.000304664
11	10	0.000340972	-0.000297307
11	11	-0.000332165	0.000249763
11	12	0.000236834	-0.000144259
11	13	-0.000134907	7.9051e-06
11	14	6.46301e-05	8.84743e-05
11	15	-1.64767e-05	-9.54884e-05
11	16	-1.08618e-05	3.45501e-05
11	17	1.82854e-05	2.95289e-05
11	18	-1.94035e-05	-4.9637e-05
11	19	1.92037e-05	3.08602e-05
11	20	-1.21952e-05	-7.48175e-06
11	21	1.2234e-06	-2.23663e-06
11	22	5.26972e-06	2.13636e-06
11	23	-5.84555e-06	8.28455e-07
11	24	4.21327e-06	-2.14165e-06
11	25	-2.42904e-06	5.05264e-07
12	1	1.29789e-05	1.33676e-05
12	2	-4.74743e-05	-7.12215e-05
12	3	5.2552e-05	0.00019312
12	4	-2.17749e-05	-0.000341466
12	5	0.000173784	0.000489589
12	6	-0.000718435	-0.000610962
12	7	0.00149442	0.000581279
12	8	-0.00206242	-0.00034884
12	9	0.00206832	9.02514e-05
12	10	-0.00148854	3.93677e-05
12	11	0.000701084	-8.80039e-05
12	12	-0.000221581	0.000126012
12	13	0.000213336	-0.000125208
12	14	-0.000433225	7.52093e-05
12	15	0.000597403	-1.90963e-05
12	16	-0.000604185	-2.07815e-05
12	17	0.00049641	4.22498e-05
12	18	-0.000355102	-3.54778e-05
12	19	0.000222422	7.94906e-06
12	20	-0.000107853	1.27868e-05
12	21	2.87449e-05	-1.29959e-05
12	22	5.48755e-06	3.5829e-06
12	23	-1.30265e-05	1.01981e-06
12	24	1.3514e-05	2.3184e-08
12	25	-8.86945e-06	-2.16089e-07
13	1	-7.62171e-06	1.05233e-05
13	2	7.07373e-06	-6.32577e-05
13	3	2.09683e-05	0.000162192
13	4	-1.67475e-05	-0.000251356
13	5	-4.88128e-05	0.000263977
13	6	0.000141321	-0.00019024
13	7	-0.000209855	0.000100843
13	8	0.000172212	-5.01587e-05
13	9	-5.34258e-05	7.92817e-06
13	10	-2.56441e-05	3.17071e-05
13	11	3.1551e-05	-2.87301e-05
13	12	-3.01435e-06	-2.70616e-06
13	13	-2.45779e-05	9.20391e-06
13	14	2.18444e-05	1.37485e-05
13	15	1.17892e-05	-3.23468e-05
13	16	-4.48145e-05	2.95056e-05
13	17	5.00484e-05	-1.56779e-05
13	18	-3.14746e-05	7.18191e-06
13	19	1.25659e-05	-8.60824e-06
13	20	-3.04986e-06	1.35806e-05
13	21	-7.265e-07	-1.45757e-05
13	22	7.3607e-07	9.73136e-06
13	23	7.6516e-07	-3.67444e-06
13	24	-9.50479e-07	-1.3094e-07
13	25	2.58723e-07	1.79033e-06
14	1	-2.03914e-06	-3.48066e-06
14	2	1.87543e-05	2.19787e-05
14	3	-5.59583e-05	-4.32192e-05
14	4	6.816e-05	5.82705e-05
14	5	-4.33636e-06	-2.08756e-06
14	6	-9.81564e-05	-0.000206428
14	7	0.000189801	0.000432281
14	8	-0.000267621	-0.000429395
14	9	0.000339037	0.000199649
14	10	-0.000372331	3.42007e-05
14	11	0.000319765	-0.000143226
14	12	-0.000233443	0.000159362
14	13	0.000195409	-0.000138367
14	14	-0.000195041	0.000104039
14	15	0.000192842	-7.23364e-05
14	16	-0.000168719	4.75795e-05
14	17	0.000119125	-2.61112e-05
14	18	-6.58982e-05	1.42304e-05
14	19	3.11962e-05	-1.32727e-05
14	20	-1.05045e-05	1.22315e-05
14	21	-4.22913e-06	-5.21038e-06
14	22	8.84007e-06	-2.04536e-06
14	23	-4.61118e-06	3.43942e-06
14	24	3.33161e-06	-3.66905e-07
14	25	-1.3174e-05	-1.40401e-06
15	1	-2.09035e-06	1.15064e-05
15	2	2.94616e-05	-2.00374e-05
15	3	-9.02493e-05	1.64623e-05
15	4	0.000164287	-1.79448e-05
15	5	-0.00022572	1.84341e-08
15	6	0.000250083	5.35219e-05
15	7	-0.00023068	-7.86359e-05
15	8	0.000152592	4.09922e-05
15	9	-2.50895e-05	4.59289e-06
15	10	-7.60425e-05	-1.41767e-05
15	11	9.01414e-05	2.73105e-05
15	12	-3.4573e-05	-6.95614e-05
15	13	-3.42031e-05	9.04349e-05
15	14	6.84032e-05	-5.93904e-05
15	15	-5.53964e-05	1.67741e-05
15	16	1.63716e-05	-5.92856e-06
15	17	1.41611e-05	1.8585e-05
15	18	-1.54312e-05	-2.51647e-05
15	19	-1.07725e-06	1.66828e-05
15	20	1.35368e-05	-2.94037e-06
15	21	-1.6687e-05	-5.37741e-06
15	22	1.48674e-05	6.72884e-06
15	23	-1.01629e-05	-5.45935e-06
15	24	4.25014e-06	4.15139e-06
15	25	-1.8728e-07	-2.84993e-06
16	1	-1.14576e-05	-1.22501e-05
16	2	4.00345e-05	2.57282e-05
16	3	-6.3759e-05	-2.37204e-05
16	4	5.12679e-05	4.15818e-05
16	5	-1.22932e-06	-8.77989e-05
16	6	-6.27513e-05	7.81416e-05
16	7	0.00012642	4.63681e-05
16	8	-0.000160183	-0.000204437
16	9	0.000137995	0.000266914
16	10	-0.000127928	-0.000211395
16	11	0.000206956	9.8376e-05
16	12	-0.000337305	7.63366e-06
16	13	0.000433131	-7.00531e-05
16	14	-0.000458739	9.23187e-05
16	15	0.000425044	-8.95999e-05
16	16	-0.000345577	6.34331e-05
16	17	0.000234563	-2.39167e-05
16	18	-0.000125975	-4.16106e-06
16	19	5.37724e-05	8.31194e-06
16	20	-2.20645e-05	1.06571e-06
16	21	1.01255e-05	-8.20995e-06
16	22	-2.5963e-06	7.96211e-06
16	23	3.77681e-06	-4.87145e-06
16	24	-2.15144e-05	1.97798e-06
16	25	5.1912e-05	4.699e-07
17	1	-7.75426e-06	-2.37795e-06
17	2	2.38113e-05	1.80374e-05
17	3	-6.09186e-05	-3.64314e-05
17	4	0.000130934	3.56234e-05
17	5	-0.000228435	-3.76865e-05
17	6	0.000311232	8.48742e-05
17	7	-0.00032516	-0.000154945
17	8	0.000271144	0.000178176
17	9	-0.00017855	-0.00014791
17	10	7.92828e-05	0.00011516
17	11	-1.22206e-05	-9.3457e-05
17	12	-9.7539e-06	5.42714e-05
17	13	-4.82537e-07	-1.82917e-06
17	14	2.76455e-05	-2.57695e-05
17	15	-4.67346e-05	1.85983e-05
17	16	3.66073e-05	-1.53713e-06
17	17	-4.28548e-06	-3.45861e-06
17	18	-2.14495e-05	-1.40556e-06
17	19	2.3061e-05	4.33174e-06
17	20	-1.10362e-05	-2.96149e-06
17	21	2.13696e-06	1.57343e-06
17	22	1.72575e-06	-2.03569e-06
17	23	-4.85518e-06	3.36447e-06
17	24	6.13066e-06	-4.43275e-06
17	25	-3.64016e-06	4.93283e-06
18	1	-2.89701e-07	-1.50917e-06
18	2	1.57893e-06	-7.17762e-06
18	3	-8.47325e-06	3.47308e-05
18	4	7.75513e-06	-6.6573e-05
18	5	1.29243e-05	4.95078e-05
18	6	-5.09705e-05	3.38042e-05
18	7	0.000102052	-0.000102716
18	8	-0.000143048	7.56994e-05
18	9	0.000136095	1.49576e-05
18	10	-9.70335e-05	-6.46331e-05
18	11	9.39623e-05	3.7124e-05
18	12	-0.000143193	1.1556e-05
18	13	0.000196266	-2.85373e-05
18	14	-0.000224098	1.70428e-05
18	15	0.000228927	-6.38719e-06
18	16	-0.000206887	7.81635e-06
18	17	0.000155195	-9.21239e-06
18	18	-9.19984e-05	4.29385e-06
18	19	4.05124e-05	7.94992e-07
18	20	-1.17068e-05	-1.2158e-06
18	21	3.39801e-06	-1.71648e-06
18	22	-5.35464e-06	3.53445e-06
18	23	6.7142e-06	-2.23453e-06
18	24	-7.18472e-07	1.268e-07
18	25	-1.44609e-05	9.52416e-07
19	1	2.20875e-07	-5.89986e-06
19	2	7.4179e-06	1.13304e-05
19	3	-1.8636e-05	-1.32954e-05
19	4	2.65941e-05	1.56988e-05
19	5	-3.0156e-05	-4.97566e-06
19	6	2.88937e-05	-1.53061e-05
19	7	-2.26417e-05	5.07683e-06
19	8	1.50233e-05	2.69429e-05
19	9	-2.28644e-05	-2.90746e-05
19	10	4.18015e-05	4.1955e-06
19	11	-4.44707e-05	7.29028e-06
19	12	2.93139e-05	-1.09033e-06
19	13	-1.7544e-05	-3.83342e-06
19	14	1.85354e-05	4.04667e-06
19	15	-2.52076e-05	-5.98277e-06
19	16	2.46727e-05	8.46177e-06
19	17	-1.03715e-05	-5.27777e-06
19	18	-8.22905e-06	-2.94568e-06
19	19	1.69528e-05	9.78066e-06
19	20	-1.4809e-05	-1.20401e-05
19	21	1.00338e-05	1.05165e-05
19	22	-6.62281e-06	-7.20539e-06
19	23	2.98484e-06	4.2462e-06
19	24	6.03282e-07	-3.01126e-06
19	25	-1.89114e-06	2.4854e-06
20	1	3.87034e-06	3.24037e-06
20	2	-1.08518e-05	-1.39246e-05
20	3	1.3166e-05	4.99355e-05
20	4	-1.18827e-05	-0.000107774
20	5	2.20112e-05	0.000134231
20	6	-5.3493e-05	-9.23161e-05
20	7	9.67535e-05	2.52233e-05
20	8	-0.000123252	-6.49095e-06
20	9	0.000119485	3.334e-05
20	10	-0.000108969	-4.05415e-05
20	11	0.000123147	1.11768e-05
20	12	-0.000153872	1.82458e-05
20	13	0.000168904	-2.55604e-05
20	14	-0.00016175	1.65931e-05
20	15	0.000143253	-6.56361e-06
20	16	-0.000113266	5.55311e-06
20	17	7.57976e-05	-9.91283e-06
20	18	-4.40222e-05	1.13572e-05
20	19	2.09872e-05	-8.82837e-06
20	20	-5.06477e-06	5.18793e-06
20	21	4.23387e-06	-1.89984e-06
20	22	-2.48788e-05	2.9736e-08
20	23	5.94427e-05	2.05823e-07
20	24	-9.20057e-05	1.835e-07
20	25	0.000110213	-1.41862e-07


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_AvState_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	99.5897	0
0	2	-77.3518	0
0	3	14.5761	0
0	4	14.585	0
0	5	-6.05373	0
0	6	-4.42367	0
0	7	2.47836	0
0	8	1.50952	0
0	9	-0.972204	0
0	10	-0.541259	0
0	11	0.366159	0
0	12	0.193629	0
0	13	-0.128114	0
0	14	-0.0708428	0
0	15	0.0437958	0
0	16	0.0240949	0
0	17	-0.0130215	0
0	18	-0.00876991	0
0	19	0.00408287	0
0	20	0.00278426	0
0	21	-0.00117217	0
0	22	-0.000753581	0
0	23	0.000359137	0
0	24	-0.000118737	0
0	25	0.000270299	0
1	1	-0.000159652	-0.00122611
1	2	0.000982522	0.00461312
1	3	-0.00151511	-0.00664819
1	4	0.00100526	0.00405324
1	5	-0.000618101	-0.000297492
1	6	0.00159668	0.000109527
1	7	-0.00323073	-0.00198751
1	8	0.00375135	0.00158159
1	9	-0.0026467	0.000830589
1	10	0.00125282	-0.0012531
1	11	-0.000959866	-0.00140208
1	12	0.00152186	0.00388939
1	13	-0.00155744	-0.00363346
1	14	0.000346077	0.00191086
1	15	0.00122473	-0.00100849
1	16	-0.0016857	0.000997857
1	17	0.000903691	-0.000970928
1	18	-8.3072e-05	0.000874967
1	19	-0.000211908	-0.000798823
1	20	0.000505925	0.000419148
1	21	-0.000897257	0.000253932
1	22	0.000864597	-0.000738274
1	23	-0.000419134	0.000736226
1	24	4.89647e-05	-0.000396484
1	25	7.24585e-05	0.000102799
2	1	-0.00176826	0.00308794
2	2	0.00369525	-0.00503202
2	3	-0.0043165	0.00343897
2	4	0.00291171	-0.00105932
2	5	7.33455e-05	0.000492609
2	6	-0.00225938	-0.000339982
2	7	0.00197609	-0.000810252
2	8	-0.00124052	0.00169888
2	9	0.00261157	-0.00148996
2	10	-0.00475899	0.00116338
2	11	0.00451509	-0.000676511
2	12	-0.00187236	-0.00101906
2	13	-0.000285311	0.00264375
2	14	0.000689004	-0.00184231
2	15	-0.000539809	-0.000458512
2	16	0.00053135	0.00133989
2	17	-0.000311164	-0.000585873
2	18	4.23048e-06	0.000300806
2	19	4.46766e-05	-0.000941472
2	20	-6.17647e-05	0.00100463
2	21	0.00025826	-0.000116103
2	22	-0.000303722	-0.000377141
2	23	-7.11118e-05	-0.000100059
2	24	0.00052135	0.000550259
2	25	-0.000565061	-0.000283278
3	1	-0.000964467	0.000374459
3	2	0.00142636	-0.00102025
3	3	0.0002792	0.00145354
3	4	-0.00334382	-0.00121611
3	5	0.00528725	0.000366557
3	6	-0.0046181	0.000409834
3	7	0.00187364	-0.000349064
3	8	0.00107876	-0.000448685
3	9	-0.00255968	0.000852798
3	10	0.00262059	-0.000120255
3	11	-0.002758	-0.00100266
3	12	0.00345216	0.00156932
3	13	-0.00333246	-0.00166231
3	14	0.00172242	0.00140542
3	15	5.38643e-06	-0.000579853
3	16	-0.000629746	-0.00029551
3	17	0.000529486	0.00041585
3	18	-0.000424541	-1.14882e-05
3	19	0.000470689	-0.000140513
3	20	-0.000535937	-7.98251e-05
3	21	0.000359957	0.000196105
3	22	0.000145451	1.844e-05
3	23	-0.000582913	-0.000290213
3	24	0.000519865	0.000356916
3	25	-6.07538e-05	-0.000281892
4	1	-0.000280289	0.000544117
4	2	0.000823533	-0.000973215
4	3	-0.00109971	0.000615354
4	4	0.000792861	-5.6332e-05
4	5	-0.00011231	-0.000328768
4	6	-0.000927314	0.0009063
4	7	0.00211558	-0.00120166
4	8	-0.00230392	0.000437161
4	9	0.000733675	0.000811082
4	10	0.0012361	-0.00133326
4	11	-0.00137386	0.00107042
4	12	-0.00020451	-0.000983479
4	13	0.00114543	0.00128823
4	14	-0.000664026	-0.00105983
4	15	0.000351863	-3.66686e-05
4	16	-0.000963196	0.000933585
4	17	0.00132346	-0.000723746
4	18	-0.000595841	-9.79999e-05
4	19	-0.000462064	0.000504128
4	20	0.000773822	-0.000229715
4	21	-0.000257373	-0.000183256
4	22	-0.000398107	0.00025478
4	23	0.000595921	-8.0426e-05
4	24	-0.000306426	-3.06679e-05
4	25	-2.85534e-05	1.94592e-06
5	1	0.000167838	-0.000618295
5	2	-0.000228488	0.0025014
5	3	-6.95579e-05	-0.004896
5	4	9.27373e-05	0.00576066
5	5	0.000643332	-0.00410505
5	6	-0.00105478	0.000942689
5	7	-0.000101661	0.00171964
5	8	0.00183439	-0.00208425
5	9	-0.00188248	6.87723e-05
5	10	0.000138198	0.00200735
5	11	0.00102944	-0.00185015
5	12	-0.000287421	0.00011455
5	13	-0.00103063	0.000890522
5	14	0.00133806	-0.000529941
5	15	-0.000598861	-0.000228647
5	16	-0.000560696	0.000818249
5	17	0.0014072	-0.00109921
5	18	-0.00112926	0.000855039
5	19	-3.44176e-05	-0.000303014
5	20	0.00068034	-1.61093e-05
5	21	-0.000215415	-2.48053e-05
5	22	-0.000386982	0.000147018
5	23	0.000327952	-0.000141617
5	24	-1.87415e-05	4.69625e-05
5	25	-2.01215e-05	2.11595e-05
6	1	0.000481018	0.000108057
6	2	-0.0013308	2.95101e-06
6	3	0.00120097	-0.000750173
6	4	0.000362213	0.00128412
6	5	-0.001332	-0.000213142
6	6	0.000455155	-0.00172
6	7	0.000207702	0.0021101
6	8	0.000981619	-0.000539566
6	9	-0.0019347	-0.000805203
6	10	0.000603737	0.00059492
6	11	0.00130703	9.66746e-05
6	12	-0.0014517	-0.000142026
6	13	0.00024996	-8.88247e-05
6	14	0.000861497	-6.33157e-05
6	15	-0.00148027	0.000510217
6	16	0.00158544	-0.000709772
6	17	-0.00112801	0.00029813
6	18	0.000502317	0.000379349
6	19	-0.000178486	-0.000579526
6	20	0.000117233	0.000197479
6	21	-7.12896e-05	0.000177948
6	22	-9.16393e-06	-0.000206142
6	23	8.45852e-05	6.09475e-05
6	24	-0.000145257	4.85932e-05
6	25	0.000137507	-9.23715e-05
7	1	-0.000216019	0.000284149
7	2	0.000431802	-0.00095039
7	3	9.72965e-05	0.00126939
7	4	-0.00144583	-0.000651148
7	5	0.00279471	0.000280435
7	6	-0.0035623	-0.00160543
7	7	0.00351494	0.00346397
7	8	-0.00245322	-0.00327162
7	9	0.000912568	0.000771601
7	10	-0.000243462	0.00156783
7	11	0.000933001	-0.00180674
7	12	-0.00178463	0.000681625
7	13	0.00162501	-9.90552e-05
7	14	-0.00070405	0.000447272
7	15	-0.000161097	-0.000672871
7	16	0.000650663	0.000463681
7	17	-0.000797818	-0.000463811
7	18	0.000611561	0.000753668
7	19	-0.000190777	-0.000764723
7	20	-0.000113248	0.000358934
7	21	3.70696e-05	-3.40007e-05
7	22	0.000203972	0.000135454
7	23	-0.000247422	-0.000414441
7	24	0.000110268	0.000509602
7	25	-2.80944e-05	-0.00039971
8	1	-1.53124e-05	0.000159666
8	2	-0.000277515	-0.000635903
8	3	0.00142339	0.00116672
8	4	-0.00302676	-0.00105952
8	5	0.00336177	-0.000153099
8	6	-0.00121757	0.00198449
8	7	-0.00211589	-0.00296357
8	8	0.00386468	0.00203442
8	9	-0.00288762	8.89584e-05
8	10	0.000659524	-0.00188455
8	11	0.000754029	0.00272137
8	12	-0.000737625	-0.00269354
8	13	0.000201052	0.00182338
8	14	-7.94209e-05	-0.000499677
8	15	0.000254922	-0.000274046
8	16	-0.000191752	0.000129818
8	17	-0.000109477	9.30947e-05
8	18	0.000255764	0.000217652
8	19	-6.57181e-05	-0.000569265
8	20	-0.000228122	0.000449451
8	21	0.000282105	-0.000163373
8	22	-7.34789e-05	0.000134974
8	23	-0.000157172	-0.000220027
8	24	0.000283711	9.94155e-05
8	25	-0.000332909	0.000171314
9	1	-3.41557e-05	7.40615e-06
9	2	9.69718e-05	3.08409e-05
9	3	3.43826e-06	-0.000147626
9	4	-0.000577681	0.000141449
9	5	0.00169334	0.000259878
9	6	-0.00279799	-0.000584174
9	7	0.0028573	-0.000319852
9	8	-0.00133744	0.00228889
9	9	-0.000920834	-0.0033237
9	10	0.00225143	0.00252538
9	11	-0.00183947	-0.00148626
9	12	0.000512089	0.00140133
9	13	0.000329119	-0.00130271
9	14	-8.67056e-05	0.000369511
9	15	-0.00065119	0.000594406
9	16	0.000790998	-0.000867828
9	17	-2.57115e-05	0.000744424
9	18	-0.000777196	-0.000568237
9	19	0.000796931	0.00040825
9	20	-0.000243653	-0.000291612
9	21	-0.000203599	0.000121304
9	22	0.000227446	8.93316e-05
9	23	3.93028e-05	-8.83788e-05
9	24	-0.00022963	-0.000115256
9	25	0.000105061	0.000179654
10	1	-8.02736e-05	2.08307e-05
10	2	0.00025195	-5.70549e-05
10	3	-0.000150563	0.000186177
10	4	-0.000603415	-0.000612267
10	5	0.00155647	0.000927859
10	6	-0.00163197	-0.000116011
10	7	0.000445611	-0.00156855
10	8	0.00110574	0.00244978
10	9	-0.00188285	-0.00203517
10	10	0.00177558	0.00129524
10	11	-0.00144757	-0.000531377
10	12	0.00107502	-0.000312633
10	13	-0.000346258	0.000493238
10	14	-0.000387589	0.000274347
10	15	0.000342451	-0.00113574
10	16	0.000338919	0.00144437
10	17	-0.000670763	-0.0012511
10	18	0.000218299	0.000797937
10	19	0.000421103	-0.000387514
10	20	-0.000554446	0.000179436
10	21	0.000260313	-7.91856e-05
10	22	-8.4733e-05	6.56789e-05
10	23	0.000193819	-0.000179346
10	24	-0.000258131	0.000267007
10	25	9.36075e-05	-0.000197782
11	1	3.65302e-05	8.77332e-05
11	2	-8.21647e-05	-0.000513773
11	3	-2.86927e-05	0.00142447
11	4	0.000328529	-0.00246721
11	5	-0.00050473	0.00303114
11	6	0.000269213	-0.00282378
11	7	0.000227548	0.0020057
11	8	-0.000485792	-0.00101777
11	9	6.42774e-05	0.000244346
11	10	0.000964311	0.000296035
11	11	-0.00180472	-0.000628464
11	12	0.0015239	0.000580261
11	13	-0.000199873	-0.000263469
11	14	-0.00095244	4.9097e-05
11	15	0.000972429	1.22263e-06
11	16	-0.000176523	-2.35638e-05
11	17	-0.000492185	-4.72129e-06
11	18	0.000602209	0.000118276
11	19	-0.000389401	-0.00021769
11	20	0.000189903	0.000234663
11	21	-0.000104115	-0.000214012
11	22	8.94995e-05	0.00022261
11	23	-0.000112632	-0.000257824
11	24	0.000166895	0.000230842
11	25	-0.000224184	-9.39386e-05
12	1	2.56239e-05	-1.61568e-05
12	2	-5.30971e-05	6.90739e-05
12	3	-0.000108257	-0.000171622
12	4	0.000618403	0.000350433
12	5	-0.00122192	-0.000523983
12	6	0.00134889	0.000434669
12	7	-0.000786397	3.79125e-05
12	8	8.27923e-05	-0.000673634
12	9	5.02697e-05	0.00108882
12	10	0.000367104	-0.00101808
12	11	-0.000712126	0.000613882
12	12	0.000619939	-0.000320638
12	13	-0.000250282	0.000295136
12	14	-8.38746e-05	-0.000333417
12	15	0.000145891	0.000340728
12	16	0.000135818	-0.000392892
12	17	-0.000546369	0.000418116
12	18	0.000738131	-0.0002716
12	19	-0.000595272	2.2825e-05
12	20	0.00033595	0.000148014
12	21	-0.000211951	-0.000182948
12	22	0.000185749	0.000115735
12	23	-8.5083e-05	8.33492e-06
12	24	-2.44984e-05	-9.92171e-05
12	25	-2.17251e-05	7.74941e-05
13	1	5.51604e-05	-4.94159e-05
13	2	-0.000303632	0.000206826
13	3	0.000703269	-0.000222101
13	4	-0.000828754	-0.000308413
13	5	0.000365226	0.00102444
13	6	0.000345432	-0.000921889
13	7	-0.000659293	-8.80056e-05
13	8	0.000363481	0.000710854
13	9	0.000229363	1.91256e-05
13	10	-0.000708387	-0.00129918
13	11	0.000791174	0.00160422
13	12	-0.000404744	-0.000596941
13	13	-0.000117441	-0.000769141
13	14	0.000271361	0.00146266
13	15	-3.33165e-05	-0.00118767
13	16	-0.000109277	0.000475684
13	17	-0.00011124	-5.7851e-05
13	18	0.000387614	1.93123e-05
13	19	-0.000359119	5.45238e-05
13	20	0.00011434	-0.000252593
13	21	3.24793e-05	0.000300559
13	22	-7.37724e-06	-0.000145766
13	23	-3.94219e-05	-1.44938e-06
13	24	4.54007e-05	3.67317e-05
13	25	-5.54128e-05	-1.03326e-05
14	1	-5.36236e-05	-2.32961e-05
14	2	0.000250855	0.000184708
14	3	-0.000537765	-0.000594344
14	4	0.00067323	0.00112614
14	5	-0.000476066	-0.00151788
14	6	-2.94949e-05	0.00160933
14	7	0.000695789	-0.00135714
14	8	-0.00117686	0.00081827
14	9	0.000993282	-0.000151649
14	10	-0.00022674	-0.000382312
14	11	-0.000340692	0.000568642
14	12	0.000274618	-0.000458141
14	13	2.51728e-05	0.000190116
14	14	-0.000101867	0.000188102
14	15	3.56763e-05	-0.000498107
14	16	-0.000102618	0.000509458
14	17	0.000236571	-0.000306317
14	18	-0.000166202	0.000156542
14	19	-7.12686e-05	-0.000128539
14	20	0.000195121	0.000115957
14	21	-0.000140792	-7.62746e-05
14	22	5.85471e-05	3.93833e-05
14	23	-1.57683e-05	-2.70734e-05
14	24	-6.3504e-06	4.91274e-05
14	25	2.11575e-06	-6.79009e-05
15	1	-1.89115e-05	-1.42408e-05
15	2	0.00013382	0.000125922
15	3	-0.000346865	-0.000432098
15	4	0.000386296	0.000790776
15	5	4.44489e-05	-0.000925511
15	6	-0.000755337	0.000990247
15	7	0.00112303	-0.0013605
15	8	-0.000801423	0.0017577
15	9	9.98607e-05	-0.00152834
15	10	0.000543697	0.000711264
15	11	-0.000985612	3.0632e-05
15	12	0.00110004	-0.000276121
15	13	-0.00079086	0.000117613
15	14	0.000335703	0.000125886
15	15	-9.86615e-05	-0.000223599
15	16	4.43156e-05	0.000155008
15	17	1.35607e-05	-1.2087e-05
15	18	-1.07849e-05	-0.000126866
15	19	-0.00010376	0.000227037
15	20	0.000116569	-0.00026648
15	21	7.78871e-05	0.000239745
15	22	-0.000238528	-0.000178247
15	23	0.00015203	0.000108518
15	24	5.8713e-05	-3.44973e-05
15	25	-0.000156474	-2.48612e-05
16	1	9.7424e-06	-1.19706e-06
16	2	-7.86445e-05	-6.25258e-06
16	3	0.00028629	0.000101477
16	4	-0.00058304	-0.000346683
16	5	0.000753565	0.000487678
16	6	-0.000720035	-0.000124761
16	7	0.000603378	-0.000548131
16	8	-0.000397347	0.000766556
16	9	3.47344e-05	-0.000216723
16	10	0.000201901	-0.000534296
16	11	7.29849e-05	0.00082195
16	12	-0.000612775	-0.000699763
16	13	0.000703165	0.000668491
16	14	-0.000178127	-0.000827792
16	15	-0.000353333	0.000823895
16	16	0.000401197	-0.000540236
16	17	-0.000167809	0.000258706
16	18	8.91456e-05	-0.000141087
16	19	-0.000219381	6.02712e-05
16	20	0.000309763	2.32168e-05
16	21	-0.000242367	6.35605e-06
16	22	0.000105972	-0.00011366
16	23	-1.67447e-06	0.00015078
16	24	-3.57443e-05	-0.000111317
16	25	2.59266e-05	7.03403e-05
17	1	-7.55002e-07	1.2826e-05
17	2	4.00418e-06	-7.84634e-05
17	3	1.28689e-05	0.000219235
17	4	-0.000103614	-0.000368232
17	5	0.000308348	0.000424591
17	6	-0.000628996	-0.000409116
17	7	0.000935767	0.000417767
17	8	-0.000897972	-0.000367012
17	9	0.00038083	6.66215e-05
17	10	0.000129182	0.000304611
17	11	-5.52852e-05	-0.000238606
17	12	-0.000437679	-0.000301716
17	13	0.000719369	0.000645951
17	14	-0.000570936	-0.000377196
17	15	0.000259177	-3.54605e-05
17	16	-9.88355e-06	7.24654e-05
17	17	-0.000107084	3.66193e-05
17	18	4.2444e-05	9.96354e-05
17	19	0.000109848	-0.000350946
17	20	-0.000140785	0.000406851
17	21	3.94438e-05	-0.000263372
17	22	2.24787e-05	0.000133422
17	23	1.27756e-06	-0.000136878
17	24	-2.70068e-05	0.000190579
17	25	4.35985e-05	-0.000177647
18	1	1.8466e-06	-1.83044e-07
18	2	7.56845e-06	-3.20916e-05
18	3	-4.82546e-05	0.000220616
18	4	5.69882e-05	-0.000662042
18	5	4.49107e-05	0.0011097
18	6	-0.000133119	-0.000989775
18	7	6.91751e-05	6.73748e-05
18	8	-2.81751e-05	0.00105218
18	9	0.00022942	-0.00147368
18	10	-0.000563693	0.000924211
18	11	0.00081535	4.4199e-05
18	12	-0.00092104	-0.000590816
18	13	0.000818881	0.000380562
18	14	-0.000451819	0.000134086
18	15	-2.32771e-05	-0.000331086
18	16	0.000300992	0.000157052
18	17	-0.000216107	-3.3155e-05
18	18	-4.6463e-05	0.000148677
18	19	0.000140665	-0.0002455
18	20	-1.71036e-05	0.000129023
18	21	-6.41029e-05	4.71089e-05
18	22	-1.59143e-05	-9.16825e-05
18	23	9.27553e-05	3.10811e-05
18	24	-3.43159e-05	1.66599e-05
18	25	-7.36969e-05	-8.33618e-06
19	1	-3.49103e-06	-9.58489e-06
19	2	-4.55723e-06	5.08132e-05
19	3	9.96868e-05	-8.32041e-05
19	4	-0.000325476	-3.40829e-05
19	5	0.000504328	0.000379541
19	6	-0.000355534	-0.000778286
19	7	-0.000127141	0.000940258
19	8	0.000623038	-0.000739301
19	9	-0.000836492	0.0001909
19	10	0.000776227	0.00051978
19	11	-0.000634704	-0.000960707
19	12	0.000498841	0.000880218
19	13	-0.000316045	-0.000522548
19	14	5.5715e-05	0.000269942
19	15	0.000191244	-0.000260746
19	16	-0.000287561	0.000358006
19	17	0.000248059	-0.000326016
19	18	-0.000220015	9.0092e-05
19	19	0.000238757	0.000188188
19	20	-0.000220544	-0.00031607
19	21	0.000143977	0.000265585
19	22	-5.22574e-05	-0.000137598
19	23	-2.74186e-05	2.29579e-05
19	24	6.73455e-05	4.77655e-05
19	25	-3.66926e-05	-8.30615e-05
20	1	-1.14747e-06	3.00712e-07
20	2	1.87741e-05	-5.94523e-06
20	3	-0.000101283	3.31055e-05
20	4	0.000311249	-9.12575e-05
20	5	-0.000642703	0.000153214
20	6	0.000962538	-0.000212185
20	7	-0.00112351	0.00035316
20	8	0.00112459	-0.00065186
20	9	-0.0010467	0.00100216
20	10	0.000851555	-0.00113886
20	11	-0.000437231	0.000924
20	12	-5.59251e-05	-0.000526028
20	13	0.000281163	0.000209606
20	14	-0.000123019	-0.000106571
20	15	-0.000163607	0.000197007
20	16	0.000303086	-0.00028888
20	17	-0.000266343	0.000156416
20	18	0.000169051	0.000111211
20	19	-9.52573e-05	-0.000193135
20	20	5.77205e-05	4.35639e-05
20	21	-3.8345e-05	7.7918e-05
20	22	2.62417e-05	-4.84013e-05
20	23	-2.26858e-05	-2.26977e-05
20	24	2.14957e-05	4.2159e-05
20	25	-3.82704e-06	-1.54797e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode0_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.817632	0
0	2	-2.97823	0
0	3	5.41443	0
0	4	-6.17373	0
0	5	4.95852	0
0	6	-2.99054	0
0	7	1.41598	0
0	8	-0.535886	0
0	9	0.149558	0
0	10	-0.017035	0
0	11	-0.0102993	0
0	12	0.00878102	0
0	13	-0.00446241	0
0	14	0.000196932	0
0	15	0.00232533	0
0	16	-0.00176083	0
0	17	0.000325242	0
0	18	0.000317009	0
0	19	-0.0008951	0
0	20	0.00171541	0
0	21	-0.00203931	0
0	22	0.001661	0
0	23	-0.00100798	0
0	24	0.000337113	0
0	25	0.000226094	0
1	1	0.0142439	-0.00177193
1	2	-0.0451714	0.00969526
1	3	0.0782989	-0.0247416
1	4	-0.0881043	0.0389433
1	5	0.0708889	-0.0411753
1	6	-0.0440626	0.0291885
1	7	0.0226782	-0.0120972
1	8	-0.0109045	8.89142e-05
1	9	0.00671141	0.00374977
1	10	-0.00542871	-0.00184667
1	11	0.00367756	-0.00178691
1	12	-0.00217992	0.0034901
1	13	0.00221233	-0.00214498
1	14	-0.00224614	3.86991e-05
1	15	0.00116111	0.000405512
1	16	-0.000667033	0.000194422
1	17	0.00171259	3.46967e-05
1	18	-0.00243411	-0.000991027
1	19	0.00149937	0.0012379
1	20	-8.99964e-05	-0.000572007
1	21	-0.000371585	1.16739e-05
1	22	7.71834e-07	2.51569e-06
1	23	0.000379001	8.63926e-05
1	24	-0.000368044	9.9935e-06
1	25	0.000100998	-8.4955e-05
2	1	0.000719416	-0.00976494
2	2	0.000584624	0.0206262
2	3	-0.00636398	-0.0230485
2	4	0.013933	0.0157689
2	5	-0.0167337	-0.00429101
2	6	0.0124523	-0.00596135
2	7	-0.00584228	0.0114211
2	8	0.00171954	-0.0105753
2	9	0.000109731	0.00595116
2	10	-0.00159015	-0.00246869
2	11	0.00277982	0.00193501
2	12	-0.00274854	-0.00225848
2	13	0.00133309	0.00164259
2	14	0.000706363	-0.00044736
2	15	-0.00218535	-0.00018792
2	16	0.00212757	-0.000253462
2	17	-0.000654025	0.00128464
2	18	-0.000790255	-0.00197277
2	19	0.000908844	0.00184378
2	20	-0.000110544	-0.00115385
2	21	-0.000306785	0.000443781
2	22	3.2007e-05	-2.03693e-05
2	23	0.000234793	-0.000155559
2	24	-0.000109751	0.000172669
2	25	-0.000115767	-3.92069e-05
3	1	-0.00145256	0.00103305
3	2	0.00258186	-0.00359809
3	3	0.000177004	0.00630024
3	4	-0.00664355	-0.00730474
3	5	0.0112144	0.0073291
3	6	-0.00974837	-0.00778712
3	7	0.00447632	0.00772942
3	8	-0.000126452	-0.00586067
3	9	-0.00117166	0.00306656
3	10	0.00036898	-0.000592318
3	11	0.000427872	-0.00152002
3	12	-0.00032583	0.00295657
3	13	0.000201968	-0.00291312
3	14	-0.000621308	0.00197133
3	15	0.00101935	-0.00151448
3	16	-0.00104314	0.00138952
3	17	0.000880625	-0.000678007
3	18	-0.000751112	-0.000215605
3	19	0.000822145	0.000420138
3	20	-0.000899428	-0.000148734
3	21	0.000522959	1.32905e-05
3	22	0.00021702	-8.55897e-05
3	23	-0.000704503	0.00021615
3	24	0.000623496	-0.000308488
3	25	-0.000223307	0.000210936
4	1	0.00095094	-0.000428264
4	2	-0.00236935	0.000568636
4	3	0.00284616	0.000176907
4	4	-0.00197337	-0.000114782
4	5	0.000437107	-0.00246594
4	6	0.000688652	0.00559715
4	7	-2.67381e-05	-0.00586808
4	8	-0.00209616	0.00277366
4	9	0.00267498	0.00147463
4	10	-0.000255986	-0.00443459
4	11	-0.00222718	0.0048648
4	12	0.00193404	-0.00338016
4	13	-0.000316003	0.00185863
4	14	1.66037e-05	-0.00147911
4	15	-0.00067891	0.0016058
4	16	0.000593547	-0.00107893
4	17	0.000107379	3.58603e-05
4	18	-0.000388531	0.000472018
4	19	0.000380214	-0.000125498
4	20	-0.000679738	-0.000425319
4	21	0.00104064	0.00059769
4	22	-0.000870861	-0.000404899
4	23	0.000225394	0.000119454
4	24	0.000278002	7.97865e-05
4	25	-0.000272643	-0.000128119
5	1	-0.000539935	0.000222698
5	2	0.00202492	-0.00110711
5	3	-0.00404737	0.00238332
5	4	0.0054588	-0.00224956
5	5	-0.00517807	-0.000698998
5	6	0.00298895	0.00488882
5	7	-0.000211664	-0.00708343
5	8	-0.00102034	0.0060179
5	9	0.000333452	-0.00322102
5	10	0.000169933	0.000624544
5	11	0.000592668	0.0010875
5	12	-0.000700091	-0.00186361
5	13	-0.00100527	0.00176018
5	14	0.00246692	-0.00124304
5	15	-0.00202272	0.000857737
5	16	0.000813795	-0.000612426
5	17	-0.000182348	0.000218238
5	18	-5.21574e-05	0.000292697
5	19	0.000242363	-0.00055919
5	20	-0.000185971	0.000389497
5	21	-0.000153552	7.39505e-06
5	22	0.00040658	-0.000266345
5	23	-0.000362563	0.000219857
5	24	0.000222776	-1.8904e-05
5	25	-0.000170353	-8.68299e-05
6	1	0.000250105	0.000282541
6	2	-0.00127317	-0.000422116
6	3	0.00323733	-0.00080206
6	4	-0.0047374	0.00340307
6	5	0.00345745	-0.00525813
6	6	0.000268101	0.00444242
6	7	-0.00269036	-0.00150721
6	8	0.00174009	-0.00107224
6	9	0.000426207	0.0013095
6	10	-0.00171642	0.000526785
6	11	0.00256561	-0.00232843
6	12	-0.00317849	0.0022694
6	13	0.00267142	-0.000779089
6	14	-0.00122234	-0.000143591
6	15	0.000161514	-0.00016361
6	16	-9.29142e-05	0.000470886
6	17	0.000357171	-6.89807e-05
6	18	-0.000286288	-0.000416428
6	19	7.11592e-05	0.000416071
6	20	-0.000100946	-7.63947e-05
6	21	0.000232267	-0.000175554
6	22	-0.000170357	0.000141084
6	23	1.26109e-05	-9.54754e-06
6	24	3.42618e-05	-1.76987e-05
6	25	-4.8457e-05	2.98525e-05
7	1	0.000166402	0.000444937
7	2	-0.000875376	-0.00166252
7	3	0.00231162	0.0030569
7	4	-0.00396245	-0.00369084
7	5	0.00496286	0.00360146
7	6	-0.00479976	-0.00336813
7	7	0.00335388	0.00260625
7	8	-0.00115434	-0.000568796
7	9	-0.000202398	-0.0017133
7	10	-0.000266975	0.0022248
7	11	0.00109931	-0.00087007
7	12	-0.000492655	-0.00064353
7	13	-0.000859437	0.00125456
7	14	0.00130117	-0.00119905
7	15	-0.000934203	0.000943627
7	16	0.00076934	-0.000531551
7	17	-0.000784179	-9.27233e-05
7	18	0.000437553	0.000587762
7	19	7.22178e-05	-0.000551153
7	20	-0.000157941	0.000132786
7	21	-0.000170367	0.000215682
7	22	0.000367777	-0.000333581
7	23	-0.00020199	0.00030682
7	24	-1.91522e-05	-0.000179506
7	25	5.64151e-05	2.01166e-05
8	1	-1.8547e-05	0.000235811
8	2	-6.73381e-05	-0.000979014
8	3	0.000536101	0.00187617
8	4	-0.0011742	-0.00222256
8	5	0.00115541	0.00226749
8	6	-0.000451221	-0.00294302
8	7	0.00048434	0.00397987
8	8	-0.00201267	-0.00381389
8	9	0.00331068	0.00201883
8	10	-0.00243073	-0.000246728
8	11	0.000215298	-0.000258193
8	12	0.00101928	0.000325076
8	13	-0.000561432	-0.000855453
8	14	-0.000514721	0.0012258
8	15	0.00113172	-0.000903469
8	16	-0.00106265	0.000503025
8	17	0.000574209	-0.000409815
8	18	2.89127e-05	0.000265336
8	19	-0.000511243	9.56341e-06
8	20	0.000683861	-0.000108688
8	21	-0.000491634	1.18464e-05
8	22	0.000124373	4.92393e-05
8	23	0.000115622	6.39531e-06
8	24	-0.000110725	-6.54269e-05
8	25	-1.55615e-05	1.95315e-05
9	1	-0.000203996	0.000259066
9	2	0.000995352	-0.00114775
9	3	-0.00246745	0.00242583
9	4	0.00396982	-0.00315118
9	5	-0.00428625	0.00269101
9	6	0.00267537	-0.00144996
9	7	-6.71366e-05	0.000426272
9	8	-0.00162621	0.000147524
9	9	0.00161339	-0.000982217
9	10	-0.000684595	0.00190566
9	11	-5.26102e-05	-0.00165496
9	12	0.000151929	0.000211312
9	13	9.39507e-05	0.000835667
9	14	-0.000240572	-0.000670376
9	15	0.000105534	0.000148132
9	16	0.000276574	-8.58835e-05
9	17	-0.000589947	0.000183577
9	18	0.000495354	1.87663e-05
9	19	-0.000199223	-0.000364896
9	20	0.000116507	0.000544544
9	21	-0.000130012	-0.000465021
9	22	-4.5345e-05	0.000206301
9	23	0.00021036	1.74759e-06
9	24	-0.00012197	-3.82626e-05
9	25	-8.43925e-06	5.02969e-05
10	1	-0.000104699	-2.58734e-05
10	2	0.000308168	8.22891e-05
10	3	-0.000362872	-0.000189407
10	4	0.000260619	0.000552838
10	5	-0.000329901	-0.00133225
10	6	0.000544574	0.00198341
10	7	-0.00040563	-0.00166303
10	8	-0.000339083	0.000697827
10	9	0.00113787	-0.000270938
10	10	-0.00108462	0.000530852
10	11	0.000107148	-0.00063304
10	12	0.000723427	0.000235641
10	13	-0.000454514	0.000257933
10	14	-0.000552666	-0.000400715
10	15	0.00114347	0.000130906
10	16	-0.000846555	0.000270041
10	17	0.00022651	-0.00044866
10	18	0.000118067	0.000236982
10	19	-0.000164473	0.00015148
10	20	9.97963e-05	-0.000341833
10	21	-2.20213e-05	0.000272987
10	22	1.80654e-05	-0.000122994
10	23	-0.000118897	-2.49479e-05
10	24	0.000221749	0.000130897
10	25	-0.000227425	-0.000123232
11	1	-2.10237e-05	-6.68027e-06
11	2	1.31058e-05	8.18244e-05
11	3	0.000406044	-0.00035888
11	4	-0.00165785	0.000739237
11	5	0.00327385	-0.000659796
11	6	-0.00400744	-0.000212222
11	7	0.00328977	0.00122686
11	8	-0.00182556	-0.00149551
11	9	0.000529683	0.00102246
11	10	0.000257682	-0.000395576
11	11	-0.0004667	-9.87636e-05
11	12	0.000253311	0.000498612
11	13	-0.000179741	-0.00075262
11	14	0.000554484	0.000705222
11	15	-0.000881249	-0.000334449
11	16	0.000644726	-0.000158935
11	17	-0.000121781	0.00047252
11	18	-0.000189793	-0.000459775
11	19	0.000303855	0.000257379
11	20	-0.000412114	-9.07797e-05
11	21	0.000417559	3.44674e-05
11	22	-0.00020049	3.76293e-06
11	23	-5.63182e-05	-0.000118874
11	24	0.000126657	0.000226432
11	25	-7.53225e-05	-0.000154625
12	1	-1.47393e-05	-1.49533e-05
12	2	-3.32084e-05	5.66943e-05
12	3	0.00031823	-4.98272e-05
12	4	-0.000886689	-0.000137201
12	5	0.0016051	0.000472919
12	6	-0.00217668	-0.000684479
12	7	0.00196419	0.000643603
12	8	-0.000473089	-0.000773525
12	9	-0.00154621	0.00133644
12	10	0.00251065	-0.00143527
12	11	-0.00200616	0.000200111
12	12	0.0011708	0.00133646
12	13	-0.000853666	-0.00136966
12	14	0.000719469	-8.01678e-05
12	15	-0.000299039	0.00124041
12	16	-0.000201568	-0.000991245
12	17	0.000342238	4.57501e-05
12	18	-0.000114139	0.000365137
12	19	-0.000104214	-7.85864e-05
12	20	0.000102024	-0.000228772
12	21	-1.16924e-05	0.000198458
12	22	-2.51421e-05	-3.02569e-05
12	23	2.3067e-05	-4.31967e-05
12	24	-2.14339e-05	2.89027e-06
12	25	1.04477e-05	5.65636e-05
13	1	-8.47885e-05	2.35632e-05
13	2	0.000491074	-8.31141e-05
13	3	-0.00130364	2.74337e-05
13	4	0.00202516	0.000459841
13	5	-0.00184188	-0.00125599
13	6	0.000563979	0.00141316
13	7	0.000872786	-0.000469544
13	8	-0.00139528	-0.000481303
13	9	0.00110377	0.000476283
13	10	-0.000820807	-8.52933e-05
13	11	0.000875179	2.62237e-05
13	12	-0.00101901	-6.46028e-05
13	13	0.0009364	-0.00017422
13	14	-0.000646891	0.000524857
13	15	0.000588438	-0.000581021
13	16	-0.000928432	0.000231553
13	17	0.00112862	0.000166202
13	18	-0.000759467	-0.000242633
13	19	0.00016075	8.62279e-05
13	20	0.000118324	3.22999e-05
13	21	-1.37745e-05	-0.000102268
13	22	-0.000155554	0.000202294
13	23	0.000169838	-0.000234037
13	24	-8.44744e-05	0.000130926
13	25	2.86885e-05	-2.86198e-05
14	1	1.7783e-05	4.05996e-05
14	2	-6.25323e-05	-0.000249928
14	3	0.000173931	0.000662009
14	4	-0.000456294	-0.00095204
14	5	0.000865879	0.000651574
14	6	-0.00114667	0.000260447
14	7	0.00114467	-0.00128395
14	8	-0.000863368	0.00190801
14	9	0.000300607	-0.00179471
14	10	0.000327535	0.000891146
14	11	-0.000575965	0.000126768
14	12	0.00040932	-0.000310184
14	13	-0.000218158	-0.000323455
14	14	6.46919e-05	0.00083467
14	15	0.000302841	-0.000637252
14	16	-0.000792166	6.78162e-05
14	17	0.000984651	0.000237735
14	18	-0.00073207	-0.0001282
14	19	0.000309601	-7.0304e-05
14	20	-1.52583e-05	0.000116135
14	21	-8.2003e-05	-4.81851e-05
14	22	6.35162e-05	-3.19488e-05
14	23	-2.51151e-05	7.06357e-05
14	24	7.69625e-06	-4.37291e-05
14	25	-5.40443e-06	-1.64676e-05
15	1	-1.6769e-05	3.06075e-05
15	2	8.48985e-05	-8.67393e-05
15	3	-0.000108178	-4.80088e-05
15	4	-0.000169666	0.00071007
15	5	0.00069056	-0.00191748
15	6	-0.000815925	0.00313093
15	7	0.000126241	-0.00354659
15	8	0.000712676	0.00276621
15	9	-0.000700091	-0.00127823
15	10	-6.91237e-05	0.00010456
15	11	0.000642796	0.000166412
15	12	-0.000534486	0.000131805
15	13	5.70161e-05	-0.000339085
15	14	0.00027044	0.000295457
15	15	-0.000247291	-0.000278794
15	16	7.05854e-05	0.000379487
15	17	2.1383e-06	-0.000340628
15	18	8.28683e-05	2.66431e-05
15	19	-0.000223828	0.00029663
15	20	0.000257813	-0.000347401
15	21	-0.000105794	0.000175753
15	22	-9.2078e-05	1.91117e-05
15	23	0.000145151	-0.00012406
15	24	-5.51943e-05	0.000120963
15	25	-4.02861e-05	-5.55354e-05
16	1	-1.26936e-05	-1.39759e-05
16	2	8.32522e-05	5.2587e-05
16	3	-0.00031538	-6.35167e-05
16	4	0.000835487	-4.33659e-05
16	5	-0.00158641	0.000204208
16	6	0.00216032	-0.000122327
16	7	-0.00204043	-0.000274278
16	8	0.00118633	0.000474319
16	9	-0.000207453	-8.25153e-05
16	10	-0.000346908	-0.000533275
16	11	0.000507296	0.000844866
16	12	-0.000417583	-0.000810375
16	13	6.73237e-05	0.000607072
16	14	0.000303844	-0.000308873
16	15	-0.000338039	2.27677e-05
16	16	0.000117458	8.53871e-05
16	17	1.5173e-05	-3.58565e-05
16	18	2.18179e-05	1.00911e-05
16	19	-9.62819e-05	-6.6122e-05
16	20	0.000130701	0.000105822
16	21	-0.000107852	-7.19294e-05
16	22	3.84345e-05	1.59805e-05
16	23	2.22909e-05	1.01318e-05
16	24	-4.47241e-05	-1.85656e-05
16	25	4.87109e-05	2.3117e-05
17	1	1.00944e-05	-1.99259e-05
17	2	-3.06854e-05	0.000118148
17	3	2.27234e-05	-0.000312752
17	4	-3.03494e-05	0.000470746
17	5	0.000263137	-0.000423451
17	6	-0.000800986	0.000209562
17	7	0.00137724	-4.22026e-05
17	8	-0.00167567	-3.05782e-05
17	9	0.00153052	0.000275994
17	10	-0.000875446	-0.00083899
17	11	-1.95968e-06	0.00131352
17	12	0.000496186	-0.00125356
17	13	-0.000427351	0.000894352
17	14	0.000236212	-0.000711495
17	15	-0.000251543	0.000629686
17	16	0.00033481	-0.000342454
17	17	-0.000282757	-2.40024e-05
17	18	0.000139854	0.000143856
17	19	-9.47452e-05	-3.35247e-05
17	20	0.00022363	-5.55588e-05
17	21	-0.000371441	4.38739e-05
17	22	0.000344012	-2.65699e-05
17	23	-0.000157147	3.23772e-05
17	24	-1.66855e-05	-1.1497e-05
17	25	6.88697e-05	-2.42216e-05
18	1	-3.95087e-06	3.29263e-06
18	2	4.23293e-05	-2.82342e-05
18	3	-0.000124958	6.34901e-05
18	4	0.000160913	-1.71032e-05
18	5	-0.000122907	-0.0001162
18	6	0.000188893	0.000179461
18	7	-0.000393332	-0.000233278
18	8	0.000413019	0.0005454
18	9	-7.56399e-05	-0.000938943
18	10	-0.00030583	0.000941142
18	11	0.000453185	-0.000627729
18	12	-0.000497744	0.000436988
18	13	0.000577999	-0.000327507
18	14	-0.000568126	-5.05023e-05
18	15	0.000378629	0.00057902
18	16	-0.00017223	-0.000775535
18	17	0.00013195	0.000490904
18	18	-0.000194346	-2.66421e-05
18	19	0.000185327	-0.000269632
18	20	-0.000100191	0.000252723
18	21	4.95547e-05	-8.42373e-06
18	22	-4.34313e-05	-0.000205903
18	23	2.52244e-05	0.000199883
18	24	-3.28871e-06	-5.27866e-05
18	25	4.2415e-06	-4.51687e-05
19	1	7.61976e-06	-1.71567e-06
19	2	-3.17268e-05	2.14407e-05
19	3	4.03811e-05	-0.000115431
19	4	3.31846e-05	0.000327706
19	5	-0.000136105	-0.000533987
19	6	4.84763e-05	0.000491409
19	7	0.000350381	-0.000278011
19	8	-0.000880659	0.000386138
19	9	0.00116544	-0.000948538
19	10	-0.000938898	0.0013396
19	11	0.000363262	-0.00101689
19	12	0.00010302	0.000236824
19	13	-0.000234766	0.000336137
19	14	0.000209235	-0.000335153
19	15	-0.00021175	-6.32411e-05
19	16	0.000179508	0.000410988
19	17	-4.84297e-05	-0.000454172
19	18	-5.47622e-05	0.000267897
19	19	1.96263e-05	-2.81024e-05
19	20	6.71887e-05	-0.000126508
19	21	-6.19687e-05	0.000135718
19	22	-2.66135e-05	-8.06108e-05
19	23	7.24663e-05	6.50832e-05
19	24	-4.405e-05	-6.46385e-05
19	25	3.03453e-05	2.20292e-05
20	1	-9.74674e-07	-6.15586e-06
20	2	2.32217e-05	3.26597e-05
20	3	-0.000124323	-9.81083e-05
20	4	0.000316621	0.000179903
20	5	-0.000459446	-0.000143382
20	6	0.000365582	-9.96348e-05
20	7	-5.60091e-05	0.000305186
20	8	-0.000217761	-0.000161706
20	9	0.000265982	-0.00015373
20	10	-0.000120232	0.000234029
20	11	-9.61355e-05	-9.62903e-05
20	12	0.000243606	1.90112e-05
20	13	-0.000183048	-2.41484e-05
20	14	-9.73519e-05	-4.77283e-05
20	15	0.000425476	0.000195223
20	16	-0.000593739	-0.000260613
20	17	0.000518162	0.00018937
20	18	-0.00027294	-0.000112473
20	19	4.80607e-05	0.000128379
20	20	-7.01106e-06	-0.000153862
20	21	0.000117255	9.05126e-05
20	22	-0.000193766	1.21773e-05
20	23	0.000138379	-5.93935e-05
20	24	-3.95878e-05	4.50618e-05
20	25	5.97547e-06	-1.83386e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode10_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00181066	0
0	2	-0.00293474	0
0	3	0.000653057	0
0	4	0.00368591	0
0	5	-0.00176591	0
0	6	-0.0101664	0
0	7	0.0219438	0
0	8	-0.0203918	0
0	9	0.00822664	0
0	10	-0.000572653	0
0	11	0.00303069	0
0	12	-0.00673531	0
0	13	0.00494138	0
0	14	-0.00130588	0
0	15	0.000620012	0
0	16	-0.00162041	0
0	17	0.00148884	0
0	18	-0.000553485	0
0	19	0.000158689	0
0	20	-0.000273861	0
0	21	0.000365909	0
0	22	-0.000254812	0
0	23	4.21722e-05	0
0	24	2.70544e-05	0
0	25	3.13216e-06	0
1	1	-0.00187585	0.00968316
1	2	0.00568975	-0.0234147
1	3	-0.00681593	0.0260586
1	4	0.000184594	-0.00569321
1	5	0.010003	-0.023598
1	6	-0.0138322	0.0370138
1	7	0.0079942	-0.0297158
1	8	0.00146043	0.0159015
1	9	-0.00674037	-0.00622996
1	10	0.00508799	0.0008932
1	11	0.000123913	0.00191725
1	12	-0.00348437	-0.00239766
1	13	0.00285399	0.0012092
1	14	-0.000408953	0.000438278
1	15	-0.000712402	-0.00156679
1	16	-0.000183861	0.00146853
1	17	0.0012983	-0.000503989
1	18	-0.00103622	-6.1085e-05
1	19	-0.000197701	-9.65359e-05
1	20	0.000937444	0.000214671
1	21	-0.000565777	-3.10897e-05
1	22	-0.000211294	-8.48197e-05
1	23	0.000546871	5.59949e-05
1	24	-0.000425602	-5.23052e-05
1	25	0.000251019	4.91952e-05
2	1	-0.0402165	-0.0337299
2	2	0.0807339	0.0692701
2	3	-0.0733506	-0.0619909
2	4	0.0118184	4.28896e-05
2	5	0.0624695	0.0779788
2	6	-0.103976	-0.121404
2	7	0.0981207	0.113664
2	8	-0.0620336	-0.0763799
2	9	0.024105	0.0381959
2	10	-0.00297231	-0.0122431
2	11	-0.000755412	-0.000791861
2	12	-0.00276684	0.00374771
2	13	0.0051277	-0.00117366
2	14	-0.00449834	-0.00163167
2	15	0.00245782	0.00193289
2	16	-0.000703423	-0.000824416
2	17	-6.66049e-06	0.000516168
2	18	5.39649e-05	-0.00113383
2	19	-3.79495e-05	0.00121364
2	20	-5.16804e-05	-0.000383598
2	21	0.000289188	-0.000323228
2	22	-0.000395334	0.000305778
2	23	0.000204636	3.62692e-05
2	24	8.0189e-05	-0.000279917
2	25	-0.00016115	0.00040061
3	1	0.00891393	0.00569375
3	2	-0.0236952	-0.0156148
3	3	0.0329018	0.0191649
3	4	-0.0289139	-0.00632568
3	5	0.0168919	-0.0170149
3	6	-0.00780474	0.0325748
3	7	0.00557781	-0.0295907
3	8	-0.00525753	0.0146903
3	9	0.00294809	-0.00140491
3	10	-0.000847723	-0.00376922
3	11	0.00145332	0.00305328
3	12	-0.00317058	-0.00050818
3	13	0.00353008	-0.00175517
3	14	-0.00259336	0.00259172
3	15	0.00175769	-0.00177527
3	16	-0.00138729	0.000632813
3	17	0.000822482	-0.000360528
3	18	6.57802e-05	0.000558696
3	19	-0.000639226	-0.000381819
3	20	0.000663707	-0.000102659
3	21	-0.000472851	0.000310046
3	22	0.000197765	-0.00010681
3	23	0.000164479	-0.0001262
3	24	-0.000364735	0.000137007
3	25	0.000249263	-3.7128e-05
4	1	-0.307385	0.205907
4	2	1.09955	-0.734614
4	3	-2.12806	1.41726
4	4	2.79885	-1.85772
4	5	-2.71549	1.79712
4	6	2.00539	-1.32553
4	7	-1.1311	0.749812
4	8	0.477829	-0.320498
4	9	-0.145084	0.099717
4	10	0.0313899	-0.0211945
4	11	-0.00769978	0.00310575
4	12	0.00413184	-0.000824727
4	13	-0.0022939	0.000824019
4	14	0.00130724	-0.0011514
4	15	-0.000440229	0.00120284
4	16	-0.000888056	-0.000440452
4	17	0.00143919	-0.000537963
4	18	-0.000716997	0.000799302
4	19	-1.50391e-05	-0.000404713
4	20	-8.70674e-06	-7.48378e-05
4	21	0.00022091	0.000497299
4	22	-0.000154409	-0.000809313
4	23	1.62235e-05	0.000691964
4	24	-3.23537e-05	-0.000204895
4	25	0.000154165	-6.86053e-05
5	1	0.00376184	0.00115619
5	2	-0.0142059	-0.00383322
5	3	0.0278145	0.00624891
5	4	-0.0357893	-0.00637676
5	5	0.0327295	0.00471885
5	6	-0.0210859	-0.00321328
5	7	0.00849427	0.00295451
5	8	-0.00165325	-0.00386238
5	9	0.000870186	0.00493771
5	10	-0.00135416	-0.0049787
5	11	0.000106858	0.00397035
5	12	0.00174869	-0.0028584
5	13	-0.00260633	0.00209745
5	14	0.00235033	-0.00165548
5	15	-0.00148305	0.0015364
5	16	0.000590721	-0.00135548
5	17	-2.00719e-05	0.000738465
5	18	-0.000399439	-0.000181654
5	19	0.000725808	0.000106965
5	20	-0.000568426	-2.42484e-05
5	21	-5.33439e-05	-0.000361805
5	22	0.000426692	0.00059921
5	23	-0.000175098	-0.000421674
5	24	-0.000270856	9.5816e-05
5	25	0.000429748	0.000107064
6	1	-0.000393792	0.000225214
6	2	0.00175843	-0.000916244
6	3	-0.00376214	0.00198577
6	4	0.00462516	-0.00286787
6	5	-0.00305799	0.00283782
6	6	0.000368837	-0.00192626
6	7	0.000891933	0.00145027
6	8	-0.000201506	-0.00236234
6	9	-0.000536169	0.0033354
6	10	-0.000346739	-0.00255993
6	11	0.00252584	0.000818505
6	12	-0.00436887	-0.000270211
6	13	0.00449205	0.000993563
6	14	-0.00280403	-0.00119204
6	15	0.000568276	0.000262032
6	16	0.000652768	0.000572578
6	17	-0.000472158	-0.00049234
6	18	-0.000109118	5.03948e-05
6	19	0.000129099	0.00010852
6	20	0.0002604	-7.19442e-05
6	21	-0.000386585	0.000126186
6	22	0.000108197	-0.000269718
6	23	0.000158489	0.000325842
6	24	-0.00014708	-0.00021851
6	25	1.73754e-05	8.27859e-05
7	1	6.53478e-06	-0.000459853
7	2	3.89551e-05	0.00171912
7	3	-0.000281409	-0.00330328
7	4	0.00043935	0.00440489
7	5	0.000401231	-0.00460955
7	6	-0.00235637	0.00360851
7	7	0.00359951	-0.00129226
7	8	-0.00242589	-0.00126391
7	9	-5.73221e-05	0.00221413
7	10	0.001321	-0.00130963
7	11	-0.000918217	0.000302423
7	12	0.00055687	-0.000165917
7	13	-0.00104118	-6.07231e-05
7	14	0.00129014	0.000955012
7	15	-0.000551883	-0.00152456
7	16	-0.0004038	0.00104395
7	17	0.000670087	-0.000110969
7	18	-0.000257602	-0.000474001
7	19	-0.00033775	0.000506491
7	20	0.000632502	-0.00016934
7	21	-0.000434767	-0.000185256
7	22	5.98056e-05	0.000274169
7	23	3.48324e-05	-0.000171528
7	24	0.000167564	0.000128719
7	25	-0.000296996	-0.000166372
8	1	2.28647e-05	-0.000325086
8	2	-0.000147012	0.00132379
8	3	0.000342626	-0.0023425
8	4	-0.000547751	0.00195648
8	5	0.00118357	0.000139463
8	6	-0.00266558	-0.00249675
8	7	0.0041465	0.00315209
8	8	-0.00414863	-0.00155477
8	9	0.00254221	-0.000393686
8	10	-0.000620193	0.000513822
8	11	-0.000560042	0.000738757
8	12	0.000916302	-0.00145118
8	13	-0.00080448	0.00112931
8	14	0.000485227	-0.00047442
8	15	-0.000145926	-0.000201214
8	16	3.04168e-05	0.000827915
8	17	-9.08129e-05	-0.00104898
8	18	-1.20969e-06	0.000727971
8	19	0.000173494	-0.0002591
8	20	-0.000117403	4.83815e-05
8	21	-6.62463e-05	-0.000104104
8	22	0.000145015	0.000178879
8	23	-0.000138457	-0.0001064
8	24	0.000111578	-4.09706e-05
8	25	-6.34227e-05	0.000124941
9	1	-4.96555e-05	-0.000263802
9	2	0.00013957	0.00107384
9	3	0.000103633	-0.00201066
9	4	-0.0014798	0.00212032
9	5	0.00422122	-0.00127381
9	6	-0.00682334	0.000390967
9	7	0.00703058	2.34747e-05
9	8	-0.00439526	-0.000319196
9	9	0.000947678	0.000520939
9	10	0.00100564	-0.000185544
9	11	-0.00100842	-0.000550257
9	12	0.000218028	0.000954612
9	13	0.000143803	-0.000643305
9	14	8.67768e-05	-4.90362e-05
9	15	-0.000190341	0.000464911
9	16	-0.000187246	-0.000222576
9	17	0.000542427	-0.000412006
9	18	-0.000440792	0.000743011
9	19	9.50895e-05	-0.000437602
9	20	0.000142495	-3.40392e-05
9	21	-0.000241694	0.000114828
9	22	0.000328421	4.92879e-05
9	23	-0.000373758	-4.00407e-05
9	24	0.000258414	-0.000124422
9	25	-5.04736e-05	0.000201909
10	1	2.54197e-05	-0.000195452
10	2	-0.000166331	0.00102885
10	3	0.000388038	-0.00247547
10	4	-0.000235088	0.00354065
10	5	-0.000778087	-0.00335027
10	6	0.00238272	0.00222764
10	7	-0.00374887	-0.000965059
10	8	0.00423402	-0.000249519
10	9	-0.00354892	0.0014007
10	10	0.00197827	-0.00195025
10	11	-0.000615714	0.00152607
10	12	0.000254164	-0.000661032
10	13	-0.000301022	6.18938e-05
10	14	-4.50396e-05	0.000253895
10	15	0.000497485	-0.000460687
10	16	-0.000561317	0.000360751
10	17	0.000425537	3.04919e-05
10	18	-0.000396401	-0.000228195
10	19	0.00042272	3.7126e-05
10	20	-0.000357044	0.000229192
10	21	0.000208262	-0.000321973
10	22	-9.9693e-05	0.000271957
10	23	0.000101796	-0.000167274
10	24	-0.000140849	3.78992e-05
10	25	0.000103147	7.20935e-05
11	1	-3.7973e-06	-1.95148e-05
11	2	-0.000113945	0.000262447
11	3	0.000634685	-0.00094544
11	4	-0.00133381	0.00161759
11	5	0.000948868	-0.00136645
11	6	0.00130304	7.03065e-06
11	7	-0.00368473	0.00168573
11	8	0.00359508	-0.00270565
11	9	-0.00126676	0.00249412
11	10	-0.000753363	-0.00143067
11	11	0.00136691	0.000459178
11	12	-0.00148284	-9.48565e-05
11	13	0.00159314	0.000158343
11	14	-0.00116244	-0.000168036
11	15	6.46617e-05	-0.000215663
11	16	0.000858749	0.00080063
11	17	-0.00089711	-0.00105375
11	18	0.000402912	0.00083688
11	19	-9.60512e-05	-0.000504063
11	20	-4.27776e-06	0.000251491
11	21	0.000224662	1.97514e-05
11	22	-0.00042932	-0.000251242
11	23	0.000342639	0.000260045
11	24	-0.000100932	-0.000129679
11	25	-4.07152e-05	7.45527e-05
12	1	-7.00337e-06	-8.44004e-06
12	2	0.000101596	-2.71758e-05
12	3	-0.000497322	9.63878e-05
12	4	0.00123623	0.000120218
12	5	-0.00191904	-0.000925392
12	6	0.0021659	0.00196257
12	7	-0.00203984	-0.00242053
12	8	0.00166365	0.00197036
12	9	-0.00100389	-0.00108112
12	10	0.000279716	0.000377548
12	11	0.000100349	-0.000126489
12	12	-0.000146918	0.000278268
12	13	0.000257467	-0.000500626
12	14	-0.000488706	0.000371097
12	15	0.000412622	6.51513e-05
12	16	6.56127e-05	-0.000309079
12	17	-0.000380822	0.000133632
12	18	0.000187573	0.000182083
12	19	0.000102023	-0.000316413
12	20	-5.28768e-05	0.000232026
12	21	-0.000157943	-0.000109916
12	22	0.000176034	0.000105251
12	23	-2.63667e-05	-0.000177468
12	24	-5.76502e-05	0.00019494
12	25	3.2431e-05	-0.000114086
13	1	-1.70166e-05	-3.28439e-05
13	2	5.71327e-05	0.000194608
13	3	-4.90461e-05	-0.000526293
13	4	-9.43527e-06	0.000821005
13	5	-9.14497e-05	-0.000687506
13	6	0.000355554	-4.91072e-05
13	7	-0.000252919	0.000983026
13	8	-0.00054577	-0.00133961
13	9	0.00143605	0.000812623
13	10	-0.00162412	1.60795e-06
13	11	0.00119961	-0.000431304
13	12	-0.000711624	0.000570442
13	13	0.000260157	-0.000698431
13	14	0.000210645	0.000610172
13	15	-0.000438362	-0.00019823
13	16	0.000271036	-0.000140146
13	17	2.40562e-05	0.000151183
13	18	-0.000110625	-3.74934e-05
13	19	-5.65488e-05	-2.00757e-05
13	20	0.000253589	3.58179e-05
13	21	-0.000287337	8.16748e-07
13	22	0.00017652	-7.5994e-05
13	23	-3.82453e-05	7.66551e-05
13	24	-4.17197e-05	5.28917e-06
13	25	4.30552e-05	-3.30702e-05
14	1	-2.86884e-05	2.78589e-05
14	2	0.000120086	-0.000143162
14	3	-0.000186906	0.000464662
14	4	2.81865e-05	-0.00108982
14	5	0.000478476	0.00173945
14	6	-0.00119084	-0.00183793
14	7	0.00154892	0.00136249
14	8	-0.000960058	-0.000945876
14	9	-0.000252732	0.00072544
14	10	0.000884403	-0.000166939
14	11	-0.000374534	-0.000641694
14	12	-0.000378383	0.000913432
14	13	0.00036032	-0.00057281
14	14	0.000206171	0.000358471
14	15	-0.000503496	-0.000540312
14	16	0.000293739	0.000652064
14	17	7.04004e-05	-0.000386401
14	18	-0.000246736	6.4074e-06
14	19	0.000200473	0.000137971
14	20	-0.000107683	-3.91713e-05
14	21	8.00786e-05	-0.000122791
14	22	-5.53049e-05	0.000220132
14	23	-2.67742e-05	-0.000189401
14	24	0.000104206	7.14619e-05
14	25	-9.29178e-05	-1.29473e-05
15	1	-1.46801e-05	6.7828e-06
15	2	0.000104312	-7.46727e-05
15	3	-0.000302246	0.000344077
15	4	0.000526936	-0.000917942
15	5	-0.000668083	0.00162751
15	6	0.00064015	-0.00205251
15	7	-0.000405587	0.00180781
15	8	8.17952e-05	-0.000852033
15	9	0.000135514	-0.000328187
15	10	-0.000144435	0.00107722
15	11	-7.21448e-06	-0.00118379
15	12	5.79296e-05	0.000873291
15	13	0.000284231	-0.000454127
15	14	-0.000847174	0.000184029
15	15	0.00102627	-0.000155454
15	16	-0.000574177	0.000225578
15	17	-4.15185e-05	-0.000215089
15	18	0.000291299	9.26825e-05
15	19	-0.000162978	5.91784e-05
15	20	-5.52517e-05	-0.000113488
15	21	0.000166635	-2.43491e-06
15	22	-0.000133298	0.000175194
15	23	2.32519e-05	-0.000203454
15	24	4.77064e-05	6.19409e-05
15	25	-3.19189e-05	8.62965e-05
16	1	-6.94065e-06	1.20334e-05
16	2	3.37051e-05	-7.49328e-05
16	3	-4.19308e-05	0.000186123
16	4	-6.96665e-05	-0.000196284
16	5	0.000274657	-6.31886e-05
16	6	-0.000334772	0.000486545
16	7	0.000132387	-0.000662748
16	8	0.000136712	0.000253739
16	9	-0.000289479	0.000543448
16	10	0.000316897	-0.00110161
16	11	-0.00013395	0.00104476
16	12	-0.000327623	-0.000536603
16	13	0.000774023	-3.60078e-05
16	14	-0.000804967	0.00033527
16	15	0.000481455	-0.000258269
16	16	-0.000238378	1.45733e-05
16	17	0.000260208	0.000145362
16	18	-0.000275073	-0.000164234
16	19	3.83982e-05	0.000110112
16	20	0.000256593	-6.46863e-05
16	21	-0.000279279	3.34574e-05
16	22	6.29026e-05	5.99853e-05
16	23	9.60161e-05	-0.000201204
16	24	-7.98993e-05	0.000244755
16	25	1.11019e-05	-0.000149597
17	1	1.25807e-05	-2.66806e-06
17	2	-0.000118464	-1.03144e-05
17	3	0.000438215	0.000155182
17	4	-0.000858479	-0.000638558
17	5	0.000876288	0.00140408
17	6	-0.000108443	-0.00188201
17	7	-0.000976142	0.0015582
17	8	0.0013798	-0.000676662
17	9	-0.000964453	-1.57124e-05
17	10	0.000719636	0.000123743
17	11	-0.0011429	3.44462e-05
17	12	0.00152616	1.00746e-05
17	13	-0.00131168	-0.000208206
17	14	0.000769922	0.000240218
17	15	-0.000192998	-0.000106721
17	16	-0.000369297	8.09864e-06
17	17	0.000713499	3.06369e-05
17	18	-0.000618229	-7.60058e-05
17	19	0.000240848	9.264e-05
17	20	1.54308e-05	-3.33614e-05
17	21	3.47272e-05	-2.43173e-05
17	22	-0.000217148	-7.17603e-06
17	23	0.000280105	6.36768e-05
17	24	-0.000180814	-4.91161e-05
17	25	5.79694e-05	7.81751e-06
18	1	1.3439e-05	-6.09022e-06
18	2	-7.42113e-05	4.79916e-05
18	3	0.000173623	-0.000166441
18	4	-0.000151953	0.000338253
18	5	-0.000247394	-0.000397351
18	6	0.000993536	0.000175126
18	7	-0.00151437	0.000202279
18	8	0.0012143	-0.000412121
18	9	-0.000232558	0.000387099
18	10	-0.0006125	-0.000338374
18	11	0.000658759	0.00036971
18	12	-2.87578e-05	-0.000438107
18	13	-0.000582194	0.000537989
18	14	0.00065049	-0.000597628
18	15	-0.000289419	0.000493989
18	16	-4.83769e-05	-0.000292534
18	17	0.000138547	0.00012392
18	18	-7.36141e-05	1.41777e-05
18	19	1.24648e-05	-0.00010902
18	20	-4.26218e-05	0.000108941
18	21	0.000136097	-7.52114e-05
18	22	-0.00017618	8.57811e-05
18	23	0.00011004	-0.000100818
18	24	-1.77841e-05	5.67944e-05
18	25	-9.91333e-06	3.10554e-05
19	1	-4.15544e-06	-8.15243e-06
19	2	-1.44478e-06	4.86705e-05
19	3	4.26713e-05	-0.000122619
19	4	-7.59385e-05	0.000172893
19	5	2.13745e-05	-0.000108344
19	6	5.12995e-07	-0.000158135
19	7	0.000307077	0.000536618
19	8	-0.000890088	-0.000674716
19	9	0.0011485	0.000374489
19	10	-0.00069071	1.59134e-05
19	11	1.82323e-05	-1.64634e-05
19	12	0.000105488	-0.000297253
19	13	0.000246312	0.000468058
19	14	-0.000393431	-0.000357239
19	15	0.000135205	0.000176128
19	16	0.000115314	-6.49197e-05
19	17	-8.10511e-05	4.29697e-05
19	18	-8.44713e-05	-0.00012499
19	19	0.000149899	0.000243372
19	20	-8.80614e-05	-0.000250653
19	21	3.34142e-05	0.00011385
19	22	-7.78569e-05	4.16721e-05
19	23	0.000133587	-9.97625e-05
19	24	-7.84629e-05	6.77179e-05
19	25	-2.59473e-05	-2.63093e-05
20	1	-2.15933e-06	5.55034e-06
20	2	-7.63864e-06	-8.90546e-06
20	3	9.36322e-05	-2.50778e-05
20	4	-0.000306897	0.000100123
20	5	0.000520113	-0.000169589
20	6	-0.0004592	0.000228426
20	7	8.48299e-05	-0.000314588
20	8	0.00018643	0.000373513
20	9	5.36099e-05	-0.000233569
20	10	-0.000624502	-0.000138112
20	11	0.000955428	0.000453498
20	12	-0.000790701	-0.000406516
20	13	0.000387863	7.08947e-05
20	14	-5.90866e-05	0.000191261
20	15	-0.000118577	-0.000128796
20	16	0.00016159	-0.000174014
20	17	-9.29488e-05	0.000399728
20	18	3.42992e-06	-0.00033111
20	19	1.54656e-05	7.48707e-05
20	20	-2.3972e-06	0.000115036
20	21	5.02869e-05	-0.000131924
20	22	-0.000124675	4.88615e-05
20	23	0.000105491	1.38405e-05
20	24	8.59938e-06	-3.66551e-06
20	25	-8.81494e-05	-2.41578e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode11_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00243079	0
0	2	0.013727	0
0	3	-0.0195854	0
0	4	0.00396725	0
0	5	0.0221176	0
0	6	-0.0295817	0
0	7	0.00963093	0
0	8	0.0144025	0
0	9	-0.0194477	0
0	10	0.00947486	0
0	11	-0.00150254	0
0	12	0.000937867	0
0	13	-0.00162461	0
0	14	-0.000180714	0
0	15	0.00219411	0
0	16	-0.002465	0
0	17	0.00205587	0
0	18	-0.00184282	0
0	19	0.00122603	0
0	20	-0.000178733	0
0	21	-0.000347303	0
0	22	7.0226e-05	0
0	23	0.000247183	0
0	24	-1.25246e-05	0
0	25	-0.000469062	0
1	1	-0.00957036	0.00579754
1	2	0.024852	-0.0122699
1	3	-0.0291824	0.0107441
1	4	0.00561315	0.00439594
1	5	0.0344953	-0.0244748
1	6	-0.0617105	0.0349939
1	7	0.0618717	-0.0322301
1	8	-0.0442693	0.0231689
1	9	0.0241765	-0.0141253
1	10	-0.0095698	0.0071474
1	11	0.00129234	-0.00306158
1	12	0.00231745	0.00192581
1	13	-0.00287831	-0.00228948
1	14	0.00179481	0.00235828
1	15	-0.000402426	-0.0013096
1	16	-0.000383167	-0.000354772
1	17	0.000393109	0.00125679
1	18	-7.38778e-05	-0.000587621
1	19	-6.41399e-05	-0.000750035
1	20	-0.000119851	0.00121887
1	21	0.000360205	-0.000620202
1	22	-0.000379315	-1.8825e-06
1	23	0.000325995	6.02852e-06
1	24	-0.000406744	0.000274182
1	25	0.000380375	-0.000321673
2	1	0.0539014	0.0421004
2	2	-0.106934	-0.0883978
2	3	0.0944828	0.0872507
2	4	-0.0100255	-0.0246977
2	5	-0.0889001	-0.0586527
2	6	0.141127	0.109751
2	7	-0.130936	-0.109408
2	8	0.0858938	0.076244
2	9	-0.0420471	-0.038507
2	10	0.0165775	0.0121993
2	11	-0.00656824	0.000509239
2	12	0.00302352	-0.0039691
2	13	-0.0014019	0.00324142
2	14	0.00132228	-0.00185986
2	15	-0.00195557	0.00141091
2	16	0.00152469	-0.00164654
2	17	1.99893e-06	0.00158889
2	18	-0.000899126	-0.00105534
2	19	0.000472141	0.000622582
2	20	0.000164054	-0.000404176
2	21	-0.000141433	5.7518e-05
2	22	-0.00016551	0.000282206
2	23	0.000293229	-0.000214494
2	24	-0.000324908	-0.000113988
2	25	0.000323256	0.000228179
3	1	-0.00319892	0.00284391
3	2	0.00616075	-0.00725072
3	3	-0.0034524	0.00845169
3	4	-0.00422956	-0.00287078
3	5	0.0104936	-0.00669394
3	6	-0.0114934	0.0127337
3	7	0.008687	-0.0109014
3	8	-0.00511432	0.00447124
3	9	0.00262533	0.000597444
3	10	-0.00137833	-0.00219875
3	11	0.000209329	0.00187381
3	12	0.00173411	-0.00107496
3	13	-0.0037231	0.000173506
3	14	0.00433687	0.00042657
3	15	-0.00311084	-0.000420537
3	16	0.00105762	0.000179509
3	17	0.000296534	-0.000121532
3	18	-0.00039883	0.000192143
3	19	-5.33267e-05	-0.000268882
3	20	0.000294689	0.000313992
3	21	-0.000282199	-0.00020168
3	22	0.000242643	-1.12275e-05
3	23	-0.000196056	3.88955e-05
3	24	0.000120642	6.9068e-05
3	25	-7.23969e-05	4.81542e-05
4	1	0.206922	0.307574
4	2	-0.737061	-1.0984
4	3	1.41886	2.12352
4	4	-1.85449	-2.79291
4	5	1.78702	2.7146
4	6	-1.30999	-2.01436
4	7	0.732316	1.14798
4	8	-0.305241	-0.495088
4	9	0.0906827	0.155126
4	10	-0.0194992	-0.0316612
4	11	0.00523787	0.00180011
4	12	-0.00189908	0.00232382
4	13	-0.00104896	-0.00220105
4	14	0.00233123	0.00163614
4	15	-0.00163346	-0.000933869
4	16	0.000508855	0.000374867
4	17	-8.07982e-05	-0.00036035
4	18	0.000107134	0.000635464
4	19	8.73617e-06	-0.000548707
4	20	-0.000101315	0.000103368
4	21	-0.000172602	0.000211164
4	22	0.000462465	-0.000310408
4	23	-0.000294087	0.000382434
4	24	-0.000150114	-0.000351208
4	25	0.00039078	0.000157543
5	1	0.00145827	-0.00037278
5	2	-0.0039805	0.00161982
5	3	0.00530122	-0.00396033
5	4	-0.00473085	0.00640735
5	5	0.0033078	-0.00694861
5	6	-0.00074174	0.00507173
5	7	-0.00346755	-0.00279388
5	8	0.00702829	0.00185803
5	9	-0.00695215	-0.00199594
5	10	0.0040651	0.00247558
5	11	-0.00188617	-0.00306627
5	12	0.00141254	0.00315577
5	13	-0.00069972	-0.00193687
5	14	-0.00089604	1.78193e-05
5	15	0.00183783	0.000935119
5	16	-0.00143086	-0.000450227
5	17	0.000727617	-0.000497681
5	18	-0.000542856	0.00106914
5	19	0.000618445	-0.00104307
5	20	-0.000636535	0.000529216
5	21	0.000639315	-3.06841e-06
5	22	-0.000613416	-7.97701e-05
5	23	0.000472429	-0.000119909
5	24	-0.000258406	0.00016847
5	25	5.1423e-05	-5.26338e-05
6	1	-0.000501196	-0.000688184
6	2	0.00185349	0.00362123
6	3	-0.00335144	-0.00944118
6	4	0.00371344	0.0151469
6	5	-0.00296267	-0.015748
6	6	0.00215964	0.010106
6	7	-0.00122103	-0.00288735
6	8	-0.000419988	-0.00119927
6	9	0.00152983	0.00244995
6	10	-0.00053381	-0.00314313
6	11	-0.00141833	0.00324799
6	12	0.00174007	-0.00206173
6	13	-0.00028412	0.000622948
6	14	-0.000779588	-0.000120728
6	15	0.00050292	0.000199074
6	16	6.16353e-05	-4.30023e-05
6	17	-9.61931e-05	-0.000379861
6	18	-0.000115312	0.000677968
6	19	0.000148983	-0.00062203
6	20	-7.37065e-05	0.000288191
6	21	0.000193267	-5.36008e-05
6	22	-0.000493471	0.000180114
6	23	0.000609877	-0.000415154
6	24	-0.000395498	0.00037364
6	25	0.000106047	-0.00010086
7	1	-7.14764e-05	0.000134785
7	2	0.0005128	-0.000704223
7	3	-0.0013797	0.00199996
7	4	0.00170142	-0.00357407
7	5	-0.000348143	0.00383675
7	6	-0.00184114	-0.00164641
7	7	0.0023847	-0.00136988
7	8	-0.000524671	0.00182698
7	9	-0.00133536	0.00117578
7	10	0.000864531	-0.00444829
7	11	0.00102143	0.00453304
7	12	-0.00197841	-0.00184952
7	13	0.00154161	-0.000445063
7	14	-0.000613854	0.000764192
7	15	-0.00026924	-0.000244503
7	16	0.000652219	0.000127429
7	17	-0.000240319	-0.000265845
7	18	-0.000302593	0.000237756
7	19	0.000198973	-0.000150667
7	20	0.00027666	0.000113699
7	21	-0.000436471	6.41092e-06
7	22	0.000232912	-0.000184595
7	23	-8.1582e-06	0.000199561
7	24	-0.000167273	-2.74124e-05
7	25	0.000346007	-7.99777e-05
8	1	-0.000425483	-0.000580279
8	2	0.00157749	0.00262956
8	3	-0.00247708	-0.00551306
8	4	0.00143677	0.0062725
8	5	0.00144188	-0.00302067
8	6	-0.00377559	-0.00181988
8	7	0.00384715	0.00426403
8	8	-0.00270678	-0.00359083
8	9	0.00220299	0.00208381
8	10	-0.0024364	-0.00153483
8	11	0.00238352	0.00193292
8	12	-0.0017162	-0.00236252
8	13	0.000925164	0.00204356
8	14	-0.00045985	-0.00103083
8	15	0.000390577	4.209e-05
8	16	-0.000461357	0.00049417
8	17	0.000349939	-0.000688979
8	18	-0.000100618	0.000594621
8	19	1.79392e-05	-0.000182599
8	20	-0.000143456	-0.000189463
8	21	0.000236318	0.000117389
8	22	-0.000139504	0.000198354
8	23	-7.2923e-05	-0.00030174
8	24	0.000211873	0.000185904
8	25	-0.000187755	-0.000137124
9	1	0.000183373	2.24609e-05
9	2	-0.000761457	-0.000156074
9	3	0.00139565	0.000390344
9	4	-0.00136232	-0.000179483
9	5	0.000525429	-0.00118469
9	6	0.000529247	0.00304076
9	7	-0.00101191	-0.00331883
9	8	0.000396814	0.00119182
9	9	0.00083821	0.00159201
9	10	-0.00134965	-0.00289008
9	11	0.000650881	0.00222395
9	12	0.00020157	-0.000512306
9	13	-0.000280915	-0.000886344
9	14	-5.78584e-05	0.00106669
9	15	0.000153769	-0.000328231
9	16	5.88571e-06	-0.000252112
9	17	-0.000130936	8.35582e-05
9	18	0.000120027	0.000459674
9	19	-1.30453e-05	-0.000645673
9	20	-0.000142987	0.000265118
9	21	0.000276744	0.000180414
9	22	-0.000300018	-0.000253251
9	23	0.000206478	0.000104851
9	24	-9.66364e-05	-2.79868e-05
9	25	4.15209e-05	4.9803e-05
10	1	2.31324e-05	-6.86515e-05
10	2	-9.84004e-05	0.000309767
10	3	6.38689e-05	-0.000329009
10	4	0.000445699	-0.000960762
10	5	-0.00159992	0.00374234
10	6	0.00302599	-0.00599859
10	7	-0.00389484	0.00564999
10	8	0.00362178	-0.00337411
10	9	-0.00243176	0.00131336
10	10	0.000829109	-3.92214e-06
10	11	0.000854321	-0.0011943
10	12	-0.00209883	0.00190246
10	13	0.00240392	-0.00128098
10	14	-0.00187957	-0.000168836
10	15	0.00110924	0.00113198
10	16	-0.000638522	-0.00116267
10	17	0.000555335	0.000787337
10	18	-0.000512771	-0.000503655
10	19	0.000282183	0.000352838
10	20	-2.41913e-05	-0.000206869
10	21	-5.70687e-05	7.76638e-05
10	22	4.35473e-05	-5.45368e-05
10	23	-0.00012962	0.000103846
10	24	0.000253342	-0.000124952
10	25	-0.000206085	9.38061e-05
11	1	0.000118331	-2.73159e-05
11	2	-0.000528849	3.73345e-05
11	3	0.000991084	0.000209291
11	4	-0.000889365	-0.000808713
11	5	0.000234292	0.00123853
11	6	2.48782e-05	-0.000876996
11	7	0.000809916	-5.62214e-05
11	8	-0.00204599	0.000791593
11	9	0.00224259	-0.00091772
11	10	-0.00105081	0.000491267
11	11	-0.000357737	0.000110316
11	12	0.000820888	-0.000250279
11	13	-0.000322906	-0.000301713
11	14	-0.000394252	0.000924924
11	15	0.000742782	-0.000955324
11	16	-0.000644276	0.000477343
11	17	0.00021482	1.40041e-05
11	18	0.000385662	-0.000241047
11	19	-0.000760283	0.000235357
11	20	0.000564331	-0.000133694
11	21	-7.8822e-06	6.09451e-05
11	22	-0.000382808	-6.46374e-05
11	23	0.000378854	8.55415e-05
11	24	-0.000184275	-4.73036e-05
11	25	7.8296e-05	-4.3832e-05
12	1	4.94866e-05	2.0128e-05
12	2	-0.000357833	-0.000147394
12	3	0.00111793	0.000391748
12	4	-0.00198901	-0.000445463
12	5	0.00218867	9.76533e-05
12	6	-0.00140717	0.000148031
12	7	0.000178943	0.00028851
12	8	0.000732157	-0.00106277
12	9	-0.000918867	0.00145135
12	10	0.00039381	-0.00136686
12	11	0.000580707	0.00101913
12	12	-0.00141494	-0.000365053
12	13	0.00129303	-0.000397202
12	14	-0.000205256	0.000700862
12	15	-0.000694546	-0.000445789
12	16	0.000658049	0.000140637
12	17	-0.000263221	-0.00013158
12	18	0.000191116	0.000318058
12	19	-0.000326482	-0.00045129
12	20	0.000372708	0.000375621
12	21	-0.000336824	-0.000160247
12	22	0.000277203	-7.98136e-06
12	23	-0.000163	9.96542e-05
12	24	2.37842e-05	-0.000180486
12	25	4.38539e-05	0.000190537
13	1	-7.61449e-05	3.07962e-05
13	2	0.000290734	-0.000120861
13	3	-0.000359705	0.00013737
13	4	-0.000133699	8.06164e-05
13	5	0.000982699	-0.000268969
13	6	-0.00147726	3.90426e-05
13	7	0.00125546	0.000343581
13	8	-0.000467249	-0.000336716
13	9	-0.000552909	-1.80644e-05
13	10	0.00130007	0.000347725
13	11	-0.00124476	-0.000526948
13	12	0.00044259	0.000601186
13	13	0.00030539	-0.000581239
13	14	-0.000357405	0.000441542
13	15	-4.7663e-05	-0.00016191
13	16	0.00037864	-0.000162741
13	17	-0.000490443	0.000318036
13	18	0.000400691	-0.000233744
13	19	-0.000131544	7.98323e-05
13	20	-0.000109443	1.27817e-05
13	21	0.00011225	-0.000108014
13	22	5.52202e-05	0.000251554
13	23	-0.000170465	-0.000302687
13	24	0.000122457	0.00015587
13	25	1.17e-05	2.46138e-05
14	1	-5.82082e-07	2.65442e-06
14	2	1.65761e-05	2.78465e-05
14	3	-3.8555e-05	-0.000160354
14	4	3.06857e-05	0.00027704
14	5	-0.000130001	-3.08514e-05
14	6	0.000567623	-0.000570278
14	7	-0.00114705	0.000901817
14	8	0.00126982	-0.000634489
14	9	-0.000706049	0.000267333
14	10	-0.000131509	-0.000251932
14	11	0.000765324	0.000390144
14	12	-0.00102175	-0.000313301
14	13	0.000848728	-3.60447e-05
14	14	-0.000271907	0.000408175
14	15	-0.000344688	-0.000502941
14	16	0.000456988	0.000271073
14	17	-6.01816e-05	3.55405e-05
14	18	-0.000238864	-0.00014041
14	19	8.22498e-05	-1.65405e-06
14	20	0.000253903	0.000209082
14	21	-0.00038046	-0.000278273
14	22	0.000247658	0.000191267
14	23	-6.2665e-05	-8.59195e-05
14	24	1.77393e-06	4.46617e-05
14	25	-5.57138e-05	-2.95993e-05
15	1	-2.02916e-06	-8.42647e-06
15	2	-3.28661e-05	6.0827e-05
15	3	0.000224736	-0.000225006
15	4	-0.000695324	0.00051944
15	5	0.0013476	-0.000704286
15	6	-0.00178631	0.000402107
15	7	0.00174551	0.000237417
15	8	-0.00141037	-0.000536518
15	9	0.000998538	0.000300604
15	10	-0.000538241	2.16704e-05
15	11	0.000189898	-0.000191553
15	12	-0.000124535	0.000208517
15	13	0.000205073	5.68345e-05
15	14	-0.000196463	-0.000480895
15	15	3.46094e-05	0.000585104
15	16	0.000152036	-0.00019948
15	17	-0.000160994	-0.000289411
15	18	-1.68151e-05	0.000434559
15	19	0.000171333	-0.000182225
15	20	-0.00015615	-0.000144844
15	21	1.26782e-06	0.000229289
15	22	0.000164267	-9.17142e-05
15	23	-0.000216404	-5.03566e-05
15	24	0.000147966	0.000111396
15	25	-5.48252e-05	-0.000121862
16	1	-2.72182e-05	1.31952e-05
16	2	0.000165738	-8.02937e-05
16	3	-0.000444117	0.000248504
16	4	0.00062238	-0.000462043
16	5	-0.000297184	0.000567363
16	6	-0.000621242	-0.000472176
16	7	0.00160932	0.000106267
16	8	-0.0018719	0.000504564
16	9	0.00114007	-0.000975768
16	10	7.03166e-05	0.000908973
16	11	-0.00113513	-0.000412612
16	12	0.00172257	-8.144e-05
16	13	-0.00156342	0.000265775
16	14	0.000709592	-0.000192804
16	15	0.000155342	0.000194303
16	16	-0.000442361	-0.000435109
16	17	0.000321475	0.000653485
16	18	-0.000204933	-0.000519596
16	19	0.000134388	9.39716e-05
16	20	-5.84527e-06	0.000251866
16	21	-0.00010963	-0.000295877
16	22	0.000118967	0.000159574
16	23	-6.22064e-05	-5.71561e-05
16	24	6.41127e-06	4.08936e-05
16	25	3.07802e-05	-3.42259e-05
17	1	-6.79798e-06	-1.58459e-06
17	2	4.57951e-05	9.76433e-06
17	3	-0.000177981	-5.60634e-05
17	4	0.000412682	0.000196841
17	5	-0.000509762	-0.000376998
17	6	0.000177714	0.000318276
17	7	0.00032375	0.000195415
17	8	-0.000295972	-0.000866998
17	9	-0.000411144	0.00109768
17	10	0.0010987	-0.000772443
17	11	-0.00116	0.000364182
17	12	0.00075442	-0.000171109
17	13	-0.000293841	6.73756e-05
17	14	-0.000131407	-1.48151e-05
17	15	0.000492071	0.000160262
17	16	-0.000586507	-0.00040416
17	17	0.000369065	0.000385559
17	18	-8.30475e-05	-2.85659e-05
17	19	-6.43365e-05	-0.00027575
17	20	8.00492e-05	0.000222416
17	21	-1.96598e-05	1.65416e-05
17	22	-8.99355e-05	-0.000125732
17	23	0.000154622	7.05195e-05
17	24	-9.87395e-05	-7.5006e-06
17	25	1.06639e-05	2.41627e-06
18	1	-6.43326e-06	1.61777e-06
18	2	3.40864e-05	1.47382e-05
18	3	-0.000131074	-9.8836e-05
18	4	0.00036112	0.000293075
18	5	-0.000671004	-0.000631079
18	6	0.000802086	0.00106213
18	7	-0.000458472	-0.00127206
18	8	-0.000265822	0.000908134
18	9	0.000698498	-0.000211144
18	10	-0.00029998	-8.52169e-05
18	11	-0.000485539	-0.00021905
18	12	0.000781789	0.000535696
18	13	-0.000482905	-0.000465882
18	14	0.000155726	0.000253061
18	15	-9.54475e-05	-0.000133476
18	16	0.000148077	-2.73045e-06
18	17	-0.000173589	0.000178251
18	18	0.000183392	-0.000218525
18	19	-0.000183385	0.000119259
18	20	0.0001733	-2.85162e-05
18	21	-0.000163574	-1.60626e-05
18	22	9.59486e-05	5.5862e-05
18	23	6.42819e-05	-0.000101602
18	24	-0.00019108	0.000136997
18	25	0.000156616	-0.000135186
19	1	-7.5673e-06	9.24904e-07
19	2	4.85564e-05	-7.08956e-06
19	3	-0.000137902	1.74829e-05
19	4	0.000210697	-3.18539e-05
19	5	-0.000131584	0.000112749
19	6	-0.000101465	-0.000342303
19	7	0.000258216	0.000562402
19	8	-0.00017899	-0.000361861
19	9	-1.35865e-05	-0.00037587
19	10	0.000106642	0.00116385
19	11	-1.30263e-05	-0.00145705
19	12	-0.000130295	0.0012548
19	13	6.6157e-05	-0.000954673
19	14	0.000215456	0.000786361
19	15	-0.000413406	-0.000630341
19	16	0.000369293	0.000401361
19	17	-0.000254702	-0.000243775
19	18	0.000218585	0.000224355
19	19	-0.00021703	-0.000221686
19	20	0.000202357	0.00017569
19	21	-0.000179171	-0.000137314
19	22	0.000141516	0.000111769
19	23	-0.000101548	-5.85716e-05
19	24	7.70926e-05	6.78571e-07
19	25	-4.88083e-05	-5.45956e-06
20	1	1.37162e-05	6.87203e-06
20	2	-6.93066e-05	-4.95457e-05
20	3	0.000128166	0.000156091
20	4	-7.08485e-05	-0.00030648
20	5	-0.000120173	0.000430103
20	6	0.000260785	-0.000452237
20	7	-0.000186784	0.000371026
20	8	1.68276e-05	-0.000265775
20	9	-2.36285e-06	0.000201555
20	10	0.00013724	-0.000166139
20	11	-0.000176929	0.000120082
20	12	6.93994e-05	-9.48696e-05
20	13	-3.05792e-05	0.000130486
20	14	0.000123927	-0.000143484
20	15	-0.000177073	5.38368e-05
20	16	0.000155413	4.80095e-05
20	17	-0.000183153	-3.10821e-05
20	18	0.000230146	-6.90156e-05
20	19	-0.000158224	0.000107947
20	20	-2.78636e-06	-6.48822e-05
20	21	9.76268e-05	4.85541e-05
20	22	-8.15322e-05	-8.86448e-05
20	23	4.63132e-05	0.000111542
20	24	-6.53182e-05	-7.87142e-05
20	25	0.000107889	2.11835e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode12_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0146002	0
0	2	0.0374974	0
0	3	-0.0493335	0
0	4	0.0289662	0
0	5	0.0104555	0
0	6	-0.0397447	0
0	7	0.0455981	0
0	8	-0.0344693	0
0	9	0.0185563	0
0	10	-0.00590144	0
0	11	-0.00162679	0
0	12	0.00515564	0
0	13	-0.00527638	0
0	14	0.00285449	0
0	15	-0.000178542	0
0	16	-0.00129497	0
0	17	0.00177175	0
0	18	-0.00127379	0
0	19	-7.80948e-05	0
0	20	0.000978138	0
0	21	-0.00063032	0
0	22	3.08929e-06	0
0	23	-7.57176e-05	0
0	24	0.000443119	0
0	25	-0.000351232	0
1	1	-0.000290401	-0.00365442
1	2	0.000939864	0.0093336
1	3	-0.00166013	-0.0120794
1	4	0.00292074	0.00610379
1	5	-0.00634708	0.00528615
1	6	0.01151	-0.0112807
1	7	-0.0142923	0.00745565
1	8	0.0115154	-0.00069352
1	9	-0.0052527	-0.00203365
1	10	0.000131711	0.00170279
1	11	0.00150292	-0.00171066
1	12	-0.000270066	0.00204656
1	13	-0.00185823	-0.00161126
1	14	0.00290796	0.000766167
1	15	-0.00244706	0.000150061
1	16	0.00153036	-0.00121626
1	17	-0.000756972	0.00170617
1	18	5.11133e-05	-0.00104909
1	19	0.000178742	0.000135323
1	20	0.000307301	-2.42194e-05
1	21	-0.000723111	0.000490034
1	22	0.000465163	-0.000747169
1	23	2.33044e-05	0.000649223
1	24	-0.000226665	-0.000536395
1	25	0.000203919	0.000515963
2	1	-0.214567	-1.09695
2	2	0.43256	2.21486
2	3	-0.386894	-1.98604
2	4	0.034376	0.18227
2	5	0.387265	1.9825
2	6	-0.608238	-3.12223
2	7	0.557839	2.86728
2	8	-0.359754	-1.84588
2	9	0.170055	0.861738
2	10	-0.0584234	-0.28566
2	11	0.0128935	0.0622479
2	12	4.87257e-05	-0.00698867
2	13	-0.00130767	-0.000511289
2	14	-0.000234376	0.000670057
2	15	0.00109038	-0.000332112
2	16	-0.00116349	0.000281203
2	17	0.0012615	-0.000286065
2	18	-0.00112968	-0.000229096
2	19	0.000577487	0.000896184
2	20	-0.00022232	-0.00100353
2	21	0.000212161	0.000680067
2	22	-3.69236e-05	-0.000409414
2	23	-0.000233478	0.000229316
2	24	0.0001021	-2.8255e-05
2	25	0.000271125	-8.85041e-05
3	1	-0.00135473	-0.00256066
3	2	0.0015559	0.00934965
3	3	0.0024932	-0.0196695
3	4	-0.00880612	0.0298516
3	5	0.0117325	-0.0357456
3	6	-0.00962314	0.0349101
3	7	0.00626468	-0.0273145
3	8	-0.00476201	0.0157412
3	9	0.00422178	-0.00527312
3	10	-0.0026833	-3.00595e-06
3	11	0.000455295	0.000606216
3	12	0.000815241	-0.000473763
3	13	-0.000982757	0.00174707
3	14	0.00117476	-0.00267908
3	15	-0.0015752	0.00138385
3	16	0.00151174	0.000968898
3	17	-0.00108999	-0.0020365
3	18	0.0010153	0.00134842
3	19	-0.0012625	-0.000239411
3	20	0.00121203	-0.000249421
3	21	-0.000713665	0.000322308
3	22	0.000182008	-0.000376733
3	23	6.80395e-05	0.000218927
3	24	-6.98564e-05	0.000189629
3	25	-3.08488e-05	-0.000417524
4	1	0.02199	0.00556662
4	2	-0.0781032	-0.0195121
4	3	0.150706	0.0372684
4	4	-0.198418	-0.0482884
4	5	0.193133	0.0453416
4	6	-0.143219	-0.0317119
4	7	0.0817186	0.0174609
4	8	-0.0366094	-0.00854203
4	9	0.014056	0.00365715
4	10	-0.00483203	-0.000663937
4	11	-0.000250541	-0.00028701
4	12	0.00322102	-0.000259688
4	13	-0.00313041	0.000441743
4	14	0.00125717	0.000279518
4	15	3.96678e-05	-0.000991748
4	16	-0.000273712	0.0010665
4	17	0.000187239	-0.000356512
4	18	3.21662e-05	-0.00089839
4	19	-0.000531534	0.00173755
4	20	0.000992897	-0.00141997
4	21	-0.000980669	0.000506182
4	22	0.000566467	2.75644e-05
4	23	-0.000106458	-5.34216e-05
4	24	-0.000249065	-1.35464e-05
4	25	0.000470146	-7.46199e-06
5	1	0.00100338	0.00148735
5	2	-0.00378672	-0.00613971
5	3	0.00715323	0.0139413
5	4	-0.0084813	-0.0218273
5	5	0.00660965	0.024824
5	6	-0.0028186	-0.0202167
5	7	-0.000560155	0.0111328
5	8	0.00203265	-0.0035052
5	9	-0.00203648	-6.71383e-05
5	10	0.00217219	0.000958271
5	11	-0.00299155	-0.000963846
5	12	0.00319574	0.000877763
5	13	-0.0017825	-0.00109754
5	14	-0.0002491	0.00150704
5	15	0.00134851	-0.00136919
5	16	-0.00124521	0.000589209
5	17	0.000607207	-0.000205306
5	18	4.12866e-05	0.000707572
5	19	-0.000468527	-0.00123605
5	20	0.000507131	0.000980511
5	21	-0.0002551	-0.000168504
5	22	9.25063e-05	-0.000436627
5	23	-0.000169107	0.000416827
5	24	0.000242534	-7.39528e-05
5	25	-0.000132743	-6.63346e-05
6	1	0.00073513	-0.000981891
6	2	-0.00193668	0.0034785
6	3	0.0018774	-0.00574269
6	4	9.00583e-05	0.00501258
6	5	-0.00210119	-0.000869881
6	6	0.0020222	-0.00412709
6	7	1.36186e-05	0.00672668
6	8	-0.00168226	-0.00561893
6	9	0.00111652	0.00224507
6	10	0.000984199	0.000786869
6	11	-0.00253071	-0.00191366
6	12	0.00254362	0.00148372
6	13	-0.00166941	-0.000911089
6	14	0.000985692	0.00102306
6	15	-0.000926028	-0.0014344
6	16	0.0010207	0.00147611
6	17	-0.000603145	-0.00103105
6	18	-0.000193006	0.00044622
6	19	0.000619942	-0.000139773
6	20	-0.000467645	0.000233493
6	21	0.000220145	-0.000446841
6	22	-0.000129486	0.000490056
6	23	3.57954e-05	-0.000399955
6	24	6.02276e-05	0.000299423
6	25	-3.4819e-05	-0.000129456
7	1	0.000257508	0.000447547
7	2	-0.0010981	-0.00207683
7	3	0.0022939	0.00490081
7	4	-0.00287775	-0.00741477
7	5	0.00206228	0.00780524
7	6	-0.000175143	-0.0060013
7	7	-0.00143842	0.00342592
7	8	0.0014617	-0.00099853
7	9	0.000214606	-0.00108519
7	10	-0.00222733	0.00227365
7	11	0.00284253	-0.00205127
7	12	-0.00168098	0.000959992
7	13	9.97049e-05	-0.000107545
7	14	0.000554699	-5.83378e-05
7	15	-0.000292924	-0.000115487
7	16	-0.000205331	0.000281553
7	17	0.000471388	-0.000411289
7	18	-0.000342774	0.000482924
7	19	7.81629e-06	-0.000423087
7	20	0.000162412	0.000246584
7	21	-6.8002e-05	2.44882e-06
7	22	-7.60791e-05	-0.000220637
7	23	8.45121e-05	0.00025143
7	24	3.41033e-05	-0.000129521
7	25	-0.000179672	3.53507e-05
8	1	-3.54729e-05	0.00021196
8	2	-0.000105005	-0.000820049
8	3	0.00092465	0.00133836
8	4	-0.00242593	-0.00062183
8	5	0.00356335	-0.0015353
8	6	-0.00328926	0.00311248
8	7	0.00186434	-0.00153685
8	8	-0.000212416	-0.00292684
8	9	-0.00139752	0.0066548
8	10	0.00282314	-0.00647677
8	11	-0.00332612	0.00304101
8	12	0.00255392	0.000524323
8	13	-0.00115577	-0.0020525
8	14	-4.73156e-05	0.00158331
8	15	0.000677681	-0.000408794
8	16	-0.000729825	-0.000306341
8	17	0.000436782	0.000368885
8	18	-3.18376e-05	-0.00023582
8	19	-0.000372568	0.000106086
8	20	0.000604042	0.000101826
8	21	-0.000522667	-0.000235438
8	22	0.000272395	0.000134548
8	23	-0.000101178	1.01745e-05
8	24	8.18141e-05	-1.02752e-05
8	25	-0.000142759	-1.98393e-05
9	1	8.13091e-05	0.000169963
9	2	-0.000120878	-0.000545845
9	3	-0.000261638	0.000604362
9	4	0.00099124	8.1631e-05
9	5	-0.00118413	-0.000862463
9	6	3.65635e-05	0.000702641
9	7	0.00202433	0.000455592
9	8	-0.00335432	-0.00189441
9	9	0.00285648	0.00302781
9	10	-0.00152136	-0.00329803
9	11	0.000973627	0.00211347
9	12	-0.00113504	0.000229075
9	13	0.00100185	-0.00221797
9	14	-0.000556959	0.00248824
9	15	0.000322908	-0.00128685
9	16	-0.000262609	6.65014e-05
9	17	0.000122314	0.000255862
9	18	3.27261e-05	-3.57915e-05
9	19	-8.49991e-05	-5.0313e-05
9	20	0.000137329	-8.01295e-05
9	21	-0.000264792	0.000169088
9	22	0.000318643	-0.000183851
9	23	-0.0001943	0.000237272
9	24	3.42282e-05	-0.000270561
9	25	8.0321e-06	0.000168275
10	1	-0.000132002	6.9745e-05
10	2	0.000419079	-0.000257067
10	3	-0.000522777	0.00021197
10	4	1.84156e-05	0.000508425
10	5	0.00126893	-0.00137017
10	6	-0.00307932	0.00124037
10	7	0.00446648	-0.000171368
10	8	-0.00440192	-0.000718445
10	9	0.00316194	0.00130277
10	10	-0.00215245	-0.0023038
10	11	0.00193928	0.00320137
10	12	-0.00178323	-0.00271331
10	13	0.00132903	0.00102778
10	14	-0.00108805	0.000336513
10	15	0.00117568	-0.000440772
10	16	-0.00114364	-0.000279207
10	17	0.000898119	0.000727285
10	18	-0.000654021	-0.000332143
10	19	0.000401939	-0.000388768
10	20	-7.23062e-05	0.000564809
10	21	-0.000204496	-9.43649e-05
10	22	0.000275526	-0.000358787
10	23	-0.0001471	0.000335597
10	24	-3.45158e-05	-7.79631e-05
10	25	9.85315e-05	4.23125e-06
11	1	-8.8115e-05	-1.71718e-05
11	2	0.000261496	4.80655e-05
11	3	-0.000178206	-1.32142e-06
11	4	-0.000373642	-0.000102806
11	5	0.000830122	-0.000215947
11	6	-0.000573702	0.0014674
11	7	3.27862e-05	-0.00312004
11	8	-1.84185e-05	0.00377765
11	9	0.000418049	-0.00292445
11	10	-0.000545107	0.00153461
11	11	0.000325769	-0.000665307
11	12	-0.000250003	0.000548281
11	13	0.000391565	-0.000899414
11	14	-0.000313407	0.00117863
11	15	-6.8182e-05	-0.000898602
11	16	0.000335099	0.000160338
11	17	-0.000298187	0.000428879
11	18	0.000123758	-0.000511635
11	19	0.000122232	0.000313391
11	20	-0.000412525	-0.000164203
11	21	0.000542057	0.00013134
11	22	-0.000410097	-0.000149927
11	23	0.000193104	0.000132536
11	24	-6.01478e-05	-2.58908e-05
11	25	-1.09374e-07	-8.28518e-05
12	1	-4.94177e-05	-2.19722e-05
12	2	0.000201377	0.000155372
12	3	-0.000348215	-0.000499919
12	4	0.00039703	0.00106231
12	5	-0.000464478	-0.00175165
12	6	0.000514182	0.0023745
12	7	-0.000458267	-0.00259349
12	8	0.000636027	0.00206844
12	9	-0.00109319	-0.000829389
12	10	0.0010154	-0.000509808
12	11	-0.00010694	0.00116835
12	12	-0.000601286	-0.000923134
12	13	0.000338422	0.000205775
12	14	0.000285696	0.00041964
12	15	-0.000445239	-0.000661898
12	16	0.00024625	0.000601193
12	17	-0.000174571	-0.000510197
12	18	0.000246285	0.000464731
12	19	-0.000238295	-0.000284033
12	20	0.000202558	-5.03964e-05
12	21	-0.000244696	0.000243891
12	22	0.000219198	-0.000119723
12	23	-3.42571e-05	-0.000104589
12	24	-0.00013231	0.000177249
12	25	0.000135323	-0.000145749
13	1	6.20842e-05	6.61443e-07
13	2	-0.000317517	8.92772e-05
13	3	0.000726866	-0.000436857
13	4	-0.000922309	0.000911241
13	5	0.000593622	-0.00109681
13	6	2.432e-05	0.000872333
13	7	-0.000299951	-0.000400525
13	8	-5.86956e-05	-0.000267916
13	9	0.000556269	0.000981382
13	10	-0.000545053	-0.00125586
13	11	0.000130255	0.000751798
13	12	0.000125287	0.000166757
13	13	-8.02426e-05	-0.000601447
13	14	4.05773e-05	5.14667e-05
13	15	-0.000133961	0.000869283
13	16	7.68498e-05	-0.00114417
13	17	0.000295401	0.000697376
13	18	-0.000591811	-0.000270085
13	19	0.000413335	0.000204136
13	20	4.78394e-06	-0.000218317
13	21	-0.000198022	0.000130346
13	22	9.87804e-05	-7.72295e-05
13	23	7.00789e-05	0.000143978
13	24	-0.000133731	-0.000198035
13	25	6.17791e-05	0.000101024
14	1	1.34958e-05	-6.41521e-05
14	2	-7.64097e-05	0.000307128
14	3	0.000163951	-0.00063551
14	4	-0.000113399	0.000687017
14	5	-0.000156746	-0.000238747
14	6	0.000435975	-0.000433421
14	7	-0.000465682	0.000717374
14	8	0.000184665	-0.00036809
14	9	0.000397401	-0.000123498
14	10	-0.00110403	0.000224229
14	11	0.00140303	-7.23219e-05
14	12	-0.00102773	8.19318e-05
14	13	0.000485061	-0.000235749
14	14	-0.000343648	0.000208598
14	15	0.000561052	7.52767e-05
14	16	-0.000783958	-0.000364867
14	17	0.000786319	0.000423889
14	18	-0.000550792	-0.000251402
14	19	0.000247525	1.5346e-05
14	20	-0.000111931	0.000132812
14	21	0.000174035	-0.00015541
14	22	-0.000224065	8.85742e-05
14	23	0.000152261	1.40301e-05
14	24	-8.83504e-05	-9.22067e-05
14	25	0.000108013	0.00011668
15	1	-2.13189e-05	2.32953e-05
15	2	8.8215e-05	-9.15897e-05
15	3	-0.000129322	9.79744e-05
15	4	7.49691e-05	0.000145522
15	5	-9.19433e-05	-0.000612218
15	6	0.00038344	0.00103957
15	7	-0.00080057	-0.0012016
15	8	0.000966884	0.000941614
15	9	-0.000790323	-0.000233736
15	10	0.000629561	-0.000471457
15	11	-0.000807263	0.000445842
15	12	0.00111137	0.000455647
15	13	-0.00101466	-0.00146355
15	14	0.000390511	0.001684
15	15	0.000237047	-0.00110258
15	16	-0.000341425	0.000472142
15	17	6.01727e-05	-0.000246388
15	18	8.98745e-05	0.000184313
15	19	4.49622e-05	-2.38744e-05
15	20	-0.000157448	-0.000135985
15	21	2.55374e-05	0.000187181
15	22	0.000178924	-0.000190656
15	23	-0.000207219	0.000186894
15	24	9.14278e-05	-0.000162617
15	25	-1.13992e-05	0.000139197
16	1	8.33721e-06	-1.74536e-05
16	2	-8.7895e-05	0.000102108
16	3	0.000332959	-0.000324946
16	4	-0.000638077	0.000740282
16	5	0.000624493	-0.00124314
16	6	-4.8908e-05	0.0015047
16	7	-0.000764491	-0.00129684
16	8	0.00112026	0.000855633
16	9	-0.000712947	-0.000600573
16	10	-5.51991e-06	0.000522295
16	11	0.00043635	-0.000309612
16	12	-0.000492762	-4.1941e-05
16	13	0.000399069	0.000247697
16	14	-0.000259693	-0.000193521
16	15	0.000132699	5.95265e-05
16	16	-0.000157301	-4.93707e-05
16	17	0.000308898	0.000130005
16	18	-0.000354823	-0.000127273
16	19	0.000224145	2.0293e-05
16	20	-6.96601e-05	4.71595e-05
16	21	-3.5539e-05	-1.62003e-05
16	22	0.000137202	-3.16688e-05
16	23	-0.000208785	3.86876e-05
16	24	0.000166906	-2.1291e-05
16	25	-4.04978e-05	-4.0343e-06
17	1	-2.08761e-06	-7.6594e-06
17	2	-1.85231e-06	6.55268e-05
17	3	4.6179e-05	-0.000251254
17	4	-0.00014454	0.000618797
17	5	0.000192831	-0.00106748
17	6	-0.000130545	0.00127617
17	7	0.000156877	-0.000995577
17	8	-0.000379436	0.000397853
17	9	0.0004901	0.000102182
17	10	-0.00024898	-0.000251116
17	11	-0.000110563	2.45549e-05
17	12	0.000314614	0.000400532
17	13	-0.000425161	-0.00065132
17	14	0.000565273	0.000550374
17	15	-0.000638386	-0.000378149
17	16	0.000472433	0.000344564
17	17	-0.000103398	-0.000226408
17	18	-0.000200982	-0.000100976
17	19	0.000228016	0.000314715
17	20	-5.87018e-05	-0.000157201
17	21	-5.29369e-05	-0.000142116
17	22	8.31477e-06	0.000224975
17	23	5.72176e-05	-8.51511e-05
17	24	-3.11688e-05	-2.43647e-05
17	25	-3.13874e-05	-1.70544e-05
18	1	-6.58527e-06	1.16421e-05
18	2	1.39934e-05	-8.50286e-05
18	3	3.62296e-05	0.000276585
18	4	-0.0002074	-0.000513622
18	5	0.000453721	0.000586588
18	6	-0.000677181	-0.000449096
18	7	0.000841227	0.00033503
18	8	-0.000795006	-0.000335643
18	9	0.000362529	0.000240747
18	10	0.000130083	-3.41292e-05
18	11	-0.000136486	4.4438e-05
18	12	-0.000244308	-0.000399605
18	13	0.000422072	0.000784279
18	14	-0.000172359	-0.000886078
18	15	-0.000202399	0.000698682
18	16	0.000392434	-0.000376573
18	17	-0.000364468	0.0001194
18	18	0.000192241	-6.40481e-05
18	19	4.18309e-05	0.000114462
18	20	-0.00018121	-7.78815e-05
18	21	0.00013173	-3.90586e-05
18	22	-2.17952e-06	8.48252e-05
18	23	-7.09593e-05	-2.276e-05
18	24	8.71435e-05	-4.98871e-05
18	25	-8.23146e-05	6.6917e-05
19	1	6.48149e-06	-3.98865e-06
19	2	-4.93967e-05	1.86626e-06
19	3	0.000146177	6.54493e-05
19	4	-0.000230311	-0.000272458
19	5	0.000193867	0.000593033
19	6	-8.26211e-05	-0.000861069
19	7	0.000107807	0.000900961
19	8	-0.00031837	-0.000679303
19	9	0.000461858	0.0003033
19	10	-0.000276711	8.74274e-05
19	11	-0.000161297	-0.000374575
19	12	0.000446887	0.000435345
19	13	-0.000344256	-0.000203175
19	14	0.000121586	-0.00017473
19	15	-0.000128352	0.00039195
19	16	0.000289347	-0.000282654
19	17	-0.000256629	-1.65484e-05
19	18	-5.41521e-05	0.000214718
19	19	0.000297627	-0.000155901
19	20	-0.000194075	-4.60493e-05
19	21	-6.36191e-05	0.000178828
19	22	0.000150918	-0.000165103
19	23	-6.84082e-05	7.769e-05
19	24	3.71438e-07	-4.29855e-06
19	25	4.52405e-06	-3.03233e-05
20	1	9.49331e-06	-1.99857e-06
20	2	-6.36107e-05	2.5865e-07
20	3	0.000220083	3.32097e-05
20	4	-0.000495385	-9.26623e-05
20	5	0.000797443	2.71543e-05
20	6	-0.000948526	0.000356595
20	7	0.000834775	-0.000973481
20	8	-0.000518599	0.0014021
20	9	0.000115846	-0.00124173
20	10	0.000281453	0.000545764
20	11	-0.000508108	0.000171971
20	12	0.000458306	-0.000512046
20	13	-0.00026656	0.000531609
20	14	8.42258e-05	-0.000389477
20	15	8.47299e-05	0.000114406
20	16	-0.000167661	0.000174954
20	17	3.4852e-05	-0.000267651
20	18	0.000202251	0.000157827
20	19	-0.000294489	-5.72179e-05
20	20	0.000228079	8.05645e-05
20	21	-0.000165702	-0.000124
20	22	0.000139748	7.79788e-05
20	23	-8.08974e-05	1.27545e-05
20	24	1.2738e-05	-4.66562e-05
20	25	-1.19641e-05	5.21253e-06


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode13_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0027867	0
0	2	-0.0135229	0
0	3	0.020528	0
0	4	-0.0126615	0
0	5	-0.00192074	0
0	6	0.00664497	0
0	7	0.00294942	0
0	8	-0.0164895	0
0	9	0.0228962	0
0	10	-0.020766	0
0	11	0.0150142	0
0	12	-0.00902219	0
0	13	0.00350473	0
0	14	0.000138563	0
0	15	-0.000621436	0
0	16	-0.000333865	0
0	17	0.000309573	0
0	18	0.000271501	0
0	19	-0.000120162	0
0	20	-9.03504e-05	0
0	21	-0.000545011	0
0	22	0.00119381	0
0	23	-0.000933782	0
0	24	0.000293649	0
0	25	-4.2946e-06	0
1	1	-0.00303261	-0.00952871
1	2	0.0091183	0.0205932
1	3	-0.0123744	-0.0192538
1	4	0.00436019	-0.00192766
1	5	0.0129938	0.0281087
1	6	-0.0273129	-0.0393202
1	7	0.0290989	0.0330595
1	8	-0.0196733	-0.0201951
1	9	0.00728599	0.00953605
1	10	0.00053913	-0.00334936
1	11	-0.001796	0.000451398
1	12	-0.000446065	0.0010545
1	13	0.00238906	-0.0020328
1	14	-0.00259734	0.0024439
1	15	0.00159139	-0.00247413
1	16	-0.000530572	0.00222011
1	17	0.000250563	-0.00141926
1	18	-0.000544293	0.000391084
1	19	0.00059389	-2.46656e-05
1	20	-0.000190508	0.000434151
1	21	-0.000119742	-0.000703765
1	22	4.29214e-05	0.000300516
1	23	9.50576e-05	0.000232411
1	24	3.51919e-06	-0.00029354
1	25	-0.000197936	5.29704e-05
2	1	-1.09648	0.217257
2	2	2.21301	-0.435894
2	3	-1.98153	0.385794
2	4	0.175408	-0.0271842
2	5	1.9883	-0.397195
2	6	-3.12278	0.617517
2	7	2.86164	-0.565888
2	8	-1.83672	0.366446
2	9	0.85323	-0.17435
2	10	-0.281613	0.0604232
2	11	0.0637166	-0.0143819
2	12	-0.0111139	0.0017069
2	13	0.00278557	0.000465383
2	14	-0.00121686	-0.000350165
2	15	0.00137108	-7.61513e-05
2	16	-0.00135447	-5.94461e-05
2	17	0.000163484	0.000791949
2	18	0.000802623	-0.00112405
2	19	-0.00061564	0.000614509
2	20	0.000282979	-9.44293e-05
2	21	-0.000549666	0.000211911
2	22	0.000739648	-0.000500301
2	23	-0.000352895	0.000393263
2	24	-6.64161e-05	-0.000155213
2	25	4.33188e-05	0.000245631
3	1	0.00390275	-0.00182121
3	2	-0.0108361	0.00601363
3	3	0.016381	-0.0109469
3	4	-0.016795	0.0123725
3	5	0.0132335	-0.00665494
3	6	-0.0102664	-0.0045157
3	7	0.0103946	0.0142758
3	8	-0.0118334	-0.016944
3	9	0.0118261	0.0128912
3	10	-0.00993586	-0.00621789
3	11	0.0076738	0.000123185
3	12	-0.00622713	0.00366056
3	13	0.00532802	-0.00405748
3	14	-0.00415743	0.00197695
3	15	0.00267623	-0.000102719
3	16	-0.00155697	-0.000144712
3	17	0.001031	-0.00026768
3	18	-0.000636452	7.02339e-05
3	19	0.000202582	0.000558849
3	20	-0.000166012	-0.000671936
3	21	0.000585549	0.000114729
3	22	-0.00072492	0.000382037
3	23	0.000215741	-0.000339302
3	24	0.000266007	2.91226e-05
3	25	-0.000164765	0.000104306
4	1	0.0169913	0.00620583
4	2	-0.0593871	-0.0233943
4	3	0.112346	0.0468255
4	4	-0.143947	-0.0615669
4	5	0.134141	0.0564765
4	6	-0.0920046	-0.035343
4	7	0.0447665	0.0120697
4	8	-0.0133452	0.00257296
4	9	0.000976217	-0.00739312
4	10	0.000408822	0.00675329
4	11	0.000556338	-0.00432965
4	12	-0.000168898	0.00160987
4	13	-0.00113847	0.000500637
4	14	0.00197723	-0.00117524
4	15	-0.00168482	0.000499544
4	16	0.000544671	0.000446951
4	17	0.000465501	-0.000742066
4	18	-0.000644342	0.000411409
4	19	0.000247938	4.91189e-05
4	20	0.00013459	-0.000304453
4	21	-0.000315356	0.000200225
4	22	0.000396591	0.000176262
4	23	-0.000415741	-0.000391352
4	24	0.000363132	0.000147883
4	25	-0.000314081	0.000261359
5	1	-0.00105744	-0.000699829
5	2	0.00520853	0.00172114
5	3	-0.0129381	-0.000520316
5	4	0.0202149	-0.00493467
5	5	-0.0209569	0.0122052
5	6	0.0139017	-0.0162536
5	7	-0.00500018	0.0153152
5	8	0.000631249	-0.011943
5	9	-0.000634152	0.00856957
5	10	0.000941008	-0.0052221
5	11	-0.000302401	0.00163967
5	12	0.000419509	0.0011684
5	13	-0.00156312	-0.00222846
5	14	0.00209224	0.00182467
5	15	-0.00125978	-0.000847426
5	16	-6.51347e-05	-0.000142733
5	17	0.000818178	0.000863597
5	18	-0.000727523	-0.000979399
5	19	0.000196149	0.000454703
5	20	0.000280132	0.000101568
5	21	-0.000428827	-0.000155938
5	22	0.000268455	-6.58158e-05
5	23	-8.66321e-05	0.00015303
5	24	8.25639e-05	-0.000143254
5	25	-0.000100676	0.000174295
6	1	-6.07453e-06	0.000557468
6	2	-0.0004131	-0.00214555
6	3	0.00151985	0.00383217
6	4	-0.00242187	-0.00362688
6	5	0.0022427	0.00112922
6	6	-0.00156771	0.00161356
6	7	0.000941306	-0.00259926
6	8	0.000234827	0.00204509
6	9	-0.00167967	-0.00130968
6	10	0.00189729	0.000792237
6	11	-0.00092349	-0.000211191
6	12	0.000235967	-0.000233712
6	13	-4.56491e-05	0.000357751
6	14	-0.000424949	-0.000419708
6	15	0.00109892	0.000442836
6	16	-0.00128365	-0.00027837
6	17	0.000710971	0.000136448
6	18	0.00010961	-0.000167165
6	19	-0.000378154	0.000137353
6	20	2.50728e-05	2.32597e-05
6	21	0.000253537	-2.13465e-05
6	22	-0.000103528	-0.000275083
6	23	-0.000106883	0.000541973
6	24	6.1845e-05	-0.000396181
6	25	7.83667e-05	-4.73324e-05
7	1	-0.000399282	0.00011424
7	2	0.00147802	-0.000796535
7	3	-0.00260993	0.00261154
7	4	0.00298312	-0.00537367
7	5	-0.0027699	0.00781794
7	6	0.00236597	-0.00854688
7	7	-0.00168159	0.00731096
7	8	0.000986021	-0.00520856
7	9	-0.00103946	0.00341707
7	10	0.00196502	-0.00201353
7	11	-0.00280969	0.000592525
7	12	0.00244775	0.000562881
7	13	-0.000880301	-0.000838978
7	14	-0.000655851	0.00031126
7	15	0.00113121	0.000333619
7	16	-0.000777126	-0.000544186
7	17	0.000404049	0.000325281
7	18	-0.000233363	-8.06845e-05
7	19	-5.18814e-05	5.48522e-05
7	20	0.000425611	-8.88205e-05
7	21	-0.000461796	-4.24498e-05
7	22	9.22126e-05	0.000256057
7	23	0.000242101	-0.000272423
7	24	-0.000200829	7.02757e-05
7	25	-6.28126e-05	6.7606e-05
8	1	0.000453888	0.00030564
8	2	-0.00184896	-0.00149338
8	3	0.00409142	0.0032886
8	4	-0.00671103	-0.00418225
8	5	0.00877376	0.00344365
8	6	-0.00837874	-0.00205579
8	7	0.00454651	0.000921341
8	8	0.000296654	4.36937e-05
8	9	-0.00253092	-0.000852742
8	10	0.00182537	0.00113885
8	11	-0.000622819	-0.000882999
8	12	0.00021645	0.000374844
8	13	-0.000152674	0.000188633
8	14	0.000161348	-0.000502461
8	15	-0.000401718	0.000196882
8	16	0.00076907	0.00051525
8	17	-0.000945757	-0.000780125
8	18	0.0006426	0.000222845
8	19	0.000102951	0.000388016
8	20	-0.000727142	-0.000286147
8	21	0.000731062	-0.000209361
8	22	-0.000323156	0.000426778
8	23	1.06861e-06	-0.000312169
8	24	0.000115333	0.000165334
8	25	-0.000136818	-0.000112012
9	1	4.76614e-05	0.000288937
9	2	0.00017874	-0.00137441
9	3	-0.00131315	0.00303688
9	4	0.003159	-0.00380273
9	5	-0.003939	0.00225364
9	6	0.00194776	0.00110909
9	7	0.00158382	-0.00368238
9	8	-0.00302208	0.00329665
9	9	0.000728174	-0.00081602
9	10	0.00278045	-0.00108191
9	11	-0.00396876	0.00118226
9	12	0.00231882	-0.000433473
9	13	-0.000153737	8.63392e-05
9	14	-0.000820633	-0.00038897
9	15	0.00103977	0.000910787
9	16	-0.0012501	-0.00116125
9	17	0.00118998	0.000866137
9	18	-0.000529663	-0.000244035
9	19	-0.000266712	-0.000187374
9	20	0.000505499	0.00023303
9	21	-0.00017537	-9.38067e-05
9	22	-0.000112357	-5.7046e-06
9	23	5.12792e-05	-2.12181e-05
9	24	4.16649e-05	0.000126526
9	25	7.76338e-05	-0.00018967
10	1	8.44654e-05	0.000105985
10	2	-0.000390913	-0.000527611
10	3	0.000702129	0.00127537
10	4	-0.000431017	-0.00208414
10	5	-0.000243301	0.00262967
10	6	6.24042e-05	-0.00246803
10	7	0.00123218	0.0014243
10	8	-0.00185476	-0.000265621
10	9	0.000543723	-3.52962e-05
10	10	0.0014496	-0.00039355
10	11	-0.00213643	0.000693229
10	12	0.00113497	-0.000589362
10	13	0.000366545	0.000458105
10	14	-0.0011326	-0.000398438
10	15	0.00101822	0.000179856
10	16	-0.000699287	4.25944e-05
10	17	0.000563329	0.000109623
10	18	-0.000370152	-0.000467155
10	19	-3.03978e-05	0.000527096
10	20	0.000336564	-0.000265648
10	21	-0.000356766	3.1507e-05
10	22	0.000289735	6.75695e-05
10	23	-0.000264733	-0.000131102
10	24	0.00017914	0.000171908
10	25	-3.09327e-05	-0.00014201
11	1	-4.85627e-05	-5.77486e-05
11	2	0.000131763	3.19942e-05
11	3	4.44172e-05	0.000676919
11	4	-0.000711294	-0.00228063
11	5	0.00144466	0.00365146
11	6	-0.00146213	-0.00367369
11	7	0.000470572	0.00293611
11	8	0.00104571	-0.00239219
11	9	-0.00221592	0.00155823
11	10	0.00223642	0.000177621
11	11	-0.000872243	-0.00183405
11	12	-0.000990438	0.00210646
11	13	0.00192458	-0.00122917
11	14	-0.00157476	0.00028146
11	15	0.000829545	0.000326106
11	16	-0.000306901	-0.000671735
11	17	-7.86411e-05	0.000623467
11	18	0.000289498	-0.00021376
11	19	-0.000211785	-2.6285e-05
11	20	9.47323e-05	-0.000228359
11	21	-0.000125367	0.000565762
11	22	0.00012896	-0.000462824
11	23	5.89952e-06	4.9178e-05
11	24	-0.000127102	0.000173693
11	25	0.000104128	-8.5405e-05
12	1	-5.22807e-05	-1.00325e-05
12	2	0.000345128	7.25897e-05
12	3	-0.00102416	-0.000203279
12	4	0.00175922	0.000281371
12	5	-0.00181234	-0.00020318
12	6	0.000840402	7.28477e-05
12	7	0.000603682	0.000138172
12	8	-0.00156812	-0.000730268
12	9	0.00149554	0.001506
12	10	-0.000566149	-0.00154612
12	11	-0.000409658	0.000642971
12	12	0.000590631	-5.79185e-05
12	13	4.9657e-05	0.000634541
12	14	-0.000677104	-0.00140312
12	15	0.00059694	0.00124467
12	16	-1.69088e-05	-0.000485458
12	17	-0.000374623	1.36826e-05
12	18	0.000309625	-4.32645e-05
12	19	-9.19592e-05	0.000219794
12	20	4.1015e-05	-0.000214673
12	21	-0.000128414	4.81004e-07
12	22	0.000130601	0.00021398
12	23	3.13032e-06	-0.000257945
12	24	-7.26627e-05	0.000139772
12	25	-1.13928e-05	3.77165e-05
13	1	3.17864e-05	-2.24673e-05
13	2	-8.48431e-05	0.000136812
13	3	-4.41278e-06	-0.00036056
13	4	0.000337336	0.000462666
13	5	-0.000626048	-0.000189508
13	6	0.000399642	-0.000289339
13	7	0.000386329	0.000646558
13	8	-0.00116369	-0.000868201
13	9	0.00133738	0.000995135
13	10	-0.000961258	-0.000858002
13	11	0.000594139	0.000407762
13	12	-0.000460781	7.06557e-05
13	13	0.000239667	-0.000281216
13	14	0.000187631	0.000276631
13	15	-0.000529682	-0.000294811
13	16	0.000657562	0.000305484
13	17	-0.00060267	-0.00012097
13	18	0.000287775	-0.000104034
13	19	0.000147962	7.77687e-05
13	20	-0.000319234	8.47725e-05
13	21	0.000173392	-7.23824e-05
13	22	-2.51763e-05	-0.000117393
13	23	1.30137e-05	0.000237937
13	24	1.19052e-06	-0.000176093
13	25	-7.57867e-05	6.38489e-05
14	1	-2.05545e-05	1.75408e-05
14	2	0.000103094	-1.68565e-05
14	3	-0.000244901	-0.00023701
14	4	0.000420549	0.000874521
14	5	-0.000672554	-0.00134196
14	6	0.000985209	0.000928942
14	7	-0.00109689	4.90773e-05
14	8	0.000656998	-0.000685917
14	9	0.000291112	0.000889049
14	10	-0.00104333	-0.00114431
14	11	0.000846167	0.00135593
14	12	8.65043e-05	-0.00102893
14	13	-0.000744834	0.000288254
14	14	0.000626497	0.000139019
14	15	-0.000158608	-3.93468e-06
14	16	-0.000129468	-0.000135901
14	17	0.000109189	-0.000117072
14	18	0.000102226	0.00045501
14	19	-0.000245158	-0.000496798
14	20	0.000117537	0.000308349
14	21	0.000112855	-0.000126522
14	22	-0.000148762	2.26161e-05
14	23	4.1511e-05	3.78136e-05
14	24	-2.94253e-05	-4.58396e-05
14	25	0.000113615	-4.05228e-05
15	1	3.7565e-05	2.25101e-05
15	2	-0.000223324	-0.000145161
15	3	0.000600157	0.000387671
15	4	-0.000883636	-0.000522918
15	5	0.000576713	0.00023369
15	6	0.000334967	0.00042853
15	7	-0.00104344	-0.000981569
15	8	0.000897641	0.00112429
15	9	-0.000391327	-0.00104798
15	10	0.000381843	0.000828497
15	11	-0.000813527	-0.000327383
15	12	0.00100896	-9.32044e-05
15	13	-0.000727001	-1.91368e-05
15	14	0.00032681	0.000246057
15	15	-0.000187066	4.92124e-05
15	16	0.000294927	-0.000600564
15	17	-0.000360576	0.00070777
15	18	0.000181112	-0.000293549
15	19	0.000168693	-0.000142788
15	20	-0.000421967	0.00025978
15	21	0.000411187	-0.000177168
15	22	-0.000242551	0.000156964
15	23	8.81918e-05	-0.000229859
15	24	2.8783e-07	0.000253861
15	25	-1.92925e-05	-0.000175874
16	1	2.00784e-05	5.85168e-06
16	2	-0.000113576	-1.65888e-05
16	3	0.000265636	3.55226e-05
16	4	-0.000236772	-1.90528e-06
16	5	-0.000275336	-0.000248014
16	6	0.00112435	0.00065055
16	7	-0.0015574	-0.00074077
16	8	0.000977441	0.000285694
16	9	0.0001758	0.000233926
16	10	-0.000887771	-0.000320535
16	11	0.000870792	0.000155292
16	12	-0.000664351	-6.38963e-05
16	13	0.000581631	-7.68561e-05
16	14	-0.000409952	0.000399314
16	15	7.88613e-05	-0.000596558
16	16	0.000133806	0.000381382
16	17	-0.00011368	9.06879e-06
16	18	6.91924e-05	-0.000172509
16	19	-0.000133102	8.58787e-05
16	20	0.000195502	4.21627e-05
16	21	-0.000130899	-0.000140443
16	22	-5.93663e-06	0.000214358
16	23	3.97683e-05	-0.000203008
16	24	7.59603e-05	9.68228e-05
16	25	-0.000171754	1.25779e-05
17	1	2.13929e-05	1.30068e-05
17	2	-0.000112492	-6.09031e-05
17	3	0.000242724	0.00010132
17	4	-0.000230163	2.21211e-05
17	5	-3.05977e-05	-0.000414548
17	6	0.000376544	0.000849952
17	7	-0.00060667	-0.000900633
17	8	0.000641289	0.000548831
17	9	-0.000379256	-0.000309181
17	10	-0.000148787	0.000439787
17	11	0.000512838	-0.000527331
17	12	-0.00033263	0.000241639
17	13	-0.000102868	8.8836e-05
17	14	0.000285426	-7.50568e-05
17	15	-0.000247692	-9.42692e-05
17	16	0.000267462	3.56998e-05
17	17	-0.000309759	0.000177671
17	18	0.000215037	-0.00020455
17	19	-7.10222e-05	3.99619e-05
17	20	0.0001025	3.03906e-05
17	21	-0.000282675	7.83072e-05
17	22	0.000337421	-0.000177466
17	23	-0.000181831	0.000123031
17	24	2.43675e-05	1.7698e-05
17	25	-6.45441e-06	-8.8254e-05
18	1	1.55561e-05	1.14004e-05
18	2	-6.79672e-05	-6.71329e-05
18	3	0.000125771	0.000218565
18	4	-0.000138336	-0.000576722
18	5	0.000131706	0.00122331
18	6	-6.54132e-05	-0.0018776
18	7	-0.0002617	0.00195975
18	8	0.000814995	-0.00131343
18	9	-0.00111507	0.000495251
18	10	0.000803979	-3.06632e-05
18	11	-0.000165644	-0.000171643
18	12	-0.000187683	0.000367171
18	13	3.94949e-05	-0.000465728
18	14	0.000232727	0.000316006
18	15	-0.000267987	-5.25168e-05
18	16	0.000205354	-0.000120209
18	17	-0.000274472	0.000138955
18	18	0.000337746	-4.07377e-06
18	19	-0.000208953	-0.000171049
18	20	1.14552e-05	0.000171495
18	21	6.04322e-05	-4.9938e-06
18	22	-9.64049e-06	-7.71518e-05
18	23	-5.63311e-05	-9.4995e-06
18	24	7.57842e-05	9.37032e-05
18	25	-5.32251e-05	-6.54264e-05
19	1	-7.4683e-06	5.29308e-06
19	2	5.93207e-05	-9.84417e-06
19	3	-0.000186909	-1.40291e-05
19	4	0.00031072	8.27821e-05
19	5	-0.000231313	-0.000184779
19	6	-0.000152113	0.00022616
19	7	0.000613319	2.12841e-05
19	8	-0.000799461	-0.00063138
19	9	0.000662636	0.00117615
19	10	-0.000445349	-0.00108942
19	11	0.00028971	0.00042145
19	12	-0.000139817	0.000161991
19	13	8.82615e-06	-0.000189679
19	14	-1.42364e-05	-0.000154875
19	15	0.000107654	0.000404886
19	16	-7.81263e-05	-0.000305221
19	17	-0.000122512	-4.42565e-05
19	18	0.000288752	0.000322636
19	19	-0.0002471	-0.000307363
19	20	7.29252e-05	7.94794e-05
19	21	4.48063e-05	0.00011406
19	22	-4.12528e-05	-0.000121095
19	23	-3.34895e-06	-2.17416e-06
19	24	1.88145e-07	9.84111e-05
19	25	5.68214e-05	-0.000100996
20	1	-5.99807e-06	-7.90422e-06
20	2	4.08079e-05	4.43934e-05
20	3	-0.00011854	-0.000130897
20	4	0.000206006	0.000207482
20	5	-0.000243352	-6.32928e-05
20	6	0.000111312	-0.000395379
20	7	0.000334576	0.000812017
20	8	-0.000921072	-0.000718478
20	9	0.00114097	0.000178794
20	10	-0.000783808	0.0002618
20	11	0.000227967	-0.000243085
20	12	3.86347e-05	-7.16812e-05
20	13	6.0975e-05	0.000331356
20	14	-0.000216439	-0.000413607
20	15	0.000158803	0.000404435
20	16	2.82889e-05	-0.000352241
20	17	-7.59073e-05	0.000218698
20	18	-7.07853e-05	-1.72804e-05
20	19	0.000214186	-0.000148099
20	20	-0.000212996	0.000205459
20	21	0.00011877	-0.000167371
20	22	-4.49301e-05	7.393e-05
20	23	3.80113e-05	-1.88781e-07
20	24	-5.89318e-05	2.69622e-05
20	25	4.42595e-05	-0.000114265


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode14_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00699192	0
0	2	-0.00980179	0
0	3	0.00493461	0
0	4	0.0045505	0
0	5	-0.00489119	0
0	6	-0.00946876	0
0	7	0.0259832	0
0	8	-0.0294511	0
0	9	0.0189693	0
0	10	-0.00542909	0
0	11	-0.0020865	0
0	12	0.00309688	0
0	13	-0.0017361	0
0	14	0.00074477	0
0	15	-0.000161512	0
0	16	-0.000446148	0
0	17	0.00048933	0
0	18	0.000561807	0
0	19	-0.00177817	0
0	20	0.00177292	0
0	21	-0.000699789	0
0	22	-0.00013083	0
0	23	0.000216206	0
0	24	-6.15192e-05	0
0	25	-3.31883e-06	0
1	1	-0.00265457	-0.000994981
1	2	0.00559419	0.00405772
1	3	-0.00546685	-0.00625573
1	4	0.00163065	0.00248852
1	5	0.000216814	0.00669643
1	6	0.00527796	-0.0131349
1	7	-0.0149637	0.0093808
1	8	0.0206636	0.00224997
1	9	-0.0194384	-0.0122675
1	10	0.0151873	0.01452
1	11	-0.0112045	-0.0104342
1	12	0.00701193	0.00449101
1	13	-0.00211226	0.000183144
1	14	-0.0021665	-0.00257217
1	15	0.00458903	0.00319984
1	16	-0.00486819	-0.0028952
1	17	0.00338544	0.00200751
1	18	-0.00149005	-0.000966367
1	19	0.000655595	0.000311494
1	20	-0.000821631	-7.69697e-05
1	21	0.00085462	3.71718e-05
1	22	-0.000353762	-8.32909e-05
1	23	-7.49058e-05	5.8793e-05
1	24	2.01407e-06	0.000163685
1	25	0.000228272	-0.00045245
2	1	-0.00621572	0.00311233
2	2	0.0122391	-0.00607293
2	3	-0.00988291	0.00361339
2	4	-0.00177975	0.00415186
2	5	0.0146586	-0.00964795
2	6	-0.0202392	0.00732996
2	7	0.0171902	0.000521014
2	8	-0.0105906	-0.00801726
2	9	0.0055595	0.0103684
2	10	-0.00297896	-0.00684027
2	11	0.00108746	0.00215207
2	12	0.00113704	-0.00117488
2	13	-0.00310631	0.00247135
2	14	0.00365064	-0.00187762
2	15	-0.00250748	-0.000184358
2	16	0.000902382	0.000539332
2	17	-0.000144683	0.000852277
2	18	0.000179565	-0.00165032
2	19	-0.000211288	0.00113775
2	20	4.24561e-05	-0.000400713
2	21	-6.13804e-05	0.000206465
2	22	0.000299301	-0.000345908
2	23	-0.000310203	0.00035229
2	24	-3.44686e-05	-0.000119242
2	25	0.000344997	-0.000127638
3	1	0.0328191	-0.00366726
3	2	-0.0815957	0.0075941
3	3	0.0922961	-0.00480558
3	4	-0.03238	-0.00410617
3	5	-0.0645965	0.00844677
3	6	0.133691	-0.00206345
3	7	-0.140791	-0.00716277
3	8	0.100986	0.00853052
3	9	-0.0505439	-0.0024827
3	10	0.0149963	-0.00291379
3	11	0.000454221	0.00377706
3	12	-0.00280885	-0.00234953
3	13	0.000760535	0.000917628
3	14	0.000563664	0.000407439
3	15	-0.000229282	-0.00137484
3	16	-0.000482361	0.00116426
3	17	0.000488105	-4.9632e-05
3	18	0.000220269	-0.000691776
3	19	-0.00103601	0.000454672
3	20	0.00132687	0.000158148
3	21	-0.000844543	-0.000345607
3	22	-2.55042e-05	0.000112647
3	23	0.000572819	1.32704e-06
3	24	-0.00051114	0.000136906
3	25	0.000163298	-0.000256
4	1	0.00400623	-0.00500359
4	2	-0.0137147	0.0155828
4	3	0.0241148	-0.0245075
4	4	-0.0264911	0.023395
4	5	0.01848	-0.0129483
4	6	-0.00676756	0.00165999
4	7	-0.000603823	0.0036589
4	8	0.00155204	-0.00299797
4	9	0.000716609	0.000526839
4	10	-0.00258686	0.000421203
4	11	0.00255975	2.42472e-06
4	12	-0.000915261	0.000184519
4	13	-0.000873484	-0.00136409
4	14	0.00128578	0.00216417
4	15	-0.000538907	-0.00188455
4	16	0.000120483	0.00107047
4	17	-0.000401734	-0.000393055
4	18	0.000423707	8.09413e-05
4	19	6.78381e-05	4.49173e-05
4	20	-0.000166096	-0.000177586
4	21	-0.000498516	0.000158055
4	22	0.00109657	0.000120333
4	23	-0.000943006	-0.000330353
4	24	0.000351126	0.000221967
4	25	9.58505e-05	1.39233e-05
5	1	0.220813	-0.0755648
5	2	-0.899453	0.307562
5	3	1.94088	-0.663348
5	4	-2.81028	0.960336
5	5	2.98106	-1.01881
5	6	-2.40206	0.821253
5	7	1.48198	-0.507101
5	8	-0.689338	0.236056
5	9	0.231333	-0.0790382
5	10	-0.0513845	0.0180106
5	11	0.00713545	-0.00488185
5	12	-0.00191284	0.00449325
5	13	0.00153405	-0.00296908
5	14	-0.000655043	-0.000222828
5	15	-0.000379648	0.00200388
5	16	0.00091666	-0.00165101
5	17	-0.000655002	0.000785872
5	18	0.000111444	-0.000477898
5	19	2.23889e-05	0.00038603
5	20	0.000259665	-0.000121749
5	21	-0.000469548	-0.000115307
5	22	0.000383417	0.000232963
5	23	-0.000192728	-0.000429724
5	24	7.13631e-05	0.000600317
5	25	-1.31269e-05	-0.000427372
6	1	-0.000771726	-0.00051139
6	2	0.00235716	0.00271993
6	3	-0.00298275	-0.00764055
6	4	0.000521618	0.0140072
6	5	0.00452433	-0.0179244
6	6	-0.00839509	0.016525
6	7	0.00772946	-0.0114406
6	8	-0.0035956	0.00662309
6	9	-0.000145136	-0.00367069
6	10	0.00165765	0.00146879
6	11	-0.00175723	0.000603039
6	12	0.0012338	-0.00174515
6	13	-0.00036964	0.00166045
6	14	-0.000174776	-0.00107999
6	15	5.94483e-05	0.00056729
6	16	0.000166367	-0.000298862
6	17	-0.000121395	0.000350992
6	18	7.70287e-05	-0.000425992
6	19	-0.000153418	0.000134058
6	20	0.000107328	0.000343663
6	21	0.00011425	-0.000544452
6	22	-0.00030559	0.000402589
6	23	0.000365505	-0.000188858
6	24	-0.00035921	4.54094e-05
6	25	0.000323308	8.8898e-05
7	1	0.000556888	0.000529419
7	2	-0.00252913	-0.00220748
7	3	0.00599306	0.00441574
7	4	-0.00975096	-0.00534456
7	5	0.0121626	0.00426387
7	6	-0.011883	-0.00255059
7	7	0.00838834	0.00165483
7	8	-0.00276208	-0.000994368
7	9	-0.00229251	-0.000594233
7	10	0.00424717	0.00216179
7	11	-0.00310464	-0.00193381
7	12	0.00133607	0.000478139
7	13	-0.000908135	0.000190638
7	14	0.00142303	0.000165282
7	15	-0.00165955	-0.00013523
7	16	0.0013448	-0.000669522
7	17	-0.000757177	0.00118702
7	18	-2.93659e-07	-0.000858663
7	19	0.000698517	0.000305448
7	20	-0.00089664	-9.46039e-05
7	21	0.000524647	8.67846e-05
7	22	-1.82115e-05	-4.48145e-05
7	23	-0.000208617	8.42258e-06
7	24	0.000139517	-1.74325e-05
7	25	-2.07656e-05	1.62222e-05
8	1	-0.000290107	-1.56542e-05
8	2	0.000892287	0.000318459
8	3	-0.00113424	-0.00138345
8	4	0.000893697	0.00309305
8	5	-0.00103787	-0.00423374
8	6	0.00165038	0.00373025
8	7	-0.00202096	-0.00202135
8	8	0.00223406	0.000131381
8	9	-0.00252907	0.00133666
8	10	0.00208752	-0.0015724
8	11	-0.000315893	0.000200546
8	12	-0.00174121	0.00137423
8	13	0.00258114	-0.00154916
8	14	-0.00190197	0.00080423
8	15	0.000416234	-0.000505927
8	16	0.000899297	0.000644303
8	17	-0.00124407	-0.00041888
8	18	0.00070003	-0.000121365
8	19	-0.000163612	0.000347721
8	20	0.000135008	-0.000174336
8	21	-0.000292089	3.89123e-06
8	22	0.000291501	8.77085e-06
8	23	-0.000196039	-2.97124e-05
8	24	0.000126509	0.000116212
8	25	-8.7191e-05	-0.000122057
9	1	7.69928e-05	-0.000183001
9	2	-0.000383786	0.00097456
9	3	0.00110508	-0.00262738
9	4	-0.00226315	0.00457102
9	5	0.00323126	-0.00563674
9	6	-0.00293686	0.00522222
9	7	0.0013808	-0.00378077
9	8	-6.55064e-05	0.00193373
9	9	-2.5072e-05	0.000139104
9	10	-0.000453262	-0.00199309
9	11	0.000640177	0.00256641
9	12	-0.000409955	-0.0014392
9	13	-4.43546e-05	-0.000262343
9	14	0.000316793	0.00106619
9	15	-0.000140995	-0.000716194
9	16	-3.26603e-05	1.38994e-05
9	17	-0.000240785	0.000350307
9	18	0.000522599	-0.000310568
9	19	-0.00018501	8.34391e-05
9	20	-0.000523189	0.000143445
9	21	0.000779068	-0.000208019
9	22	-0.000377921	6.00709e-05
9	23	-3.29446e-05	0.000124502
9	24	-2.64578e-06	-0.000142742
9	25	0.000187882	3.6771e-05
10	1	-7.2213e-05	0.000216532
10	2	0.000360265	-0.00104432
10	3	-0.00103752	0.00231008
10	4	0.00212108	-0.0027542
10	5	-0.00305533	0.0011417
10	6	0.00285362	0.00181457
10	7	-0.00130001	-0.00334772
10	8	-0.00035075	0.00150941
10	9	0.000770138	0.00223706
10	10	-0.000198291	-0.00444632
10	11	-0.000324638	0.00350315
10	12	0.00043743	-0.00106367
10	13	-0.000338765	-0.000388907
10	14	0.000225455	0.000298338
10	15	-0.000211116	0.000233969
10	16	0.000265411	-0.000317138
10	17	-0.000218558	4.30171e-05
10	18	-4.15588e-05	0.000122445
10	19	0.00036455	-7.03646e-05
10	20	-0.000406236	-1.76052e-06
10	21	5.62372e-05	9.74721e-06
10	22	0.000308087	-9.10305e-06
10	23	-0.000283054	-1.21315e-05
10	24	1.59722e-05	6.46681e-05
10	25	9.9037e-05	-4.29806e-05
11	1	-8.00711e-05	9.18136e-07
11	2	0.000406632	-6.35097e-05
11	3	-0.000910954	0.000200008
11	4	0.00118239	-2.35032e-05
11	5	-0.00102332	-0.000786302
11	6	0.0007596	0.00141949
11	7	-0.000631962	-0.00067403
11	8	0.000294907	-0.000975832
11	9	0.000419493	0.00158432
11	10	-0.000814122	-0.000427961
11	11	0.000320258	-0.000917717
11	12	0.000504723	0.000888108
11	13	-0.000755785	2.43462e-05
11	14	0.000363137	-0.000504832
11	15	7.15056e-05	0.000369932
11	16	-0.000225908	-0.000171175
11	17	0.000287067	2.45085e-05
11	18	-0.000415906	0.0001478
11	19	0.000517421	-0.000120066
11	20	-0.000504575	-0.000180561
11	21	0.00042587	0.000400554
11	22	-0.000355723	-0.000296808
11	23	0.000316121	3.71435e-05
11	24	-0.000267435	0.000119369
11	25	0.000174179	-9.0879e-05
12	1	9.79773e-05	2.72383e-05
12	2	-0.000489787	-0.000117584
12	3	0.00109699	0.000297362
12	4	-0.00139103	-0.000667816
12	5	0.00103384	0.0013423
12	6	-0.000413998	-0.00230289
12	7	0.000106664	0.00330508
12	8	-9.83298e-05	-0.00368348
12	9	-1.25829e-05	0.002754
12	10	0.000192216	-0.000866167
12	11	0.000152459	-0.000644395
12	12	-0.0010947	0.000999999
12	13	0.00158561	-0.0007383
12	14	-0.000871712	0.000591861
12	15	-0.000211568	-0.000516073
12	16	0.000483669	0.000239793
12	17	-5.96406e-05	3.47046e-05
12	18	-0.000238335	5.11011e-05
12	19	0.000156771	-0.000386768
12	20	2.14672e-05	0.000476156
12	21	-8.44031e-05	-0.000129342
12	22	4.34033e-05	-0.00027301
12	23	2.47017e-05	0.000338627
12	24	-7.3965e-05	-0.000139459
12	25	7.01849e-05	-4.10441e-05
13	1	-1.67702e-05	-1.34486e-05
13	2	7.15885e-05	-5.47395e-06
13	3	-0.00017954	0.000251982
13	4	0.00024686	-0.000959693
13	5	5.45026e-06	0.00202718
13	6	-0.00058564	-0.00265587
13	7	0.000862586	0.00184803
13	8	-0.000389064	0.000160031
13	9	-0.000336582	-0.00164356
13	10	0.000677458	0.00138504
13	11	-0.000659795	-0.000105677
13	12	0.000484238	-0.000759306
13	13	-0.00018124	0.000694843
13	14	-6.24935e-05	-9.32815e-05
13	15	9.54941e-06	-0.000413889
13	16	0.000218818	0.000405534
13	17	-0.000299663	-1.46316e-05
13	18	0.000168488	-0.000259681
13	19	-3.09138e-05	0.000198323
13	20	-1.14834e-05	-3.57797e-05
13	21	4.01477e-05	1.73801e-05
13	22	-7.79275e-05	-7.9941e-05
13	23	8.64046e-05	4.7902e-05
13	24	-8.03782e-05	6.44624e-05
13	25	6.13338e-05	-9.71871e-05
14	1	-2.95337e-06	-3.18894e-05
14	2	-4.43595e-05	0.000211186
14	3	0.000360937	-0.000511554
14	4	-0.00113839	0.000506167
14	5	0.00207771	8.83297e-05
14	6	-0.00244951	-0.00077587
14	7	0.00181561	0.000927563
14	8	-0.000576628	-0.000763823
14	9	-0.000272183	0.000907551
14	10	4.30279e-06	-0.00124092
14	11	0.0011691	0.00106098
14	12	-0.00225435	-0.000264811
14	13	0.0023073	-0.000443867
14	14	-0.00124421	0.00057144
14	15	-0.000104399	-0.000346877
14	16	0.00078672	0.000152387
14	17	-0.000595881	-7.92934e-05
14	18	9.37575e-05	0.000103374
14	19	0.000141234	-0.000197388
14	20	-5.12726e-05	0.000248263
14	21	-8.57434e-05	-0.000162437
14	22	9.95394e-05	5.19487e-06
14	23	-5.25429e-05	0.000100903
14	24	3.28381e-05	-0.000103143
14	25	-1.29652e-05	1.65075e-05
15	1	1.15795e-05	3.48612e-05
15	2	-0.000101451	-0.00015625
15	3	0.00043495	0.000304318
15	4	-0.00117007	-0.000267623
15	5	0.00218272	-0.000196127
15	6	-0.00289601	0.00115507
15	7	0.00267566	-0.00216886
15	8	-0.00155036	0.00243453
15	9	0.00020622	-0.00171171
15	10	0.000647061	0.000661143
15	11	-0.000696744	-5.2903e-06
15	12	0.000247979	-0.000117605
15	13	1.08894e-05	-1.41784e-05
15	14	0.000174757	8.11236e-05
15	15	-0.00037286	2.90599e-05
15	16	0.00019155	-0.000215448
15	17	0.000149909	0.000353534
15	18	-0.000192052	-0.000372383
15	19	-6.92607e-05	0.000207893
15	20	0.000232226	0.000110556
15	21	-0.000136652	-0.000365226
15	22	1.78271e-05	0.000358154
15	23	-3.7022e-05	-0.000162715
15	24	8.75504e-05	-6.96838e-06
15	25	-8.04481e-05	7.19813e-05
16	1	-7.30773e-07	-1.23888e-05
16	2	5.17965e-05	0.000106682
16	3	-0.000256838	-0.000360749
16	4	0.000604344	0.000680151
16	5	-0.000908197	-0.000806492
16	6	0.00102326	0.000534841
16	7	-0.000935084	0.000116934
16	8	0.000658737	-0.000811483
16	9	-0.000240571	0.00099906
16	10	-0.000207927	-0.000380755
16	11	0.000537983	-0.000633191
16	12	-0.000606394	0.00117545
16	13	0.000377654	-0.000843053
16	14	9.45222e-06	0.000136059
16	15	-0.000307333	0.000221797
16	16	0.00034152	-0.000109294
16	17	-0.000165566	-0.000104381
16	18	-4.85107e-05	0.000197343
16	19	0.000215745	-0.000214097
16	20	-0.00030824	0.000164525
16	21	0.000265405	-4.39392e-05
16	22	-0.00010431	-3.68115e-05
16	23	-2.389e-05	2.09618e-05
16	24	2.25732e-05	8.84998e-06
16	25	3.90449e-05	5.99716e-06
17	1	-1.76936e-06	-1.09208e-05
17	2	1.62784e-05	3.89649e-05
17	3	-7.97026e-05	-2.41092e-05
17	4	0.000267845	-7.887e-05
17	5	-0.000568456	0.000114744
17	6	0.000722877	0.000169632
17	7	-0.000491944	-0.000747771
17	8	0.000120446	0.00117861
17	9	-0.000148392	-0.00107692
17	10	0.000576045	0.000617585
17	11	-0.000706369	-0.000207427
17	12	0.00021581	-2.8984e-05
17	13	0.000293895	3.73816e-05
17	14	-0.000294045	0.000249909
17	15	6.91483e-05	-0.000542428
17	16	-4.68966e-05	0.000473795
17	17	0.000153156	-0.000191347
17	18	-0.000168739	7.0772e-05
17	19	0.000143217	-0.000142516
17	20	-0.000201154	0.000212796
17	21	0.000294084	-0.000205172
17	22	-0.000282632	0.000122988
17	23	0.00013595	2.07378e-05
17	24	1.73532e-05	-0.00011652
17	25	-5.97842e-05	6.56518e-05
18	1	-1.32921e-05	-1.91711e-05
18	2	5.18605e-05	0.000105842
18	3	-4.24222e-05	-0.000240874
18	4	-9.10192e-05	0.000196863
18	5	0.000183343	0.000267786
18	6	-4.03286e-05	-0.000926893
18	7	-0.000145016	0.0011805
18	8	4.83767e-05	-0.000845158
18	9	0.00029971	0.000415946
18	10	-0.000558989	-0.00035281
18	11	0.000435082	0.000542398
18	12	-8.4225e-06	-0.000656534
18	13	-0.000265254	0.000605329
18	14	0.000103968	-0.000429239
18	15	0.000220269	0.000167814
18	16	-0.000318778	3.53468e-05
18	17	0.000202571	-6.04961e-05
18	18	-0.000114496	1.22137e-05
18	19	0.000105027	-2.93902e-05
18	20	-2.88635e-05	6.77389e-05
18	21	-0.000139541	-4.86998e-05
18	22	0.000233436	1.33213e-05
18	23	-0.000149569	-1.91806e-05
18	24	-8.74145e-06	4.70206e-05
18	25	8.7402e-05	-5.42152e-05
19	1	1.38389e-06	-9.71515e-06
19	2	-4.61618e-05	5.23431e-05
19	3	0.000243226	-0.000108092
19	4	-0.000646451	5.82598e-05
19	5	0.00112724	0.000162914
19	6	-0.00143964	-0.000409921
19	7	0.00139609	0.00050819
19	8	-0.00103987	-0.000448335
19	9	0.000648691	0.000337025
19	10	-0.000441029	-0.000339924
19	11	0.000354917	0.000551377
19	12	-0.000291493	-0.000825437
19	13	0.000346699	0.000909963
19	14	-0.000539726	-0.000725738
19	15	0.000605055	0.000414095
19	16	-0.00035271	-0.000175594
19	17	-6.46701e-06	8.27876e-05
19	18	0.000153694	-4.15101e-05
19	19	-8.91576e-05	-4.44642e-05
19	20	4.2309e-05	0.000143994
19	21	-0.000101125	-0.000171309
19	22	0.000146916	0.000110427
19	23	-9.85548e-05	-3.03297e-05
19	24	2.47547e-05	3.11732e-06
19	25	5.83327e-06	-2.76822e-05
20	1	9.57239e-06	-4.83046e-06
20	2	-6.58261e-05	3.41319e-05
20	3	0.000215226	-0.000128096
20	4	-0.000437113	0.000284659
20	5	0.000610868	-0.000377673
20	6	-0.00066731	0.000235306
20	7	0.000716547	0.000149381
20	8	-0.000866023	-0.000519216
20	9	0.00103437	0.000549904
20	10	-0.00108592	-0.000199024
20	11	0.000972153	-0.000233877
20	12	-0.000705018	0.000457271
20	13	0.00039503	-0.000448779
20	14	-0.000183176	0.000328406
20	15	3.21219e-05	-0.000166938
20	16	0.000152212	-5.68725e-06
20	17	-0.000285288	0.000105804
20	18	0.000271101	-5.29783e-05
20	19	-0.000204363	-7.96317e-05
20	20	0.000186325	0.000145281
20	21	-0.000152083	-0.000131585
20	22	4.45582e-05	0.000111845
20	23	4.94811e-05	-8.26432e-05
20	24	-6.15368e-05	2.47326e-05
20	25	4.32497e-05	6.99e-06


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode15_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0148951	0
0	2	-0.0390892	0
0	3	0.0454166	0
0	4	-0.0103282	0
0	5	-0.0388884	0
0	6	0.0542136	0
0	7	-0.0223847	0
0	8	-0.025138	0
0	9	0.0498093	0
0	10	-0.04217	0
0	11	0.0210193	0
0	12	-0.00646477	0
0	13	0.00208052	0
0	14	-0.00105723	0
0	15	-0.000674496	0
0	16	0.00214827	0
0	17	-0.00247357	0
0	18	0.00240335	0
0	19	-0.00217217	0
0	20	0.00135988	0
0	21	-0.000385565	0
0	22	9.80959e-05	0
0	23	-0.000419455	0
0	24	0.00064044	0
0	25	-0.000525337	0
1	1	-0.00164032	-0.00811316
1	2	0.00355955	0.0149054
1	3	-0.0021859	-0.0108678
1	4	-0.00290029	-0.00486266
1	5	0.0052536	0.0190423
1	6	-0.000748037	-0.0204848
1	7	-0.00599582	0.0124818
1	8	0.00912426	-0.00400627
1	9	-0.0081613	-0.00125022
1	10	0.00473075	0.00358774
1	11	-0.000128049	-0.0033003
1	12	-0.00306798	0.00108374
1	13	0.00284813	0.00132921
1	14	-0.0006046	-0.00240552
1	15	-0.00105751	0.0017965
1	16	0.00140189	-0.000237871
1	17	-0.00100207	-0.00112162
1	18	0.000261292	0.00156791
1	19	0.000533524	-0.0012282
1	20	-0.0010002	0.00068571
1	21	0.000989076	-0.000365742
1	22	-0.000630807	0.000228301
1	23	0.000170067	9.34814e-06
1	24	0.000129878	-0.000294677
1	25	-0.000184823	0.000293441
2	1	0.000994911	0.0133446
2	2	-0.00331146	-0.0233637
2	3	0.00380808	0.0132105
2	4	0.00126272	0.0128095
2	5	-0.00914381	-0.0323228
2	6	0.0126325	0.0299618
2	7	-0.00926914	-0.0112716
2	8	0.00379079	-0.00774191
2	9	-0.00161656	0.0169029
2	10	0.0030934	-0.015902
2	11	-0.00479255	0.00954083
2	12	0.00435927	-0.00324325
2	13	-0.00232811	0.000355482
2	14	0.00018725	-0.000809689
2	15	0.00122624	0.00200392
2	16	-0.00155139	-0.00164938
2	17	0.000857501	9.24158e-05
2	18	8.64379e-05	0.000821163
2	19	-0.00048678	-0.000658304
2	20	0.000327265	0.00050333
2	21	-4.81435e-05	-0.000893803
2	22	-0.000103356	0.00130338
2	23	9.11445e-05	-0.00116081
2	24	4.95915e-05	0.000581861
2	25	-0.000165188	-0.000164024
3	1	0.0172664	0.0209658
3	2	-0.0435339	-0.0537454
3	3	0.0519822	0.0653852
3	4	-0.0246787	-0.0332023
3	5	-0.0252486	-0.0262315
3	6	0.0649189	0.0736498
3	7	-0.0715657	-0.0844479
3	8	0.0502786	0.0647747
3	9	-0.0230255	-0.0366709
3	10	0.00533847	0.0160851
3	11	0.00191936	-0.00590408
3	12	-0.00360079	0.00217158
3	13	0.00258608	-0.000711538
3	14	-0.00064789	-0.000412318
3	15	-0.000327631	0.000914784
3	16	0.00012537	-0.000138626
3	17	-9.30707e-05	-0.00109975
3	18	0.000585058	0.00144301
3	19	-0.00051984	-0.000949942
3	20	-0.000456024	0.000538237
3	21	0.00125714	-0.000398534
3	22	-0.00111973	0.000220103
3	23	0.000533942	-1.72493e-05
3	24	-0.00015504	-4.07619e-05
3	25	4.78385e-05	-1.94599e-05
4	1	0.0054912	-0.00190771
4	2	-0.0168382	0.0053201
4	3	0.0259474	-0.00720019
4	4	-0.0235511	0.00589163
4	5	0.0103274	-0.00321358
4	6	0.00412361	0.000996847
4	7	-0.0117429	0.000792959
4	8	0.0117602	-0.00201327
4	9	-0.00788302	0.00166385
4	10	0.00417307	4.33779e-05
4	11	-0.00266123	-0.00101708
4	12	0.00254037	-0.000185781
4	13	-0.00224873	0.00223727
4	14	0.00159726	-0.00263752
4	15	-0.000782509	0.000924313
4	16	-0.000389254	0.000822045
4	17	0.00138778	-0.000796218
4	18	-0.00132889	-0.000298683
4	19	0.000484373	0.000677472
4	20	8.62298e-05	-4.99099e-05
4	21	8.88917e-05	-0.000542662
4	22	-0.000600595	0.000585156
4	23	0.000840065	-0.00042842
4	24	-0.000638487	0.000339728
4	25	0.000308239	-0.000248743
5	1	0.0748785	0.220752
5	2	-0.305449	-0.899379
5	3	0.660122	1.94166
5	4	-0.957014	-2.81256
5	5	1.01582	2.98298
5	6	-0.818297	-2.40103
5	7	0.504007	1.479
5	8	-0.233595	-0.687908
5	9	0.0782621	0.232678
5	10	-0.0182889	-0.0536248
5	11	0.00418098	0.00784733
5	12	-0.00239204	-0.000133474
5	13	0.00141338	-0.00143475
5	14	-0.00031424	0.000896867
5	15	0.000126927	0.00063156
5	16	-0.000702689	-0.00102974
5	17	0.000873581	-3.85924e-05
5	18	-0.000208501	0.00107972
5	19	-0.000505154	-0.00100251
5	20	0.000558196	0.000313941
5	21	-0.000123426	1.72934e-05
5	22	-0.000268428	4.73321e-05
5	23	0.000347908	-6.32431e-05
5	24	-0.000170556	1.19853e-05
5	25	-2.18098e-06	-8.63947e-05
6	1	0.00240832	-0.000918659
6	2	-0.0089671	0.00453714
6	3	0.0167821	-0.0112688
6	4	-0.0199977	0.0180219
6	5	0.0165897	-0.02029
6	6	-0.0106407	0.0161871
6	7	0.00717987	-0.00824115
6	8	-0.00654617	0.00141181
6	9	0.00573948	0.00148857
6	10	-0.00354742	-0.00187572
6	11	0.00145041	0.00201729
6	12	-0.000667424	-0.00178777
6	13	0.000744324	0.000390771
6	14	-0.000694501	0.00128583
6	15	0.000255408	-0.0018471
6	16	0.000247119	0.00113903
6	17	-0.000553457	-2.8848e-06
6	18	0.000546636	-0.000699658
6	19	-0.000251531	0.000768911
6	20	-8.86793e-05	-0.000634592
6	21	0.000231162	0.000568538
6	22	-0.00012184	-0.000398877
6	23	-0.000116032	8.97057e-05
6	24	0.000255559	0.000101988
6	25	-0.000181559	-8.44696e-05
7	1	-0.000920884	0.000129222
7	2	0.00361937	-0.000479309
7	3	-0.00682615	0.00116573
7	4	0.00781001	-0.00244387
7	5	-0.00553887	0.00407477
7	6	0.00147444	-0.00488297
7	7	0.00204756	0.00387623
7	8	-0.00364214	-0.0014565
7	9	0.00389783	-0.000963691
7	10	-0.00422852	0.00210961
7	11	0.00451172	-0.00170532
7	12	-0.00346067	0.000629027
7	13	0.00128404	9.77536e-05
7	14	0.0003232	-0.000310444
7	15	-0.000694075	0.000283136
7	16	0.000611691	-9.71496e-05
7	17	-0.000660617	-9.47124e-05
7	18	0.00068212	7.26642e-06
7	19	-0.000471273	0.000249536
7	20	0.000156517	-0.000278375
7	21	4.27668e-05	9.55197e-05
7	22	-8.49799e-05	-6.17467e-05
7	23	1.29025e-05	0.000215008
7	24	0.000174433	-0.000281615
7	25	-0.000355086	0.000192387
8	1	-0.000170667	0.000406034
8	2	0.00112241	-0.00208004
8	3	-0.00371551	0.00523474
8	4	0.0076296	-0.0084656
8	5	-0.0103363	0.0097326
8	6	0.00929186	-0.00797455
8	7	-0.00510941	0.00378914
8	8	0.000884105	0.000905767
8	9	0.00107721	-0.00405385
8	10	-0.000710443	0.00457839
8	11	-0.00063543	-0.00270247
8	12	0.00141668	4.41603e-05
8	13	-0.000935077	0.00127042
8	14	-0.000128171	-0.00076444
8	15	0.000633571	-0.000126783
8	16	-0.000376513	0.00035378
8	17	-4.88684e-05	-0.00026054
8	18	0.00025528	0.000311871
8	19	-0.000262286	-0.000355528
8	20	0.000167401	0.000212737
8	21	-5.61186e-05	-2.62171e-05
8	22	7.309e-06	-4.41348e-05
8	23	-1.5272e-05	2.10957e-05
8	24	3.39737e-06	-1.34935e-05
8	25	3.69318e-05	5.89586e-05
9	1	-0.000187524	-0.000137318
9	2	0.000771504	0.000288765
9	3	-0.00148476	0.000433199
9	4	0.00168794	-0.00265211
9	5	-0.000860482	0.00510116
9	6	-0.0010643	-0.00565543
9	7	0.00296694	0.00416252
9	8	-0.00309261	-0.00256848
9	9	0.00160031	0.00202263
9	10	-0.000618017	-0.00164555
9	11	0.000770155	0.000490191
9	12	-0.000544494	0.000811542
9	13	-0.000455779	-0.00104781
9	14	0.00095346	0.000217713
9	15	-0.000567263	0.000587228
9	16	0.000156905	-0.000722913
9	17	-9.77444e-05	0.00053142
9	18	3.1014e-05	-0.000496106
9	19	0.000156587	0.000589265
9	20	-0.000227861	-0.000546457
9	21	0.000222864	0.000360565
9	22	-0.000358565	-0.00023181
9	23	0.000458287	0.000200913
9	24	-0.000266257	-0.000145115
9	25	2.6884e-05	4.34144e-05
10	1	-2.31794e-05	0.00015273
10	2	0.000312914	-0.00076467
10	3	-0.00131816	0.00198239
10	4	0.00287446	-0.00352644
10	5	-0.00364872	0.00476367
10	6	0.00246381	-0.00504027
10	7	-0.000111077	0.00428012
10	8	-0.00117739	-0.00318797
10	9	0.000247674	0.00245315
10	10	0.00156918	-0.00197436
10	11	-0.00215756	0.00126938
10	12	0.00128179	-0.00038762
10	13	-0.000301496	-0.000104386
10	14	-7.36479e-05	5.55055e-05
10	15	0.000123732	1.69098e-06
10	16	-1.28112e-05	0.000240075
10	17	-0.000273209	-0.000406075
10	18	0.00045726	0.000235438
10	19	-0.000289112	-7.03501e-05
10	20	-3.70145e-05	0.000169341
10	21	0.000181868	-0.00028862
10	22	-8.65435e-05	0.000214494
10	23	-8.24356e-05	-6.74586e-05
10	24	0.000180258	-6.68669e-06
10	25	-0.000179145	1.50335e-05
11	1	4.20454e-05	-3.64958e-05
11	2	-0.000179623	0.000238797
11	3	0.000279494	-0.000615978
11	4	-7.67317e-05	0.00081247
11	5	-0.00019278	-0.000431166
11	6	-0.00014543	-0.000460203
11	7	0.000980818	0.00140296
11	8	-0.00126452	-0.00192277
11	9	0.000510383	0.00173308
11	10	0.000515384	-0.00105198
11	11	-0.000819373	0.000557525
11	12	0.000351939	-0.000467944
11	13	8.4334e-05	0.000240615
11	14	4.53144e-06	0.000357194
11	15	-0.000299165	-0.000749374
11	16	0.000433753	0.000588498
11	17	-0.000444293	-0.000327244
11	18	0.000325007	0.000268387
11	19	3.40228e-05	-0.000106216
11	20	-0.000389396	-0.00023307
11	21	0.00035535	0.000364339
11	22	-5.09587e-05	-0.000171223
11	23	-8.3395e-05	-3.93671e-05
11	24	-2.19147e-05	3.84389e-05
11	25	8.28151e-05	8.61922e-05
12	1	7.0283e-05	-2.13884e-06
12	2	-0.00031804	7.62326e-05
12	3	0.000649593	-0.000461001
12	4	-0.000709839	0.00136288
12	5	0.000440156	-0.0021584
12	6	-0.000310042	0.0014699
12	7	0.000406755	0.000886396
12	8	-0.000183717	-0.00311268
12	9	-0.000396719	0.00357451
12	10	0.000778017	-0.00254181
12	11	-0.000911777	0.00128222
12	12	0.00107164	-0.000456241
12	13	-0.000970336	-0.000116942
12	14	0.000342349	0.000681001
12	15	0.000243375	-0.00109167
12	16	-0.000188676	0.00107163
12	17	-0.000190003	-0.000631007
12	18	0.000214922	0.000126714
12	19	0.000145004	9.14549e-05
12	20	-0.000360894	-1.56086e-05
12	21	0.000204399	-8.64148e-05
12	22	1.00966e-05	3.80091e-05
12	23	-3.57926e-06	4.42309e-05
12	24	-9.80391e-05	-9.96321e-06
12	25	6.81738e-05	-5.73665e-05
13	1	-1.95598e-05	4.02581e-05
13	2	3.5219e-05	-0.000295201
13	3	0.000164471	0.000925421
13	4	-0.000792974	-0.00168552
13	5	0.00160383	0.00202464
13	6	-0.00192783	-0.00181824
13	7	0.00135041	0.00157776
13	8	-0.000278769	-0.00157155
13	9	-0.000432506	0.00130126
13	10	0.000479137	-0.000395007
13	11	-0.000299021	-0.000629026
13	12	0.000239346	0.00105366
13	13	-0.000160886	-0.000780588
13	14	1.35635e-05	0.000183798
13	15	-4.44693e-05	0.00027178
13	16	0.000213704	-0.00030862
13	17	-0.000158324	0.000117039
13	18	-0.000145223	-8.77683e-05
13	19	0.0003096	0.000205525
13	20	-0.000173825	-0.00018123
13	21	-8.80144e-06	8.70966e-06
13	22	6.1277e-05	0.000100022
13	23	-8.21322e-05	-8.05167e-05
13	24	0.000137981	1.63674e-05
13	25	-0.000150989	2.86864e-05
14	1	3.15569e-05	-4.88418e-05
14	2	-0.000146988	0.000259894
14	3	0.000199006	-0.000567437
14	4	0.000202385	0.000514625
14	5	-0.00111328	0.000217293
14	6	0.00188904	-0.00102692
14	7	-0.00180764	0.00092467
14	8	0.00080964	-6.87346e-05
14	9	0.000558737	-0.000298985
14	10	-0.00155416	-0.000322648
14	11	0.00158645	0.00112571
14	12	-0.000710113	-0.001313
14	13	-0.000266809	0.000940422
14	14	0.000641069	-0.00045334
14	15	-0.000510336	0.000166268
14	16	0.000278673	-0.000180415
14	17	-0.00010482	0.000320969
14	18	7.02136e-05	-0.000302048
14	19	-0.000171971	9.39014e-05
14	20	0.000165792	0.000116212
14	21	5.24026e-05	-0.000184766
14	22	-0.000204043	8.14957e-05
14	23	7.80407e-05	8.87439e-05
14	24	0.000144418	-0.00013565
14	25	-0.000192397	6.90424e-06
15	1	2.1214e-06	8.00867e-06
15	2	-6.88378e-05	-7.70528e-05
15	3	0.000284598	0.00031244
15	4	-0.000585063	-0.000710688
15	5	0.000856112	0.00108528
15	6	-0.00110019	-0.00133975
15	7	0.00114722	0.00145802
15	8	-0.000591546	-0.00122223
15	9	-0.000451493	0.000636184
15	10	0.00106961	-0.000259314
15	11	-0.00069558	0.00040848
15	12	-4.92688e-05	-0.000726256
15	13	0.00024314	0.000884206
15	14	9.42844e-05	-0.000897832
15	15	-0.000243656	0.000809849
15	16	-2.46144e-05	-0.000645406
15	17	0.000280708	0.000444302
15	18	-0.000297651	-0.000196445
15	19	0.00024516	-5.65401e-05
15	20	-0.000172297	0.000177732
15	21	1.18386e-05	-9.91178e-05
15	22	0.000105759	-5.71564e-05
15	23	-6.10619e-05	7.83498e-05
15	24	-1.29765e-05	6.87412e-05
15	25	-4.1921e-06	-0.000179531
16	1	-5.0734e-06	2.30224e-05
16	2	1.51812e-05	-0.000120094
16	3	1.28838e-05	0.000315267
16	4	-0.000214157	-0.000524539
16	5	0.000653311	0.000620742
16	6	-0.000912926	-0.000631342
16	7	0.000305885	0.000740501
16	8	0.00103955	-0.00093717
16	9	-0.00195361	0.000863373
16	10	0.00166446	-0.00035603
16	11	-0.000788647	-0.000162362
16	12	0.000269742	0.000220846
16	13	-8.19465e-05	5.9355e-05
16	14	-0.000205514	-0.00019606
16	15	0.000382048	4.1328e-05
16	16	-8.81214e-05	0.000141341
16	17	-0.000330947	-0.000170143
16	18	0.000313294	9.87799e-05
16	19	7.2484e-05	-5.61364e-06
16	20	-0.000338432	-7.34448e-05
16	21	0.000290141	0.000101101
16	22	-0.000121956	-5.08992e-05
16	23	5.21739e-06	-5.74217e-05
16	24	5.11946e-05	0.000142699
16	25	-4.51964e-05	-0.000132041
17	1	-7.2464e-06	6.12978e-06
17	2	5.39738e-05	-3.88937e-05
17	3	-0.000171717	6.98591e-05
17	4	0.000239304	8.75235e-05
17	5	-5.39641e-05	-0.000613358
17	6	-0.000216419	0.00126054
17	7	6.82844e-05	-0.00141759
17	8	0.000546034	0.000817509
17	9	-0.00100541	9.18773e-05
17	10	0.000898122	-0.000652749
17	11	-0.000569834	0.00063896
17	12	0.000549397	-0.000299981
17	13	-0.000822432	-2.28269e-05
17	14	0.000933229	0.000216204
17	15	-0.000658248	-0.000337111
17	16	0.000255378	0.000348484
17	17	-5.41107e-05	-0.000187421
17	18	0.00011991	1.12432e-05
17	19	-0.000312515	-1.12241e-05
17	20	0.000432764	8.77733e-05
17	21	-0.000362939	-4.59108e-05
17	22	0.000171544	-5.16804e-05
17	23	-8.93429e-06	4.34531e-05
17	24	-5.49288e-05	3.32036e-05
17	25	3.87808e-05	-6.72071e-05
18	1	-1.44773e-05	-8.49807e-06
18	2	0.000110693	3.82753e-05
18	3	-0.000386352	-4.51804e-05
18	4	0.000828439	-5.72276e-05
18	5	-0.0012527	0.000241548
18	6	0.00143427	-0.000328452
18	7	-0.00127365	0.000142807
18	8	0.000912105	0.000279291
18	9	-0.000606276	-0.000603915
18	10	0.000391787	0.000538705
18	11	-0.000103504	-0.000246868
18	12	-0.000268761	4.89587e-05
18	13	0.000538505	7.32079e-05
18	14	-0.000600901	-0.000255065
18	15	0.00053161	0.000368005
18	16	-0.000425447	-0.000217148
18	17	0.000301447	-8.49293e-05
18	18	-0.000174386	0.000211706
18	19	8.64838e-05	-7.46072e-05
18	20	-4.73097e-05	-6.43537e-05
18	21	2.63577e-05	-5.84998e-06
18	22	-7.09989e-06	0.000175767
18	23	-8.32628e-06	-0.000221841
18	24	2.64879e-05	9.41453e-05
18	25	-4.23926e-05	7.03092e-05
19	1	-1.67185e-05	5.17739e-06
19	2	0.000103802	-1.76244e-05
19	3	-0.000316094	-1.70916e-05
19	4	0.000595285	0.000159126
19	5	-0.000696627	-0.000288561
19	6	0.000389416	0.000138759
19	7	0.000144489	0.000353231
19	8	-0.000358223	-0.000841682
19	9	5.29412e-05	0.000858043
19	10	0.000262328	-0.000315878
19	11	-7.97541e-05	-0.000359385
19	12	-0.000369641	0.000676784
19	13	0.000473577	-0.000587063
19	14	-0.000102279	0.000436187
19	15	-0.000274314	-0.000447019
19	16	0.000270037	0.000472319
19	17	8.20498e-06	-0.000349117
19	18	-0.000257458	0.000159833
19	19	0.00031119	-2.75725e-05
19	20	-0.000160182	-2.13e-05
19	21	-6.40912e-05	-1.36193e-06
19	22	0.000159479	3.88923e-05
19	23	-7.59149e-05	-2.4851e-05
19	24	-2.72428e-05	-1.45161e-05
19	25	1.56655e-05	6.89843e-06
20	1	6.24925e-06	8.3885e-06
20	2	-4.35071e-05	-5.13581e-05
20	3	0.000142388	0.000151487
20	4	-0.000275452	-0.000274892
20	5	0.000378733	0.000329415
20	6	-0.000456567	-0.0002203
20	7	0.000507707	-5.63692e-05
20	8	-0.000463854	0.000333007
20	9	0.000382583	-0.00037209
20	10	-0.000396928	0.000119611
20	11	0.000366782	0.000137672
20	12	-4.82067e-05	-1.70507e-06
20	13	-0.000402754	-0.000488837
20	14	0.000618191	0.000807862
20	15	-0.000537023	-0.000629783
20	16	0.000322194	0.000200651
20	17	-9.18513e-05	6.59281e-05
20	18	-4.95032e-05	-2.67362e-05
20	19	5.07471e-05	-0.000161515
20	20	1.12514e-06	0.000258647
20	21	-2.75258e-05	-0.000170474
20	22	4.46691e-05	3.08416e-06
20	23	-5.42264e-05	8.7339e-05
20	24	2.4197e-05	-7.04664e-05
20	25	3.59775e-05	3.49477e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode16_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00165248	0
0	2	-0.000751132	0
0	3	-0.0052933	0
0	4	0.010973	0
0	5	-0.00600232	0
0	6	-0.00693095	0
0	7	0.0147933	0
0	8	-0.0143205	0
0	9	0.01256	0
0	10	-0.0113298	0
0	11	0.00672106	0
0	12	0.000439949	0
0	13	-0.00498274	0
0	14	0.00493738	0
0	15	-0.00265453	0
0	16	0.000918397	0
0	17	-0.000572023	0
0	18	0.000707785	0
0	19	-0.000460955	0
0	20	0.000256549	0
0	21	-0.000680568	0
0	22	0.00109581	0
0	23	-0.000611657	0
0	24	-0.000363611	0
0	25	0.000764948	0
1	1	-0.00514457	-0.000987927
1	2	0.00994863	0.00272868
1	3	-0.00701494	-0.00276384
1	4	-0.00392605	-0.00129699
1	5	0.0101296	0.00756893
1	6	-0.00271029	-0.0120043
1	7	-0.0101705	0.013142
1	8	0.0160966	-0.0123024
1	9	-0.0145552	0.010696
1	10	0.0123759	-0.00800256
1	11	-0.0113716	0.003654
1	12	0.00867497	0.00114991
1	13	-0.00439615	-0.00415552
1	14	0.00162394	0.00476396
1	15	-0.00102902	-0.00414866
1	16	0.000788699	0.00310155
1	17	-0.000408943	-0.00183125
1	18	0.000704037	0.000983071
1	19	-0.00129921	-0.000895059
1	20	0.00113768	0.000893947
1	21	-0.000388977	-0.000474161
1	22	-6.95588e-05	9.25584e-06
1	23	7.52325e-05	0.00011841
1	24	3.01524e-05	-9.44997e-05
1	25	-0.000109467	0.000184316
2	1	0.00215616	0.00139893
2	2	-0.00281945	0.00144991
2	3	0.000719468	-0.0104757
2	4	0.00107107	0.0167261
2	5	-0.00175276	-0.00917565
2	6	0.00499849	-0.0101371
2	7	-0.0115228	0.0266543
2	8	0.0163577	-0.0292837
2	9	-0.0156647	0.0202274
2	10	0.0107771	-0.00886005
2	11	-0.00497577	0.0016354
2	12	0.000437144	0.000848382
2	13	0.00184583	-0.00078071
2	14	-0.00203629	-0.000289954
2	15	0.00132172	0.00180156
2	16	-0.0006066	-0.00286169
2	17	-1.45464e-05	0.00260238
2	18	0.000355426	-0.00150987
2	19	-0.000177488	0.000853808
2	20	-0.000130857	-0.0008918
2	21	0.000130014	0.000836711
2	22	2.09736e-05	-0.000387132
2	23	-5.17699e-05	5.53536e-05
2	24	-4.43713e-06	-8.96266e-05
2	25	9.52132e-05	0.000144502
3	1	0.0622965	-0.713247
3	2	-0.159059	1.8105
3	3	0.189736	-2.14577
3	4	-0.0855876	0.955803
3	5	-0.0984144	1.12818
3	6	0.236933	-2.7007
3	7	-0.256265	2.93747
3	8	0.182996	-2.12946
3	9	-0.09077	1.09553
3	10	0.0293732	-0.393354
3	11	-0.00462795	0.0904735
3	12	0.000194899	-0.0108756
3	13	-0.00133127	0.00080131
3	14	0.00201783	-0.000251737
3	15	-0.00140302	-0.000246438
3	16	4.72493e-05	0.000380246
3	17	0.00117399	-0.000269659
3	18	-0.00147335	-0.000133939
3	19	0.000754734	0.000497884
3	20	0.000207565	-0.000127044
3	21	-0.000503258	-0.000649516
3	22	5.68541e-05	0.00076235
3	23	0.000397575	-0.000138713
3	24	-0.000304538	-0.000299229
3	25	-0.000118453	0.000186943
4	1	0.00427206	0.00158387
4	2	-0.0122501	-0.00635124
4	3	0.0151027	0.0146325
4	4	-0.00322586	-0.0234738
4	5	-0.0203944	0.0268681
4	6	0.0397887	-0.0207124
4	7	-0.0416222	0.0080801
4	8	0.0283314	0.00298481
4	9	-0.012794	-0.00695996
4	10	0.00381359	0.00455216
4	11	-0.00114082	-0.000123562
4	12	0.000840567	-0.00272666
4	13	-0.000431986	0.00317979
4	14	-0.000165407	-0.00207813
4	15	0.000387191	0.0004665
4	16	-0.000550772	0.000731298
4	17	0.000943627	-0.00111535
4	18	-0.000962431	0.000922211
4	19	0.000372921	-0.000449044
4	20	6.53262e-05	-3.31544e-05
4	21	0.000143769	0.000230155
4	22	-0.00056497	-0.000190857
4	23	0.000676684	0.000164748
4	24	-0.0005284	-0.000147751
4	25	0.000334253	4.51811e-05
5	1	0.0033785	0.00641754
5	2	-0.0108387	-0.0260706
5	3	0.0171467	0.0558686
5	4	-0.0167286	-0.0800601
5	5	0.0108328	0.0835227
5	6	-0.005442	-0.0648138
5	7	0.00461186	0.035947
5	8	-0.00701299	-0.0115404
5	9	0.00812057	-0.00142295
5	10	-0.00527758	0.00501828
5	11	0.000317035	-0.00441684
5	12	0.00283635	0.00275789
5	13	-0.0026031	-0.000989668
5	14	0.000847664	-0.00046394
5	15	0.000102942	0.00116825
5	16	8.14339e-05	-0.000955608
5	17	-0.000282579	0.000214285
5	18	-0.000241522	0.000276661
5	19	0.000916754	-0.000127194
5	20	-0.000761562	-0.000253624
5	21	-8.0468e-05	0.000315303
5	22	0.000615478	-8.21585e-05
5	23	-0.000517445	-9.12669e-05
5	24	0.000253511	0.00013641
5	25	-0.000114405	-0.000195116
6	1	-2.58156e-05	0.00136328
6	2	0.000230295	-0.00491805
6	3	-0.00107378	0.0082833
6	4	0.00281081	-0.0071458
6	5	-0.00434647	0.000419158
6	6	0.00363236	0.00797025
6	7	-0.000200427	-0.0128161
6	8	-0.00362743	0.0117528
6	9	0.0050219	-0.00600628
6	10	-0.00340954	-0.000891481
6	11	0.000803306	0.00514648
6	12	0.000198129	-0.00516217
6	13	0.000752168	0.00247658
6	14	-0.00163094	3.82162e-05
6	15	0.00125751	-0.000819927
6	16	-0.000496359	0.00045509
6	17	8.06997e-05	-0.000249883
6	18	0.000250141	0.000477282
6	19	-0.000530852	-0.000467364
6	20	0.000407149	2.57076e-05
6	21	-4.40462e-05	0.000255869
6	22	-5.09344e-05	-4.48478e-05
6	23	-8.67474e-05	-0.000292675
6	24	9.25293e-05	0.000372204
6	25	2.64517e-06	-0.000261581
7	1	0.000701782	0.000271152
7	2	-0.00313263	-0.00126316
7	3	0.00742531	0.00236261
7	4	-0.0121949	-0.00183636
7	5	0.0153648	-0.000427699
7	6	-0.015149	0.00224259
7	7	0.0111396	-0.00242323
7	8	-0.0055146	0.00213134
7	9	0.00170162	-0.00237171
7	10	-0.000608277	0.00280584
7	11	0.000221859	-0.00291047
7	12	0.000557015	0.00231546
7	13	-0.000706368	-0.000764306
7	14	-9.46812e-05	-0.00107232
7	15	0.000675609	0.00179635
7	16	-0.000503783	-0.00100543
7	17	0.000173482	-0.000160743
7	18	-4.0708e-05	0.000564578
7	19	-0.000104533	-0.000276268
7	20	0.000323009	-5.10616e-06
7	21	-0.000363425	-4.67849e-05
7	22	0.000148998	0.000259608
7	23	4.87128e-05	-0.000342307
7	24	1.28353e-06	0.00019379
7	25	-0.000181694	2.52556e-05
8	1	0.000108951	0.00045865
8	2	-0.000390505	-0.00225478
8	3	0.000369163	0.00535396
8	4	0.000748223	-0.007945
8	5	-0.00271239	0.00821879
8	6	0.00390861	-0.00625742
8	7	-0.00326826	0.00318752
8	8	0.00180872	0.00010587
8	9	-0.00134629	-0.00234071
8	10	0.00226743	0.00216468
8	11	-0.00341382	-0.000326424
8	12	0.00364601	-0.000841372
8	13	-0.00283368	0.000452502
8	14	0.00159158	0.000525253
8	15	-0.000556626	-0.00121747
8	16	2.952e-05	0.00152329
8	17	1.81141e-06	-0.00148626
8	18	0.000230669	0.00109275
8	19	-0.000460002	-0.000581027
8	20	0.00053537	0.000308124
8	21	-0.000407388	-0.000295526
8	22	0.000144766	0.00029375
8	23	5.56749e-05	-0.000175772
8	24	-3.73405e-05	1.93326e-05
8	25	-0.000143461	5.30651e-05
9	1	-0.000239796	0.000213968
9	2	0.00134341	-0.000721056
9	3	-0.00347911	0.000643789
9	4	0.00533597	0.00118899
9	5	-0.00519652	-0.00393478
9	6	0.00306446	0.0049345
9	7	-0.000723646	-0.0034364
9	8	-0.000201902	0.0018733
9	9	-0.000323077	-0.00192615
9	10	0.000999429	0.00214297
9	11	-0.000660275	-0.00104429
9	12	-0.000501016	-0.000367977
9	13	0.00138844	0.000703762
9	14	-0.00144238	-0.000368509
9	15	0.000936538	0.000284908
9	16	-0.000189486	-0.00029298
9	17	-0.000512527	9.22904e-06
9	18	0.000709118	0.000191031
9	19	-0.000382276	4.59191e-05
9	20	7.19657e-05	-0.000360339
9	21	-2.5064e-05	0.00033565
9	22	2.69787e-05	-0.000107539
9	23	-1.36283e-05	-2.59568e-05
9	24	0.000142754	5.59544e-05
9	25	-0.000338307	-7.18798e-05
10	1	3.86432e-05	-0.000111913
10	2	9.48385e-06	0.000673183
10	3	-0.000729264	-0.00188919
10	4	0.00242588	0.00306111
10	5	-0.00371161	-0.00289596
10	6	0.00251385	0.00118675
10	7	0.000818432	0.000556372
10	8	-0.00336339	-0.000804122
10	9	0.0031524	-0.000361227
10	10	-0.00119839	0.00176705
10	11	-0.000271156	-0.00242939
10	12	0.000276032	0.00198118
10	13	0.00049123	-0.00083595
10	14	-0.00081293	3.72931e-05
10	15	0.000229013	-9.19178e-05
10	16	0.000591432	0.000350456
10	17	-0.000754616	-0.000183877
10	18	0.000281078	-3.53899e-05
10	19	6.05531e-05	-0.000207479
10	20	5.81976e-05	0.000581587
10	21	-0.000206872	-0.000514625
10	22	8.48214e-05	0.000112414
10	23	4.91172e-05	0.000128964
10	24	5.22689e-05	-8.57771e-05
10	25	-0.000244628	2.51313e-05
11	1	-9.99171e-05	5.09765e-05
11	2	0.0003548	-0.000271456
11	3	-0.000564504	0.000658953
11	4	0.000431712	-0.00076742
11	5	0.000318405	-3.0445e-05
11	6	-0.00167478	0.00157774
11	7	0.00272164	-0.00273275
11	8	-0.0023916	0.00270867
11	9	0.00118376	-0.00206109
11	10	-0.000578555	0.00162953
11	11	0.000741156	-0.00112264
11	12	-0.000568349	-8.41055e-05
11	13	-0.000266003	0.00137224
11	14	0.000985428	-0.00168353
11	15	-0.00104605	0.00122314
11	16	0.000611942	-0.00088837
11	17	-7.48682e-05	0.000801412
11	18	-0.000256245	-0.000556938
11	19	0.000290924	0.000172141
11	20	-0.000210296	3.22157e-05
11	21	0.000181595	7.33207e-06
11	22	-0.000145678	-0.000124593
11	23	5.04434e-05	0.000211103
11	24	8.55528e-06	-0.00021253
11	25	1.06345e-05	6.70803e-05
12	1	1.54636e-05	3.66511e-05
12	2	-8.53515e-05	-0.000280482
12	3	0.000156426	0.000861104
12	4	0.000104953	-0.00144729
12	5	-0.00096883	0.00140471
12	6	0.00173471	-0.000645454
12	7	-0.00106409	-8.38955e-05
12	8	-0.0010759	0.000170142
12	9	0.00286276	-0.000126918
12	10	-0.00263928	0.000902978
12	11	0.0007264	-0.00222069
12	12	0.0011328	0.00270316
12	13	-0.00171376	-0.00184325
12	14	0.0012684	0.000634062
12	15	-0.000659858	-3.71168e-05
12	16	0.000276583	-2.66013e-05
12	17	-7.22353e-05	3.26466e-05
12	18	-1.51122e-05	-0.00013313
12	19	3.68738e-05	0.000203924
12	20	-3.96815e-05	-0.000127223
12	21	2.25593e-05	-4.08773e-05
12	22	-3.50589e-05	0.000124674
12	23	0.000133646	-8.7313e-05
12	24	-0.00023349	6.33212e-05
12	25	0.000222305	-0.000108335
13	1	-2.08456e-05	-5.57923e-05
13	2	9.82111e-05	0.000276033
13	3	-0.000195769	-0.000548572
13	4	0.000101022	0.000544755
13	5	0.000268336	-0.000335315
13	6	-0.000477041	0.000477632
13	7	0.000218651	-0.00117202
13	8	-1.45115e-06	0.00188384
13	9	0.00029877	-0.00200599
13	10	-0.000674875	0.00145275
13	11	0.000538411	-0.000519024
13	12	-6.89761e-05	-0.000381442
13	13	-0.000282998	0.000733079
13	14	0.000481111	-0.000292792
13	15	-0.00055476	-0.000403726
13	16	0.000368709	0.000538119
13	17	-2.51537e-05	-7.31834e-05
13	18	-0.00015986	-0.000268334
13	19	0.000131273	9.39852e-05
13	20	-0.00011759	0.000199785
13	21	0.000207268	-0.000191759
13	22	-0.000209129	4.19458e-05
13	23	1.21551e-05	-2.96342e-05
13	24	0.000174506	7.87372e-05
13	25	-0.000145185	-5.11876e-05
14	1	5.50712e-06	2.54805e-05
14	2	-6.57679e-05	-0.000142612
14	3	0.000253797	0.000427411
14	4	-0.000507009	-0.000951355
14	5	0.000550713	0.00175314
14	6	-0.000219793	-0.00263742
14	7	-0.000316317	0.00318365
14	8	0.000823146	-0.00321712
14	9	-0.00108484	0.00279474
14	10	0.00089738	-0.00178158
14	11	-0.000385063	0.000281074
14	12	-7.09093e-05	0.000917766
14	13	0.000211842	-0.00113195
14	14	3.30605e-05	0.000585544
14	15	-0.000489984	7.74077e-07
14	16	0.000797556	-0.000188158
14	17	-0.000787899	1.77502e-05
14	18	0.000584473	0.000216195
14	19	-0.000347658	-0.000267826
14	20	0.000176464	0.000134439
14	21	-0.000137304	1.00985e-05
14	22	0.000201702	-4.29087e-05
14	23	-0.000241887	-1.0886e-05
14	24	0.000184339	5.08808e-05
14	25	-8.71945e-05	-5.83599e-06
15	1	1.42035e-05	1.1139e-05
15	2	-0.000109302	-3.21524e-05
15	3	0.000386132	3.53979e-05
15	4	-0.000783986	1.81286e-05
15	5	0.00098859	-0.000191365
15	6	-0.000813751	0.000473774
15	7	0.000580473	-0.00070705
15	8	-0.000668245	0.000838388
15	9	0.000859239	-0.000969361
15	10	-0.000713028	0.000968581
15	11	0.000360154	-0.000569017
15	12	-0.000312557	-3.96667e-05
15	13	0.000601595	0.000335987
15	14	-0.000699993	-0.000191423
15	15	0.000351269	-8.49353e-05
15	16	8.37761e-05	0.000251379
15	17	-0.000241339	-0.000274825
15	18	0.00021048	0.000212398
15	19	-0.000193895	-0.000173118
15	20	0.000148497	0.000218342
15	21	2.25527e-05	-0.000244533
15	22	-0.000225452	0.000127666
15	23	0.000296835	4.33094e-05
15	24	-0.000210095	-6.87282e-05
15	25	7.68868e-05	-5.30378e-05
16	1	-8.04457e-06	-1.18114e-05
16	2	-1.58795e-06	8.042e-05
16	3	6.71292e-05	-0.000230871
16	4	-2.47159e-06	0.000351702
16	5	-0.000511838	-0.000295051
16	6	0.00123298	9.62948e-05
16	7	-0.00142431	0.000122326
16	8	0.000931888	-0.000303102
16	9	-0.000384787	0.000334912
16	10	0.000280347	-0.000169785
16	11	-0.000511718	6.78707e-05
16	12	0.000739405	-0.000243013
16	13	-0.00074497	0.000448782
16	14	0.000457484	-0.000361909
16	15	-2.83142e-05	0.000145509
16	16	-0.000247987	-0.000147805
16	17	0.000302237	0.000253497
16	18	-0.000272632	-0.000136813
16	19	0.000182111	-0.000101645
16	20	-3.35358e-05	0.000133721
16	21	-3.42982e-05	6.13714e-05
16	22	-1.99579e-05	-0.000244767
16	23	4.97265e-05	0.000249465
16	24	3.52439e-06	-0.000107908
16	25	-2.30357e-05	-1.95413e-05
17	1	5.58905e-06	-1.47424e-06
17	2	4.82269e-06	4.05733e-05
17	3	-0.000113047	-0.000179332
17	4	0.000386191	0.000448491
17	5	-0.000703781	-0.000811254
17	6	0.000775356	0.0010989
17	7	-0.00047784	-0.00109501
17	8	8.18788e-05	0.000809012
17	9	9.28956e-05	-0.00041523
17	10	-0.000124503	3.47721e-05
17	11	0.000200629	0.000133745
17	12	-0.000179856	0.000104766
17	13	-7.83616e-05	-0.000529175
17	14	0.00039097	0.000669111
17	15	-0.000581918	-0.00047201
17	16	0.000622954	0.000304083
17	17	-0.000436129	-0.000263999
17	18	6.36302e-05	0.000112194
17	19	0.000188678	0.000131181
17	20	-0.000146063	-0.000186884
17	21	1.69618e-05	4.81842e-05
17	22	-4.46027e-05	4.87534e-05
17	23	0.000163949	-5.12071e-05
17	24	-0.000184264	6.66475e-05
17	25	0.000107004	-8.73184e-05
18	1	1.72521e-05	-2.71495e-06
18	2	-6.93519e-05	3.85288e-05
18	3	0.000113756	-0.000181011
18	4	-0.000161669	0.000445533
18	5	0.000458914	-0.000689939
18	6	-0.0011593	0.000714202
18	7	0.00181621	-0.000431703
18	8	-0.00179334	-1.95578e-06
18	9	0.00113654	0.000212216
18	10	-0.00049377	6.20283e-08
18	11	0.000257771	-0.000346163
18	12	-0.000180597	0.000419762
18	13	-7.91648e-05	-0.000192161
18	14	0.000406514	-8.47252e-05
18	15	-0.000502186	0.000225342
18	16	0.000367056	-0.000231672
18	17	-0.000240823	0.00021002
18	18	0.00023777	-0.000195365
18	19	-0.000270961	0.000126843
18	20	0.000255665	-2.07679e-05
18	21	-0.000179756	-4.18491e-05
18	22	6.29763e-05	5.43319e-05
18	23	2.34657e-05	-2.41842e-05
18	24	-2.03589e-05	-5.95564e-05
18	25	-2.21538e-05	0.000125401
19	1	-1.55433e-05	4.76182e-06
19	2	0.000105763	-5.19446e-05
19	3	-0.000359093	0.000213603
19	4	0.000709133	-0.000484784
19	5	-0.000790097	0.000689952
19	6	0.000345748	-0.000625109
19	7	0.000289269	0.000306999
19	8	-0.000515107	3.31445e-05
19	9	0.000197768	-0.000227444
19	10	0.000173814	0.000319244
19	11	-0.000130965	-0.00040168
19	12	-0.000171887	0.000470595
19	13	0.000262396	-0.000469783
19	14	-0.000110841	0.000341173
19	15	9.85898e-05	-7.97455e-05
19	16	-0.000281294	-0.000184186
19	17	0.00031645	0.000296692
19	18	-8.35523e-05	-0.000275345
19	19	-0.000152519	0.000230858
19	20	0.000155688	-0.000191863
19	21	-1.36657e-05	0.000162076
19	22	-2.86947e-05	-0.000179771
19	23	-7.36529e-05	0.000214625
19	24	0.000143629	-0.000189679
19	25	-8.65576e-05	0.000111727
20	1	4.76069e-06	-6.92326e-06
20	2	-5.88532e-05	4.77018e-05
20	3	0.000203907	-0.00013614
20	4	-0.000340651	0.000208896
20	5	0.000209153	-0.000104125
20	6	0.000319678	-0.000314036
20	7	-0.000938222	0.000882922
20	8	0.00119336	-0.00120805
20	9	-0.00100931	0.0011486
20	10	0.000592849	-0.000857267
20	11	-0.000104673	0.000395959
20	12	-0.000284056	0.000137816
20	13	0.000376695	-0.000372176
20	14	-0.000197734	0.000123885
20	15	-9.416e-06	0.0002572
20	16	8.90412e-05	-0.000394772
20	17	-6.51664e-05	0.000328782
20	18	-1.94031e-05	-0.000238189
20	19	0.000115316	0.000149747
20	20	-0.000112005	-7.13075e-05
20	21	-1.76343e-05	5.42588e-05
20	22	0.000126539	-6.11811e-05
20	23	-0.0001046	1.69063e-05
20	24	3.83432e-05	4.99492e-05
20	25	-3.65836e-05	-5.71721e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode17_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0255386	0
0	2	-0.0633427	0
0	3	0.0663997	0
0	4	-0.00233419	0
0	5	-0.0690017	0
0	6	0.0680377	0
0	7	0.00351452	0
0	8	-0.0754316	0
0	9	0.0957891	0
0	10	-0.0716449	0
0	11	0.0375657	0
0	12	-0.0147908	0
0	13	0.00450665	0
0	14	-0.000804274	0
0	15	-0.00107415	0
0	16	0.0025056	0
0	17	-0.00214714	0
0	18	0.000139313	0
0	19	0.000712605	0
0	20	0.000465324	0
0	21	-0.00126857	0
0	22	0.000406106	0
0	23	0.000675723	0
0	24	-0.00078063	0
0	25	0.000337078	0
1	1	0.00131407	0.0035747
1	2	-0.00100965	-0.010465
1	3	-0.00239253	0.012813
1	4	0.00597794	-0.00341743
1	5	-0.00359867	-0.0102585
1	6	-0.00614184	0.0152843
1	7	0.0157604	-0.0101233
1	8	-0.0173071	0.00288426
1	9	0.0121485	0.00077608
1	10	-0.0070551	-0.00149231
1	11	0.00451969	0.00206963
1	12	-0.00291728	-0.00353164
1	13	0.00180803	0.0046099
1	14	-0.00162532	-0.00391415
1	15	0.001478	0.0017833
1	16	-0.000631556	0.000236482
1	17	-0.000141849	-0.00107213
1	18	0.000117042	0.000804091
1	19	0.00026291	-8.74885e-05
1	20	-0.000369174	-0.000495284
1	21	0.000251232	0.000664283
1	22	-0.00021441	-0.000481519
1	23	0.000274619	0.000207218
1	24	-0.000289423	-4.27085e-05
1	25	0.0001803	2.63997e-05
2	1	-0.00555673	-0.000900787
2	2	0.0115799	0.00250725
2	3	-0.013555	-0.00477869
2	4	0.0116049	0.00678481
2	5	-0.00721851	-0.00641799
2	6	0.00142154	0.00267335
2	7	0.00246273	0.00357038
2	8	-0.00105215	-0.0105583
2	9	-0.00353025	0.0150235
2	10	0.00572561	-0.013334
2	11	-0.00376512	0.00620432
2	12	0.000516935	0.000629742
2	13	0.00142843	-0.0026401
2	14	-0.00177725	0.000866038
2	15	0.00116421	0.000941412
2	16	-0.000430955	-0.000898531
2	17	0.000228327	-6.33635e-05
2	18	-0.00029993	0.00030768
2	19	7.27436e-05	0.000349938
2	20	0.000238889	-0.000818219
2	21	-8.27793e-05	0.000484984
2	22	-0.000415776	0.000144708
2	23	0.000683377	-0.000413161
2	24	-0.00051557	0.000344034
2	25	0.000168975	-0.000315883
3	1	0.712043	0.0658397
3	2	-1.80457	-0.16616
3	3	2.13263	0.195962
3	4	-0.939885	-0.0894441
3	5	-1.13749	-0.092532
3	6	2.69909	0.226999
3	7	-2.93051	-0.247774
3	8	2.12609	0.181742
3	9	-1.09922	-0.0957125
3	10	0.400808	0.0362259
3	11	-0.0965776	-0.0117096
3	12	0.0132367	0.00725371
3	13	-0.000521868	-0.00640906
3	14	-0.000421591	0.0032017
3	15	0.000205607	0.00022332
3	16	0.000277264	-0.00158666
3	17	-0.000458867	0.00127418
3	18	0.000260296	-0.00041119
3	19	7.10421e-05	-0.000242361
3	20	-0.000184228	0.000332442
3	21	-4.38495e-05	-0.000136372
3	22	0.000236702	7.05877e-05
3	23	-7.68002e-05	-6.7513e-05
3	24	-0.000205363	-3.04702e-06
3	25	0.000255713	-4.55512e-05
4	1	0.00425322	0.00118759
4	2	-0.0136284	-0.00338105
4	3	0.0217771	0.00501958
4	4	-0.020064	-0.00461763
4	5	0.00786081	0.00179973
4	6	0.00658298	0.00198341
4	7	-0.0141884	-0.0036256
4	8	0.0116256	0.00159032
4	9	-0.00276016	0.00173742
4	10	-0.00449669	-0.00286935
4	11	0.00522908	0.00103332
4	12	-0.00175558	0.00191323
4	13	-0.00085223	-0.00377328
4	14	0.00114696	0.00353258
4	15	-0.000671459	-0.00181501
4	16	0.000311059	0.000173193
4	17	-0.00013301	0.000485453
4	18	0.000291119	-0.000531757
4	19	-0.00053911	0.000648235
4	20	0.000438549	-0.000812536
4	21	-0.000160132	0.000594712
4	22	9.87892e-05	-6.63823e-05
4	23	-0.000202064	-0.000228714
4	24	0.000241796	0.000102934
4	25	-0.000199915	8.50141e-05
5	1	-0.0122254	-0.00145748
5	2	0.0490816	0.00560768
5	3	-0.104622	-0.012257
5	4	0.150228	0.0202428
5	5	-0.159268	-0.0277247
5	6	0.13095	0.0317365
5	7	-0.0870381	-0.0303117
5	8	0.048807	0.0244659
5	9	-0.022971	-0.016396
5	10	0.00731453	0.0078544
5	11	4.46011e-05	-0.00109373
5	12	-0.000635778	-0.00165433
5	13	-0.00153594	0.000798732
5	14	0.00238194	0.000622039
5	15	-0.00134422	-0.000477693
5	16	0.000282839	-0.000515283
5	17	-0.000101449	0.000852255
5	18	0.000186119	-0.000409299
5	19	-0.000163859	-6.13104e-05
5	20	0.000343721	0.000219258
5	21	-0.00060762	-0.000247473
5	22	0.000409731	0.000302205
5	23	0.000129314	-0.000321713
5	24	-0.000367326	0.000225092
5	25	0.000198656	-7.12885e-05
6	1	-0.00249208	-0.000403311
6	2	0.0104506	0.00174046
6	3	-0.023048	-0.00413805
6	4	0.0343369	0.00694861
6	5	-0.0375752	-0.00893939
6	6	0.0302675	0.00928036
6	7	-0.0164248	-0.00857035
6	8	0.00417372	0.00790392
6	9	0.000486538	-0.00695351
6	10	0.00146229	0.0046812
6	11	-0.004032	-0.00191202
6	12	0.0031232	0.00070487
6	13	-9.66305e-05	-0.00109476
6	14	-0.00161745	0.00121485
6	15	0.0011882	-0.000396777
6	16	-0.0003508	-0.000372416
6	17	0.000339536	0.00050042
6	18	-0.000646347	-0.000320176
6	19	0.000455569	0.000189969
6	20	5.50612e-05	-0.000234909
6	21	-0.000256669	0.000405621
6	22	6.80522e-05	-0.00045977
6	23	0.000159374	0.000309749
6	24	-0.000229187	-0.000181145
6	25	0.000181466	0.000224887
7	1	-0.000970901	0.00028692
7	2	0.00463856	-0.000971167
7	3	-0.0110568	0.00203372
7	4	0.0166735	-0.00365757
7	5	-0.0170303	0.00542374
7	6	0.0116402	-0.0059251
7	7	-0.00474479	0.0043373
7	8	0.000513098	-0.00165027
7	9	0.000698778	-0.000203401
7	10	-0.000684279	0.000290798
7	11	0.000500263	0.000618546
7	12	-0.000161569	-0.00135976
7	13	-0.00038132	0.00155953
7	14	0.000745382	-0.00132453
7	15	-0.00046695	0.000749753
7	16	-0.000241194	-4.14871e-05
7	17	0.000544425	-0.000506423
7	18	-0.00015503	0.000788921
7	19	-0.00022967	-0.000819276
7	20	0.000114385	0.000574803
7	21	0.000123579	-0.00023593
7	22	-0.000104472	0.000180094
7	23	-5.09317e-05	-0.000392283
7	24	0.000182533	0.000418132
7	25	-0.000239656	-0.000144929
8	1	7.89278e-05	-2.45988e-05
8	2	-0.000282043	3.29262e-05
8	3	0.00044815	-8.16457e-05
8	4	-0.000635158	0.000728842
8	5	0.00152436	-0.00254663
8	6	-0.00341972	0.00476742
8	7	0.00520069	-0.00542681
8	8	-0.00521143	0.00372884
8	9	0.0030265	-0.0012957
8	10	-4.74681e-05	5.067e-05
8	11	-0.00164078	5.74858e-05
8	12	0.00125768	-0.000115582
8	13	-5.34539e-05	0.000249438
8	14	-0.000378307	-5.62802e-05
8	15	1.51327e-06	-6.38429e-05
8	16	0.000188679	-0.000351189
8	17	0.000132254	0.000766373
8	18	-0.000445936	-0.000600277
8	19	0.000347461	0.000176604
8	20	7.08718e-05	9.69001e-06
8	21	-0.000392827	-2.29899e-05
8	22	0.000256884	0.000132013
8	23	0.00017546	-0.000332593
8	24	-0.00038027	0.000406148
8	25	0.000193199	-0.000258627
9	1	-5.71198e-05	-7.01316e-05
9	2	0.000499717	0.000433165
9	3	-0.00174203	-0.0013408
9	4	0.00351705	0.00261416
9	5	-0.00502713	-0.0033293
9	6	0.00581997	0.00250964
9	7	-0.00551996	-0.000369829
9	8	0.00368366	-0.00166437
9	9	-0.00108323	0.0023555
9	10	-0.000417843	-0.00166948
9	11	0.000338622	0.000363567
9	12	-0.000183053	0.000932368
9	13	0.000748668	-0.00188838
9	14	-0.000900284	0.0021087
9	15	-9.54844e-05	-0.00138989
9	16	0.00117169	0.000321089
9	17	-0.00126656	0.000223767
9	18	0.000693188	-0.000126135
9	19	-0.000228117	-0.000115588
9	20	0.000114287	0.000273992
9	21	-0.000165731	-0.000500939
9	22	0.000185601	0.000748406
9	23	-0.000111802	-0.000713878
9	24	5.75008e-06	0.000364208
9	25	4.20982e-05	-4.1682e-05
10	1	-0.000108779	0.000156157
10	2	0.000682513	-0.000851514
10	3	-0.00196847	0.00197404
10	4	0.00325064	-0.00223805
10	5	-0.00305178	0.000575783
10	6	0.00100969	0.00191049
10	7	0.00113089	-0.00290352
10	8	-0.00147977	0.00163781
10	9	0.000149707	0.000435892
10	10	0.00150912	-0.00151988
10	11	-0.00258968	0.00123654
10	12	0.00275672	-0.000402934
10	13	-0.00203457	-0.000324346
10	14	0.00106045	0.000763529
10	15	-0.000454134	-0.000702653
10	16	-1.86168e-05	0.000121326
10	17	0.000629404	0.000432337
10	18	-0.000896551	-0.000423825
10	19	0.000586073	5.89711e-05
10	20	-0.000269537	9.22928e-05
10	21	0.000279612	2.77243e-05
10	22	-0.000315948	-3.6603e-05
10	23	0.000220033	-0.000139154
10	24	-0.000145927	0.000204633
10	25	0.000118502	-7.93604e-05
11	1	-7.82407e-05	-0.000100622
11	2	0.000378849	0.000615512
11	3	-0.000989628	-0.00164586
11	4	0.00170554	0.00247583
11	5	-0.00194769	-0.00223527
11	6	0.00123545	0.00109472
11	7	4.61961e-05	-5.28707e-05
11	8	-0.000738548	-5.12762e-05
11	9	0.000313056	-0.000816123
11	10	0.000318105	0.00162707
11	11	-3.58108e-05	-0.00137391
11	12	-0.0010491	0.000571023
11	13	0.00186191	-0.000282696
11	14	-0.00169814	0.000314409
11	15	0.000918417	-2.4874e-05
11	16	-0.000292333	-0.000326754
11	17	8.79367e-05	0.000315456
11	18	-7.43187e-05	-8.33707e-05
11	19	3.88525e-05	-0.000156668
11	20	4.27445e-06	0.000337903
11	21	8.32031e-06	-0.000353676
11	22	-1.56659e-05	0.000183073
11	23	-5.97429e-05	1.73186e-05
11	24	0.000155127	-8.4015e-05
11	25	-0.000157724	-1.15593e-06
12	1	-5.02554e-05	1.20788e-05
12	2	0.000205823	-0.000134256
12	3	-0.000410752	0.000498062
12	4	0.000649664	-0.00107322
12	5	-0.00103565	0.0017268
12	6	0.0014284	-0.00234081
12	7	-0.00146918	0.00271152
12	8	0.00126422	-0.00268922
12	9	-0.00126429	0.00244276
12	10	0.00130025	-0.00219912
12	11	-0.000763429	0.00180535
12	12	-0.000137487	-0.00100615
12	13	0.000462765	0.000105155
12	14	-4.78254e-06	0.000253819
12	15	-0.000437325	8.10296e-06
12	16	0.000329902	-0.000282072
12	17	5.97494e-05	8.85041e-05
12	18	-0.000387142	0.000358395
12	19	0.000569945	-0.00053259
12	20	-0.000523616	0.000311241
12	21	0.000263835	-1.15179e-05
12	22	-5.09651e-05	-0.000118671
12	23	3.92522e-05	9.90755e-05
12	24	-7.45961e-05	-2.84249e-05
12	25	3.78957e-06	-2.985e-05
13	1	1.38656e-05	1.593e-05
13	2	-0.000170146	-4.90909e-05
13	3	0.000673359	-0.000139116
13	4	-0.0013217	0.00107498
13	5	0.00139133	-0.00266663
13	6	-0.000646169	0.00330989
13	7	-0.00013563	-0.0015128
13	8	0.000315019	-0.0013962
13	9	-0.000205714	0.0025373
13	10	0.000265809	-0.00151267
13	11	-0.000390247	0.000408183
13	12	0.000303644	-0.000228315
13	13	-3.28135e-05	0.000209702
13	14	-0.000184775	3.20136e-05
13	15	0.000176928	-0.000128632
13	16	4.85577e-05	8.56057e-05
13	17	-0.000346342	-0.000195295
13	18	0.000530016	0.000333286
13	19	-0.000457027	-0.000217551
13	20	0.000163869	-1.26451e-05
13	21	6.95645e-05	5.47645e-05
13	22	-2.9324e-05	3.20085e-05
13	23	-0.000131114	-1.63826e-05
13	24	0.000158063	-7.41294e-05
13	25	-5.20051e-05	6.95803e-05
14	1	1.33836e-05	-3.05553e-06
14	2	-6.11354e-05	-1.55341e-05
14	3	0.000131716	8.70903e-05
14	4	-0.000180018	-0.000103852
14	5	0.000196618	-0.000135261
14	6	-0.00018797	0.000523678
14	7	0.000243889	-0.000607506
14	8	-0.00065734	0.000231479
14	9	0.00144712	0.00016286
14	10	-0.00201889	-8.7061e-05
14	11	0.00190426	-0.000464219
14	12	-0.00134068	0.00106237
14	13	0.00081337	-0.00120311
14	14	-0.00046224	0.000743574
14	15	0.000171765	-9.07779e-05
14	16	-1.41732e-05	-0.000252172
14	17	0.000142863	0.00021916
14	18	-0.000353785	-5.22917e-05
14	19	0.000324821	-4.998e-05
14	20	-0.000146037	-4.35538e-06
14	21	0.000101823	0.000179616
14	22	-0.000164974	-0.000306
14	23	0.00013935	0.000291216
14	24	-4.27459e-05	-0.000231163
14	25	1.12446e-05	0.000189556
15	1	2.48958e-05	-5.48927e-05
15	2	-8.1621e-05	0.000281226
15	3	1.62008e-05	-0.000680029
15	4	0.000387497	0.000964144
15	5	-0.000976154	-0.000653956
15	6	0.00122796	-0.000469098
15	7	-0.000967183	0.00181577
15	8	0.000573646	-0.00237938
15	9	-0.00028232	0.00193588
15	10	8.76617e-06	-0.00110313
15	11	0.000172233	0.000281924
15	12	-9.37424e-05	0.000464433
15	13	-0.00015032	-0.00083632
15	14	0.00033561	0.000594563
15	15	-0.000342841	-0.000121946
15	16	0.000163769	-1.45474e-05
15	17	6.58766e-05	-0.000173692
15	18	-0.000135682	0.000261746
15	19	5.19e-05	-0.000133167
15	20	-3.41626e-05	5.82741e-05
15	21	0.000120239	-0.000131161
15	22	-0.000112884	0.000146624
15	23	-2.58622e-05	-5.15586e-05
15	24	0.000110664	2.03176e-05
15	25	-5.98236e-05	-8.78604e-05
16	1	1.57661e-05	-1.09358e-05
16	2	-0.000122053	6.61009e-05
16	3	0.000430204	-0.000200038
16	4	-0.000910804	0.000365227
16	5	0.00125378	-0.000370618
16	6	-0.00107686	6.45176e-05
16	7	0.000350068	0.000363285
16	8	0.000528021	-0.000436894
16	9	-0.00116974	-8.38409e-05
16	10	0.00154452	0.000827364
16	11	-0.00170684	-0.00118829
16	12	0.00143213	0.000952274
16	13	-0.000554607	-0.000373585
16	14	-0.000495499	-0.000154028
16	15	0.000987638	0.000356241
16	16	-0.000717158	-0.000195635
16	17	0.00015854	-8.4421e-05
16	18	0.000180966	0.00019313
16	19	-0.000212409	-0.000122711
16	20	0.000115632	3.57275e-05
16	21	-4.17425e-05	9.64689e-06
16	22	3.48942e-05	-1.77013e-05
16	23	-9.74355e-05	-1.88069e-05
16	24	0.000187162	4.61487e-05
16	25	-0.00020254	7.57493e-06
17	1	-7.29029e-06	5.26869e-06
17	2	4.77567e-05	-1.91503e-05
17	3	-0.000204195	-7.54663e-05
17	4	0.00058327	0.000496354
17	5	-0.00113529	-0.0011361
17	6	0.00155294	0.00146969
17	7	-0.00152442	-0.00116492
17	8	0.00108631	0.000398821
17	9	-0.000521703	0.000331704
17	10	6.80344e-05	-0.000444062
17	11	0.00016735	-0.000180731
17	12	-0.000315103	0.000862419
17	13	0.000591227	-0.000894763
17	14	-0.000849205	0.00041138
17	15	0.00077126	-8.87961e-06
17	16	-0.000442185	-9.58285e-05
17	17	0.00018976	7.40112e-05
17	18	-9.95971e-05	-2.97403e-05
17	19	6.67891e-05	-5.27572e-05
17	20	-4.94842e-05	0.000140108
17	21	4.83881e-05	-0.000170116
17	22	-2.8375e-05	0.000124136
17	23	-2.23949e-05	-3.5812e-05
17	24	7.39593e-05	-1.47071e-05
17	25	-0.000103836	-2.00226e-05
18	1	1.13485e-05	7.08981e-06
18	2	-8.51644e-05	-2.72554e-05
18	3	0.000329262	2.82726e-05
18	4	-0.000764728	1.04601e-05
18	5	0.00114702	5.11752e-05
18	6	-0.00114094	-0.000443111
18	7	0.000710691	0.00109797
18	8	-0.000234447	-0.00157532
18	9	0.000165024	0.00157451
18	10	-0.000534387	-0.00123468
18	11	0.000857268	0.000865984
18	12	-0.000638256	-0.000635452
18	13	-1.85728e-05	0.00048488
18	14	0.000492554	-0.000332421
18	15	-0.000428613	0.000288982
18	16	0.000117427	-0.000443835
18	17	6.22252e-05	0.00059498
18	18	-0.000113834	-0.000507235
18	19	0.000139181	0.000268398
18	20	-8.2247e-05	-0.000120502
18	21	-7.0028e-05	0.000112503
18	22	0.000181815	-0.000120304
18	23	-0.000161454	6.71381e-05
18	24	8.20592e-05	9.03488e-06
18	25	-4.86487e-05	-4.16404e-05
19	1	2.18459e-06	1.00782e-05
19	2	-3.89681e-05	-4.54213e-05
19	3	0.000172982	0.000114215
19	4	-0.000374887	-0.00021301
19	5	0.000417226	0.000280811
19	6	-9.33011e-05	-0.000206865
19	7	-0.000436929	-6.58796e-06
19	8	0.000744472	0.000156875
19	9	-0.000556036	-3.6264e-05
19	10	-1.02735e-05	-0.000251973
19	11	0.000510019	0.000360184
19	12	-0.000532784	-0.000203476
19	13	0.000145908	9.40581e-05
19	14	0.000179333	-0.000222905
19	15	-0.000146593	0.000354235
19	16	-8.71144e-05	-0.000231694
19	17	0.000204814	7.8373e-06
19	18	-0.000100928	3.41444e-05
19	19	-6.49825e-05	3.14876e-05
19	20	0.000104556	3.92825e-05
19	21	2.09327e-06	-0.000193259
19	22	-0.000144499	0.000210928
19	23	0.000212367	-0.000103751
19	24	-0.000180316	4.52003e-05
19	25	0.000107155	-6.89762e-05
20	1	9.50791e-07	4.64247e-06
20	2	-1.00314e-07	-3.2796e-05
20	3	-1.1353e-06	0.000107377
20	4	-7.6823e-06	-0.000195179
20	5	6.84782e-05	0.000199426
20	6	-0.000237525	-5.33847e-05
20	7	0.000458529	-0.000209881
20	8	-0.000583143	0.000436765
20	9	0.000532578	-0.000491215
20	10	-0.000336551	0.000491922
20	11	0.000144868	-0.000630991
20	12	-0.000120902	0.000748473
20	13	0.000205949	-0.000548485
20	14	-0.000208791	0.00014679
20	15	0.000109162	0.000111122
20	16	-1.27674e-05	-0.000187033
20	17	-8.42909e-05	0.000249117
20	18	0.000214631	-0.000292299
20	19	-0.00026984	0.000231614
20	20	0.000163882	-0.000122797
20	21	-1.31481e-05	5.64676e-05
20	22	-2.54033e-05	-3.63023e-05
20	23	-3.53371e-05	3.98575e-05
20	24	7.62072e-05	-5.07729e-05
20	25	-5.82743e-05	3.63319e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode18_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.84476	0
0	2	-1.98252	0
0	3	1.89096	0
0	4	0.334359	0
0	5	-2.52259	0
0	6	2.02596	0
0	7	0.871747	0
0	8	-3.55575	0
0	9	4.17661	0
0	10	-3.05155	0
0	11	1.53594	0
0	12	-0.528916	0
0	13	0.115348	0
0	14	-0.0151885	0
0	15	0.00256383	0
0	16	0.00124896	0
0	17	-0.00333227	0
0	18	0.00248104	0
0	19	-0.00139795	0
0	20	0.00119223	0
0	21	-0.000778079	0
0	22	-0.000183539	0
0	23	0.000724968	0
0	24	-0.00026619	0
0	25	-0.00053845	0
1	1	0.0124417	0.00377383
1	2	-0.0283017	-0.00813973
1	3	0.0262356	0.0063922
1	4	0.0039306	0.00348927
1	5	-0.0334444	-0.00967105
1	6	0.0295062	-2.59095e-05
1	7	-6.84854e-05	0.0193734
1	8	-0.0219307	-0.0300894
1	9	0.0219108	0.0245944
1	10	-0.0108033	-0.0121962
1	11	0.00210416	0.00412808
1	12	0.00120765	-0.00231771
1	13	-0.00206358	0.00308292
1	14	0.00240854	-0.00384723
1	15	-0.00205631	0.00408234
1	16	0.000983683	-0.00363163
1	17	-6.67785e-05	0.00239699
1	18	-0.000373254	-0.000939409
1	19	0.000669797	0.000108385
1	20	-0.000737158	-1.74015e-05
1	21	0.000489606	0.000152767
1	22	-0.000376692	-0.000184633
1	23	0.000506996	7.55208e-05
1	24	-0.000446779	0.000100565
1	25	0.000152197	-0.000207722
2	1	0.0043056	-0.0118148
2	2	-0.00845741	0.0205673
2	3	0.00607726	-0.0111043
2	4	0.00432803	-0.0106808
2	5	-0.0157979	0.0216904
2	6	0.0192927	-0.00978578
2	7	-0.0131789	-0.013014
2	8	0.00379446	0.0273068
2	9	0.00272561	-0.026717
2	10	-0.00533071	0.0175025
2	11	0.00524083	-0.00696506
2	12	-0.00325849	-0.000851088
2	13	0.000660902	0.00370018
2	14	0.000847644	-0.00195663
2	15	-0.000790005	-0.000887171
2	16	6.25245e-05	0.00160927
2	17	0.000387442	-0.000290237
2	18	-0.000399867	-0.000899771
2	19	0.00033252	0.000808153
2	20	-0.000391825	-0.00010272
2	21	0.000422927	-0.00036031
2	22	-0.000281089	0.000474628
2	23	9.54287e-05	-0.000417579
2	24	-2.66649e-05	0.00034011
2	25	7.10535e-05	-0.000354747
3	1	-0.0170477	-0.00239577
3	2	0.0430311	0.00672193
3	3	-0.0515141	-0.0101066
3	4	0.0252285	0.0100876
3	5	0.0224815	-0.00711748
3	6	-0.060836	0.00366336
3	7	0.0703518	-0.00221184
3	8	-0.0555535	0.0037419
3	9	0.0334872	-0.00661875
3	10	-0.0168325	0.00773954
3	11	0.00844498	-0.00590908
3	12	-0.00561026	0.00280546
3	13	0.00487813	-0.000580251
3	14	-0.00395496	6.96964e-05
3	15	0.00218855	-0.000692493
3	16	-0.000378016	0.00114402
3	17	-0.000464534	-0.000740469
3	18	0.00030008	-3.92082e-05
3	19	0.000153555	0.000513962
3	20	-0.000289661	-0.000517075
3	21	-1.1573e-05	0.000197652
3	22	0.000427176	0.00017299
3	23	-0.000551174	-0.000336922
3	24	0.000339282	0.000265157
3	25	-7.81378e-05	-0.000109411
4	1	0.00148629	0.00292778
4	2	-0.00516766	-0.00824062
4	3	0.0101285	0.0110902
4	4	-0.0139277	-0.00875965
4	5	0.0137073	0.00522704
4	6	-0.00792655	-0.00476575
4	7	-0.00118095	0.00557082
4	8	0.00785115	-0.00383136
4	9	-0.00815552	0.000176099
4	10	0.00423053	0.00192322
4	11	-0.00106596	-0.00143007
4	12	0.00063468	0.000173371
4	13	-0.00110628	0.000341132
4	14	0.000535305	-0.000199047
4	15	0.000726461	1.34457e-05
4	16	-0.00131832	-9.93764e-05
4	17	0.000927868	0.000364231
4	18	-0.00015418	-0.000428862
4	19	-0.000485934	0.000162593
4	20	0.000639619	8.46382e-05
4	21	-0.00022203	-9.80107e-05
4	22	-0.000293731	6.20917e-05
4	23	0.000385812	-8.1002e-05
4	24	-9.09208e-05	3.52302e-05
4	25	-0.000202828	0.000112762
5	1	-0.00225682	-0.00177974
5	2	0.00870007	0.00816323
5	3	-0.0167162	-0.0199595
5	4	0.0200869	0.0318694
5	5	-0.0168987	-0.0349404
5	6	0.011621	0.0260624
5	7	-0.0078755	-0.0123004
5	8	0.00463785	0.00271972
5	9	-0.0011714	0.000515026
5	10	-0.00020545	-0.000551994
5	11	-0.00156301	0.00021004
5	12	0.0037663	-0.00058512
5	13	-0.00369414	0.0015518
5	14	0.00207901	-0.00196789
5	15	-0.00110057	0.00121043
5	16	0.000962767	-0.000296249
5	17	-0.000568366	0.000311145
5	18	-5.91768e-07	-0.000774088
5	19	-6.42665e-05	0.000645998
5	20	0.000567905	-1.46492e-05
5	21	-0.000703131	-0.000251972
5	22	0.000350464	-3.44206e-05
5	23	-3.23544e-05	0.000262533
5	24	5.46896e-05	-0.000150395
5	25	-0.000235109	3.99075e-05
6	1	0.000560338	0.0018461
6	2	-0.00226063	-0.00943692
6	3	0.00427638	0.0243132
6	4	-0.00436378	-0.0402925
6	5	0.00166357	0.0475871
6	6	0.00170279	-0.0426137
6	7	-0.00307452	0.0300404
6	8	0.00204856	-0.016349
6	9	-5.0088e-05	0.00559282
6	10	-0.0014393	0.000115988
6	11	0.00161241	-0.000879911
6	12	-0.000561448	-0.000322837
6	13	-0.000551877	0.000472378
6	14	0.000634525	0.000435959
6	15	-0.000123057	-0.000850518
6	16	-8.14044e-06	0.00046193
6	17	-5.76219e-05	4.76739e-05
6	18	-0.000263803	-0.000342433
6	19	0.000627736	0.000397046
6	20	-0.000419153	-0.000232996
6	21	-0.00015445	1.32025e-05
6	22	0.000439966	0.000101135
6	23	-0.000231108	-0.000114169
6	24	-0.000134188	0.000109598
6	25	0.00026078	-0.000104084
7	1	8.82348e-05	-0.000152993
7	2	-0.000141965	0.000210624
7	3	-0.000664517	0.000102666
7	4	0.00337228	-0.000119704
7	5	-0.00766574	-0.000586744
7	6	0.0112898	0.000397988
7	7	-0.0119405	0.00250698
7	8	0.0096065	-0.00657507
7	9	-0.00601226	0.00780573
7	10	0.00248926	-0.00481583
7	11	0.00028974	0.000524755
7	12	-0.00181128	0.0016552
7	13	0.00206317	-0.00122874
7	14	-0.00144624	-3.63409e-05
7	15	0.000381452	0.000583514
7	16	0.000542522	-0.000256896
7	17	-0.000725895	-0.000238517
7	18	0.000233352	0.000316605
7	19	0.000215615	4.25982e-05
7	20	-0.00020778	-0.000457939
7	21	4.09927e-05	0.000566031
7	22	-4.11924e-06	-0.000335377
7	23	1.46103e-06	4.22832e-05
7	24	4.86433e-05	6.77515e-05
7	25	-7.8457e-05	-4.58077e-05
8	1	-0.000372965	0.000247705
8	2	0.00165836	-0.00100372
8	3	-0.0038183	0.00199781
8	4	0.00618001	-0.00252253
8	5	-0.00793747	0.00231285
8	6	0.00804384	-0.00172856
8	7	-0.00584693	0.000888886
8	8	0.00233184	0.000475216
8	9	0.000556205	-0.00196561
8	10	-0.00173361	0.00247381
8	11	0.00154206	-0.00170558
8	12	-0.000923504	0.000665807
8	13	0.000372602	-0.000238872
8	14	5.25188e-05	0.000213178
8	15	-0.00015277	3.70063e-05
8	16	-0.000158545	-0.000605127
8	17	0.000484042	0.00103266
8	18	-0.000462666	-0.000886981
8	19	0.000232669	0.000222264
8	20	-7.54229e-05	0.000490485
8	21	2.02093e-05	-0.000821041
8	22	3.45361e-05	0.000677793
8	23	-8.32773e-05	-0.000251956
8	24	5.41568e-05	-0.000165672
8	25	5.00204e-06	0.00034419
9	1	-4.11044e-05	-0.000426947
9	2	0.000304756	0.00229813
9	3	-0.00104104	-0.00580033
9	4	0.00219599	0.00888843
9	5	-0.00326127	-0.00885566
9	6	0.00363122	0.00547575
9	7	-0.00285991	-0.00169761
9	8	0.000874659	0.000431929
9	9	0.00153453	-0.0011379
9	10	-0.00316178	0.00100908
9	11	0.00353599	0.000776787
9	12	-0.00278691	-0.0022915
9	13	0.00111237	0.00223764
9	14	0.000722558	-0.00136068
9	15	-0.00152169	0.000609768
9	16	0.00104775	-0.000220431
9	17	-0.000345632	0.000246993
9	18	0.000284403	-0.000522217
9	19	-0.0005608	0.000547632
9	20	0.000491028	-0.000140183
9	21	-0.000106278	-0.00024065
9	22	-9.88556e-05	0.000183494
9	23	2.22631e-05	9.13816e-05
9	24	5.46466e-05	-0.00017171
9	25	-1.4348e-05	4.21219e-05
10	1	-9.76544e-05	-0.000102456
10	2	0.000302707	0.000437269
10	3	-0.000101733	-0.00100506
10	4	-0.000859639	0.00154096
10	5	0.00144249	-0.00156962
10	6	-0.000102719	0.000925585
10	7	-0.00241458	4.01655e-05
10	8	0.00345319	-0.00104727
10	9	-0.00205677	0.00185721
10	10	0.000333314	-0.00194074
10	11	-0.000289551	0.00127147
10	12	0.00113991	-0.000613856
10	13	-0.00120984	0.000293763
10	14	0.00066193	0.000123941
10	15	-0.000562018	-0.000699689
10	16	0.000852913	0.000902744
10	17	-0.000753726	-0.000452833
10	18	0.000132634	-0.000348899
10	19	0.00037074	0.000873691
10	20	-0.000236517	-0.00074419
10	21	-0.000267289	0.000297063
10	22	0.00046249	-7.4624e-05
10	23	-0.000175795	9.43783e-05
10	24	-0.00013227	-8.97502e-05
10	25	0.000109044	2.04463e-05
11	1	3.29559e-06	-8.50596e-05
11	2	-0.000139609	0.000540938
11	3	0.000592897	-0.00177445
11	4	-0.00122397	0.0035813
11	5	0.00158061	-0.00477179
11	6	-0.00127191	0.00475282
11	7	9.06148e-05	-0.00461268
11	8	0.00164562	0.00501529
11	9	-0.00271402	-0.00479615
11	10	0.00211146	0.00317338
11	11	-0.00056879	-0.0012715
11	12	-0.000398372	0.000395516
11	13	0.000433612	-0.000437133
11	14	-0.000108991	0.000627151
11	15	-0.000276627	-0.000693312
11	16	0.000626957	0.000703758
11	17	-0.000662488	-0.000582389
11	18	0.000351595	0.000249417
11	19	-8.60987e-05	0.000120026
11	20	7.53578e-05	-0.000223515
11	21	-0.000123952	2.11993e-05
11	22	5.84012e-05	0.00015882
11	23	7.1309e-05	-4.82255e-05
11	24	-0.000158284	-0.000187413
11	25	0.000165472	0.000222524
12	1	5.68889e-05	-1.80129e-05
12	2	-0.000335909	0.000186941
12	3	0.00093609	-0.000789357
12	4	-0.00138793	0.00199484
12	5	0.000830473	-0.00348863
12	6	0.000697954	0.00430752
12	7	-0.0019194	-0.00348906
12	8	0.00179764	0.00144284
12	9	-0.000584999	0.000104674
12	10	-0.000730369	-0.000143653
12	11	0.00136981	-0.000584332
12	12	-0.0012452	0.000874361
12	13	0.000863391	-0.000472224
12	14	-0.000621035	-4.19016e-05
12	15	0.00038557	0.000209211
12	16	-1.76024e-05	-9.54772e-05
12	17	-0.000241217	-4.93212e-05
12	18	0.000186661	8.49608e-05
12	19	3.41808e-06	-3.86761e-06
12	20	-6.82061e-05	-9.29445e-05
12	21	1.57258e-05	0.000114154
12	22	1.16331e-05	-9.2897e-05
12	23	2.29889e-05	8.85913e-05
12	24	-7.67849e-05	-7.87257e-05
12	25	0.0001042	2.69011e-05
13	1	-7.10437e-05	-2.48e-05
13	2	0.000409508	0.000148179
13	3	-0.00107366	-0.000230429
13	4	0.00152239	-0.000259193
13	5	-0.000868156	0.00140801
13	6	-0.000926453	-0.00205122
13	7	0.00244488	0.0010644
13	8	-0.00222061	0.000788943
13	9	0.000590627	-0.00171329
13	10	0.0007745	0.00125021
13	11	-0.000943217	-0.000533776
13	12	0.000409622	0.000466984
13	13	2.82692e-05	-0.00073925
13	14	-0.000184983	0.000681133
13	15	0.000229669	-0.000287064
13	16	-0.000270829	4.93067e-05
13	17	0.000358431	-0.000162403
13	18	-0.000423593	0.000307927
13	19	0.000309311	-0.000198564
13	20	-5.97425e-05	-1.34741e-05
13	21	-8.37933e-05	6.15095e-05
13	22	2.15068e-05	7.07249e-06
13	23	9.46692e-05	-1.88224e-05
13	24	-0.00010895	4.75093e-06
13	25	4.7913e-05	-6.01225e-05
14	1	3.69172e-05	-1.2867e-05
14	2	-0.00015788	5.72654e-05
14	3	0.000329371	-0.000135429
14	4	-0.000383333	0.000184644
14	5	0.000151679	2.93145e-05
14	6	0.000196611	-0.000669369
14	7	-0.00017222	0.00120227
14	8	-0.000460483	-0.000760517
14	9	0.0012669	-0.00044209
14	10	-0.00146646	0.00106065
14	11	0.000862462	-0.000484409
14	12	-0.000227513	-0.000324335
14	13	0.000233871	0.000377137
14	14	-0.000372562	9.03999e-05
14	15	-0.00018171	-0.000360167
14	16	0.00111566	0.000228443
14	17	-0.00147357	3.28584e-05
14	18	0.00108289	-0.000101859
14	19	-0.000535109	-0.000104112
14	20	0.00020323	0.000346519
14	21	6.4944e-06	-0.000373511
14	22	-0.000176421	0.000235009
14	23	0.00020691	-0.000107587
14	24	-8.61108e-05	3.59725e-05
14	25	-4.14234e-05	1.33122e-05
15	1	-1.25138e-05	4.96776e-06
15	2	8.30488e-05	-1.47536e-05
15	3	-0.000156866	-2.58256e-05
15	4	1.45169e-05	0.000246503
15	5	0.000382986	-0.000699061
15	6	-0.000643869	0.00121276
15	7	0.000410273	-0.00156345
15	8	6.43352e-05	0.0016628
15	9	-0.000235426	-0.00142092
15	10	-1.12941e-05	0.000833032
15	11	0.000372858	-0.000301293
15	12	-0.000576516	0.000215571
15	13	0.000489689	-0.00035984
15	14	-0.000115826	0.000354388
15	15	-0.00029278	-0.000258841
15	16	0.000401045	0.00028125
15	17	-0.000173751	-0.000371343
15	18	-0.000129526	0.000387638
15	19	0.00027854	-0.000344895
15	20	-0.00020567	0.000324687
15	21	9.43938e-06	-0.00027026
15	22	8.0019e-05	7.2539e-05
15	23	2.87283e-05	0.000165231
15	24	-0.000143991	-0.00022654
15	25	0.00011606	0.000114725
16	1	-8.48916e-06	1.8943e-05
16	2	6.68271e-06	-6.78591e-05
16	3	0.000115795	8.69785e-05
16	4	-0.00045243	4.15347e-06
16	5	0.000883679	-0.000193759
16	6	-0.00114266	0.000387966
16	7	0.00100725	-0.000642987
16	8	-0.000437216	0.00113337
16	9	-0.000301264	-0.0015608
16	10	0.000725756	0.00134232
16	11	-0.000583268	-0.000693105
16	12	0.00018113	0.000418135
16	13	1.59704e-05	-0.000625005
16	14	4.36835e-05	0.000713804
16	15	-0.000143719	-0.000433192
16	16	0.000162582	0.000104996
16	17	-6.43606e-05	3.06665e-05
16	18	-0.00011705	-6.23794e-05
16	19	0.000196478	7.81922e-05
16	20	-3.59498e-05	-5.88878e-05
16	21	-0.000194986	3.69761e-05
16	22	0.000226466	-5.7492e-05
16	23	-6.78748e-05	7.00926e-05
16	24	-7.34979e-05	-2.18646e-05
16	25	0.000113434	-4.91372e-05
17	1	-7.56283e-06	-1.1459e-05
17	2	7.66699e-05	5.50886e-05
17	3	-0.000263495	-8.68124e-05
17	4	0.000533565	2.25009e-07
17	5	-0.000800711	0.000131134
17	6	0.00094107	1.05712e-05
17	7	-0.00078091	-0.000498033
17	8	0.000341053	0.000884067
17	9	6.99633e-05	-0.000812622
17	10	-0.000264534	0.00052006
17	11	0.000344917	-0.000355105
17	12	-0.000340979	0.000292882
17	13	0.000112555	-0.000218294
17	14	0.000313679	0.000172163
17	15	-0.000637207	-0.000181463
17	16	0.000621364	0.000217353
17	17	-0.000386014	-0.000268223
17	18	0.000186887	0.000289349
17	19	-5.82786e-05	-0.000223945
17	20	-7.40801e-05	0.00010761
17	21	0.000155075	-1.70558e-05
17	22	-0.000120426	-3.97822e-05
17	23	4.73333e-05	7.89632e-05
17	24	-2.14918e-05	-8.03213e-05
17	25	1.38804e-05	4.13555e-05
18	1	6.0725e-06	3.5267e-06
18	2	-3.67564e-05	-3.661e-06
18	3	0.000111181	-2.38908e-05
18	4	-0.000219588	1.11332e-05
18	5	0.000310586	0.000178494
18	6	-0.000333215	-0.000443788
18	7	0.000242578	0.000434695
18	8	-4.25584e-05	-2.72312e-05
18	9	-6.65589e-05	-0.000423406
18	10	-0.000150274	0.000491992
18	11	0.000535975	-0.000180687
18	12	-0.000603416	-0.00018186
18	13	0.000169898	0.000358054
18	14	0.000329459	-0.00031733
18	15	-0.000394902	0.00013337
18	16	0.000125967	1.47574e-05
18	17	4.5243e-05	4.02575e-05
18	18	-5.79578e-05	-0.000178777
18	19	0.000139652	0.000140421
18	20	-0.000258426	3.91926e-05
18	21	0.000187761	-0.000121019
18	22	3.64071e-05	7.31763e-05
18	23	-0.000147295	-2.01631e-05
18	24	7.15574e-05	-2.30574e-05
18	25	1.13289e-05	9.12324e-05
19	1	8.76657e-07	-1.29315e-05
19	2	1.39572e-05	7.61556e-05
19	3	-5.62429e-05	-0.000163603
19	4	2.78341e-05	8.9031e-05
19	5	0.000243964	0.000293828
19	6	-0.000697206	-0.000747531
19	7	0.000939014	0.000795369
19	8	-0.000664504	-0.000315745
19	9	-3.03516e-05	-0.000254886
19	10	0.000845828	0.000427252
19	11	-0.00147547	-0.000217593
19	12	0.00163007	1.49407e-05
19	13	-0.00123303	7.80559e-06
19	14	0.00056393	-1.64518e-05
19	15	-7.41377e-05	8.991e-05
19	16	5.33901e-06	-8.82122e-05
19	17	-0.000131263	-2.13688e-05
19	18	7.99458e-05	8.86194e-05
19	19	0.000129725	-4.28426e-05
19	20	-0.000209388	-3.39597e-05
19	21	9.58115e-05	6.69505e-05
19	22	2.57213e-05	-7.57515e-05
19	23	-3.43237e-05	8.84466e-05
19	24	-2.86199e-05	-6.56863e-05
19	25	6.76276e-05	-1.59655e-05
20	1	-5.80519e-06	2.03753e-06
20	2	4.17259e-05	-1.08161e-05
20	3	-0.000146085	1.67582e-05
20	4	0.000278644	3.98417e-05
20	5	-0.000266294	-0.000229075
20	6	-2.15799e-05	0.000489403
20	7	0.000432071	-0.000621468
20	8	-0.000595744	0.000543134
20	9	0.000338793	-0.000395227
20	10	6.13403e-05	0.000259888
20	11	-0.000185184	-0.000103555
20	12	-4.19766e-05	3.69317e-05
20	13	0.000329309	-0.000156703
20	14	-0.000359352	0.000303907
20	15	9.89031e-05	-0.000311889
20	16	0.000141447	0.000152073
20	17	-0.000108885	0.000141189
20	18	-5.19917e-05	-0.000366875
20	19	9.50367e-05	0.000294745
20	20	-1.47499e-05	-4.8624e-05
20	21	-6.64695e-05	-5.9734e-05
20	22	8.25664e-05	8.1313e-06
20	23	-3.38393e-05	4.28923e-06
20	24	-3.85453e-05	6.80594e-05
20	25	7.52605e-05	-0.000108857


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode19_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00817773	0
0	2	-0.0174274	0
0	3	0.0153456	0
0	4	0.00332341	0
0	5	-0.0204338	0
0	6	0.0180211	0
0	7	0.00162223	0
0	8	-0.0230552	0
0	9	0.0329024	0
0	10	-0.0281135	0
0	11	0.016217	0
0	12	-0.00691744	0
0	13	0.00273644	0
0	14	-0.000554163	0
0	15	-0.000931099	0
0	16	0.000627409	0
0	17	0.000816259	0
0	18	-0.00129055	0
0	19	0.000393716	0
0	20	0.000547145	0
0	21	-0.000664501	0
0	22	0.000196694	0
0	23	0.000272537	0
0	24	-0.000400932	0
0	25	0.000284102	0
1	1	-0.609682	0.162226
1	2	1.29938	-0.347068
1	3	-1.0495	0.284171
1	4	-0.493511	0.12319
1	5	1.77206	-0.465808
1	6	-1.11198	0.299198
1	7	-0.996777	0.251747
1	8	2.62925	-0.680642
1	9	-2.74051	0.711011
1	10	1.83137	-0.474351
1	11	-0.855152	0.22104
1	12	0.277023	-0.0719575
1	13	-0.0579968	0.0161814
1	14	0.00930877	-0.00432419
1	15	-0.00380374	0.00281975
1	16	0.000509155	-0.00108111
1	17	0.0015327	-0.000221524
1	18	-0.000825711	0.000375074
1	19	0.000223674	-0.000394109
1	20	-0.000669932	0.000361356
1	21	0.000797651	9.73572e-05
1	22	-0.000324252	-0.000351561
1	23	2.76321e-05	-9.76023e-05
1	24	-3.50361e-05	0.000570586
1	25	-5.81226e-05	-0.000419329
2	1	0.00644385	-0.00502905
2	2	-0.00968853	0.00891358
2	3	0.00192842	-0.00549268
2	4	0.010475	-0.00228599
2	5	-0.0132955	0.00449812
2	6	0.00246776	0.0026618
2	7	0.0118107	-0.0117794
2	8	-0.0181492	0.0142377
2	9	0.0146121	-0.0101277
2	10	-0.00660466	0.00479729
2	11	7.95847e-05	-0.000723955
2	12	0.00242012	-0.00222891
2	13	-0.00201665	0.00300974
2	14	0.000790392	-0.00111089
2	15	0.000359574	-0.00107583
2	16	-0.00100535	0.0011771
2	17	0.000638532	0.000253869
2	18	0.000310935	-0.00128217
2	19	-0.000690905	0.00115334
2	20	0.000241136	-0.000573528
2	21	0.000298897	0.000364965
2	22	-0.000482571	-0.000512471
2	23	0.00049475	0.00057184
2	24	-0.000497176	-0.000429652
2	25	0.000400605	0.0002773
3	1	-0.000467058	0.0017767
3	2	0.00122689	-0.00591687
3	3	-0.00202405	0.00962746
3	4	0.00314672	-0.00784282
3	5	-0.00511914	-0.00100683
3	6	0.00778288	0.0124692
3	7	-0.00944446	-0.0195849
3	8	0.00770014	0.0183436
3	9	-0.00295729	-0.0105559
3	10	-0.000601789	0.00193174
3	11	0.000112034	0.00276685
3	12	0.00224286	-0.00301105
3	13	-0.0028464	0.00162973
3	14	0.00146796	-0.000970467
3	15	-0.000307494	0.000688921
3	16	0.000263291	9.34983e-05
3	17	-0.000415118	-0.000576243
3	18	0.000158602	-7.90419e-05
3	19	0.000120898	0.00102802
3	20	-9.06248e-05	-0.00112565
3	21	-8.50515e-05	0.000463662
3	22	0.000160332	0.000143492
3	23	-0.000107914	-0.000275212
3	24	6.06917e-05	0.000161806
3	25	-7.81602e-05	-0.000131748
4	1	-0.0107996	0.0147225
4	2	0.0316024	-0.0450875
4	3	-0.0428962	0.0660338
4	4	0.0241747	-0.0465415
4	5	0.019999	-0.0112367
4	6	-0.0616271	0.0683782
4	7	0.0750166	-0.0884903
4	8	-0.0580107	0.070951
4	9	0.0293826	-0.0407975
4	10	-0.00841979	0.0185155
4	11	-0.00028013	-0.00818037
4	12	0.00298458	0.00489268
4	13	-0.00459841	-0.00352176
4	14	0.00479547	0.00201254
4	15	-0.0028046	-0.000627243
4	16	0.000232438	-0.000182137
4	17	0.00121724	0.000565466
4	18	-0.00145573	-0.000723694
4	19	0.000985865	0.000619668
4	20	-0.000260405	-0.000321155
4	21	-0.00016155	0.000111124
4	22	0.000153087	-8.05209e-05
4	23	-0.000127104	7.01617e-05
4	24	0.000230225	-3.03963e-05
4	25	-0.000238867	2.0022e-06
5	1	-0.00078892	-0.000415594
5	2	0.00319907	0.00137923
5	3	-0.00709758	-0.00176726
5	4	0.0114195	0.000409791
5	5	-0.0146938	0.00118091
5	6	0.0148934	-0.000219422
5	7	-0.0105214	-0.00277778
5	8	0.00280076	0.00440363
5	9	0.00427457	-0.00349395
5	10	-0.00723838	0.00205389
5	11	0.00621712	-0.00137058
5	12	-0.00395819	0.000707481
5	13	0.00260197	0.000431783
5	14	-0.00226178	-0.00125479
5	15	0.00188206	0.00101489
5	16	-0.000765793	-0.000115762
5	17	-0.000537525	-0.000486627
5	18	0.00097632	0.00041331
5	19	-0.000438918	-7.42384e-05
5	20	-0.00017204	9.91928e-06
5	21	0.000213995	-0.000240723
5	22	5.1586e-06	0.000346109
5	23	4.58288e-06	-0.00012049
5	24	-0.000149405	-0.000160289
5	25	0.00014998	0.000210426
6	1	-0.0031816	-0.000214896
6	2	0.0145833	0.00195363
6	3	-0.0350441	-0.00715632
6	4	0.0560178	0.0153822
6	5	-0.0646209	-0.022055
6	6	0.0550729	0.0221703
6	7	-0.0343253	-0.0160089
6	8	0.0151309	0.00889145
6	9	-0.00451937	-0.0050484
6	10	0.000771469	0.00391644
6	11	0.000164115	-0.00275567
6	12	0.000270646	0.000816308
6	13	-0.00159235	0.000584479
6	14	0.0023638	-0.000805306
6	15	-0.00177099	0.000554642
6	16	0.000611048	-0.000354124
6	17	0.000122448	5.7714e-05
6	18	-0.000224599	0.000341146
6	19	-3.15136e-05	-0.000577806
6	20	0.000179125	0.000624962
6	21	0.000103999	-0.000615763
6	22	-0.000523927	0.000472622
6	23	0.000531229	-0.000119617
6	24	-0.000116263	-0.000188282
6	25	-0.000242957	0.000170396
7	1	-0.00121938	-0.000373467
7	2	0.00544272	0.00193552
7	3	-0.0120297	-0.00515598
7	4	0.0166884	0.00873661
7	5	-0.015779	-0.01013
7	6	0.0107275	0.00854584
7	7	-0.00621036	-0.00601803
7	8	0.00458366	0.00457434
7	9	-0.00417398	-0.00415298
7	10	0.00273083	0.00379446
7	11	-0.000368117	-0.00302141
7	12	-0.00126545	0.00179587
7	13	0.00122044	-0.000471695
7	14	-8.28658e-05	-0.000326796
7	15	-0.000785156	0.000361387
7	16	0.000690046	9.21328e-06
7	17	-0.000241655	-0.000291959
7	18	0.000179724	0.000256011
7	19	-0.000302116	-1.84914e-05
7	20	0.000219639	-0.000133773
7	21	-0.000106375	7.04326e-05
7	22	0.00016031	6.7065e-05
7	23	-0.00020518	-8.75853e-05
7	24	8.81415e-05	-4.98706e-06
7	25	7.15051e-05	7.82269e-05
8	1	-0.000125676	0.000242892
8	2	0.00103139	-0.00152088
8	3	-0.00339273	0.00436082
8	4	0.00635216	-0.00713595
8	5	-0.00758147	0.00692657
8	6	0.00587417	-0.00365665
8	7	-0.00276936	0.000703889
8	8	0.000810737	-0.000452845
8	9	-0.000816566	0.00208865
8	10	0.0013948	-0.00349253
8	11	-0.000995149	0.00316404
8	12	-0.000147173	-0.00116716
8	13	0.0007958	-0.000899868
8	14	-0.00077067	0.00150157
8	15	0.000774915	-0.000651028
8	16	-0.000841186	-0.000386798
8	17	0.000508309	0.000519742
8	18	9.10139e-05	0.000138102
8	19	-0.000424889	-0.000620465
8	20	0.000366169	0.000382775
8	21	-0.000193746	0.000143575
8	22	6.70971e-05	-0.000315669
8	23	7.77454e-05	0.00010333
8	24	-0.000203759	0.000101978
8	25	0.000172904	-0.000123273
9	1	-0.000165952	0.000255788
9	2	0.000634828	-0.00118669
9	3	-0.000864494	0.00250056
9	4	-4.47229e-05	-0.00265376
9	5	0.00178574	0.00024296
9	6	-0.00286516	0.00394291
9	7	0.00263596	-0.00713595
9	8	-0.00189475	0.0073072
9	9	0.00123995	-0.00502
9	10	-0.000462396	0.00225981
9	11	-0.000336212	-0.00032754
9	12	0.000651479	-0.000537725
9	13	-0.000351237	0.000479973
9	14	-0.00032951	-1.05174e-05
9	15	0.000831774	-0.000102716
9	16	-0.000579851	-0.00021793
9	17	-8.88887e-05	0.000298297
9	18	0.000295702	6.74166e-05
9	19	-4.66354e-06	-0.000394294
9	20	-0.000136972	0.000461198
9	21	-2.34581e-05	-0.000453646
9	22	0.000164648	0.000399186
9	23	-0.000196745	-0.000175207
9	24	0.000221067	-0.000112894
9	25	-0.000219784	0.000207404
10	1	0.000109037	-9.68216e-06
10	2	-0.000783981	0.000169708
10	3	0.00263682	-0.000716638
10	4	-0.00544733	0.00145324
10	5	0.00759312	-0.00157806
10	6	-0.00737137	0.000676272
10	7	0.00485546	0.000607331
10	8	-0.00173331	-0.00139223
10	9	-0.000251792	0.00156545
10	10	0.000450102	-0.00182099
10	11	0.000255369	0.00266417
10	12	-0.000329706	-0.00341784
10	13	-0.000578344	0.0030533
10	14	0.00136101	-0.00179411
10	15	-0.00108512	0.000744189
10	16	4.32959e-05	-0.000341512
10	17	0.000779948	0.000285884
10	18	-0.000752142	-0.000407747
10	19	0.000127513	0.000642026
10	20	0.000320485	-0.000727123
10	21	-0.000185482	0.000534592
10	22	-0.000208564	-0.000262827
10	23	0.000364801	0.00012677
10	24	-0.000217988	-0.000147909
10	25	2.21948e-05	0.000212425
11	1	6.68403e-05	0.00012019
11	2	-0.000311202	-0.000588832
11	3	0.000602684	0.00143728
11	4	-0.000615653	-0.00233449
11	5	0.000430921	0.00296539
11	6	-0.000375137	-0.00324546
11	7	0.000247986	0.00304112
11	8	0.000313626	-0.00213124
11	9	-0.000993662	0.000661954
11	10	0.00128247	0.000668331
11	11	-0.00124039	-0.00119494
11	12	0.00105845	0.000919776
11	13	-0.000659897	-0.000427606
11	14	0.000118536	0.000271776
11	15	0.000255672	-0.0003858
11	16	-0.000317377	0.000205565
11	17	0.000205557	0.000446277
11	18	-0.000102031	-0.000972067
11	19	-1.54273e-05	0.000812478
11	20	0.00026324	-0.000227605
11	21	-0.000508685	-0.000144759
11	22	0.000465923	0.000144267
11	23	-0.000167288	-4.47695e-05
11	24	-4.63616e-05	-1.86846e-06
11	25	7.64052e-07	3.65935e-05
12	1	1.56808e-05	-6.53213e-05
12	2	-3.34656e-05	0.000270271
12	3	-0.000168402	-0.000485859
12	4	0.00078407	0.000378227
12	5	-0.00134256	0.000181097
12	6	0.00114728	-0.000846494
12	7	-0.000402382	0.00107258
12	8	-0.000241556	-0.000712077
12	9	0.000747154	0.000214911
12	10	-0.0012119	2.53208e-05
12	11	0.00132037	-0.000188797
12	12	-0.000972309	0.000505914
12	13	0.000522814	-0.000697128
12	14	-0.000206011	0.00045813
12	15	-2.1453e-05	-8.05758e-05
12	16	0.000140958	-1.80666e-05
12	17	-5.94968e-05	-4.12157e-05
12	18	-0.000136582	-2.9792e-05
12	19	0.000225554	0.000164226
12	20	-0.000112171	-0.000188833
12	21	-8.71811e-05	0.000120927
12	22	0.000195812	-5.31517e-05
12	23	-0.000160516	3.59747e-05
12	24	7.45734e-05	-5.81874e-05
12	25	-3.14973e-05	5.14075e-05
13	1	1.13879e-05	4.31683e-05
13	2	-6.77611e-05	-0.000181709
13	3	0.000314803	0.000269038
13	4	-0.000799955	7.67048e-05
13	5	0.000941621	-0.00092164
13	6	-6.7683e-05	0.00153208
13	7	-0.00116474	-0.00103083
13	8	0.00114102	-0.000389132
13	9	0.000524622	0.00160424
13	10	-0.00225914	-0.00191393
13	11	0.00242976	0.0015001
13	12	-0.00127358	-0.000686912
13	13	0.000289742	-0.000388991
13	14	-0.000154162	0.00125642
13	15	0.000235508	-0.00120781
13	16	3.84034e-05	0.000380845
13	17	-0.000422462	0.000175808
13	18	0.000461961	7.92391e-05
13	19	-0.000160531	-0.000541106
13	20	-0.000126312	0.000482919
13	21	0.000209199	-1.60451e-05
13	22	-0.00019895	-0.000284652
13	23	0.000198034	0.000229168
13	24	-0.000157992	-6.11766e-05
13	25	5.3566e-05	-3.87503e-05
14	1	2.62407e-05	4.17252e-05
14	2	-0.000100045	-0.000219397
14	3	0.000167713	0.00045262
14	4	-0.000281112	-0.000417866
14	5	0.000727515	-2.18745e-06
14	6	-0.00149616	0.000465066
14	7	0.0019258	-0.000605195
14	8	-0.00155015	0.000545604
14	9	0.000843193	-0.00068538
14	10	-0.000449526	0.000965864
14	11	0.000274488	-0.000906723
14	12	8.29297e-05	0.000512215
14	13	-0.000650747	-0.000332812
14	14	0.00118716	0.00049474
14	15	-0.0013796	-0.00055446
14	16	0.000994052	0.000348811
14	17	-0.000273768	-0.000146121
14	18	-0.000167973	5.7104e-05
14	19	9.83876e-05	2.20935e-05
14	20	0.000139848	-7.30116e-05
14	21	-0.000221752	2.7391e-06
14	22	0.000171007	0.000137448
14	23	-0.00011686	-0.000201676
14	24	8.25935e-05	0.000141726
14	25	-3.70226e-05	-5.43437e-05
15	1	-3.9709e-05	-3.36578e-05
15	2	0.000186787	0.000183823
15	3	-0.000408907	-0.000458934
15	4	0.00051866	0.000585747
15	5	-0.000296471	-0.000105717
15	6	-0.000244788	-0.000978828
15	7	0.000707017	0.00176839
15	8	-0.000701535	-0.00136125
15	9	0.000366511	0.000217192
15	10	-0.000143575	0.000387538
15	11	0.000148465	-0.000219478
15	12	-0.000150393	8.61541e-05
15	13	1.9971e-05	-0.000255059
15	14	0.000149191	0.000255146
15	15	-0.00022796	5.48172e-05
15	16	0.000143895	-0.000323247
15	17	7.13656e-05	0.000378164
15	18	-0.000225646	-0.000338917
15	19	0.00014309	0.000266664
15	20	7.35798e-05	-0.000147608
15	21	-0.00014354	2.8083e-05
15	22	-6.2054e-06	5.28806e-05
15	23	0.000158025	-9.82182e-05
15	24	-0.000158816	8.96857e-05
15	25	8.22612e-05	-2.96862e-05
16	1	-1.87584e-05	-2.04562e-05
16	2	0.000141319	0.000106355
16	3	-0.0004288	-0.000238193
16	4	0.000592106	0.000274108
16	5	-0.000150133	-4.69595e-05
16	6	-0.000750903	-0.000500751
16	7	0.00132397	0.00119487
16	8	-0.00116962	-0.00168036
16	9	0.000625087	0.00161512
16	10	-0.000161453	-0.0008163
16	11	-6.57952e-06	-0.000395645
16	12	-6.32079e-05	0.00117111
16	13	0.000178952	-0.00106317
16	14	-0.000257875	0.000573555
16	15	0.000298436	-0.000310684
16	16	-0.000202116	0.000220566
16	17	-6.66322e-05	-1.40869e-05
16	18	0.000276449	-0.000227399
16	19	-0.000191817	0.0002498
16	20	-5.72296e-05	-7.80545e-05
16	21	0.000144395	-5.46517e-05
16	22	-1.6488e-05	8.16421e-05
16	23	-9.9748e-05	-0.000120918
16	24	9.26567e-05	0.000185813
16	25	-6.72568e-05	-0.000176359
17	1	-1.68343e-06	-8.19808e-06
17	2	3.24412e-05	0.000103218
17	3	-0.000148351	-0.00038448
17	4	0.000359716	0.000709169
17	5	-0.000574039	-0.000705199
17	6	0.000605574	0.00025638
17	7	-0.000239363	0.000294095
17	8	-0.000417127	-0.000605685
17	9	0.000771456	0.000732753
17	10	-0.000507778	-0.00083742
17	11	0.000106642	0.000793671
17	12	-6.22758e-05	-0.000432372
17	13	0.000183156	-5.84905e-05
17	14	-0.000152202	0.000342435
17	15	0.000132263	-0.000334751
17	16	-0.000282176	0.000186692
17	17	0.000330987	-9.73251e-05
17	18	-0.000111668	0.000150558
17	19	-0.000109201	-0.00020589
17	20	0.00011433	0.000120794
17	21	-2.78903e-05	-4.40262e-07
17	22	-2.08183e-06	-2.11285e-05
17	23	2.35693e-05	1.56797e-05
17	24	-8.51757e-05	-5.71864e-05
17	25	0.00011221	6.04198e-05
18	1	-2.72632e-06	6.34488e-06
18	2	3.38863e-05	-3.45564e-05
18	3	-0.000105244	5.73496e-05
18	4	4.46504e-05	2.75751e-05
18	5	0.000433107	-0.000292151
18	6	-0.00121432	0.000662313
18	7	0.00165584	-0.000972999
18	8	-0.00134938	0.00107227
18	9	0.000736494	-0.000863501
18	10	-0.000533719	0.000483778
18	11	0.000756903	-0.000343262
18	12	-0.000834611	0.000595684
18	13	0.000558642	-0.000817692
18	14	-0.000276331	0.000646307
18	15	0.000205817	-0.00031458
18	16	-0.000200212	0.000163484
18	17	0.000150696	-0.000131645
18	18	-0.000108798	3.86886e-05
18	19	7.08203e-05	6.71927e-05
18	20	1.49187e-06	-5.51649e-05
18	21	-4.99785e-05	-7.54214e-05
18	22	1.24061e-05	0.000212865
18	23	6.16924e-05	-0.000232521
18	24	-9.98747e-05	0.000109364
18	25	0.000108711	2.73986e-05
19	1	1.77382e-09	1.81746e-05
19	2	-1.65126e-05	-9.88435e-05
19	3	0.000123646	0.000260769
19	4	-0.000419632	-0.000444147
19	5	0.000866393	0.000533286
19	6	-0.00113568	-0.000505081
19	7	0.000854094	0.000530428
19	8	-0.000252053	-0.000688897
19	9	0.000102942	0.000707192
19	10	-0.000620166	-0.000363788
19	11	0.00109318	-9.07863e-05
19	12	-0.000990162	0.000262225
19	13	0.000635529	-8.34695e-05
19	14	-0.000493833	-0.000198131
19	15	0.000483711	0.000288447
19	16	-0.000308839	-0.000120943
19	17	-2.34862e-06	-8.86886e-05
19	18	0.000184374	0.000146656
19	19	-0.000137989	-7.82356e-05
19	20	2.69055e-05	-3.23942e-05
19	21	-1.72813e-08	0.000139403
19	22	1.00825e-05	-0.000179263
19	23	1.46301e-05	0.000124471
19	24	-3.61744e-05	-4.15153e-05
19	25	2.80463e-05	4.37199e-06
20	1	-7.68046e-06	-1.70376e-06
20	2	7.24972e-05	2.19604e-05
20	3	-0.000255522	-6.68927e-05
20	4	0.000439172	4.21553e-05
20	5	-0.000346029	0.000211297
20	6	-2.42659e-05	-0.000631708
20	7	0.000247681	0.000814925
20	8	-3.53252e-05	-0.000423924
20	9	-0.000372154	-0.000331078
20	10	0.000602906	0.000842301
20	11	-0.000595603	-0.000748105
20	12	0.00048186	0.000249962
20	13	-0.000368085	0.000207245
20	14	0.000317266	-0.000384843
20	15	-0.00029524	0.000357073
20	16	0.000206507	-0.000282657
20	17	-0.00010698	0.000188799
20	18	0.000135298	-2.90764e-05
20	19	-0.000232242	-0.000141657
20	20	0.000219261	0.000187764
20	21	-8.22284e-05	-9.22927e-05
20	22	-3.68763e-05	-1.54788e-05
20	23	4.63674e-05	5.69961e-05
20	24	9.73874e-06	-6.80268e-05
20	25	-3.4993e-05	6.83652e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode1_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00696541	0
0	2	0.0186466	0
0	3	-0.0282317	0
0	4	0.0276478	0
0	5	-0.0201868	0
0	6	0.01294	0
0	7	-0.00837639	0
0	8	0.00581292	0
0	9	-0.00482709	0
0	10	0.00423933	0
0	11	-0.00169011	0
0	12	-0.00265347	0
0	13	0.00504332	0
0	14	-0.00345068	0
0	15	0.000732156	0
0	16	-1.10431e-06	0
0	17	0.000432313	0
0	18	-0.00011684	0
0	19	-0.000544644	0
0	20	0.000502992	0
0	21	-8.82175e-05	0
0	22	-9.40624e-05	0
0	23	0.000108035	0
0	24	-7.98549e-05	0
0	25	-1.3837e-05	0
1	1	0.43552	0.604168
1	2	-1.37645	-1.91227
1	3	2.33097	3.24508
1	4	-2.49117	-3.47806
1	5	1.82968	2.56585
1	6	-1.0059	-1.42243
1	7	0.468063	0.672347
1	8	-0.194572	-0.28498
1	9	0.0572476	0.0838608
1	10	-0.0073346	-0.00764451
1	11	0.00565146	0.00463544
1	12	-0.00724752	-0.00824762
1	13	0.00204492	0.000934724
1	14	-0.000340832	0.00232426
1	15	0.00219869	-5.89167e-05
1	16	-0.00203251	-0.000115077
1	17	0.000359663	-0.0014122
1	18	0.000136123	0.00129759
1	19	0.000184646	-0.000290866
1	20	-0.000102412	-1.59261e-05
1	21	-0.000106443	-2.94682e-05
1	22	-0.000193901	-4.45078e-05
1	23	0.00063469	-4.4251e-05
1	24	-0.000514165	0.000290284
1	25	-3.36718e-05	-0.000350361
2	1	0.00537511	-0.00715521
2	2	-0.0100899	0.017768
2	3	0.00880801	-0.0245368
2	4	-0.00344542	0.0215505
2	5	-0.000400058	-0.0103113
2	6	0.000966693	-0.0010773
2	7	-0.00042109	0.00551114
2	8	0.000250801	-0.00291746
2	9	-0.000192322	-0.00149658
2	10	0.000502007	0.00337088
2	11	-0.00166026	-0.0024479
2	12	0.00242914	0.000589429
2	13	-0.00143674	0.0009282
2	14	-0.000409153	-0.00139986
2	15	0.00141876	0.000538561
2	16	-0.00130283	0.000656754
2	17	0.000696731	-0.000854366
2	18	-0.000245718	0.000299599
2	19	0.000365438	-7.25038e-05
2	20	-0.000871264	0.000202067
2	21	0.00113821	-7.41701e-05
2	22	-0.000853469	-0.000286299
2	23	0.00029867	0.000428551
2	24	4.50886e-05	-0.000206639
2	25	-4.26292e-05	-0.000148568
3	1	-0.00155444	0.00584799
3	2	0.00355591	-0.0191469
3	3	-0.00363106	0.0347701
3	4	0.00135409	-0.0424741
3	5	0.000969963	0.0364962
3	6	-0.00106542	-0.0216598
3	7	-0.000794948	0.00808789
3	8	0.00188253	-0.00143601
3	9	-0.000331051	0.000203595
3	10	-0.00210933	-0.000430095
3	11	0.00269346	0.000123578
3	12	-0.00147041	0.000546339
3	13	4.07168e-05	-0.000929524
3	14	0.00105066	0.000947935
3	15	-0.0016719	-0.00120411
3	16	0.00144291	0.00179973
3	17	-0.000738041	-0.00165398
3	18	0.000226461	0.000358903
3	19	0.000157913	0.000776372
3	20	-0.000517347	-0.000863178
3	21	0.000557838	0.0005638
3	22	-0.000278921	-0.00046578
3	23	6.53185e-05	0.000351386
3	24	-0.00010061	-9.96744e-05
3	25	0.000167344	-9.0249e-05
4	1	-5.98633e-05	0.00187659
4	2	6.43477e-05	-0.00452056
4	3	0.000872455	0.00492045
4	4	-0.00321122	-0.00311604
4	5	0.00539103	0.00161987
4	6	-0.00575418	-0.000378766
4	7	0.00476278	-0.00205451
4	8	-0.00343799	0.00445036
4	9	0.00186307	-0.00434277
4	10	-0.000364892	0.00212377
4	11	-0.000205831	-0.000629097
4	12	5.39063e-05	0.000851529
4	13	-0.000383078	-0.000978966
4	14	0.00139782	3.25836e-05
4	15	-0.00186621	0.000755975
4	16	0.00100924	-0.000502648
4	17	0.000461328	-0.000255543
4	18	-0.00146999	0.000899786
4	19	0.00159671	-0.00124364
4	20	-0.00108987	0.00119186
4	21	0.000591358	-0.000787775
4	22	-0.000438952	0.000328866
4	23	0.000329481	-0.00011151
4	24	-5.27805e-05	6.53969e-05
4	25	-0.00013452	5.22348e-05
5	1	0.000390319	0.00014395
5	2	-0.00111128	5.82981e-05
5	3	0.00168415	-0.00127232
5	4	-0.00208765	0.00297559
5	5	0.00273742	-0.00402943
5	6	-0.00304118	0.0045597
5	7	0.00147004	-0.00532197
5	8	0.00172364	0.00547805
5	9	-0.00389967	-0.00339188
5	10	0.00356035	-0.000226564
5	11	-0.00209614	0.00258795
5	12	0.001176	-0.00256204
5	13	-0.000830074	0.00151374
5	14	0.000489291	-0.000615823
5	15	-7.14036e-05	-7.9855e-05
5	16	-0.000176708	0.000535695
5	17	0.000139147	-0.000578842
5	18	6.83094e-05	0.000329195
5	19	-0.000332885	-6.56906e-05
5	20	0.000538109	-8.83115e-05
5	21	-0.000502845	0.000209739
5	22	0.000256828	-0.000325499
5	23	-3.61916e-05	0.000332503
5	24	-3.6495e-05	-0.000239007
5	25	-1.87474e-05	0.000166131
6	1	7.42039e-05	-0.000201927
6	2	-0.000358364	0.000893937
6	3	0.000793193	-0.00157985
6	4	-0.000798088	0.00115908
6	5	-0.000132466	2.94539e-06
6	6	0.00147462	-0.000123267
6	7	-0.00215935	-0.000785918
6	8	0.00175104	0.000480322
6	9	-0.000554182	0.00141139
6	10	-0.000708626	-0.00208563
6	11	0.00105575	1.54033e-05
6	12	-0.000108469	0.00253115
6	13	-0.00116453	-0.00298865
6	14	0.00142642	0.00168189
6	15	-0.000610162	-0.000371034
6	16	-0.00014881	-0.000183297
6	17	0.000164535	0.000303673
6	18	0.000148313	-0.000359489
6	19	-0.000252487	0.000387709
6	20	7.94241e-05	-0.000341981
6	21	0.000247478	0.000290228
6	22	-0.00052267	-0.000313366
6	23	0.000483218	0.000371565
6	24	-0.000130147	-0.000376595
6	25	-0.000196273	0.000302674
7	1	-0.000310155	-0.000249179
7	2	0.00161059	0.00114682
7	3	-0.0040645	-0.00265313
7	4	0.00590262	0.00354604
7	5	-0.00452735	-0.00284829
7	6	0.000338202	0.00194789
7	7	0.00277458	-0.00257578
7	8	-0.00211301	0.00372888
7	9	-0.000874274	-0.00355931
7	10	0.00276319	0.00231919
7	11	-0.00197799	-0.00115334
7	12	7.27733e-05	0.000282046
7	13	0.000855956	0.000214061
7	14	-0.000769693	0.000120643
7	15	0.000668623	-0.00101923
7	16	-0.000668125	0.0014002
7	17	0.000309599	-0.000824055
7	18	0.000413602	1.34938e-05
7	19	-0.00102432	0.000243038
7	20	0.00107386	1.77573e-05
7	21	-0.000615879	-0.000262823
7	22	0.000155881	0.000216859
7	23	-2.82886e-05	-2.58698e-05
7	24	0.000104946	-0.000105932
7	25	-0.000154103	0.000134877
8	1	-0.000415255	-2.70867e-06
8	2	0.00135242	0.000514417
8	3	-0.00162844	-0.00244759
8	4	0.000193704	0.00535755
8	5	0.00177169	-0.00683568
8	6	-0.0022626	0.00540257
8	7	0.00128608	-0.00282912
8	8	-0.000652329	0.00169821
8	9	0.00121602	-0.00176123
8	10	-0.00188947	0.00093233
8	11	0.00164681	0.0010296
8	12	-0.000917304	-0.0022087
8	13	0.000479199	0.00139273
8	14	-0.000246206	0.00051181
8	15	-0.000267487	-0.00171028
8	16	0.000908946	0.00134401
8	17	-0.000983152	-0.000181158
8	18	0.000352388	-0.000468943
8	19	0.000246363	0.000309316
8	20	-0.000200005	2.59231e-05
8	21	-0.000245151	-0.000134473
8	22	0.000491308	0.000144666
8	23	-0.000349869	-0.000188354
8	24	5.6479e-05	0.000196883
8	25	0.000124387	-0.000135216
9	1	2.55863e-06	-1.60501e-05
9	2	4.21341e-05	7.28964e-05
9	3	-0.000275323	-0.000262567
9	4	0.000700621	0.000549506
9	5	-0.000918265	-0.000517735
9	6	0.00059264	-7.77451e-05
9	7	1.55415e-05	0.000904769
9	8	-0.000509028	-0.00157892
9	9	0.000574974	0.00172841
9	10	0.000191175	-0.000973114
9	11	-0.00137852	-0.000233622
9	12	0.00147701	0.000762959
9	13	5.01848e-05	-0.000350929
9	14	-0.0015169	-0.000196464
9	15	0.00122154	0.000406489
9	16	0.000176058	-0.000522163
9	17	-0.000803426	0.000646091
9	18	0.000164464	-0.000525644
9	19	0.00066279	8.62935e-05
9	20	-0.000784688	0.00033263
9	21	0.000373228	-0.000361318
9	22	-3.33361e-05	0.000101785
9	23	1.63939e-05	5.42086e-05
9	24	-0.000102382	-3.55375e-05
9	25	2.30355e-05	5.7646e-05
10	1	8.47661e-07	-0.000192119
10	2	9.17836e-06	0.000824822
10	3	-0.000104657	-0.0016544
10	4	0.000532189	0.00185167
10	5	-0.00154021	-0.000895358
10	6	0.00265387	-0.000572991
10	7	-0.00264609	0.00130017
10	8	0.00125075	-0.000995159
10	9	1.02623e-05	0.000560453
10	10	-3.87916e-05	-0.000484803
10	11	-0.000314367	0.000281433
10	12	0.000148073	7.88516e-05
10	13	6.14472e-05	0.000132675
10	14	0.000179171	-0.000856402
10	15	-0.000390915	0.00114317
10	16	8.18613e-05	-0.000799735
10	17	0.000403205	0.000536324
10	18	-0.000443162	-0.000528848
10	19	2.70005e-05	0.000309877
10	20	0.000364108	7.36813e-05
10	21	-0.000467425	-0.000117983
10	22	0.000393257	-0.000118134
10	23	-0.000278342	0.000148411
10	24	0.00014617	5.01285e-05
10	25	-1.96715e-05	-0.000130722
11	1	-5.29253e-05	-6.4116e-05
11	2	0.000425838	0.000312813
11	3	-0.00146513	-0.000835294
11	4	0.00299269	0.00144877
11	5	-0.00401512	-0.00139397
11	6	0.00343504	5.26467e-05
11	7	-0.0013886	0.00170042
11	8	-0.00058099	-0.00224811
11	9	0.00135335	0.00140571
11	10	-0.00142249	-0.000365901
11	11	0.00159714	-0.00019597
11	12	-0.001706	0.000580622
11	13	0.00125308	-0.000949539
11	14	-0.00033748	0.0010007
11	15	-0.000490893	-0.000717831
11	16	0.000789562	0.000556802
11	17	-0.000598235	-0.000797422
11	18	0.000334813	0.00113129
11	19	-0.000276224	-0.00101984
11	20	0.000287543	0.000393196
11	21	-0.000146485	0.000205998
11	22	-7.43338e-05	-0.000321604
11	23	0.000171851	0.000132877
11	24	-0.000131241	-4.12744e-05
11	25	4.37527e-05	7.9283e-05
12	1	-4.14603e-05	-6.12656e-05
12	2	0.000224719	0.000286938
12	3	-0.000348603	-0.000633047
12	4	-0.000204587	0.000932552
12	5	0.0014481	-0.00121111
12	6	-0.00226191	0.00144511
12	7	0.00189622	-0.00111573
12	8	-0.00108542	-0.000133922
12	9	0.00075685	0.00156329
12	10	-0.000785854	-0.00187091
12	11	0.000616709	0.000772493
12	12	-0.000168742	0.000502914
12	13	-7.01933e-05	-0.000733652
12	14	-0.000324701	0.000158224
12	15	0.000948306	0.000301245
12	16	-0.000990101	-0.000455287
12	17	0.000437502	0.000591509
12	18	-8.35411e-06	-0.000619058
12	19	-9.79077e-06	0.000327023
12	20	-2.38852e-05	6.61337e-05
12	21	-7.34216e-05	-0.000216301
12	22	7.8855e-05	0.000108502
12	23	8.62093e-05	6.30079e-05
12	24	-0.000204902	-0.000147485
12	25	0.000172814	0.000114389
13	1	-4.26753e-05	-2.45885e-05
13	2	0.000244188	0.000116468
13	3	-0.000689367	-0.000253807
13	4	0.00121212	0.000322495
13	5	-0.00128721	-0.000221247
13	6	0.000445101	-7.68763e-05
13	7	0.00103678	0.000576168
13	8	-0.00220055	-0.00119033
13	9	0.00216741	0.00151515
13	10	-0.000814737	-0.000990329
13	11	-0.000981568	-0.000339129
13	12	0.00200141	0.00151055
13	13	-0.00176891	-0.00164862
13	14	0.000797083	0.00104497
13	15	7.0366e-05	-0.000630905
13	16	-0.000393478	0.000673459
13	17	0.000319966	-0.000693362
13	18	-0.000170196	0.000404692
13	19	8.04795e-05	-4.48653e-05
13	20	-6.09616e-05	-0.000107764
13	21	9.4044e-05	6.72906e-05
13	22	-0.000116723	1.21469e-05
13	23	7.92647e-05	-4.64852e-05
13	24	-1.62171e-05	3.6953e-05
13	25	-1.61815e-05	-2.11586e-05
14	1	-4.7606e-05	6.04726e-06
14	2	0.000273168	1.07803e-05
14	3	-0.00070608	-0.000146558
14	4	0.00107354	0.000432771
14	5	-0.000989041	-0.000721091
14	6	0.000407964	0.000833459
14	7	0.000277626	-0.000782329
14	8	-0.000805535	0.000787357
14	9	0.0013397	-0.000973496
14	10	-0.00187996	0.00112752
14	11	0.0019915	-0.00109884
14	12	-0.00147579	0.00115859
14	13	0.000685473	-0.00141617
14	14	-4.7199e-05	0.00145676
14	15	-0.000255061	-0.00105585
14	16	0.000223587	0.000533392
14	17	8.93893e-06	-0.000202169
14	18	-0.000210279	4.74773e-05
14	19	0.000208785	9.02764e-05
14	20	-6.21369e-05	-0.000281649
14	21	-5.16336e-05	0.000399093
14	22	6.52072e-05	-0.000272435
14	23	-4.38985e-05	-2.74235e-05
14	24	5.77089e-05	0.000223318
14	25	-9.74436e-05	-0.000175739
15	1	6.03489e-06	8.59484e-06
15	2	-5.5252e-05	-1.3091e-05
15	3	0.000167662	-8.94856e-05
15	4	-0.000260136	0.000412793
15	5	0.000259978	-0.000792526
15	6	-0.00024485	0.000738763
15	7	0.000253428	-2.78128e-05
15	8	-0.000194634	-0.000717177
15	9	0.000150986	0.000619606
15	10	-0.00034239	0.000178087
15	11	0.000691744	-0.000562328
15	12	-0.00084885	-4.73981e-05
15	13	0.00060523	0.000925984
15	14	-7.71226e-05	-0.00102692
15	15	-0.000365003	0.000327078
15	16	0.000387299	0.000259246
15	17	-8.0017e-05	-0.00024693
15	18	-0.00016379	9.55293e-05
15	19	0.000161225	-0.000188328
15	20	-3.14537e-05	0.000260211
15	21	-8.29992e-05	-8.88522e-05
15	22	0.000130783	-0.000100179
15	23	-0.000111276	9.18009e-05
15	24	4.57791e-05	2.69932e-05
15	25	4.65411e-05	-8.66536e-05
16	1	1.99417e-05	2.26548e-05
16	2	-0.000112338	-0.000107309
16	3	0.000287461	0.000222726
16	4	-0.000390415	-0.00022275
16	5	0.000176408	6.13342e-06
16	6	0.000330722	0.00026182
16	7	-0.000744582	-0.000277509
16	8	0.000791119	6.38437e-05
16	9	-0.000628134	-5.16026e-05
16	10	0.000548451	0.000449469
16	11	-0.000535386	-0.000824689
16	12	0.000300335	0.000693153
16	13	0.000158032	-0.000184355
16	14	-0.000375092	-0.000202713
16	15	9.05491e-05	0.00020681
16	16	0.000302514	-2.59172e-05
16	17	-0.000320959	8.84187e-06
16	18	5.62832e-05	-0.000193963
16	19	0.000107956	0.000314669
16	20	-0.000140708	-0.000211376
16	21	0.000233384	1.26487e-05
16	22	-0.000326942	7.87083e-05
16	23	0.000265617	-3.15909e-05
16	24	-0.000111341	-2.15479e-05
16	25	-3.14972e-06	-9.97843e-07
17	1	6.61217e-07	9.87414e-06
17	2	-2.75576e-05	-9.74383e-05
17	3	0.000176828	0.000401053
17	4	-0.000573621	-0.000884664
17	5	0.00110263	0.00117594
17	6	-0.00125542	-0.00103005
17	7	0.000613889	0.000710448
17	8	0.000530407	-0.00051617
17	9	-0.00135787	0.000368795
17	10	0.00137633	-0.000202319
17	11	-0.000851832	0.000225622
17	12	0.000305115	-0.000519922
17	13	1.93178e-05	0.000763494
17	14	-7.69459e-05	-0.000564122
17	15	-0.000101615	-1.10912e-05
17	16	0.000350828	0.000427499
17	17	-0.000444283	-0.000332021
17	18	0.000286722	-1.67631e-05
17	19	3.96263e-06	0.000164255
17	20	-0.000217105	-7.77672e-05
17	21	0.000244956	4.81287e-05
17	22	-0.000143516	-0.000145346
17	23	3.53507e-05	0.000184877
17	24	2.53513e-06	-0.000117555
17	25	2.10795e-05	6.63624e-05
18	1	1.11479e-05	1.06498e-05
18	2	-6.94312e-05	-5.3102e-05
18	3	0.000192346	7.44917e-05
18	4	-0.000348159	0.00010822
18	5	0.000546003	-0.000575238
18	6	-0.00082796	0.00101781
18	7	0.00112099	-0.00103503
18	8	-0.00123087	0.000753498
18	9	0.000987627	-0.000628732
18	10	-0.000471447	0.000612687
18	11	9.12336e-05	-0.000304871
18	12	-0.000193718	-0.000128847
18	13	0.000612991	0.000208917
18	14	-0.000865732	-9.00542e-05
18	15	0.000748603	0.000210864
18	16	-0.000461325	-0.000438149
18	17	0.000206549	0.000389601
18	18	-1.50169e-05	-8.73061e-05
18	19	-5.82411e-05	-0.000187163
18	20	-5.95141e-05	0.000287765
18	21	0.000234231	-0.00024723
18	22	-0.000252139	0.00013762
18	23	0.000133903	-7.50886e-06
18	24	-5.14238e-05	-8.49569e-05
18	25	6.28164e-05	8.32473e-05
19	1	3.16002e-06	-1.1127e-05
19	2	-9.89245e-06	7.77301e-05
19	3	-1.61049e-05	-0.000270537
19	4	0.000150818	0.000621521
19	5	-0.00042249	-0.0010904
19	6	0.000724047	0.00148935
19	7	-0.000845315	-0.00134819
19	8	0.000679561	0.000307107
19	9	-0.000446506	0.00115296
19	10	0.000507118	-0.00198152
19	11	-0.000801599	0.00170407
19	12	0.000823364	-0.000819344
19	13	-0.000398724	0.000104454
19	14	-2.98097e-05	9.23106e-05
19	15	0.000108435	6.58948e-05
19	16	3.10861e-05	-0.000219063
19	17	-0.000145504	0.00015345
19	18	0.000162367	6.2622e-05
19	19	-0.000100973	-0.000225374
19	20	5.00996e-06	0.000237423
19	21	5.69632e-05	-0.000166334
19	22	-5.08597e-05	9.67937e-05
19	23	1.22483e-05	-4.05696e-05
19	24	1.75202e-05	-2.3895e-06
19	25	-3.29663e-05	1.23614e-05
20	1	-2.16264e-06	2.77667e-06
20	2	-5.40359e-06	-7.98835e-06
20	3	4.39944e-05	-3.56841e-05
20	4	-0.000122096	0.00022112
20	5	0.000255588	-0.000500321
20	6	-0.000428385	0.000614606
20	7	0.00054495	-0.000444274
20	8	-0.000544482	0.000221861
20	9	0.000472754	-0.000102646
20	10	-0.000378061	-7.0774e-05
20	11	0.00022607	0.000331318
20	12	3.02931e-05	-0.000445969
20	13	-0.000299101	0.000306861
20	14	0.000388346	-5.30964e-05
20	15	-0.00024296	-0.000132593
20	16	2.34824e-05	0.000157683
20	17	9.58951e-05	-5.83846e-05
20	18	-0.000115544	-5.15918e-05
20	19	0.000111341	8.89088e-05
20	20	-9.07596e-05	-3.67244e-05
20	21	5.2952e-05	-6.2075e-05
20	22	-2.97815e-05	0.000128787
20	23	2.90762e-05	-0.000123245
20	24	-3.69531e-05	7.60813e-05
20	25	4.67027e-05	-3.90986e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode20_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0123082	0
0	2	0.034849	0
0	3	-0.0414397	0
0	4	0.0101144	0
0	5	0.0305957	0
0	6	-0.0362223	0
0	7	0.00399782	0
0	8	0.0311893	0
0	9	-0.0434969	0
0	10	0.0351981	0
0	11	-0.020668	0
0	12	0.0108876	0
0	13	-0.00878446	0
0	14	0.00980985	0
0	15	-0.00820627	0
0	16	0.0035674	0
0	17	0.000394237	0
0	18	-0.0014422	0
0	19	0.000736268	0
0	20	-0.000363956	0
0	21	0.0007745	0
0	22	-0.00088928	0
0	23	0.000172925	0
0	24	0.000476264	0
0	25	-0.000298926	0
1	1	0.155107	0.602954
1	2	-0.327318	-1.28447
1	3	0.25855	1.03552
1	4	0.135465	0.493237
1	5	-0.454852	-1.7599
1	6	0.276137	1.10701
1	7	0.269258	0.981071
1	8	-0.68566	-2.59818
1	9	0.707182	2.70906
1	10	-0.467323	-1.81018
1	11	0.214739	0.845027
1	12	-0.068198	-0.271988
1	13	0.0141872	0.0529837
1	14	-0.00249741	-0.00493534
1	15	0.00124247	0.00297669
1	16	-0.000650481	-0.00295303
1	17	0.000353984	0.00131812
1	18	-0.000658003	-0.000845796
1	19	0.00098253	0.000668439
1	20	-0.00102898	-9.72497e-05
1	21	0.000941699	-4.6424e-05
1	22	-0.000799072	-0.00022004
1	23	0.000586564	0.000124079
1	24	-0.00030925	0.000277749
1	25	1.08999e-06	-0.00041522
2	1	-0.0227081	0.000155407
2	2	0.0383538	0.000360688
2	3	-0.018061	-0.00106176
2	4	-0.0255415	0.000858128
2	5	0.0466008	-0.000124224
2	6	-0.0200608	-0.001036
2	7	-0.0303667	0.00394846
2	8	0.0625564	-0.00806736
2	9	-0.0600519	0.0102862
2	10	0.0378717	-0.00913117
2	11	-0.0167522	0.00596787
2	12	0.00444008	-0.0021486
2	13	0.00142986	-0.00148573
2	14	-0.00347816	0.00335106
2	15	0.0023933	-0.00249049
2	16	-4.19199e-05	0.000251422
2	17	-0.00108469	0.00115682
2	18	0.000755308	-0.00101706
2	19	-0.000255616	0.000271402
2	20	5.05514e-05	8.82405e-05
2	21	6.35468e-05	-5.79834e-05
2	22	1.77523e-05	4.91294e-05
2	23	-0.00032604	-4.67277e-05
2	24	0.000473648	-0.000164989
2	25	-0.000299764	0.000416184
3	1	-0.00172602	-0.00523364
3	2	0.00554934	0.00979678
3	3	-0.00939964	-0.00521694
3	4	0.00984649	-0.00513956
3	5	-0.00568842	0.00840176
3	6	-0.000607287	-0.00058242
3	7	0.00475306	-0.00805374
3	8	-0.00414198	0.00864921
3	9	0.000289533	-0.0051049
3	10	0.00274238	0.00455256
3	11	-0.00273538	-0.00604846
3	12	0.00113911	0.00534414
3	13	-0.000328862	-0.00262312
3	14	0.000650391	0.000458271
3	15	-0.000886773	0.000106709
3	16	0.000403512	0.00054917
3	17	0.000176752	-0.00139149
3	18	-0.000155715	0.00137214
3	19	-0.000215535	-0.000607332
3	20	0.00027989	0.000155155
3	21	-3.36911e-05	-0.000333819
3	22	2.0632e-05	0.000434877
3	23	-0.000344036	-0.000138151
3	24	0.000489839	-8.14172e-05
3	25	-0.000209879	-4.45896e-05
4	1	-5.63942e-05	0.00151759
4	2	0.000785058	-0.00490388
4	3	-0.00141277	0.00711154
4	4	-0.000960657	-0.00409798
4	5	0.00684537	-0.00296889
4	6	-0.0112956	0.0077647
4	7	0.00885584	-0.00647618
4	8	0.000187239	0.00242483
4	9	-0.0101057	-0.000897838
4	10	0.0145337	0.00195565
4	11	-0.0111867	-0.0020379
4	12	0.00384549	0.000599864
4	13	0.00103025	-0.000122696
4	14	-0.000886053	0.000935129
4	15	-0.00108801	-0.000958614
4	16	0.00120518	-0.000301768
4	17	0.000173585	0.0012376
4	18	-0.000707899	-0.000927198
4	19	7.33168e-05	2.9994e-05
4	20	0.000347068	0.000635085
4	21	-7.81158e-05	-0.000886267
4	22	-0.000200753	0.000805289
4	23	0.000144265	-0.00049861
4	24	-1.31127e-06	0.000199985
4	25	-8.96938e-05	-0.000130358
5	1	0.00229126	-7.77015e-05
5	2	-0.00838877	0.000577903
5	3	0.0152653	-0.00117102
5	4	-0.0174933	-0.000388424
5	5	0.0149389	0.00586072
5	6	-0.0131316	-0.0123922
5	7	0.0151363	0.0146231
5	8	-0.017608	-0.0110471
5	9	0.0159819	0.00482918
5	10	-0.0104354	0.000493245
5	11	0.00516272	-0.0032869
5	12	-0.00307146	0.00333555
5	13	0.00305616	-0.00156802
5	14	-0.00266843	-9.05332e-05
5	15	0.00160507	0.000292452
5	16	-0.00101967	0.000270683
5	17	0.000883457	-0.000228993
5	18	-0.000296568	-0.000275379
5	19	-0.000525007	0.000241201
5	20	0.000624282	0.000308506
5	21	-4.75325e-05	-0.000561503
5	22	-0.000315356	0.000264198
5	23	0.000146637	0.000147655
5	24	0.000106772	-0.000269568
5	25	-8.05351e-05	7.70054e-05
6	1	-0.00518659	0.0217965
6	2	0.0237377	-0.0997297
6	3	-0.0559417	0.237564
6	4	0.0864601	-0.375404
6	5	-0.096175	0.431073
6	6	0.0801944	-0.374267
6	7	-0.0503055	0.248944
6	8	0.0226929	-0.125527
6	9	-0.00670851	0.0451237
6	10	0.00177888	-0.00853299
6	11	-0.00122328	-0.00168788
6	12	-0.00012626	0.00166392
6	13	0.00182281	-0.00021605
6	14	-0.00163802	-0.000204143
6	15	0.000196305	0.000258042
6	16	0.000526873	-0.000460108
6	17	-0.000339956	0.00046819
6	18	0.000141985	-0.00023332
6	19	-0.000103493	0.000100954
6	20	-4.32987e-05	-3.75428e-05
6	21	0.000247663	-0.000140425
6	22	-0.000345568	0.000262843
6	23	0.000315629	-0.000184347
6	24	-0.000195184	9.37174e-05
6	25	2.71847e-05	-0.000118845
7	1	0.000388062	3.93873e-05
7	2	-0.00254186	-0.000891218
7	3	0.00830969	0.00377057
7	4	-0.0173772	-0.00840345
7	5	0.0253919	0.0124038
7	6	-0.0268326	-0.0131715
7	7	0.0204604	0.0100986
7	8	-0.0106066	-0.00536785
7	9	0.00295924	0.00205839
7	10	-9.5231e-06	-0.00106794
7	11	0.000423852	0.00120174
7	12	-0.00164525	-0.00145308
7	13	0.00215946	0.00137246
7	14	-0.00167223	-0.000712934
7	15	0.000586456	-7.80132e-05
7	16	0.000351532	0.000328981
7	17	-0.000658543	-0.00017169
7	18	0.000416646	0.000189614
7	19	-1.76763e-05	-0.000468162
7	20	-0.000138806	0.000570726
7	21	-1.59721e-05	-0.00027491
7	22	0.000182374	-7.1975e-05
7	23	-0.000144157	0.000114036
7	24	1.97551e-06	9.31665e-06
7	25	4.73395e-05	-6.83726e-06
8	1	0.000472437	9.4073e-05
8	2	-0.00245184	-0.000410371
8	3	0.00626626	0.000728335
8	4	-0.00995442	-0.000518069
8	5	0.0106598	-0.000278049
8	6	-0.0080411	0.00108508
8	7	0.00477165	-0.0014373
8	8	-0.00310729	0.00133324
8	9	0.00241978	-0.00098214
8	10	-0.0011718	0.000409423
8	11	-0.00032934	0.00057227
8	12	0.000970893	-0.00168405
8	13	-0.000916842	0.00202364
8	14	0.000762731	-0.00126829
8	15	-0.000285602	0.000297125
8	16	-0.000563656	6.90185e-05
8	17	0.00105637	-5.38199e-05
8	18	-0.000879557	0.000189868
8	19	0.000572708	-0.00049429
8	20	-0.000557427	0.000644344
8	21	0.000631189	-0.000462721
8	22	-0.000430659	0.000114955
8	23	-5.991e-06	8.69438e-05
8	24	0.000292942	-6.79661e-05
8	25	-0.000255089	2.34055e-05
9	1	0.000329156	7.49131e-05
9	2	-0.00146853	-0.000359911
9	3	0.00283834	0.000801977
9	4	-0.00274889	-0.00104347
9	5	0.000887355	0.00101328
9	6	0.000843335	-0.00122482
9	7	-0.0010567	0.00177705
9	8	0.000502717	-0.00193104
9	9	-0.000372515	0.00141976
9	10	0.000750621	-0.000990716
9	11	-0.00111313	0.00123281
9	12	0.00119115	-0.00177313
9	13	-0.00101457	0.00182378
9	14	0.000696277	-0.0012903
9	15	-0.000368413	0.000920829
9	16	0.000175605	-0.0010598
9	17	-0.000218249	0.00105722
9	18	0.00035465	-0.000475909
9	19	-0.000260754	-0.00012741
9	20	-9.99325e-05	0.000211841
9	21	0.000375609	-2.66081e-05
9	22	-0.0003242	-3.76703e-05
9	23	8.61747e-05	-1.24313e-05
9	24	8.89301e-05	8.63185e-05
9	25	-0.00012096	-0.00017717
10	1	-6.5049e-05	-7.94371e-05
10	2	0.000121651	0.000345611
10	3	0.000244612	-0.000690619
10	4	-0.00114798	0.000744749
10	5	0.00178482	-0.000409649
10	6	-0.00146549	0.000283695
10	7	0.000713982	-0.000844498
10	8	-0.000261237	0.00132516
10	9	-0.000137114	-0.000710088
10	10	0.000813326	-0.000416362
10	11	-0.00128772	0.000710156
10	12	0.00109252	-0.000141803
10	13	-0.000376605	-0.000352832
10	14	-0.000520797	0.00041033
10	15	0.00118945	-0.000265373
10	16	-0.00120927	6.20883e-05
10	17	0.000707436	0.000145127
10	18	-0.000306271	-0.000230339
10	19	0.000272787	0.000174369
10	20	-0.000282043	-8.85281e-05
10	21	8.04745e-05	-8.19752e-06
10	22	0.000141887	0.00016099
10	23	-0.000141455	-0.000274918
10	24	-1.80006e-05	0.000214334
10	25	0.000130932	-5.32593e-05
11	1	0.000124592	-7.06676e-05
11	2	-0.000528957	0.00044436
11	3	0.000859948	-0.00115298
11	4	-0.000313631	0.00151009
11	5	-0.000979508	-0.000770207
11	6	0.00157066	-0.000549991
11	7	-0.000681773	0.00107354
11	8	-0.000637922	-0.000494016
11	9	0.0010998	-0.000101211
11	10	-0.000753885	5.95794e-05
11	11	0.000534117	0.000158912
11	12	-0.000903038	-0.000265064
11	13	0.00134335	0.000396182
11	14	-0.00121934	-0.000273676
11	15	0.000700439	-0.000252964
11	16	-0.000299468	0.000480678
11	17	-1.00948e-05	1.71496e-05
11	18	0.000441634	-0.000606456
11	19	-0.000696659	0.000681911
11	20	0.000438814	-0.000365358
11	21	2.51209e-05	-3.962e-05
11	22	-0.000201745	0.000336443
11	23	8.24347e-05	-0.000344868
11	24	6.78262e-05	0.000118404
11	25	-0.000136585	4.06214e-05
12	1	8.27047e-05	-2.74226e-05
12	2	-0.000335255	0.000130914
12	3	0.000607337	-0.000251914
12	4	-0.000727135	0.000110272
12	5	0.000846413	0.000389551
12	6	-0.00102276	-0.000664481
12	7	0.000982527	9.17953e-05
12	8	-0.000878211	0.00091056
12	9	0.00142864	-0.00140229
12	10	-0.0026122	0.00129951
12	11	0.00321091	-0.00111201
12	12	-0.00238299	0.000829101
12	13	0.000798946	-0.000287642
12	14	0.000322479	1.90317e-05
12	15	-0.000585459	-0.000489439
12	16	0.000418031	0.00105996
12	17	-0.000215051	-0.000896157
12	18	3.80039e-05	0.00030602
12	19	6.20074e-05	-7.43942e-05
12	20	-1.34191e-05	0.000193244
12	21	-8.46502e-05	-0.000204426
12	22	9.16509e-05	9.98749e-05
12	23	-2.2285e-05	-0.000125966
12	24	-3.02401e-05	0.000208137
12	25	4.16895e-05	-0.00013456
13	1	-4.19325e-05	3.09117e-07
13	2	0.00026082	7.75615e-07
13	3	-0.000792339	3.23394e-05
13	4	0.00145163	-0.000172345
13	5	-0.00159057	0.000356768
13	6	0.0008161	-0.000247417
13	7	0.000247066	-0.000350707
13	8	-0.000760596	0.000924882
13	9	0.000812709	-0.000744856
13	10	-0.000782532	-0.000165214
13	11	0.000423412	0.0010861
13	12	0.00035256	-0.00129434
13	13	-0.000793131	0.000509299
13	14	0.000432813	0.000771481
13	15	8.62989e-05	-0.00150692
13	16	-0.000112392	0.00116656
13	17	-0.000112069	-0.000262844
13	18	0.000189969	-0.000369601
13	19	-0.000207119	0.000448868
13	20	0.000278082	-0.000256174
13	21	-0.000268549	9.3619e-05
13	22	0.000139826	-1.97372e-05
13	23	-3.51983e-05	7.28974e-07
13	24	2.49554e-05	-1.41883e-05
13	25	-6.27748e-05	9.47997e-06
14	1	-1.17458e-05	-6.26377e-07
14	2	5.98406e-05	-1.56794e-05
14	3	-0.000205245	2.33923e-05
14	4	0.000605927	5.91842e-05
14	5	-0.00140239	-0.00012577
14	6	0.00238012	-4.18167e-05
14	7	-0.00284351	0.000248415
14	8	0.00211674	-2.63811e-05
14	9	-0.000499468	-0.000602262
14	10	-0.000686739	0.00103432
14	11	0.000691231	-0.000848052
14	12	-0.000295539	0.000357322
14	13	0.000418681	-0.000136171
14	14	-0.000759006	0.000194057
14	15	0.000640712	-0.000103143
14	16	-0.00016618	-0.000206232
14	17	-0.000152176	0.000357183
14	18	0.000133247	-0.000172022
14	19	3.07016e-05	-9.43859e-05
14	20	-0.00011042	0.000177281
14	21	6.57579e-05	-0.000118721
14	22	2.40842e-05	0.000103188
14	23	-8.68614e-05	-0.000166408
14	24	6.53229e-05	0.000185253
14	25	3.84384e-05	-0.000102845
15	1	-7.18289e-06	1.45708e-05
15	2	3.6935e-05	-0.000113305
15	3	-8.08037e-05	0.000380109
15	4	6.29341e-05	-0.000744532
15	5	0.000140155	0.000977299
15	6	-0.000578688	-0.000830668
15	7	0.00116003	0.000128901
15	8	-0.00171665	0.000886939
15	9	0.00201278	-0.00145085
15	10	-0.00177399	0.00119891
15	11	0.00102539	-0.000762558
15	12	-0.000199509	0.00076597
15	13	-0.000348703	-0.000958351
15	14	0.000541737	0.000823004
15	15	-0.000362148	-0.000331146
15	16	-4.01147e-05	-0.000181492
15	17	0.000309855	0.000428775
15	18	-0.00031753	-0.000354369
15	19	0.000252724	0.00012478
15	20	-0.000232953	4.04317e-05
15	21	0.000228279	-0.000109614
15	22	-0.000231725	0.000187372
15	23	0.000216294	-0.000235937
15	24	-0.000133088	0.000135036
15	25	2.93993e-05	4.78714e-05
16	1	1.56277e-05	1.1292e-05
16	2	-2.92421e-05	-5.18692e-05
16	3	-0.000143841	8.83965e-05
16	4	0.000694023	-6.52765e-06
16	5	-0.00135825	-0.000267951
16	6	0.00152353	0.000769778
16	7	-0.0010105	-0.00161133
16	8	0.000339695	0.00253886
16	9	-0.00010755	-0.00258039
16	10	0.000412439	0.00116045
16	11	-0.000826734	0.000637043
16	12	0.000845096	-0.00115183
16	13	-0.000477609	0.000338661
16	14	0.000206129	0.000445217
16	15	-0.000235177	-0.000475701
16	16	0.000215862	0.000146709
16	17	7.75717e-05	6.72724e-05
16	18	-0.000326778	-7.63491e-05
16	19	0.000217133	-2.02594e-05
16	20	5.18049e-05	8.32636e-05
16	21	-0.00010774	-8.19803e-05
16	22	-4.96812e-05	0.000115696
16	23	0.000141545	-0.000187189
16	24	-6.00355e-05	0.000162157
16	25	-5.90663e-05	-1.82435e-05
17	1	-1.74174e-05	1.17006e-05
17	2	0.000129813	-5.87428e-05
17	3	-0.000490892	0.000120991
17	4	0.00116808	-0.00015987
17	5	-0.00184939	0.000258831
17	6	0.00200993	-0.000501797
17	7	-0.00157943	0.000661792
17	8	0.00107737	-0.000424796
17	9	-0.00100621	1.14188e-05
17	10	0.00141067	1.91268e-06
17	11	-0.00182168	0.00040743
17	12	0.00158747	-0.000628362
17	13	-0.000701052	0.000318696
17	14	-3.7494e-05	0.000175118
17	15	0.000106672	-0.000352417
17	16	0.000119259	0.000140166
17	17	-0.000156766	0.000147403
17	18	8.09915e-05	-0.000242618
17	19	-0.000103058	0.000157937
17	20	0.000145459	-4.03364e-05
17	21	-0.000116335	-2.15816e-05
17	22	0.000113071	2.40477e-05
17	23	-0.000181431	-1.37435e-06
17	24	0.000207372	-1.63693e-05
17	25	-0.000122496	2.31339e-05
18	1	2.32702e-05	-1.80246e-05
18	2	-0.000137124	5.74149e-05
18	3	0.000321872	-3.92056e-05
18	4	-0.000365856	-8.31262e-05
18	5	0.000163284	0.000174802
18	6	-3.50199e-05	-0.000116197
18	7	0.000341703	-8.57988e-06
18	8	-0.00082596	0.000159309
18	9	0.000843763	-0.000429663
18	10	-0.000279189	0.000699287
18	11	-0.000264465	-0.000714389
18	12	0.000277141	0.000516376
18	13	0.000102654	-0.000326422
18	14	-0.000459333	0.000215701
18	15	0.000582881	-0.000143123
18	16	-0.000478533	0.000105575
18	17	0.000292547	-0.000133657
18	18	-0.000224056	0.000208519
18	19	0.000280063	-0.0002675
18	20	-0.000282564	0.000279201
18	21	0.00016607	-0.000236627
18	22	-3.95987e-05	0.000137271
18	23	-1.23539e-05	-1.98588e-05
18	24	1.31162e-05	-6.07967e-05
18	25	-1.60398e-05	8.97826e-05
19	1	1.70485e-05	-1.41031e-05
19	2	-0.000119147	9.44511e-05
19	3	0.000411264	-0.000287455
19	4	-0.000871429	0.000533859
19	5	0.00112732	-0.000641035
19	6	-0.000669984	0.000364454
19	7	-0.000409808	0.000310261
19	8	0.00127739	-0.000878857
19	9	-0.00128554	0.0006988
19	10	0.000641041	0.000143942
19	11	3.45479e-05	-0.000736752
19	12	-0.000351701	0.000440111
19	13	0.000271317	0.000269805
19	14	5.94528e-06	-0.000554568
19	15	-0.000193033	0.000344898
19	16	0.000151118	-0.000102941
19	17	1.69474e-05	1.01688e-07
19	18	-0.000125456	6.1519e-05
19	19	8.99143e-05	-7.50601e-05
19	20	4.1957e-05	4.81804e-06
19	21	-0.000144955	8.58526e-05
19	22	0.000133451	-0.000155513
19	23	-6.38344e-05	0.000208872
19	24	4.53282e-05	-0.00020873
19	25	-8.79794e-05	0.000136465
20	1	-6.67999e-06	7.93883e-06
20	2	3.35778e-05	-5.55772e-05
20	3	-8.38183e-05	0.000182494
20	4	0.000110578	-0.000367398
20	5	-3.36618e-05	0.000537603
20	6	-0.000138072	-0.000720401
20	7	0.000264291	0.000995503
20	8	-0.000254068	-0.00122111
20	9	0.000194647	0.00111313
20	10	-0.000198382	-0.000640293
20	11	0.000234162	0.000125939
20	12	-0.0001927	0.000107632
20	13	6.11833e-05	-0.000106993
20	14	5.68366e-05	9.40229e-05
20	15	-8.98192e-05	-7.52027e-05
20	16	5.97165e-05	-3.45262e-05
20	17	-1.45364e-05	0.000139215
20	18	-6.69989e-06	-8.12147e-05
20	19	-5.9539e-06	-0.000100883
20	20	1.96569e-05	0.000201228
20	21	-2.00284e-05	-0.000119351
20	22	2.92509e-05	-2.74267e-05
20	23	-4.06878e-05	9.2923e-05
20	24	2.02533e-05	-8.00295e-05
20	25	2.23933e-05	6.1175e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode21_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0122331	0
0	2	0.0283618	0
0	3	-0.0225242	0
0	4	-0.0151952	0
0	5	0.0428561	0
0	6	-0.0212335	0
0	7	-0.0300645	0
0	8	0.0593695	0
0	9	-0.0470097	0
0	10	0.0183128	0
0	11	-0.0024705	0
0	12	0.00215013	0
0	13	-0.00433146	0
0	14	0.00228611	0
0	15	0.00098613	0
0	16	-0.00180878	0
0	17	0.000602081	0
0	18	0.000358843	0
0	19	-2.98875e-05	0
0	20	-0.000907585	0
0	21	0.0011907	0
0	22	-0.000352749	0
0	23	-0.00065317	0
0	24	0.000675231	0
0	25	1.46656e-05	0
1	1	-0.0303273	-0.0708825
1	2	0.0633006	0.150852
1	3	-0.0512492	-0.120833
1	4	-0.0226361	-0.0594074
1	5	0.0868521	0.206641
1	6	-0.061111	-0.126793
1	7	-0.0362843	-0.118798
1	8	0.116037	0.304255
1	9	-0.12514	-0.312601
1	10	0.0838309	0.207048
1	11	-0.0377613	-0.0967606
1	12	0.0111199	0.0308158
1	13	-0.00255582	-0.00376873
1	14	0.00225389	-0.00293257
1	15	-0.0032462	0.00188597
1	16	0.00283404	0.000524587
1	17	-0.00113993	-0.00165938
1	18	-0.000423336	0.00138766
1	19	0.000909191	-0.000633754
1	20	-0.000509968	6.00141e-05
1	21	-3.81177e-05	0.000185992
1	22	0.000157507	-0.000269179
1	23	0.00018066	0.000380378
1	24	-0.000504331	-0.000377018
1	25	0.000421597	8.14529e-05
2	1	0.00619492	0.00971211
2	2	-0.00912099	-0.0170388
2	3	0.000698102	0.0115173
2	4	0.0129667	0.00108116
2	5	-0.0167949	-0.00613689
2	6	0.0059735	-0.000750539
2	7	0.00810587	0.0110223
2	8	-0.0127538	-0.0156325
2	9	0.00781881	0.0134964
2	10	-0.00190231	-0.0091183
2	11	0.000648198	0.00614562
2	12	-0.0027058	-0.00453869
2	13	0.00416852	0.00294253
2	14	-0.00344274	-0.0013273
2	15	0.00181776	0.000333212
2	16	-0.000829491	0.000219968
2	17	0.000454532	-0.000851544
2	18	-4.10037e-05	0.00133561
2	19	-0.000329338	-0.00117607
2	20	0.000267563	0.000620319
2	21	-4.35087e-05	-0.000300519
2	22	0.000133532	0.00026629
2	23	-0.000319923	-0.000156106
2	24	0.000151941	-1.94531e-06
2	25	0.000188951	-3.97649e-05
3	1	0.00503752	-0.000621164
3	2	-0.0131673	4.5258e-05
3	3	0.0162217	0.00279339
3	4	-0.00790903	-0.0050435
3	5	-0.00805576	0.00361434
3	6	0.021573	-0.000250889
3	7	-0.0253124	-0.000739114
3	8	0.0190481	-0.00195639
3	9	-0.00854192	0.0052882
3	10	0.000858857	-0.00531351
3	11	0.00153851	0.00178754
3	12	-0.00132032	0.00144644
3	13	0.0010777	-0.00136944
3	14	-0.000722425	-0.000653436
3	15	-7.94217e-05	0.00158516
3	16	0.000388643	-0.000942212
3	17	0.000261278	0.000293983
3	18	-0.000840757	-0.000281787
3	19	0.000487896	0.000270399
3	20	0.000229618	7.9652e-05
3	21	-0.000389334	-0.000445252
3	22	2.22556e-05	0.000580446
3	23	0.000210005	-0.000549653
3	24	-7.33928e-05	0.000416241
3	25	-7.96607e-05	-0.000186937
4	1	-0.000954259	0.00293699
4	2	0.00349186	-0.00946196
4	3	-0.00514725	0.0149438
4	4	0.000989447	-0.0134702
4	5	0.00935084	0.00557008
4	6	-0.0181852	0.00237669
4	7	0.0177957	-0.00525306
4	8	-0.0100306	0.00350312
4	9	0.00308686	-0.00140958
4	10	-0.00110792	0.00208861
4	11	0.00198203	-0.00448129
4	12	-0.00293748	0.00568237
4	13	0.0034122	-0.00469541
4	14	-0.00327047	0.00242254
4	15	0.00193696	0.000104682
4	16	-1.84182e-05	-0.00183263
4	17	-0.000716553	0.00184295
4	18	-9.98539e-05	-0.000543774
4	19	0.000872378	-0.00057704
4	20	-0.000560344	0.000649432
4	21	-6.66359e-05	-5.09666e-05
4	22	6.49467e-05	-0.000370986
4	23	0.000318787	0.000211622
4	24	-0.000403697	0.000200578
4	25	0.000149169	-0.000327836
5	1	0.0022187	0.000677321
5	2	-0.00802457	-0.00259155
5	3	0.0147943	0.00482241
5	4	-0.0172696	-0.00512963
5	5	0.0129672	0.00267041
5	6	-0.00427328	0.000244046
5	7	-0.00380283	-0.000483579
5	8	0.00702774	-0.00187405
5	9	-0.00463507	0.004058
5	10	-0.000347367	-0.00489216
5	11	0.00391691	0.00532144
5	12	-0.00430177	-0.00552484
5	13	0.00238734	0.00482324
5	14	-0.000129155	-0.00336176
5	15	-0.000984587	0.0017734
5	16	0.000791963	-0.000323606
5	17	-0.000128354	-0.000719971
5	18	-0.000176341	0.000900306
5	19	-0.00016197	-0.000238388
5	20	0.000772058	-0.000489505
5	21	-0.00101546	0.000583677
5	22	0.000728075	-0.000202349
5	23	-0.000297083	-8.63095e-05
5	24	8.57717e-05	9.3836e-05
5	25	-0.000111647	1.62937e-05
6	1	0.0597077	0.134879
6	2	-0.274962	-0.617651
6	3	0.659287	1.47296
6	4	-1.04863	-2.33176
6	5	1.21164	2.68398
6	6	-1.0571	-2.33468
6	7	0.703718	1.5503
6	8	-0.352637	-0.775345
6	9	0.127082	0.2796
6	10	-0.0297466	-0.0661518
6	11	0.00371117	0.00914192
6	12	8.15527e-06	-0.00218697
6	13	-0.00105122	0.00170883
6	14	0.00158914	-0.00074609
6	15	-0.000859639	0.000349326
6	16	-0.000275405	-0.000491179
6	17	0.000758819	0.000580149
6	18	-0.000564724	-0.000426862
6	19	0.000195285	0.000243712
6	20	-1.58108e-05	-0.000175806
6	21	7.51806e-05	0.000106213
6	22	-0.00012926	4.20223e-05
6	23	2.04927e-05	-0.000193991
6	24	5.29689e-05	0.000226157
6	25	6.93779e-05	-4.71606e-05
7	1	-0.000506098	-0.000333144
7	2	0.0031054	0.000731515
7	3	-0.00951301	0.000164788
7	4	0.0185524	-0.00390446
7	5	-0.0250475	0.0107249
7	6	0.0240586	-0.0179058
7	7	-0.0162477	0.0203054
7	8	0.00734417	-0.0152793
7	9	-0.00246739	0.00651885
7	10	0.00200487	-0.000476789
7	11	-0.00281355	-0.000435041
7	12	0.00231527	-0.00104614
7	13	-0.000696523	0.0017367
7	14	-0.000496447	-0.00101207
7	15	0.000762378	-0.000299797
7	16	-0.00083481	0.00127903
7	17	0.00114313	-0.00131759
7	18	-0.00131196	0.000604785
7	19	0.00100749	9.39389e-05
7	20	-0.000400731	-0.000343486
7	21	-0.000131508	0.000257018
7	22	0.000332786	-9.21376e-05
7	23	-0.00020067	-4.53869e-06
7	24	-3.1159e-05	1.96508e-05
7	25	0.000127495	1.45346e-05
8	1	0.000315595	0.000128406
8	2	-0.00161373	-0.000610689
8	3	0.00408903	0.00118815
8	4	-0.00663777	-0.000745793
8	5	0.0076066	-0.00149949
8	6	-0.00659311	0.00449797
8	7	0.00472114	-0.00629757
8	8	-0.00277388	0.0064285
8	9	0.000609326	-0.00587305
8	10	0.00139402	0.00502096
8	11	-0.00231854	-0.00343406
8	12	0.00213212	0.00130456
8	13	-0.00163861	0.000267184
8	14	0.00121817	-0.000463776
8	15	-0.000619251	-0.00032651
8	16	-0.000115713	0.00103016
8	17	0.000442129	-0.00114437
8	18	-0.000161255	0.000963425
8	19	-0.000293435	-0.000771919
8	20	0.000453523	0.000523008
8	21	-0.000242001	-0.000179825
8	22	-5.9759e-05	-0.000165922
8	23	0.00012695	0.000403474
8	24	5.32182e-05	-0.000421248
8	25	-0.000206132	0.000215917
9	1	4.21581e-05	8.8499e-05
9	2	-0.00027034	-0.000697711
9	3	0.000802169	0.0019967
9	4	-0.00120365	-0.00266135
9	5	0.000627905	0.000948778
9	6	0.000678232	0.00255638
9	7	-0.0010063	-0.00520402
9	8	-0.000397879	0.0055069
9	9	0.00181654	-0.00440245
9	10	-0.00130445	0.0030878
9	11	-0.000707411	-0.00142545
9	12	0.00217179	-0.000609114
9	13	-0.00202166	0.00171573
9	14	0.00101404	-0.000949701
9	15	-0.000230895	-0.000689507
9	16	-0.000163093	0.0015258
9	17	0.000376316	-0.00112763
9	18	-0.000353798	0.00022084
9	19	0.000159998	0.000420467
9	20	-3.80616e-05	-0.000454568
9	21	-2.64677e-05	6.8775e-05
9	22	0.00012758	0.000191259
9	23	-0.000132666	-8.46099e-05
9	24	-1.21161e-05	-6.86513e-05
9	25	9.17825e-05	1.22718e-06
10	1	8.12213e-05	-6.32564e-05
10	2	-0.000492103	0.000433815
10	3	0.00155076	-0.00137329
10	4	-0.00303655	0.00255063
10	5	0.00389325	-0.00293523
10	6	-0.0034605	0.0020527
10	7	0.00258391	-0.00105847
10	8	-0.00243264	0.00131787
10	9	0.00279635	-0.0023415
10	10	-0.00256925	0.00261368
10	11	0.00146811	-0.00176706
10	12	-0.00023124	0.000607208
10	13	-0.000519247	0.000205095
10	14	0.000703817	-0.000490637
10	15	-0.000481284	0.000338956
10	16	9.80911e-05	-0.00013441
10	17	0.000201796	0.000166844
10	18	-0.000315443	-0.000207979
10	19	0.000308422	-3.49763e-06
10	20	-0.00028224	0.00025315
10	21	0.000204218	-0.000272176
10	22	-2.63374e-05	0.000147524
10	23	-0.000118122	-3.24833e-05
10	24	0.000101787	-5.65052e-05
10	25	1.47218e-05	8.57699e-05
11	1	1.30254e-06	-8.63906e-06
11	2	-7.76956e-05	0.000205068
11	3	0.000342473	-0.00085927
11	4	-0.000707871	0.00157824
11	5	0.000837624	-0.00125883
11	6	-0.000329628	-0.000275101
11	7	-0.00100125	0.00155411
11	8	0.00258376	-0.00132217
11	9	-0.00321767	7.7863e-05
11	10	0.00239219	0.000839621
11	11	-0.000861571	-0.00074761
11	12	-0.000388795	-5.8548e-05
11	13	0.000958577	0.000715757
11	14	-0.0009978	-0.000559102
11	15	0.000894903	-0.000104463
11	16	-0.000771915	0.000405423
11	17	0.000484442	-0.000154224
11	18	-0.000154741	-9.20074e-05
11	19	5.91383e-05	6.49172e-05
11	20	-0.000119117	2.4715e-06
11	21	9.78076e-05	-1.13011e-05
11	22	-1.56255e-05	6.73345e-05
11	23	-3.80446e-05	-0.000111407
11	24	0.000113044	3.91613e-05
11	25	-0.000206977	3.18588e-05
12	1	8.41899e-06	1.48967e-05
12	2	-3.42225e-05	-6.32921e-05
12	3	1.20611e-05	0.000150352
12	4	0.000233393	-0.00044196
12	5	-0.000706899	0.00113954
12	6	0.000992283	-0.00173133
12	7	-0.000686053	0.00127035
12	8	4.95086e-05	-2.0406e-05
12	9	0.000136455	-0.000632866
12	10	0.000440556	0.000377636
12	11	-0.00107464	-0.000181474
12	12	0.000950475	0.000292452
12	13	-0.000181519	-0.000165467
12	14	-0.000536962	-5.30766e-05
12	15	0.000771181	-0.000217
12	16	-0.000592171	0.000866046
12	17	0.000325436	-0.00121435
12	18	-0.000169301	0.000864884
12	19	0.000105441	-0.000163956
12	20	-9.40158e-05	-0.000241549
12	21	0.000121079	0.000205221
12	22	-0.000135104	-6.86454e-05
12	23	9.0655e-05	3.18145e-05
12	24	-2.40189e-05	-1.01645e-05
12	25	2.698e-05	-3.56024e-05
13	1	-1.28699e-05	-6.25922e-05
13	2	2.48604e-05	0.000296871
13	3	0.000177075	-0.00060773
13	4	-0.000943368	0.000569186
13	5	0.00220737	0.000174815
13	6	-0.00311924	-0.00130501
13	7	0.00268973	0.00191525
13	8	-0.000976598	-0.00146712
13	9	-0.000710277	0.000406974
13	10	0.00110225	0.000309436
13	11	-0.000304117	-0.000259717
13	12	-0.000584546	-0.000101126
13	13	0.000909131	0.000317205
13	14	-0.000787768	-0.000426446
13	15	0.000477907	0.000346957
13	16	-0.000244743	0.000107703
13	17	0.0002864	-0.000557188
13	18	-0.000387545	0.000481677
13	19	0.000242915	-5.38645e-05
13	20	1.74442e-05	-0.000195989
13	21	-0.0001143	0.000117185
13	22	4.65453e-05	7.79801e-05
13	23	2.4774e-05	-0.000232104
13	24	-9.84962e-06	0.000320885
13	25	-4.65431e-05	-0.000299592
14	1	3.42493e-05	1.02868e-05
14	2	-0.000170585	-3.56553e-05
14	3	0.000390131	4.49864e-05
14	4	-0.00049828	-5.66194e-05
14	5	0.000251096	0.00026025
14	6	0.000315618	-0.000902413
14	7	-0.000645008	0.00185243
14	8	0.000214904	-0.00228396
14	9	0.000501747	0.00138106
14	10	-0.000525659	0.000351459
14	11	-0.000115207	-0.00132934
14	12	0.000496137	0.000877387
14	13	-0.000261224	-1.36949e-05
14	14	-4.55577e-05	-0.000152902
14	15	-3.10205e-05	-0.000279136
14	16	0.000268484	0.000636606
14	17	-0.000273877	-0.000591524
14	18	8.41773e-05	0.000236617
14	19	2.33289e-05	0.000127195
14	20	1.53085e-05	-0.000231267
14	21	-6.65916e-05	7.29886e-05
14	22	8.12741e-05	0.000138022
14	23	-0.000122284	-0.000219238
14	24	0.00016507	0.000144169
14	25	-0.0001002	-1.67735e-05
15	1	1.74222e-05	4.9101e-06
15	2	-6.91856e-05	-2.50718e-05
15	3	7.52392e-05	-4.44896e-06
15	4	4.2295e-05	0.000241568
15	5	-0.000118313	-0.000697018
15	6	-4.14568e-05	0.00112632
15	7	0.000309186	-0.00133525
15	8	-0.000407056	0.00125489
15	9	0.00022876	-0.00069023
15	10	7.26973e-05	-0.000322631
15	11	-0.000219325	0.00106036
15	12	0.000139065	-0.000865606
15	13	-1.30923e-05	9.03078e-05
15	14	-0.000118125	0.000362531
15	15	0.000395681	-0.00016477
15	16	-0.000685647	-0.000190503
15	17	0.000641371	0.000176071
15	18	-0.000305546	8.9283e-05
15	19	4.78169e-05	-0.000153982
15	20	1.53778e-05	-7.00079e-05
15	21	-7.08478e-06	0.000297972
15	22	-2.88303e-05	-0.000321564
15	23	7.07455e-05	0.000145362
15	24	-5.0715e-05	9.39797e-05
15	25	-4.02433e-06	-0.000195809
16	1	5.17394e-06	-2.96712e-05
16	2	-4.0482e-06	0.000163609
16	3	-0.000122307	-0.000413266
16	4	0.000544142	0.000672206
16	5	-0.0010819	-0.000899155
16	6	0.00109062	0.00110289
16	7	-0.000279185	-0.00106547
16	8	-0.000705472	0.000557074
16	9	0.00113204	0.0001352
16	10	-0.000970518	-0.000448395
16	11	0.000431321	0.000299145
16	12	0.000246648	-7.53533e-05
16	13	-0.000491986	8.12837e-06
16	14	-4.59058e-06	-3.62331e-05
16	15	0.000638486	8.48069e-05
16	16	-0.00067594	-0.00012797
16	17	0.000232946	0.000121181
16	18	0.000103328	-3.96303e-05
16	19	-0.000118956	-3.97096e-05
16	20	6.28774e-06	6.88302e-06
16	21	5.09239e-05	8.11474e-05
16	22	-3.23421e-05	-4.18998e-05
16	23	2.79373e-06	-0.000127913
16	24	-1.44549e-05	0.000222817
16	25	7.11541e-05	-0.000145491
17	1	3.44875e-06	-2.40141e-06
17	2	1.07332e-06	-2.34618e-05
17	3	-8.08378e-05	0.000107612
17	4	0.000315055	-0.000135602
17	5	-0.000625514	-9.37594e-05
17	6	0.00071384	0.000534545
17	7	-0.000309025	-0.000800926
17	8	-0.000430622	0.000559188
17	9	0.000907579	6.01468e-05
17	10	-0.000681661	-0.000545947
17	11	-7.05752e-05	0.000555986
17	12	0.000742542	-0.00025075
17	13	-0.000789929	-8.53501e-06
17	14	0.000211007	0.000111468
17	15	0.000415574	-0.00020229
17	16	-0.000581	0.000284914
17	17	0.00037798	-0.000148662
17	18	-0.000183046	-0.000186688
17	19	7.74214e-05	0.000389986
17	20	0.000100385	-0.000309288
17	21	-0.000309207	0.000136385
17	22	0.000302575	-4.84727e-05
17	23	-4.7683e-05	2.08608e-05
17	24	-0.000169724	3.91016e-06
17	25	0.000134485	-8.20004e-06
18	1	-1.06821e-05	-5.63462e-08
18	2	4.23005e-05	1.27801e-05
18	3	-8.28697e-05	-4.91775e-05
18	4	0.000103493	0.000100435
18	5	-4.98061e-05	-0.000144903
18	6	-8.5775e-05	0.000108552
18	7	0.000168222	0.000138607
18	8	-0.000170154	-0.000628847
18	9	0.000363673	0.00109725
18	10	-0.000838651	-0.00108516
18	11	0.00115633	0.000487245
18	12	-0.000931815	0.000161899
18	13	0.000389096	-0.000297628
18	14	-6.51831e-06	3.63924e-05
18	15	-5.4678e-05	9.13815e-05
18	16	-2.09993e-05	9.87639e-05
18	17	2.26673e-06	-0.00033105
18	18	0.000157722	0.000350215
18	19	-0.000279213	-0.000207287
18	20	0.000169005	9.54585e-05
18	21	0.000103017	-7.04727e-05
18	22	-0.000262444	4.12466e-05
18	23	0.00016977	2.90616e-05
18	24	3.3103e-05	-7.86164e-05
18	25	-0.000147646	7.02668e-05
19	1	3.63171e-06	-1.97509e-06
19	2	-1.29502e-05	-1.42238e-05
19	3	-5.97492e-06	0.000105142
19	4	0.000149721	-0.000308221
19	5	-0.000454754	0.000578537
19	6	0.000681884	-0.000803407
19	7	-0.000430845	0.000923659
19	8	-0.000316844	-0.000951183
19	9	0.000942379	0.00079977
19	10	-0.000801623	-0.000399788
19	11	2.98318e-05	-5.11692e-05
19	12	0.000594294	0.000327289
19	13	-0.000569801	-0.000446178
19	14	0.000149707	0.000480228
19	15	0.000136567	-0.000405305
19	16	-0.000144685	0.000224175
19	17	9.26185e-05	-1.67172e-05
19	18	-8.86583e-05	-0.000142966
19	19	4.73015e-05	0.000196079
19	20	3.40857e-05	-0.000104385
19	21	-6.2452e-05	-5.77834e-05
19	22	3.43309e-05	0.000143808
19	23	-1.14032e-05	-0.000114868
19	24	3.81029e-06	4.89467e-05
19	25	2.48919e-06	-1.11876e-05
20	1	5.42103e-07	8.07266e-06
20	2	-2.25157e-06	-4.66803e-05
20	3	-6.01553e-06	0.000129606
20	4	6.77305e-05	-0.000203592
20	5	-0.000236152	0.000205187
20	6	0.000450684	-0.000180289
20	7	-0.000498095	0.000158635
20	8	0.000299437	-5.26893e-05
20	9	-0.000141624	-0.000159579
20	10	0.000328387	0.000388664
20	11	-0.000740825	-0.000541548
20	12	0.0010455	0.000525647
20	13	-0.0010744	-0.000334821
20	14	0.000809198	0.000118654
20	15	-0.00036889	2.55778e-06
20	16	4.90271e-05	-6.13755e-05
20	17	-5.17586e-05	0.000122822
20	18	0.000234079	-0.000185025
20	19	-0.00029747	0.00021183
20	20	0.000148768	-0.000180888
20	21	3.4193e-05	0.000110001
20	22	-6.29609e-05	-6.33143e-05
20	23	-3.74564e-05	7.93891e-05
20	24	0.000116251	-0.00010577
20	25	-0.000110562	7.75802e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode22_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00513218	0
0	2	0.00768732	0
0	3	-0.00177442	0
0	4	-0.0112036	0
0	5	0.0158133	0
0	6	-0.00345409	0
0	7	-0.0144939	0
0	8	0.0231285	0
0	9	-0.0207805	0
0	10	0.0134717	0
0	11	-0.00544595	0
0	12	-0.000413942	0
0	13	0.00243264	0
0	14	-0.00227861	0
0	15	0.00225487	0
0	16	-0.00225011	0
0	17	0.00176736	0
0	18	-0.00149145	0
0	19	0.001536	0
0	20	-0.00109638	0
0	21	0.000212379	0
0	22	0.00019328	0
0	23	4.435e-05	0
0	24	-0.000143106	0
0	25	-0.000218429	0
1	1	-0.00369836	-0.0573485
1	2	0.00791523	0.120553
1	3	-0.00545624	-0.0967194
1	4	-0.00648458	-0.044129
1	5	0.0171557	0.1593
1	6	-0.0142681	-0.0975879
1	7	0.000296501	-0.0956269
1	8	0.0116806	0.244953
1	9	-0.0147433	-0.254488
1	10	0.0131694	0.169853
1	11	-0.0121828	-0.0795212
1	12	0.010577	0.0268525
1	13	-0.00572993	-0.00758234
1	14	-0.000229199	0.00365688
1	15	0.00318789	-0.00306163
1	16	-0.00265592	0.00180717
1	17	0.00130159	-0.00028406
1	18	-0.000641138	-0.000444815
1	19	8.50466e-05	0.000465814
1	20	0.000661766	-0.000380581
1	21	-0.000982392	0.000390121
1	22	0.000705876	-0.000443707
1	23	-0.000274367	0.000452345
1	24	-4.58749e-06	-0.00026148
1	25	0.000125901	-6.38939e-05
2	1	-0.0093271	0.00692795
2	2	0.015376	-0.0109987
2	3	-0.00609033	0.00530727
2	4	-0.0128126	0.00417183
2	5	0.0219662	-0.006954
2	6	-0.0108337	0.00106207
2	7	-0.0118634	0.00696696
2	8	0.0292884	-0.00995724
2	9	-0.0319756	0.00609858
2	10	0.0226443	0.000150207
2	11	-0.0107346	-0.00286592
2	12	0.00371272	0.000931097
2	13	-0.00216292	0.00180053
2	14	0.00218984	-0.0020569
2	15	-0.00114641	0.000296038
2	16	-0.000303104	0.00125021
2	17	0.000799049	-0.00132171
2	18	-0.000534698	0.000382347
2	19	0.000329138	0.000354411
2	20	-0.00024158	-0.000411783
2	21	-7.79039e-06	0.000271511
2	22	0.00025849	-0.000262624
2	23	-0.000202922	0.000179705
2	24	-5.63059e-05	3.59948e-05
2	25	0.00019466	-0.000137332
3	1	-0.00567555	0.000404288
3	2	0.0125313	-0.000678527
3	3	-0.0125097	-0.000821096
3	4	0.00484912	0.00433633
3	5	0.00512601	-0.00653984
3	6	-0.0149652	0.00418366
3	7	0.0236989	0.00110405
3	8	-0.026912	-0.00499548
3	9	0.0214824	0.00590135
3	10	-0.0114285	-0.00514389
3	11	0.00356697	0.00370852
3	12	-0.000327351	-0.00188988
3	13	-4.78933e-05	0.000538972
3	14	-0.000606932	-0.000391987
3	15	0.00131609	0.0010437
3	16	-0.00115707	-0.00146705
3	17	4.63543e-05	0.00114008
3	18	0.000968417	-0.000362299
3	19	-0.00122325	-0.000357449
3	20	0.00101898	0.000787277
3	21	-0.000659691	-0.000911883
3	22	0.000147304	0.000802613
3	23	0.000333771	-0.000545897
3	24	-0.000471441	0.00020108
3	25	0.000260756	9.2974e-05
4	1	-0.00488244	-0.000726219
4	2	0.0155903	0.00222736
4	3	-0.023891	-0.00316839
4	4	0.017886	0.00227599
4	5	0.00416751	-0.000121885
4	6	-0.030522	-0.00211563
4	7	0.0465556	0.00438308
4	8	-0.0464836	-0.00698666
4	9	0.0350918	0.00918459
4	10	-0.0210285	-0.00945502
4	11	0.0104297	0.00713034
4	12	-0.00508335	-0.00348793
4	13	0.00337204	0.00054697
4	14	-0.00258906	0.00102134
4	15	0.00155839	-0.00175007
4	16	-0.000838283	0.001788
4	17	0.000589408	-0.00102303
4	18	-5.74907e-05	0.000178612
4	19	-0.000813172	-0.000207308
4	20	0.00113882	0.000830897
4	21	-0.000591129	-0.000882552
4	22	-9.47098e-05	0.000117945
4	23	0.000223348	0.00047598
4	24	2.38643e-05	-0.000320296
4	25	-0.000136836	-5.65722e-05
5	1	-0.00141445	-0.000105847
5	2	0.00295867	-0.000659838
5	3	2.10038e-05	0.00482737
5	4	-0.00932518	-0.0127639
5	5	0.0193927	0.0196731
5	6	-0.0228841	-0.0204496
5	7	0.0186647	0.0154624
5	8	-0.0118295	-0.00844865
5	9	0.00723426	0.00200243
5	10	-0.00501314	0.00229572
5	11	0.00255158	-0.00318178
5	12	0.000486813	0.00146168
5	13	-0.00170845	0.000346021
5	14	0.000488343	-0.000806908
5	15	0.00086663	0.000406885
5	16	-0.000745286	-0.000120201
5	17	-0.000183099	0.000222304
5	18	0.000712017	-0.000379586
5	19	-0.00045686	0.000338772
5	20	-0.00010439	-0.000145721
5	21	0.000294846	-0.000118825
5	22	-1.4507e-05	0.000393388
5	23	-0.000296649	-0.000530451
5	24	0.000321213	0.000414863
5	25	-0.000172532	-0.000121633
6	1	-0.13712	0.0586967
6	2	0.626535	-0.26961
6	3	-1.49056	0.645234
6	4	2.3538	-1.0254
6	5	-2.70314	1.18512
6	6	2.34694	-1.03528
6	7	-1.55667	0.691072
6	8	0.77889	-0.349409
6	9	-0.282645	0.13081
6	10	0.0692706	-0.0361244
6	11	-0.0115458	0.00862441
6	12	0.00331703	-0.00234381
6	13	-0.00213408	0.00052103
6	14	0.00116512	-0.000562656
6	15	-0.00047061	0.000868318
6	16	-0.000313405	-2.77448e-05
6	17	0.000831371	-0.00117861
6	18	-0.000693278	0.00129541
6	19	0.000306244	-0.000413338
6	20	-5.89697e-05	-0.000321902
6	21	-5.1324e-05	0.00051011
6	22	1.82733e-05	-0.000566507
6	23	0.000126785	0.00059783
6	24	-0.000205978	-0.00037095
6	25	0.000170407	2.61291e-06
7	1	0.000124906	-0.000455603
7	2	-0.000731922	0.00196931
7	3	0.00172173	-0.00436686
7	4	-0.00202541	0.00626605
7	5	0.00124615	-0.00584843
7	6	-0.000855459	0.00232923
7	7	0.0016373	0.00283127
7	8	-0.00181316	-0.00656143
7	9	0.000130089	0.00658873
7	10	0.00168637	-0.00355741
7	11	-0.00155089	0.000582103
7	12	-0.00023258	8.71778e-05
7	13	0.00188798	0.000665421
7	14	-0.00227045	-0.00084836
7	15	0.00156073	0.000127211
7	16	-0.000523863	0.000549028
7	17	-0.000326658	-0.000548165
7	18	0.000698607	3.07589e-05
7	19	-0.000440203	0.000382798
7	20	-6.64474e-05	-0.000311657
7	21	0.000170454	5.60252e-05
7	22	0.00012404	-6.98663e-05
7	23	-0.000217289	0.000286543
7	24	-3.89175e-05	-0.000351168
7	25	0.000171546	0.000211504
8	1	0.000219613	0.000240226
8	2	-0.00105569	-0.00108807
8	3	0.00238572	0.00232615
8	4	-0.00290238	-0.00316067
8	5	0.00101854	0.00325541
8	6	0.00280974	-0.00275062
8	7	-0.00543588	0.0016625
8	8	0.00426899	-0.000210518
8	9	-0.000498492	-0.000857118
8	10	-0.00256623	0.000881293
8	11	0.00323438	-0.000171904
8	12	-0.00198744	-9.72041e-05
8	13	2.94442e-05	-0.00057664
8	14	0.00132025	0.00111646
8	15	-0.00130966	-0.000469318
8	16	0.000507169	-0.000686092
8	17	2.31995e-05	0.00100973
8	18	7.63579e-06	-0.000438384
8	19	-0.000238408	-5.92558e-05
8	20	0.000349086	1.30877e-05
8	21	-0.000236794	0.0002046
8	22	-9.33076e-06	-0.000206241
8	23	0.00019246	5.41822e-05
8	24	-0.00022961	1.5483e-05
8	25	0.00019497	4.40438e-05
9	1	1.03191e-05	0.000165414
9	2	-1.59174e-05	-0.000426769
9	3	-2.10683e-05	6.74637e-05
9	4	0.000184162	0.0012873
9	5	-0.000537459	-0.00252676
9	6	0.000826499	0.0022145
9	7	-0.000582742	-0.000514709
9	8	-0.000201998	-0.000857172
9	9	0.00089686	0.000344671
9	10	-0.000941902	0.00184901
9	11	0.00045407	-0.00386878
9	12	2.43715e-05	0.00407024
9	13	-0.000119657	-0.00243274
9	14	-7.56454e-05	0.000337143
9	15	0.000131039	0.000690659
9	16	0.000124153	-0.000381649
9	17	-0.000322826	-0.000251148
9	18	0.000244591	0.000377827
9	19	-0.000188312	-9.57134e-05
9	20	0.000314401	-0.000184324
9	21	-0.000344402	0.000280498
9	22	0.00011475	-0.00025255
9	23	0.000143568	0.000224344
9	24	-0.000174356	-0.00019839
9	25	2.28459e-05	0.000124643
10	1	-8.66591e-05	0.000247384
10	2	0.000589557	-0.00128713
10	3	-0.00165244	0.0031544
10	4	0.0023897	-0.00482939
10	5	-0.00159507	0.00534027
10	6	-0.00032258	-0.00475433
10	7	0.00156984	0.00370778
10	8	-0.00142624	-0.00263517
10	9	0.000903829	0.00151022
10	10	-0.000868658	-0.000339066
10	11	0.0010882	-0.000222735
10	12	-0.00117635	-0.000321311
10	13	0.00121092	0.00122396
10	14	-0.00128763	-0.00141849
10	15	0.00121055	0.0009501
10	16	-0.000835617	-0.00046426
10	17	0.000398972	7.47256e-05
10	18	-0.000232415	0.000292064
10	19	0.000263432	-0.000357488
10	20	-0.000200916	9.79634e-05
10	21	6.56955e-05	4.05725e-05
10	22	-3.70548e-05	8.16759e-05
10	23	6.32079e-05	-0.000160638
10	24	-2.66198e-05	0.000107878
10	25	-1.42228e-05	-0.000100591
11	1	0.000111442	-0.000110114
11	2	-0.000587187	0.000650596
11	3	0.0016014	-0.00173473
11	4	-0.00293937	0.00271598
11	5	0.00371954	-0.00277283
11	6	-0.00271315	0.0018478
11	7	-2.11297e-05	-0.000297858
11	8	0.00224388	-0.00169243
11	9	-0.0017736	0.0036097
11	10	-0.000640786	-0.00435085
11	11	0.00211534	0.00329778
11	12	-0.00132071	-0.00134394
11	13	-0.000169277	8.9443e-05
11	14	0.000545073	-5.0281e-05
11	15	-5.53975e-05	0.000436129
11	16	-7.81992e-05	-0.000475852
11	17	-0.000356601	0.00014206
11	18	0.000688701	0.000184633
11	19	-0.000587787	-0.000259376
11	20	0.000227262	0.000210894
11	21	0.000152315	-0.000219006
11	22	-0.000325461	0.000168039
11	23	0.000196891	4.44403e-05
11	24	4.42822e-05	-0.000205815
11	25	-0.000163849	0.000119616
12	1	8.7846e-06	-6.77458e-05
12	2	-9.72197e-05	0.000257909
12	3	0.00041226	-0.000330958
12	4	-0.0010587	-3.12441e-06
12	5	0.00187499	0.000431783
12	6	-0.00234418	-0.000394666
12	7	0.0019533	-3.01385e-05
12	8	-0.000748469	0.000359661
12	9	-0.000525846	-0.000471934
12	10	0.000961012	0.000549328
12	11	-0.000390165	-0.000515451
12	12	-0.000340906	9.78626e-05
12	13	0.000405818	0.00045316
12	14	-1.23407e-05	-0.000487085
12	15	-0.000175779	7.48973e-05
12	16	0.000107665	4.01729e-07
12	17	-0.00011207	0.000437972
12	18	0.000143802	-0.000737732
12	19	6.59933e-06	0.000552192
12	20	-0.000203719	-0.000225861
12	21	0.000225338	5.8678e-05
12	22	-0.000124955	1.99246e-05
12	23	2.26997e-05	-5.60938e-05
12	24	6.58723e-05	-1.5239e-05
12	25	-8.4655e-05	0.000112216
13	1	-0.000116589	4.72028e-05
13	2	0.000659335	-0.000295804
13	3	-0.00174028	0.000892617
13	4	0.002789	-0.00166924
13	5	-0.00286461	0.00217867
13	6	0.00152949	-0.00204546
13	7	0.000595334	0.0012009
13	8	-0.00217515	-0.000218186
13	9	0.00219408	-1.29038e-06
13	10	-0.000797786	-0.000417209
13	11	-0.000822192	0.000328473
13	12	0.00156155	0.000508638
13	13	-0.00131089	-0.00102707
13	14	0.000613155	0.000707189
13	15	4.52286e-05	-0.000252079
13	16	-0.000378045	0.0002342
13	17	0.000293357	-0.000390111
13	18	-2.43953e-05	0.000372234
13	19	-7.76709e-05	-0.000239496
13	20	-2.93144e-05	0.000130797
13	21	0.000145167	-6.60753e-05
13	22	-0.00017163	6.50312e-05
13	23	9.75571e-05	-0.000133948
13	24	8.62872e-05	0.00018717
13	25	-0.000252176	-0.000143875
14	1	8.95317e-06	-2.12629e-06
14	2	-0.00013414	-3.7341e-07
14	3	0.000619679	0.00011285
14	4	-0.0015141	-0.00059966
14	5	0.00225133	0.00154881
14	6	-0.00194295	-0.00240719
14	7	0.000340881	0.00235103
14	8	0.00159202	-0.00136144
14	9	-0.0023491	0.000384571
14	10	0.00145271	-2.16577e-05
14	11	-0.000131246	-0.000192822
14	12	-0.000159015	0.000688101
14	13	-0.000543324	-0.00105722
14	14	0.00114809	0.000900266
14	15	-0.00105053	-0.000479375
14	16	0.000500746	0.000176236
14	17	1.33492e-05	-1.80743e-05
14	18	-0.000205525	-9.78232e-05
14	19	0.000133293	0.00014462
14	20	-6.8816e-05	-8.09917e-05
14	21	0.000125194	-9.49387e-06
14	22	-0.000167217	5.24392e-05
14	23	9.21515e-05	-6.65839e-05
14	24	4.38671e-05	5.73335e-05
14	25	-0.000149734	-2.42772e-05
15	1	-8.449e-06	-1.0772e-05
15	2	8.53208e-05	2.53649e-05
15	3	-0.000319437	3.73076e-05
15	4	0.000664285	-0.000238658
15	5	-0.000787624	0.000414821
15	6	0.000321031	-0.000358889
15	7	0.000399753	0.000227449
15	8	-0.000380113	-0.000264972
15	9	-0.000582384	0.000330804
15	10	0.00139206	-0.000275897
15	11	-0.00125407	0.000276246
15	12	0.00062453	-0.000389474
15	13	-0.000141083	0.000378532
15	14	-0.000145945	-0.000118326
15	15	0.000293964	-0.000213945
15	16	-0.000285486	0.00034535
15	17	0.000252644	-0.000179911
15	18	-0.00025698	-9.04076e-05
15	19	0.000189314	0.00020248
15	20	-0.000101094	-0.000149149
15	21	0.00014791	0.000122061
15	22	-0.000241007	-0.000187157
15	23	0.000187652	0.000215882
15	24	-3.18187e-05	-0.000124374
15	25	-4.24378e-05	1.12775e-05
16	1	2.95281e-05	6.18617e-07
16	2	-0.000169534	3.19004e-05
16	3	0.00050439	-0.000163031
16	4	-0.000984227	0.000337983
16	5	0.00131445	-0.00020938
16	6	-0.0011764	-0.000583776
16	7	0.000614253	0.00174973
16	8	6.52387e-06	-0.00245274
16	9	-0.000330359	0.00232897
16	10	0.000211517	-0.00171229
16	11	0.000206371	0.000880201
16	12	-0.000530166	2.61674e-05
16	13	0.000391567	-0.000607119
16	14	0.000125973	0.000592623
16	15	-0.000479148	-0.000266534
16	16	0.000316057	5.7188e-05
16	17	6.35786e-05	-7.76306e-05
16	18	-0.000149843	0.000185256
16	19	-5.82175e-05	-0.000239714
16	20	0.000127134	0.000206753
16	21	0.000100089	-0.000109121
16	22	-0.000296808	-7.31099e-07
16	23	0.000198021	6.36433e-05
16	24	4.21115e-05	-5.64983e-05
16	25	-0.00014905	1.5931e-06
17	1	1.46358e-05	-8.11724e-06
17	2	-5.84455e-05	4.68676e-05
17	3	0.000109368	-0.000131261
17	4	-0.00015715	0.000215554
17	5	0.000259445	-0.000171998
17	6	-0.000457751	-4.39868e-05
17	7	0.000645961	0.000156968
17	8	-0.000599955	0.000164043
17	9	0.000220902	-0.000756238
17	10	0.000230577	0.00112766
17	11	-0.000301064	-0.00107795
17	12	-8.76594e-05	0.000789979
17	13	0.000448377	-0.000467812
17	14	-0.000316943	0.000156078
17	15	-0.000167358	6.75836e-05
17	16	0.000494408	-2.58521e-05
17	17	-0.000450549	-0.000224371
17	18	0.000245214	0.000345762
17	19	-8.42611e-05	-0.000186556
17	20	-2.03987e-05	-3.46613e-05
17	21	7.75607e-05	0.000100558
17	22	-5.73562e-05	-6.80384e-05
17	23	-4.4001e-06	4.83734e-05
17	24	2.77934e-05	2.6381e-06
17	25	-4.24763e-06	-0.000107313
18	1	-1.55198e-05	8.9922e-06
18	2	8.41596e-05	-5.2278e-05
18	3	-0.000178753	0.000111244
18	4	0.000144483	-7.99869e-05
18	5	0.000129055	-0.000106391
18	6	-0.000497981	0.000319304
18	7	0.000706483	-0.000325096
18	8	-0.000703012	0.000109176
18	9	0.000637147	4.12202e-07
18	10	-0.000655447	0.000255732
18	11	0.00080007	-0.000625017
18	12	-0.000956506	0.000541378
18	13	0.000940269	0.000129957
18	14	-0.000711997	-0.000732197
18	15	0.000387351	0.000625737
18	16	-0.000112321	-0.000115401
18	17	-1.02469e-05	-8.27904e-05
18	18	4.33779e-06	-8.11234e-05
18	19	3.52205e-05	0.000151832
18	20	-8.76186e-05	4.42102e-06
18	21	0.00015331	-0.000147824
18	22	-0.000174227	0.000144439
18	23	0.000116718	-7.2489e-05
18	24	-1.77333e-05	2.71617e-05
18	25	-6.71093e-05	-3.06839e-05
19	1	-1.19984e-05	-2.58072e-06
19	2	6.0327e-05	1.68674e-05
19	3	-0.000127742	-4.98008e-05
19	4	0.000103579	8.95285e-05
19	5	0.00016281	-0.000137613
19	6	-0.00062428	0.000222812
19	7	0.000880981	-0.000305047
19	8	-0.00063971	0.000262719
19	9	0.000181992	-9.81513e-05
19	10	7.7205e-05	-7.86627e-06
19	11	-0.000110145	4.35127e-05
19	12	5.95123e-05	-0.000216878
19	13	3.30048e-05	0.000398967
19	14	-0.000124947	-0.00017035
19	15	0.000118798	-0.000353394
19	16	4.71456e-06	0.000564481
19	17	-0.000141617	-0.000284545
19	18	0.000171155	-8.15392e-05
19	19	-9.46222e-05	0.000212335
19	20	4.75397e-05	-0.000167224
19	21	-9.08852e-05	0.000116389
19	22	0.000113951	-0.000112015
19	23	-5.6476e-05	0.000117703
19	24	6.33355e-06	-0.000104991
19	25	-1.30584e-05	8.00252e-05
20	1	-1.00492e-05	-3.89991e-06
20	2	5.37677e-05	1.14091e-05
20	3	-0.000148023	9.32539e-06
20	4	0.000281664	-0.00010062
20	5	-0.000456084	0.00021352
20	6	0.000679324	-0.000191392
20	7	-0.000806985	-1.77193e-05
20	8	0.000632676	0.000210923
20	9	-0.000268298	-0.000199247
20	10	0.00010479	0.000119732
20	11	-0.000337516	-0.000229333
20	12	0.000764094	0.000514932
20	13	-0.00103215	-0.000755729
20	14	0.000946684	0.000802581
20	15	-0.000577785	-0.000601286
20	16	0.000163635	0.00018679
20	17	7.27801e-05	0.000218864
20	18	-5.70058e-05	-0.000361542
20	19	-8.07173e-05	0.00026033
20	20	0.000114732	-0.000138508
20	21	1.02615e-05	8.88987e-05
20	22	-0.000121222	-4.19461e-05
20	23	8.34102e-05	-2.0227e-05
20	24	2.92056e-05	4.5058e-05
20	25	-8.51362e-05	-2.49958e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode23_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0076888	0
0	2	0.0170327	0
0	3	-0.0136743	0
0	4	-0.00537925	0
0	5	0.0148886	0
0	6	0.000214445	0
0	7	-0.0185155	0
0	8	0.0135779	0
0	9	0.00941423	0
0	10	-0.0254103	0
0	11	0.0229747	0
0	12	-0.0112409	0
0	13	0.00213174	0
0	14	0.00119347	0
0	15	-0.00103194	0
0	16	-7.28655e-05	0
0	17	0.000574033	0
0	18	-0.000286651	0
0	19	0.000144872	0
0	20	-0.000544036	0
0	21	0.000713386	0
0	22	-0.000276412	0
0	23	-7.20917e-05	0
0	24	-6.81092e-06	0
0	25	2.23228e-05	0
1	1	0.0192706	-0.00704654
1	2	-0.0396074	0.0161235
1	3	0.0301786	-0.0139474
1	4	0.0192068	-0.00493017
1	5	-0.0606155	0.0203253
1	6	0.0406397	-0.01081
1	7	0.0279501	-0.0156106
1	8	-0.0850644	0.032921
1	9	0.0952449	-0.029275
1	10	-0.0708031	0.0145122
1	11	0.0394787	-0.00292102
1	12	-0.0164355	-0.000535571
1	13	0.00374993	-0.000554332
1	14	0.00088012	0.00125984
1	15	-0.000465925	-0.000296796
1	16	-0.00139445	-0.000529684
1	17	0.00180303	0.000204321
1	18	-0.000415604	0.000166004
1	19	-0.00102478	0.00019126
1	20	0.00109526	-0.000496521
1	21	-0.000205378	0.000212266
1	22	-0.000371514	7.89628e-05
1	23	0.000263582	3.44811e-06
1	24	-2.9754e-05	-9.69274e-05
1	25	1.6295e-05	-6.05164e-06
2	1	-0.000264016	0.00273856
2	2	-0.00205762	-0.00376566
2	3	0.00408002	0.00201616
2	4	0.00162742	-0.0010827
2	5	-0.0139167	0.00216572
2	6	0.0200456	-0.0028127
2	7	-0.010206	0.00148815
2	8	-0.00965899	0.00141479
2	9	0.023419	-0.00485118
2	10	-0.0217224	0.00735004
2	11	0.0100577	-0.00747583
2	12	-0.000112356	0.00495381
2	13	-0.00268242	-0.00144182
2	14	0.00107171	-0.000510244
2	15	0.000709547	6.78815e-05
2	16	-0.00135074	0.00114601
2	17	0.00136481	-0.00131716
2	18	-0.00112833	0.000404033
2	19	0.000699763	0.000397848
2	20	-0.000210838	-0.000381209
2	21	-0.000111948	1.56286e-05
2	22	0.000134551	-1.5001e-05
2	23	-3.69891e-05	0.000327436
2	24	0.000124164	-0.00044861
2	25	-0.000314	0.000285891
3	1	0.00160317	-0.00470175
3	2	-0.00321064	0.011307
3	3	0.00228507	-0.0110116
3	4	0.000398587	3.38344e-05
3	5	-0.00137485	0.0118654
3	6	-0.000116721	-0.0118839
3	7	0.00125928	0.000610449
3	8	-0.00044538	0.00952343
3	9	-0.000841444	-0.0103448
3	10	0.0010726	0.00487822
3	11	-0.000124104	0.000182575
3	12	-0.00169989	-0.00206411
3	13	0.00325901	0.00191968
3	14	-0.002846	-0.0013728
3	15	0.00074137	0.000773024
3	16	0.000789408	-2.0899e-05
3	17	-0.000713755	-0.000503106
3	18	4.51056e-05	0.000429095
3	19	0.000296257	-7.03149e-05
3	20	-0.000304222	1.93698e-06
3	21	7.59609e-05	-0.000234846
3	22	0.000280536	0.000307044
3	23	-0.000418799	-7.01072e-05
3	24	0.000237031	-0.000156511
3	25	-2.73758e-05	0.000148373
4	1	-0.0913054	0.452059
4	2	0.275897	-1.37351
4	3	-0.395143	1.98539
4	4	0.265916	-1.36934
4	5	0.0867164	-0.372096
4	6	-0.431911	2.09625
4	7	0.561576	-2.74871
4	8	-0.462347	2.25145
4	9	0.268539	-1.28738
4	10	-0.109901	0.514693
4	11	0.0291839	-0.134144
4	12	-0.00391843	0.0181234
4	13	0.000352162	5.29548e-05
4	14	-0.00068274	-2.50195e-05
4	15	0.000700188	-0.000601119
4	16	-0.000371128	0.000490808
4	17	-0.000117906	0.0001793
4	18	0.000500669	-0.000436477
4	19	-0.000463225	-9.68033e-06
4	20	7.471e-05	0.000340624
4	21	0.000236378	-0.000175678
4	22	-0.000219308	-1.37016e-05
4	23	1.46159e-05	-9.99567e-05
4	24	0.00017337	0.000322969
4	25	-0.000257084	-0.000359758
5	1	0.00106502	0.000334157
5	2	-0.00418138	-0.0019158
5	3	0.00859898	0.00502783
5	4	-0.0119115	-0.00756135
5	5	0.012747	0.00626268
5	6	-0.011965	-0.000160075
5	7	0.0105572	-0.0081143
5	8	-0.00798847	0.0139712
5	9	0.00379093	-0.0140469
5	10	0.000582597	0.00918303
5	11	-0.0027427	-0.00356219
5	12	0.00167533	0.000230097
5	13	0.00116947	0.000827876
5	14	-0.00299299	-0.000524196
5	15	0.00248727	-0.000591518
5	16	-0.00111221	0.00151512
5	17	0.000543874	-0.00126975
5	18	-0.000411108	0.000322644
5	19	-0.000104015	0.000147946
5	20	0.000532196	3.7646e-06
5	21	-0.000325146	-0.000132728
5	22	-2.73253e-05	8.34286e-05
5	23	2.7478e-05	-0.000146817
5	24	4.01606e-05	0.000293372
5	25	0.000122803	-0.000272572
6	1	0.000170482	-0.0020655
6	2	-0.00130332	0.00779643
6	3	0.00376459	-0.0146931
6	4	-0.00541927	0.0172478
6	5	0.00319098	-0.0131118
6	6	0.00261738	0.0056596
6	7	-0.00792681	0.000163422
6	8	0.00907515	-0.00250869
6	9	-0.00638706	0.00238234
6	10	0.0031367	-0.00126082
6	11	-0.00120018	0.000362874
6	12	-0.000294502	-0.000412946
6	13	0.00182544	0.000808305
6	14	-0.00225208	-0.000320145
6	15	0.00129107	-0.000905501
6	16	-0.000285622	0.00157534
6	17	0.0001651	-0.00128866
6	18	-0.000560673	0.000764343
6	19	0.000831825	-0.000446417
6	20	-0.000771139	0.00015787
6	21	0.000446197	0.000157982
6	22	-3.49878e-05	-0.000269724
6	23	-0.000230325	0.000135888
6	24	0.000246917	5.98155e-06
6	25	-0.000109578	3.49408e-06
7	1	0.000563397	0.00126526
7	2	-0.00254938	-0.00593324
7	3	0.00605457	0.0140987
7	4	-0.00991108	-0.0217421
7	5	0.0122451	0.0238585
7	6	-0.0113109	-0.019252
7	7	0.00725059	0.0110666
7	8	-0.00271692	-0.00332453
7	9	-8.01259e-05	-0.00143288
7	10	0.00138529	0.00235498
7	11	-0.0017561	-0.00073727
7	12	0.000883794	-0.000589484
7	13	0.000647951	0.000144604
7	14	-0.00137351	0.000953819
7	15	0.000950089	-0.00121735
7	16	-0.000104358	0.000672842
7	17	-0.00073545	-8.84121e-05
7	18	0.00130039	-0.000281531
7	19	-0.00113135	0.000506251
7	20	0.000330565	-0.000453825
7	21	0.000318895	0.000130525
7	22	-0.000329178	0.000118251
7	23	-3.59394e-05	-0.000122841
7	24	0.000290365	4.64592e-05
7	25	-0.000288467	1.28903e-05
8	1	0.000392953	0.000132725
8	2	-0.000909906	-0.000799574
8	3	-4.51957e-05	0.00270702
8	4	0.00279165	-0.00582508
8	5	-0.00440713	0.00808477
8	6	0.00243413	-0.00692862
8	7	0.00115479	0.00269377
8	8	-0.00250682	0.00126769
8	9	0.000933494	-0.00241277
8	10	0.00110462	0.00152737
8	11	-0.00180216	-0.000610746
8	12	0.00143361	9.50203e-05
8	13	-0.000788879	0.000443968
8	14	0.00013285	-0.000768792
8	15	0.000449438	0.000559916
8	16	-0.000727146	-0.00013935
8	17	0.000627276	-9.82188e-05
8	18	-0.00045462	0.000162451
8	19	0.000412843	-0.000176311
8	20	-0.00031241	0.000127985
8	21	3.93037e-05	-2.65466e-05
8	22	0.000192115	-7.43356e-06
8	23	-0.00020246	-6.62498e-05
8	24	8.74844e-05	0.000108248
8	25	-3.12601e-05	-5.61846e-06
9	1	0.00032685	2.26987e-05
9	2	-0.00177226	0.000229916
9	3	0.00437198	-0.00149543
9	4	-0.00610199	0.00388003
9	5	0.00488557	-0.00598848
9	6	-0.00186644	0.00630104
9	7	0.000321947	-0.0048499
9	8	-0.00131395	0.00268589
9	9	0.00279702	-0.00074852
9	10	-0.00297476	-0.000299446
9	11	0.00213549	0.00030914
9	12	-0.00122953	4.49486e-05
9	13	0.000667926	9.63728e-05
9	14	-0.000447485	-0.000818098
9	15	0.000270015	0.00147963
9	16	0.000125964	-0.00162561
9	17	-0.000433683	0.00137514
9	18	0.000241294	-0.000948399
9	19	0.000219218	0.000452611
9	20	-0.00043587	-7.37883e-05
9	21	0.000319214	-5.03341e-05
9	22	-0.00015889	1.70246e-05
9	23	0.000139478	3.7125e-06
9	24	-0.000126491	1.09262e-05
9	25	-2.60097e-05	2.70289e-05
10	1	0.000208335	5.05926e-05
10	2	-0.00112144	-0.000179314
10	3	0.00281202	0.00021927
10	4	-0.00437285	0.000347917
10	5	0.00501359	-0.00193037
10	6	-0.00501668	0.00387427
10	7	0.00460693	-0.00488252
10	8	-0.00320776	0.00449515
10	9	0.000962411	-0.00304173
10	10	0.000699825	0.000919888
10	11	-0.000907876	0.000863048
10	12	0.000236612	-0.00104021
10	13	0.000382391	8.4914e-06
10	14	-0.000452888	0.000541287
10	15	2.38805e-05	-8.8737e-05
10	16	0.000375548	-0.000497624
10	17	-0.000366795	0.000593312
10	18	0.000156001	-0.000315705
10	19	-4.98373e-05	-1.77298e-05
10	20	5.61328e-05	0.000239645
10	21	-9.03191e-05	-0.00031732
10	22	0.000134212	0.000252016
10	23	-0.000139329	-7.98187e-05
10	24	4.10507e-05	-6.88569e-05
10	25	0.000101632	5.17901e-05
11	1	-2.56163e-05	-6.56761e-05
11	2	1.57688e-05	0.00023034
11	3	0.000372813	-0.000233918
11	4	-0.00131996	-0.000284572
11	5	0.00217881	0.00121682
11	6	-0.00206923	-0.00209861
11	7	0.00102173	0.00263464
11	8	5.73668e-05	-0.00270846
11	9	-0.00038481	0.00235122
11	10	2.8256e-05	-0.00191853
11	11	0.000321294	0.00175938
11	12	-0.000209273	-0.0016933
11	13	-9.9631e-05	0.00130801
11	14	6.85796e-05	-0.000700937
11	15	0.000268902	0.000363444
11	16	-0.000366526	-0.000410866
11	17	0.000124916	0.000475467
11	18	1.25042e-05	-0.000290058
11	19	7.864e-05	1.98039e-05
11	20	-0.000101311	1.93636e-06
11	21	-1.51611e-05	0.000275446
11	22	1.61411e-05	-0.000557239
11	23	0.000196134	0.000565968
11	24	-0.000390233	-0.000302647
11	25	0.000364029	-3.01793e-05
12	1	2.82673e-05	2.94224e-05
12	2	-7.99344e-05	-0.000112562
12	3	-0.000101421	0.00018732
12	4	0.000736695	-0.000198039
12	5	-0.00137937	0.000152605
12	6	0.00143446	5.01433e-05
12	7	-0.00115829	-0.000439389
12	8	0.00107515	0.000686306
12	9	-0.00103935	-0.000618958
12	10	0.000825609	0.000637456
12	11	-0.000631318	-0.000969171
12	12	0.000508523	0.0011599
12	13	-0.000288154	-0.000824423
12	14	6.17775e-05	0.00019735
12	15	1.37844e-05	0.000299678
12	16	-9.94125e-05	-0.000473558
12	17	0.000313265	0.000364253
12	18	-0.000455912	-0.000161286
12	19	0.000405301	3.64852e-05
12	20	-0.000269833	1.49249e-05
12	21	0.00013368	-6.1929e-05
12	22	-3.75835e-05	6.16213e-05
12	23	2.9757e-05	2.23362e-05
12	24	-6.62153e-05	-7.845e-05
12	25	7.32007e-05	1.26656e-05
13	1	-6.46803e-05	7.39469e-05
13	2	0.000293714	-0.000419149
13	3	-0.000680774	0.0010928
13	4	0.00112418	-0.00160752
13	5	-0.00144982	0.00118683
13	6	0.00140316	0.000311382
13	7	-0.000942935	-0.00198215
13	8	0.000453932	0.00271444
13	9	-0.000444468	-0.00227045
13	10	0.000992381	0.00126056
13	11	-0.00153387	-0.000482816
13	12	0.00143477	0.000424936
13	13	-0.000775575	-0.000820112
13	14	0.00022977	0.000941884
13	15	-0.000192168	-0.000638676
13	16	0.000388076	0.000350317
13	17	-0.000335346	-0.000258509
13	18	-4.86698e-05	0.000249062
13	19	0.000385891	-0.000306458
13	20	-0.00035231	0.000407316
13	21	8.45828e-05	-0.000422843
13	22	6.78108e-05	0.00031421
13	23	-3.1047e-05	-0.000158018
13	24	1.20041e-05	2.21301e-05
13	25	-0.000107648	4.13516e-05
14	1	-4.91913e-05	2.67984e-05
14	2	0.000202611	-0.000167355
14	3	-0.000299946	0.000505583
14	4	-1.01534e-05	-0.000967646
14	5	0.000702213	0.00135619
14	6	-0.00118965	-0.00165311
14	7	0.00111129	0.00200955
14	8	-0.000810517	-0.00229909
14	9	0.000701324	0.00211944
14	10	-0.000793812	-0.0013359
14	11	0.00102493	0.000324081
14	12	-0.00125493	0.000357959
14	13	0.00105255	-0.000467693
14	14	-0.000327838	0.000238931
14	15	-0.000287021	-7.94943e-05
14	16	0.000301988	0.000153116
14	17	-1.96335e-05	-0.000286517
14	18	-3.14168e-05	0.000263032
14	19	-0.000161829	-7.85277e-05
14	20	0.000222265	-0.00011131
14	21	-2.2518e-05	0.000166123
14	22	-0.00015053	-6.47954e-05
14	23	8.24199e-05	-6.82426e-05
14	24	6.7752e-05	6.73268e-05
14	25	-7.63173e-05	7.12417e-05
15	1	-1.38109e-05	-3.79579e-06
15	2	8.88331e-05	5.05444e-06
15	3	-0.000265005	7.351e-05
15	4	0.000518975	-0.000266179
15	5	-0.000803843	0.000250343
15	6	0.00105856	0.000329361
15	7	-0.00111314	-0.00105514
15	8	0.00084664	0.00113872
15	9	-0.000496546	-0.00060856
15	10	0.000405026	0.000138351
15	11	-0.000517214	3.78628e-05
15	12	0.000530676	-0.000237471
15	13	-0.000418672	0.000604489
15	14	0.000441914	-0.000834787
15	15	-0.000642478	0.00064193
15	16	0.000706766	-0.000207519
15	17	-0.000464739	-4.30032e-05
15	18	0.000135659	-1.50982e-05
15	19	5.24491e-05	0.000171819
15	20	-9.74974e-05	-0.000264394
15	21	4.99282e-05	0.000289255
15	22	3.10821e-05	-0.000263234
15	23	-3.81121e-05	0.000183341
15	24	-2.06327e-05	-7.23553e-05
15	25	5.44196e-06	-2.17591e-06
16	1	-1.43582e-05	4.51814e-06
16	2	3.45257e-05	-3.21135e-05
16	3	2.97556e-05	0.000104666
16	4	-0.000218927	-0.000148831
16	5	0.000354948	-2.00436e-05
16	6	-0.000224464	0.000412769
16	7	-6.73839e-05	-0.000722434
16	8	0.000107902	0.000738591
16	9	0.000277561	-0.000641543
16	10	-0.000669073	0.000577629
16	11	0.000588831	-0.000337723
16	12	-0.00012384	-0.000173567
16	13	-0.00027349	0.000616338
16	14	0.000320775	-0.000657267
16	15	-0.000161465	0.00032568
16	16	0.000180664	7.79668e-05
16	17	-0.000484553	-0.000209648
16	18	0.000703337	4.75592e-05
16	19	-0.000510407	5.8029e-05
16	20	0.00011785	5.96023e-05
16	21	3.95147e-05	-0.000159206
16	22	8.48753e-05	8.43989e-05
16	23	-0.000188904	1.42983e-07
16	24	0.000113174	2.15544e-05
16	25	2.06428e-05	-3.61857e-05
17	1	-1.74835e-05	1.17479e-05
17	2	0.000119189	-6.7034e-05
17	3	-0.000352021	0.000161469
17	4	0.00057156	-0.000216982
17	5	-0.000489745	0.0001784
17	6	7.4146e-05	-6.61339e-05
17	7	0.000253614	-0.000114351
17	8	-0.000192841	0.000317603
17	9	0.000118849	-0.000369176
17	10	-0.000433783	0.000242515
17	11	0.000760893	-0.000162102
17	12	-0.000545978	0.000158525
17	13	-3.82081e-05	-2.54241e-06
17	14	0.000428329	-0.000258841
17	15	-0.000457472	0.000301107
17	16	0.000333174	-0.000121444
17	17	-0.000204382	2.97878e-05
17	18	0.000127319	-0.000105072
17	19	-0.000149102	0.000168435
17	20	0.000200275	-0.000147398
17	21	-0.00015361	0.000124318
17	22	3.42474e-05	-0.000139671
17	23	2.46783e-05	0.000157454
17	24	3.90769e-06	-0.000156115
17	25	-3.96494e-05	0.000130195
18	1	-4.85334e-06	-3.66613e-06
18	2	5.97958e-05	3.583e-06
18	3	-0.000219048	7.17351e-05
18	4	0.000396204	-0.000299253
18	5	-0.000388515	0.000637204
18	6	0.000133566	-0.00101838
18	7	0.000198536	0.00142303
18	8	-0.000385197	-0.00164412
18	9	0.00038011	0.00133039
18	10	-0.000335858	-0.000537131
18	11	0.000339456	-0.000212436
18	12	-0.000277357	0.000563088
18	13	6.14468e-05	-0.000573596
18	14	0.000229594	0.000395724
18	15	-0.000447131	-0.000135144
18	16	0.000478618	-7.91399e-05
18	17	-0.00035176	0.000169542
18	18	0.000215684	-0.000158045
18	19	-0.000145485	8.29578e-05
18	20	8.37594e-05	4.00274e-06
18	21	1.27371e-05	-3.39377e-05
18	22	-0.0001083	1.22642e-05
18	23	0.00016025	-6.83649e-06
18	24	-0.000147976	3.45768e-05
18	25	8.11758e-05	-6.08996e-05
19	1	2.41225e-06	-7.85031e-06
19	2	-1.31946e-05	8.06631e-06
19	3	4.44268e-05	0.000123712
19	4	-9.04594e-05	-0.00053218
19	5	8.28549e-05	0.00108608
19	6	0.000115742	-0.00141514
19	7	-0.000543936	0.0013482
19	8	0.000895331	-0.00102435
19	9	-0.000799525	0.000551108
19	10	0.000423935	5.72661e-05
19	11	-0.000232359	-0.000565576
19	12	0.000219737	0.000638739
19	13	-7.03674e-05	-0.000344083
19	14	-0.000108531	6.60986e-05
19	15	-1.80557e-05	3.13776e-05
19	16	0.000293068	-8.05445e-05
19	17	-0.00029174	0.000179518
19	18	2.62804e-05	-0.000260562
19	19	0.000148198	0.000243068
19	20	-0.000107006	-0.000166346
19	21	4.49471e-05	0.000104134
19	22	-8.80281e-05	-5.45603e-05
19	23	0.000122787	-1.54936e-06
19	24	-5.69705e-05	4.26175e-05
19	25	-2.3577e-05	-4.82666e-05
20	1	8.98817e-07	4.29053e-06
20	2	-8.15125e-06	-4.03699e-06
20	3	4.29287e-05	-5.25681e-05
20	4	-0.000159953	0.000198178
20	5	0.000357558	-0.000312425
20	6	-0.000405958	0.000182575
20	7	4.40357e-05	0.000224516
20	8	0.000490753	-0.000683785
20	9	-0.000576558	0.00091671
20	10	9.88376e-05	-0.000792487
20	11	0.000316057	0.000401044
20	12	-0.000225125	2.9133e-05
20	13	-7.38467e-05	-0.000265897
20	14	0.000157311	0.000171334
20	15	-7.59485e-05	0.000143236
20	16	8.38968e-05	-0.00032463
20	17	-0.00017608	0.000163892
20	18	0.00016855	0.000145426
20	19	-4.07235e-05	-0.000303398
20	20	-4.6035e-05	0.000260325
20	21	1.39891e-05	-0.000144639
20	22	3.29234e-05	5.44924e-05
20	23	-2.81933e-07	-1.83688e-05
20	24	-5.63775e-05	1.75555e-05
20	25	4.96436e-05	-1.70649e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode24_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00384933	0
0	2	0.0119373	0
0	3	-0.0129983	0
0	4	-0.000184549	0
0	5	0.0131321	0
0	6	-0.00878671	0
0	7	-0.00715332	0
0	8	0.0141387	0
0	9	-0.00418469	0
0	10	-0.011006	0
0	11	0.0179544	0
0	12	-0.0152727	0
0	13	0.00884107	0
0	14	-0.00295859	0
0	15	-0.000558216	0
0	16	0.00111693	0
0	17	-5.23513e-05	0
0	18	-0.000362517	0
0	19	-0.000470796	0
0	20	0.0011825	0
0	21	-0.000797045	0
0	22	-7.53968e-05	0
0	23	0.000539234	0
0	24	-0.000438028	0
0	25	8.38693e-05	0
1	1	-0.00824743	0.00493734
1	2	0.0174085	-0.0105136
1	3	-0.0119735	0.0092731
1	4	-0.0128257	0.00225387
1	5	0.031558	-0.0143621
1	6	-0.017985	0.0144933
1	7	-0.0185468	-0.00318737
1	8	0.0458255	-0.00764052
1	9	-0.0466644	0.00951184
1	10	0.0301834	-0.00449314
1	11	-0.0138417	-0.000708634
1	12	0.00588096	0.00213808
1	13	-0.00375499	-0.00021767
1	14	0.00245199	-0.00204478
1	15	-0.000718894	0.00210878
1	16	-9.3971e-05	-0.000460753
1	17	-0.000164401	-0.000612354
1	18	0.000363055	0.000394315
1	19	-0.000205343	-0.000116283
1	20	0.000190201	0.000507409
1	21	-0.000310078	-0.000853115
1	22	0.000202084	0.000570481
1	23	-3.86639e-06	-0.00013633
1	24	4.51914e-05	5.22574e-06
1	25	-0.000171457	4.80851e-05
2	1	0.0713688	0.060095
2	2	-0.117793	-0.0996987
2	3	0.0533538	0.045073
2	4	0.0747285	0.0649487
2	5	-0.12997	-0.111154
2	6	0.051007	0.0365685
2	7	0.0875063	0.0921393
2	8	-0.172612	-0.168927
2	9	0.16418	0.156342
2	10	-0.101788	-0.0953599
2	11	0.0415347	0.0400782
2	12	-0.00984552	-0.011383
2	13	0.0022683	0.00211073
2	14	-0.00349273	-0.000188322
2	15	0.00349318	-7.16281e-05
2	16	-0.00124246	-0.00040172
2	17	-0.000484653	0.00115061
2	18	0.000540931	-0.00123318
2	19	3.19449e-05	0.000406849
2	20	-0.000131477	0.00054048
2	21	-0.000287364	-0.000697269
2	22	0.000601814	4.35107e-05
2	23	-0.000382874	0.000540027
2	24	-9.66335e-05	-0.000401612
2	25	0.000303745	-0.00011852
3	1	-0.00329062	0.00487846
3	2	0.00919582	-0.0146949
3	3	-0.0126939	0.0222598
3	4	0.0078872	-0.0177211
3	5	0.00489876	0.000264802
3	6	-0.0172449	0.0192627
3	7	0.0207684	-0.029496
3	8	-0.0161094	0.0289757
3	9	0.0100405	-0.0233892
3	10	-0.00584483	0.0168741
3	11	0.0020809	-0.00995623
3	12	0.0013079	0.00324607
3	13	-0.00190704	0.00125678
3	14	-0.000656762	-0.00245205
3	15	0.00328869	0.0013951
3	16	-0.00328144	-5.69028e-05
3	17	0.00149024	-0.000377704
3	18	-0.000294594	0.000118011
3	19	0.000195326	3.9221e-05
3	20	-0.000188188	0.000144977
3	21	-0.000148041	-0.00028935
3	22	0.000414019	0.000131778
3	23	-0.000280555	0.000139629
3	24	-0.000105948	-0.000221789
3	25	0.000364441	0.000104743
4	1	0.451205	0.0909625
4	2	-1.36714	-0.27555
4	3	1.96804	0.395503
4	4	-1.34439	-0.26615
4	5	-0.391361	-0.0885904
4	6	2.09971	0.435321
4	7	-2.73939	-0.562243
4	8	2.23982	0.457203
4	9	-1.28024	-0.260264
4	10	0.512856	0.103785
4	11	-0.136056	-0.0271169
4	12	0.0214478	0.00409388
4	13	-0.00209589	-0.00053226
4	14	-6.07875e-05	-0.000311762
4	15	0.000442782	0.00146253
4	16	0.000106485	-0.00195696
4	17	-0.000519132	0.00147415
4	18	0.000537734	-0.000542892
4	19	-0.000465485	-0.000171702
4	20	0.000192802	0.000307201
4	21	0.000273006	-1.61807e-05
4	22	-0.000461951	-0.000298213
4	23	0.000203372	0.000417472
4	24	7.9951e-05	-0.000378917
4	25	-0.000101251	0.000288575
5	1	-0.000835702	-0.00212117
5	2	0.00341223	0.00832511
5	3	-0.00758087	-0.0164188
5	4	0.0112887	0.0199809
5	5	-0.0116169	-0.0152973
5	6	0.00794084	0.006031
5	7	-0.00348263	0.000758636
5	8	0.00172259	-0.00202449
5	9	-0.00225739	0.000712039
5	10	0.00218259	-0.000852671
5	11	-0.000487068	0.00257072
5	12	-0.00100048	-0.00298864
5	13	0.000756082	0.00095479
5	14	0.000179664	0.00126859
5	15	2.69139e-06	-0.00139781
5	16	-0.00107686	-3.72554e-05
5	17	0.00147749	0.00116657
5	18	-0.000878435	-0.00118417
5	19	0.000252035	0.000569353
5	20	-8.78019e-05	-0.000137892
5	21	6.17039e-05	0.000203533
5	22	1.82227e-05	-0.00036152
5	23	-1.01902e-05	0.000204813
5	24	-7.44383e-05	7.30407e-05
5	25	5.24347e-05	-0.000150704
6	1	-0.000953382	0.00208631
6	2	0.00540209	-0.00896405
6	3	-0.0154993	0.0196482
6	4	0.0289762	-0.0279947
6	5	-0.0392497	0.0284904
6	6	0.0408925	-0.0219957
6	7	-0.033901	0.0141786
6	8	0.0223828	-0.00905234
6	9	-0.0110585	0.00597632
6	10	0.0034298	-0.0030107
6	11	-0.00071963	0.000628197
6	12	0.00115856	-0.000375605
6	13	-0.00167239	0.0016886
6	14	0.000884566	-0.00246977
6	15	0.000260085	0.00197442
6	16	-0.00053742	-0.00123498
6	17	0.000118715	0.00111875
6	18	4.63424e-05	-0.00122913
6	19	0.000216355	0.000817811
6	20	-0.000342023	-2.66176e-05
6	21	0.000151961	-0.000450252
6	22	7.61781e-05	0.000453678
6	23	-0.000163906	-0.000278077
6	24	9.79013e-05	2.68293e-05
6	25	2.46466e-05	0.000239365
7	1	0.000918389	-0.000290237
7	2	-0.00441142	0.000970607
7	3	0.0107859	-0.00167923
7	4	-0.0171373	0.00261452
7	5	0.0191295	-0.00504942
7	6	-0.0148805	0.00934207
7	7	0.00711051	-0.0132063
7	8	-0.001109	0.0135542
7	9	-0.000141552	-0.00970627
7	10	-0.00168587	0.00388267
7	11	0.00312118	0.000918882
7	12	-0.00264705	-0.00314767
7	13	0.00110071	0.00335773
7	14	0.000130887	-0.00294345
7	15	-0.000430633	0.00248128
7	16	5.68093e-05	-0.00177713
7	17	0.00039083	0.000911419
7	18	-0.000496181	-0.00026185
7	19	0.000287374	-2.56261e-05
7	20	-0.000110483	7.23631e-05
7	21	0.000170737	-0.00013368
7	22	-0.000297046	0.000330363
7	23	0.000242661	-0.000416051
7	24	-2.77447e-05	0.000209159
7	25	-0.000140008	1.76766e-05
8	1	-0.000165294	0.000174858
8	2	0.000684126	-0.000634299
8	3	-0.000996031	0.00102596
8	4	-0.000189586	-0.000721089
8	5	0.00274563	-0.000405814
8	6	-0.00416722	0.00165435
8	7	0.00257938	-0.0020913
8	8	0.000538781	0.00141869
8	9	-0.0022651	-0.000314067
8	10	0.00165794	-0.000332947
8	11	4.68378e-05	0.000403538
8	12	-0.00147082	-0.00013426
8	13	0.0019693	-0.000507107
8	14	-0.0013133	0.00121738
8	15	-0.000150648	-0.00131708
8	16	0.00135018	0.000766296
8	17	-0.00134248	-0.000133609
8	18	0.000297031	-0.000229395
8	19	0.000630294	0.000314913
8	20	-0.000594174	-0.00026513
8	21	7.59253e-06	0.000249776
8	22	0.000241414	-0.00026427
8	23	-2.41018e-05	0.000179481
8	24	-0.000190456	-1.88376e-05
8	25	0.000196642	-7.36156e-05
9	1	0.000112541	-8.95975e-05
9	2	-0.000737833	0.000419175
9	3	0.00212205	-0.000881047
9	4	-0.00376189	0.0010111
9	5	0.00494024	-0.000533575
9	6	-0.00500382	-0.000254956
9	7	0.00294853	0.000965048
9	8	0.0011816	-0.00150044
9	9	-0.00483195	0.00167874
9	10	0.00535258	-0.00117648
9	11	-0.00317764	0.000109588
9	12	0.000734652	0.000738398
9	13	0.000544163	-0.000475964
9	14	-0.000784922	-0.000810524
9	15	0.000458439	0.00180623
9	16	0.000203548	-0.0015788
9	17	-0.00081902	0.000734518
9	18	0.000822866	-0.000245671
9	19	-0.000213344	0.000247475
9	20	-0.0003223	-0.000391862
9	21	0.00032424	0.000419151
9	22	-3.53498e-05	-0.00028006
9	23	-0.000125004	0.0001085
9	24	7.41472e-05	-3.03007e-05
9	25	1.37289e-05	2.47681e-05
10	1	0.000160694	1.56587e-05
10	2	-0.000723577	-8.84944e-05
10	3	0.0014602	0.000405345
10	4	-0.00177092	-0.00115759
10	5	0.00171917	0.00210562
10	6	-0.00192473	-0.0028159
10	7	0.00237138	0.00328318
10	8	-0.0025598	-0.00369064
10	9	0.0026009	0.00373923
10	10	-0.00296404	-0.00291459
10	11	0.00333643	0.00145685
10	12	-0.00270248	-0.000392256
10	13	0.000847289	0.000325709
10	14	0.000924524	-0.000709812
10	15	-0.00126704	0.000719407
10	16	0.000444104	-0.00038221
10	17	0.000250063	0.00027533
10	18	-0.000220838	-0.000535361
10	19	-3.88903e-05	0.000797527
10	20	8.69517e-06	-0.00079188
10	21	0.000138617	0.000559183
10	22	-3.30528e-05	-0.000305511
10	23	-0.000207222	0.000191001
10	24	0.000225578	-0.000158795
10	25	-1.85853e-05	5.34188e-05
11	1	-0.000122496	-0.000115514
11	2	0.000601278	0.000407778
11	3	-0.00129785	-0.000605552
11	4	0.00161511	0.000613559
11	5	-0.00156409	-0.00107877
11	6	0.00192874	0.0022689
11	7	-0.00252256	-0.0029167
11	8	0.00197564	0.00180583
11	9	-0.000312916	8.49768e-05
11	10	-0.000431	-0.000761963
11	11	-0.000655518	0.000119568
11	12	0.00189192	0.00022505
11	13	-0.00177531	0.00019502
11	14	0.00100181	-0.000350291
11	15	-0.000740597	5.83505e-06
11	16	0.000871611	0.000123524
11	17	-0.000796233	4.59303e-05
11	18	0.000518015	-0.000135681
11	19	-0.000271204	0.000169821
11	20	2.20981e-05	-0.00023515
11	21	0.000238026	0.000187363
11	22	-0.000312538	-1.86124e-05
11	23	0.000167456	-0.000102985
11	24	-3.35965e-05	0.000135097
11	25	3.1035e-05	-0.000160254
12	1	-2.05581e-06	5.85943e-05
12	2	3.6708e-05	-0.000313353
12	3	-0.000242125	0.00090883
12	4	0.000782027	-0.0019471
12	5	-0.00142473	0.00316482
12	6	0.00139704	-0.00367271
12	7	-0.000388776	0.00276206
12	8	-0.000572862	-0.0009833
12	9	0.000376954	-0.000217235
12	10	0.000569992	0.000101577
12	11	-0.00102073	0.000541882
12	12	0.000524493	-0.000614562
12	13	0.000272734	0.000230349
12	14	-0.000581502	-0.000176463
12	15	0.000274459	0.000564255
12	16	0.00026303	-0.00094473
12	17	-0.000641833	0.00104708
12	18	0.000628022	-0.000875499
12	19	-0.000223285	0.000560194
12	20	-0.000229214	-0.000232954
12	21	0.000319145	-5.92321e-05
12	22	-4.12076e-05	0.00024856
12	23	-0.000232251	-0.000236677
12	24	0.000260625	8.67407e-05
12	25	-0.000147136	2.14549e-05
13	1	-1.75123e-05	-4.92818e-05
13	2	7.12812e-05	0.000305196
13	3	-0.000166106	-0.000823185
13	4	0.000347549	0.00127393
13	5	-0.000626631	-0.00109668
13	6	0.000855321	-6.00434e-06
13	7	-0.00093504	0.00162445
13	8	0.00100815	-0.00280872
13	9	-0.00113891	0.00297481
13	10	0.00112322	-0.00235637
13	11	-0.000841793	0.00146563
13	12	0.000397452	-0.000673679
13	13	2.83167e-05	0.000226162
13	14	-0.00024836	-0.000189422
13	15	0.000267115	0.000419939
13	16	-0.000269883	-0.000641554
13	17	0.000266257	0.000578794
13	18	-0.000150411	-0.000196282
13	19	5.89133e-05	-0.000230217
13	20	-0.000155884	0.000390888
13	21	0.000273554	-0.000258168
13	22	-0.000185937	6.84955e-05
13	23	-4.78576e-05	-7.3776e-08
13	24	0.000223306	2.58999e-05
13	25	-0.000220169	-6.48481e-05
14	1	1.4999e-05	5.66831e-06
14	2	1.39096e-05	-0.000120723
14	3	-0.000242148	0.000542961
14	4	0.000554419	-0.00120928
14	5	-0.000524466	0.00157492
14	6	0.000110973	-0.00116693
14	7	0.000193741	0.000293685
14	8	-9.01462e-05	0.000285965
14	9	-0.000195975	-0.00038407
14	10	0.000265358	0.000413287
14	11	5.00486e-05	-0.000486406
14	12	-0.000491612	0.000381547
14	13	0.000589972	-0.000179021
14	14	-0.000201056	8.84999e-05
14	15	-0.000335693	-1.5963e-05
14	16	0.000638868	-0.000132096
14	17	-0.000634683	0.000180952
14	18	0.0004519	-4.09904e-05
14	19	-0.00024488	-0.000110237
14	20	0.000110594	0.000141891
14	21	-4.50168e-05	-0.000105277
14	22	9.56807e-07	4.15884e-05
14	23	4.03642e-05	5.0558e-05
14	24	-5.94307e-05	-0.00011134
14	25	2.46982e-05	8.32634e-05
15	1	1.7816e-06	-2.96402e-05
15	2	-3.32942e-06	0.000171541
15	3	-4.71717e-06	-0.000432387
15	4	1.67014e-05	0.000505903
15	5	-4.06458e-05	-2.0703e-05
15	6	0.000226961	-0.000594115
15	7	-0.000635124	0.000329637
15	8	0.000694573	0.00065518
15	9	0.00024538	-0.000957287
15	10	-0.00158979	0.000153836
15	11	0.0020448	0.000681799
15	12	-0.00152127	-0.000831377
15	13	0.000971559	0.000640848
15	14	-0.000673111	-0.00049907
15	15	0.000211797	0.000295161
15	16	0.000324855	6.79337e-05
15	17	-0.000474371	-0.000264626
15	18	0.000260494	4.78073e-06
15	19	-5.54193e-05	0.000398837
15	20	-4.93487e-06	-0.000414772
15	21	7.53433e-06	5.83351e-05
15	22	1.17053e-05	0.000198896
15	23	-5.89672e-05	-0.000136392
15	24	9.4645e-05	-2.67202e-05
15	25	-9.36178e-05	6.12982e-05
16	1	-1.07097e-06	6.38335e-06
16	2	3.15266e-06	-5.70439e-05
16	3	-4.93126e-05	0.000214251
16	4	0.000170866	-0.000452256
16	5	-0.000262515	0.000613216
16	6	0.000224072	-0.000546795
16	7	-0.000194646	0.000161585
16	8	0.000391046	0.000473859
16	9	-0.000785887	-0.000916425
16	10	0.00109978	0.000708647
16	11	-0.00101704	-5.82957e-05
16	12	0.00049184	-0.000400486
16	13	7.05014e-05	0.000458814
16	14	-0.000208454	-0.000287602
16	15	9.88377e-06	-6.3631e-05
16	16	6.42203e-05	0.000413394
16	17	9.51796e-05	-0.000373052
16	18	-0.000199316	-1.71341e-05
16	19	0.000145671	0.000273607
16	20	-0.000120047	-0.000186593
16	21	0.000188057	-8.93416e-06
16	22	-0.00019556	0.000100287
16	23	6.30245e-05	-0.000118233
16	24	7.57039e-05	0.000142045
16	25	-8.84078e-05	-0.000152679
17	1	8.65268e-06	1.71043e-07
17	2	-4.85497e-05	3.64827e-07
17	3	0.000144619	-5.74461e-05
17	4	-0.000254646	0.000326622
17	5	0.000198255	-0.000847076
17	6	0.000275564	0.00132036
17	7	-0.00111347	-0.00139731
17	8	0.00170041	0.00112954
17	9	-0.00145244	-0.000931052
17	10	0.000579649	0.00104615
17	11	0.000157285	-0.00116796
17	12	-0.000324535	0.000868342
17	13	0.00016261	-0.000285071
17	14	-6.99462e-05	-9.85388e-05
17	15	5.8175e-05	0.000140951
17	16	5.11421e-05	-3.37278e-07
17	17	-0.000198379	-0.000237674
17	18	0.000187987	0.000444647
17	19	-3.241e-05	-0.000395562
17	20	-6.12989e-05	0.000135451
17	21	-1.00845e-05	2.29052e-05
17	22	0.000127459	1.35727e-05
17	23	-0.000138198	-3.48312e-05
17	24	4.67426e-05	-5.46191e-05
17	25	2.46651e-05	0.000114855
18	1	4.91249e-06	-6.97042e-06
18	2	-2.57471e-05	2.12831e-05
18	3	5.99603e-06	-6.76071e-06
18	4	0.00020182	-8.46735e-05
18	5	-0.000639948	0.000250785
18	6	0.00101718	-0.000468145
18	7	-0.000903152	0.000739569
18	8	0.00032153	-0.000933829
18	9	0.000123589	0.000723314
18	10	9.90751e-06	-0.000101871
18	11	-0.000389252	-0.000324977
18	12	0.000365204	0.00017021
18	13	0.000125979	0.00010407
18	14	-0.000509411	-1.86505e-05
18	15	0.000427614	-0.000168649
18	16	-0.000165454	0.000116861
18	17	6.90155e-05	-2.09968e-05
18	18	-8.97285e-05	0.000118534
18	19	5.7724e-05	-0.000246124
18	20	4.18136e-05	0.000210357
18	21	-0.000137305	-0.000103803
18	22	0.000179728	5.05863e-05
18	23	-0.000168361	-1.68665e-05
18	24	0.000132457	-2.19492e-05
18	25	-9.26235e-05	1.59803e-05
19	1	-3.52254e-06	-1.10704e-05
19	2	3.05269e-05	4.86264e-05
19	3	-0.000123619	-5.21001e-05
19	4	0.000339481	-0.000147365
19	5	-0.000680589	0.000638555
19	6	0.00097862	-0.00124587
19	7	-0.000928533	0.00160166
19	8	0.000376185	-0.00140009
19	9	0.000430814	0.00074302
19	10	-0.000958328	-0.000156016
19	11	0.000859058	-1.18728e-06
19	12	-0.000362563	-0.000101751
19	13	-1.87982e-05	0.000175684
19	14	0.000149394	-0.000197637
19	15	-0.00026056	0.00022446
19	16	0.00037538	-0.00018592
19	17	-0.000286998	6.26076e-05
19	18	5.07449e-05	-2.065e-05
19	19	4.98147e-05	0.000141046
19	20	4.34834e-05	-0.00022393
19	21	-0.000152254	0.000120393
19	22	0.000170488	-1.34289e-06
19	23	-0.000118623	3.64839e-05
19	24	2.86808e-05	-9.95345e-05
19	25	6.48231e-05	2.758e-05
20	1	-6.06893e-06	-1.14754e-05
20	2	5.10899e-06	6.36018e-05
20	3	7.34124e-05	-0.000165484
20	4	-0.000280143	0.000248379
20	5	0.000451105	-0.000182129
20	6	-0.000285764	-0.000102817
20	7	-0.000264365	0.000462387
20	8	0.000938903	-0.000586395
20	9	-0.00142828	0.000396804
20	10	0.00144438	-0.000265771
20	11	-0.000865401	0.000469794
20	12	6.0202e-05	-0.000652503
20	13	0.000335885	0.000334274
20	14	-0.00016975	0.000313057
20	15	-9.38928e-05	-0.000730621
20	16	0.000106923	0.000720591
20	17	-2.67027e-05	-0.00047194
20	18	4.426e-05	0.000171568
20	19	-7.44058e-05	4.93186e-05
20	20	3.79157e-05	-8.49882e-05
20	21	-6.56263e-06	-1.95604e-05
20	22	2.79737e-05	0.000113562
20	23	-5.5514e-05	-0.000128253
20	24	3.37513e-05	9.1808e-05
20	25	2.49795e-05	-3.76404e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode25_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00324033	0
0	2	0.00732873	0
0	3	-0.00665894	0
0	4	-0.00305267	0
0	5	0.0147688	0
0	6	-0.0161511	0
0	7	0.00187022	0
0	8	0.0213721	0
0	9	-0.0398914	0
0	10	0.0438361	0
0	11	-0.0346479	0
0	12	0.0212778	0
0	13	-0.0106469	0
0	14	0.00414327	0
0	15	-0.000647641	0
0	16	-0.000856088	0
0	17	0.00117321	0
0	18	-0.0012503	0
0	19	0.0015656	0
0	20	-0.00158348	0
0	21	0.000768399	0
0	22	0.000336934	0
0	23	-0.00080264	0
0	24	0.000482474	0
0	25	2.47865e-05	0
1	1	0.000900194	-0.000386212
1	2	-0.00302704	0.0028767
1	3	0.00487228	-0.00543516
1	4	-0.00403248	0.0036429
1	5	0.000946953	0.00216101
1	6	0.00180253	-0.00546995
1	7	-0.00334665	0.0011722
1	8	0.00437885	0.00881575
1	9	-0.00432187	-0.0182598
1	10	0.001981	0.0219809
1	11	0.00164297	-0.0190191
1	12	-0.00368335	0.0125467
1	13	0.00289312	-0.00654555
1	14	-0.00105228	0.00289773
1	15	0.000230872	-0.00165943
1	16	-0.000641847	0.00209581
1	17	0.00142686	-0.00284902
1	18	-0.00167373	0.00268856
1	19	0.00106299	-0.00155595
1	20	-0.000287191	0.000241622
1	21	9.3678e-05	0.000635384
1	22	-0.000262908	-0.000900449
1	23	0.000237626	0.000660845
1	24	3.73523e-05	-0.000265206
1	25	-0.000307693	6.46959e-05
2	1	-0.301308	-0.968666
2	2	0.496933	1.60334
2	3	-0.224327	-0.737948
2	4	-0.313998	-0.989414
2	5	0.5358	1.71625
2	6	-0.17969	-0.591138
2	7	-0.428579	-1.35923
2	8	0.793192	2.54689
2	9	-0.740149	-2.39867
2	10	0.455538	1.49385
2	11	-0.193024	-0.639959
2	12	0.0567598	0.181481
2	13	-0.0142536	-0.0315815
2	14	0.00567494	0.0049183
2	15	-0.00243444	-0.00190171
2	16	0.000274271	0.000482072
2	17	0.000584026	-0.000791452
2	18	-0.000882741	0.00146384
2	19	0.000762121	-0.000739844
2	20	-0.000213625	-0.000432962
2	21	-0.000232938	0.000531565
2	22	0.000317434	0.000103518
2	23	-0.000278472	-0.000407316
2	24	0.000271092	0.000336691
2	25	-0.000263942	-0.00030997
3	1	0.00190701	-0.00134609
3	2	-0.00599851	0.00312154
3	3	0.00873172	-0.00189867
3	4	-0.00503249	-0.00397383
3	5	-0.00406155	0.0107267
3	6	0.0107674	-0.0136443
3	7	-0.00991634	0.0124123
3	8	0.0047032	-0.00926358
3	9	-0.00119297	0.00554047
3	10	0.00102004	-0.00242016
3	11	-0.00179706	0.00137223
3	12	0.00172744	-0.00202794
3	13	-0.00117681	0.00227923
3	14	0.00103726	-0.00119702
3	15	-0.0012019	-0.000117115
3	16	0.000903236	0.000538772
3	17	-0.00018623	-0.000277141
3	18	-8.78604e-05	9.7126e-05
3	19	-0.000179186	-0.000125999
3	20	0.000209689	3.36541e-05
3	21	0.000155395	6.78582e-05
3	22	-0.000316498	0.000197763
3	23	0.000111566	-0.000614751
3	24	3.78747e-05	0.000633154
3	25	4.02498e-05	-0.000306539
4	1	0.036376	0.00709685
4	2	-0.10781	-0.0207969
4	3	0.150041	0.028702
4	4	-0.0951711	-0.0181841
4	5	-0.040583	-0.00790501
4	6	0.168258	0.0338788
4	7	-0.214126	-0.0458647
4	8	0.175433	0.0409796
4	9	-0.100631	-0.0263008
4	10	0.0384564	0.0119143
4	11	-0.00739193	-0.00341958
4	12	-0.00110404	9.56545e-06
4	13	0.00187974	0.00125642
4	14	-0.00181491	-0.00166169
4	15	0.00120019	0.00131781
4	16	-0.000116705	-0.000622048
4	17	-0.000570622	0.00010657
4	18	0.00085449	-2.64391e-05
4	19	-0.00106441	0.000330225
4	20	0.000972051	-0.000624484
4	21	-0.000466706	0.000549517
4	22	-1.12032e-05	-0.000253431
4	23	0.000145468	0.000125002
4	24	-6.22531e-05	-0.000220952
4	25	-5.63845e-05	0.000299209
5	1	-8.65642e-05	0.00145015
5	2	-9.65884e-05	-0.00631532
5	3	0.00244032	0.0142055
5	4	-0.0086348	-0.0203577
5	5	0.0160828	0.0191006
5	6	-0.0185927	-0.00991878
5	7	0.0132912	-0.00110523
5	8	-0.00456203	0.00715537
5	9	-0.00118867	-0.00693744
5	10	0.00217307	0.00393802
5	11	-0.000638419	-0.00152841
5	12	-0.000937602	0.000663928
5	13	0.00132791	-0.000683192
5	14	-0.000813498	0.000540938
5	15	0.000456886	6.32033e-05
5	16	-0.000400286	-0.000388564
5	17	3.58849e-05	7.2868e-05
5	18	0.000437294	0.000151075
5	19	-0.000338863	0.000144754
5	20	-0.00012273	-0.000425274
5	21	0.000243456	0.000265693
5	22	-3.16417e-05	7.93829e-05
5	23	-5.24079e-05	-0.000221467
5	24	-1.31082e-05	0.000131258
5	25	-1.14529e-05	-2.50293e-05
6	1	0.000562204	0.00109676
6	2	-0.0026267	-0.00468298
6	3	0.00560691	0.0107614
6	4	-0.00668761	-0.0169819
6	5	0.00485208	0.0196074
6	6	-0.00317929	-0.0162248
6	7	0.00370633	0.00898592
6	8	-0.00382882	-0.00340872
6	9	0.0014468	0.00219263
6	10	0.00114105	-0.00277984
6	11	-0.00155443	0.00213304
6	12	0.000616863	-0.000483236
6	13	0.000376133	-0.000608946
6	14	-0.00136994	0.000764913
6	15	0.00206215	-0.000460279
6	16	-0.00175716	0.000113136
6	17	0.000610966	4.83384e-06
6	18	0.000463143	0.000191037
6	19	-0.00075932	-0.000452523
6	20	0.000298404	0.00044346
6	21	0.000218626	-0.00018441
6	22	-0.000211918	7.1413e-06
6	23	-5.15569e-05	-7.11002e-05
6	24	0.000107236	0.000201862
6	25	-6.8731e-05	-0.000223929
7	1	-0.000268829	0.000590423
7	2	0.00123263	-0.00216969
7	3	-0.0024597	0.00328702
7	4	0.00241401	-0.00133164
7	5	-0.000431686	-0.00414594
7	6	-0.00219765	0.0105712
7	7	0.00375432	-0.0146512
7	8	-0.00370685	0.0141992
7	9	0.00284279	-0.00906657
7	10	-0.00210667	0.00195456
7	11	0.00141232	0.00297365
7	12	-0.00026611	-0.00370102
7	13	-0.000814883	0.0018891
7	14	0.000856043	-0.000470837
7	15	-4.59031e-05	0.000567247
7	16	-0.000517793	-0.00110035
7	17	0.000352983	0.000867096
7	18	9.32562e-05	-5.03787e-05
7	19	-0.000314109	-0.000473101
7	20	0.000289619	0.000385549
7	21	-0.000272513	-9.17422e-05
7	22	0.000350416	1.76089e-05
7	23	-0.000368671	-9.18125e-05
7	24	0.000207283	7.93622e-05
7	25	3.81349e-05	-5.21228e-05
8	1	0.000257231	-0.000282261
8	2	-0.00126458	0.00130211
8	3	0.00271809	-0.00299661
8	4	-0.00320014	0.00455243
8	5	0.00193604	-0.00511116
8	6	0.000152092	0.00442994
8	7	-0.00174228	-0.00324649
8	8	0.00247359	0.00257357
8	9	-0.00263281	-0.00212812
8	10	0.00253122	0.00096487
8	11	-0.00231795	0.000355136
8	12	0.00165421	-0.000493064
8	13	-0.000285573	-0.000304499
8	14	-0.000971563	0.000600614
8	15	0.0011278	-7.08148e-05
8	16	-0.000456344	-0.000143077
8	17	-5.04023e-05	-0.000473219
8	18	5.31158e-05	0.0009433
8	19	-2.87194e-06	-0.000643184
8	20	0.000220089	0.000234887
8	21	-0.000393435	-0.000202934
8	22	0.000176035	0.000152803
8	23	0.000190234	0.000143917
8	24	-0.00027378	-0.000321207
8	25	0.00010068	0.00015557
9	1	-0.000374583	0.000153654
9	2	0.00181906	-0.000651895
9	3	-0.00396273	0.00129693
9	4	0.00437402	-0.00144849
9	5	-0.00108216	0.000671001
9	6	-0.00400615	0.000700568
9	7	0.00653864	-0.00171779
9	8	-0.00473349	0.00154224
9	9	0.000846004	-0.000196358
9	10	0.00214203	-0.00127894
9	11	-0.0030778	0.00177373
9	12	0.00227653	-0.00123903
9	13	-0.000649683	0.000422958
9	14	-0.000674091	8.66607e-05
9	15	0.000912835	-3.88466e-05
9	16	-0.000197838	-0.00048494
9	17	-0.000616458	0.000930392
9	18	0.000838256	-0.000812919
9	19	-0.000517514	0.000291608
9	20	9.94315e-05	0.000129117
9	21	0.000131768	-0.000214788
9	22	-0.000118691	0.000164248
9	23	-3.70486e-05	-0.000202558
9	24	9.30808e-05	0.000250965
9	25	8.07057e-05	-0.000152517
10	1	-1.39178e-05	-1.92253e-05
10	2	4.68222e-05	0.000104238
10	3	-0.000244236	-0.000102803
10	4	0.000983258	-0.000378923
10	5	-0.00205882	0.00134295
10	6	0.00217146	-0.00214863
10	7	-0.000756925	0.00236631
10	8	-0.000499452	-0.00226075
10	9	-0.000133273	0.00204014
10	10	0.00184871	-0.00158219
10	11	-0.0026368	0.00119066
10	12	0.00199047	-0.0013196
10	13	-0.000874748	0.00155115
10	14	0.000145719	-0.00120842
10	15	-1.28812e-05	0.000558984
10	16	0.000162159	-0.000246076
10	17	-0.000136779	0.000230433
10	18	-3.09668e-05	-0.000153271
10	19	2.19386e-05	4.24093e-05
10	20	9.19114e-05	-8.06123e-05
10	21	-5.43583e-05	0.000171888
10	22	-4.65472e-05	-0.000139866
10	23	2.32785e-05	8.00999e-05
10	24	3.21203e-05	-0.000166592
10	25	-1.64848e-05	0.00027382
11	1	8.0314e-05	-6.78067e-05
11	2	-0.000271019	0.000479957
11	3	6.36864e-05	-0.00144192
11	4	0.00149208	0.0025599
11	5	-0.00456449	-0.00319911
11	6	0.00763811	0.00309899
11	7	-0.00824818	-0.00210694
11	8	0.00513329	0.000329285
11	9	-0.000109277	0.00124758
11	10	-0.00313747	-0.0017069
11	11	0.00302888	0.0014759
11	12	-0.00147402	-0.00136648
11	13	0.000584465	0.00122761
11	14	-0.000292821	-0.000669123
11	15	-8.28001e-05	1.93445e-05
11	16	0.000362143	0.000248835
11	17	-0.000273356	-0.000165785
11	18	6.09416e-05	1.54779e-05
11	19	5.83784e-06	1.11856e-06
11	20	7.12223e-05	0.000138637
11	21	-0.00018447	-0.000246243
11	22	0.000246699	0.000128234
11	23	-0.000259959	0.000114497
11	24	0.000268776	-0.000206646
11	25	-0.000237421	9.39883e-05
12	1	-5.65983e-07	-6.34466e-05
12	2	0.000109207	0.00034333
12	3	-0.000585563	-0.000964019
12	4	0.00146404	0.0017176
12	5	-0.00222135	-0.00193693
12	6	0.00227569	0.0011421
12	7	-0.0016519	0.000241009
12	8	0.000902926	-0.0013756
12	9	-0.000644075	0.00187369
12	10	0.00102472	-0.00183292
12	11	-0.00141324	0.00152647
12	12	0.00102993	-0.00115298
12	13	5.32881e-05	0.000730298
12	14	-0.00103774	-0.000224309
12	15	0.00132146	-0.000310832
12	16	-0.000901482	0.000664696
12	17	0.000193698	-0.000601153
12	18	0.000275546	0.000197779
12	19	-0.000256036	0.000142812
12	20	-1.09053e-05	-0.000137742
12	21	0.000128405	-9.18063e-05
12	22	-3.23141e-05	0.000246066
12	23	-7.39709e-05	-0.000203972
12	24	8.19855e-05	6.41096e-05
12	25	-4.69204e-05	3.64732e-05
13	1	-7.74936e-05	9.61383e-06
13	2	0.000363564	1.57595e-05
13	3	-0.000831113	-0.000192892
13	4	0.00122078	0.000495538
13	5	-0.0012969	-0.000672054
13	6	0.00103572	0.000466524
13	7	-0.000572471	0.00031792
13	8	8.61054e-05	-0.00153318
13	9	0.000304609	0.00232199
13	10	-0.000504546	-0.00204268
13	11	0.000324586	0.00128435
13	12	0.000271961	-0.000903298
13	13	-0.000771956	0.00085064
13	14	0.000581982	-0.00073143
13	15	1.49798e-05	0.000517133
13	16	-0.000216175	-0.000251135
13	17	-1.39415e-05	-0.000108471
13	18	4.20388e-05	0.000357309
13	19	0.000209804	-0.000211578
13	20	-0.000272878	-0.000129769
13	21	0.00010454	0.00018035
13	22	-3.29446e-05	9.32494e-05
13	23	8.44067e-05	-0.000275581
13	24	-7.4117e-05	0.000166609
13	25	2.56523e-06	2.41965e-05
14	1	1.05176e-05	1.80285e-05
14	2	-8.22324e-05	-0.000108556
14	3	0.000200049	0.000288854
14	4	-0.000166533	-0.000482042
14	5	-0.000114095	0.000583921
14	6	0.000408597	-0.000532063
14	7	-0.000527448	0.000336729
14	8	0.000498226	-0.000130401
14	9	-0.000293127	8.58468e-05
14	10	-6.84457e-05	-0.000207679
14	11	0.000323878	0.000380949
14	12	-0.000278237	-0.00051793
14	13	9.54965e-05	0.000470783
14	14	-4.77263e-05	-0.000119245
14	15	0.000120189	-0.000299174
14	16	-9.47982e-05	0.000369414
14	17	-4.25251e-05	-0.000114553
14	18	8.26619e-05	-2.9327e-05
14	19	3.05508e-05	-0.000128906
14	20	-0.000148039	0.000341889
14	21	0.0001882	-0.000352099
14	22	-0.00015493	0.000196943
14	23	4.74453e-05	-9.87179e-05
14	24	5.84377e-05	0.000165804
14	25	-6.55904e-05	-0.000259053
15	1	-3.0612e-05	-1.08568e-05
15	2	0.000135296	6.60315e-06
15	3	-0.000297686	0.00010616
15	4	0.000423092	-0.000383253
15	5	-0.000277251	0.000674368
15	6	-0.00032037	-0.000719074
15	7	0.000940312	0.000584193
15	8	-0.000831101	-0.000595574
15	9	2.474e-05	0.000667872
15	10	0.000648713	-0.000359777
15	11	-0.000695578	-0.000284417
15	12	0.000425568	0.000643564
15	13	-0.00030004	-0.00048245
15	14	0.000339332	0.000268132
15	15	-0.000360775	-0.000318187
15	16	0.000326937	0.000414341
15	17	-0.000187975	-0.000334645
15	18	-0.000108464	0.000168506
15	19	0.000365073	-8.32965e-05
15	20	-0.000375287	7.9653e-05
15	21	0.000254482	-4.74603e-05
15	22	-0.000176543	-2.23897e-05
15	23	9.13636e-05	2.51287e-05
15	24	4.57367e-05	4.0542e-05
15	25	-9.94935e-05	-3.68533e-05
16	1	-1.06629e-05	9.95971e-06
16	2	6.00768e-05	-6.28466e-05
16	3	-0.000202478	0.000260906
16	4	0.000455814	-0.000693084
16	5	-0.000637223	0.00107195
16	6	0.000422249	-0.000813334
16	7	0.000171564	-0.000169125
16	8	-0.000640861	0.00121745
16	9	0.000666714	-0.00163591
16	10	-0.00049702	0.00125997
16	11	0.000404282	-0.000444466
16	12	-0.000272292	-0.000207011
16	13	-2.23145e-05	0.000305678
16	14	0.000249584	-4.27867e-06
16	15	-0.000189777	-0.000253506
16	16	2.04345e-05	0.000202387
16	17	4.4875e-06	4.42206e-05
16	18	7.35854e-05	-0.00014773
16	19	-0.000108987	-3.78293e-05
16	20	8.95794e-05	0.000263713
16	21	-5.71636e-05	-0.00025652
16	22	2.00488e-05	9.08392e-05
16	23	6.22523e-06	1.32351e-05
16	24	3.6977e-06	-1.80803e-05
16	25	-3.89768e-05	1.47192e-06
17	1	-1.99618e-05	1.0415e-05
17	2	9.66506e-05	-9.26159e-05
17	3	-0.000166918	0.00036475
17	4	6.88822e-05	-0.000827848
17	5	0.000243778	0.00120339
17	6	-0.0006614	-0.00114982
17	7	0.00102223	0.000708106
17	8	-0.00112367	-0.000302504
17	9	0.000869423	0.000170151
17	10	-0.000447186	-0.000118935
17	11	0.00011507	-4.80456e-05
17	12	9.00928e-05	0.0002257
17	13	-0.000211433	-0.000169113
17	14	0.000149679	-0.000170317
17	15	0.000110394	0.000470591
17	16	-0.000298393	-0.000400217
17	17	0.000223079	0.000102603
17	18	-3.36424e-05	3.48756e-05
17	19	-0.000108955	7.28088e-05
17	20	0.000210332	-0.000193144
17	21	-0.000222815	0.000153094
17	22	9.04483e-05	-1.99761e-05
17	23	5.31631e-05	-5.57774e-05
17	24	-5.82302e-05	3.03577e-05
17	25	-2.07527e-05	2.64592e-05
18	1	-1.07374e-05	-2.23132e-06
18	2	5.16045e-05	9.32603e-06
18	3	-0.000148984	-2.80184e-05
18	4	0.000374669	0.00011616
18	5	-0.00072134	-0.000368303
18	6	0.000903408	0.000658436
18	7	-0.000760262	-0.000637331
18	8	0.000640493	0.000298163
18	9	-0.000756845	-0.000129133
18	10	0.000805028	0.000367903
18	11	-0.000635622	-0.00056237
18	12	0.000464136	0.000327351
18	13	-0.000364221	2.24915e-05
18	14	0.000235457	-0.000106172
18	15	-5.42912e-05	3.63472e-05
18	16	-0.000159256	-3.45162e-05
18	17	0.000315602	0.000112709
18	18	-0.000256433	-0.000182587
18	19	1.16213e-06	0.000154574
18	20	0.000216721	-4.27215e-05
18	21	-0.000231139	-1.52961e-05
18	22	0.000106672	-3.08157e-05
18	23	-5.44796e-06	7.36363e-05
18	24	-1.84063e-05	-3.56659e-05
18	25	2.00629e-05	-3.5583e-05
19	1	6.32093e-06	-2.0103e-06
19	2	-3.93437e-05	-2.10982e-05
19	3	0.00011141	0.000135394
19	4	-0.000129819	-0.000308803
19	5	-4.10824e-05	0.000385885
19	6	0.000299763	-0.000329111
19	7	-0.000415843	0.000279813
19	8	0.00041387	-0.000258967
19	9	-0.000395495	3.36226e-05
19	10	0.000278663	0.00048641
19	11	-0.00010483	-0.000982113
19	12	7.22384e-05	0.00109595
19	13	-9.73053e-05	-0.000783899
19	14	-6.68594e-05	0.000277345
19	15	0.000312871	9.75439e-05
19	16	-0.00032747	-0.00019303
19	17	0.000133326	0.000143663
19	18	-2.10295e-05	-9.69979e-05
19	19	6.92956e-05	5.12974e-05
19	20	-0.000104972	-1.23209e-05
19	21	4.36764e-05	3.15917e-05
19	22	2.64832e-05	-8.07076e-05
19	23	-2.76378e-05	9.25732e-05
19	24	-2.592e-05	-7.91955e-05
19	25	6.79992e-05	8.44217e-05
20	1	-2.97457e-06	-1.31947e-06
20	2	6.88524e-06	1.75412e-05
20	3	1.0103e-05	-4.36981e-05
20	4	-6.47374e-05	-1.02684e-05
20	5	0.000146463	0.000189552
20	6	-0.000283342	-0.000333832
20	7	0.000504726	0.000317853
20	8	-0.000684194	-0.000271156
20	9	0.000639444	0.000317515
20	10	-0.000410643	-0.000414505
20	11	0.000262164	0.000605187
20	12	-0.000342606	-0.000978118
20	13	0.000451844	0.0012857
20	14	-0.000308493	-0.0011455
20	15	-4.05449e-05	0.00063168
20	16	0.000292984	-0.000186305
20	17	-0.000304196	4.80523e-05
20	18	0.000216256	-9.33099e-05
20	19	-0.000193727	0.000104873
20	20	0.00020698	-1.08601e-05
20	21	-0.000146343	-9.98332e-05
20	22	3.34684e-05	0.000122957
20	23	2.03023e-05	-5.8191e-05
20	24	1.8938e-06	-9.94516e-06
20	25	-1.88643e-05	1.62311e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode26_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00178121	0
0	2	-0.0025534	0
0	3	0.00354349	0
0	4	-0.00393404	0
0	5	0.00105845	0
0	6	0.0032267	0
0	7	4.3151e-06	0
0	8	-0.0145086	0
0	9	0.0288842	0
0	10	-0.0290734	0
0	11	0.015834	0
0	12	-0.00161845	0
0	13	-0.00471395	0
0	14	0.00402616	0
0	15	-0.00154302	0
0	16	0.000553105	0
0	17	-0.0010174	0
0	18	0.00151684	0
0	19	-0.00127438	0
0	20	0.000577129	0
0	21	7.83954e-06	0
0	22	-0.000308213	0
0	23	0.000508099	0
0	24	-0.000714469	0
0	25	0.000753247	0
1	1	-0.00988411	-0.00844118
1	2	0.0199919	0.0198575
1	3	-0.0156057	-0.0186519
1	4	-0.00799978	-0.00527562
1	5	0.0288701	0.0313946
1	6	-0.0224753	-0.0274624
1	7	-0.00597224	-0.00894168
1	8	0.0299134	0.0464857
1	9	-0.0337392	-0.0573585
1	10	0.0233385	0.0432951
1	11	-0.0115016	-0.0233516
1	12	0.0045722	0.00994395
1	13	-0.00170448	-0.00312135
1	14	0.000220329	-0.000315428
1	15	0.000534272	0.00112847
1	16	0.000117784	0.000100829
1	17	-0.00155671	-0.00110328
1	18	0.00203462	0.000451911
1	19	-0.00106723	0.000587586
1	20	-0.000129189	-0.000425096
1	21	0.000514082	-0.000375423
1	22	-0.000292084	0.000413204
1	23	0.0001327	0.000259688
1	24	-0.000214059	-0.000604945
1	25	0.000242726	0.000319908
2	1	-0.963804	0.301614
2	2	1.59545	-0.498682
2	3	-0.733899	0.227003
2	4	-0.986445	0.313998
2	5	1.70972	-0.541028
2	6	-0.585102	0.186775
2	7	-1.36402	0.426928
2	8	2.55042	-0.800799
2	9	-2.40013	0.753752
2	10	1.49397	-0.468164
2	11	-0.641064	0.199111
2	12	0.184527	-0.0554945
2	13	-0.0354887	0.00986658
2	14	0.00830759	-0.00317122
2	15	-0.00375036	0.00275651
2	16	0.000130477	-0.00118644
2	17	0.00116913	-0.000230753
2	18	-8.43844e-05	0.000387061
2	19	-0.00113215	0.000125389
2	20	0.00119408	-0.000373838
2	21	-0.000553182	0.000232519
2	22	9.38261e-05	-0.000126866
2	23	-4.09751e-06	0.000181342
2	24	6.83483e-06	-0.000169424
2	25	1.91518e-05	2.11627e-05
3	1	-0.00491364	-0.00148384
3	2	0.0112607	0.00120714
3	3	-0.0101036	0.00298516
3	4	-0.0020382	-0.00673822
3	5	0.0160483	0.00346787
3	6	-0.018797	0.00778346
3	7	0.00698725	-0.020343
3	8	0.0102879	0.0253431
3	9	-0.0212669	-0.0201183
3	10	0.021369	0.0102474
3	11	-0.014367	-0.00251944
3	12	0.00691866	-0.00132226
3	13	-0.00305819	0.00285639
3	14	0.00224995	-0.00295493
3	15	-0.00182375	0.00166105
3	16	0.000771815	0.000337763
3	17	-6.37173e-06	-0.0017165
3	18	5.98141e-05	0.00156986
3	19	-0.000459879	-0.000332105
3	20	0.00071839	-0.000638338
3	21	-0.000712738	0.000598738
3	22	0.000438681	-5.37718e-05
3	23	-2.17421e-05	-0.000202844
3	24	-0.000267891	4.29854e-05
3	25	0.000283305	0.00015831
4	1	0.019052	0.00635355
4	2	-0.0578921	-0.0191924
4	3	0.084805	0.0273579
4	4	-0.0617023	-0.0181329
4	5	-0.00998942	-0.0067549
4	6	0.0856324	0.0317583
4	7	-0.119195	-0.0420975
4	8	0.101747	0.0349833
4	9	-0.059057	-0.0192298
4	10	0.021706	0.00616187
4	11	-0.00315969	-0.000582087
4	12	-0.000352518	0.000285299
4	13	-0.00135389	-0.00155511
4	14	0.00178952	0.00209651
4	15	-0.000343589	-0.00109405
4	16	-0.000805863	-0.000511478
4	17	0.000709988	0.00107359
4	18	-0.000230231	-0.000377034
4	19	0.000158873	-0.00040204
4	20	-0.000388384	0.000474457
4	21	0.000465004	-0.000161749
4	22	-0.000240474	4.17072e-05
4	23	4.16112e-05	-7.34255e-05
4	24	-0.000134391	-7.49075e-05
4	25	0.000276911	0.000305091
5	1	-0.00165817	-0.00240049
5	2	0.00553989	0.00921843
5	3	-0.0089968	-0.017906
5	4	0.00860043	0.0204811
5	5	-0.00479349	-0.0107881
5	6	0.00120396	-0.00709967
5	7	0.000153005	0.0207581
5	8	-0.000792538	-0.0214882
5	9	0.00254385	0.0120773
5	10	-0.00433362	-0.00171368
5	11	0.0040508	-0.00346468
5	12	-0.00216975	0.00333878
5	13	0.000900034	-0.000746654
5	14	-0.000887656	-0.0014735
5	15	0.00111859	0.0017507
5	16	-0.000927918	-0.000571791
5	17	0.000352836	-0.000241448
5	18	0.000331593	-0.000169181
5	19	-0.000616379	0.000940525
5	20	0.000337931	-0.00110058
5	21	-2.59285e-05	0.000681746
5	22	2.59606e-06	-0.000234519
5	23	1.68454e-05	9.82354e-05
5	24	-0.000170912	-0.000190176
5	25	0.000207386	0.000260497
6	1	0.000814091	-0.000895266
6	2	-0.00454612	0.00336254
6	3	0.0132312	-0.00638844
6	4	-0.0254044	0.00870331
6	5	0.0348779	-0.01108
6	6	-0.034903	0.0139565
6	7	0.0246463	-0.0146698
6	8	-0.0107388	0.0108398
6	9	0.00136634	-0.00479491
6	10	0.000848212	0.00103744
6	11	0.000421135	-0.000537747
6	12	-0.000825007	0.000712228
6	13	-0.000110773	-1.04744e-05
6	14	0.000602178	-0.000651465
6	15	-0.000124188	0.000415483
6	16	-0.000506259	0.000181028
6	17	0.000723675	-0.000375962
6	18	-0.000517606	0.000232311
6	19	0.000103335	-0.00017017
6	20	0.000137318	0.000130012
6	21	1.93774e-05	0.000140028
6	22	-0.000268077	-0.000404461
6	23	0.000189399	0.000337699
6	24	0.000132418	-0.000127785
6	25	-0.000311907	8.05193e-05
7	1	-9.50576e-05	0.000440436
7	2	0.000111221	-0.00259074
7	3	0.000373929	0.00748722
7	4	-0.00106237	-0.0141686
7	5	0.00100105	0.0198663
7	6	-0.000443293	-0.0216354
7	7	0.000700625	0.017922
7	8	-0.00141478	-0.0103087
7	9	0.000846074	0.00356886
7	10	0.000872039	-0.00140891
7	11	-0.00192738	0.00233725
7	12	0.00172198	-0.00226612
7	13	-0.00106075	0.000259633
7	14	0.000561082	0.00120023
7	15	-0.000395826	-0.000654942
7	16	0.000514902	-0.000660001
7	17	-0.000462543	0.00123851
7	18	-0.000112512	-0.00101755
7	19	0.000728839	0.00062183
7	20	-0.000702484	-0.000374081
7	21	0.00021272	0.000233006
7	22	6.98199e-05	-0.000105297
7	23	4.88596e-06	2.10517e-05
7	24	-0.000112896	-6.66438e-05
7	25	6.23748e-05	0.000206512
8	1	-0.000232683	-5.7243e-05
8	2	0.00135684	0.000305161
8	3	-0.00360251	-0.000851556
8	4	0.00547494	0.00164065
8	5	-0.00514019	-0.00219531
8	6	0.00304529	0.00175854
8	7	-0.000919509	-0.000306268
8	8	-0.00064596	-0.00110563
8	9	0.00154683	0.00161592
8	10	-0.00132126	-0.00155227
8	11	0.000488969	0.00166293
8	12	-0.000446967	-0.00195101
8	13	0.00111713	0.00184526
8	14	-0.000931887	-0.00117744
8	15	-0.000285143	0.000413335
8	16	0.000967099	-7.78231e-05
8	17	-0.000540813	0.000238221
8	18	3.02955e-05	-0.000454323
8	19	-0.000135561	0.00033243
8	20	0.000478144	-1.2053e-05
8	21	-0.000475336	-0.00021493
8	22	8.9448e-05	0.00033132
8	23	0.000249998	-0.000371441
8	24	-0.000232064	0.000303909
8	25	3.71584e-06	-0.000191768
9	1	0.000216369	-0.00024511
9	2	-0.000920606	0.0010672
9	3	0.00203857	-0.00214471
9	4	-0.00307144	0.00261332
9	5	0.00332944	-0.00246811
9	6	-0.00227959	0.00245052
9	7	0.000153835	-0.00231267
9	8	0.00182052	0.00108819
9	9	-0.00229391	0.00101911
9	10	0.00104233	-0.00260789
9	11	0.000767663	0.00256349
9	12	-0.00165558	-0.00101317
9	13	0.00126855	-0.000714209
9	14	-0.000433277	0.00132437
9	15	-0.000193614	-0.000888998
9	16	0.000596174	0.000339669
9	17	-0.000710174	-5.84165e-05
9	18	0.000439543	-0.000173675
9	19	-4.85663e-05	0.000380568
9	20	-0.000185165	-0.000338874
9	21	0.000246019	3.11667e-05
9	22	-0.000173333	0.0002555
9	23	2.68098e-05	-0.000253855
9	24	5.17585e-05	2.64794e-05
9	25	1.37651e-06	0.000137734
10	1	4.92778e-05	2.40438e-05
10	2	-9.07229e-05	-0.00018408
10	3	-0.000219743	0.000499705
10	4	0.00120833	-0.000619977
10	5	-0.00266499	0.000208664
10	6	0.00378586	0.000531643
10	7	-0.00367948	-0.00124432
10	8	0.0021987	0.00175226
10	9	-0.000265083	-0.00176477
10	10	-0.000994609	0.00118546
10	11	0.00133225	-0.000519375
10	12	-0.00124592	0.000278532
10	13	0.00105189	-0.000478582
10	14	-0.000630288	0.000812171
10	15	1.48203e-05	-0.000871256
10	16	0.000341858	0.000423613
10	17	-0.000183341	0.000313325
10	18	-0.000117413	-0.000830538
10	19	0.000106871	0.000812805
10	20	0.000171621	-0.000408059
10	21	-0.000388689	7.22476e-06
10	22	0.000381838	0.000127347
10	23	-0.000259346	-1.70512e-05
10	24	0.00019002	-0.000101164
10	25	-0.000177738	4.82934e-05
11	1	-8.8581e-05	1.20937e-06
11	2	0.000316187	-2.83345e-05
11	3	-0.000328938	0.000215797
11	4	-0.00029644	-0.000655863
11	5	0.00100559	0.000871477
11	6	-0.000551563	-0.000146293
11	7	-0.00116366	-0.00111177
11	8	0.00254996	0.0016192
11	9	-0.0023148	-0.00121081
11	10	0.00111421	0.000953134
11	11	-0.000449519	-0.00127259
11	12	0.000669826	0.00151647
11	13	-0.000931995	-0.0011594
11	14	0.000659916	0.000413554
11	15	-6.91185e-05	0.000172876
11	16	-0.000474989	-0.000288522
11	17	0.000667191	0.000145598
11	18	-0.000297781	-0.000167873
11	19	-0.000277386	0.000368777
11	20	0.000402687	-0.000395524
11	21	-4.32639e-05	0.000152438
11	22	-0.000245803	7.05513e-05
11	23	0.000169136	-6.32067e-05
11	24	3.98255e-05	-5.07577e-05
11	25	-8.00254e-05	7.36008e-05
12	1	-7.72572e-05	-2.39761e-05
12	2	0.000407877	8.49672e-05
12	3	-0.00104974	-0.000192775
12	4	0.0018431	0.000506928
12	5	-0.00261744	-0.00114616
12	6	0.00310125	0.00171493
12	7	-0.00294374	-0.00167888
12	8	0.00233508	0.00119829
12	9	-0.00178643	-0.00080542
12	10	0.00121943	0.000512491
12	11	-0.0004252	7.11922e-06
12	12	-9.20192e-05	-0.000611933
12	13	-0.000158871	0.000704709
12	14	0.000732761	-0.000152554
12	15	-0.00087753	-0.000278084
12	16	0.000578682	-3.26698e-05
12	17	-0.000324301	0.000545662
12	18	0.000247456	-0.000460618
12	19	-0.0001309	-3.67559e-05
12	20	-5.44361e-05	0.000289803
12	21	0.000144838	-0.000183599
12	22	-8.60078e-05	1.53967e-05
12	23	-4.83929e-05	6.23455e-05
12	24	0.00014842	-8.35075e-05
12	25	-0.000128757	6.93926e-05
13	1	-2.09868e-06	1.14871e-05
13	2	2.76123e-05	-8.21205e-05
13	3	-5.14974e-05	0.000265625
13	4	-9.71113e-05	-0.000595557
13	5	0.000417982	0.00114066
13	6	-0.000329235	-0.00174757
13	7	-0.000697176	0.00166838
13	8	0.00207162	-0.0003563
13	9	-0.0026017	-0.00123869
13	10	0.00196692	0.00145458
13	11	-0.000820622	-0.000169641
13	12	-0.000152197	-0.00101664
13	13	0.000569231	0.000955836
13	14	-0.000311214	-0.000128078
13	15	-0.000213517	-0.000466382
13	16	0.000320894	0.00057056
13	17	1.93476e-05	-0.000496221
13	18	-0.000222703	0.000389164
13	19	0.000112647	-0.000165782
13	20	-3.42426e-05	-0.000114455
13	21	0.000106371	0.000237884
13	22	-0.000142805	-0.000148515
13	23	0.000105924	2.57986e-05
13	24	-9.46762e-05	-4.00009e-05
13	25	9.25796e-05	0.00015785
14	1	2.45926e-05	-6.43289e-06
14	2	-0.000164797	3.96911e-05
14	3	0.000450028	-0.000139911
14	4	-0.000679737	0.000339926
14	5	0.000783384	-0.000527985
14	6	-0.00112358	0.000447671
14	7	0.00176457	-2.3274e-05
14	8	-0.00200762	-0.000578755
14	9	0.0014725	0.00130626
14	10	-0.000827496	-0.00215285
14	11	0.00069132	0.00273732
14	12	-0.000736023	-0.00252901
14	13	0.000492054	0.00157444
14	14	-0.000159614	-0.000561776
14	15	8.97277e-05	2.97205e-05
14	16	-0.000127765	0.000144736
14	17	-1.73726e-05	-0.00033092
14	18	0.000215347	0.00053992
14	19	-0.000235203	-0.000501312
14	20	0.000175601	0.000179118
14	21	-0.000172405	0.000115678
14	22	0.000167797	-0.000141417
14	23	-0.000127196	2.08822e-06
14	24	0.000104153	7.36757e-05
14	25	-0.000112806	-3.38315e-05
15	1	-2.03795e-05	8.42774e-06
15	2	0.000126661	-1.88075e-05
15	3	-0.00032246	-4.22175e-05
15	4	0.00049732	0.000353876
15	5	-0.000736073	-0.00108846
15	6	0.00127119	0.00213464
15	7	-0.00177884	-0.00304385
15	8	0.00154004	0.00334712
15	9	-0.000650697	-0.00289159
15	10	2.78005e-05	0.00193114
15	11	-4.21909e-05	-0.000956436
15	12	0.000263202	0.000349217
15	13	-0.000407228	-0.000119344
15	14	0.000480446	3.47106e-05
15	15	-0.000388048	-3.33291e-06
15	16	0.000185567	0.000120069
15	17	-0.000132001	-0.0002988
15	18	0.000182407	0.000280803
15	19	-9.23973e-05	-9.89542e-05
15	20	-0.000120243	3.42777e-05
15	21	0.000275359	-0.000120339
15	22	-0.000279741	0.000141496
15	23	0.000167385	-4.06212e-05
15	24	-6.75098e-05	-2.75489e-05
15	25	6.22488e-05	-1.22081e-05
16	1	-1.54862e-05	3.18944e-05
16	2	0.000132602	-0.000191553
16	3	-0.000462258	0.000442415
16	4	0.00101734	-0.000406137
16	5	-0.00168127	-0.000288807
16	6	0.00221665	0.00140199
16	7	-0.00234861	-0.00218941
16	8	0.00198233	0.0022033
16	9	-0.00134118	-0.00163437
16	10	0.000803118	0.000953952
16	11	-0.000493229	-0.000546103
16	12	0.000139016	0.000493068
16	13	0.000411904	-0.000540908
16	14	-0.000800885	0.000396482
16	15	0.000679487	-7.17831e-05
16	16	-0.000252865	-0.000169703
16	17	-3.74091e-05	0.000140382
16	18	5.92629e-05	9.81213e-05
16	19	-3.44387e-06	-0.000314461
16	20	2.71304e-05	0.000346313
16	21	-8.0094e-05	-0.000253603
16	22	7.30679e-05	0.000181237
16	23	-3.12625e-05	-0.000167185
16	24	1.50752e-05	0.000155092
16	25	-1.30261e-05	-0.000116421
17	1	2.49425e-06	-1.3913e-05
17	2	-3.16662e-06	0.000100413
17	3	-5.06371e-05	-0.000324451
17	4	0.000250795	0.000602777
17	5	-0.000567347	-0.000673943
17	6	0.000761094	0.000389716
17	7	-0.000688993	-8.91382e-05
17	8	0.000526446	0.000398374
17	9	-0.000444542	-0.00135318
17	10	0.00042843	0.00215113
17	11	-0.000454199	-0.00211583
17	12	0.000423903	0.00139098
17	13	-0.000144605	-0.000546419
17	14	-0.000288076	6.12897e-05
17	15	0.000475202	-0.000148828
17	16	-0.000286483	0.000532333
17	17	1.94103e-05	-0.000588908
17	18	6.9087e-05	0.000134224
17	19	-1.98882e-05	0.000318761
17	20	-3.87231e-05	-0.000342449
17	21	6.90132e-05	0.000139183
17	22	-6.20376e-05	-8.24556e-05
17	23	4.93082e-06	0.000175992
17	24	5.25884e-05	-0.000207179
17	25	-4.13473e-05	0.000115646
18	1	-1.33839e-05	-3.61975e-06
18	2	8.03089e-05	2.45517e-05
18	3	-0.000194952	-8.72211e-05
18	4	0.000278941	0.000185194
18	5	-0.000368032	-0.000234024
18	6	0.000580824	0.00015668
18	7	-0.000782493	-3.80392e-05
18	8	0.000699102	8.39338e-05
18	9	-0.00035382	-0.000374693
18	10	3.73325e-05	0.000696182
18	11	5.30074e-05	-0.000718181
18	12	1.8762e-05	0.000414199
18	13	-0.000106627	-0.000121279
18	14	0.000187655	6.50884e-05
18	15	-0.00024286	-0.000149283
18	16	0.000136616	0.000266639
18	17	0.000131984	-0.000374794
18	18	-0.00028681	0.000349237
18	19	0.000147693	-0.000166519
18	20	0.000107656	1.26353e-05
18	21	-0.000211131	1.51904e-05
18	22	0.000118357	-2.27399e-05
18	23	3.27023e-06	6.6418e-05
18	24	-1.16786e-05	-6.31168e-05
18	25	-5.22302e-05	-1.21443e-05
19	1	-2.75177e-06	-1.43977e-05
19	2	2.31866e-05	0.000119557
19	3	-8.55312e-05	-0.000392737
19	4	0.000131548	0.00069021
19	5	-1.41329e-05	-0.000685373
19	6	-0.000221794	0.000306649
19	7	0.000303354	0.000126282
19	8	-0.000157688	-0.000316459
19	9	-2.32256e-05	0.000179273
19	10	0.000148586	0.000289713
19	11	-0.000291942	-0.00080691
19	12	0.000469672	0.000799973
19	13	-0.000564743	-0.000208871
19	14	0.000477744	-0.000253915
19	15	-0.000257858	0.000148285
19	16	2.2073e-05	8.98016e-05
19	17	0.000173709	-3.84896e-07
19	18	-0.000287405	-0.000197705
19	19	0.000240985	0.000126388
19	20	-7.61818e-05	0.000135048
19	21	-2.22603e-05	-0.000267896
19	22	-9.77127e-06	0.000182934
19	23	4.21389e-05	-4.25408e-05
19	24	9.52402e-06	-1.2513e-05
19	25	-7.12444e-05	6.05282e-06
20	1	-6.20173e-06	3.08966e-07
20	2	4.48334e-05	-1.0484e-06
20	3	-0.000171627	3.01518e-06
20	4	0.000425105	5.26688e-05
20	5	-0.000699544	-0.000316482
20	6	0.000751919	0.000804229
20	7	-0.00048617	-0.00124104
20	8	0.000100757	0.00134196
20	9	0.000156487	-0.00110871
20	10	-0.00015445	0.000748862
20	11	-0.000123732	-0.000409753
20	12	0.000438349	9.97628e-05
20	13	-0.000424093	0.000169083
20	14	9.44005e-05	-0.000319252
20	15	0.000183939	0.000309209
20	16	-0.000249386	-0.00022762
20	17	0.000234984	0.000203759
20	18	-0.000219419	-0.000223028
20	19	0.000162636	0.000176225
20	20	-6.82966e-05	-7.21601e-05
20	21	9.00748e-07	3.3506e-05
20	22	5.52081e-06	-9.49811e-05
20	23	2.52268e-05	0.000156286
20	24	-5.33813e-05	-0.000142656
20	25	5.66441e-05	8.48626e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode27_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00383195	0
0	2	-0.0110229	0
0	3	0.00844212	0
0	4	0.00846286	0
0	5	-0.019859	0
0	6	0.00921932	0
0	7	0.0124491	0
0	8	-0.0221608	0
0	9	0.0120698	0
0	10	0.00691476	0
0	11	-0.0200662	0
0	12	0.0214183	0
0	13	-0.0146658	0
0	14	0.0060676	0
0	15	0.000731234	0
0	16	-0.00419389	0
0	17	0.00414164	0
0	18	-0.00231084	0
0	19	0.000732602	0
0	20	0.000222893	0
0	21	-0.000843409	0
0	22	0.000886407	0
0	23	-0.000405727	0
0	24	1.63523e-05	0
0	25	2.26605e-06	0
1	1	-0.00179456	-0.00236071
1	2	0.00305953	0.00429193
1	3	-0.000984156	-0.00302461
1	4	-0.00433023	-0.00211239
1	5	0.00703558	0.00669235
1	6	-0.00185971	-0.00528879
1	7	-0.00812866	-0.00232408
1	8	0.0151956	0.0122186
1	9	-0.0165786	-0.0201546
1	10	0.0152407	0.0226608
1	11	-0.0135092	-0.0188613
1	12	0.0109708	0.0118502
1	13	-0.00719939	-0.00567089
1	14	0.00330403	0.00201654
1	15	-0.000821642	-0.000620354
1	16	8.0994e-05	0.00054198
1	17	-7.50785e-05	-0.000490729
1	18	-1.10335e-06	-0.000221596
1	19	-5.94167e-05	0.000824886
1	20	0.000455252	-0.000411691
1	21	-0.000797108	-0.000483593
1	22	0.000752841	0.000747906
1	23	-0.000321947	-0.000278892
1	24	-0.000289815	-0.000178843
1	25	0.000657532	0.00017264
2	1	-0.00843052	0.000438397
2	2	0.0138186	-0.00280529
2	3	-0.00653561	0.00576384
2	4	-0.00643801	-0.00575006
2	5	0.00933242	0.00242262
2	6	0.0001349	0.000717857
2	7	-0.00786487	-0.000764401
2	8	0.00363207	-0.00226377
2	9	0.00623446	0.00591736
2	10	-0.0101884	-0.00675775
2	11	0.0066854	0.00382948
2	12	-0.00212003	-0.000422931
2	13	0.000259708	-0.000442101
2	14	-0.000166436	-0.000135338
2	15	0.00049229	0.000112636
2	16	-0.000935832	0.000247701
2	17	0.00110285	-7.99532e-05
2	18	-0.000561616	-0.000368652
2	19	-0.00033183	0.000517303
2	20	0.000785306	-0.000265736
2	21	-0.000630664	-0.000101778
2	22	0.000422981	0.000311194
2	23	-0.000506128	-0.00027962
2	24	0.000543781	2.01541e-05
2	25	-0.000202	0.000297297
3	1	0.0177514	-0.00919803
3	2	-0.0404791	0.0200414
3	3	0.0374663	-0.0154041
3	4	-0.000378466	-0.00680954
3	5	-0.0368361	0.022707
3	6	0.0352592	-0.00927494
3	7	0.0035797	-0.0263102
3	8	-0.0425812	0.0548965
3	9	0.0526939	-0.0575284
3	10	-0.0374856	0.0401425
3	11	0.0174688	-0.0199532
3	12	-0.00522352	0.00725182
3	13	0.000161781	-0.00197293
3	14	0.00190747	0.000389896
3	15	-0.00248715	9.98782e-05
3	16	0.00182305	-0.000366728
3	17	-0.000785639	0.000296611
3	18	0.000144729	4.65987e-05
3	19	6.37044e-05	-0.000102584
3	20	-0.000160926	-0.000197943
3	21	0.000331618	0.000273397
3	22	-0.000403436	4.63127e-05
3	23	0.00020196	-0.000291524
3	24	3.55849e-05	0.000213109
3	25	-1.46615e-05	-5.34884e-05
4	1	-0.00288738	-0.00250603
4	2	0.00743422	0.00670295
4	3	-0.00884735	-0.00838805
4	4	0.00457187	0.00467787
4	5	0.00362679	0.00250359
4	6	-0.012418	-0.00799109
4	7	0.0178148	0.00785905
4	8	-0.0165225	-0.00347323
4	9	0.00949568	-0.000160681
4	10	-0.0018911	0.000460617
4	11	-0.00205837	0.000940921
4	12	0.00237515	-0.00191853
4	13	-0.00122648	0.00202417
4	14	-5.90618e-05	-0.00134288
4	15	0.00112271	0.000126958
4	16	-0.00166617	0.000638172
4	17	0.00140725	-0.000421896
4	18	-0.000521288	5.6088e-05
4	19	-0.000298616	-0.000143928
4	20	0.000440138	0.000242672
4	21	5.53351e-05	-0.000126078
4	22	-0.000573587	8.5267e-05
4	23	0.000555462	-0.000127148
4	24	-0.000112446	5.69477e-05
4	25	-0.000146377	6.24748e-05
5	1	0.00251502	0.00809284
5	2	-0.008179	-0.0283141
5	3	0.0116499	0.0481156
5	4	-0.00533405	-0.0448842
5	5	-0.00994629	0.0115307
5	6	0.0228421	0.0326652
5	7	-0.0232739	-0.0595521
5	8	0.0131727	0.0573246
5	9	-0.00272364	-0.0365494
5	10	-0.00122069	0.0151727
5	11	0.000232937	-0.00278007
5	12	0.000827199	-0.00155562
5	13	-0.000329402	0.00219945
5	14	-0.000353584	-0.00167754
5	15	0.000449359	0.000845701
5	16	-0.000338857	-0.000273903
5	17	0.000172709	0.00010346
5	18	9.78729e-05	-1.39647e-05
5	19	-0.000255384	-0.000191364
5	20	0.000226526	0.000442639
5	21	-0.000194425	-0.000539198
5	22	0.000188745	0.000298539
5	23	-0.000129771	0.000119756
5	24	6.32448e-05	-0.000278846
5	25	-4.1075e-05	7.08285e-05
6	1	0.000309603	0.00176244
6	2	-0.00195586	-0.00760604
6	3	0.00574879	0.0166492
6	4	-0.0104527	-0.0232003
6	5	0.0133137	0.0216961
6	6	-0.0126541	-0.0126387
6	7	0.00905045	0.00226076
6	8	-0.00418531	0.00371989
6	9	-0.000530979	-0.00465126
6	10	0.00406547	0.00299731
6	11	-0.00558323	-0.000440171
6	12	0.00482382	-0.00210124
6	13	-0.00251207	0.00322795
6	14	0.000271673	-0.00236569
6	15	0.000709981	0.000640319
6	16	-0.000888824	0.000605109
6	17	0.00110036	-0.00100098
6	18	-0.00108071	0.000885785
6	19	0.000431345	-0.000695567
6	20	0.000355785	0.000556358
6	21	-0.00067225	-0.000299496
6	22	0.000494054	-4.12505e-05
6	23	-0.000114859	0.000122408
6	24	-0.000137602	0.000113974
6	25	0.000120967	-0.000294991
7	1	0.0936451	-0.0268862
7	2	-0.475054	0.135412
7	3	1.2367	-0.350119
7	4	-2.11861	0.596422
7	5	2.62455	-0.736144
7	6	-2.44896	0.686163
7	7	1.74161	-0.488894
7	8	-0.93264	0.26287
7	9	0.360374	-0.101457
7	10	-0.0909025	0.0241916
7	11	0.0115409	-0.00149227
7	12	-1.09607e-05	-0.000711575
7	13	-0.000754926	6.152e-05
7	14	0.0014521	-0.000357886
7	15	-0.00145219	0.000500044
7	16	0.00107208	6.63225e-05
7	17	-0.000582014	-0.000595079
7	18	-4.09871e-05	0.000470531
7	19	0.000405999	1.03571e-05
7	20	-0.000295636	-0.000267191
7	21	1.62574e-05	0.00019161
7	22	0.000167026	-6.03289e-05
7	23	-0.00025845	4.73407e-05
7	24	0.000219521	-6.71751e-05
7	25	8.11642e-06	1.75151e-05
8	1	0.000832911	-6.66452e-05
8	2	-0.00392045	0.000298032
8	3	0.00932326	-0.000919847
8	4	-0.0145185	0.00243794
8	5	0.0162067	-0.00496467
8	6	-0.0127368	0.00734908
8	7	0.00532617	-0.00801802
8	8	0.00223179	0.00648949
8	9	-0.00608111	-0.00339193
8	10	0.00525323	-4.73473e-05
8	11	-0.00188092	0.00205804
8	12	-0.00101919	-0.00155675
8	13	0.00178241	-0.000226839
8	14	-0.000887835	0.00102769
8	15	-0.000207441	-0.000327503
8	16	0.000739427	-0.000549887
8	17	-0.000679875	0.000601735
8	18	0.000127211	-0.000194152
8	19	0.000511303	8.13608e-05
8	20	-0.000713667	-0.000292659
8	21	0.000541586	0.000361326
8	22	-0.00039687	-0.000131732
8	23	0.000337233	-9.32742e-05
8	24	-0.000222912	3.96816e-05
8	25	0.000124926	0.000163183
9	1	4.12578e-05	-4.59027e-05
9	2	-2.93547e-05	-0.000109826
9	3	-0.000222201	0.00112601
9	4	0.000558117	-0.00313975
9	5	-0.000379959	0.00497051
9	6	-0.0006732	-0.0050529
9	7	0.00194036	0.00307764
9	8	-0.00214326	-0.000326918
9	9	0.000948942	-0.00148145
9	10	0.000402189	0.00144382
9	11	-0.000633636	9.79804e-05
9	12	0.000130584	-0.0018044
9	13	-0.000185507	0.00217297
9	14	0.000975774	-0.000891447
9	15	-0.00143186	-0.000653723
9	16	0.000878934	0.000966211
9	17	0.000172957	-0.000230965
9	18	-0.000853139	-0.000302559
9	19	0.000862585	0.000158385
9	20	-0.00049191	0.000110175
9	21	0.000133595	-0.000124303
9	22	3.31522e-05	0.000110082
9	23	-4.30535e-05	-0.000155959
9	24	2.53078e-05	1.92537e-05
9	25	-6.84708e-05	0.000250448
10	1	0.000149297	-0.000240826
10	2	-0.000612148	0.000957668
10	3	0.00104348	-0.00161624
10	4	-0.000750865	0.00130785
10	5	-0.000400191	-0.000378323
10	6	0.00198373	0.000199611
10	7	-0.00364525	-0.00108828
10	8	0.00494363	0.0019949
10	9	-0.0050196	-0.00201864
10	10	0.00339192	0.00113914
10	11	-0.001042	-0.000104718
10	12	-0.000326846	-0.000166916
10	13	0.000408415	-0.00034388
10	14	-0.000394512	0.000764179
10	15	0.000792698	-0.000674015
10	16	-0.000950114	0.000512039
10	17	0.000668441	-0.000508233
10	18	-0.000433504	0.000367745
10	19	0.000365806	-4.08483e-05
10	20	-0.0002206	-0.000183462
10	21	1.25745e-05	0.000221636
10	22	3.40009e-05	-0.000221516
10	23	9.34972e-05	0.00022663
10	24	-0.00018454	-0.000153493
10	25	0.000124558	-3.49222e-06
11	1	5.90901e-05	0.000165409
11	2	-0.000140426	-0.000950574
11	3	-0.000197723	0.00244443
11	4	0.00132698	-0.00358894
11	5	-0.00252946	0.00321968
11	6	0.00255308	-0.00159929
11	7	-0.0014412	-0.000354996
11	8	0.000542078	0.00223526
11	9	-0.000568179	-0.00323695
11	10	0.000879982	0.00219696
11	11	-0.000720602	0.000150866
11	12	0.000134857	-0.00137435
11	13	0.000392835	0.000638135
11	14	-0.000555938	0.00049293
11	15	0.000396131	-0.000681681
11	16	-0.00014131	0.000185943
11	17	-2.107e-05	0.000250526
11	18	2.22669e-05	-0.000357928
11	19	9.27013e-05	0.000273915
11	20	-0.000185892	-0.000217234
11	21	0.000184925	0.00020736
11	22	-0.000156317	-0.000104167
11	23	0.000128521	-5.90281e-05
11	24	-5.05165e-05	9.99846e-05
11	25	-4.73208e-05	-1.61984e-05
12	1	1.31832e-05	8.50716e-05
12	2	-1.69014e-05	-0.000329063
12	3	8.37945e-05	0.000419425
12	4	-0.000715469	0.000235449
12	5	0.00225405	-0.00164861
12	6	-0.00365596	0.00289564
12	7	0.00324935	-0.00302381
12	8	-0.000983072	0.0022205
12	9	-0.00142851	-0.00152745
12	10	0.00247856	0.00138701
12	11	-0.00201651	-0.00132395
12	12	0.000787161	0.000955892
12	13	0.000372775	-0.000460224
12	14	-0.000884045	0.00024463
12	15	0.000593925	-0.000478648
12	16	8.64738e-05	0.000796824
12	17	-0.000509733	-0.000727039
12	18	0.000424397	0.000371013
12	19	-0.000107657	-0.000135976
12	20	-7.02493e-05	6.38257e-05
12	21	-6.11457e-06	4.25094e-05
12	22	0.000172761	-0.000177399
12	23	-0.000180756	0.000207393
12	24	8.76157e-06	-0.000139733
12	25	0.000111428	9.18354e-05
13	1	1.70041e-05	2.88381e-05
13	2	-0.000154577	-0.000128027
13	3	0.000551963	0.000209447
13	4	-0.00121762	3.31708e-05
13	5	0.00211656	-0.000814327
13	6	-0.00304839	0.00173636
13	7	0.00324299	-0.00187565
13	8	-0.00218324	0.000782118
13	9	0.00069602	0.000747588
13	10	0.000115152	-0.00142393
13	11	-0.000201952	0.000929657
13	12	-1.43165e-05	-5.86892e-05
13	13	0.000278161	-0.000470228
13	14	-0.000326258	0.000622653
13	15	0.000109649	-0.00055832
13	16	3.02102e-05	0.000324692
13	17	6.31931e-05	-7.01199e-05
13	18	-9.88093e-05	-2.62198e-05
13	19	-5.98599e-05	-9.67454e-06
13	20	0.00012707	5.81246e-05
13	21	1.58377e-05	-8.17049e-05
13	22	-7.03354e-05	0.000103932
13	23	-0.000105171	-0.000134099
13	24	0.000248868	0.000133892
13	25	-0.000187721	-6.58757e-05
14	1	1.37289e-06	-4.87791e-05
14	2	6.52844e-05	0.000289116
14	3	-0.000300988	-0.000822245
14	4	0.000687813	0.0014252
14	5	-0.00122586	-0.0015483
14	6	0.00191645	0.000910072
14	7	-0.00233802	4.5855e-05
14	8	0.00195047	-0.000720764
14	9	-0.00094981	0.000935991
14	10	0.000100903	-0.000662971
14	11	0.000177966	5.0286e-05
14	12	-6.8472e-05	0.000289624
14	13	-8.77113e-05	1.48737e-05
14	14	0.000116243	-0.000435602
14	15	-1.42494e-05	0.000392322
14	16	-0.00013267	-0.000134279
14	17	0.000213807	0.00012075
14	18	-0.00013937	-0.000241682
14	19	-8.35388e-05	0.000186553
14	20	0.000311725	-1.26152e-05
14	21	-0.000394577	-2.88346e-05
14	22	0.000308728	-8.6878e-05
14	23	-0.000133259	0.000155796
14	24	-3.34507e-05	-6.82067e-05
14	25	0.000128805	-5.86047e-05
15	1	-1.64076e-05	-2.03736e-05
15	2	0.000119028	0.000105042
15	3	-0.000384035	-0.000212845
15	4	0.000792199	0.000156537
15	5	-0.00121678	5.48782e-05
15	6	0.00159014	9.82357e-06
15	7	-0.00205455	-0.000503725
15	8	0.00260267	0.000800246
15	9	-0.00272512	-0.000477555
15	10	0.00204965	4.60482e-05
15	11	-0.001061	-2.85386e-05
15	12	0.000522058	0.000287243
15	13	-0.000425416	-0.000562432
15	14	0.000173304	0.000815553
15	15	0.000312009	-0.000960935
15	16	-0.000462198	0.000830581
15	17	0.000118568	-0.000502794
15	18	0.000164185	0.000246815
15	19	-2.19391e-05	-0.000125557
15	20	-0.000278552	6.03667e-05
15	21	0.000379267	-5.66629e-05
15	22	-0.000243739	6.54954e-05
15	23	4.45924e-05	1.2166e-05
15	24	5.26096e-05	-0.000117272
15	25	-2.61435e-05	0.00013602
16	1	-1.91252e-05	4.97812e-06
16	2	7.76005e-05	-2.64457e-05
16	3	-0.00014621	8.55625e-05
16	4	0.000149596	-0.000247879
16	5	-4.47458e-05	0.0005733
16	6	-0.000121099	-0.000871788
16	7	0.000250735	0.000766504
16	8	-0.000309089	-0.000263766
16	9	0.000392728	-0.000170002
16	10	-0.000631043	0.000266235
16	11	0.000906651	-0.000217921
16	12	-0.000758505	0.00023206
16	13	-3.76279e-05	-0.000209941
16	14	0.000887339	3.07564e-05
16	15	-0.00101802	0.000129361
16	16	0.000534463	-6.44489e-05
16	17	-0.000153437	-9.61362e-05
16	18	0.000141085	0.000112871
16	19	-0.000185328	-2.65216e-05
16	20	9.25861e-05	3.27647e-05
16	21	5.78995e-07	-0.000135026
16	22	1.14019e-05	0.000182871
16	23	-6.4826e-05	-0.000128403
16	24	0.000103143	3.96991e-05
16	25	-0.000129224	2.83367e-05
17	1	2.45888e-06	2.71424e-05
17	2	-1.17457e-05	-0.00017434
17	3	0.0001311	0.000558831
17	4	-0.000578299	-0.00115095
17	5	0.00126213	0.00167669
17	6	-0.00156769	-0.00181038
17	7	0.00117923	0.0014867
17	8	-0.000737413	-0.000975645
17	9	0.000843936	0.000606589
17	10	-0.000975524	-0.000418579
17	11	0.00045189	0.000231863
17	12	0.000247648	-3.65006e-05
17	13	-0.000296892	-2.78956e-05
17	14	-0.000141793	-3.26577e-06
17	15	0.000365634	-2.34576e-06
17	16	-0.00019512	3.05572e-05
17	17	-5.12713e-05	-4.14993e-06
17	18	0.000127718	-7.19197e-05
17	19	-4.29085e-05	0.000131644
17	20	-7.31895e-05	-0.000107684
17	21	0.000103961	1.03553e-05
17	22	-2.43551e-05	5.86309e-05
17	23	-8.08631e-05	-4.76385e-05
17	24	0.000102967	1.00205e-05
17	25	-3.10121e-05	1.09213e-05
18	1	1.1476e-05	-2.60896e-05
18	2	-8.89641e-05	0.000152614
18	3	0.000326946	-0.000427645
18	4	-0.00066727	0.000725101
18	5	0.00070232	-0.000797656
18	6	-5.6502e-05	0.000593124
18	7	-0.000948478	-0.000320967
18	8	0.00148664	0.000114363
18	9	-0.00119499	7.10676e-05
18	10	0.000576246	-0.000234252
18	11	-0.00035446	0.000335836
18	12	0.000683831	-0.000403391
18	13	-0.00110568	0.000391275
18	14	0.00110513	-0.000197157
18	15	-0.00061195	-7.69616e-05
18	16	4.94305e-05	0.000231709
18	17	0.000150961	-0.000271213
18	18	-4.33623e-05	0.000272736
18	19	-1.94717e-05	-0.000195169
18	20	-8.14677e-05	2.92587e-05
18	21	0.000155528	0.000109714
18	22	-5.42367e-05	-0.000125558
18	23	-0.000115654	6.05583e-05
18	24	0.000156643	-3.48942e-05
18	25	-5.78367e-05	7.85847e-05
19	1	1.33509e-05	1.68229e-05
19	2	-7.14554e-05	-0.000128919
19	3	0.000174327	0.000418195
19	4	-0.000252576	-0.000758317
19	5	0.000182011	0.000797385
19	6	0.000123236	-0.000336825
19	7	-0.000567403	-0.00031616
19	8	0.000950936	0.000592884
19	9	-0.00113004	-0.000354964
19	10	0.000988449	4.46658e-05
19	11	-0.000575607	-7.81304e-06
19	12	0.000236727	0.000111711
19	13	-0.000184366	-0.000123716
19	14	0.000195105	-4.39214e-06
19	15	-5.21531e-05	0.000207871
19	16	-0.00011335	-0.000342834
19	17	0.00012352	0.000279486
19	18	-1.80468e-05	-8.88894e-05
19	19	-9.40552e-05	-3.34152e-05
19	20	0.000161859	2.57064e-05
19	21	-0.000149364	1.12109e-05
19	22	7.96488e-05	9.11469e-06
19	23	-4.88285e-05	-6.51751e-05
19	24	6.97025e-05	8.72304e-05
19	25	-5.54694e-05	-6.39116e-05
20	1	-3.4061e-06	-1.69533e-06
20	2	2.52916e-05	-3.12556e-06
20	3	-8.57322e-05	2.65763e-07
20	4	0.000191972	0.000153978
20	5	-0.000295818	-0.000660216
20	6	0.00020439	0.00143506
20	7	0.000345558	-0.00197568
20	8	-0.00125812	0.00178302
20	9	0.00185478	-0.000944985
20	10	-0.00159135	0.000121283
20	11	0.000826188	0.000168922
20	12	-0.00026373	-4.67713e-05
20	13	4.81623e-05	-0.000105994
20	14	1.32532e-05	0.000163126
20	15	6.77539e-05	-0.00014957
20	16	-0.000259064	6.88541e-05
20	17	0.000325767	-1.75438e-06
20	18	-0.000184824	2.98584e-05
20	19	4.43472e-05	-9.83151e-05
20	20	-4.13598e-05	0.000136164
20	21	6.81911e-05	-0.000149332
20	22	-1.40158e-05	0.000143103
20	23	-6.52338e-05	-0.000107178
20	24	6.84851e-05	5.91491e-05
20	25	-2.52177e-06	-2.10686e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode28_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00339173	0
0	2	0.00571502	0
0	3	-0.000915617	0
0	4	-0.00992836	0
0	5	0.0130478	0
0	6	-0.00214985	0
0	7	-0.00982504	0
0	8	0.0086995	0
0	9	0.00247574	0
0	10	-0.0112092	0
0	11	0.0121956	0
0	12	-0.00921048	0
0	13	0.00636297	0
0	14	-0.003935	0
0	15	0.00153121	0
0	16	-0.000220798	0
0	17	0.000572616	0
0	18	-0.00130838	0
0	19	0.00100142	0
0	20	-3.99672e-06	0
0	21	-0.000348922	0
0	22	-0.000132701	0
0	23	0.000477691	0
0	24	-0.000218118	0
0	25	-0.000243306	0
1	1	0.00774963	0.0032217
1	2	-0.0145277	-0.0054402
1	3	0.0100118	0.00103379
1	4	0.00627875	0.00931044
1	5	-0.0170391	-0.013458
1	6	0.00830391	0.00295883
1	7	0.0105923	0.012344
1	8	-0.0194622	-0.0165235
1	9	0.0122492	0.00866739
1	10	0.00014144	-0.00043772
1	11	-0.00662065	-0.00175108
1	12	0.00610104	0.00123441
1	13	-0.0030705	-0.00170717
1	14	0.000774081	0.0025537
1	15	8.86519e-05	-0.00244997
1	16	0.000128553	0.00174092
1	17	-0.000806291	-0.000999148
1	18	0.00119846	0.00015401
1	19	-0.000888555	0.000736115
1	20	0.000243655	-0.00121054
1	21	2.84316e-05	0.000978024
1	22	0.000220569	-0.000295323
1	23	-0.000560689	-0.000208799
1	24	0.000639197	0.000111119
1	25	-0.000418254	0.000355277
2	1	-0.00300508	0.00827468
2	2	0.00783344	-0.0117626
2	3	-0.00766281	0.00241796
2	4	-0.00292704	0.00940118
2	5	0.0159221	-0.00840726
2	6	-0.0162469	-0.00538197
2	7	0.00142127	0.0180079
2	8	0.0145942	-0.0180191
2	9	-0.01881	0.00681667
2	10	0.0122665	0.00532777
2	11	-0.00390699	-0.0104961
2	12	-0.000749909	0.00903724
2	13	0.00152654	-0.0056583
2	14	-7.37985e-06	0.00341898
2	15	-0.00188139	-0.00263138
2	16	0.00223772	0.00248872
2	17	-0.000765445	-0.00198315
2	18	-0.000858675	0.000634746
2	19	0.00120136	0.000837865
2	20	-0.000591522	-0.00120863
2	21	-3.16639e-05	0.000301006
2	22	0.000317796	0.000730317
2	23	-0.000243588	-0.0008689
2	24	-8.48888e-05	0.000357067
2	25	0.000346358	-1.21527e-06
3	1	7.30552e-05	0.00830896
3	2	-0.000355697	-0.0174637
3	3	0.00156854	0.0128351
3	4	-0.00365683	0.00586307
3	5	0.00471924	-0.0191669
3	6	-0.00302444	0.0108503
3	7	-0.000998707	0.0124244
3	8	0.00499958	-0.0297541
3	9	-0.00611939	0.0296909
3	10	0.00338946	-0.0185214
3	11	0.000816221	0.00768412
3	12	-0.00296865	-0.00188806
3	13	0.00204261	-9.62929e-05
3	14	-8.18479e-05	0.00035215
3	15	-0.000729893	-1.45837e-05
3	16	0.000306512	-0.000411472
3	17	0.000226681	0.000650277
3	18	-0.000246247	-0.000596535
3	19	-1.82527e-05	0.00048645
3	20	9.3298e-05	-0.000569617
3	21	0.000157391	0.000662648
3	22	-0.000539124	-0.000498799
3	23	0.000788243	0.00018196
3	24	-0.000689177	-2.63012e-05
3	25	0.000296164	0.000126035
4	1	-0.00240406	0.00444056
4	2	0.00549201	-0.0134945
4	3	-0.00440856	0.0190472
4	4	-0.00166971	-0.0117759
4	5	0.00763822	-0.00577569
4	6	-0.0092948	0.020016
4	7	0.00740165	-0.0211212
4	8	-0.00500612	0.012348
4	9	0.00369739	-0.00338646
4	10	-0.00269567	-0.000819594
4	11	0.000845103	0.00173119
4	12	0.00119846	-0.0015628
4	13	-0.00186315	0.000727842
4	14	0.00103156	0.000341819
4	15	-6.54502e-05	-0.000731148
4	16	-2.41782e-05	0.000443203
4	17	-0.000450485	-0.000204409
4	18	0.000536537	0.000161347
4	19	-5.28613e-06	4.41246e-06
4	20	-0.000302207	-0.000265873
4	21	-0.000191463	0.000349981
4	22	0.000822495	-0.000188162
4	23	-0.000746499	-4.60159e-05
4	24	0.000195117	0.000143281
4	25	6.89526e-05	-7.29885e-05
5	1	-0.00194257	0.00450054
5	2	0.00642459	-0.0165991
5	3	-0.00945091	0.029174
5	4	0.00534813	-0.0266854
5	5	0.00576927	0.00339378
5	6	-0.0173078	0.0260271
5	7	0.0229476	-0.0406955
5	8	-0.0214055	0.0351792
5	9	0.0153399	-0.0209704
5	10	-0.00822029	0.0101025
5	11	0.00242139	-0.0047626
5	12	0.000967017	0.00166213
5	13	-0.00177791	0.000762123
5	14	0.000824151	-0.00187471
5	15	0.000393422	0.00162823
5	16	-0.000793719	-0.000904432
5	17	0.000438147	0.000262903
5	18	-2.20138e-05	0.000139911
5	19	-9.29417e-05	-0.000101131
5	20	9.53387e-05	-0.000286911
5	21	-0.000196399	0.000447436
5	22	0.000320914	-0.000108011
5	23	-0.000320555	-0.000252066
5	24	0.000190193	0.000210144
5	25	-1.43003e-05	-1.31061e-05
6	1	5.71323e-05	9.88729e-05
6	2	-0.000432562	-0.000949902
6	3	0.00126209	0.00371427
6	4	-0.0023291	-0.00813519
6	5	0.00374535	0.0108049
6	6	-0.00579935	-0.00796935
6	7	0.007117	0.00106297
6	8	-0.00506765	0.00356277
6	9	-0.000272764	-0.00224892
6	10	0.00490244	-0.00188937
6	11	-0.00537972	0.00408473
6	12	0.00260939	-0.00322997
6	13	-3.91119e-05	0.000876196
6	14	-0.000364482	0.00135707
6	15	-0.000618277	-0.00237308
6	16	0.00129126	0.00189275
6	17	-0.00102847	-0.000713153
6	18	0.000415595	-0.000144972
6	19	-6.7519e-05	0.000382351
6	20	-5.62323e-05	-0.000279702
6	21	0.000117265	0.000135722
6	22	-2.34624e-05	-8.43735e-05
6	23	-0.000132888	0.000109203
6	24	8.02871e-05	-8.35555e-05
6	25	8.97672e-05	-4.60082e-05
7	1	-0.0262214	-0.0931557
7	2	0.133274	0.472726
7	3	-0.347455	-1.23099
7	4	0.595594	2.10995
7	5	-0.737527	-2.61719
7	6	0.687527	2.44932
7	7	-0.488825	-1.75248
7	8	0.262181	0.949501
7	9	-0.101107	-0.375273
7	10	0.0240569	0.0993112
7	11	-0.00122913	-0.0143647
7	12	-0.000900261	0.000439033
7	13	-0.00035516	0.000438233
7	14	0.000938031	-0.000472968
7	15	-0.00137552	-0.000108479
7	16	0.0019084	0.00045529
7	17	-0.00207873	-0.000139159
7	18	0.00165334	-0.000142606
7	19	-0.000821743	1.38949e-05
7	20	3.49111e-05	0.000160717
7	21	0.000263402	-0.000171208
7	22	-6.38769e-05	0.000257377
7	23	-0.00022648	-0.000487018
7	24	0.000277913	0.000580755
7	25	-0.000123869	-0.000442223
8	1	0.000359273	0.000246397
8	2	-0.00194416	-0.000968131
8	3	0.00544144	0.00123593
8	4	-0.0100754	0.000852766
8	5	0.013253	-0.0053675
8	6	-0.0122123	0.00949869
8	7	0.00694255	-0.0106023
8	8	-0.00107328	0.00862624
8	9	-0.00153375	-0.00497489
8	10	0.000876348	0.00106227
8	11	0.000147938	0.00161369
8	12	-0.000111957	-0.00208645
8	13	-8.42698e-05	0.00117389
8	14	-0.00014366	-0.000587225
8	15	0.000404433	0.000735389
8	16	-0.000560276	-0.000787487
8	17	0.000711037	0.000408349
8	18	-0.000684586	-6.02753e-05
8	19	0.000413494	2.90434e-05
8	20	-0.000183602	-8.87199e-05
8	21	0.000200765	7.29323e-06
8	22	-0.00030693	9.76859e-05
8	23	0.000235295	-2.37487e-05
8	24	2.06995e-05	-0.000146147
8	25	-0.000231662	0.000193719
9	1	6.11387e-05	0.000116394
9	2	-0.00015178	-0.000500255
9	3	8.12233e-05	0.00102335
9	4	5.47268e-05	-0.00108265
9	5	0.000381579	-7.09432e-05
9	6	-0.00182338	0.00231533
9	7	0.00373214	-0.00404968
9	8	-0.0051086	0.00375088
9	9	0.00531989	-0.00210976
9	10	-0.00401018	0.00109132
9	11	0.00133772	-0.0011806
9	12	0.00137068	0.0013346
9	13	-0.00250015	-0.00101958
9	14	0.0018855	0.000588164
9	15	-0.000845777	-0.000299735
9	16	0.000432458	0.000105669
9	17	-0.000411207	4.96883e-05
9	18	0.000205286	-0.000153417
9	19	5.21671e-05	0.000159521
9	20	2.05468e-05	-7.91119e-05
9	21	-0.000256471	1.08626e-05
9	22	0.000278297	2.7208e-05
9	23	-9.90097e-05	-0.000121031
9	24	-8.34716e-05	0.000214763
9	25	0.000208302	-0.000142781
10	1	-4.36411e-05	-1.56574e-05
10	2	9.93773e-05	0.000218106
10	3	-1.80318e-06	-0.000831296
10	4	-0.000361374	0.00168175
10	5	0.000721022	-0.00202959
10	6	-0.000541341	0.00122162
10	7	-0.00018882	0.000315528
10	8	0.000764087	-0.00122914
10	9	-0.000680872	0.000739516
10	10	0.000204199	0.000558261
10	11	-5.52203e-05	-0.00161107
10	12	0.000726917	0.0019437
10	13	-0.0017763	-0.00162818
10	14	0.00214705	0.00102054
10	15	-0.00153341	-0.000564245
10	16	0.000675057	0.000341876
10	17	-0.000173364	-0.000146969
10	18	-5.19988e-05	-2.72631e-05
10	19	0.000159801	8.76763e-05
10	20	-0.000107475	-8.91643e-05
10	21	-7.71796e-05	8.3499e-05
10	22	0.00025319	-4.72423e-05
10	23	-0.000311213	-4.73085e-06
10	24	0.000231838	1.38592e-05
10	25	-0.000101336	2.6113e-05
11	1	-0.000207353	-1.08032e-05
11	2	0.000929058	1.87098e-05
11	3	-0.0017498	-0.000144478
11	4	0.00156003	0.000889846
11	5	-0.0002205	-0.00259122
11	6	-0.000997302	0.00443447
11	7	0.00127722	-0.00504262
11	8	-0.00103325	0.0041836
11	9	0.000457584	-0.00273546
11	10	0.000687819	0.00124214
11	11	-0.00160158	0.000187249
11	12	0.000946616	-0.00109569
11	13	0.000932986	0.00113329
11	14	-0.00217667	-0.000803854
11	15	0.00183465	0.000825556
11	16	-0.000672874	-0.00121137
11	17	-0.000151461	0.00142331
11	18	0.000251228	-0.00107562
11	19	-6.57503e-05	0.000347657
11	20	9.39642e-05	0.000224606
11	21	-0.000269725	-0.000341924
11	22	0.000299773	0.000164491
11	23	-0.000194607	3.0833e-05
11	24	0.000109509	-0.00014524
11	25	-6.75377e-05	0.000194871
12	1	6.14656e-05	6.79434e-06
12	2	-0.00028541	1.0496e-05
12	3	0.000571348	-0.000187155
12	4	-0.000627092	0.000566662
12	5	0.000536051	-0.000739021
12	6	-0.000800881	0.000173001
12	7	0.00138066	0.000816487
12	8	-0.00143291	-0.00107942
12	9	0.000600038	0.000168207
12	10	0.000374457	0.000845929
12	11	-0.000795841	-0.00081584
12	12	0.000777014	-4.54839e-05
12	13	-0.000713993	0.000762315
12	14	0.00073207	-0.000796712
12	15	-0.000670125	0.000323406
12	16	0.000441751	0.000101331
12	17	-0.00025366	-8.68501e-05
12	18	0.000285096	-0.000222377
12	19	-0.000406064	0.000422555
12	20	0.000398209	-0.000307237
12	21	-0.000221223	-2.51562e-05
12	22	-1.36369e-05	0.000292482
12	23	0.000166991	-0.000281462
12	24	-0.000154326	8.66116e-05
12	25	2.02427e-05	2.61174e-05
13	1	-3.00427e-05	-3.49677e-07
13	2	0.000299871	-5.32942e-05
13	3	-0.000962305	0.000303547
13	4	0.00144538	-0.000827456
13	5	-0.000633871	0.00141074
13	6	-0.00166424	-0.00166539
13	7	0.00380232	0.00145656
13	8	-0.00380686	-0.00109357
13	9	0.00170583	0.000923603
13	10	0.000662014	-0.000788834
13	11	-0.00175839	0.000304121
13	12	0.00138643	0.000416773
13	13	-0.00034295	-0.00083914
13	14	-0.000324596	0.000650739
13	15	0.000212475	-2.15848e-05
13	16	0.000224501	-0.000540203
13	17	-0.000487159	0.000612066
13	18	0.000508082	-0.000307814
13	19	-0.000327963	6.72963e-05
13	20	5.01885e-06	-5.75003e-05
13	21	0.00023625	0.000135373
13	22	-0.000249828	-0.00021676
13	23	0.000155548	0.000325298
13	24	-7.57498e-05	-0.000404826
13	25	-9.67537e-06	0.000332806
14	1	3.10017e-05	2.41591e-05
14	2	-0.000174737	-0.000120673
14	3	0.000503314	0.000180338
14	4	-0.00104342	0.00012396
14	5	0.00172072	-0.00086509
14	6	-0.00213128	0.00162979
14	7	0.00167412	-0.0020503
14	8	-0.000392112	0.00211442
14	9	-0.000681761	-0.00183209
14	10	0.000655255	0.00109116
14	11	0.000179631	-8.52483e-05
14	12	-0.000937891	-0.000533143
14	13	0.00112266	0.000439037
14	14	-0.000782722	-0.000178073
14	15	0.000348074	0.000307443
14	16	-0.000232639	-0.000546664
14	17	0.000283446	0.000406669
14	18	-8.62967e-05	-5.49032e-05
14	19	-0.000234643	-5.04755e-05
14	20	0.000251032	-7.73318e-05
14	21	4.2904e-06	0.000114363
14	22	-0.000177218	-1.98454e-05
14	23	0.00015674	-3.44312e-05
14	24	-7.4455e-05	5.10054e-05
14	25	3.30658e-05	-0.000113081
15	1	2.30717e-05	-4.49539e-05
15	2	-0.00012135	0.000223671
15	3	0.000347319	-0.000497379
15	4	-0.000744315	0.000549624
15	5	0.00128788	-2.58349e-06
15	6	-0.00170601	-0.000980705
15	7	0.00160273	0.00153561
15	8	-0.00106104	-0.00110108
15	9	0.000686722	0.00020475
15	10	-0.00080097	0.000338727
15	11	0.00108789	-0.000424165
15	12	-0.00107753	0.000366088
15	13	0.000672985	-0.000273512
15	14	-0.000188786	0.000159262
15	15	-7.91105e-05	-0.000129619
15	16	0.000118595	0.000231373
15	17	-2.0647e-05	-0.000381032
15	18	-0.000107897	0.000405564
15	19	0.000125402	-0.000177624
15	20	-3.34218e-05	-0.000171673
15	21	-1.36923e-05	0.000360399
15	22	-2.86153e-05	-0.000318396
15	23	4.18821e-05	0.000205146
15	24	2.27128e-05	-0.000131243
15	25	-4.9566e-05	8.99763e-05
16	1	7.0358e-06	8.73585e-06
16	2	-2.47096e-05	-2.54956e-06
16	3	1.64134e-05	-7.9171e-05
16	4	0.000160709	9.65022e-05
16	5	-0.000681574	0.000433071
16	6	0.00148508	-0.00165526
16	7	-0.00214285	0.00271278
16	8	0.00215536	-0.00261953
16	9	-0.00144043	0.00156362
16	10	0.000394878	-0.000590651
16	11	0.00050507	0.000294112
16	12	-0.000945955	-0.000354036
16	13	0.000827182	0.000257541
16	14	-0.000425655	-1.32816e-05
16	15	0.000228883	-0.000163286
16	16	-0.000332609	0.000346412
16	17	0.000400134	-0.000566603
16	18	-0.000291002	0.000582275
16	19	0.000184324	-0.00032386
16	20	-0.000113695	5.44068e-05
16	21	-4.12487e-05	2.39269e-05
16	22	0.000195255	2.587e-05
16	23	-0.000178589	-7.11369e-05
16	24	6.1416e-05	5.96093e-05
16	25	-3.37498e-06	1.46433e-06
17	1	1.12095e-06	-1.55673e-05
17	2	-1.53689e-05	8.3483e-05
17	3	7.19811e-05	-0.000222359
17	4	-0.000222664	0.000360836
17	5	0.000379083	-0.000360446
17	6	-0.000211364	0.000194523
17	7	-0.000423135	-4.17311e-05
17	8	0.00115722	4.83674e-05
17	9	-0.00154455	-0.000138358
17	10	0.00147308	0.000255687
17	11	-0.00104249	-0.000527412
17	12	0.00047479	0.000915447
17	13	-9.93859e-05	-0.00100293
17	14	3.3628e-05	0.000520164
17	15	-4.04113e-05	0.00017298
17	16	-0.000100201	-0.000524741
17	17	0.000306559	0.000454354
17	18	-0.00037191	-0.000266572
17	19	0.000264729	0.00015282
17	20	-0.000135076	-8.07451e-05
17	21	7.29007e-05	1.43991e-05
17	22	-2.54728e-05	2.17927e-05
17	23	-4.2168e-05	-2.7575e-05
17	24	8.66011e-05	3.29178e-05
17	25	-9.71195e-05	-4.18212e-05
18	1	1.67409e-05	1.8112e-05
18	2	-0.000118569	-0.000114883
18	3	0.000413363	0.000292636
18	4	-0.000840052	-0.000328665
18	5	0.00108866	-3.52198e-05
18	6	-0.00101603	0.000673441
18	7	0.000821256	-0.0012121
18	8	-0.000554259	0.00155713
18	9	2.97075e-05	-0.00182968
18	10	0.000582733	0.00198249
18	11	-0.00075165	-0.00188914
18	12	0.000360453	0.00149586
18	13	8.4117e-05	-0.000837773
18	14	-0.000200424	0.000181584
18	15	0.000142795	0.000142062
18	16	-0.000115923	-9.43999e-05
18	17	7.40662e-05	-0.000126981
18	18	-2.9563e-05	0.000279954
18	19	0.000101286	-0.000195749
18	20	-0.000214347	-5.01142e-05
18	21	0.000201889	0.000198058
18	22	-0.000107587	-0.00012757
18	23	5.59752e-05	-3.02979e-05
18	24	-2.01399e-05	0.000100359
18	25	-5.49257e-05	-5.11765e-05
19	1	6.66405e-06	-4.84124e-06
19	2	-4.31045e-05	7.86353e-06
19	3	7.20941e-05	4.35807e-05
19	4	0.000108834	-0.000192459
19	5	-0.000648447	0.000336211
19	6	0.00117574	-0.000315783
19	7	-0.00106714	0.000203155
19	8	0.000465725	-0.000279261
19	9	-0.000216158	0.000688017
19	10	0.000513211	-0.00119992
19	11	-0.000672453	0.00134261
19	12	0.000365479	-0.000971014
19	13	2.87985e-05	0.000545561
19	14	-0.000232651	-0.000476581
19	15	0.000296838	0.00061038
19	16	-0.000232661	-0.00064422
19	17	6.15166e-05	0.000520658
19	18	3.63317e-05	-0.000332012
19	19	1.58326e-05	0.000193258
19	20	-6.64988e-05	-0.000125802
19	21	1.74537e-05	3.77363e-05
19	22	3.96534e-05	6.13758e-05
19	23	-2.45942e-05	-5.64862e-05
19	24	-9.93132e-06	-2.58209e-05
19	25	1.04226e-05	5.16922e-05
20	1	2.12038e-06	2.75799e-06
20	2	-2.04351e-05	-1.27002e-05
20	3	7.53903e-05	4.90557e-05
20	4	-0.000124914	-0.000119428
20	5	8.74553e-05	9.87176e-05
20	6	1.5605e-05	0.00023472
20	7	-8.03968e-05	-0.000809981
20	8	9.59918e-05	0.00113376
20	9	-0.000147651	-0.000890019
20	10	0.000219462	0.000363333
20	11	-0.000189818	4.65349e-05
20	12	6.60583e-05	-0.000326935
20	13	5.89976e-06	0.000586273
20	14	-1.51025e-06	-0.000735242
20	15	3.47301e-05	0.000694297
20	16	-9.29632e-05	-0.000523024
20	17	2.80727e-05	0.000268358
20	18	0.00013966	4.12024e-09
20	19	-0.000176599	-0.000138577
20	20	1.11442e-05	0.000109957
20	21	0.000129797	-2.62981e-05
20	22	-8.95838e-05	-2.60333e-05
20	23	-1.85492e-05	5.13269e-05
20	24	5.02313e-05	-6.28368e-05
20	25	-9.33113e-06	5.67517e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode29_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00441991	0
0	2	0.00769263	0
0	3	-0.00642127	0
0	4	0.00147007	0
0	5	-0.00117825	0
0	6	0.00690291	0
0	7	-0.00876047	0
0	8	0.00158364	0
0	9	0.00635736	0
0	10	-0.00586907	0
0	11	-0.000721318	0
0	12	0.00473406	0
0	13	-0.00312174	0
0	14	-5.39085e-05	0
0	15	0.00112941	0
0	16	-0.000424409	0
0	17	-0.000556913	0
0	18	0.00125611	0
0	19	-0.0016076	0
0	20	0.0015888	0
0	21	-0.00133277	0
0	22	0.00113784	0
0	23	-0.00111058	0
0	24	0.000973814	0
0	25	-0.00055506	0
1	1	-0.00440385	-0.00157186
1	2	0.0072269	0.00232291
1	3	-0.00402666	-0.0017759
1	4	-0.00270155	0.0014321
1	5	0.0047697	-0.00153149
1	6	-0.000669103	-0.000490076
1	7	-0.00214659	0.00517807
1	8	-0.00109977	-0.00815955
1	9	0.00659783	0.00580719
1	10	-0.00865686	-0.000907868
1	11	0.00658672	-0.00132693
1	12	-0.00350298	0.000553931
1	13	0.00193437	-4.74584e-05
1	14	-0.0021426	0.000642339
1	15	0.00270194	-0.000863236
1	16	-0.00210932	0.000594439
1	17	0.000691702	-0.000656503
1	18	3.89584e-05	0.000866367
1	19	0.00011215	-0.000654358
1	20	-0.000137442	9.29648e-05
1	21	-0.000206207	0.000378539
1	22	0.000396423	-0.00043879
1	23	-0.00024067	0.00011964
1	24	-3.06914e-05	0.000193272
1	25	0.000130167	-0.000200595
2	1	-0.00867459	0.00500267
2	2	0.0126984	-0.00855741
2	3	-0.00246934	0.00368334
2	4	-0.0134826	0.0065706
2	5	0.018959	-0.010611
2	6	-0.00965476	0.00326559
2	7	-0.00456906	0.0080509
2	8	0.0116419	-0.0138135
2	9	-0.00741093	0.0124648
2	10	-0.00270878	-0.00834807
2	11	0.00973609	0.00503302
2	12	-0.00976822	-0.00303978
2	13	0.00623394	0.00162999
2	14	-0.00364688	-0.000805759
2	15	0.00245773	0.0010881
2	16	-0.00118037	-0.00200696
2	17	-0.000147603	0.00227973
2	18	0.000605692	-0.00148359
2	19	-0.000283886	0.000366287
2	20	-2.21223e-05	0.000297934
2	21	0.000108992	-0.000301084
2	22	-0.000303346	-0.000122597
2	23	0.000550951	0.000461766
2	24	-0.000499513	-0.000347753
2	25	0.000201439	-5.67318e-05
3	1	0.0219836	0.0194926
3	2	-0.0457362	-0.0419307
3	3	0.032589	0.0330019
3	4	0.0173696	0.0113508
3	5	-0.0518707	-0.0483144
3	6	0.0286145	0.0367413
3	7	0.0342001	0.0145858
3	8	-0.0824963	-0.0603064
3	9	0.0849035	0.0692722
3	10	-0.0540395	-0.0478529
3	11	0.020776	0.0205508
3	12	-0.0029527	-0.00382269
3	13	-0.00109827	-0.000914797
3	14	0.000160337	7.22938e-07
3	15	0.000689749	0.000978036
3	16	-0.000746856	-0.000619282
3	17	0.000292916	-1.99128e-05
3	18	0.000391977	0.000206069
3	19	-0.000714723	-4.24105e-05
3	20	0.000458512	-0.000156437
3	21	-0.000128083	8.75362e-05
3	22	9.03699e-05	0.000223891
3	23	-0.000148545	-0.000298298
3	24	7.28056e-05	-7.27252e-05
3	25	8.03986e-05	0.000438934
4	1	0.000430726	0.000854615
4	2	-0.00140754	-0.00158661
4	3	0.00214301	0.000365893
4	4	-0.00162299	0.00141343
4	5	-0.000167686	0.00044489
4	6	0.00286678	-0.00645924
4	7	-0.00670822	0.0117035
4	8	0.0112668	-0.0121747
4	9	-0.0140665	0.00913502
4	10	0.0126335	-0.00590937
4	11	-0.00765374	0.0037951
4	12	0.00250393	-0.00227025
4	13	-8.14434e-05	0.000807273
4	14	0.000618486	0.000399456
4	15	-0.00198132	-0.000731876
4	16	0.00208445	0.000141326
4	17	-0.00101919	0.000542998
4	18	0.000213053	-0.000666536
4	19	-0.000152534	0.000365026
4	20	0.000204183	-6.56252e-06
4	21	1.54721e-05	-0.000255202
4	22	-0.000223186	0.000368907
4	23	9.20424e-05	-0.000304548
4	24	0.000191261	0.000115307
4	25	-0.000210904	0.000104298
5	1	-0.143222	0.266375
5	2	0.50443	-0.936629
5	3	-0.85068	1.57609
5	4	0.753529	-1.39214
5	5	-0.0899818	0.163615
5	6	-0.743634	1.37486
5	7	1.20654	-2.23192
5	8	-1.11327	2.06931
5	9	0.701395	-1.31699
5	10	-0.307925	0.587733
5	11	0.0895854	-0.174137
5	12	-0.0153068	0.0285609
5	13	0.00162471	-0.00109052
5	14	-4.33107e-05	9.45619e-05
5	15	-0.0011349	-0.000408306
5	16	0.00145136	0.000255849
5	17	-0.000704857	0.000215949
5	18	-7.35503e-05	-0.000692665
5	19	0.000173662	0.000634828
5	20	0.000144188	-0.00017794
5	21	-0.000256031	-0.000189928
5	22	8.35588e-05	0.000228576
5	23	-1.75868e-05	2.96783e-05
5	24	0.000129415	-0.000338041
5	25	-0.000114212	0.00041828
6	1	7.90343e-06	0.00117576
6	2	0.000449561	-0.00440041
6	3	-0.00170171	0.00784083
6	4	0.00247824	-0.00801979
6	5	-0.000823688	0.0040258
6	6	-0.00293153	0.00131252
6	7	0.00633958	-0.00437672
6	8	-0.00820538	0.00401995
6	9	0.00899743	-0.00182997
6	10	-0.00832575	5.31836e-05
6	11	0.00545209	0.000137895
6	12	-0.00181923	0.000783189
6	13	-3.03687e-06	-0.00138748
6	14	-0.000483859	0.00102529
6	15	0.00155032	-0.000430857
6	16	-0.00171682	0.000339048
6	17	0.00106512	-0.00050411
6	18	-0.000430559	0.000503258
6	19	0.000200625	-0.000487765
6	20	-0.000154153	0.000610578
6	21	6.05731e-05	-0.000603375
6	22	4.22051e-05	0.00032888
6	23	-4.50712e-05	-6.0478e-05
6	24	-5.82577e-05	1.49839e-05
6	25	0.000147959	-7.89302e-05
7	1	-0.000345025	0.00162267
7	2	0.00292156	-0.00839718
7	3	-0.0107524	0.022951
7	4	0.0233985	-0.0423687
7	5	-0.0339662	0.0572579
7	6	0.0349174	-0.0579764
7	7	-0.0263428	0.0440242
7	8	0.0152313	-0.0250055
7	9	-0.00769713	0.0107205
7	10	0.00468395	-0.00321665
7	11	-0.00390862	-0.000530837
7	12	0.00312504	0.00253374
7	13	-0.00175723	-0.003004
7	14	0.000701338	0.00248704
7	15	-0.000544736	-0.00184113
7	16	0.000498914	0.00109324
7	17	0.000191371	1.49817e-05
7	18	-0.000907736	-0.000913872
7	19	0.000835379	0.000849854
7	20	-0.000343483	-8.20656e-05
7	21	0.000149156	-0.00046847
7	22	-0.000185753	0.00037693
7	23	9.77242e-05	-1.81567e-05
7	24	5.57627e-05	-8.73409e-05
7	25	-8.88488e-05	-0.000109209
8	1	-0.000150968	0.000442
8	2	0.000400233	-0.0026713
8	3	-0.000597757	0.00759911
8	4	0.00133181	-0.0131345
8	5	-0.00322867	0.0152546
8	6	0.00532384	-0.0125426
8	7	-0.00607249	0.00758436
8	8	0.00535439	-0.00361687
8	9	-0.00403875	0.00156336
8	10	0.00272108	-0.000477862
8	11	-0.00172299	-0.000457263
8	12	0.00125635	0.00109903
8	13	-0.00106982	-0.00106641
8	14	0.000716443	0.000628436
8	15	-0.000301958	-0.000395763
8	16	0.000202012	0.000378124
8	17	-0.000321521	-0.000220869
8	18	0.000335487	5.70174e-05
8	19	-0.000225744	-0.00011662
8	20	0.000171938	0.000128236
8	21	-0.000214014	6.04308e-05
8	22	0.000210687	-0.000129738
8	23	-9.76425e-05	-4.38937e-05
8	24	2.42e-05	0.000190584
8	25	-8.12874e-05	-0.000164081
9	1	-0.00014183	0.000200296
9	2	0.000804583	-0.00133063
9	3	-0.00197556	0.00414357
9	4	0.00257475	-0.00792888
9	5	-0.00173935	0.0101688
9	6	0.000602049	-0.00861411
9	7	-0.000966508	0.00388939
9	8	0.00256728	0.000700735
9	9	-0.00362532	-0.002407
9	10	0.00358466	0.00143514
9	11	-0.00326224	0.000164029
9	12	0.00285743	-0.000930968
9	13	-0.00187499	0.000764491
9	14	0.000597145	-0.000314512
9	15	9.28435e-05	0.000202521
9	16	-5.08962e-05	-0.000462609
9	17	-0.000116778	0.000635535
9	18	8.60869e-05	-0.000390789
9	19	-6.44968e-05	-0.000129907
9	20	0.000207641	0.000582193
9	21	-0.000334291	-0.000765402
9	22	0.000248566	0.000643841
9	23	-6.1473e-05	-0.000309611
9	24	-3.29267e-06	-2.92646e-05
9	25	-4.54646e-05	0.000212688
10	1	-0.000143795	4.80981e-06
10	2	0.000747511	0.000220504
10	3	-0.00197185	-0.00102702
10	4	0.00359151	0.0017711
10	5	-0.00534737	-0.000936985
10	6	0.00698184	-0.00121342
10	7	-0.00757178	0.00193546
10	8	0.00590228	0.000282959
10	9	-0.00237596	-0.0032853
10	10	-0.000648215	0.00407928
10	11	0.00148002	-0.00257233
10	12	-0.000925995	0.00113565
10	13	0.000653205	-0.001077
10	14	-0.000918552	0.00131647
10	15	0.000925863	-0.0008282
10	16	-0.000503244	0.000172409
10	17	0.000172133	1.04951e-05
10	18	-7.25427e-05	2.66248e-05
10	19	-8.11832e-05	2.84464e-05
10	20	0.000311697	-0.000151916
10	21	-0.000394045	0.000266908
10	22	0.000285461	-0.000265548
10	23	-0.00011611	8.66109e-05
10	24	-2.87196e-05	0.000130792
10	25	0.000108379	-0.000223458
11	1	7.30574e-05	-1.30138e-05
11	2	-0.000495234	0.00017599
11	3	0.0014116	-0.000800845
11	4	-0.00205713	0.00211246
11	5	0.00117917	-0.0037363
11	6	0.00136077	0.0046826
11	7	-0.00417089	-0.00431768
11	8	0.00541694	0.00323805
11	9	-0.00409524	-0.00253437
11	10	0.00110128	0.00221995
11	11	0.00116278	-0.00139561
11	12	-0.00138734	6.30465e-05
11	13	0.000693436	0.000678434
11	14	-0.00042877	-0.000456658
11	15	0.000381435	4.0066e-05
11	16	-8.83078e-05	0.000125514
11	17	-8.50779e-05	-0.000284763
11	18	-6.57918e-05	0.000433184
11	19	0.00016187	-0.000263896
11	20	-6.94214e-05	-0.000143086
11	21	1.5388e-05	0.000383552
11	22	-6.70997e-05	-0.000305185
11	23	0.000126663	0.000127368
11	24	-0.000142309	-5.88039e-05
11	25	0.000109469	5.45076e-05
12	1	-7.3193e-05	0.000114953
12	2	0.000359684	-0.000703634
12	3	-0.000896348	0.00205659
12	4	0.00157233	-0.00372845
12	5	-0.00217504	0.00461917
12	6	0.00218668	-0.00414423
12	7	-0.00105129	0.00291097
12	8	-0.000748429	-0.00181159
12	9	0.0017415	0.000984576
12	10	-0.00145105	-0.000205419
12	11	0.00103228	-0.000331377
12	12	-0.0011345	0.000448108
12	13	0.000974333	-0.000549948
12	14	-0.000151435	0.000928377
12	15	-0.000515951	-0.0012001
12	16	0.000387051	0.000962839
12	17	0.000148571	-0.000322497
12	18	-0.000407421	-0.000357311
12	19	0.000201903	0.000722551
12	20	0.000157421	-0.000584697
12	21	-0.000301545	0.000124189
12	22	0.000189088	0.00019103
12	23	-4.6717e-05	-0.000101143
12	24	2.44883e-05	-0.00014439
12	25	-7.889e-05	0.000185229
13	1	2.3689e-05	-1.17216e-07
13	2	-7.38987e-05	6.40903e-05
13	3	6.72344e-06	-0.00036319
13	4	0.000490404	0.000864417
13	5	-0.00160431	-0.00110173
13	6	0.00290697	0.000829699
13	7	-0.00338159	-0.000454921
13	8	0.00241167	0.000396719
13	9	-0.000582014	-0.000687826
13	10	-0.000967929	0.00118748
13	11	0.00173942	-0.00160377
13	12	-0.00195801	0.00156965
13	13	0.0018324	-0.00111417
13	14	-0.00141423	0.000666709
13	15	0.000883362	-0.000418613
13	16	-0.000435647	0.000225717
13	17	0.00013532	-2.86926e-05
13	18	8.51558e-06	-0.000124965
13	19	-3.56286e-06	0.000214533
13	20	-8.4152e-05	-0.000219912
13	21	0.000110565	0.00019187
13	22	1.01365e-05	-0.000238479
13	23	-0.000166185	0.000318596
13	24	0.000184352	-0.000269364
13	25	-5.99215e-05	9.66815e-05
14	1	-1.54801e-05	2.1757e-05
14	2	8.27066e-05	-4.63242e-05
14	3	-0.000108683	-6.61181e-05
14	4	-0.000175253	0.00035591
14	5	0.000850685	-0.000516383
14	6	-0.00158342	0.000304612
14	7	0.00186323	7.4887e-06
14	8	-0.00140789	-0.000118645
14	9	0.000464401	0.000122274
14	10	0.0003585	-4.92794e-05
14	11	-0.000648508	-0.000183489
14	12	0.000382156	0.000287947
14	13	0.000277868	-6.90846e-05
14	14	-0.00093293	-1.81982e-05
14	15	0.00106098	-0.000279034
14	16	-0.00064288	0.000455122
14	17	0.000206996	-0.000194282
14	18	-9.24572e-05	-9.74541e-05
14	19	0.000161745	6.09293e-05
14	20	-0.000195522	0.000136903
14	21	0.000168678	-0.000248714
14	22	-0.000139252	0.000261101
14	23	0.000114715	-0.000240923
14	24	-9.46537e-05	0.000206353
14	25	9.48304e-05	-0.000135209
15	1	-8.41204e-06	1.97746e-05
15	2	2.84738e-05	-9.86152e-05
15	3	-1.77877e-05	0.000262751
15	4	-7.16968e-05	-0.000585486
15	5	0.000278113	0.00110809
15	6	-0.000684401	-0.00147769
15	7	0.00120715	0.00123734
15	8	-0.00134996	-0.000631892
15	9	0.000721257	0.00027875
15	10	0.000231524	-0.000205866
15	11	-0.000647525	5.61263e-05
15	12	0.000370003	0.000158938
15	13	-0.00011989	-0.000180453
15	14	0.000363896	5.4869e-05
15	15	-0.000566696	-7.20726e-05
15	16	0.00020724	0.0002327
15	17	0.000249679	-0.000224602
15	18	-0.000215265	-3.84369e-05
15	19	-7.58249e-05	0.000298448
15	20	0.000119108	-0.000354677
15	21	7.60276e-05	0.000245359
15	22	-0.000185241	-8.19433e-05
15	23	0.00012605	-8.01864e-05
15	24	-6.25822e-05	0.000190985
15	25	5.79787e-05	-0.000182535
16	1	-5.54502e-06	-4.44045e-06
16	2	9.00452e-06	9.36826e-06
16	3	4.11542e-05	4.45288e-05
16	4	-0.000259544	-0.000202019
16	5	0.000722776	0.000249792
16	6	-0.00123989	0.000120925
16	7	0.00136833	-0.000722749
16	8	-0.000911287	0.00101823
16	9	0.000307495	-0.000884661
16	10	-0.000154533	0.000627044
16	11	0.000420924	-0.000487443
16	12	-0.000609314	0.000540139
16	13	0.000493102	-0.000732417
16	14	-0.000172702	0.000869443
16	15	-0.000196504	-0.000766134
16	16	0.000399293	0.000488936
16	17	-0.000327187	-0.000282069
16	18	0.000172252	0.000181253
16	19	-0.000154189	-3.10957e-06
16	20	0.000229428	-0.000215927
16	21	-0.000240171	0.000221244
16	22	0.000142783	-1.34441e-05
16	23	-1.62451e-06	-0.000143586
16	24	-9.68698e-05	0.000135838
16	25	9.88589e-05	-6.1528e-05
17	1	-3.21259e-05	-3.2406e-06
17	2	0.000251688	1.14803e-05
17	3	-0.000820971	5.18926e-07
17	4	0.00149315	-0.000117311
17	5	-0.00157227	0.000410863
17	6	0.000764169	-0.000755543
17	7	0.000208729	0.000889779
17	8	-0.000525851	-0.000688638
17	9	0.000392151	0.000180797
17	10	-0.000481499	0.000537193
17	11	0.000795988	-0.00125853
17	12	-0.000809687	0.00167468
17	13	0.000349441	-0.00152774
17	14	0.000129113	0.000925096
17	15	-0.000131287	-0.000392225
17	16	-0.000187877	0.00024691
17	17	0.000287924	-0.000199596
17	18	-8.72181e-05	-4.91635e-05
17	19	-2.07317e-05	0.00028126
17	20	-9.66996e-05	-0.000210672
17	21	0.000149994	-1.93514e-06
17	22	8.93993e-06	4.61868e-05
17	23	-0.000160504	6.33683e-05
17	24	0.000117518	-9.07431e-05
17	25	9.19746e-06	-3.4755e-05
18	1	3.4804e-05	-6.19777e-06
18	2	-0.000185087	4.87159e-05
18	3	0.0004184	-0.000157293
18	4	-0.000526042	0.000243122
18	5	0.000461554	-9.65282e-05
18	6	-0.000487819	-0.000270169
18	7	0.000700904	0.000478688
18	8	-0.00076012	-0.00035536
18	9	0.00036769	0.000232524
18	10	0.000233923	-0.000300161
18	11	-0.000476948	0.000248631
18	12	0.00016575	0.000138801
18	13	0.000310386	-0.000556203
18	14	-0.000538978	0.00058282
18	15	0.000474295	-0.000261269
18	16	-0.000264703	4.17548e-05
18	17	8.09951e-05	-0.000162845
18	18	-3.13937e-05	0.000357362
18	19	7.59346e-05	-0.000317042
18	20	-0.000121395	0.000119744
18	21	0.000144109	1.38532e-05
18	22	-0.000154907	-5.84482e-05
18	23	0.000132694	8.50801e-05
18	24	-6.40364e-05	-9.47256e-05
18	25	-2.12877e-06	7.78294e-05
19	1	-1.69638e-05	4.27259e-06
19	2	9.00346e-05	-1.35723e-05
19	3	-0.000218426	2.90271e-05
19	4	0.000276774	-0.000121709
19	5	-0.000103635	0.000368211
19	6	-0.000276149	-0.000652649
19	7	0.000715943	0.000832318
19	8	-0.00110392	-0.000959533
19	9	0.00122767	0.000986862
19	10	-0.000859732	-0.000719597
19	11	0.000141494	0.000299191
19	12	0.000430993	-9.53277e-05
19	13	-0.000472605	8.7956e-05
19	14	6.66363e-05	8.17206e-06
19	15	0.000308343	-0.000191753
19	16	-0.000259224	0.000276123
19	17	-8.53541e-05	-0.000226059
19	18	0.000290356	0.000106383
19	19	-0.000189803	6.44963e-07
19	20	9.84617e-07	-1.45582e-05
19	21	5.757e-05	-4.03912e-05
19	22	-2.32168e-05	7.54468e-05
19	23	2.23616e-05	-7.11692e-05
19	24	-4.52516e-05	5.11304e-05
19	25	2.79494e-05	-1.38268e-05
20	1	-7.17585e-06	2.98126e-06
20	2	3.77401e-05	-1.37296e-05
20	3	-7.43266e-05	5.50217e-05
20	4	2.88037e-05	-0.000166904
20	5	0.000143048	0.000335645
20	6	-0.000325566	-0.000415585
20	7	0.000317055	0.000236502
20	8	-8.91447e-06	0.000122677
20	9	-0.000465506	-0.000348098
20	10	0.000802958	0.000227893
20	11	-0.000789116	0.000180743
20	12	0.000493728	-0.000604319
20	13	-0.000252588	0.000742528
20	14	0.000324403	-0.000571462
20	15	-0.000539664	0.000338489
20	16	0.000527451	-0.00020729
20	17	-0.000246527	0.000134869
20	18	4.70489e-06	-4.16543e-05
20	19	1.96174e-05	-8.02216e-05
20	20	2.59495e-05	0.000166911
20	21	1.4642e-05	-0.000165486
20	22	-8.70094e-05	0.000123755
20	23	8.78357e-05	-0.000116195
20	24	-2.88438e-05	0.000126568
20	25	-1.19495e-05	-0.000107309


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode2_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0191657	0
0	2	-0.0677205	0
0	3	0.120512	0
0	4	-0.13308	0
0	5	0.101053	0
0	6	-0.0557323	0
0	7	0.0236976	0
0	8	-0.00763348	0
0	9	-0.00103205	0
0	10	0.00603397	0
0	11	-0.0063185	0
0	12	0.0035678	0
0	13	-0.00160016	0
0	14	0.00135109	0
0	15	-0.00154293	0
0	16	0.00143812	0
0	17	-0.000807044	0
0	18	-0.000301664	0
0	19	0.00125063	0
0	20	-0.00144657	0
0	21	0.001002	0
0	22	-0.000441293	0
0	23	0.000131355	0
0	24	-5.61572e-05	0
0	25	-3.63665e-05	0
1	1	-0.599526	0.42937
1	2	1.89964	-1.36301
1	3	-3.23009	2.31711
1	4	3.47383	-2.48795
1	5	-2.5764	1.84088
1	6	1.43675	-1.02475
1	7	-0.678454	0.483773
1	8	0.281947	-0.199761
1	9	-0.0772053	0.0519171
1	10	0.000763222	0.00239388
1	11	0.00127136	-0.00206452
1	12	0.0045145	-0.003321
1	13	0.000818656	-0.000316978
1	14	-0.00371808	0.00274401
1	15	0.00173545	-0.00162795
1	16	-0.00123545	0.000995905
1	17	0.00206569	-0.000793356
1	18	-0.00158348	-0.000120662
1	19	0.000851669	0.000606818
1	20	-0.00119687	1.5047e-06
1	21	0.00152394	-0.000658945
1	22	-0.00100385	0.000543695
1	23	0.000471712	-2.42831e-05
1	24	-0.000502146	-0.000250301
1	25	0.000560802	0.000234544
2	1	-0.0132322	0.012245
2	2	0.0354041	-0.030103
2	3	-0.0545129	0.0425586
2	4	0.0578876	-0.0435239
2	5	-0.0447568	0.0349661
2	6	0.0267052	-0.0211066
2	7	-0.0147967	0.00663928
2	8	0.00992484	0.00277566
2	9	-0.0069201	-0.00473475
2	10	0.00323698	0.00267918
2	11	-0.000258105	-0.000966265
2	12	-0.00101944	6.21156e-05
2	13	0.00138014	0.00123217
2	14	-0.00119934	-0.00223929
2	15	0.000186881	0.00178544
2	16	0.000778694	-0.000490345
2	17	-0.000286971	-0.000357736
2	18	-0.00123399	0.000570281
2	19	0.00191501	-0.000600832
2	20	-0.00107169	0.000450578
2	21	-6.79219e-05	4.2902e-06
2	22	0.000321447	-0.000383564
2	23	2.06057e-06	0.000340248
2	24	-8.91997e-05	-7.78852e-05
2	25	-8.97255e-05	-0.000102719
3	1	-0.000522067	-0.00137528
3	2	9.23532e-05	0.00331762
3	3	0.00141198	-0.00518494
3	4	-0.00160581	0.00790007
3	5	0.000535123	-0.0109942
3	6	-0.00156676	0.0110147
3	7	0.00482546	-0.00644814
3	8	-0.00622499	0.00129506
3	9	0.0042005	0.000209857
3	10	-0.00154693	0.000516711
3	11	0.000624436	-4.65094e-06
3	12	-0.000881484	-0.00121991
3	13	0.000810473	0.000908092
3	14	9.96363e-05	3.00213e-05
3	15	-0.00125633	0.000360584
3	16	0.00169475	-0.00125087
3	17	-0.00112847	0.00104677
3	18	0.00032744	-0.000212553
3	19	2.04731e-05	-0.000267382
3	20	-0.000124245	0.000500366
3	21	0.000306815	-0.000643195
3	22	-0.000421743	0.000402955
3	23	0.000323004	9.13464e-05
3	24	-0.000132867	-0.000297251
3	25	-4.14872e-05	0.000102206
4	1	0.000820615	0.000568019
4	2	-0.00302726	-0.00287071
4	3	0.00602701	0.0066696
4	4	-0.00819019	-0.00918942
4	5	0.00783107	0.00883906
4	6	-0.00382762	-0.0075602
4	7	-0.00317613	0.00673469
4	8	0.00945822	-0.0048477
4	9	-0.0102145	0.00172652
4	10	0.00503217	-0.000278229
4	11	0.000714326	0.00169636
4	12	-0.00232475	-0.00322346
4	13	0.000962286	0.00251409
4	14	-0.000280165	-0.000649979
4	15	0.00100291	-0.000415401
4	16	-0.0013761	0.000438348
4	17	0.000744223	-0.000172975
4	18	-0.000107581	6.68627e-05
4	19	0.000107074	-6.16856e-05
4	20	-0.000320858	-5.93739e-05
4	21	0.000300355	0.000271036
4	22	-0.000171166	-0.000310003
4	23	0.000127154	0.000106486
4	24	-4.21392e-05	0.000102132
4	25	-0.000166763	-0.000159242
5	1	-0.000674605	0.000534533
5	2	0.0025154	-0.0018094
5	3	-0.00468591	0.00230019
5	4	0.00588238	-0.000308698
5	5	-0.0060085	-0.00239873
5	6	0.00501844	0.00233304
5	7	-0.00244191	0.000395409
5	8	-0.000136553	-0.00242016
5	9	7.2777e-05	0.00197025
5	10	0.00181034	-0.000422866
5	11	-0.0021896	-2.49413e-05
5	12	0.000455238	-0.00112317
5	13	0.00109162	0.00222118
5	14	-0.00116186	-0.00162947
5	15	0.000491041	-0.000163185
5	16	7.77415e-05	0.00137011
5	17	-0.000383463	-0.00128953
5	18	0.000361778	0.000738546
5	19	-2.29839e-05	-0.00040509
5	20	-0.000302841	0.000102185
5	21	0.000367174	0.000269109
5	22	-0.000242013	-0.000312857
5	23	3.9358e-05	-4.15092e-05
5	24	0.000172827	0.000332611
5	25	-0.000278213	-0.000324786
6	1	-0.000616258	0.000222368
6	2	0.00217525	-0.00129388
6	3	-0.00434825	0.00343874
6	4	0.00641376	-0.00515729
6	5	-0.00701442	0.00443258
6	6	0.00489718	-0.00167713
6	7	-0.00101516	-0.000543997
6	8	-0.00217736	0.000852233
6	9	0.0038982	-0.000248851
6	10	-0.00499922	8.79832e-05
6	11	0.00523164	-0.00035616
6	12	-0.00362025	0.000228047
6	13	0.00103008	0.000366817
6	14	0.000437474	-0.000527931
6	15	-0.000293504	-5.56281e-05
6	16	-8.86533e-05	0.000405691
6	17	-0.00017958	0.000203974
6	18	0.000532922	-0.00100148
6	19	-0.000374111	0.000901331
6	20	5.04247e-05	-0.0002189
6	21	6.86801e-06	4.11892e-05
6	22	1.41672e-05	-0.000405443
6	23	7.2863e-05	0.000462514
6	24	-8.83391e-05	-2.08846e-05
6	25	-1.29152e-05	-0.000354443
7	1	0.000116878	-6.3844e-05
7	2	-0.000233572	0.000688407
7	3	7.07856e-05	-0.00221695
7	4	6.72785e-05	0.00374407
7	5	0.000278914	-0.00389527
7	6	-0.000515577	0.00275675
7	7	-0.000110423	-0.00152057
7	8	0.000902038	0.000391498
7	9	-0.000552641	0.00104672
7	10	-0.000827146	-0.00194466
7	11	0.00150758	0.00138591
7	12	-0.000261963	-0.000429132
7	13	-0.00188532	0.000460994
7	14	0.00296847	-0.00101224
7	15	-0.00245107	0.00102801
7	16	0.00123344	-0.000706742
7	17	-0.000283699	0.0007186
7	18	6.90397e-05	-0.000901791
7	19	-0.000404629	0.000742443
7	20	0.000579556	-0.000294698
7	21	-0.000235884	-3.58811e-05
7	22	-0.000184114	0.000110343
7	23	0.000228489	-5.47011e-05
7	24	-6.09849e-05	-1.14204e-05
7	25	7.08983e-06	4.91245e-05
8	1	-2.04161e-05	0.00013619
8	2	6.01938e-05	-0.00015222
8	3	-0.000285374	-0.000774181
8	4	0.00094185	0.0028568
8	5	-0.00191891	-0.00499561
8	6	0.00279884	0.00584401
8	7	-0.0029777	-0.00486974
8	8	0.00183512	0.00265608
8	9	0.000236811	-0.000601052
8	10	-0.00150505	-0.00046765
8	11	0.000714718	0.00107066
8	12	0.00117176	-0.00175024
8	13	-0.0020097	0.00203304
8	14	0.00114745	-0.00133875
8	15	-3.90948e-06	6.63888e-05
8	16	-0.000173978	0.000827759
8	17	-0.000251157	-0.00098208
8	18	0.000435676	0.000730334
8	19	-0.000272242	-0.000355201
8	20	0.000126628	-5.83655e-05
8	21	-0.000161699	0.000310928
8	22	0.000200298	-0.000238892
8	23	-9.96676e-05	1.62754e-05
8	24	-4.82843e-06	8.24686e-05
8	25	-1.33256e-05	-7.81194e-05
9	1	3.68965e-05	0.000190272
9	2	-0.000237402	-0.000854113
9	3	0.000530229	0.00182193
9	4	-0.00020845	-0.00212474
9	5	-0.00112778	0.00103128
9	6	0.002062	0.000644327
9	7	-0.000618797	-0.00156556
9	8	-0.00264573	0.00175435
9	9	0.00466195	-0.00185358
9	10	-0.00353777	0.00154713
9	11	0.000725939	-0.000377658
9	12	0.00109838	-0.000879741
9	13	-0.000979	0.00105322
9	14	-8.94363e-05	-0.000213563
9	15	0.000796495	-0.000540962
9	16	-0.000751425	0.000640235
9	17	0.000444301	-0.000450749
9	18	-0.000340516	0.000281607
9	19	0.000348747	1.43892e-06
9	20	-0.000270027	-0.000356527
9	21	0.000201247	0.000477162
9	22	-0.000246447	-0.000342324
9	23	0.000318955	0.000203896
9	24	-0.000337056	-0.000139836
9	25	0.000286608	5.69402e-05
10	1	4.41751e-05	0.000109092
10	2	-0.00017146	-0.000423842
10	3	0.000512336	0.000809016
10	4	-0.00133798	-0.00102746
10	5	0.00239521	0.000994965
10	6	-0.00268972	-0.000774921
10	7	0.00196002	0.000477634
10	8	-0.00133677	-0.000205759
10	9	0.00137259	2.54479e-05
10	10	-0.00102326	7.77069e-05
10	11	-0.000257333	-0.000126066
10	12	0.00132241	9.5655e-05
10	13	-0.00118009	-6.72208e-05
10	14	0.000322106	0.000206697
10	15	0.000310532	-0.000483046
10	16	-0.000364769	0.000631626
10	17	-1.85034e-05	-0.000527129
10	18	0.000401315	0.000365141
10	19	-0.000354431	-0.000266043
10	20	2.20039e-05	9.63046e-05
10	21	9.79359e-05	0.000122951
10	22	2.81835e-05	-0.000175847
10	23	-5.72877e-05	9.58074e-05
10	24	-3.78298e-05	-0.000122152
10	25	6.46347e-05	0.000248235
11	1	-0.000118364	0.000115996
11	2	0.000606731	-0.000607309
11	3	-0.00147858	0.00144553
11	4	0.00221474	-0.00200906
11	5	-0.0021719	0.00188674
11	6	0.00130923	-0.00151613
11	7	-0.000261487	0.00122728
11	8	-0.000384206	-0.000686109
11	9	0.000462376	4.72142e-05
11	10	-3.1722e-05	-2.31574e-06
11	11	-0.000482261	0.00032486
11	12	0.000363903	-0.000252595
11	13	0.000451652	-2.38758e-05
11	14	-0.00110289	-0.000127093
11	15	0.000931705	0.000489117
11	16	-0.000281682	-0.00041467
11	17	-0.000140834	-2.48062e-05
11	18	0.000197194	0.000235238
11	19	-0.000177092	-0.000109642
11	20	0.000151221	9.05876e-06
11	21	-2.44621e-05	-1.09326e-05
11	22	-0.000111104	-8.94297e-05
11	23	0.000112236	0.000265297
11	24	-2.31566e-05	-0.000295293
11	25	-2.99294e-05	0.000159357
12	1	-1.61124e-05	5.06937e-05
12	2	7.25008e-05	-0.00022287
12	3	-5.77216e-05	0.000405559
12	4	-0.000277619	-0.000353714
12	5	0.000797213	0.000265254
12	6	-0.000807466	-0.000891407
12	7	6.48784e-05	0.00241444
12	8	0.000579356	-0.00371118
12	9	-0.00036246	0.00355
12	10	-0.000149451	-0.00213509
12	11	-1.33697e-06	0.000806825
12	12	0.000523651	-0.000364966
12	13	-0.000475497	0.000369357
12	14	-5.03797e-05	-0.00024735
12	15	0.000287748	0.000138489
12	16	-0.000150765	-0.00029704
12	17	4.25582e-05	0.000560058
12	18	-2.26206e-05	-0.000640889
12	19	-7.77583e-05	0.000458507
12	20	0.000188665	-0.000133807
12	21	-0.000123603	-0.000140604
12	22	-6.02945e-05	0.000202527
12	23	0.000138377	-5.77151e-05
12	24	-5.03673e-05	-6.93214e-05
12	25	-4.74051e-05	1.3785e-05
13	1	1.6572e-05	3.10229e-05
13	2	-6.75791e-05	-0.000149834
13	3	-2.357e-05	0.000325637
13	4	0.000697197	-0.000482818
13	5	-0.00205239	0.000714155
13	6	0.0031985	-0.00109218
13	7	-0.00292911	0.0013093
13	8	0.00133013	-0.0010154
13	9	0.000104329	0.000508355
13	10	-0.000311148	-0.000472831
13	11	-0.000279726	0.000933816
13	12	0.000693818	-0.00116251
13	13	-0.000585311	0.000739094
13	14	0.000257101	-3.11332e-05
13	15	-7.44741e-05	-0.00044094
13	16	8.91028e-05	0.000555631
13	17	-2.28448e-05	-0.000456125
13	18	-0.000291429	0.000264006
13	19	0.000527805	-7.41645e-05
13	20	-0.000337336	-1.51336e-05
13	21	-7.24474e-05	4.28613e-05
13	22	0.000260352	-0.000149795
13	23	-0.000141019	0.000310923
13	24	-3.0172e-05	-0.00034582
13	25	5.00778e-05	0.000208068
14	1	1.95272e-05	-4.1949e-06
14	2	-7.26618e-05	2.24916e-05
14	3	4.24045e-05	-5.10811e-05
14	4	0.00032238	0.000108079
14	5	-0.00108395	-0.00035422
14	6	0.00183405	0.000872072
14	7	-0.00193286	-0.00124255
14	8	0.00123039	0.000958429
14	9	-0.000517324	-0.00025483
14	10	0.000668849	-0.000187022
14	11	-0.00131396	0.00016714
14	12	0.00136756	2.87037e-05
14	13	-0.000733296	-0.000266056
14	14	0.000229935	0.00062218
14	15	-0.000177082	-0.00095422
14	16	0.000202057	0.00092803
14	17	-4.23843e-05	-0.00049089
14	18	-0.000208099	-3.49669e-05
14	19	0.000323158	0.00032099
14	20	-0.000162	-0.000295725
14	21	-0.000111833	0.00011579
14	22	0.000167507	2.10891e-05
14	23	-6.13709e-06	-5.91264e-05
14	24	-7.25364e-05	6.68433e-05
14	25	1.66991e-05	-7.96305e-05
15	1	2.34163e-06	9.74012e-06
15	2	-1.32721e-05	-4.8865e-05
15	3	3.41302e-05	7.64358e-05
15	4	-9.65502e-05	-4.43838e-05
15	5	0.000291181	3.63079e-05
15	6	-0.000593182	-7.00426e-05
15	7	0.000757814	-6.21967e-05
15	8	-0.000658301	0.000401674
15	9	0.000442192	-0.000570846
15	10	-0.000135122	0.000282566
15	11	-0.000322255	0.000199859
15	12	0.000552851	-0.000449165
15	13	-9.35249e-05	0.000421275
15	14	-0.000725438	-0.000308761
15	15	0.00104785	0.000188345
15	16	-0.000629191	-8.11496e-05
15	17	6.75592e-05	4.0902e-06
15	18	0.000115847	0.000119168
15	19	-3.29722e-05	-0.000288141
15	20	-1.89959e-05	0.000324927
15	21	1.20463e-05	-0.000154903
15	22	-2.63202e-05	-5.63388e-05
15	23	3.61512e-05	0.000132599
15	24	-2.10119e-05	-5.48398e-05
15	25	3.0381e-05	-7.4356e-05
16	1	-4.73922e-05	-4.00624e-06
16	2	0.000265118	2.06914e-05
16	3	-0.000729279	-2.30548e-05
16	4	0.0012862	-4.33228e-05
16	5	-0.00156313	0.000114854
16	6	0.00118421	2.62231e-05
16	7	-8.46677e-05	-0.000414051
16	8	-0.00124494	0.000672262
16	9	0.00194542	-0.000516881
16	10	-0.00151322	0.000258167
16	11	0.000392439	-0.000306978
16	12	0.000473497	0.000454962
16	13	-0.000649651	-0.000252791
16	14	0.000409877	-0.000161155
16	15	-0.000184067	0.000295601
16	16	0.000144712	-8.34918e-05
16	17	-0.000168621	-0.000168173
16	18	0.000109724	0.000293518
16	19	-5.85369e-05	-0.000301862
16	20	0.000163775	0.000188833
16	21	-0.000322112	-1.69896e-05
16	22	0.000319046	-7.37641e-05
16	23	-0.000178908	7.20016e-05
16	24	9.40064e-05	-6.13817e-05
16	25	-0.000104284	3.22751e-05
17	1	6.46343e-06	-2.88314e-05
17	2	-1.77499e-05	0.00016653
17	3	3.57358e-06	-0.000469075
17	4	8.84426e-05	0.000806773
17	5	-0.000259316	-0.000930017
17	6	0.000357963	0.000906594
17	7	-0.000201478	-0.00113091
17	8	-7.85454e-05	0.00157262
17	9	5.78887e-05	-0.00163452
17	10	0.000354728	0.00107467
17	11	-0.000659391	-0.000420804
17	12	0.000512754	0.000174343
17	13	-0.000280153	-0.000160378
17	14	0.000371526	-8.42301e-06
17	15	-0.000598558	0.000293098
17	16	0.000617913	-0.000365076
17	17	-0.000425415	0.000117076
17	18	0.000181998	0.000192783
17	19	-7.51142e-06	-0.000293299
17	20	-1.32688e-05	0.000212268
17	21	-7.72717e-05	-0.000128712
17	22	9.63419e-05	9.17422e-05
17	23	1.34078e-05	-3.4153e-05
17	24	-8.96659e-05	-5.64856e-05
17	25	2.49784e-05	0.000119624
18	1	1.27661e-05	-8.01067e-06
18	2	-6.15118e-05	9.02418e-05
18	3	0.000161216	-0.000337786
18	4	-0.000298418	0.000647276
18	5	0.000432511	-0.000734296
18	6	-0.000516767	0.00057664
18	7	0.000490772	-0.000540949
18	8	-0.000366022	0.000824506
18	9	0.00030742	-0.00108984
18	10	-0.000416735	0.000961145
18	11	0.000561192	-0.00055781
18	12	-0.000511952	0.000205498
18	13	0.000154212	1.4495e-05
18	14	0.000315034	-0.000146693
18	15	-0.000485056	0.000144572
18	16	0.000253803	-2.65021e-06
18	17	1.31989e-05	-0.000128747
18	18	-2.68369e-05	0.000119704
18	19	-7.70538e-05	-9.22796e-06
18	20	9.05944e-05	-7.92561e-05
18	21	-6.68747e-05	7.26956e-05
18	22	9.80759e-05	-3.85192e-06
18	23	-0.000117407	-3.54866e-05
18	24	8.27104e-05	1.21532e-05
18	25	-4.54739e-05	8.13851e-06
19	1	-9.74679e-06	1.4943e-05
19	2	5.19251e-05	-0.000140306
19	3	-0.000114886	0.000508809
19	4	0.000123306	-0.00101664
19	5	-4.82044e-05	0.00116866
19	6	-2.56628e-05	-0.000496055
19	7	-3.52367e-06	-0.000715199
19	8	0.000236692	0.00146105
19	9	-0.000702389	-0.00114021
19	10	0.00112255	0.000255531
19	11	-0.00108072	0.000343902
19	12	0.000573544	-0.000434634
19	13	-6.25025e-05	0.000305909
19	14	-0.000105071	-0.0001998
19	15	1.48877e-05	0.000189634
19	16	8.20362e-05	-0.000242523
19	17	-5.56598e-05	0.000254759
19	18	-6.00498e-05	-0.000178417
19	19	0.000148115	5.35302e-05
19	20	-0.000153991	6.9053e-05
19	21	0.000125191	-0.00014835
19	22	-9.98241e-05	0.00017006
19	23	6.21356e-05	-0.000151161
19	24	-1.32935e-05	0.000108481
19	25	-3.207e-06	-6.11075e-05
20	1	7.51715e-06	-3.98193e-06
20	2	-5.20464e-05	3.0056e-05
20	3	0.000137311	-9.66717e-05
20	4	-0.000151192	0.000170047
20	5	-1.96992e-05	-0.000142944
20	6	0.000219983	-3.67018e-05
20	7	-0.000159737	0.000203273
20	8	-0.000100264	-0.000160387
20	9	0.000209484	6.4413e-05
20	10	-0.000122951	-0.000180977
20	11	8.72832e-05	0.000334536
20	12	-7.97868e-05	-0.000237316
20	13	-7.63843e-05	4.31422e-05
20	14	0.000248491	3.80745e-06
20	15	-0.000273589	2.07506e-05
20	16	0.000303141	2.29233e-05
20	17	-0.000422153	-0.000109482
20	18	0.000426425	0.000175143
20	19	-0.000218638	-0.000182022
20	20	-7.74929e-06	9.47307e-05
20	21	7.29301e-05	1.64655e-05
20	22	-2.28017e-05	-9.17089e-06
20	23	-1.18047e-05	-9.34368e-05
20	24	7.07661e-06	0.000121607
20	25	-1.61913e-05	-3.60581e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode30_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00690483	0
0	2	0.0160434	0
0	3	-0.0134907	0
0	4	-0.00548486	0
0	5	0.0185664	0
0	6	-0.00934142	0
0	7	-0.0065019	0
0	8	0.00616952	0
0	9	0.00777259	0
0	10	-0.0166653	0
0	11	0.0132502	0
0	12	-0.00512464	0
0	13	-0.00055631	0
0	14	0.00351553	0
0	15	-0.00498795	0
0	16	0.00474818	0
0	17	-0.00292614	0
0	18	0.000504409	0
0	19	0.0015079	0
0	20	-0.00227894	0
0	21	0.00155727	0
0	22	-0.000208556	0
0	23	-0.000477303	0
0	24	0.000187703	0
0	25	0.000300966	0
1	1	0.000166629	-0.00296069
1	2	0.000236731	0.00597513
1	3	0.000197855	-0.00420857
1	4	-0.00196285	-0.00321771
1	5	0.00284102	0.00872188
1	6	-0.00169393	-0.00633281
1	7	-0.000217529	-0.00012036
1	8	0.00202708	0.00430204
1	9	-0.00375556	-0.00580553
1	10	0.00513185	0.00703171
1	11	-0.00599443	-0.00780834
1	12	0.00633084	0.00670565
1	13	-0.00569232	-0.0037539
1	14	0.00401704	0.000103204
1	15	-0.00221074	0.00277431
1	16	0.00109	-0.00376863
1	17	-0.000678225	0.00309185
1	18	0.000613888	-0.00175998
1	19	-0.000568303	0.000434735
1	20	0.000416173	0.000502094
1	21	-0.000234478	-0.000720614
1	22	0.000107913	0.000397787
1	23	-8.20922e-05	-0.000137628
1	24	0.000154284	0.000144489
1	25	-0.000146791	-8.66197e-05
2	1	0.016433	-0.00306588
2	2	-0.0230283	0.00609672
2	3	0.00393372	-0.00373464
2	4	0.02047	-0.00450542
2	5	-0.0215335	0.010228
2	6	0.00108694	-0.00602202
2	7	0.0150179	-0.00305406
2	8	-0.0112466	0.00536487
2	9	-0.00326993	0.00119075
2	10	0.011776	-0.00734111
2	11	-0.00964422	0.00628739
2	12	0.00391782	-0.000852753
2	13	-0.001056	-0.00325796
2	14	0.00113731	0.00405538
2	15	-0.00152218	-0.00272789
2	16	0.0011795	0.00111071
2	17	-0.000551988	-0.000272124
2	18	-7.47667e-05	4.7474e-05
2	19	0.000481332	0.000191584
2	20	-0.000258595	-0.0005504
2	21	-0.000430781	0.000788829
2	22	0.000839375	-0.000847809
2	23	-0.000607788	0.000760739
2	24	7.95523e-05	-0.000542933
2	25	0.00026247	0.000328173
3	1	-0.0132595	0.00606798
3	2	0.0259752	-0.012869
3	3	-0.0137598	0.00987328
3	4	-0.0205275	0.00355202
3	5	0.0401906	-0.0136776
3	6	-0.01821	0.00805092
3	7	-0.0292596	0.00968411
3	8	0.0623438	-0.0243717
3	9	-0.0602451	0.0254249
3	10	0.0352241	-0.0148539
3	11	-0.0110259	0.002452
3	12	-0.000673567	0.00350496
3	13	0.0027516	-0.00238503
3	14	-0.00199342	-0.00036463
3	15	0.00173848	0.00064218
3	16	-0.00187946	0.000535333
3	17	0.00150062	-0.000809677
3	18	-0.000500084	0.000259383
3	19	-0.00043221	-2.41969e-05
3	20	0.000735232	8.96044e-05
3	21	-0.000553258	-8.06189e-06
3	22	0.000331408	-3.51344e-05
3	23	-0.000248697	-0.000112494
3	24	0.00023788	0.000169215
3	25	-0.00020038	-5.08079e-05
4	1	-0.000337521	0.00231106
4	2	0.00197349	-0.00687864
4	3	-0.00444155	0.0100498
4	4	0.00472349	-0.00832864
4	5	-0.00125152	0.00301263
4	6	-0.00286517	0.000889896
4	7	0.00413506	0.000263597
4	8	-0.00360584	-0.00497565
4	9	0.00375555	0.00827089
4	10	-0.00380165	-0.00731294
4	11	0.00190092	0.00400527
4	12	0.000903152	-0.00173011
4	13	-0.0020233	0.00138315
4	14	0.000923395	-0.00150971
4	15	0.000621632	0.00100772
4	16	-0.00110824	-0.000302258
4	17	0.000690367	0.000195331
4	18	-0.000126455	-0.000637096
4	19	-0.000353457	0.000917292
4	20	0.000748528	-0.0006675
4	21	-0.000837012	0.000267275
4	22	0.000532764	-0.000199022
4	23	-0.000106406	0.000364074
4	24	-0.000156638	-0.000358929
4	25	0.000184882	0.000129136
5	1	-0.265926	-0.142446
5	2	0.9365	0.50114
5	3	-1.57842	-0.844483
5	4	1.39666	0.748292
5	5	-0.166075	-0.0909622
5	6	-1.37745	-0.737169
5	7	2.23622	1.20205
5	8	-2.06903	-1.11632
5	9	1.31078	0.70997
5	10	-0.581253	-0.316192
5	11	0.173473	0.0937752
5	12	-0.0334725	-0.0154704
5	13	0.00627218	0.000371384
5	14	-0.00170303	-7.66642e-05
5	15	-0.000685222	0.000906336
5	16	0.000820647	-0.00126221
5	17	-0.000403611	0.000860936
5	18	0.000801541	4.71066e-05
5	19	-0.00110226	-0.000484011
5	20	0.000688334	9.76351e-05
5	21	-0.000130093	0.000343695
5	22	-0.000161851	-0.000255561
5	23	0.000340869	-4.97594e-05
5	24	-0.000437152	0.000131178
5	25	0.000275748	-7.97319e-06
6	1	0.00176241	-0.000793357
6	2	-0.00701907	0.00324237
6	3	0.0135842	-0.00583389
6	4	-0.016305	0.00446445
6	5	0.0137959	0.00189571
6	6	-0.00941042	-0.00762997
6	7	0.00586727	0.00678532
6	8	-0.00366921	-0.000686383
6	9	0.00311072	-0.00464953
6	10	-0.00394773	0.00615949
6	11	0.00478357	-0.00512977
6	12	-0.0045895	0.00317472
6	13	0.00357328	-0.000842688
6	14	-0.00234356	-0.00080668
6	15	0.00137968	0.000791212
6	16	-0.00102255	0.000133383
6	17	0.000995852	-0.000584734
6	18	-0.000577761	0.000369437
6	19	-0.000227856	-8.06118e-05
6	20	0.000679458	4.36805e-05
6	21	-0.000497197	-0.000227695
6	22	0.000115038	0.000441604
6	23	5.23505e-05	-0.000464265
6	24	4.78896e-06	0.000295959
6	25	-5.06226e-05	-0.00013671
7	1	0.00146123	-0.000970733
7	2	-0.00727127	0.00438907
7	3	0.0192157	-0.00983887
7	4	-0.0344328	0.0140519
7	5	0.0454325	-0.0141636
7	6	-0.0453338	0.0106135
7	7	0.0340274	-0.00582024
7	8	-0.0184567	0.00169926
7	9	0.00670515	0.000551985
7	10	-0.00197339	-0.000490728
7	11	0.00171599	-0.000472797
7	12	-0.00168457	0.000119843
7	13	0.00017775	0.00149357
7	14	0.00154615	-0.00224877
7	15	-0.0020096	0.00153487
7	16	0.00137627	-0.000833295
7	17	-0.000605111	0.000857153
7	18	0.000123365	-0.000857819
7	19	9.84089e-05	0.000487057
7	20	-9.84401e-05	-0.000188315
7	21	1.62674e-05	7.41909e-05
7	22	-3.89366e-06	0.000119929
7	23	-2.54935e-05	-0.000326688
7	24	0.000167456	0.000318067
7	25	-0.000313071	-0.000186181
8	1	0.000250182	-0.000382726
8	2	-0.00142548	0.00119709
8	3	0.00413101	-0.000841368
8	4	-0.00804182	-0.00263802
8	5	0.0117641	0.00785018
8	6	-0.0134089	-0.0104324
8	7	0.0118189	0.00845838
8	8	-0.00788491	-0.00472675
8	9	0.00401218	0.00257071
8	10	-0.00180248	-0.00212424
8	11	0.000854254	0.00170862
8	12	-2.14044e-05	-0.000747605
8	13	-0.000842478	8.25969e-05
8	14	0.00112534	-0.000317461
8	15	-0.000927044	0.000951758
8	16	0.000863076	-0.00114085
8	17	-0.000803453	0.000695458
8	18	0.000330564	-0.000142766
8	19	0.000144618	1.20282e-05
8	20	-2.78844e-05	-0.000171111
8	21	-0.000362817	0.000103199
8	22	0.000352516	0.000238777
8	23	2.95726e-05	-0.000462046
8	24	-0.000280358	0.000418383
8	25	0.000232916	-0.000253145
9	1	-3.79094e-05	-0.000144222
9	2	7.00001e-05	0.000611299
9	3	5.9452e-06	-0.00122147
9	4	5.79897e-05	0.00127952
9	5	-0.000681679	-0.000302221
9	6	0.00134532	-0.00111862
9	7	-0.000821555	0.00204951
9	8	-0.00086094	-0.00249304
9	9	0.0021419	0.0026763
9	10	-0.00205636	-0.00221264
9	11	0.00124471	0.00117622
9	12	-0.000588753	-0.000286807
9	13	0.000198479	-0.000377192
9	14	-3.79212e-06	0.00108369
9	15	0.000101662	-0.00142401
9	16	-0.000368261	0.00108496
9	17	0.00054086	-0.000636248
9	18	-0.000539604	0.00049281
9	19	0.000422269	-0.000268124
9	20	-0.00027765	-0.000224429
9	21	0.000160876	0.000523092
9	22	-6.48522e-05	-0.000374257
9	23	1.76541e-05	7.9324e-05
9	24	-7.3292e-05	7.94954e-05
9	25	0.000171368	-0.000104806
10	1	0.000154837	-0.00017404
10	2	-0.000484321	0.000898191
10	3	0.000460816	-0.00211064
10	4	0.000202032	0.0028248
10	5	-0.000530304	-0.00215021
10	6	-0.000367045	0.000570531
10	7	0.00140269	0.00058425
10	8	-0.000920492	-0.000641065
10	9	-0.000672584	8.20082e-05
10	10	0.00167552	0.000116658
10	11	-0.00146756	0.0003681
10	12	0.000523596	-0.000752868
10	13	0.000618302	0.000295865
10	14	-0.00137325	0.000573067
10	15	0.00126783	-0.000908775
10	16	-0.000573325	0.000508753
10	17	0.000114643	3.22308e-05
10	18	-0.000315596	-0.000187688
10	19	0.000717578	2.29485e-05
10	20	-0.000637495	9.07238e-05
10	21	0.000125829	-6.81424e-06
10	22	0.000210928	-0.0001542
10	23	-0.000134666	0.000268422
10	24	-8.33304e-05	-0.000278235
10	25	0.000201238	0.000203632
11	1	-2.01515e-05	7.33253e-05
11	2	0.000141456	-0.000481867
11	3	-0.000388352	0.00141817
11	4	0.000558136	-0.00240973
11	5	-0.000374094	0.00248192
11	6	-0.000146549	-0.00142217
11	7	0.000542879	0.000345667
11	8	-0.000287199	-0.000284633
11	9	-0.000403267	0.000837171
11	10	0.000530921	-0.000905634
11	11	0.000250365	0.000140704
11	12	-0.00091646	0.00081138
11	13	0.000610657	-0.00114008
11	14	0.000156131	0.000792122
11	15	-0.000560719	-0.000391825
11	16	0.000514161	0.000242269
11	17	-0.000233749	-0.000124981
11	18	-0.000117934	-1.07566e-05
11	19	0.000269092	5.69052e-05
11	20	-9.39571e-05	-0.000142518
11	21	-0.000134241	0.00034953
11	22	0.00016242	-0.000440066
11	23	-7.05835e-05	0.000260981
11	24	-1.47144e-05	-3.11453e-05
11	25	0.000104511	-4.37293e-06
12	1	2.27524e-05	0.000134283
12	2	-8.81489e-05	-0.000771157
12	3	1.30554e-05	0.00209146
12	4	0.000496285	-0.00349259
12	5	-0.00110722	0.00406663
12	6	0.000655855	-0.00378235
12	7	0.00128072	0.00333615
12	8	-0.00294507	-0.00287162
12	9	0.00231358	0.00192803
12	10	-0.000214854	-0.000562034
12	11	-0.000772134	-0.000462174
12	12	0.000188032	0.000706585
12	13	0.000150571	-0.000570421
12	14	0.000552745	0.000535731
12	15	-0.00121248	-0.000509236
12	16	0.000993574	0.000253565
12	17	-0.000319433	8.14923e-05
12	18	-5.20233e-05	-0.000249606
12	19	-7.82536e-05	0.000249054
12	20	0.000317131	-0.000161757
12	21	-0.000299699	6.25898e-05
12	22	0.000141822	-6.48485e-05
12	23	-8.51725e-05	0.000169302
12	24	7.84002e-05	-0.000208045
12	25	8.84653e-06	8.8991e-05
13	1	-5.10255e-05	-6.151e-05
13	2	0.00031039	0.000326658
13	3	-0.000913282	-0.000841568
13	4	0.00175633	0.00140095
13	5	-0.00239875	-0.00169097
13	6	0.00217594	0.00158313
13	7	-0.000947908	-0.00125599
13	8	-0.000317619	0.000961003
13	9	0.00065585	-0.000684148
13	10	-0.000323287	0.000282858
13	11	-1.40916e-05	8.27948e-05
13	12	0.000231636	-0.000127611
13	13	-0.000239303	-6.25437e-05
13	14	-0.000149744	0.000109271
13	15	0.000613788	0.000210861
13	16	-0.000690544	-0.000663945
13	17	0.000465939	0.00075187
13	18	-0.000215091	-0.00040088
13	19	-3.98106e-05	0.00011478
13	20	0.000281113	-0.000177714
13	21	-0.000364697	0.00027525
13	22	0.000272799	-0.000142863
13	23	-0.000143513	-3.4343e-05
13	24	4.62662e-05	4.16936e-05
13	25	3.43062e-05	5.73071e-05
14	1	-2.3133e-07	-2.50245e-05
14	2	7.5037e-05	0.000126898
14	3	-0.000343425	-0.00028537
14	4	0.000645027	0.00037961
14	5	-0.000557781	-0.000395346
14	6	-4.84259e-05	0.00046599
14	7	0.000895645	-0.000545528
14	8	-0.00162262	0.000324265
14	9	0.00188751	0.000249046
14	10	-0.00149032	-0.000609462
14	11	0.000563445	0.000280052
14	12	0.000504591	0.000288595
14	13	-0.00119315	-0.000403285
14	14	0.00106953	0.000252238
14	15	-0.000280462	-0.000344822
14	16	-0.000456635	0.000447536
14	17	0.000602625	-0.000119334
14	18	-0.000257101	-0.000338295
14	19	-0.000112613	0.000397103
14	20	0.000185825	-0.000165411
14	21	-3.35712e-05	3.73277e-05
14	22	-8.46119e-05	-3.64451e-05
14	23	4.75478e-05	-1.84761e-05
14	24	5.60784e-05	0.000105197
14	25	-9.76877e-05	-8.88098e-05
15	1	-9.58709e-06	1.1259e-05
15	2	1.5536e-05	-2.40743e-05
15	3	-7.14751e-06	-0.000117298
15	4	0.000113561	0.000620469
15	5	-0.000406223	-0.00113456
15	6	0.000533114	0.000717737
15	7	-0.000171259	0.000803202
15	8	-0.000261486	-0.00212493
15	9	9.38501e-05	0.00192745
15	10	0.00065941	-0.000487391
15	11	-0.00140732	-0.000675355
15	12	0.00164786	0.000518687
15	13	-0.00129194	0.000551257
15	14	0.000640867	-0.00137361
15	15	-8.6992e-05	0.00123203
15	16	-0.000181818	-0.000412671
15	17	0.000196821	-0.00020492
15	18	-0.000138694	0.000213514
15	19	0.000162433	-2.89944e-05
15	20	-0.000173815	4.20967e-05
15	21	4.87221e-05	-0.000106234
15	22	7.02999e-05	3.59736e-05
15	23	-4.89149e-05	4.06334e-05
15	24	-5.22144e-07	1.71202e-05
15	25	-1.68395e-05	-0.000124304
16	1	-1.10107e-05	-8.41901e-06
16	2	3.03304e-05	-9.02006e-06
16	3	-6.697e-05	0.000130237
16	4	0.000276381	-0.000345179
16	5	-0.000811039	0.000563367
16	6	0.00138444	-0.000709962
16	7	-0.00143127	0.000625187
16	8	0.000849084	-0.000210467
16	9	-0.000145385	-0.000207467
16	10	-0.000228989	0.000243494
16	11	0.000271015	-0.000116419
16	12	-0.000129388	0.000278204
16	13	-7.26804e-05	-0.000576975
16	14	0.000185653	0.000515883
16	15	-0.000214831	-0.000136984
16	16	0.000283	-0.000118514
16	17	-0.000299127	0.000148093
16	18	0.000108555	-0.000124347
16	19	0.000133296	9.58106e-05
16	20	-0.000168602	-5.18472e-05
16	21	1.21072e-05	1.18391e-05
16	22	0.000142666	3.98839e-05
16	23	-0.000164026	-8.78204e-05
16	24	5.37536e-05	6.6517e-05
16	25	6.77241e-05	7.62233e-06
17	1	4.34988e-06	-7.86195e-06
17	2	-3.57696e-05	4.4151e-05
17	3	0.000122404	-0.000146773
17	4	-0.000222969	0.000322244
17	5	0.000258737	-0.000449576
17	6	-0.000271695	0.000402726
17	7	0.000349168	-0.000244636
17	8	-0.000365691	4.01301e-05
17	9	0.000102826	0.000306357
17	10	0.000327515	-0.000769745
17	11	-0.000517591	0.0010824
17	12	0.000317217	-0.0010502
17	13	-7.71376e-06	0.00073147
17	14	-0.000205389	-0.000303529
17	15	0.000400304	-8.1673e-05
17	16	-0.000491735	0.000342412
17	17	0.000222859	-0.000440829
17	18	0.000261092	0.000355108
17	19	-0.000472118	-0.000136584
17	20	0.000277767	-3.78022e-05
17	21	-2.70732e-05	2.6291e-05
17	22	-1.6358e-05	7.4034e-05
17	23	-4.64105e-05	-8.24861e-05
17	24	2.71511e-05	1.19097e-05
17	25	8.37597e-05	2.25639e-05
18	1	-2.18219e-06	-4.1855e-06
18	2	2.9453e-05	-2.90492e-06
18	3	-0.00014001	6.67335e-05
18	4	0.000335338	-0.000212853
18	5	-0.000472739	0.000412178
18	6	0.000488715	-0.000590353
18	7	-0.000604632	0.000656064
18	8	0.000894854	-0.000574785
18	9	-0.000926358	0.000423314
18	10	0.000409625	-0.000339366
18	11	0.000210347	0.000393472
18	12	-0.000375227	-0.000468097
18	13	0.00018829	0.000408899
18	14	-0.000122446	-0.000340716
18	15	0.000287461	0.000448466
18	16	-0.000387371	-0.000551968
18	17	0.000259911	0.000413009
18	18	-8.57023e-05	-0.00018258
18	19	5.30333e-05	0.000115464
18	20	-0.000108311	-0.00016151
18	21	0.000109597	0.000126883
18	22	-4.38627e-05	5.21396e-07
18	23	1.36287e-06	-8.0473e-05
18	24	-1.05352e-05	5.09012e-05
18	25	7.63147e-06	5.84274e-06
19	1	-3.3797e-06	-3.26149e-06
19	2	1.65787e-05	3.96687e-05
19	3	-2.55803e-05	-0.000181024
19	4	-1.02457e-05	0.00042762
19	5	9.55416e-05	-0.000565029
19	6	-0.000160738	0.000379552
19	7	0.00014632	-6.07905e-05
19	8	-3.17087e-05	2.29831e-05
19	9	-0.000207015	-0.000274459
19	10	0.000451808	0.000423938
19	11	-0.000373256	-0.00036879
19	12	-0.000154542	0.00042074
19	13	0.000686781	-0.000663229
19	14	-0.000660512	0.000791793
19	15	0.000115414	-0.000653091
19	16	0.000401891	0.000392498
19	17	-0.000521564	-0.000135578
19	18	0.000351237	-5.92899e-05
19	19	-0.000185919	0.000111663
19	20	0.000147865	-3.24694e-05
19	21	-0.000158631	-4.52842e-05
19	22	0.000140436	4.22896e-05
19	23	-0.000105452	-2.30923e-05
19	24	7.24333e-05	6.25292e-05
19	25	-3.26127e-05	-0.000107618
20	1	-6.022e-06	7.36885e-06
20	2	2.26156e-05	-6.82928e-06
20	3	-4.80762e-05	-9.60797e-05
20	4	8.40365e-05	0.000377116
20	5	-0.000117438	-0.000705322
20	6	9.66179e-05	0.000836009
20	7	1.21248e-05	-0.000751706
20	8	-0.000190594	0.00071897
20	9	0.000393483	-0.000877479
20	10	-0.000488611	0.00102654
20	11	0.000338007	-0.00098769
20	12	-5.14592e-05	0.000804339
20	13	-0.000100158	-0.000515335
20	14	2.53772e-05	0.00017499
20	15	0.000143355	1.91317e-05
20	16	-0.000245	1.10569e-05
20	17	0.000222217	-5.80847e-05
20	18	-0.000147987	-4.07542e-05
20	19	0.000113177	0.000156153
20	20	-8.52419e-05	-0.000126708
20	21	3.76422e-06	2.51269e-05
20	22	5.67465e-05	-3.82298e-06
20	23	-1.32103e-05	6.3234e-05
20	24	-6.25314e-05	-9.18202e-05
20	25	7.51124e-05	3.73552e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode31_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00599213	0
0	2	-0.0163782	0
0	3	0.0146022	0
0	4	0.00790571	0
0	5	-0.0268314	0
0	6	0.0169477	0
0	7	0.00921767	0
0	8	-0.018156	0
0	9	0.000766253	0
0	10	0.0205416	0
0	11	-0.0249141	0
0	12	0.014808	0
0	13	-0.00433556	0
0	14	-0.00015185	0
0	15	0.00155583	0
0	16	-0.00238702	0
0	17	0.00207902	0
0	18	-0.00068049	0
0	19	-0.000576512	0
0	20	0.00111719	0
0	21	-0.000988648	0
0	22	0.000250471	0
0	23	0.000657556	0
0	24	-0.00104616	0
0	25	0.000768833	0
1	1	-0.000242015	-0.00507811
1	2	-2.53377e-05	0.00955057
1	3	-0.000866244	-0.00520319
1	4	0.0032537	-0.00629651
1	5	-0.00382346	0.00997775
1	6	0.000931014	-0.000879985
1	7	0.00232128	-0.00689107
1	8	-0.0025426	0.00226939
1	9	5.07752e-05	0.00809731
1	10	0.00230319	-0.0125061
1	11	-0.00245819	0.00894065
1	12	0.00109293	-0.00301486
1	13	-0.000418873	-0.000711951
1	14	0.00100896	0.00150406
1	15	-0.00130347	-0.000613225
1	16	0.000501098	-0.000307228
1	17	0.00040216	0.000247781
1	18	-0.000491488	0.000362586
1	19	-5.54743e-05	-0.000426616
1	20	0.000577662	-0.000123437
1	21	-0.000598778	0.000389166
1	22	0.000232417	-0.00010924
1	23	-3.80307e-05	-0.000153133
1	24	0.0001896	0.000150441
1	25	-0.000276215	-9.10751e-05
2	1	0.00536449	-0.00554765
2	2	-0.00730324	0.00826726
2	3	0.000600612	-0.000846564
2	4	0.00704276	-0.0106195
2	5	-0.00486442	0.0112129
2	6	-0.00607169	0.00226434
2	7	0.0156127	-0.0146582
2	8	-0.0180572	0.0117017
2	9	0.0158826	0.00265386
2	10	-0.0128739	-0.0143205
2	11	0.00994478	0.0165003
2	12	-0.00666787	-0.01249
2	13	0.00301632	0.00744404
2	14	0.000401592	-0.00371887
2	15	-0.00254127	0.00167752
2	16	0.00262947	-0.00096978
2	17	-0.00126279	0.000851975
2	18	0.000106178	-0.000644253
2	19	-5.92182e-05	0.000267526
2	20	0.000551448	2.74642e-05
2	21	-0.000686959	-0.000203215
2	22	0.00032326	0.00034927
2	23	3.70784e-05	-0.00038245
2	24	-5.00446e-05	0.000188952
2	25	-8.61404e-05	6.62378e-05
3	1	-0.677148	0.0659108
3	2	1.45989	-0.142614
3	3	-1.16026	0.112809
3	4	-0.346417	0.0381413
3	5	1.57122	-0.1624
3	6	-1.13045	0.117664
3	7	-0.639948	0.0653841
3	8	2.19917	-0.228372
3	9	-2.5046	0.260695
3	10	1.77728	-0.184505
3	11	-0.849821	0.0879972
3	12	0.263847	-0.0279716
3	13	-0.0457146	0.00587317
3	14	0.00429814	-0.00128348
3	15	-0.00258327	0.000657518
3	16	0.00154959	-0.000222734
3	17	-0.000895907	-0.000252589
3	18	0.00149375	0.000403708
3	19	-0.00171267	-0.000157289
3	20	0.000928045	-7.25394e-05
3	21	8.0814e-05	3.28568e-05
3	22	-0.000447437	0.000138558
3	23	0.000194104	-0.000214716
3	24	0.000117962	8.92294e-05
3	25	-0.000219741	0.000111648
4	1	-0.000538713	0.00133439
4	2	0.00179465	-0.00443702
4	3	-0.00312646	0.00675616
4	4	0.00368045	-0.00416864
4	5	-0.00359035	-0.002838
4	6	0.00372349	0.00739182
4	7	-0.00439861	-0.00393909
4	8	0.00517454	-0.00455119
4	9	-0.00571835	0.0103411
4	10	0.00600589	-0.00990218
4	11	-0.00560382	0.00593097
4	12	0.00389709	-0.00242883
4	13	-0.00139346	0.00105506
4	14	-0.000385652	-0.001089
4	15	0.00061818	0.00107879
4	16	7.62755e-05	-0.000636188
4	17	-0.000617614	0.00035448
4	18	0.000491616	-0.000356296
4	19	0.000103284	0.00026568
4	20	-0.000632913	-5.77636e-05
4	21	0.000725054	-0.000174399
4	22	-0.000419887	0.000486713
4	23	2.92691e-05	-0.000656821
4	24	0.000190903	0.000420213
4	25	-0.000205459	-4.11719e-05
5	1	0.0020575	0.0111504
5	2	-0.0072474	-0.0395324
5	3	0.0124434	0.0671633
5	4	-0.0123804	-0.0603324
5	5	0.00540949	0.00878882
5	6	0.00521662	0.0569615
5	7	-0.0139517	-0.0940529
5	8	0.0165192	0.0869308
5	9	-0.0131834	-0.0545481
5	10	0.00797443	0.024438
5	11	-0.00418564	-0.00837922
5	12	0.00214047	0.00244521
5	13	-0.000646994	-9.43349e-05
5	14	-0.000914382	-0.00117142
5	15	0.00188471	0.00146984
5	16	-0.00152793	-0.00103714
5	17	0.000405037	0.000569119
5	18	0.000271346	-0.000537029
5	19	-0.000239743	0.000800174
5	20	0.000201607	-0.000921032
5	21	-0.000503595	0.00071542
5	22	0.000774583	-0.000363958
5	23	-0.000687627	0.000120599
5	24	0.000348504	-7.57164e-05
5	25	-5.97018e-05	0.000131606
6	1	-0.000791583	0.000918974
6	2	0.00374602	-0.00318389
6	3	-0.00854076	0.00547682
6	4	0.0116972	-0.00595897
6	5	-0.0100345	0.00406076
6	6	0.00464065	-0.000749801
6	7	0.000605445	-0.00160854
6	8	-0.00308592	0.00116267
6	9	0.00262019	0.000784929
6	10	-0.00062208	-0.00122599
6	11	-0.000765374	-0.00054232
6	12	0.000336929	0.0023538
6	13	0.00101621	-0.00225
6	14	-0.00159322	0.00065396
6	15	0.000866452	0.000702485
6	16	0.000196045	-0.00101194
6	17	-0.000464959	0.000803846
6	18	-7.76165e-05	-0.000677433
6	19	0.000566738	0.000594846
6	20	-0.000437042	-0.000406911
6	21	-4.13994e-06	0.000223883
6	22	0.000190696	-9.03796e-05
6	23	-8.61888e-05	-7.42221e-05
6	24	3.36363e-05	0.000162974
6	25	-0.000153208	-2.36522e-05
7	1	0.00235446	-0.000368116
7	2	-0.011822	0.00200714
7	3	0.0302463	-0.0057086
7	4	-0.0504357	0.0102419
7	5	0.0602126	-0.0117074
7	6	-0.0538264	0.00717857
7	7	0.0370776	0.000856559
7	8	-0.0206437	-0.0063348
7	9	0.010571	0.00635264
7	10	-0.00593831	-0.00352019
7	11	0.00343399	0.00131851
7	12	-0.00166358	-0.000313007
7	13	0.000875411	-0.000337347
7	14	-0.00082635	0.000731419
7	15	0.00080251	-0.000623819
7	16	-0.000682177	0.000175868
7	17	0.000631905	0.000174226
7	18	-0.000478576	-0.000156728
7	19	0.000104069	9.93948e-07
7	20	0.000175145	-5.26162e-05
7	21	-0.000158571	0.000174847
7	22	0.000113628	-4.98608e-05
7	23	-0.00021747	-0.000218765
7	24	0.000270227	0.000310481
7	25	-0.000144305	-0.00018833
8	1	-0.000144565	-0.000565173
8	2	0.000338454	0.0029607
8	3	0.000508928	-0.00813256
8	4	-0.00359287	0.015122
8	5	0.00776671	-0.0207006
8	6	-0.00977369	0.0211856
8	7	0.00798905	-0.0157179
8	8	-0.0043236	0.00733606
8	9	0.00152027	-0.000413231
8	10	-8.98859e-05	-0.00228596
8	11	-0.000956921	0.000904643
8	12	0.00160346	0.00189946
8	13	-0.000943136	-0.00320735
8	14	-0.000686628	0.00233468
8	15	0.0016308	-0.000848965
8	16	-0.00108638	0.000265909
8	17	2.19535e-06	-0.00042389
8	18	0.000392926	0.000261679
8	19	-1.2769e-05	0.00044205
8	20	-0.000428904	-0.000868965
8	21	0.000512319	0.000585948
8	22	-0.000376794	-0.00012983
8	23	0.000244322	2.1686e-05
8	24	-0.00016401	-0.000133841
8	25	0.000105736	0.000155169
9	1	0.000106119	0.000233149
9	2	-0.000571854	-0.0014024
9	3	0.00141087	0.00443641
9	4	-0.00210739	-0.00932911
9	5	0.00209634	0.014146
9	6	-0.00129996	-0.016208
9	7	3.44483e-05	0.0145526
9	8	0.00139351	-0.010357
9	9	-0.00262193	0.00559826
9	10	0.00303416	-0.00212079
9	11	-0.00253743	0.000759399
9	12	0.00197481	-0.000603501
9	13	-0.00187886	0.000106685
9	14	0.00180369	0.00089996
9	15	-0.00128411	-0.00139773
9	16	0.000535635	0.00104399
9	17	-0.00010475	-0.000460612
9	18	0.000169719	5.34388e-05
9	19	-0.000309447	0.000231823
9	20	0.000135947	-0.000380703
9	21	0.000138202	0.00034165
9	22	-0.000149367	-0.000222295
9	23	-9.15222e-06	0.000146529
9	24	3.64899e-05	-0.000129213
9	25	7.82886e-05	0.000113724
10	1	-0.000272582	-5.33659e-05
10	2	0.00142579	5.40632e-05
10	3	-0.00366298	0.000401293
10	4	0.00599937	-0.0015048
10	5	-0.00692387	0.00282506
10	6	0.00608529	-0.00385268
10	7	-0.00469284	0.00442058
10	8	0.00373235	-0.00422329
10	9	-0.00297878	0.00284681
10	10	0.00228306	-0.000758453
10	11	-0.00199035	-0.000795731
10	12	0.00180271	0.00121025
10	13	-0.00107632	-0.00100682
10	14	0.000138897	0.000882056
10	15	0.000140749	-0.000827527
10	16	0.000161756	0.000470489
10	17	-0.000167976	3.25329e-05
10	18	-0.000267316	-0.000140848
10	19	0.000395135	-0.000146002
10	20	-1.06422e-05	0.000296232
10	21	-0.000272173	-8.74064e-05
10	22	0.000186066	-0.000194265
10	23	-6.22133e-05	0.000249334
10	24	9.17889e-05	-8.46636e-05
10	25	-0.00015457	-9.0016e-05
11	1	3.24515e-05	-6.27993e-05
11	2	-0.000318862	0.000482175
11	3	0.00124798	-0.00173765
11	4	-0.00267295	0.00371567
11	5	0.00331849	-0.00500632
11	6	-0.00204487	0.00407096
11	7	-0.000176679	-0.00131385
11	8	0.00116683	-0.00104436
11	9	-0.000424709	0.00144431
11	10	-0.000530921	-0.000523119
11	11	0.000486556	-0.000184845
11	12	0.00019395	0.000159045
11	13	-0.000556425	4.89859e-05
11	14	0.000337422	7.63705e-05
11	15	-2.64532e-05	-0.000434168
11	16	4.94824e-05	0.000553774
11	17	-0.000225698	-0.000207467
11	18	0.00018528	-0.000252481
11	19	1.21185e-05	0.000380538
11	20	-8.50002e-05	-0.000215487
11	21	2.09821e-05	3.42159e-05
11	22	3.80769e-06	6.79174e-05
11	23	7.17035e-05	-9.92827e-05
11	24	-0.000160885	4.28457e-05
11	25	0.00016548	7.06842e-05
12	1	-3.50044e-05	1.78965e-05
12	2	0.00021422	-0.000144027
12	3	-0.000625216	0.000604022
12	4	0.000967468	-0.00161556
12	5	-0.00045266	0.00292195
12	6	-0.00125499	-0.00372098
12	7	0.00304755	0.00337839
12	8	-0.00334347	-0.00191299
12	9	0.00200183	-7.08806e-05
12	10	-0.000262472	0.00151007
12	11	-0.000819509	-0.00168984
12	12	0.00101727	0.00108991
12	13	-0.000652884	-0.000573959
12	14	0.00029065	0.000276234
12	15	-0.000291889	5.71627e-05
12	16	0.000510673	-0.000356063
12	17	-0.000557627	0.000371262
12	18	0.000250745	-0.000126319
12	19	0.000191963	-0.000146396
12	20	-0.000388226	0.000295351
12	21	0.000267715	-0.000295899
12	22	-9.96541e-05	0.000204031
12	23	2.75255e-05	-0.000120831
12	24	4.57856e-05	9.14831e-05
12	25	-0.000142955	-7.7546e-05
13	1	-9.00892e-05	5.44304e-05
13	2	0.000579018	-0.000210094
13	3	-0.00170943	0.000339786
13	4	0.00295895	-0.000302338
13	5	-0.0029988	0.000177214
13	6	0.000897756	2.91925e-05
13	7	0.00247558	-0.000525576
13	8	-0.00485491	0.00125658
13	9	0.00490402	-0.00164974
13	10	-0.0032558	0.00124109
13	11	0.00113165	-0.000346583
13	12	0.000542905	-0.000313066
13	13	-0.00110123	0.000437014
13	14	0.000672984	-0.000307639
13	15	-9.96824e-05	0.000287199
13	16	-0.000142232	-0.000403628
13	17	0.000150494	0.000469809
13	18	-2.72138e-05	-0.000349467
13	19	-0.000190107	6.1855e-05
13	20	0.000345309	0.00018651
13	21	-0.000278915	-0.000185885
13	22	3.14384e-05	1.53003e-05
13	23	0.000174063	9.10085e-05
13	24	-0.000187911	-8.93026e-05
13	25	0.000105429	6.7005e-05
14	1	2.72e-05	3.0243e-06
14	2	-0.000218726	-2.91473e-05
14	3	0.000718045	0.000136451
14	4	-0.00135293	-0.00039387
14	5	0.00166982	0.000762891
14	6	-0.00149668	-0.00107891
14	7	0.00111699	0.00115614
14	8	-0.000775798	-0.000807805
14	9	0.000501015	-1.05256e-05
14	10	-0.000256629	0.00083537
14	11	-4.34182e-05	-0.000947204
14	12	0.000369323	0.000326946
14	13	-0.000548178	0.000263798
14	14	0.000574187	-0.00032334
14	15	-0.000580105	4.46449e-05
14	16	0.000523784	0.000235292
14	17	-0.000287158	-0.000371439
14	18	2.60954e-05	0.000289227
14	19	5.61367e-06	-1.50596e-05
14	20	0.000108516	-0.000217126
14	21	-0.000114824	0.000203811
14	22	7.31082e-06	-5.73809e-05
14	23	4.87967e-05	1.62764e-06
14	24	-2.98014e-05	-2.9833e-05
14	25	3.93567e-05	1.47146e-05
15	1	5.0767e-06	-7.96395e-06
15	2	-5.37705e-05	7.23803e-05
15	3	0.00027177	-0.000308967
15	4	-0.000817479	0.0007616
15	5	0.00164057	-0.00117271
15	6	-0.00229127	0.00110973
15	7	0.00224387	-0.000485184
15	8	-0.00160888	-0.000151875
15	9	0.00115913	0.000130697
15	10	-0.00131794	0.000515427
15	11	0.00161573	-0.00108566
15	12	-0.00149046	0.00109556
15	13	0.000977487	-0.000742452
15	14	-0.000402827	0.000454458
15	15	-2.42324e-05	-0.000387891
15	16	0.000244629	0.000432677
15	17	-0.000310213	-0.000433809
15	18	0.000305354	0.000328875
15	19	-0.000228452	-0.000151714
15	20	7.65949e-05	-7.40528e-06
15	21	2.40818e-05	7.46404e-05
15	22	1.72635e-05	-6.51988e-05
15	23	-7.54984e-05	3.29376e-05
15	24	4.51133e-06	-4.33426e-06
15	25	0.000115877	-7.07864e-06
16	1	-1.20278e-06	-1.71555e-05
16	2	1.461e-05	0.00010046
16	3	-6.99904e-05	-0.000193999
16	4	0.000212385	1.38336e-05
16	5	-0.000557545	0.000593382
16	6	0.0012076	-0.00125062
16	7	-0.00193314	0.00140579
16	8	0.00222457	-0.00103661
16	9	-0.00187615	0.000625694
16	10	0.00119593	-0.000426953
16	11	-0.000527472	0.000278338
16	12	-8.52391e-07	-0.000131184
16	13	0.000294457	0.000137716
16	14	-0.000339373	-0.000268293
16	15	0.00029873	0.000325965
16	16	-0.000268901	-0.00022706
16	17	0.000197653	4.58326e-05
16	18	-0.000113531	5.40229e-05
16	19	0.00010372	5.11223e-05
16	20	-0.000126713	-0.000239437
16	21	8.50262e-05	0.000254198
16	22	2.67997e-05	-6.93677e-05
16	23	-0.000146436	-0.000113159
16	24	0.000212666	0.000177338
16	25	-0.000201498	-0.000167738
17	1	-2.78963e-06	-4.00097e-06
17	2	-3.51441e-05	5.44928e-05
17	3	0.000203995	-0.000197704
17	4	-0.000402686	0.000402802
17	5	0.000313499	-0.000517754
17	6	6.4231e-05	0.000282609
17	7	-0.000181643	0.000373752
17	8	-0.000386943	-0.00098063
17	9	0.00127529	0.000923012
17	10	-0.00163977	-0.000294038
17	11	0.00110987	-0.000190989
17	12	-0.000205237	0.000186679
17	13	-0.000338297	-2.15918e-05
17	14	0.000354901	-2.2277e-05
17	15	-0.000166169	7.05501e-05
17	16	7.3762e-05	-0.000205091
17	17	-0.00012248	0.000264518
17	18	0.00019705	-0.000186921
17	19	-0.000212472	0.000102536
17	20	0.000165991	-7.99088e-05
17	21	-6.81739e-05	6.68507e-05
17	22	-5.10812e-05	-2.45937e-05
17	23	0.000113617	-2.77473e-05
17	24	-8.73365e-05	5.06344e-05
17	25	3.06142e-05	-3.46475e-05
18	1	2.72728e-06	-1.24268e-06
18	2	-2.57692e-05	-2.20702e-06
18	3	6.63463e-05	2.09758e-05
18	4	-2.88705e-05	4.93987e-06
18	5	-0.000205605	-0.000201202
18	6	0.000620017	0.00049734
18	7	-0.00107109	-0.000526495
18	8	0.0013215	7.60659e-05
18	9	-0.0010962	0.000478331
18	10	0.000427925	-0.000519517
18	11	0.000160148	-2.75249e-05
18	12	-0.00016327	0.000595678
18	13	-0.000276448	-0.000705622
18	14	0.000596668	0.000464665
18	15	-0.00054734	-0.000269321
18	16	0.000328651	0.000300508
18	17	-0.000190864	-0.0004125
18	18	0.000192643	0.000357383
18	19	-0.000219326	-7.91441e-05
18	20	0.000119631	-0.000219747
18	21	9.6432e-05	0.000337403
18	22	-0.000238674	-0.000259359
18	23	0.000184575	7.39362e-05
18	24	-4.79352e-05	0.000104004
18	25	1.32469e-05	-0.000158452
19	1	1.44483e-05	9.4397e-06
19	2	-8.42159e-05	-4.15537e-05
19	3	0.000233447	2.90246e-05
19	4	-0.000342447	0.000201684
19	5	0.000163587	-0.000655142
19	6	0.000380856	0.000959373
19	7	-0.000966638	-0.000777233
19	8	0.00107787	0.000254619
19	9	-0.000540869	0.000244573
19	10	-0.00023826	-0.000471975
19	11	0.000737917	0.000214108
19	12	-0.000820618	0.000474897
19	13	0.000583088	-0.000986767
19	14	-0.000157416	0.000814241
19	15	-0.000173507	-0.000266747
19	16	0.000163584	-3.99904e-05
19	17	2.66943e-05	2.45251e-05
19	18	-5.9513e-05	1.84025e-05
19	19	-5.88815e-05	-2.62525e-06
19	20	8.59459e-05	1.48529e-05
19	21	9.84439e-06	-3.74277e-05
19	22	-8.45993e-05	2.69992e-05
19	23	9.9619e-05	-1.51583e-05
19	24	-0.000108873	2.08851e-05
19	25	0.000122133	-2.71554e-05
20	1	-2.18095e-06	-6.09175e-06
20	2	-2.9902e-07	3.40423e-05
20	3	2.81658e-05	-7.64994e-05
20	4	-5.79313e-05	0.000108399
20	5	-1.2363e-05	-0.00016827
20	6	0.000167468	0.000340561
20	7	-0.000149675	-0.000605789
20	8	-0.000163029	0.000772882
20	9	0.000459551	-0.000647096
20	10	-0.000450578	0.000255806
20	11	0.000266755	0.000211617
20	12	-9.92062e-05	-0.000556215
20	13	-5.62273e-05	0.000560049
20	14	0.000173931	-0.000189284
20	15	-0.000162417	-0.000189167
20	16	4.99028e-05	0.000220731
20	17	4.76507e-05	-1.40049e-06
20	18	-7.82284e-05	-0.000165729
20	19	4.57905e-05	0.000138733
20	20	2.21073e-05	1.38449e-05
20	21	-5.32144e-05	-0.000124349
20	22	2.41196e-06	0.000105806
20	23	7.77763e-05	-2.98783e-05
20	24	-0.000111568	-1.09e-05
20	25	8.88431e-05	1.27207e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode32_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00114613	0
0	2	0.0053748	0
0	3	-0.006492	0
0	4	-0.00146796	0
0	5	0.011253	0
0	6	-0.00897622	0
0	7	-0.00523591	0
0	8	0.014234	0
0	9	-0.00625428	0
0	10	-0.00938997	0
0	11	0.0157982	0
0	12	-0.00982308	0
0	13	0.00196445	0
0	14	-0.000252308	0
0	15	0.00259145	0
0	16	-0.00352127	0
0	17	0.00176867	0
0	18	0.000280542	0
0	19	-0.000776175	0
0	20	4.3457e-06	0
0	21	0.000813191	0
0	22	-0.00100408	0
0	23	0.000789325	0
0	24	-0.000562744	0
0	25	0.000372621	0
1	1	0.00188412	0.000832329
1	2	-0.00353876	-0.00108297
1	3	0.00200804	0.00035256
1	4	0.00324122	0.000537564
1	5	-0.00705021	-0.000564312
1	6	0.00446896	0.000110868
1	7	0.00175249	-0.00136007
1	8	-0.00450298	0.00615744
1	9	0.00124955	-0.0129834
1	10	0.00456997	0.0172532
1	11	-0.00875299	-0.0153913
1	12	0.00950638	0.00850233
1	13	-0.00724433	-0.00156379
1	14	0.00385965	-0.00152163
1	15	-0.00152331	0.00117276
1	16	0.000793408	-5.22908e-05
1	17	-0.000461226	-0.000402849
1	18	-0.000263879	0.000383287
1	19	0.000785653	-0.000214334
1	20	-0.000599581	-3.72211e-05
1	21	3.31765e-05	0.000197523
1	22	0.000441653	-0.000155977
1	23	-0.000513495	-9.6682e-06
1	24	0.000182097	0.000144312
1	25	0.000126108	-9.01044e-05
2	1	0.00132365	-0.0065235
2	2	-0.00244153	0.0114749
2	3	0.00177884	-0.00751095
2	4	-0.000122666	-0.00133733
2	5	0.000280084	0.00332402
2	6	-0.00428581	0.00496535
2	7	0.0111331	-0.0128095
2	8	-0.0166514	0.00954055
2	9	0.0171908	0.00151767
2	10	-0.0138294	-0.00882859
2	11	0.010437	0.00736139
2	12	-0.00831514	-0.00207717
2	13	0.00597169	-0.000736584
2	14	-0.00286739	0.000544314
2	15	0.000156539	-0.00027065
2	16	0.00129469	0.000990554
2	17	-0.00154426	-0.00170438
2	18	0.00110363	0.00186068
2	19	-0.000690417	-0.00159219
2	20	0.000635303	0.000980619
2	21	-0.000527426	-0.000247764
2	22	8.16013e-05	-0.00021734
2	23	0.000286797	0.000219844
2	24	-0.000279254	8.20978e-05
2	25	0.000168116	-0.000291706
3	1	-0.0671503	-0.678666
3	2	0.144632	1.46276
3	3	-0.113636	-1.16227
3	4	-0.0387468	-0.345953
3	5	0.16265	1.56971
3	6	-0.117771	-1.12572
3	7	-0.0624524	-0.645623
3	8	0.222412	2.20066
3	9	-0.256629	-2.49987
3	10	0.186023	1.76997
3	11	-0.0921972	-0.844869
3	12	0.0294383	0.262373
3	13	-0.00344361	-0.0458301
3	14	-0.00211298	0.00467789
3	15	0.00136736	-0.00289906
3	16	-0.000393949	0.00135552
3	17	0.00021888	8.88898e-05
3	18	-0.000190371	-2.65763e-05
3	19	-0.000101871	-0.000220764
3	20	0.000405396	0.000146763
3	21	-0.000458385	-0.000150864
3	22	0.000345529	0.000291506
3	23	-0.000224857	-0.000272966
3	24	0.000159877	8.21925e-05
3	25	-9.44943e-05	-3.41181e-06
4	1	-0.00700439	-0.00059018
4	2	0.0180706	0.00138337
4	3	-0.0200323	-0.00153422
4	4	0.00700498	0.000257003
4	5	0.00912699	0.00391976
4	6	-0.0136111	-0.0115721
4	7	0.00520164	0.018599
4	8	0.00634288	-0.0182993
4	9	-0.0123791	0.00991395
4	10	0.0113447	-0.000987854
4	11	-0.00639168	-0.00186706
4	12	0.0010016	0.00045828
4	13	0.00263634	-0.000147525
4	14	-0.00347036	0.00171259
4	15	0.00218531	-0.00198712
4	16	-0.000903756	-0.000119473
4	17	0.00083966	0.00222356
4	18	-0.00118547	-0.00226068
4	19	0.000830194	0.000828653
4	20	7.90248e-06	0.000341128
4	21	-0.000428757	-0.000571055
4	22	0.000277802	0.000349099
4	23	-0.000117769	-0.000156749
4	24	0.000189943	4.0959e-05
4	25	-0.000222651	2.09186e-05
5	1	-0.00653808	0.00713852
5	2	0.0234993	-0.0254237
5	3	-0.0408844	0.0427413
5	4	0.0385728	-0.0364273
5	5	-0.00956328	0.00105644
5	6	-0.028366	0.0405388
5	7	0.0498522	-0.0603395
5	8	-0.0460989	0.0523093
5	9	0.0283556	-0.0318522
5	10	-0.0125567	0.0149864
5	11	0.00538648	-0.00589286
5	12	-0.00374544	0.00194417
5	13	0.00283626	-0.00104187
5	14	-0.0015593	0.00154835
5	15	0.000931841	-0.00129597
5	16	-0.000960308	-0.000213041
5	17	0.000934866	0.00140807
5	18	-0.000714131	-0.00131945
5	19	0.000343224	0.000673553
5	20	0.000164956	-0.000349118
5	21	-0.000427052	0.000301627
5	22	0.000188668	-0.000194058
5	23	0.000130523	0.000109058
5	24	-8.26691e-05	-0.000232009
5	25	-0.000182614	0.000383875
6	1	0.00165418	-0.000238917
6	2	-0.00571108	0.000269589
6	3	0.008846	0.000553912
6	4	-0.00573375	-0.00169098
6	5	-0.00392316	0.00245561
6	6	0.013238	-0.00333737
6	7	-0.0151352	0.00430452
6	8	0.0101207	-0.00396686
6	9	-0.00446086	0.00170092
6	10	0.00203726	0.0012094
6	11	-0.00147467	-0.00289179
6	12	0.000443471	0.00258031
6	13	0.000966279	-0.00106525
6	14	-0.00163724	-0.000358728
6	15	0.00150734	0.00105444
6	16	-0.00112091	-0.00110179
6	17	0.000582548	0.000708413
6	18	0.000127502	-3.57433e-05
6	19	-0.000669545	-0.000509526
6	20	0.000732015	0.000534631
6	21	-0.000385303	-0.000234697
6	22	-0.000126983	9.0271e-05
6	23	0.000564844	-0.00017196
6	24	-0.000709028	0.000205592
6	25	0.000521135	-8.65004e-05
7	1	-0.00194986	-0.000607485
7	2	0.00983708	0.003786
7	3	-0.0251084	-0.0108008
7	4	0.0419308	0.0179531
7	5	-0.0512527	-0.0183787
7	6	0.048853	0.0107402
7	7	-0.037397	-0.00199595
7	8	0.0227505	-0.0012898
7	9	-0.0103739	-7.72383e-05
7	10	0.00340466	0.00192003
7	11	-0.00146213	-0.00261583
7	12	0.00139815	0.00267307
7	13	-0.000611939	-0.00229803
7	14	-0.000761325	0.00140485
7	15	0.00137155	-0.000394406
7	16	-0.00097528	-6.09846e-05
7	17	0.000417244	-0.000190468
7	18	-0.000326755	0.000596255
7	19	0.000536245	-0.000680027
7	20	-0.000411679	0.000488848
7	21	-0.000317321	-0.000169609
7	22	0.00103681	-0.000155531
7	23	-0.000986503	0.000206046
7	24	0.000339577	8.07073e-05
7	25	0.000123318	-0.000333772
8	1	-0.000151523	-0.000631889
8	2	0.000453211	0.00337978
8	3	-0.000421344	-0.00922717
8	4	-0.000309234	0.0169341
8	5	0.00121825	-0.0233121
8	6	-0.00150355	0.0250949
8	7	0.00099733	-0.0212691
8	8	6.55761e-06	0.0142178
8	9	-0.00102715	-0.00767795
8	10	0.00131983	0.00351171
8	11	-0.000539815	-0.00136873
8	12	-0.000619855	0.000345246
8	13	0.0012708	0.000193773
8	14	-0.00135131	-0.000471381
8	15	0.00122984	0.000437898
8	16	-0.000985256	-0.000226254
8	17	0.000598218	7.32785e-05
8	18	-0.000280093	6.30283e-05
8	19	0.000222777	-0.000247512
8	20	-0.000322421	0.000299438
8	21	0.00034294	-0.000151756
8	22	-0.000229186	-1.02437e-05
8	23	0.000115875	0.000100724
8	24	-6.46573e-05	-0.000164608
8	25	2.53997e-06	0.000142499
9	1	1.03522e-05	0.000246923
9	2	-0.000257419	-0.00136925
9	3	0.00129648	0.00400152
9	4	-0.00323448	-0.00765322
9	5	0.00476721	0.0102119
9	6	-0.00448949	-0.0096785
9	7	0.00313731	0.00635044
9	8	-0.00243365	-0.00255622
9	9	0.00251409	0.000390519
9	10	-0.002597	2.77837e-05
9	11	0.0025262	-8.46204e-05
9	12	-0.00221775	0.000667477
9	13	0.00140165	-0.0012219
9	14	-0.000391388	0.00102544
9	15	-7.99472e-05	-0.000419141
9	16	-0.0002447	0.000102157
9	17	0.000848797	-7.58984e-05
9	18	-0.00103143	-2.72224e-05
9	19	0.000645538	0.000228468
9	20	-8.76665e-05	-0.000345368
9	21	-0.000254571	0.00034245
9	22	0.000279089	-0.000218864
9	23	-0.000130815	-2.29272e-05
9	24	7.5668e-05	0.000194242
9	25	-0.000190176	-0.000111426
10	1	-0.000138223	0.000119015
10	2	0.000655863	-0.000864507
10	3	-0.00150988	0.00309262
10	4	0.00216229	-0.00685032
10	5	-0.00209979	0.0105382
10	6	0.00136476	-0.0123989
10	7	-0.00036915	0.0120572
10	8	-0.000442347	-0.00977338
10	9	0.000729957	0.00611947
10	10	-0.000566531	-0.00269715
10	11	0.000493304	0.000899613
10	12	-0.0008609	-0.000358544
10	13	0.00127297	3.74984e-05
10	14	-0.00111567	0.000331907
10	15	0.000473874	-0.000581897
10	16	-6.1119e-06	0.000672504
10	17	6.57561e-05	-0.000632848
10	18	-0.000354953	0.000519307
10	19	0.000409011	-0.00042157
10	20	-0.000209154	0.000321968
10	21	9.71611e-05	-0.000154087
10	22	-0.000159377	3.11526e-05
10	23	0.000148811	-5.96455e-05
10	24	1.87537e-05	8.0837e-05
10	25	-0.000160587	2.18486e-05
11	1	-9.3773e-05	3.724e-05
11	2	0.000418369	-0.000146291
11	3	-0.000710749	0.000231556
11	4	0.000194573	-2.42377e-05
11	5	0.00140077	-0.000560269
11	6	-0.00291654	0.00097949
11	7	0.00271351	-0.000631583
11	8	-0.000729759	-0.000292243
11	9	-0.00128399	0.00123235
11	10	0.00193321	-0.0017668
11	11	-0.00159095	0.00144914
11	12	0.00130513	-0.000363236
11	13	-0.00132112	-0.000567003
11	14	0.00119435	0.000781952
11	15	-0.000685238	-0.000617563
11	16	3.29531e-05	0.000454155
11	17	0.000399869	-0.000410889
11	18	-0.000484937	0.000535483
11	19	0.000323993	-0.000703032
11	20	-6.41786e-05	0.000685902
11	21	-0.000108019	-0.000410815
11	22	4.19447e-05	3.17481e-05
11	23	0.000106031	0.000176946
11	24	-4.62239e-05	-9.91162e-05
11	25	-0.000143105	-7.90512e-05
12	1	1.82532e-05	-6.80367e-05
12	2	-6.904e-05	0.000364646
12	3	0.000334606	-0.000897888
12	4	-0.00129155	0.00146838
12	5	0.00306442	-0.00217537
12	6	-0.00470138	0.00327073
12	7	0.00487547	-0.00407222
12	8	-0.00343563	0.00341743
12	9	0.00167423	-0.0016279
12	10	-0.000792612	0.000157385
12	11	0.000673443	0.000654241
12	12	-0.000566117	-0.00140016
12	13	0.000187722	0.00184581
12	14	0.00031503	-0.00146083
12	15	-0.00071523	0.000773941
12	16	0.000747054	-0.00053225
12	17	-0.00036151	0.000545283
12	18	-6.78392e-05	-0.000344055
12	19	0.000177982	6.63289e-06
12	20	-5.00255e-05	0.000159657
12	21	-1.86343e-05	-0.000115293
12	22	-8.30029e-05	4.60557e-05
12	23	0.0002068	-4.87646e-05
12	24	-0.000156707	4.29257e-05
12	25	-2.97644e-05	-8.35872e-06
13	1	-5.18952e-05	6.90805e-05
13	2	0.000234872	-0.000392243
13	3	-0.00046238	0.000933352
13	4	0.000399027	-0.00116947
13	5	0.000160825	0.000571337
13	6	-0.000815102	0.00081728
13	7	0.000783012	-0.00227297
13	8	0.000144995	0.00279483
13	9	-0.0011337	-0.00204444
13	10	0.00107117	0.000737587
13	11	0.000156494	0.000219769
13	12	-0.0013781	-0.000524706
13	13	0.00151728	0.000353901
13	14	-0.000877344	-7.51123e-05
13	15	0.000406602	6.88799e-05
13	16	-0.000286643	-0.000318452
13	17	7.9894e-05	0.00041287
13	18	0.00022966	-0.000229778
13	19	-0.000265849	7.38853e-05
13	20	2.87024e-05	-9.9894e-05
13	21	0.000139115	0.000161767
13	22	-0.000102455	-0.000158393
13	23	-1.43398e-05	0.000151172
13	24	7.80623e-05	-0.000192911
13	25	-4.62989e-05	0.000225279
14	1	-2.35255e-05	-5.57168e-05
14	2	0.000106441	0.00033009
14	3	-0.000214307	-0.000887718
14	4	0.000324055	0.00136104
14	5	-0.000671939	-0.00121211
14	6	0.00153136	0.000471202
14	7	-0.0024532	0.000265247
14	8	0.00241898	-0.00059544
14	9	-0.00126995	0.000570667
14	10	6.24996e-05	-0.000356633
14	11	0.000339533	7.99266e-05
14	12	-5.55631e-05	0.000128058
14	13	-0.000401248	-0.000180128
14	14	0.000681646	5.57626e-05
14	15	-0.000663578	0.000200828
14	16	0.000409706	-0.000396511
14	17	-5.9414e-05	0.000295061
14	18	-0.000289139	1.6654e-05
14	19	0.000513315	-0.000173197
14	20	-0.000440347	8.39594e-05
14	21	0.00011351	-1.64837e-05
14	22	0.000123522	9.96918e-05
14	23	-5.31648e-05	-0.000177197
14	24	-0.000131872	0.000137683
14	25	0.000171737	-6.40323e-05
15	1	-3.16678e-05	-1.10229e-05
15	2	0.000143266	5.16493e-05
15	3	-0.000276988	-7.25954e-05
15	4	0.000199053	-0.000138056
15	5	0.000240241	0.000786301
15	6	-0.000803516	-0.00160945
15	7	0.00104822	0.00180907
15	8	-0.000814274	-0.000928331
15	9	0.000352186	-0.000360432
15	10	7.39969e-05	0.000996595
15	11	-0.000384491	-0.000857167
15	12	0.000440877	0.000555524
15	13	-0.000151358	-0.000306794
15	14	-0.000212922	-4.77231e-05
15	15	0.00031027	0.000356453
15	16	-0.000148871	-0.000338411
15	17	-5.80834e-05	6.04787e-05
15	18	0.000189286	0.000220111
15	19	-0.00024825	-0.000381376
15	20	0.000256499	0.000404511
15	21	-0.000205429	-0.000279724
15	22	0.000118199	9.60316e-05
15	23	-6.57002e-05	-2.42786e-05
15	24	6.37405e-05	9.43267e-05
15	25	-5.02608e-05	-0.000160827
16	1	-8.24376e-07	1.15556e-06
16	2	-3.0782e-05	1.87203e-05
16	3	0.000179794	-0.000119294
16	4	-0.000430065	0.000301637
16	5	0.000596512	-0.000466858
16	6	-0.000547562	0.000551056
16	7	0.000340419	-0.000548256
16	8	-6.87754e-05	0.000502039
16	9	-0.000175048	-0.000550966
16	10	0.000140211	0.000676345
16	11	0.000329165	-0.00063913
16	12	-0.000873871	0.00047702
16	13	0.000952263	-0.000476135
16	14	-0.000527368	0.000519914
16	15	7.5461e-05	-0.00023122
16	16	3.7696e-05	-0.000265537
16	17	6.95775e-05	0.000409373
16	18	-0.00011079	-3.15446e-05
16	19	2.22226e-05	-0.000381972
16	20	9.19274e-05	0.000384251
16	21	-0.000121586	-0.000114115
16	22	3.13553e-05	-4.85238e-05
16	23	6.71692e-05	5.15695e-06
16	24	-4.97315e-05	8.42093e-05
16	25	-1.96652e-05	-8.80327e-05
17	1	9.53534e-07	-1.81617e-05
17	2	-5.58646e-05	0.000116343
17	3	0.000255841	-0.000348746
17	4	-0.000543332	0.000619354
17	5	0.000716853	-0.000741705
17	6	-0.00077787	0.000707338
17	7	0.000863775	-0.000609165
17	8	-0.000768435	0.000349803
17	9	0.000206023	9.38437e-05
17	10	0.000458562	-0.000300932
17	11	-0.000545497	-4.3061e-05
17	12	0.000100129	0.000490603
17	13	0.000206192	-0.000434424
17	14	-0.000134356	4.29956e-05
17	15	5.57943e-05	8.03764e-05
17	16	-0.000159623	0.0001519
17	17	0.000220981	-0.000337506
17	18	-0.000142033	0.000301466
17	19	9.64202e-05	-0.000196164
17	20	-0.000150291	9.39594e-05
17	21	0.000175311	2.76563e-05
17	22	-0.000101373	-8.64436e-05
17	23	9.93347e-06	1.22173e-05
17	24	1.30123e-05	9.3774e-05
17	25	1.68615e-05	-9.97528e-05
18	1	1.26399e-05	1.30302e-05
18	2	-6.73917e-05	-7.57681e-05
18	3	0.00018245	0.000216347
18	4	-0.000361958	-0.000398419
18	5	0.000620496	0.000529988
18	6	-0.000862485	-0.000525101
18	7	0.000848545	0.000299455
18	8	-0.000568071	0.000159005
18	9	0.000435564	-0.000504976
18	10	-0.000690744	0.000256725
18	11	0.000888529	0.000339815
18	12	-0.000612149	-0.000447402
18	13	0.000228517	-5.76761e-05
18	14	-0.000226442	0.000441145
18	15	0.000486469	-0.000372092
18	16	-0.000708857	0.00024706
18	17	0.000805142	-0.000319594
18	18	-0.000703728	0.000401332
18	19	0.000395987	-0.000318449
18	20	-9.9078e-05	0.000123298
18	21	6.37598e-06	3.77913e-05
18	22	-5.18484e-05	-6.75408e-05
18	23	7.62249e-05	1.43082e-05
18	24	-3.93787e-05	1.22619e-06
18	25	3.38566e-06	4.20164e-05
19	1	-3.38508e-06	1.04543e-05
19	2	1.87825e-05	-6.02841e-05
19	3	-3.33737e-05	0.000159154
19	4	-4.18815e-05	-0.000259568
19	5	0.000269629	0.000286496
19	6	-0.000474424	-0.000169778
19	7	0.00037064	-0.000109026
19	8	-1.96401e-05	0.000423667
19	9	-0.000117805	-0.000563634
19	10	-0.000201203	0.000490758
19	11	0.000640306	-0.00040525
19	12	-0.000780505	0.000427082
19	13	0.000608479	-0.000401485
19	14	-0.000305874	0.000186101
19	15	-2.84187e-05	0.000110914
19	16	0.00028218	-0.000290593
19	17	-0.000318212	0.000276945
19	18	0.00017365	-0.000173122
19	19	-5.44345e-05	0.000136166
19	20	7.63826e-05	-0.000168569
19	21	-0.00013936	0.000149543
19	22	0.00010772	-5.20306e-05
19	23	-5.5652e-06	-4.29852e-05
19	24	-5.49504e-05	8.85707e-05
19	25	4.03583e-05	-9.33378e-05
20	1	-8.59606e-06	-8.04929e-06
20	2	2.96617e-05	5.78343e-05
20	3	-1.89759e-06	-0.000182889
20	4	-0.000154268	0.000322791
20	5	0.000398599	-0.000335668
20	6	-0.000609031	0.000142359
20	7	0.000721153	0.000222096
20	8	-0.000736117	-0.000568164
20	9	0.000674996	0.000569652
20	10	-0.000555744	-0.000160326
20	11	0.000337933	-0.000222705
20	12	1.94501e-05	0.000189182
20	13	-0.000364776	7.26616e-05
20	14	0.000415677	-0.000168784
20	15	-0.000147727	8.08855e-05
20	16	-0.000121517	-5.46144e-05
20	17	0.000168598	0.000157096
20	18	-9.79636e-05	-0.000228488
20	19	5.85913e-05	0.000177063
20	20	-3.26097e-05	-0.000100166
20	21	-2.20649e-05	8.52466e-05
20	22	6.66732e-05	-8.54525e-05
20	23	-7.19883e-05	5.95219e-05
20	24	6.38181e-05	-4.5909e-05
20	25	-6.29061e-05	5.91612e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode33_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.836677	0
0	2	1.5787	0
0	3	-1.04396	0
0	4	-0.866867	0
0	5	1.75422	0
0	6	-0.172341	0
0	7	-1.90774	0
0	8	1.72818	0
0	9	0.691393	0
0	10	-2.98478	0
0	11	3.44073	0
0	12	-2.38923	0
0	13	1.09474	0
0	14	-0.31959	0
0	15	0.0534497	0
0	16	-0.00888186	0
0	17	0.00504692	0
0	18	-0.000647584	0
0	19	-0.000997412	0
0	20	0.000141813	0
0	21	0.000184499	0
0	22	0.000167483	0
0	23	-0.000239172	0
0	24	9.23106e-07	0
0	25	0.000195723	0
1	1	-0.0134438	0.00554468
1	2	0.0240503	-0.0115286
1	3	-0.0138479	0.00850819
1	4	-0.013311	0.00471696
1	5	0.0224047	-0.0122452
1	6	0.00325127	0.00291419
1	7	-0.0300766	0.0112145
1	8	0.0192154	-0.0112168
1	9	0.0212396	-0.00347122
1	10	-0.0527505	0.0175234
1	11	0.0550078	-0.0206314
1	12	-0.037636	0.0153492
1	13	0.0178375	-0.0081445
1	14	-0.00481482	0.00224241
1	15	-7.55961e-05	0.00133705
1	16	0.000100445	-0.00224165
1	17	0.000436211	0.0014714
1	18	9.47908e-05	-0.000687775
1	19	-0.000746656	0.000473781
1	20	0.000601607	-0.00038447
1	21	8.79174e-05	6.77268e-05
1	22	-0.000571944	0.000319689
1	23	0.000524053	-0.000382724
1	24	-0.000187359	5.44855e-05
1	25	-9.97397e-05	0.000224625
2	1	-0.00231728	-0.00537252
2	2	0.00336114	0.00895972
2	3	-6.51298e-05	-0.00442266
2	4	-0.00396415	-0.00518455
2	5	0.00172841	0.0103675
2	6	0.00595611	-0.00590279
2	7	-0.00980468	-0.00452591
2	8	0.00406648	0.0131339
2	9	0.00695776	-0.0150399
2	10	-0.0146377	0.0110107
2	11	0.0143621	-0.00536791
2	12	-0.00841672	0.00177225
2	13	0.00224364	-0.00090898
2	14	0.000826728	0.00167071
2	15	-0.000739451	-0.00265036
2	16	-0.000810063	0.00244007
2	17	0.00174438	-0.000746302
2	18	-0.00128002	-0.000989911
2	19	0.000457745	0.00149763
2	20	-0.000232234	-0.00110738
2	21	0.000261137	0.000613274
2	22	-5.98132e-05	-0.000182383
2	23	-0.000163475	-0.000182311
2	24	0.000151776	0.000275146
2	25	-3.51754e-05	-0.000118002
3	1	-0.00537108	-0.000768494
3	2	0.0122266	-0.00113489
3	3	-0.0112939	0.00637336
3	4	0.000497783	-0.00812079
3	5	0.00912679	0.00215536
3	6	-0.00600427	0.00400426
3	7	-0.00775313	-0.00124817
3	8	0.0193847	-0.00762097
3	9	-0.0200379	0.012867
3	10	0.0120763	-0.0110856
3	11	-0.00368756	0.00671547
3	12	-0.000113381	-0.00420417
3	13	0.000603525	0.00370138
3	14	-0.00100036	-0.003098
3	15	0.00177711	0.00146296
3	16	-0.00177319	0.000126577
3	17	0.00105196	-0.000480814
3	18	-0.000413123	-7.26978e-05
3	19	5.62734e-05	0.000399977
3	20	0.000162624	-9.13016e-05
3	21	-0.000302453	-0.00039754
3	22	0.000345111	0.00060443
3	23	-0.000228035	-0.000467573
3	24	-6.73421e-06	0.000221597
3	25	0.000155943	-0.000139501
4	1	-0.00285905	-0.00454175
4	2	0.00809768	0.0122777
4	3	-0.0111889	-0.0150352
4	4	0.00777003	0.0076927
4	5	0.00111027	0.00441306
4	6	-0.00856182	-0.0130082
4	7	0.00811894	0.0161292
4	8	-0.000628058	-0.0158313
4	9	-0.00756441	0.0125442
4	10	0.0116606	-0.00709969
4	11	-0.0110257	0.00320205
4	12	0.0075334	-0.00271593
4	13	-0.00383214	0.00288815
4	14	0.00179966	-0.00134024
4	15	-0.00146502	-0.000591888
4	16	0.00158134	0.00113685
4	17	-0.00122193	-0.00071629
4	18	0.000535303	0.000345236
4	19	-7.27798e-05	-0.000217505
4	20	-6.78731e-06	0.000234157
4	21	-6.37395e-05	-0.000360491
4	22	1.20496e-05	0.000471294
4	23	0.000219012	-0.000428784
4	24	-0.000422804	0.00021038
4	25	0.000379016	4.65791e-05
5	1	0.00395499	0.000678665
5	2	-0.0127277	-0.00179195
5	3	0.018977	0.00129906
5	4	-0.0140263	0.00242268
5	5	0.000225658	-0.00740093
5	6	0.0108629	0.00932616
5	7	-0.0114365	-0.00637128
5	8	0.0039856	0.00113827
5	9	0.00368615	0.00269464
5	10	-0.00623022	-0.00385137
5	11	0.00379236	0.00292933
5	12	5.93363e-05	-0.00081616
5	13	-0.00201565	-0.00114373
5	14	0.0015237	0.00163077
5	15	-0.000450456	-0.000903496
5	16	0.000266153	0.00023155
5	17	-0.000532491	-3.17482e-05
5	18	0.000380702	-9.89717e-05
5	19	0.000103108	0.000268353
5	20	-0.000329184	-0.000273096
5	21	7.90803e-05	0.00014692
5	22	0.000314345	-5.29029e-05
5	23	-0.000452652	-1.10458e-05
5	24	0.000329234	7.7278e-05
5	25	-0.000160551	-0.000101795
6	1	0.00083433	-0.00138722
6	2	-0.00308385	0.00539549
6	3	0.00532446	-0.0105577
6	4	-0.00480563	0.0130833
6	5	0.00053114	-0.0109284
6	6	0.00544861	0.00569226
6	7	-0.00944971	-0.000515458
6	8	0.00927782	-0.00238304
6	9	-0.00690661	0.00277444
6	10	0.00613095	-0.00235725
6	11	-0.0070562	0.00268573
6	12	0.00666546	-0.00314423
6	13	-0.00431643	0.00240279
6	14	0.00197556	-0.000845302
6	15	-0.000448705	-7.19665e-05
6	16	-0.000689585	-8.88029e-05
6	17	0.00125037	0.000549796
6	18	-0.000947269	-0.000657176
6	19	0.000248635	0.00043285
6	20	0.000280617	-7.54567e-05
6	21	-0.000440522	-0.000230387
6	22	0.000224361	0.000270617
6	23	0.000102468	-9.50197e-05
6	24	-0.000187831	-2.98282e-05
6	25	7.81315e-05	2.47811e-05
7	1	0.00109799	0.000549921
7	2	-0.00480421	-0.00263767
7	3	0.0108208	0.00614784
7	4	-0.0164164	-0.00843074
7	5	0.0186717	0.0061876
7	6	-0.0165435	0.000119163
7	7	0.0116845	-0.00512198
7	8	-0.00719471	0.00452796
7	9	0.00438357	-0.00097652
7	10	-0.00206718	4.01535e-05
7	11	-0.000295049	-0.00206299
7	12	0.00150063	0.00296044
7	13	-0.00114958	-0.00138424
7	14	0.000477309	-0.000238779
7	15	-0.000342455	0.000415437
7	16	0.000428042	3.89194e-06
7	17	-0.00035607	-0.000154898
7	18	0.000236288	0.000173224
7	19	-0.000201241	-0.000352975
7	20	0.00012467	0.000586821
7	21	0.00013936	-0.000604203
7	22	-0.000450929	0.000367359
7	23	0.000481715	-7.53284e-05
7	24	-0.000196995	-0.000118886
7	25	-5.07604e-05	0.000205998
8	1	-0.00430204	0.0059571
8	2	0.0241272	-0.03418
8	3	-0.0686869	0.0983694
8	4	0.127977	-0.182999
8	5	-0.171777	0.242677
8	6	0.172848	-0.239874
8	7	-0.131751	0.179561
8	8	0.0756306	-0.101091
8	9	-0.0327176	0.0414093
8	10	0.0118713	-0.0113095
8	11	-0.00545549	0.00125871
8	12	0.00352725	0.000903994
8	13	-0.00160732	-0.00117777
8	14	-0.000143132	0.00117008
8	15	0.000500516	-0.00122653
8	16	0.000385216	0.00110224
8	17	-0.00118108	-0.00046309
8	18	0.00107964	-0.000280326
8	19	-0.000481155	0.000410842
8	20	0.000106526	2.30373e-05
8	21	-0.00013164	-0.000337773
8	22	0.000249996	0.000201103
8	23	-0.000187949	9.73423e-05
8	24	-5.07745e-06	-0.000233111
8	25	0.000145436	0.000200717
9	1	6.74628e-05	0.00047359
9	2	-0.000558175	-0.00290268
9	3	0.00221125	0.00871161
9	4	-0.00527737	-0.0166737
9	5	0.00848658	0.0226659
9	6	-0.00967881	-0.0230963
9	7	0.00791478	0.0179507
9	8	-0.00461491	-0.0100816
9	9	0.00208373	0.00285115
9	10	-0.00140299	0.00124012
9	11	0.00194395	-0.00175057
9	12	-0.00225921	0.000670933
9	13	0.00160377	-0.000262108
9	14	-0.0005546	0.00089237
9	15	-9.03213e-05	-0.00159501
9	16	0.000177703	0.00163251
9	17	7.04097e-05	-0.00101885
9	18	-0.000316456	0.000259725
9	19	0.000305855	0.000156459
9	20	-0.000148573	-0.000160669
9	21	9.80692e-05	-4.94686e-06
9	22	-0.00015114	0.000126237
9	23	0.000136521	-0.000137703
9	24	5.26892e-06	0.000101725
9	25	-0.000181008	-0.000117833
10	1	-0.000115907	-0.000220303
10	2	0.000602703	0.00125015
10	3	-0.00166318	-0.00339119
10	4	0.00317204	0.00575487
10	5	-0.00455726	-0.00694711
10	6	0.00508287	0.00648335
10	7	-0.00447852	-0.00490427
10	8	0.00329011	0.0032555
10	9	-0.00257545	-0.00260396
10	10	0.00285289	0.00295606
10	11	-0.00327395	-0.00306737
10	12	0.00269941	0.00220619
10	13	-0.00135661	-0.000992886
10	14	0.000346542	0.000118229
10	15	-1.97638e-05	0.000292048
10	16	-7.66556e-05	-0.000241756
10	17	0.00011532	1.14206e-06
10	18	6.43151e-05	-5.8134e-05
10	19	-0.000248051	0.000406152
10	20	8.91006e-05	-0.00058628
10	21	0.00023554	0.000407706
10	22	-0.000367734	-0.000117776
10	23	0.000323099	2.14448e-05
10	24	-0.000245229	-0.000151357
10	25	0.000125519	0.000288089
11	1	8.03707e-05	-9.81633e-09
11	2	-0.000328683	-0.000116889
11	3	0.000608505	0.000576573
11	4	-0.000694504	-0.0014299
11	5	0.000736351	0.00226461
11	6	-0.00107095	-0.0021772
11	7	0.00147739	0.000472672
11	8	-0.00125859	0.00211936
11	9	0.000258519	-0.00355004
11	10	0.000766246	0.00262706
11	11	-0.00106373	-0.000612569
11	12	0.000794867	-0.000311186
11	13	-0.00058653	-0.000246651
11	14	0.000542287	0.000861644
11	15	-0.000367186	-0.000619294
11	16	-2.08985e-06	2.03529e-05
11	17	0.000407605	0.000291891
11	18	-0.000602497	-0.000357782
11	19	0.000395321	0.000389978
11	20	-9.52124e-06	-0.000342585
11	21	-0.000113229	0.000179597
11	22	-5.51241e-05	-6.52871e-05
11	23	0.000172861	9.44957e-05
11	24	-9.4567e-05	-0.000150087
11	25	-2.01729e-05	0.00013422
12	1	1.6541e-06	2.2996e-05
12	2	6.85245e-06	-0.00011874
12	3	-9.76477e-05	0.000192545
12	4	0.000281574	2.75744e-05
12	5	-0.000332552	-0.000383877
12	6	9.87141e-05	-8.22303e-05
12	7	-5.04261e-06	0.00198006
12	8	0.00051773	-0.00429592
12	9	-0.00103551	0.00526298
12	10	0.000532799	-0.00428566
12	11	0.000655303	0.00232171
12	12	-0.0012446	-0.000573298
12	13	0.000952418	-0.000507759
12	14	-0.000482477	0.000901555
12	15	0.000216699	-0.000633527
12	16	-7.30391e-05	2.52596e-05
12	17	-7.1992e-05	0.000327341
12	18	0.000278584	-9.25111e-05
12	19	-0.00040923	-0.000421555
12	20	0.000267637	0.00059291
12	21	-2.1645e-05	-0.000271032
12	22	4.83118e-06	-0.000109124
12	23	-0.000166408	0.000225296
12	24	0.0002116	-0.000160534
12	25	-9.23402e-05	5.96395e-05
13	1	1.53348e-05	2.84883e-05
13	2	-0.000115783	-0.000126768
13	3	0.000317542	0.000278385
13	4	-0.000393413	-0.000557461
13	5	0.000192776	0.00129499
13	6	-4.3219e-05	-0.0024786
13	7	0.000219959	0.00307393
13	8	-0.000249071	-0.00201016
13	9	-0.000501083	-7.85011e-05
13	10	0.00165623	0.00135677
13	11	-0.00216722	-0.00117084
13	12	0.00174707	0.00059777
13	13	-0.00103199	-0.000547102
13	14	0.000519279	0.000671662
13	15	-0.000237908	-0.000373233
13	16	0.000122752	-0.000152748
13	17	-8.11828e-05	0.000325102
13	18	1.45775e-05	-0.000115382
13	19	4.5472e-05	-2.16519e-05
13	20	-4.23318e-05	-6.47927e-05
13	21	2.00244e-05	0.000115363
13	22	-1.23544e-05	3.91353e-06
13	23	-1.98846e-05	-0.00013076
13	24	7.35814e-05	0.000122977
13	25	-9.114e-05	-4.99416e-05
14	1	-6.34682e-07	2.48577e-05
14	2	-2.15236e-05	-0.00011143
14	3	8.21154e-05	0.000179134
14	4	-0.000113291	-2.5166e-06
14	5	-9.84509e-05	-0.000504203
14	6	0.000753154	0.00111198
14	7	-0.00152179	-0.0015292
14	8	0.00159519	0.00163142
14	9	-0.000801308	-0.00138216
14	10	-1.39949e-05	0.000853679
14	11	0.000211817	-0.000398077
14	12	-4.30452e-05	0.00034056
14	13	-8.64712e-05	-0.000477173
14	14	0.000111729	0.000390339
14	15	-5.71155e-05	-0.000111278
14	16	-5.08804e-05	-2.0535e-06
14	17	7.36418e-05	-0.000157832
14	18	3.21943e-05	0.000345264
14	19	-7.45527e-05	-0.000344323
14	20	-3.14865e-05	0.00020572
14	21	8.92724e-05	-8.75662e-05
14	22	6.03391e-07	4.88093e-05
14	23	-7.27733e-05	-3.91691e-05
14	24	4.10807e-05	-4.31393e-06
14	25	1.77542e-06	6.55868e-05
15	1	-4.86926e-06	-1.35761e-05
15	2	5.84871e-05	7.32463e-05
15	3	-0.000275017	-0.000168604
15	4	0.0006838	0.000232072
15	5	-0.00110461	-0.000285668
15	6	0.0014458	0.000439616
15	7	-0.00180493	-0.000629722
15	8	0.0019928	0.000692481
15	9	-0.00154719	-0.00066027
15	10	0.000484948	0.000547707
15	11	0.000505239	-0.000253772
15	12	-0.000802012	-5.29924e-05
15	13	0.00047126	8.54397e-05
15	14	-8.66695e-05	6.50328e-05
15	15	9.1962e-05	-0.000106551
15	16	-0.000391605	1.7787e-05
15	17	0.00054438	3.69729e-05
15	18	-0.000338403	-8.61054e-05
15	19	2.25016e-05	0.000234512
15	20	0.000101634	-0.000328278
15	21	-3.94568e-05	0.00018894
15	22	-4.91204e-05	3.23784e-05
15	23	0.000100766	-9.28486e-05
15	24	-0.000130802	7.26588e-06
15	25	0.000116306	5.72248e-05
16	1	-3.98679e-05	1.55766e-05
16	2	0.00020265	-8.23216e-05
16	3	-0.000433412	0.000182963
16	4	0.000440684	-0.000175351
16	5	-5.655e-05	3.97098e-05
16	6	-0.000473219	-0.000117359
16	7	0.000852113	0.000596148
16	8	-0.00114359	-0.00104672
16	9	0.00146113	0.00101992
16	10	-0.00154924	-0.000681909
16	11	0.00117918	0.00047627
16	12	-0.00060419	-0.000463122
16	13	0.000132881	0.000361637
16	14	0.000229915	-0.000135018
16	15	-0.000404209	3.06045e-05
16	16	0.000206636	-9.48313e-05
16	17	0.000161418	0.000150869
16	18	-0.000284332	-0.000137667
16	19	0.000150535	0.000119122
16	20	-7.544e-05	-0.000111225
16	21	0.000146059	8.23271e-05
16	22	-0.000171205	-3.32829e-05
16	23	8.50835e-05	7.85727e-06
16	24	-2.56365e-05	-1.87998e-05
16	25	5.68361e-05	1.95108e-05
17	1	-2.29547e-05	9.00535e-06
17	2	0.000150984	-8.40183e-05
17	3	-0.000460137	0.000298211
17	4	0.000905021	-0.000529562
17	5	-0.00127444	0.00044529
17	6	0.0012381	9.37744e-06
17	7	-0.00064849	-0.0004321
17	8	-7.0133e-05	0.000574859
17	9	0.000259646	-0.000652796
17	10	0.000101806	0.000845299
17	11	-0.000496093	-0.00094248
17	12	0.000724811	0.000693811
17	13	-0.000919356	-0.000278025
17	14	0.00100818	0.000129674
17	15	-0.000821811	-0.000301093
17	16	0.000454901	0.000378208
17	17	-0.000145879	-0.000135157
17	18	-1.42493e-05	-0.000176342
17	19	8.30994e-05	0.000267515
17	20	-0.000119947	-0.000142006
17	21	0.000113366	-2.49014e-05
17	22	-3.04583e-05	9.16766e-05
17	23	-6.98474e-05	-3.87836e-05
17	24	7.64091e-05	-3.82382e-05
17	25	2.96067e-06	3.21199e-05
18	1	3.67448e-06	5.8544e-07
18	2	-3.46677e-05	2.05648e-05
18	3	0.000101735	-8.67865e-05
18	4	-0.000145896	0.000105362
18	5	7.74343e-05	5.78394e-05
18	6	0.000137201	-0.000300157
18	7	-0.000422472	0.000454973
18	8	0.000572898	-0.000650914
18	9	-0.000356563	0.000910986
18	10	-0.000165865	-0.000819038
18	11	0.000529748	0.000217011
18	12	-0.000347849	0.000422594
18	13	-0.000186129	-0.000720446
18	14	0.00050548	0.000758002
18	15	-0.000339753	-0.000652333
18	16	-1.38218e-05	0.000418157
18	17	0.000104528	-0.00015185
18	18	0.000149782	-3.344e-05
18	19	-0.000421589	0.000114556
18	20	0.000390575	-9.82105e-05
18	21	-0.000118931	1.41582e-05
18	22	-7.52738e-05	5.06645e-05
18	23	5.13256e-05	-3.44536e-05
18	24	4.55864e-05	-2.83826e-05
18	25	-6.94467e-05	7.32445e-05
19	1	-1.12835e-05	3.329e-07
19	2	9.65741e-05	-1.93265e-05
19	3	-0.000335253	7.78212e-05
19	4	0.000703742	-0.000103146
19	5	-0.00102262	-8.80067e-05
19	6	0.0010363	0.00052634
19	7	-0.000672451	-0.000894031
19	8	0.000245175	0.000822042
19	9	-9.68708e-05	-0.000264835
19	10	4.12327e-05	-0.000419416
19	11	0.000318206	0.000695673
19	12	-0.000767131	-0.000425043
19	13	0.000728505	4.6763e-05
19	14	-0.000232328	5.28539e-05
19	15	-0.000122489	4.54209e-05
19	16	3.84235e-05	-0.00010398
19	17	0.000186202	7.9157e-05
19	18	-0.000183337	-7.44447e-05
19	19	-1.42414e-05	9.8199e-05
19	20	0.000174413	-5.43014e-05
19	21	-0.000246228	-4.07541e-05
19	22	0.000278644	7.29025e-05
19	23	-0.000223918	-3.24322e-05
19	24	7.04306e-05	-8.30794e-06
19	25	4.71112e-05	2.97876e-05
20	1	-7.17026e-06	2.42312e-06
20	2	2.87862e-05	-2.3633e-06
20	3	-5.44256e-05	-3.89121e-05
20	4	0.000102041	0.000160985
20	5	-0.00026535	-0.000367299
20	6	0.000580378	0.000664524
20	7	-0.000885441	-0.000991884
20	8	0.000951889	0.00113262
20	9	-0.000703262	-0.000920133
20	10	0.000238251	0.000486737
20	11	0.00026766	-0.000128971
20	12	-0.000584427	-6.24109e-05
20	13	0.000513829	0.00027486
20	14	-0.000148696	-0.000606824
20	15	-0.000133845	0.00081484
20	16	8.92328e-05	-0.000626462
20	17	0.000153821	0.000192089
20	18	-0.000290226	5.3907e-05
20	19	0.000165223	3.5623e-05
20	20	7.15952e-05	-0.000191889
20	21	-0.000162748	0.000178118
20	22	7.75749e-05	-4.06523e-05
20	23	-1.78093e-06	-9.19526e-05
20	24	3.62572e-05	0.000167708
20	25	-0.000100417	-0.000168009


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode34_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.02915	0
0	2	-0.0537055	0
0	3	0.0333944	0
0	4	0.0338194	0
0	5	-0.0639802	0
0	6	0.00756016	0
0	7	0.0662826	0
0	8	-0.0618685	0
0	9	-0.0202967	0
0	10	0.097941	0
0	11	-0.111074	0
0	12	0.073111	0
0	13	-0.0308595	0
0	14	0.00892636	0
0	15	-0.00233814	0
0	16	0.000549017	0
0	17	-0.000154757	0
0	18	0.000628712	0
0	19	-0.000679417	0
0	20	5.66752e-05	0
0	21	0.000259622	0
0	22	-0.000126781	0
0	23	7.21074e-05	0
0	24	-2.17973e-05	0
0	25	-0.000204825	0
1	1	-0.00695319	-0.00808547
1	2	0.0118921	0.0151998
1	3	-0.00587711	-0.00811486
1	4	-0.00780976	-0.0135516
1	5	0.0106301	0.0247068
1	6	0.00490402	-0.00716488
1	7	-0.0203467	-0.0184669
1	8	0.0152982	0.0182654
1	9	0.00638471	0.0082467
1	10	-0.0248764	-0.0312606
1	11	0.0288626	0.0319991
1	12	-0.0220959	-0.0181208
1	13	0.0124857	0.00466442
1	14	-0.00440349	0.00145012
1	15	-0.000446858	-0.00107163
1	16	0.00181683	-0.00136504
1	17	-0.00129944	0.0018086
1	18	0.000750732	-1.73027e-05
1	19	-0.000439893	-0.00142689
1	20	7.27077e-05	0.00120691
1	21	-5.02211e-05	-0.000444556
1	22	0.00050929	0.000215106
1	23	-0.000739071	-0.000188281
1	24	0.000345175	-6.94808e-05
1	25	0.000162827	0.000247803
2	1	0.00269616	-0.0179198
2	2	-0.00385203	0.0241286
2	3	0.000196923	-0.00154265
2	4	0.00500065	-0.0243323
2	5	-0.00588464	0.0189695
2	6	0.00286177	0.0121469
2	7	-0.00189905	-0.0304469
2	8	0.00554614	0.0127791
2	9	-0.00987899	0.0238903
2	10	0.0105471	-0.0473933
2	11	-0.00776706	0.0454377
2	12	0.00476202	-0.029041
2	13	-0.00350847	0.0131018
2	14	0.00311211	-0.00397481
2	15	-0.00200098	0.000671987
2	16	0.000159461	5.94467e-05
2	17	0.00135048	-0.000350943
2	18	-0.00175553	0.000461244
2	19	0.00107492	-9.1373e-05
2	20	-2.87797e-05	-0.000482771
2	21	-0.000528932	0.000705587
2	22	0.000387068	-0.000439897
2	23	-3.91334e-05	4.9273e-05
2	24	-6.9548e-05	6.08199e-05
2	25	3.2404e-05	0.000106878
3	1	-0.00374386	-0.00817399
3	2	0.00723118	0.015485
3	3	-0.00532818	-0.00890551
3	4	-0.000422401	-0.00655125
3	5	0.0042008	0.0116227
3	6	-0.00293063	-0.000193788
3	7	-0.00249356	-0.0134358
3	8	0.00896508	0.0162715
3	9	-0.0122344	-0.0118636
3	10	0.00971295	0.00984791
3	11	-0.00379091	-0.0113001
3	12	-0.000459093	0.0105806
3	13	0.00128342	-0.00560022
3	14	-0.000888382	0.000179086
3	15	0.00103628	0.00200504
3	16	-0.00140411	-0.00134898
3	17	0.00126387	0.000196809
3	18	-0.000619253	0.000244806
3	19	6.28128e-05	-0.00023829
3	20	5.72021e-05	0.000282182
3	21	-2.92187e-05	-0.00038461
3	22	0.000106128	0.000378946
3	23	-0.000134415	-0.000297866
3	24	1.85763e-05	0.000152123
3	25	9.55604e-05	0.00012661
4	1	-0.000583389	-0.00557915
4	2	0.00111593	0.0155568
4	3	-0.000280309	-0.018638
4	4	-0.00176118	0.00613071
4	5	0.00285964	0.012698
4	6	-0.0014091	-0.0185934
4	7	-0.00146679	0.00428567
4	8	0.00297956	0.0184297
4	9	-0.00172522	-0.0320612
4	10	-0.000936983	0.0289058
4	11	0.00290043	-0.0152658
4	12	-0.00362165	0.00360783
4	13	0.00352746	-0.000372688
4	14	-0.00263426	0.0021219
4	15	0.000967094	-0.00304473
4	16	0.000715652	0.00194613
4	17	-0.00148442	-0.000671681
4	18	0.00112164	6.14547e-05
4	19	-0.000256372	0.00025069
4	20	-0.000227721	-0.000450502
4	21	-1.57331e-06	0.000392299
4	22	0.000484589	-3.40341e-05
4	23	-0.000607025	-0.000341971
4	24	0.000329223	0.000384969
4	25	-7.98055e-05	-0.00014642
5	1	0.00433911	-0.00152349
5	2	-0.0140193	0.00489625
5	3	0.0210598	-0.0068708
5	4	-0.015185	0.00367962
5	5	-0.00215499	0.00252677
5	6	0.0167678	-0.00469901
5	7	-0.0165288	-0.000316708
5	8	0.00415483	0.00745676
5	9	0.00755601	-0.00975995
5	10	-0.0103853	0.00632826
5	11	0.00648397	-0.00177989
5	12	-0.0016841	-8.5895e-05
5	13	-0.00131338	-0.000626055
5	14	0.00255137	0.00178815
5	15	-0.00229821	-0.00183827
5	16	0.00105157	0.000746339
5	17	4.54428e-05	0.000515529
5	18	-0.000255152	-0.00107533
5	19	2.47856e-05	0.000825888
5	20	-9.56091e-05	-0.000286008
5	21	0.000423761	-6.35803e-05
5	22	-0.00050667	0.000182627
5	23	0.000231046	-0.000225488
5	24	6.48965e-05	0.000218544
5	25	-0.000111925	-0.000104994
6	1	-0.00165778	2.87031e-05
6	2	0.00695191	0.000710813
6	3	-0.0142452	-0.00319973
6	4	0.0165605	0.00580908
6	5	-0.00767002	-0.0048307
6	6	-0.00975492	-0.00018609
6	7	0.0248528	0.00500974
6	8	-0.0286379	-0.00593765
6	9	0.0216499	0.00315002
6	10	-0.0114608	0.00104727
6	11	0.00455155	-0.00424523
6	12	-0.00177806	0.00484538
6	13	0.000764397	-0.00317319
6	14	-1.35602e-05	0.00110825
6	15	-0.000441831	1.38579e-05
6	16	0.00046798	-0.000283248
6	17	-0.000313924	0.000300594
6	18	0.000147449	-0.000428665
6	19	0.000137935	0.000713628
6	20	-0.000538158	-0.000831988
6	21	0.000739046	0.000415243
6	22	-0.000541661	0.000268732
6	23	0.00017804	-0.000555573
6	24	1.01604e-05	0.000324446
6	25	4.52075e-06	-2.98247e-05
7	1	-0.000207059	0.000371727
7	2	0.000886898	-0.00165967
7	3	-0.00231524	0.0034701
7	4	0.0044785	-0.00396246
7	5	-0.0058299	0.00186733
7	6	0.00384079	0.00145683
7	7	0.00112407	-0.00336196
7	8	-0.00514041	0.00277232
7	9	0.00594775	-0.000744704
7	10	-0.00523428	-0.00106955
7	11	0.00460737	0.00181817
7	12	-0.00344425	-0.00166011
7	13	0.00149834	0.00109976
7	14	-0.00021142	-0.000510181
7	15	0.000429131	0.000128735
7	16	-0.000937925	1.68257e-05
7	17	0.000479052	-9.09762e-05
7	18	0.000358691	0.000230468
7	19	-0.000525913	-0.00048315
7	20	0.00023304	0.000748334
7	21	-0.000150195	-0.000731233
7	22	0.000277354	0.000271733
7	23	-0.000327844	0.000321227
7	24	0.000263171	-0.000544163
7	25	-0.00018929	0.000298549
8	1	0.0396249	0.0498598
8	2	-0.220691	-0.277948
8	3	0.622619	0.784864
8	4	-1.14793	-1.44765
8	5	1.52525	1.92225
8	6	-1.52609	-1.91896
8	7	1.16812	1.46173
8	8	-0.68008	-0.84297
8	9	0.292007	0.355181
8	10	-0.0858846	-0.100809
8	11	0.0144576	0.0171793
8	12	-0.000593814	-0.00391274
8	13	-0.000356993	0.00325526
8	14	0.000170628	-0.00127523
8	15	0.000565052	-0.000339613
8	16	-0.00110164	0.00067034
8	17	0.000750769	-0.000604639
8	18	-0.000158762	0.000504603
8	19	5.84537e-05	-0.000253226
8	20	-0.000268649	8.27053e-06
8	21	0.000335175	-1.45606e-05
8	22	-0.000220666	0.000223158
8	23	9.12476e-05	-0.000407759
8	24	-4.65009e-05	0.000415963
8	25	0.000121392	-0.000259697
9	1	0.000597334	0.000230314
9	2	-0.0036158	-0.00121182
9	3	0.0109531	0.00326765
9	4	-0.0215618	-0.00604908
9	5	0.0305988	0.00869985
9	6	-0.0328651	-0.00999718
9	7	0.0269998	0.00879835
9	8	-0.0162679	-0.00533589
9	9	0.00618555	0.00152164
9	10	-0.00101999	0.000708122
9	11	0.00104775	-0.000836047
9	12	-0.00287445	-0.000271936
9	13	0.00295095	0.00126944
9	14	-0.00087712	-0.00139866
9	15	-0.00102314	0.000792121
9	16	0.00110578	-7.9161e-05
9	17	-0.000201666	-0.000109005
9	18	-0.000198	-0.000200049
9	19	-6.39328e-06	0.0003741
9	20	8.98144e-05	-0.000159709
9	21	7.94649e-05	-9.33681e-05
9	22	-0.000128005	0.000132294
9	23	-3.83375e-05	-4.90119e-05
9	24	0.000214883	6.04931e-06
9	25	-0.000252496	-5.63839e-05
10	1	-0.000135237	-7.74716e-05
10	2	0.000549892	0.000551123
10	3	-0.000852247	-0.00164751
10	4	0.000256326	0.00284176
10	5	0.00102759	-0.0031177
10	6	-0.00163018	0.0020109
10	7	0.000868893	-0.000126047
10	8	0.000516952	-0.00133189
10	9	-0.00151971	0.00150674
10	10	0.00166382	-0.000590068
10	11	-0.000929825	-0.000333593
10	12	-0.000264749	0.00038264
10	13	0.00109068	0.000158077
10	14	-0.000981016	-0.000370898
10	15	0.000316127	0.000131519
10	16	8.21278e-05	-0.000149348
10	17	-3.03108e-05	0.00052827
10	18	-2.94865e-05	-0.000549744
10	19	-4.611e-05	6.06176e-05
10	20	-3.6076e-05	0.00025463
10	21	0.000247149	-8.06017e-05
10	22	-0.000201473	-0.000160223
10	23	-6.63904e-05	0.000111992
10	24	0.00014581	9.9375e-05
10	25	-4.1807e-06	-0.00020443
11	1	0.000205549	9.01883e-05
11	2	-0.00106938	-0.000422723
11	3	0.00241152	0.000943718
11	4	-0.00267729	-0.00142305
11	5	0.000535271	0.00190658
11	6	0.00271129	-0.00249476
11	7	-0.00408483	0.00281094
11	8	0.0027145	-0.00251224
11	9	-0.000699388	0.00193938
11	10	-0.000114065	-0.00163726
11	11	5.35385e-05	0.00158388
11	12	-0.000148271	-0.00139323
11	13	0.000636719	0.00116006
11	14	-0.00114327	-0.00128176
11	15	0.00126907	0.00143859
11	16	-0.000856003	-0.000998139
11	17	0.000150415	0.00025375
11	18	0.000238493	8.24276e-05
11	19	2.40727e-05	-9.02778e-05
11	20	-0.000479699	0.000210052
11	21	0.000487176	-0.000347201
11	22	-9.36099e-05	0.000257995
11	23	-0.000190587	-0.000108687
11	24	0.000175654	0.000107054
11	25	-9.74116e-05	-0.000136914
12	1	-8.34576e-05	9.72414e-05
12	2	0.00054393	-0.0006127
12	3	-0.00168656	0.00174594
12	4	0.00313613	-0.00293638
12	5	-0.00362192	0.00316805
12	6	0.00235536	-0.00220037
12	7	-0.000380951	0.000914985
12	8	-0.000761259	-0.000211804
12	9	0.00108479	0.000215673
12	10	-0.00142468	-0.000643793
12	11	0.0017588	0.00117409
12	12	-0.00163567	-0.0014426
12	13	0.00122368	0.00130859
12	14	-0.00090579	-0.000984083
12	15	0.000611957	0.000643835
12	16	-0.000187539	-0.000286682
12	17	-0.000190597	1.43518e-05
12	18	0.000382217	-5.67752e-06
12	19	-0.000515974	0.000205949
12	20	0.000594943	-0.000332005
12	21	-0.000425649	0.000211088
12	22	7.24899e-05	1.81851e-05
12	23	0.000137024	-0.000100127
12	24	-0.000111065	-2.01728e-05
12	25	5.57856e-05	0.000175127
13	1	-2.59809e-05	-4.4148e-05
13	2	0.000146587	0.000157597
13	3	-0.000272161	-0.000236588
13	4	5.94901e-05	0.000188753
13	5	0.000613756	-2.78258e-05
13	6	-0.00119987	-0.000314824
13	7	0.00101749	0.000955005
13	8	-0.000256193	-0.00171705
13	9	-0.000197984	0.00206129
13	10	-3.27042e-05	-0.00166419
13	11	0.00041414	0.000987637
13	12	-0.000367233	-0.000811671
13	13	6.39453e-05	0.00121326
13	14	-4.15761e-05	-0.00145228
13	15	0.00034223	0.00102802
13	16	-0.00052293	-0.000374058
13	17	0.000357956	9.66407e-05
13	18	-0.000109353	-0.000114633
13	19	8.89421e-05	5.54253e-05
13	20	-0.000214523	8.51899e-05
13	21	0.000195575	-9.06711e-05
13	22	-2.41308e-05	-5.6084e-05
13	23	-6.49175e-05	0.000175997
13	24	2.7342e-05	-0.000171587
13	25	-1.5371e-05	0.000108757
14	1	-3.32891e-06	-2.91888e-05
14	2	-3.81463e-05	0.000231582
14	3	0.000222401	-0.000879445
14	4	-0.000430957	0.00205204
14	5	0.000337736	-0.00313546
14	6	1.34926e-05	0.00307081
14	7	-0.000279894	-0.00179484
14	8	0.000598345	0.000807261
14	9	-0.00134314	-0.00116647
14	10	0.0021985	0.00189309
14	11	-0.00237835	-0.00155571
14	12	0.00157481	0.000327277
14	13	-0.000260805	0.000509236
14	14	-0.000675197	-0.00030733
14	15	0.000683615	-0.000371636
14	16	-0.000118847	0.000641629
14	17	-0.000275517	-0.000329242
14	18	0.000264902	-4.50297e-05
14	19	-0.000123392	0.000102815
14	20	8.66177e-05	1.64537e-05
14	21	-0.00012955	-5.23753e-05
14	22	0.000123832	1.45286e-06
14	23	-5.12641e-05	-1.02382e-05
14	24	1.44858e-05	0.000101638
14	25	-7.47985e-05	-0.000174543
15	1	5.58538e-06	1.61334e-06
15	2	2.2601e-05	-1.75096e-05
15	3	-0.000176174	2.04322e-05
15	4	0.000299225	0.000144927
15	5	0.000123798	-0.000474083
15	6	-0.00122277	0.000437589
15	7	0.00221547	0.000438183
15	8	-0.00232789	-0.00172552
15	9	0.00181751	0.0025764
15	10	-0.00143061	-0.00273976
15	11	0.00134862	0.00242014
15	12	-0.00120161	-0.00175784
15	13	0.000771216	0.000980626
15	14	-0.000348529	-0.000394276
15	15	0.000372416	6.10216e-05
15	16	-0.000767572	0.000129839
15	17	0.000955174	-0.000231564
15	18	-0.000651058	0.000253326
15	19	0.000202451	-0.000253886
15	20	2.58373e-05	0.000264705
15	21	-0.000101966	-0.000182853
15	22	0.000197674	-3.98428e-05
15	23	-0.000259232	0.000211157
15	24	0.000187191	-0.00016851
15	25	-2.25157e-05	2.92922e-05
16	1	1.42896e-05	2.62497e-05
16	2	-0.000102929	-0.000172875
16	3	0.000315228	0.000580009
16	4	-0.000571162	-0.00127129
16	5	0.000718953	0.00197157
16	6	-0.000682006	-0.00226928
16	7	0.000451807	0.00195551
16	8	-1.6661e-05	-0.00102568
16	9	-0.000593267	-0.000257056
16	10	0.00111267	0.00116745
16	11	-0.00107224	-0.00109741
16	12	0.000323241	0.000345507
16	13	0.000630499	0.00029869
16	14	-0.00104612	-0.000487764
16	15	0.000629277	0.000383099
16	16	0.000149574	-0.000199477
16	17	-0.000516954	3.35978e-05
16	18	0.000279205	5.13221e-05
16	19	8.95812e-05	-1.00358e-05
16	20	-0.000229969	-8.57596e-05
16	21	0.000238992	0.000102489
16	22	-0.00026027	-3.77337e-05
16	23	0.000233038	-1.21189e-05
16	24	-0.000111565	2.53378e-05
16	25	-5.56941e-06	-2.65749e-05
17	1	-8.35138e-06	-3.09581e-05
17	2	4.13014e-05	0.00019046
17	3	-0.000100609	-0.000575644
17	4	0.000127148	0.00108044
17	5	-6.38953e-05	-0.00130778
17	6	8.03108e-05	0.000940783
17	7	-0.000463516	-0.000278626
17	8	0.00103978	4.44136e-06
17	9	-0.00116029	-0.000307331
17	10	0.000602381	0.000753773
17	11	5.84191e-05	-0.00100751
17	12	-0.000311579	0.00107507
17	13	0.000379417	-0.000976114
17	14	-0.000617266	0.000659689
17	15	0.000787599	-0.000151771
17	16	-0.000524244	-0.000355241
17	17	5.32354e-05	0.000566116
17	18	0.000156439	-0.000407848
17	19	-6.85817e-05	0.000162552
17	20	-2.29734e-05	-6.25011e-05
17	21	-3.29447e-05	3.7432e-05
17	22	0.000144787	1.23603e-05
17	23	-0.000181393	-4.12826e-05
17	24	0.000118758	1.86762e-05
17	25	-2.3855e-05	8.60523e-06
18	1	2.74815e-07	-1.25461e-06
18	2	-4.3874e-06	4.59761e-05
18	3	3.86689e-05	-0.000259567
18	4	-0.000159379	0.000771374
18	5	0.000295382	-0.00147422
18	6	-0.000143403	0.00195395
18	7	-0.000382387	-0.0019147
18	8	0.000763743	0.0015413
18	9	-0.000527225	-0.00113353
18	10	-2.36213e-05	0.000701363
18	11	0.000270672	-0.000279574
18	12	-7.4066e-05	9.41898e-05
18	13	-0.000250746	-0.000123149
18	14	0.000405021	0.000124264
18	15	-0.000352006	-8.64211e-05
18	16	0.000215775	0.000108327
18	17	-0.000107832	-0.000124268
18	18	8.65334e-05	8.24209e-05
18	19	-0.000125188	-4.41775e-05
18	20	0.00013398	3.28833e-05
18	21	-0.000103937	-3.56508e-05
18	22	9.23097e-05	6.16137e-05
18	23	-7.1578e-05	-9.12336e-05
18	24	-8.57063e-06	8.95856e-05
18	25	8.2802e-05	-6.94804e-05
19	1	-8.82599e-06	5.35845e-06
19	2	8.13941e-05	-5.51259e-05
19	3	-0.000313228	0.000203602
19	4	0.000715127	-0.000395439
19	5	-0.00113673	0.000399302
19	6	0.00141169	-2.0333e-05
19	7	-0.00148854	-0.000537668
19	8	0.00136542	0.000727518
19	9	-0.00102581	-0.000326296
19	10	0.000520353	-0.00020437
19	11	-0.000114611	0.000363239
19	12	9.64184e-05	-0.000251944
19	13	-0.000316423	0.000218792
19	14	0.000350202	-0.000310126
19	15	-0.000105929	0.000401686
19	16	-0.000145586	-0.000451567
19	17	0.000209535	0.000406289
19	18	-0.000159592	-0.000226863
19	19	0.000126787	5.56238e-05
19	20	-9.55187e-05	-2.71058e-05
19	21	2.04606e-05	3.85075e-05
19	22	4.5054e-05	1.55528e-05
19	23	-6.80365e-05	-3.65043e-05
19	24	0.000102867	-3.88338e-05
19	25	-0.000147789	9.39354e-05
20	1	6.45926e-06	-1.53948e-06
20	2	-4.93571e-05	2.73999e-05
20	3	0.000156095	-0.000136256
20	4	-0.000283721	0.000341057
20	5	0.000353589	-0.000521512
20	6	-0.000349702	0.000536898
20	7	0.000252741	-0.000434813
20	8	3.02346e-06	0.000402579
20	9	-0.000293731	-0.000466954
20	10	0.000282097	0.000482054
20	11	7.99934e-05	-0.000409716
20	12	-0.000331197	0.000281226
20	13	0.000107533	-3.23182e-05
20	14	0.000326739	-0.0003077
20	15	-0.000479028	0.000496383
20	16	0.000288826	-0.000384242
20	17	-6.75101e-05	0.000131588
20	18	-2.79381e-06	2.61666e-05
20	19	-7.52204e-06	-5.94889e-05
20	20	1.65471e-05	7.88177e-05
20	21	-1.73967e-05	-0.000126929
20	22	-2.2875e-07	0.000156752
20	23	2.65438e-05	-0.000116265
20	24	-1.47369e-05	7.54789e-06
20	25	-2.13298e-05	8.42778e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode35_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0928065	0
0	2	-0.172606	0
0	3	0.11022	0
0	4	0.101079	0
0	5	-0.193363	0
0	6	0.0103122	0
0	7	0.222243	0
0	8	-0.194626	0
0	9	-0.0865372	0
0	10	0.348817	0
0	11	-0.396691	0
0	12	0.271433	0
0	13	-0.122141	0
0	14	0.0361273	0
0	15	-0.00813691	0
0	16	0.00246621	0
0	17	0.000313495	0
0	18	-0.00203359	0
0	19	0.00145498	0
0	20	-0.000150167	0
0	21	-0.000221954	0
0	22	4.21275e-05	0
0	23	-0.000195573	0
0	24	0.000466086	0
0	25	-0.000231687	0
1	1	0.0158017	-0.00186379
1	2	-0.0295551	0.000298264
1	3	0.0183234	0.0048474
1	4	0.01622	-0.0064834
1	5	-0.0315975	0.000380838
1	6	0.00275895	0.0054517
1	7	0.0344734	-0.00205336
1	8	-0.0312795	-0.00566709
1	9	-0.010316	0.00713613
1	10	0.0482951	-0.00177658
1	11	-0.0544467	-0.00364193
1	12	0.0356776	0.0055436
1	13	-0.0138415	-0.00450124
1	14	0.00199383	0.00213441
1	15	0.000548376	-0.000379849
1	16	0.000142912	-6.94378e-05
1	17	-0.000479034	0.000436199
1	18	0.000333646	-0.0012695
1	19	-0.000227837	0.0015146
1	20	4.39724e-05	-0.000713048
1	21	0.000281118	-0.000283379
1	22	-0.000494325	0.000755088
1	23	0.000432156	-0.000723398
1	24	-0.000168358	0.000425305
1	25	-9.92471e-05	-8.72336e-05
2	1	0.0144397	0.00828572
2	2	-0.018656	-0.011444
2	3	-0.000945085	0.000836571
2	4	0.0204288	0.0111906
2	5	-0.0105272	-0.00675958
2	6	-0.0176355	-0.0098329
2	7	0.0271887	0.0165637
2	8	-0.00621155	-0.00348247
2	9	-0.0213926	-0.0164197
2	10	0.031312	0.0260416
2	11	-0.0236286	-0.0220281
2	12	0.0118701	0.0122183
2	13	-0.00421016	-0.0042482
2	14	0.000807476	0.00049186
2	15	0.000148203	0.000200595
2	16	-9.2529e-05	0.000228849
2	17	0.000188344	-0.00049751
2	18	-0.000547767	0.000405535
2	19	0.00048938	-0.00038303
2	20	2.3475e-05	0.000670192
2	21	-0.000307419	-0.000986688
2	22	0.00010052	0.000911239
2	23	0.000213553	-0.000403449
2	24	-0.000352548	-0.000181707
2	25	0.00035394	0.000468207
3	1	-0.0026944	-0.000605284
3	2	0.00585452	0.0024348
3	3	-0.00453869	-0.00406846
3	4	-0.00192713	0.00264867
3	5	0.00700574	0.00082646
3	6	-0.00412135	-0.000511966
3	7	-0.00574231	-0.00655663
3	8	0.0156435	0.0151584
3	9	-0.0197611	-0.0182331
3	10	0.0171515	0.0155462
3	11	-0.0108282	-0.0119156
3	12	0.00488578	0.00972903
3	13	-0.00121428	-0.00761069
3	14	-0.000925639	0.0044131
3	15	0.00206609	-0.00104165
3	16	-0.00185899	-0.000915032
3	17	0.000918659	0.000939753
3	18	-0.000297153	-3.12437e-05
3	19	-0.000103118	-0.000578567
3	20	0.000577465	0.000691101
3	21	-0.000656394	-0.000669566
3	22	0.000262732	0.000567682
3	23	-0.000101559	-0.000283139
3	24	0.000360312	-5.72681e-05
3	25	-0.000434723	0.00018471
4	1	-0.0063422	0.00485584
4	2	0.0163032	-0.0132709
4	3	-0.0159222	0.0155669
4	4	-0.0012451	-0.00481554
4	5	0.0185119	-0.0106621
4	6	-0.0150268	0.0142222
4	7	-0.00694871	0.000168612
4	8	0.0265663	-0.0212972
4	9	-0.0294365	0.0332707
4	10	0.0182977	-0.0302558
4	11	-0.00475537	0.0182075
4	12	-0.00221438	-0.00651719
4	13	0.00184341	0.000412751
4	14	0.000873411	0.000663798
4	15	-0.0016991	3.39528e-05
4	16	0.000296627	-0.000337126
4	17	0.00140799	0.000156578
4	18	-0.00190138	-2.75945e-05
4	19	0.0012874	6.2456e-05
4	20	-0.000638757	-0.00019782
4	21	0.000577568	0.000386673
4	22	-0.000727237	-0.000375634
4	23	0.000539794	-2.08838e-05
4	24	-0.000139791	0.000447576
4	25	-4.03832e-05	-0.000435585
5	1	-0.00108891	-4.32789e-05
5	2	0.00347242	0.00203651
5	3	-0.00512851	-0.0078445
5	4	0.00389868	0.0139553
5	5	-0.0010088	-0.0133045
5	6	-0.000175664	0.0046346
5	7	-0.00136545	0.00572349
5	8	0.00349435	-0.0118408
5	9	-0.00400671	0.0128414
5	10	0.00259586	-0.0105207
5	11	-0.000495101	0.00657761
5	12	-0.000939508	-0.00252112
5	13	0.00141001	8.388e-07
5	14	-0.00121737	0.000335222
5	15	0.000559818	0.000288502
5	16	2.27081e-05	-0.000200952
5	17	9.21602e-05	-0.000813674
5	18	-0.000650636	0.0016577
5	19	0.000940865	-0.00149295
5	20	-0.000793437	0.000659003
5	21	0.000481871	-7.74416e-05
5	22	-0.000192491	0.000121755
5	23	1.36616e-05	-0.000377503
5	24	-1.91468e-06	0.000337307
5	25	6.1094e-05	9.35961e-06
6	1	0.00473093	0.00384332
6	2	-0.0188093	-0.0156064
6	3	0.0364151	0.0306578
6	4	-0.040293	-0.0346644
6	5	0.0190698	0.0185991
6	6	0.0175104	0.00977855
6	7	-0.0460015	-0.0330196
6	8	0.051817	0.0394665
6	9	-0.0398513	-0.0304373
6	10	0.0237227	0.0157467
6	11	-0.01168	-0.00448675
6	12	0.00466109	-0.000593343
6	13	-0.00135593	0.00165905
6	14	0.000414079	-0.00133318
6	15	-0.000232243	0.000642871
6	16	-0.000200406	0.00024384
6	17	0.000653821	-0.00102876
6	18	-0.000519396	0.00129196
6	19	-0.000123088	-0.000921617
6	20	0.000568386	0.00025156
6	21	-0.000452102	0.0001382
6	22	9.50226e-05	2.55041e-05
6	23	0.000152175	-0.000322003
6	24	-0.000250025	0.000242596
6	25	0.000224802	3.40993e-05
7	1	0.000292577	7.30712e-05
7	2	-0.00186274	9.7989e-05
7	3	0.00547128	-0.00190108
7	4	-0.00938792	0.00673957
7	5	0.0101273	-0.0134002
7	6	-0.00670431	0.0180674
7	7	0.00170339	-0.0182623
7	8	0.0023095	0.0152306
7	9	-0.0047148	-0.0113264
7	10	0.00555996	0.00727199
7	11	-0.00489353	-0.00328825
7	12	0.00330227	0.000506609
7	13	-0.0017499	0.000373319
7	14	0.000735278	-0.00025487
7	15	-0.00012828	0.000290336
7	16	-0.000290125	-0.000468389
7	17	0.000549744	0.000359142
7	18	-0.000558106	-0.000232482
7	19	0.000289629	0.000451609
7	20	6.72276e-05	-0.000632081
7	21	-0.000267742	0.000372552
7	22	0.000226568	2.09123e-05
7	23	-5.04465e-05	-0.000154912
7	24	-4.65025e-05	0.000115154
7	25	-3.44865e-05	-8.50655e-05
8	1	-0.0504776	0.0396745
8	2	0.27968	-0.22095
8	3	-0.785606	0.622715
8	4	1.44306	-1.14564
8	5	-1.91129	1.51674
8	6	1.90697	-1.50913
8	7	-1.45535	1.14531
8	8	0.84316	-0.658221
8	9	-0.357348	0.277494
8	10	0.100227	-0.0803565
8	11	-0.0127578	0.0148626
8	12	-0.00217478	-0.00295253
8	13	0.0016964	0.00171003
8	14	-0.00128014	-0.000714066
8	15	0.000892396	2.48254e-05
8	16	-0.000162339	0.000165249
8	17	-0.000200135	1.29611e-06
8	18	0.000184514	-0.000340925
8	19	-0.000230591	0.000428703
8	20	0.000261545	-0.000211562
8	21	6.06668e-06	0.000130773
8	22	-0.000321791	-0.00029337
8	23	0.000259348	0.000361439
8	24	7.21102e-05	-0.000228951
8	25	-0.000239081	8.64688e-05
9	1	-3.20432e-05	-9.06829e-05
9	2	-0.000119902	0.000167007
9	3	0.000892201	0.000409664
9	4	-0.00215837	-0.00232945
9	5	0.00288772	0.00542411
9	6	-0.0021727	-0.00840455
9	7	0.000482034	0.00956322
9	8	0.000622865	-0.00819036
9	9	-0.000215667	0.0052427
9	10	-0.00100178	-0.00233405
9	11	0.00167221	0.000515008
9	12	-0.00129108	5.61586e-05
9	13	0.000416222	-8.95329e-07
9	14	0.000211424	7.34513e-05
9	15	-0.000353632	-0.000288834
9	16	0.000245021	0.000185091
9	17	-0.000115292	0.000198019
9	18	-6.51034e-05	-0.000369731
9	19	0.000252955	0.000168953
9	20	-0.000176203	0.000142228
9	21	-0.000122024	-0.000317582
9	22	0.000177	0.000295791
9	23	9.68584e-05	-0.000135929
9	24	-0.000219213	-3.00261e-05
9	25	-8.56737e-06	9.13846e-05
10	1	1.5817e-05	-6.43756e-05
10	2	0.00011195	0.000269708
10	3	-0.000796933	-0.000573792
10	4	0.00212727	0.000886212
10	5	-0.00329765	-0.00125063
10	6	0.003303	0.0018807
10	7	-0.00246917	-0.0029224
10	8	0.00231493	0.00379133
10	9	-0.00318087	-0.00320218
10	10	0.00353339	0.000877013
10	11	-0.00241916	0.00146631
10	12	0.000821935	-0.00206002
10	13	-5.12377e-05	0.00116065
10	14	0.000165266	-0.000185553
10	15	-0.00028723	-0.000174255
10	16	-0.000128763	0.000131775
10	17	0.000631538	3.55163e-05
10	18	-0.000547546	-0.000176431
10	19	8.0469e-05	7.44079e-05
10	20	9.33035e-05	0.000286176
10	21	5.20099e-05	-0.000548236
10	22	-9.30879e-05	0.000455904
10	23	3.16979e-05	-0.000201257
10	24	-9.65032e-05	9.38223e-05
10	25	0.00016885	-0.00014978
11	1	-6.81605e-05	0.000182478
11	2	0.000538317	-0.00112589
11	3	-0.00193639	0.00344056
11	4	0.00426673	-0.00648642
11	5	-0.00644552	0.00778256
11	6	0.00689233	-0.0052995
11	7	-0.00501044	0.000586799
11	8	0.0020448	0.00254537
11	9	0.000106769	-0.00270618
11	10	-0.000830685	0.00181002
11	11	0.000695473	-0.00141599
11	12	-0.000222003	0.000988233
11	13	-0.000106157	-1.72282e-05
11	14	-0.000129444	-0.000657124
11	15	0.000507864	0.000412628
11	16	-0.000337837	6.78189e-05
11	17	-0.000113931	-8.27129e-05
11	18	0.000148658	-6.01005e-05
11	19	0.000177914	-8.55557e-05
11	20	-0.000308376	0.000340376
11	21	9.86181e-05	-0.000399334
11	22	0.000140484	0.000266167
11	23	-0.000188684	-9.03069e-05
11	24	0.000111073	3.18563e-06
11	25	-3.92291e-05	-2.8456e-05
12	1	0.00013315	-2.29309e-05
12	2	-0.000822866	0.000167797
12	3	0.00226552	-0.000407759
12	4	-0.00351309	0.000201748
12	5	0.00305958	0.000975254
12	6	-0.000840992	-0.00250689
12	7	-0.00129355	0.00314612
12	8	0.00157756	-0.00269229
12	9	-0.000103843	0.0020681
12	10	-0.0016577	-0.00189552
12	11	0.00256853	0.00178181
12	12	-0.00255443	-0.00109243
12	13	0.00190408	5.37645e-05
12	14	-0.000723327	0.000489202
12	15	-0.00064516	-0.000238324
12	16	0.00143755	-0.000368109
12	17	-0.00124323	0.000777414
12	18	0.000497518	-0.000681477
12	19	0.000117945	0.000222696
12	20	-0.000343237	0.000133895
12	21	0.000298488	-0.000169804
12	22	-0.000169382	7.56189e-05
12	23	6.45673e-05	-5.19122e-05
12	24	-7.13364e-06	8.66673e-05
12	25	-3.05962e-05	-0.000100196
13	1	5.1113e-05	2.31063e-05
13	2	-0.000229987	-0.000202648
13	3	0.000446232	0.000697671
13	4	-0.000287047	-0.0012397
13	5	-0.000583511	0.00118453
13	6	0.00169114	-0.000515029
13	7	-0.00198659	-5.57075e-05
13	8	0.00115145	0.000472205
13	9	7.5083e-06	-0.00142941
13	10	-0.000657584	0.00271865
13	11	0.000689876	-0.00321958
13	12	-0.000363092	0.00267543
13	13	-0.000145689	-0.00177917
13	14	0.000695851	0.000847345
13	15	-0.001048	6.27636e-05
13	16	0.00103604	-0.000448963
13	17	-0.000733978	5.94589e-05
13	18	0.000322875	0.000450739
13	19	4.80146e-05	-0.000418337
13	20	-0.000233117	5.66744e-05
13	21	0.000192869	6.70442e-05
13	22	-0.000107894	0.000126963
13	23	9.872e-05	-0.000290624
13	24	-5.16082e-05	0.000210701
13	25	-7.30034e-05	-7.51819e-06
14	1	7.86386e-06	-1.19947e-05
14	2	4.4353e-05	0.00011399
14	3	-0.000333692	-0.000486876
14	4	0.000931193	0.00119257
14	5	-0.00163012	-0.00179845
14	6	0.00205602	0.00153006
14	7	-0.00185623	-0.000151838
14	8	0.000923899	-0.00145958
14	9	0.000374201	0.00206328
14	10	-0.00133868	-0.00133064
14	11	0.00145914	3.86209e-05
14	12	-0.000802716	0.000768252
14	13	-4.88432e-05	-0.000642804
14	14	0.00051804	9.47787e-05
14	15	-0.000562332	5.8017e-05
14	16	0.000545026	0.000223295
14	17	-0.000596018	-0.000346367
14	18	0.000468257	0.000164929
14	19	-0.000113613	-5.94967e-05
14	20	-0.000132938	0.00015339
14	21	8.51177e-05	-0.000220314
14	22	7.2009e-05	0.000164289
14	23	-0.000123327	-8.67173e-05
14	24	4.78798e-05	5.50983e-05
14	25	5.13322e-05	-5.00661e-05
15	1	-2.64572e-06	-2.26591e-05
15	2	-8.19936e-07	0.000164264
15	3	-5.95457e-06	-0.000497248
15	4	0.000224034	0.000749299
15	5	-0.000864245	-0.000277627
15	6	0.00154403	-0.00117984
15	7	-0.00155407	0.00273752
15	8	0.000974713	-0.00304916
15	9	-0.000577699	0.00196815
15	10	0.000691659	-0.00064872
15	11	-0.000967452	-7.41284e-05
15	12	0.000908896	0.000363003
15	13	-0.000382724	-0.000544441
15	14	-0.000160959	0.000566979
15	15	0.000270677	-0.00032854
15	16	-0.000166581	2.52485e-05
15	17	0.000297025	1.67935e-05
15	18	-0.000550295	0.000233076
15	19	0.000482643	-0.000440469
15	20	-8.86973e-05	0.000330268
15	21	-0.000186831	-1.70332e-05
15	22	0.00012305	-0.000198495
15	23	5.01644e-05	0.000206114
15	24	-9.25401e-05	-0.000114188
15	25	3.01451e-05	2.98126e-05
16	1	-1.07797e-05	4.65083e-06
16	2	6.33158e-05	-2.48658e-05
16	3	-0.000136351	8.91441e-05
16	4	0.000110405	-0.000243153
16	5	1.33586e-05	0.00039643
16	6	-5.7606e-05	-0.00021628
16	7	-1.14704e-05	-0.000453883
16	8	0.000135185	0.00115189
16	9	-0.000386051	-0.00123127
16	10	0.000720699	0.00066971
16	11	-0.00087456	-9.33045e-05
16	12	0.000713228	4.60265e-06
16	13	-0.000385944	-0.000289892
16	14	0.000118168	0.000544008
16	15	-4.03894e-05	-0.000564921
16	16	0.000118405	0.000440265
16	17	-0.000137503	-0.000362662
16	18	-4.56921e-05	0.000416437
16	19	0.000247402	-0.000476514
16	20	-0.000220295	0.000381929
16	21	3.10012e-05	-0.000194916
16	22	8.2475e-05	8.99808e-05
16	23	-4.94683e-05	-6.75619e-05
16	24	-2.06579e-05	3.09183e-05
16	25	2.6952e-05	2.03219e-06
17	1	1.74664e-05	-9.52236e-06
17	2	-9.6593e-05	6.87345e-06
17	3	0.000242358	0.000170236
17	4	-0.00031572	-0.000789668
17	5	0.000117395	0.00187028
17	6	0.000337784	-0.00287638
17	7	-0.000763618	0.00311094
17	8	0.000880248	-0.00247989
17	9	-0.000622703	0.00145988
17	10	0.000136914	-0.000514066
17	11	0.000201643	2.46594e-05
17	12	-1.5149e-05	-0.000182002
17	13	-0.000488089	0.000492391
17	14	0.000628108	-0.000267117
17	15	-0.000235879	-0.000290416
17	16	-0.000143089	0.000460632
17	17	0.000123049	-0.000177036
17	18	0.000104337	-8.56423e-05
17	19	-0.000197282	0.000127109
17	20	7.9718e-05	-7.39633e-05
17	21	5.15763e-05	2.91233e-05
17	22	-2.13581e-05	-2.34677e-05
17	23	-7.88543e-05	6.0932e-05
17	24	6.36118e-05	-9.42801e-05
17	25	4.59631e-05	7.29017e-05
18	1	8.26523e-06	5.48783e-06
18	2	-5.58475e-05	-4.71538e-05
18	3	0.000234629	0.000157147
18	4	-0.000644148	-0.000235711
18	5	0.00111034	8.20269e-05
18	6	-0.00120427	0.000287525
18	7	0.000881915	-0.000560873
18	8	-0.000642479	0.000479211
18	9	0.000711296	-8.89134e-05
18	10	-0.000698745	-0.000383184
18	11	0.000374657	0.000706132
18	12	-6.12002e-05	-0.000670333
18	13	-1.6643e-07	0.000242199
18	14	-1.17732e-05	0.000254496
18	15	-7.04034e-05	-0.000426248
18	16	0.000153372	0.000263507
18	17	-0.000110938	-4.0383e-05
18	18	-2.51485e-05	-7.80483e-05
18	19	0.000134129	8.96843e-05
18	20	-0.000162913	-1.33244e-05
18	21	0.000160764	-0.000113065
18	22	-0.000163051	0.000188713
18	23	0.000117867	-0.00015081
18	24	3.48131e-06	7.48294e-05
18	25	-0.000114169	-6.00052e-05
19	1	1.25192e-05	-9.18965e-06
19	2	-0.000114623	4.79518e-05
19	3	0.000401922	-0.000112412
19	4	-0.000750319	0.000151714
19	5	0.000843366	-0.000154844
19	6	-0.000613724	0.00020135
19	7	0.000354987	-0.000314534
19	8	-0.000364893	0.000391368
19	9	0.000696995	-0.000360189
19	10	-0.00107801	0.00021916
19	11	0.00104201	4.43894e-05
19	12	-0.000466699	-0.000348439
19	13	-0.000136934	0.000471719
19	14	0.000234762	-0.000289279
19	15	4.28732e-06	-9.6158e-05
19	16	-2.53841e-05	0.000439189
19	17	-0.000245786	-0.0005018
19	18	0.000408604	0.000283396
19	19	-0.000320298	-4.46436e-05
19	20	0.000207456	-9.24624e-06
19	21	-0.000164604	-6.81826e-05
19	22	7.71722e-05	0.000107053
19	23	7.13362e-05	-4.9833e-05
19	24	-0.000168026	-1.45323e-05
19	25	0.000155716	1.26786e-05
20	1	-3.9125e-06	-1.19771e-06
20	2	3.79177e-05	-4.17253e-06
20	3	-0.000142434	2.50086e-05
20	4	0.000287795	-2.98535e-05
20	5	-0.000334113	-5.29038e-05
20	6	0.000215559	0.000261696
20	7	-6.01774e-05	-0.000476463
20	8	-2.66924e-05	0.000412905
20	9	4.26874e-05	5.71343e-05
20	10	6.26042e-05	-0.000581374
20	11	-0.000312108	0.000621624
20	12	0.000543713	-0.000156001
20	13	-0.00055042	-0.000274777
20	14	0.000368161	0.000304005
20	15	-0.000229174	-0.000102173
20	16	0.000228293	-3.2635e-05
20	17	-0.00026037	5.42824e-05
20	18	0.000225285	-6.99295e-05
20	19	-0.000119932	0.000122736
20	20	5.97035e-06	-0.000163476
20	21	4.03607e-05	0.000128691
20	22	4.91675e-06	-2.3063e-05
20	23	-8.32877e-05	-7.07946e-05
20	24	0.000110107	0.000100849
20	25	-6.11993e-05	-0.000100343


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode36_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00346343	0
0	2	0.00681558	0
0	3	-0.0039981	0
0	4	-0.00538005	0
0	5	0.00936757	0
0	6	-0.00134906	0
0	7	-0.00771634	0
0	8	0.00417684	0
0	9	0.0092117	0
0	10	-0.0181432	0
0	11	0.0153603	0
0	12	-0.00675764	0
0	13	0.00150152	0
0	14	-0.00162996	0
0	15	0.00265785	0
0	16	-0.00141978	0
0	17	-0.000819629	0
0	18	0.00208822	0
0	19	-0.00227965	0
0	20	0.00208052	0
0	21	-0.00188789	0
0	22	0.00168605	0
0	23	-0.00119443	0
0	24	0.000436556	0
0	25	0.000130163	0
1	1	0.00893776	0.0182645
1	2	-0.0169182	-0.0302725
1	3	0.0113042	0.0132914
1	4	0.0068227	0.0232018
1	5	-0.0145947	-0.03167
1	6	-6.50228e-06	-0.00612954
1	7	0.0168627	0.0427167
1	8	-0.0126127	-0.0276241
1	9	-0.00741805	-0.0267598
1	10	0.0211016	0.0689753
1	11	-0.0190187	-0.0715291
1	12	0.00926688	0.0473393
1	13	-0.00199321	-0.0213631
1	14	-0.000252918	0.00622495
1	15	0.000110834	-0.000813498
1	16	-8.4846e-05	-0.00024117
1	17	0.000389682	0.000271473
1	18	-5.69673e-05	-0.000363012
1	19	-0.00105445	0.000704897
1	20	0.0018766	-0.000965891
1	21	-0.0016445	0.000666943
1	22	0.000848793	0.000122398
1	23	-0.000201935	-0.000695002
1	24	-0.00028262	0.0005043
1	25	0.0005875	0.000147801
2	1	-0.0219919	-0.00464672
2	2	0.028929	0.00657522
2	3	0.000176091	-0.000566182
2	4	-0.0307322	-0.0078995
2	5	0.0183981	0.00929199
2	6	0.023184	-0.00310401
2	7	-0.0387971	-0.00216216
2	8	0.00542672	0.000351514
2	9	0.0434543	0.00600828
2	10	-0.065557	-0.0104639
2	11	0.0536295	0.0102747
2	12	-0.0283226	-0.00757366
2	13	0.00919858	0.00484557
2	14	-0.001361	-0.00253439
2	15	0.000134861	0.00067169
2	16	-0.000152645	0.000130935
2	17	-0.000233757	0.000151387
2	18	0.000513637	-0.000498401
2	19	-0.000670409	0.000184482
2	20	0.00085835	0.00034862
2	21	-0.000662888	-0.000342156
2	22	0.000129416	-0.000151405
2	23	0.000120492	0.000442823
2	24	-3.35884e-05	-0.000229635
2	25	1.52658e-05	-0.000138362
3	1	-0.00160029	-0.00291062
3	2	0.00398504	0.00363642
3	3	-0.00475529	0.00184612
3	4	0.0023825	-0.00711699
3	5	0.00156242	0.00359104
3	6	-0.00377469	0.00655341
3	7	0.00347622	-0.014055
3	8	-0.00344598	0.0137072
3	9	0.00581298	-0.00721361
3	10	-0.00906932	-0.000173892
3	11	0.0100274	0.00378748
3	12	-0.0075826	-0.00325548
3	13	0.00390226	0.00177553
3	14	-0.00167546	-0.0013325
3	15	0.00109911	0.00121566
3	16	-0.000637373	-0.000704988
3	17	-0.00025541	0.000193794
3	18	0.000749846	-4.07295e-05
3	19	-0.000453456	0.00027364
3	20	2.50642e-06	-0.000880857
3	21	9.0069e-05	0.00145464
3	22	-2.54091e-06	-0.00138737
3	23	3.85599e-06	0.000732936
3	24	-3.25099e-05	-0.00010021
3	25	-1.79669e-05	-0.000163385
4	1	-0.00386647	-0.000222871
4	2	0.00866691	0.00038283
4	3	-0.00630374	0.00112042
4	4	-0.00377882	-0.00494198
4	5	0.0106272	0.00751697
4	6	-0.00624324	-0.00376373
4	7	-0.00380429	-0.00647985
4	8	0.00904921	0.0171428
4	9	-0.00728014	-0.0211721
4	10	0.00369638	0.0165581
4	11	-0.00180793	-0.00797725
4	12	0.0010952	0.00215126
4	13	-0.000727791	-0.00110695
4	14	0.00076837	0.00165783
4	15	-0.00103325	-0.00101347
4	16	0.00111341	-0.000375115
4	17	-0.000883779	0.00117891
4	18	0.000477628	-0.00126262
4	19	-7.66576e-05	0.00116195
4	20	-0.000254519	-0.00108843
4	21	0.000470573	0.000826337
4	22	-0.000442515	-0.000274356
4	23	0.000193012	-0.000197235
4	24	3.52049e-05	0.000214435
4	25	-7.55105e-05	-1.24128e-05
5	1	9.29604e-05	-0.00189988
5	2	0.000390583	0.00657088
5	3	-0.00199273	-0.00975987
5	4	0.00309692	0.00487248
5	5	-0.00162887	0.00693108
5	6	-0.000981664	-0.0155622
5	7	0.00105354	0.0136429
5	8	0.00211983	-0.00437002
5	9	-0.00509618	-0.00388174
5	10	0.00455817	0.00659109
5	11	-0.00124211	-0.00514859
5	12	-0.00123585	0.00298155
5	13	0.00107411	-0.00210776
5	14	-3.47561e-05	0.00248348
5	15	7.16206e-05	-0.00275254
5	16	-0.000642761	0.00174794
5	17	0.00051432	-3.10714e-06
5	18	3.9334e-05	-0.000836969
5	19	-0.000190275	0.000258121
5	20	2.34501e-05	0.00058341
5	21	-5.84568e-06	-0.00066624
5	22	0.000122439	0.000227747
5	23	-0.000167561	7.76567e-05
5	24	0.000184673	-8.87404e-05
5	25	-0.00024582	1.43194e-05
6	1	-0.0855585	0.180714
6	2	0.342155	-0.721538
6	3	-0.656299	1.38048
6	4	0.696528	-1.45829
6	5	-0.260723	0.534605
6	6	-0.43719	0.933582
6	7	0.942126	-1.9889
6	8	-0.991116	2.08407
6	9	0.695804	-1.45889
6	10	-0.340807	0.713679
6	11	0.110643	-0.234986
6	12	-0.0184175	0.0457333
6	13	-0.00105151	-0.00466077
6	14	0.000576066	0.00186881
6	15	6.12065e-05	-0.000771461
6	16	0.000951366	-0.000704146
6	17	-0.00139256	0.00105446
6	18	0.000722544	-0.00106605
6	19	-0.000117972	0.00125468
6	20	0.000173525	-0.00123178
6	21	-0.000336284	0.000719741
6	22	0.000243941	-6.00266e-05
6	23	-0.000151788	-0.000233364
6	24	0.000177661	0.000121922
6	25	-0.000109853	3.05488e-05
7	1	0.000454085	-0.000623095
7	2	-0.0016516	0.00234368
7	3	0.00274914	-0.00386521
7	4	-0.00196735	0.00265664
7	5	-0.00200505	0.00204141
7	6	0.00873938	-0.00811755
7	7	-0.015386	0.0122603
7	8	0.0177802	-0.0119891
7	9	-0.014152	0.00737513
7	10	0.00764355	-0.00164104
7	11	-0.00307521	-0.00127754
7	12	0.00175446	0.000672491
7	13	-0.00163484	0.000706174
7	14	0.00123743	-0.000660847
7	15	-0.000814362	-0.000343493
7	16	0.00063396	0.00108148
7	17	-0.000337198	-0.00123163
7	18	-0.000159885	0.000982211
7	19	0.000433265	-0.000530071
7	20	-0.000321452	0.000187836
7	21	0.000116844	-0.000173775
7	22	1.16412e-05	0.000260498
7	23	-0.00013903	-0.000118894
7	24	0.000248193	-0.000153722
7	25	-0.000234975	0.000235223
8	1	-0.000249879	-0.000409467
8	2	0.00109083	0.0023035
8	3	-0.0021468	-0.00629759
8	4	0.00172166	0.0107362
8	5	0.00181807	-0.012651
8	6	-0.00752667	0.011085
8	7	0.0117607	-0.00801069
8	8	-0.0114216	0.0055219
8	9	0.00717898	-0.00351195
8	10	-0.00270714	0.000857069
8	11	0.000466177	0.00205873
8	12	0.000154358	-0.00331214
8	13	-0.000289001	0.00198648
8	14	9.32693e-06	0.000344859
8	15	0.000327486	-0.00135067
8	16	-6.08278e-06	0.000591157
8	17	-0.000503143	0.000466696
8	18	0.000188891	-0.000660075
8	19	0.000595308	0.000168162
8	20	-0.000754972	0.000336172
8	21	0.000285021	-0.000454191
8	22	6.49932e-05	0.000187162
8	23	-9.31399e-05	0.000125223
8	24	5.04224e-05	-0.000181752
8	25	-3.13743e-05	5.70223e-05
9	1	0.000192199	9.87973e-05
9	2	-0.00161773	-0.000631307
9	3	0.00584587	0.00186522
9	4	-0.0124324	-0.00298682
9	5	0.0177635	0.00240858
9	6	-0.0184391	-0.000264449
9	7	0.0148598	-0.000963217
9	8	-0.010116	-0.000209341
9	9	0.00650429	0.00207117
9	10	-0.00430112	-0.00228144
9	11	0.00284872	0.000984371
9	12	-0.00150151	-8.25201e-05
9	13	8.60461e-05	0.000528056
9	14	0.00086049	-0.00149124
9	15	-0.000860484	0.00182764
9	16	0.000366144	-0.00140521
9	17	-0.000129362	0.000807355
9	18	0.000289494	-0.000420396
9	19	-0.00057634	0.000226775
9	20	0.000709743	-0.000151952
9	21	-0.000506219	0.000179159
9	22	0.000100396	-0.000212379
9	23	0.00014855	0.000138736
9	24	-0.000124573	3.77258e-05
9	25	-2.32835e-06	-0.000219803
10	1	0.000144434	-0.000427139
10	2	-0.000968095	0.00238976
10	3	0.00293944	-0.00679399
10	4	-0.00533985	0.0126705
10	5	0.00647082	-0.0169847
10	6	-0.0055899	0.0169513
10	7	0.00370783	-0.0126753
10	8	-0.00195536	0.00698477
10	9	0.000482675	-0.00277252
10	10	0.000559187	0.000887011
10	11	-0.000667679	-0.000496096
10	12	0.000146021	0.000775131
10	13	2.58344e-05	-0.00128609
10	14	0.000349972	0.00134079
10	15	-0.000630532	-0.000587478
10	16	0.00044224	-0.000244327
10	17	-5.90998e-05	0.000368722
10	18	-6.95785e-05	-5.2606e-06
10	19	-0.000100489	-0.00019904
10	20	0.000218786	5.03369e-05
10	21	-0.000136726	0.000190246
10	22	5.8248e-05	-0.000259292
10	23	-8.37119e-05	0.000143689
10	24	9.96519e-05	2.79566e-05
10	25	-7.68777e-05	-0.000145753
11	1	-0.000141733	4.02184e-05
11	2	0.000767961	-0.000286614
11	3	-0.0021778	0.000990195
11	4	0.00399636	-0.00202971
11	5	-0.00504497	0.0026804
11	6	0.00462709	-0.0023377
11	7	-0.00338415	0.00123051
11	8	0.00201817	-5.93766e-05
11	9	-0.000436388	-0.000703327
11	10	-0.00107904	0.000903995
11	11	0.00150471	-0.000543558
11	12	-0.00064478	-7.37243e-05
11	13	-0.000414767	0.000387939
11	14	0.000841938	-0.000259551
11	15	-0.000772599	0.000130213
11	16	0.00049408	-0.000203423
11	17	-2.41172e-05	0.000216534
11	18	-0.000502144	-0.000102371
11	19	0.000726144	5.78906e-05
11	20	-0.000486102	-7.64257e-05
11	21	6.20114e-05	2.07582e-05
11	22	0.000162094	8.00558e-05
11	23	-0.00012504	-0.000134319
11	24	5.94371e-06	0.000145612
11	25	8.41505e-05	-0.000137635
12	1	-3.30437e-05	-4.59144e-05
12	2	0.00018704	0.000275053
12	3	-0.000466983	-0.000811338
12	4	0.000541983	0.00159557
12	5	-0.000111232	-0.00241487
12	6	-0.000308339	0.00314369
12	7	-0.000185223	-0.00371707
12	8	0.00160095	0.00373504
12	9	-0.00294009	-0.00287369
12	10	0.0031157	0.00173518
12	11	-0.00184328	-0.00116857
12	12	6.51242e-05	0.00108811
12	13	0.000828214	-0.000843602
12	14	-0.000447134	0.00016436
12	15	-0.000400105	0.000634235
12	16	0.000821196	-0.000987536
12	17	-0.00061685	0.000682215
12	18	0.000156097	-9.56428e-05
12	19	0.000125141	-0.000284898
12	20	-9.33901e-05	0.000296743
12	21	-0.000108609	-0.000101469
12	22	0.000268891	-1.35277e-05
12	23	-0.000254502	-6.28007e-05
12	24	0.000129771	0.000164066
12	25	-6.48626e-05	-0.000135395
13	1	-3.30507e-05	-6.58765e-05
13	2	0.000168411	0.000408792
13	3	-0.000471698	-0.00128792
13	4	0.00110547	0.00268263
13	5	-0.00224097	-0.00408393
13	6	0.00345786	0.00478847
13	7	-0.00375063	-0.00435579
13	8	0.00273669	0.00282209
13	9	-0.00124708	-0.000854489
13	10	0.000236249	-0.000538739
13	11	0.000162004	0.000868782
13	12	-0.000281258	-0.000494792
13	13	0.000361578	0.000122488
13	14	-0.000380707	-0.000159468
13	15	0.000208518	0.000334519
13	16	1.51063e-05	-0.00013506
13	17	-2.12626e-05	-0.000332151
13	18	-8.16458e-05	0.000494909
13	19	-8.99312e-06	-0.000207346
13	20	0.000253985	-0.000107353
13	21	-0.000367162	9.28768e-05
13	22	0.000262158	0.000137595
13	23	-6.90522e-05	-0.000232007
13	24	-0.000113025	6.96922e-05
13	25	0.000226664	0.000127781
14	1	5.57753e-06	4.74444e-05
14	2	-9.35914e-05	-0.00025914
14	3	0.00048068	0.000654419
14	4	-0.00128086	-0.00100238
14	5	0.00200012	0.000992078
14	6	-0.00183211	-0.000588753
14	7	0.000807464	0.000231974
14	8	0.00011504	-0.000414985
14	9	-0.000329772	0.000917577
14	10	8.03136e-05	-0.00101696
14	11	0.000359334	0.000535928
14	12	-0.00100308	7.72653e-05
14	13	0.00158954	-0.000511627
14	14	-0.00154573	0.000703579
14	15	0.000757155	-0.000599876
14	16	8.31158e-05	0.000329644
14	17	-0.000279392	-0.000146084
14	18	-3.77624e-07	5.12494e-05
14	19	0.000135993	7.32281e-05
14	20	1.96485e-05	-0.000168477
14	21	-0.000163233	0.000168872
14	22	0.000139847	-0.000143129
14	23	-4.55528e-05	0.000111491
14	24	-1.95164e-05	-1.65768e-05
14	25	2.03489e-05	-9.86222e-05
15	1	3.78123e-05	-2.59472e-05
15	2	-0.000217285	0.000195758
15	3	0.000544612	-0.000658053
15	4	-0.000684496	0.00132942
15	5	0.000256897	-0.00173913
15	6	0.000510524	0.00137586
15	7	-0.000848416	-0.000295424
15	8	0.000324985	-0.000766106
15	9	0.000651421	0.00104812
15	10	-0.00128252	-0.000624921
15	11	0.00105128	0.000291071
15	12	-0.000111011	-0.000387954
15	13	-0.000752625	0.000433543
15	14	0.000883105	-0.000124479
15	15	-0.00046795	-0.000197816
15	16	0.000113105	0.000224357
15	17	-7.55849e-06	-8.3274e-05
15	18	-3.36074e-05	2.16608e-05
15	19	6.61807e-05	-8.86479e-05
15	20	-1.32633e-05	0.000148691
15	21	-9.27159e-05	-7.46348e-05
15	22	0.000152649	-0.000101064
15	23	-0.000135381	0.000229765
15	24	5.98306e-05	-0.000219472
15	25	4.2749e-05	0.000114024
16	1	-9.6133e-06	1.16002e-05
16	2	9.32097e-05	-0.000100742
16	3	-0.000403687	0.000358067
16	4	0.000968332	-0.000735931
16	5	-0.00137224	0.000953822
16	6	0.00107041	-0.000727259
16	7	-0.000235359	8.11061e-05
16	8	-0.000276715	0.000650577
16	9	8.08127e-05	-0.00100313
16	10	0.000287387	0.000714633
16	11	-0.000338451	-0.000121944
16	12	0.000227387	-0.000136073
16	13	-0.00012871	-5.16333e-05
16	14	-6.4859e-05	0.000191061
16	15	0.000281439	2.99944e-05
16	16	-0.000274035	-0.000315667
16	17	4.77593e-05	0.000273401
16	18	0.000146433	-1.24846e-05
16	19	-0.000155014	-0.000104079
16	20	5.72355e-05	1.59133e-05
16	21	2.00975e-05	0.000115064
16	22	-5.97375e-05	-0.000217648
16	23	7.01369e-05	0.00024681
16	24	-2.77489e-05	-0.000142166
16	25	-3.30515e-05	-1.31604e-05
17	1	2.13081e-05	-1.67598e-05
17	2	-0.000114539	9.10252e-05
17	3	0.00028785	-0.000243456
17	4	-0.000417145	0.000444568
17	5	0.00025984	-0.000646915
17	6	0.000398058	0.000864572
17	7	-0.00134189	-0.00117858
17	8	0.00174427	0.00149968
17	9	-0.00108307	-0.00148089
17	10	0.000160397	0.000946142
17	11	-0.000168435	-0.000211104
17	12	0.00086628	-0.000192768
17	13	-0.000930905	5.59649e-05
17	14	2.64412e-05	0.000264352
17	15	0.000792957	-0.000286781
17	16	-0.000788233	4.7421e-06
17	17	0.000395064	0.000214872
17	18	-0.000212781	-0.000149394
17	19	0.000216453	-9.32185e-05
17	20	-0.00019002	0.000284676
17	21	0.000142591	-0.0003151
17	22	-0.000127332	0.000233402
17	23	0.000119841	-0.00013849
17	24	-0.000109158	8.30602e-05
17	25	8.81322e-05	-5.99979e-05
18	1	9.45646e-07	3.62351e-06
18	2	6.7613e-06	-3.45484e-05
18	3	-5.24569e-05	9.91086e-05
18	4	0.000162591	-7.69207e-05
18	5	-0.000371219	-0.000191887
18	6	0.000679151	0.000602326
18	7	-0.000949347	-0.000839327
18	8	0.00100305	0.000814297
18	9	-0.000847594	-0.000741232
18	10	0.00063029	0.000751263
18	11	-0.000360214	-0.000706294
18	12	-3.98484e-05	0.000425656
18	13	0.000370208	4.08318e-05
18	14	-0.000282718	-0.000398664
18	15	-0.000107423	0.000401337
18	16	0.00026733	-0.000120429
18	17	-3.75148e-05	-0.00015974
18	18	-0.000201636	0.000227232
18	19	0.000180177	-7.31812e-05
18	20	-1.32559e-05	-0.000140353
18	21	-0.000107605	0.000232161
18	22	0.000128544	-0.000184892
18	23	-0.000101115	0.000119339
18	24	8.4804e-05	-0.000104739
18	25	-7.39191e-05	0.000110823
19	1	9.30474e-06	-5.293e-06
19	2	-3.56763e-05	4.56934e-05
19	3	6.90641e-05	-9.07976e-05
19	4	-0.000112741	-4.02357e-05
19	5	0.000227155	0.000426862
19	6	-0.000431689	-0.000832335
19	7	0.000574383	0.00105338
19	8	-0.000443695	-0.00111524
19	9	5.11539e-05	0.000938804
19	10	0.000321571	-0.00041667
19	11	-0.000489853	-0.000190405
19	12	0.00049709	0.000511837
19	13	-0.000297655	-0.000516484
19	14	-0.000137767	0.000364536
19	15	0.000465478	-0.000168451
19	16	-0.000313584	4.53684e-05
19	17	-0.000157682	-5.63345e-05
19	18	0.000447648	0.000101894
19	19	-0.000332787	-8.77782e-05
19	20	4.95315e-05	5.07053e-05
19	21	9.05338e-05	-4.00827e-05
19	22	-5.97575e-05	3.15031e-05
19	23	1.54842e-05	1.74243e-05
19	24	-3.54567e-05	-9.42259e-05
19	25	7.37689e-05	0.000132301
20	1	-1.29875e-06	6.37855e-06
20	2	1.50431e-05	-1.69676e-05
20	3	-4.52883e-05	-4.07862e-05
20	4	-1.53168e-05	0.000247263
20	5	0.000354311	-0.000440811
20	6	-0.000921518	0.000268454
20	7	0.00134628	0.000328318
20	8	-0.00138951	-0.000945338
20	9	0.00120008	0.00111629
20	10	-0.000941467	-0.000761284
20	11	0.000555398	0.000278619
20	12	-5.46216e-05	-0.000121954
20	13	-0.00030646	0.000288714
20	14	0.000335971	-0.000410238
20	15	-0.000180214	0.000281098
20	16	9.5758e-05	-7.52068e-05
20	17	-8.16005e-05	2.12396e-05
20	18	-1.94002e-05	-8.42326e-05
20	19	0.000161419	0.000109234
20	20	-0.000153387	-7.86654e-05
20	21	2.39567e-05	5.69378e-05
20	22	8.13922e-06	-4.74679e-05
20	23	0.000101376	1.72951e-05
20	24	-0.000182147	3.01081e-05
20	25	0.000127531	-4.85913e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode37_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0035781	0
0	2	-0.00800121	0
0	3	0.00675522	0
0	4	0.00240249	0
0	5	-0.00859273	0
0	6	0.00270038	0
0	7	0.00850153	0
0	8	-0.0108829	0
0	9	0.000980264	0
0	10	0.0111938	0
0	11	-0.0156549	0
0	12	0.0126174	0
0	13	-0.00808607	0
0	14	0.00483599	0
0	15	-0.00169033	0
0	16	-0.00171326	0
0	17	0.00370674	0
0	18	-0.0031746	0
0	19	0.00112127	0
0	20	0.000501413	0
0	21	-0.000781152	0
0	22	0.000250069	0
0	23	0.000238387	0
0	24	-0.000392033	0
0	25	0.000346402	0
1	1	-0.0789555	0.076202
1	2	0.142127	-0.137787
1	3	-0.0749105	0.0742802
1	4	-0.100855	0.0946034
1	5	0.159504	-0.153005
1	6	0.0114077	-0.00834281
1	7	-0.199049	0.187934
1	8	0.146111	-0.139329
1	9	0.108019	-0.103455
1	10	-0.313974	0.305348
1	11	0.325911	-0.32508
1	12	-0.205508	0.214986
1	13	0.0820124	-0.0940637
1	14	-0.0170232	0.0238751
1	15	-0.00119973	0.000330319
1	16	0.0021195	-0.00342241
1	17	-0.00110558	0.00162696
1	18	0.000826669	-0.00035553
1	19	-0.000542362	0.000114858
1	20	0.000212614	-0.000327212
1	21	-0.000216086	0.000524706
1	22	0.00042141	-0.000501812
1	23	-0.00045955	0.000294173
1	24	0.000312495	-4.03358e-05
1	25	-0.000174327	-0.000176204
2	1	0.00214896	-0.0117579
2	2	-0.00210507	0.0160127
2	3	-0.000861782	-0.00249775
2	4	0.00236409	-0.0118037
2	5	-0.000528813	0.00632478
2	6	-0.00220891	0.0130929
2	7	0.00426572	-0.0220991
2	8	-0.00510804	0.00818526
2	9	0.00296876	0.0169569
2	10	0.00179993	-0.032894
2	11	-0.00466754	0.0309973
2	12	0.00292296	-0.0186513
2	13	0.000240084	0.00755962
2	14	-0.00104681	-0.00230779
2	15	0.000384065	0.000521343
2	16	-0.000744119	0.000368657
2	17	0.00176054	-0.000306212
2	18	-0.0017208	-0.000829756
2	19	0.000721773	0.00159855
2	20	-8.19801e-05	-0.0010071
2	21	0.000191094	-1.18426e-06
2	22	-0.000362329	0.000219072
2	23	0.000168271	0.000144537
2	24	0.000119392	-0.000269106
2	25	-0.000236497	1.89019e-05
3	1	-0.00104875	-0.00396152
3	2	0.00232557	0.00684742
3	3	-0.00174226	-0.00193817
3	4	-0.000690329	-0.00749394
3	5	0.00203298	0.0112105
3	6	-0.000954897	-0.00656032
3	7	-4.92438e-05	0.00020489
3	8	-0.00117004	0.00329707
3	9	0.00285714	-0.0056172
3	10	-0.00253395	0.00824622
3	11	0.00113615	-0.00916515
3	12	-0.000951005	0.00667855
3	13	0.00193516	-0.00265445
3	14	-0.00261493	0.000270327
3	15	0.00242972	-0.000151012
3	16	-0.00169462	0.000478733
3	17	0.000871154	-5.11958e-05
3	18	-0.000295073	-0.000580985
3	19	-0.000141778	0.000632554
3	20	0.0006626	-0.000172856
3	21	-0.00100555	-0.00032451
3	22	0.000872892	0.000586179
3	23	-0.000484193	-0.000611764
3	24	0.000146607	0.000506486
3	25	7.42694e-05	-0.000320044
4	1	0.00447146	0.0107602
4	2	-0.0124419	-0.0280039
4	3	0.0150584	0.0292284
4	4	-0.00536879	-0.00211268
4	5	-0.00994836	-0.0306365
4	6	0.0163167	0.0343546
4	7	-0.00800841	-0.00371146
4	8	-0.00642146	-0.0326257
4	9	0.015447	0.0461749
4	10	-0.0159616	-0.0354506
4	11	0.0121988	0.0176402
4	12	-0.00806016	-0.00585504
4	13	0.00430536	0.00143029
4	14	-0.0012795	-0.000757784
4	15	-3.29933e-05	0.00104425
4	16	-0.00019762	-0.000920832
4	17	0.00050578	0.000120873
4	18	-3.82927e-05	0.000670688
4	19	-0.000580164	-0.000626835
4	20	0.000431088	-0.000227908
4	21	0.000218034	0.000974808
4	22	-0.000343734	-0.000924631
4	23	-0.000176874	0.000371658
4	24	0.000517833	3.29681e-05
4	25	-0.000317746	-0.000105361
5	1	-0.000188945	0.000991344
5	2	-0.000119826	-0.00297193
5	3	0.000848826	0.00326895
5	4	0.000233604	0.000130976
5	5	-0.0037352	-0.00366086
5	6	0.00570006	0.00180484
5	7	-0.00294915	0.00494245
5	8	-0.00122073	-0.0103112
5	9	0.00146798	0.00987301
5	10	0.00187997	-0.0052417
5	11	-0.00427401	0.00100466
5	12	0.00366302	0.000374823
5	13	-0.0015668	-7.61268e-05
5	14	-0.000201474	0.000342424
5	15	0.00082294	-0.00155373
5	16	-0.000297851	0.00235409
5	17	-0.000448616	-0.00186337
5	18	0.000460329	0.000680542
5	19	7.74776e-06	0.000151707
5	20	-0.000114105	-0.000323622
5	21	-0.000177727	0.000146916
5	22	0.000320802	6.12106e-05
5	23	-0.000205241	-0.000143437
5	24	0.000135516	0.000117396
5	25	-0.000203302	-8.49779e-05
6	1	-0.177196	-0.0838928
6	2	0.706804	0.335574
6	3	-1.3507	-0.644106
6	4	1.42422	0.684518
6	5	-0.517745	-0.25762
6	6	-0.919698	-0.428101
6	7	1.95101	0.926286
6	8	-2.04119	-0.977305
6	9	1.42554	0.689053
6	10	-0.693113	-0.340811
6	11	0.224337	0.114568
6	12	-0.0417621	-0.0232627
6	13	0.00465837	0.00237857
6	14	-0.00319449	-0.000855824
6	15	0.00165944	0.00104059
6	16	0.000463248	-0.000951163
6	17	-0.000790628	0.000654778
6	18	0.000404952	-0.000117187
6	19	-0.000362486	-0.000317621
6	20	0.00037659	0.000423834
6	21	-0.00017527	-0.000285272
6	22	-1.26191e-05	0.000124102
6	23	0.00012718	-0.000153602
6	24	-0.000259361	0.000311454
6	25	0.000279725	-0.000322019
7	1	0.000558008	0.000507197
7	2	-0.00247822	-0.0025629
7	3	0.00517458	0.00596458
7	4	-0.00599654	-0.00751608
7	5	0.00324947	0.0037516
7	6	0.000696511	0.00433112
7	7	-0.00164864	-0.0113981
7	8	-0.00119955	0.0131651
7	9	0.00446095	-0.0102981
7	10	-0.00495316	0.00624701
7	11	0.00292455	-0.00300707
7	12	-0.00056465	0.000677344
7	13	-0.000827948	0.000733432
7	14	0.00126868	-0.00110128
7	15	-0.00100402	0.000715988
7	16	0.000222817	-0.0001538
7	17	0.000605449	-4.55794e-05
7	18	-0.000929871	-0.00020261
7	19	0.000654191	0.000468561
7	20	-0.000181846	-0.000447775
7	21	-8.48036e-05	0.000293416
7	22	0.000106483	-0.000202337
7	23	-4.58227e-05	0.000111093
7	24	2.24741e-05	7.95903e-05
7	25	-7.96267e-05	-0.000262443
8	1	-0.00196572	-8.0801e-06
8	2	0.0108369	-0.000790356
8	3	-0.0304234	0.00440855
8	4	0.0560106	-0.011846
8	5	-0.074204	0.0205614
8	6	0.0732376	-0.0259684
8	7	-0.0535918	0.0252972
8	8	0.0272969	-0.0192246
8	9	-0.00741149	0.0108456
8	10	-0.00121198	-0.00377141
8	11	0.00207407	0.00011182
8	12	-0.000688712	0.000473815
8	13	2.52481e-05	0.000274976
8	14	-0.000472731	-0.000878292
8	15	0.00115313	0.000740105
8	16	-0.00113928	-3.62323e-05
8	17	0.000490915	-0.000516083
8	18	7.00492e-06	0.000432224
8	19	-1.71344e-05	-0.000132241
8	20	-0.00010404	0.000146554
8	21	9.06563e-05	-0.000267918
8	22	-6.80195e-05	0.000215832
8	23	0.000100352	-0.000142064
8	24	-7.42163e-05	0.000116691
8	25	-1.59777e-07	-3.66129e-05
9	1	-0.000431213	-0.000424107
9	2	0.00212818	0.00233277
9	3	-0.00519877	-0.00608778
9	4	0.00807483	0.00965452
9	5	-0.00870397	-0.00998101
9	6	0.00674027	0.00646146
9	7	-0.00404117	-0.00184706
9	8	0.00275805	-0.00085558
9	9	-0.00320178	0.00142839
9	10	0.00387033	-0.00140523
9	11	-0.00341814	0.00131842
9	12	0.0020158	-0.000692654
9	13	-0.000596753	-0.000267759
9	14	-0.000313071	0.000704433
9	15	0.000649682	-0.000428401
9	16	-0.000524013	3.39202e-05
9	17	0.000114681	6.63469e-05
9	18	0.00037788	9.15465e-05
9	19	-0.00068269	-0.000354457
9	20	0.000612058	0.000528155
9	21	-0.00032531	-0.000459124
9	22	0.000140494	0.000225692
9	23	-0.000137815	-1.14539e-05
9	24	0.000175194	-0.000124227
9	25	-0.000139648	0.000172855
10	1	-0.000146366	-3.62321e-05
10	2	0.000495515	7.15399e-05
10	3	-0.000504551	0.00015909
10	4	-0.000794461	-0.000996684
10	5	0.0037742	0.00250063
10	6	-0.00734177	-0.00408513
10	7	0.00920844	0.00438305
10	8	-0.00779819	-0.00242177
10	9	0.00415432	-0.000539126
10	10	-0.00110668	0.00191445
10	11	0.000358341	-0.00116752
10	12	-0.00113394	0.000285573
10	13	0.00170077	-0.000606104
10	14	-0.00129019	0.00135377
10	15	0.000240892	-0.00140666
10	16	0.000696865	0.000803543
10	17	-0.000837492	-0.000291992
10	18	0.000201318	0.000250116
10	19	0.000395585	-0.000401385
10	20	-0.000388371	0.000357671
10	21	0.000116007	-0.0001207
10	22	-9.99088e-05	-5.65218e-05
10	23	0.000246932	9.34804e-05
10	24	-0.000194198	-9.59646e-05
10	25	-1.0279e-05	8.618e-05
11	1	4.11732e-05	5.91222e-05
11	2	-0.000277212	-0.00038683
11	3	0.000757065	0.00139564
11	4	-0.000982142	-0.00311851
11	5	0.000204348	0.00449295
11	6	0.00135609	-0.00448418
11	7	-0.00207552	0.00382804
11	8	0.000670729	-0.00372426
11	9	0.00177997	0.00350819
11	10	-0.00279796	-0.00191253
11	11	0.00147917	-0.000469191
11	12	0.00064804	0.0019387
11	13	-0.00166548	-0.00196203
11	14	0.00120614	0.00145961
11	15	-0.000244245	-0.00135792
11	16	-0.000247502	0.00156351
11	17	1.73541e-05	-0.00140573
11	18	0.000497408	0.000731926
11	19	-0.000630104	-8.35998e-05
11	20	0.000197662	-0.000129607
11	21	0.000353759	3.27286e-05
11	22	-0.000544936	0.000120671
11	23	0.000328094	-0.000220347
11	24	-1.99942e-05	0.000204842
11	25	-7.63763e-05	-6.97705e-05
12	1	-3.51012e-05	2.55299e-05
12	2	0.000191973	-9.78937e-05
12	3	-0.000514404	0.000351125
12	4	0.000792885	-0.00119714
12	5	-0.000696172	0.00269574
12	6	0.00025809	-0.00384171
12	7	-2.5418e-05	0.00363218
12	8	0.000519974	-0.00267748
12	9	-0.00141819	0.00234818
12	10	0.00179121	-0.00257848
12	11	-0.00137664	0.00209425
12	12	0.000625203	-0.000631098
12	13	0.000205147	-0.000503916
12	14	-0.000861509	0.000305519
12	15	0.000905841	0.000521503
12	16	-0.000467489	-0.000705886
12	17	0.000134668	0.000137169
12	18	-4.04246e-05	0.000387615
12	19	-4.00702e-05	-0.000395321
12	20	7.88871e-05	6.18508e-05
12	21	4.56877e-05	0.000211369
12	22	-0.000202492	-0.000232071
12	23	0.000246161	0.000126124
12	24	-0.000251505	-5.40096e-05
12	25	0.000269806	-6.46535e-06
13	1	-3.52283e-05	-5.63883e-06
13	2	0.000205448	1.70015e-05
13	3	-0.000403737	6.30645e-05
13	4	0.000168107	-0.000372878
13	5	0.000616623	0.000924906
13	6	-0.00128651	-0.00169216
13	7	0.00140878	0.00244721
13	8	-0.00149381	-0.00249768
13	9	0.00189582	0.00152118
13	10	-0.00197103	-0.000280449
13	11	0.00114924	-0.000305909
13	12	4.85642e-05	0.000127825
13	13	-0.000733908	0.00027767
13	14	0.000782695	-0.000338082
13	15	-0.00067045	-4.32855e-06
13	16	0.00057392	0.000290913
13	17	-0.000336945	-0.000155949
13	18	7.83302e-05	-0.000212896
13	19	-9.70576e-05	0.000324444
13	20	0.000329523	-6.00689e-05
13	21	-0.000429532	-0.000182214
13	22	0.000254251	0.000126194
13	23	2.59257e-05	2.35897e-05
13	24	-0.000191449	-9.06088e-06
13	25	0.000174642	-0.000100934
14	1	-1.90596e-05	2.90914e-05
14	2	5.99876e-05	-0.000183477
14	3	6.40261e-05	0.000466854
14	4	-0.000614534	-0.000547558
14	5	0.00136832	5.87741e-05
14	6	-0.00160513	0.000759832
14	7	0.000922742	-0.00123871
14	8	0.000231117	0.00127866
14	9	-0.000983504	-0.00154954
14	10	0.000924766	0.00222369
14	11	-0.000363573	-0.00241511
14	12	-0.000240165	0.00164907
14	13	0.000598375	-0.000696849
14	14	-0.000528101	0.000356631
14	15	0.000160362	-0.000546732
14	16	8.31758e-05	0.000775882
14	17	-5.68103e-05	-0.000777884
14	18	-1.76566e-05	0.000612851
14	19	2.73834e-05	-0.000399898
14	20	-3.21211e-05	0.000172184
14	21	3.2955e-05	-6.37336e-06
14	22	-3.80969e-05	-2.65301e-06
14	23	0.000106972	-6.83756e-05
14	24	-0.000185648	6.29121e-05
14	25	0.000156259	2.72557e-05
15	1	1.47562e-05	1.31389e-05
15	2	-0.000102542	-6.85602e-05
15	3	0.000335514	0.000165918
15	4	-0.000729317	-0.000284565
15	5	0.00126702	0.000549059
15	6	-0.00187909	-0.00120557
15	7	0.00230347	0.00220509
15	8	-0.00216319	-0.00294107
15	9	0.00138739	0.00271654
15	10	-0.000424306	-0.00154692
15	11	-0.000248978	0.000215611
15	12	0.00060739	0.000508971
15	13	-0.000744819	-0.000465254
15	14	0.000599385	7.45834e-05
15	15	-0.000340069	8.46732e-05
15	16	0.000266217	0.000176705
15	17	-0.000272325	-0.000583108
15	18	0.000119591	0.000793687
15	19	9.61894e-05	-0.000639172
15	20	-0.000166597	0.000206133
15	21	7.20269e-05	0.000156406
15	22	6.14332e-05	-0.000186153
15	23	-0.000119488	1.11587e-05
15	24	8.69623e-05	8.66926e-05
15	25	-4.81665e-06	-3.72185e-05
16	1	8.07169e-06	-2.38261e-05
16	2	-7.2048e-05	0.000110665
16	3	0.000250787	-0.000209423
16	4	-0.000549014	0.000126444
16	5	0.000963984	0.000285852
16	6	-0.00145315	-0.000935918
16	7	0.00178089	0.00148038
16	8	-0.00179891	-0.00148095
16	9	0.00172497	0.000875225
16	10	-0.00161531	-0.000283148
16	11	0.00120422	0.000346168
16	12	-0.000604539	-0.000837929
16	13	0.000272561	0.00100656
16	14	-0.000271128	-0.000649772
16	15	0.000217243	0.000239733
16	16	0.000115618	-9.39405e-05
16	17	-0.000430889	5.91509e-05
16	18	0.000338782	-1.39804e-05
16	19	1.68445e-05	4.9897e-05
16	20	-0.000203318	-0.000122377
16	21	0.000129904	5.32477e-05
16	22	-8.22738e-06	0.000140944
16	23	-5.24946e-05	-0.000267867
16	24	8.64141e-05	0.000233716
16	25	-9.40688e-05	-0.000118496
17	1	1.07646e-05	5.19383e-06
17	2	-8.50559e-05	2.29076e-05
17	3	0.000363533	-0.000220475
17	4	-0.00103828	0.000675133
17	5	0.0020544	-0.00120262
17	6	-0.00282247	0.00151119
17	7	0.00268769	-0.00151503
17	8	-0.00173473	0.00119741
17	9	0.00062665	-0.000496331
17	10	0.000169518	-0.000281646
17	11	-0.000557391	0.000498959
17	12	0.000579299	-4.14405e-05
17	13	-0.000387571	-0.000532363
17	14	0.000208774	0.000763004
17	15	-0.000157397	-0.000610566
17	16	0.000151911	0.000286449
17	17	-7.44888e-05	-6.42793e-05
17	18	-1.23153e-05	-1.0578e-05
17	19	-2.45665e-05	0.000117477
17	20	0.000102827	-0.000268104
17	21	-2.86086e-05	0.000273686
17	22	-0.000156862	-0.000115026
17	23	0.000219478	-1.9053e-05
17	24	-8.5792e-05	3.75421e-05
17	25	-8.62689e-05	-1.63557e-05
18	1	-3.91288e-06	-1.53001e-06
18	2	-7.13934e-06	1.02219e-05
18	3	9.27896e-05	-5.39658e-05
18	4	-0.000314754	0.00018734
18	5	0.000696259	-0.000436968
18	6	-0.00121578	0.000774935
18	7	0.00168563	-0.00111277
18	8	-0.00168839	0.00118933
18	9	0.00103993	-0.00069679
18	10	-0.000212012	-0.000193186
18	11	-0.000177446	0.000801144
18	12	0.000124583	-0.000743086
18	13	-3.38353e-05	0.000334455
18	14	-1.121e-05	-1.576e-05
18	15	0.000154906	-0.000105957
18	16	-0.000234138	9.1673e-05
18	17	5.79563e-05	-2.62275e-05
18	18	0.000154295	4.69176e-06
18	19	-0.000158405	-2.73185e-05
18	20	5.47217e-05	1.26008e-05
18	21	-1.07978e-05	4.28256e-05
18	22	7.96913e-06	-6.65307e-05
18	23	2.44337e-05	5.18642e-05
18	24	-5.79526e-05	-3.88406e-05
18	25	4.36793e-05	1.49557e-05
19	1	-5.18898e-06	-9.95605e-06
19	2	2.75217e-05	2.04095e-05
19	3	-3.65013e-05	6.07985e-05
19	4	-7.31135e-05	-0.000341493
19	5	0.000373595	0.000763821
19	6	-0.000675402	-0.00104269
19	7	0.000537562	0.000829242
19	8	0.000211629	-9.42772e-05
19	9	-0.00112056	-0.000665008
19	10	0.00157331	0.000848628
19	11	-0.00141298	-0.000334038
19	12	0.000904178	-0.000448888
19	13	-0.000342188	0.000894563
19	14	-3.56384e-05	-0.00074716
19	15	7.61958e-05	0.000309257
19	16	6.09714e-05	-4.38551e-05
19	17	-6.04599e-05	5.75435e-05
19	18	-8.59149e-05	-0.000106617
19	19	0.000156798	3.04602e-05
19	20	-0.0001084	4.46691e-05
19	21	5.26393e-05	1.66315e-05
19	22	-2.55438e-06	-0.000105398
19	23	-7.99858e-05	5.48491e-05
19	24	0.000120501	7.79799e-05
19	25	-3.21507e-05	-0.00011234
20	1	-7.01772e-06	1.44341e-06
20	2	2.34397e-05	-1.40817e-05
20	3	3.93315e-06	1.00602e-05
20	4	-0.000181882	0.000109419
20	5	0.000502457	-0.00035361
20	6	-0.000738063	0.000509194
20	7	0.000718767	-0.000404132
20	8	-0.000654715	0.000217419
20	9	0.000843315	-0.000261502
20	10	-0.00113113	0.000527775
20	11	0.00114213	-0.000666648
20	12	-0.000903058	0.000428553
20	13	0.000694317	6.46247e-05
20	14	-0.000501602	-0.000527301
20	15	0.000162741	0.00074498
20	16	0.000181011	-0.000613194
20	17	-0.000236419	0.000213836
20	18	4.04219e-05	0.000163822
20	19	4.92991e-05	-0.000266185
20	20	0.000112647	0.000133395
20	21	-0.00027179	8.04689e-06
20	22	0.00022001	-6.27468e-05
20	23	-6.08961e-05	0.000101488
20	24	-4.18586e-05	-0.000142989
20	25	6.95458e-05	0.000124631


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode38_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0182161	0
0	2	0.0355301	0
0	3	-0.0252757	0
0	4	-0.0164986	0
0	5	0.0387332	0
0	6	-0.0101877	0
0	7	-0.0293476	0
0	8	0.0280321	0
0	9	0.0091705	0
0	10	-0.0405234	0
0	11	0.0447871	0
0	12	-0.0319325	0
0	13	0.016904	0
0	14	-0.00556582	0
0	15	-0.000980142	0
0	16	0.00271589	0
0	17	-0.00138032	0
0	18	-0.000246334	0
0	19	0.000509989	0
0	20	0.000283811	0
0	21	-0.000791333	0
0	22	0.000240921	0
0	23	0.000715141	0
0	24	-0.000944361	0
0	25	0.000365077	0
1	1	0.484897	0.300127
1	2	-0.872846	-0.542025
1	3	0.467135	0.292186
1	4	0.598087	0.369348
1	5	-0.956592	-0.594369
1	6	-0.0693034	-0.0407178
1	7	1.19636	0.739694
1	8	-0.878055	-0.541023
1	9	-0.649341	-0.408024
1	10	1.89479	1.18079
1	11	-1.98719	-1.23747
1	12	1.2864	0.802051
1	13	-0.551088	-0.344294
1	14	0.148901	0.0922416
1	15	-0.0219481	-0.012131
1	16	0.00281947	0.00137448
1	17	-0.000558684	-0.00182685
1	18	-0.00210516	0.000534433
1	19	0.0022046	0.000594245
1	20	-0.000413461	-0.000439804
1	21	-0.000560542	-0.000101112
1	22	0.00020388	0.000378566
1	23	0.000327482	-0.000459916
1	24	-0.000292626	0.000397773
1	25	7.78169e-06	-0.000172011
2	1	0.0114577	0.0261381
2	2	-0.0161918	-0.0385109
2	3	0.00282163	0.00986424
2	4	0.0144276	0.0273828
2	5	-0.0140892	-0.0215209
2	6	-0.0033386	-0.0222983
2	7	0.0167283	0.0471821
2	8	-0.010535	-0.0196231
2	9	-0.00873921	-0.0338449
2	10	0.022788	0.0663358
2	11	-0.0221409	-0.0610379
2	12	0.0123083	0.0355274
2	13	-0.00311668	-0.013266
2	14	-0.0011095	0.00292778
2	15	0.00128018	-0.000597773
2	16	0.000222138	0.000761965
2	17	-0.00122307	-0.00112024
2	18	0.000797425	0.0011781
2	19	0.000167277	-0.000783861
2	20	-0.000472452	0.000222558
2	21	0.000171312	-2.78539e-05
2	22	5.76834e-05	0.000245979
2	23	-3.45827e-05	-0.000407899
2	24	-5.41838e-05	0.000282426
2	25	0.000116186	-0.000140035
3	1	-0.00525094	0.00558103
3	2	0.00963618	-0.0114328
3	3	-0.005022	0.0080395
3	4	-0.00453048	0.00370882
3	5	0.00723032	-0.0106903
3	6	-0.000426807	0.00469094
3	7	-0.00736906	0.00691
3	8	0.00768385	-0.0119711
3	9	0.00019895	0.00830135
3	10	-0.00982489	-0.00238761
3	11	0.0140912	-0.000886108
3	12	-0.0118323	0.00160339
3	13	0.00701532	-0.0010992
3	14	-0.0029576	-3.076e-05
3	15	0.000365288	0.000938486
3	16	0.000753175	-0.000773611
3	17	-0.000671692	-0.00018242
3	18	0.000354786	0.000967793
3	19	-0.00036944	-0.000999988
3	20	0.000302016	0.000394117
3	21	0.000138364	0.000278267
3	22	-0.000516552	-0.000589838
3	23	0.00051029	0.000580598
3	24	-0.000373163	-0.000441216
3	25	0.000300144	0.00026646
4	1	0.00660325	0.00134209
4	2	-0.0170069	-0.00526141
4	3	0.0175686	0.00912031
4	4	-0.000908854	-0.00586595
4	5	-0.0194487	-0.00638383
4	6	0.0214721	0.017171
4	7	0.000771763	-0.0141467
4	8	-0.0300866	-0.0011435
4	9	0.0443724	0.0150016
4	10	-0.0379049	-0.0176674
4	11	0.0220094	0.0120014
4	12	-0.00932658	-0.00616392
4	13	0.00333244	0.00325463
4	14	-0.00110257	-0.00146602
4	15	-0.00012633	-1.16416e-05
4	16	0.00082461	0.000272936
4	17	-0.000730974	0.000491128
4	18	0.000243322	-0.00111812
4	19	-3.56551e-05	0.00119861
4	20	0.000117596	-0.00103384
4	21	-1.76707e-05	0.000752718
4	22	-0.000292592	-0.00028056
4	23	0.00040018	-0.000178107
4	24	-0.000237543	0.000268012
4	25	9.23646e-05	-6.34605e-05
5	1	-0.000662307	0.000759837
5	2	0.00239394	-0.00227707
5	3	-0.00413629	0.00395979
5	4	0.00433632	-0.00557291
5	5	-0.00327408	0.00624216
5	6	0.00269052	-0.0039206
5	7	-0.00367876	-0.00189428
5	8	0.0055784	0.00848709
5	9	-0.0062917	-0.0122801
5	10	0.00446614	0.0119043
5	11	-0.00155058	-0.00871751
5	12	3.40384e-05	0.00502186
5	13	-0.000245161	-0.00235853
5	14	0.000619199	0.00130902
5	15	-0.000304003	-0.00158215
5	16	4.62062e-05	0.00203427
5	17	-0.000650263	-0.00170857
5	18	0.00155362	0.000843166
5	19	-0.00159859	-0.000253573
5	20	0.000739983	0.000158563
5	21	4.61582e-07	-0.000167461
5	22	-6.2933e-05	5.76301e-05
5	23	-0.000122644	-1.19908e-05
5	24	5.54872e-05	0.000174479
5	25	0.000164471	-0.000384926
6	1	-0.00669353	-0.00750436
6	2	0.0262519	0.0307221
6	3	-0.0488054	-0.0605387
6	4	0.0487369	0.0666611
6	5	-0.012938	-0.0281688
6	6	-0.039518	-0.037878
6	7	0.0743174	0.0894172
6	8	-0.0744887	-0.0988076
6	9	0.0508449	0.0725963
6	10	-0.0250449	-0.0367072
6	11	0.00964985	0.011428
6	12	-0.00383001	-0.00106671
6	13	0.00178461	-0.000267179
6	14	-0.00045324	-0.000739344
6	15	-0.000205362	0.000981114
6	16	8.94544e-05	-0.000400934
6	17	0.000257455	-0.000184234
6	18	-0.000400416	0.000480875
6	19	0.000251323	-0.000620377
6	20	7.41016e-05	0.000650695
6	21	-0.000331415	-0.000592813
6	22	0.000341393	0.000546366
6	23	-0.000182238	-0.000471004
6	24	7.36741e-05	0.000230908
6	25	-8.74211e-05	9.55268e-05
7	1	-0.000772913	-6.98443e-05
7	2	0.00363525	-0.000374209
7	3	-0.00845682	0.00299814
7	4	0.0118249	-0.00878788
7	5	-0.00970853	0.0154342
7	6	0.00276012	-0.018357
7	7	0.00386969	0.0152777
7	8	-0.00631549	-0.00870211
7	9	0.00453074	0.00329676
7	10	-0.000520454	-0.00136333
7	11	-0.0029324	0.00160929
7	12	0.00361293	-0.00200611
7	13	-0.00187566	0.00210312
7	14	-1.80739e-06	-0.00210848
7	15	0.000661297	0.00170606
7	16	-0.000561884	-0.000767924
7	17	0.000546906	-0.000112142
7	18	-0.000725703	0.00046095
7	19	0.000711125	-0.000398025
7	20	-0.000352184	0.0001365
7	21	-0.000109805	0.000233668
7	22	0.000423037	-0.000541505
7	23	-0.000500186	0.000594938
7	24	0.00035754	-0.000391561
7	25	-0.000124601	0.000115315
8	1	0.00166016	-0.000450542
8	2	-0.0088193	0.00207837
8	3	0.0238733	-0.00358182
8	4	-0.0426895	0.00102386
8	5	0.0560058	0.00660617
8	6	-0.0570261	-0.0134771
8	7	0.0466887	0.0133007
8	8	-0.0312919	-0.00735498
8	9	0.0169839	0.00186625
8	10	-0.00705746	1.66526e-05
8	11	0.0019464	0.000185282
8	12	-0.000281756	-0.000583194
8	13	0.000457501	0.00117782
8	14	-0.00123987	-0.00219736
8	15	0.00157926	0.00284367
8	16	-0.00112754	-0.00245557
8	17	0.000515085	0.0014596
8	18	-0.000325833	-0.000633622
8	19	0.000348586	0.000259994
8	20	-0.000224604	-0.000162025
8	21	5.403e-05	0.000116082
8	22	3.77197e-06	-6.87697e-05
8	23	-3.061e-05	5.39251e-05
8	24	7.16105e-05	-4.82855e-05
8	25	-7.11698e-05	4.15751e-06
9	1	-5.37181e-05	0.000361741
9	2	-0.000165665	-0.00209008
9	3	0.00189595	0.0062935
9	4	-0.00604721	-0.0128055
9	5	0.010838	0.0193475
9	6	-0.0125118	-0.022486
9	7	0.00945812	0.0202491
9	8	-0.0042655	-0.0140725
9	9	0.000833041	0.0074228
9	10	-0.000299011	-0.00252879
9	11	0.000692081	-0.000446538
9	12	-0.000248364	0.00177843
9	13	-0.000555189	-0.00166828
9	14	0.000704946	0.000909404
9	15	-0.000361298	-0.000427745
9	16	5.66847e-05	0.000401877
9	17	0.000179976	-0.000537558
9	18	-0.000381238	0.000640852
9	19	0.000405591	-0.00062949
9	20	-0.000295657	0.00051889
9	21	0.000235856	-0.000439988
9	22	-0.000221497	0.000385402
9	23	0.000150432	-0.000208893
9	24	-7.09044e-05	-3.20649e-05
9	25	6.47307e-05	0.000135667
10	1	-0.000182577	0.000167812
10	2	0.000825955	-0.00126075
10	3	-0.00170349	0.00436592
10	4	0.00195921	-0.00928647
10	5	-0.00128029	0.0137122
10	6	0.000563909	-0.0151071
10	7	-0.000743813	0.0129794
10	8	0.00156949	-0.00874227
10	9	-0.00199068	0.0043181
10	10	0.0013784	-0.00111119
10	11	-0.000152182	-0.000507207
10	12	-0.000673736	0.000903138
10	13	0.000555	-0.000565064
10	14	-2.97298e-05	2.1968e-05
10	15	-2.44395e-05	0.000226266
10	16	-0.000385401	-0.000192569
10	17	0.000557477	0.000261033
10	18	-0.000279509	-0.000411021
10	19	-3.206e-05	0.000319961
10	20	0.000124529	-4.77467e-05
10	21	-0.000117817	-7.24189e-05
10	22	0.000121582	-4.71178e-05
10	23	-0.000102095	0.000217852
10	24	5.39576e-05	-0.000254359
10	25	-5.16838e-05	0.000140199
11	1	-7.8584e-05	-0.000114406
11	2	0.00030006	0.000661368
11	3	-0.000502366	-0.00200307
11	4	0.000384416	0.00395302
11	5	0.000271767	-0.00518813
11	6	-0.00140041	0.00409626
11	7	0.00233482	-0.000870081
11	8	-0.0021947	-0.00231552
11	9	0.000965258	0.00356745
11	10	0.000348749	-0.00283134
11	11	-0.000778455	0.0014369
11	12	0.000341795	-0.000667097
11	13	8.01939e-05	0.000715926
11	14	0.000132412	-0.000912787
11	15	-0.00066439	0.000651289
11	16	0.000930833	5.87424e-05
11	17	-0.000805041	-0.000668575
11	18	0.00049664	0.00065077
11	19	-0.000226619	-0.000116463
11	20	0.000115124	-0.000302861
11	21	-0.000133352	0.00026144
11	22	0.000156171	-4.45763e-05
11	23	-0.00011034	2.41903e-05
11	24	1.66161e-05	-0.000176851
11	25	5.28854e-05	0.000264917
12	1	-5.13269e-05	5.65138e-06
12	2	0.000337367	-6.8521e-05
12	3	-0.000953857	0.000403667
12	4	0.00140998	-0.00147962
12	5	-0.000979625	0.00351866
12	6	-1.24834e-05	-0.00551451
12	7	0.000238595	0.00592922
12	8	0.000781889	-0.00483961
12	9	-0.00201746	0.00359412
12	10	0.00236742	-0.00253299
12	11	-0.00162596	0.00114199
12	12	0.000236037	0.000318178
12	13	0.000859627	-0.00115329
12	14	-0.000805978	0.00125047
12	15	-4.49313e-05	-0.000833792
12	16	0.000554567	0.000219407
12	17	-0.000370256	0.000111036
12	18	4.61732e-05	1.1791e-06
12	19	3.78969e-05	-0.000186333
12	20	1.07907e-05	0.000157463
12	21	-5.26462e-05	-5.1022e-06
12	22	8.77985e-05	-0.00012679
12	23	-9.78563e-05	0.000187661
12	24	3.34075e-05	-0.000134115
12	25	7.41904e-05	-1.4415e-06
13	1	1.43617e-05	8.88707e-05
13	2	-0.000100289	-0.000502773
13	3	0.00028255	0.00137397
13	4	-0.000360526	-0.00235591
13	5	6.01412e-06	0.00272505
13	6	0.000742176	-0.00216294
13	7	-0.00133952	0.00131511
13	8	0.00134324	-0.00103393
13	9	-0.00084532	0.00121824
13	10	6.09606e-05	-0.00104177
13	11	0.000874922	0.000239765
13	12	-0.00147582	0.000514644
13	13	0.00123139	-0.000606591
13	14	-0.000452509	0.000232465
13	15	-0.000152685	-2.40762e-05
13	16	0.000462612	0.000271325
13	17	-0.000647669	-0.000585061
13	18	0.000534531	0.000441915
13	19	-5.14308e-05	3.33109e-05
13	20	-0.000385903	-0.000304231
13	21	0.000444096	0.000213695
13	22	-0.00028122	-6.8994e-06
13	23	0.000171532	-0.000123751
13	24	-0.000131634	0.000141989
13	25	5.45371e-05	-7.76577e-05
14	1	-3.40752e-07	2.34683e-05
14	2	-2.93141e-05	-0.000122015
14	3	0.00013365	0.000308693
14	4	-0.000293724	-0.000454069
14	5	0.00041767	0.000275625
14	6	-0.000292126	0.000338514
14	7	-0.000342689	-0.000915659
14	8	0.00135823	0.000890979
14	9	-0.00214558	-0.000526869
14	10	0.00227853	0.000485017
14	11	-0.00197436	-0.000655477
14	12	0.00161707	0.0003925
14	13	-0.00116726	0.000278261
14	14	0.000474746	-0.000662805
14	15	0.000154813	0.000483868
14	16	-0.000300568	-0.000130743
14	17	8.20301e-05	-6.84079e-05
14	18	5.59735e-05	0.000158732
14	19	1.65377e-05	-0.000226931
14	20	-8.8724e-05	0.000224196
14	21	3.72616e-05	-9.95945e-05
14	22	4.12395e-05	-7.69865e-05
14	23	-4.7164e-05	0.000166259
14	24	1.60391e-05	-0.000130753
14	25	-2.21043e-05	6.28424e-05
15	1	-2.7367e-05	1.08591e-05
15	2	0.000113561	-6.22281e-05
15	3	-0.000128885	0.000196316
15	4	-0.000137419	-0.000471247
15	5	0.00051569	0.000786265
15	6	-0.000569331	-0.000807706
15	7	0.00037891	0.000511075
15	8	-0.000509032	-0.000414941
15	9	0.000998186	0.000772933
15	10	-0.00118965	-0.00114314
15	11	0.00077876	0.00109514
15	12	-0.000214279	-0.000741795
15	13	-7.95298e-05	0.000418909
15	14	0.00011568	-0.0002341
15	15	5.40579e-06	0.00010801
15	16	-0.000183304	-6.1801e-05
15	17	0.00021484	0.000138324
15	18	-7.39362e-05	-0.000178719
15	19	2.61998e-06	3.73004e-05
15	20	-9.81741e-05	0.000150967
15	21	0.000176188	-0.000180883
15	22	-0.000108871	8.4057e-05
15	23	-2.78196e-05	-3.67487e-05
15	24	0.000116772	7.23443e-05
15	25	-0.000103721	-8.07945e-05
16	1	1.01825e-05	2.60527e-05
16	2	-1.09294e-05	-0.000151456
16	3	-0.000132296	0.000440067
16	4	0.000529038	-0.000867806
16	5	-0.000983412	0.00127051
16	6	0.00120781	-0.00142069
16	7	-0.00132002	0.00142348
16	8	0.00157635	-0.0016802
16	9	-0.00165474	0.00214143
16	10	0.00101874	-0.00226679
16	11	5.79272e-05	0.00175514
16	12	-0.000676899	-0.000779001
16	13	0.000448504	-0.000226514
16	14	0.000158612	0.000805475
16	15	-0.000546443	-0.000802878
16	16	0.000555184	0.000488516
16	17	-0.000312395	-0.000254013
16	18	3.42425e-05	0.000220982
16	19	6.90823e-05	-0.000222761
16	20	9.89563e-06	0.000130003
16	21	-0.000105473	-1.6068e-05
16	22	0.000123194	-2.50959e-05
16	23	-7.9702e-05	2.29093e-05
16	24	1.34359e-06	-3.33778e-05
16	25	7.47416e-05	4.67623e-05
17	1	1.08042e-05	-8.27805e-06
17	2	-7.18322e-05	6.35115e-05
17	3	0.000210765	-0.000152321
17	4	-0.000371359	6.86713e-05
17	5	0.000377856	0.00042725
17	6	-1.51885e-05	-0.00124055
17	7	-0.000685064	0.00193127
17	8	0.00126336	-0.00212193
17	9	-0.00118499	0.00180174
17	10	0.000439277	-0.00123781
17	11	0.000315609	0.000678993
17	12	-0.000376535	-0.000247544
17	13	-0.00014755	8.07762e-05
17	14	0.000445657	-0.000253256
17	15	-0.000115516	0.000528416
17	16	-0.000367232	-0.000549329
17	17	0.00046553	0.000311614
17	18	-0.000232682	-0.000124949
17	19	-4.70781e-05	9.92122e-05
17	20	0.000242481	-7.07488e-05
17	21	-0.000280861	5.13565e-06
17	22	0.000138797	-1.75762e-05
17	23	4.91183e-05	7.3327e-05
17	24	-0.000101964	-4.37367e-05
17	25	-1.84061e-06	-4.73292e-05
18	1	-1.2943e-06	-1.48002e-05
18	2	-3.85214e-06	7.59789e-05
18	3	3.44393e-05	-0.000145517
18	4	-0.000145923	9.13421e-05
18	5	0.000453467	0.000138191
18	6	-0.000919695	-0.000459932
18	7	0.0012451	0.000806468
18	8	-0.00122999	-0.00105468
18	9	0.000954102	0.000963983
18	10	-0.000543781	-0.000552765
18	11	0.000128036	0.000152772
18	12	7.1667e-05	0.000114666
18	13	3.87551e-05	-0.000361031
18	14	-0.00023469	0.000502132
18	15	0.000239647	-0.000392679
18	16	-3.60955e-05	0.000201198
18	17	-0.000202228	-0.00019215
18	18	0.000317132	0.000298364
18	19	-0.000280853	-0.000260837
18	20	0.000213062	7.30549e-05
18	21	-0.000211481	4.92096e-05
18	22	0.000210278	-4.2489e-05
18	23	-0.000130449	2.76203e-05
18	24	2.33947e-05	-5.37643e-05
18	25	2.38194e-05	5.92366e-05
19	1	-1.29118e-06	1.26929e-05
19	2	4.01429e-05	-8.43534e-05
19	3	-0.000161654	0.000237528
19	4	0.000292401	-0.000375958
19	5	-0.000308567	0.000386003
19	6	0.00029112	-0.000273917
19	7	-0.000443078	4.62654e-05
19	8	0.000715425	0.000300954
19	9	-0.000879185	-0.000579195
19	10	0.000913597	0.000536729
19	11	-0.00089071	-0.000238217
19	12	0.000710101	2.17455e-05
19	13	-0.000341742	-8.64588e-06
19	14	3.41559e-05	-2.18851e-05
19	15	-9.9878e-06	0.00018784
19	16	0.00016748	-0.000283651
19	17	-0.000243507	0.00011727
19	18	0.000158222	0.000154675
19	19	-5.29015e-05	-0.000235513
19	20	2.89112e-05	0.000113172
19	21	-3.03407e-05	-8.89121e-07
19	22	-3.15662e-06	-1.99465e-05
19	23	3.47663e-05	2.94042e-05
19	24	-2.39762e-05	-6.19927e-05
19	25	-3.98684e-06	7.42531e-05
20	1	7.52612e-06	-4.07471e-06
20	2	-4.25267e-05	2.53325e-05
20	3	0.000135432	-6.05487e-05
20	4	-0.000232311	7.02426e-05
20	5	0.000154496	4.18087e-06
20	6	0.000140198	-0.000190938
20	7	-0.000424402	0.000355507
20	8	0.000472463	-0.00021334
20	9	-0.000257679	-0.000291194
20	10	-5.4405e-05	0.000772535
20	11	0.000216582	-0.00083812
20	12	-9.39058e-05	0.000550237
20	13	-0.000235996	-0.000236849
20	14	0.000500278	6.00085e-05
20	15	-0.000434488	2.21589e-05
20	16	0.000104008	-3.73572e-05
20	17	0.000139207	-4.63371e-05
20	18	-0.000112683	0.000185905
20	19	1.36543e-06	-0.000254197
20	20	-1.18611e-06	0.000222804
20	21	5.26258e-05	-0.000193197
20	22	-5.59391e-05	0.000189482
20	23	5.14069e-05	-0.000132253
20	24	-7.56577e-05	3.09627e-05
20	25	7.72155e-05	2.28232e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode39_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0184446	0
0	2	-0.0297861	0
0	3	0.0152253	0
0	4	0.0219666	0
0	5	-0.0369094	0
0	6	0.00688145	0
0	7	0.031789	0
0	8	-0.0316505	0
0	9	-0.00924993	0
0	10	0.0531146	0
0	11	-0.0675819	0
0	12	0.0524373	0
0	13	-0.0277052	0
0	14	0.00865732	0
0	15	0.00170076	0
0	16	-0.00504325	0
0	17	0.00361655	0
0	18	-0.000804802	0
0	19	-0.000565141	0
0	20	0.000252054	0
0	21	0.000342268	0
0	22	-0.000368015	0
0	23	0.000174542	0
0	24	-0.000162767	0
0	25	8.5481e-05	0
1	1	-0.292136	0.481368
1	2	0.524409	-0.864088
1	3	-0.277613	0.458181
1	4	-0.364023	0.598424
1	5	0.575624	-0.948819
1	6	0.0471628	-0.0740563
1	7	-0.725709	1.19169
1	8	0.528973	-0.871755
1	9	0.394384	-0.644752
1	10	-1.14272	1.87572
1	11	1.19398	-1.96006
1	12	-0.768856	1.25974
1	13	0.32547	-0.530234
1	14	-0.0841915	0.135499
1	15	0.00931604	-0.0153629
1	16	-9.99782e-05	0.00160525
1	17	0.000994004	-0.0027957
1	18	4.60962e-05	0.000989461
1	19	-0.00126825	0.000593601
1	20	0.00130888	-0.000926007
1	21	-0.000701931	0.000880718
1	22	0.000275776	-0.000571584
1	23	-0.000164532	-5.2607e-05
1	24	9.55997e-05	0.000553192
1	25	2.62794e-06	-0.000563002
2	1	0.0121451	-0.0126178
2	2	-0.0171488	0.0156389
2	3	0.00221092	0.00331175
2	4	0.0167777	-0.0223391
2	5	-0.0148696	0.0132826
2	6	-0.00670942	0.015173
2	7	0.0225455	-0.0263003
2	8	-0.0153752	0.00291604
2	9	-0.00643736	0.033423
2	10	0.0224484	-0.051831
2	11	-0.0221475	0.0447675
2	12	0.0110743	-0.0266198
2	13	-0.000502324	0.012009
2	14	-0.00367798	-0.00435355
2	15	0.00283434	0.000783743
2	16	-0.000757155	0.00067731
2	17	-0.000468877	-0.000547755
2	18	0.000638944	-0.00017126
2	19	-0.000145254	0.000400497
2	20	-0.00044915	-0.000125417
2	21	0.000597658	-4.07841e-05
2	22	-0.000271765	-4.95911e-05
2	23	-6.38539e-05	3.50667e-05
2	24	0.000121442	0.000143447
2	25	-3.56801e-05	-0.000115786
3	1	-0.00600056	-0.000341213
3	2	0.0121754	0.00089409
3	3	-0.00790763	-0.00115887
3	4	-0.00569803	0.00111475
3	5	0.0130666	-0.00155777
3	6	-0.00393489	0.00238133
3	7	-0.0122919	-0.00144713
3	8	0.0177906	-0.00288813
3	9	-0.00753362	0.00894123
3	10	-0.00676728	-0.0128307
3	11	0.0123449	0.0119364
3	12	-0.00862147	-0.00729377
3	13	0.00340261	0.0026267
3	14	-0.00142647	-0.000613015
3	15	0.00100544	0.000766245
3	16	0.00029469	-0.00107696
3	17	-0.00178671	0.000658694
3	18	0.0020249	-0.00017805
3	19	-0.00125868	0.000198229
3	20	0.000460643	-0.000303037
3	21	-1.54375e-05	0.000112616
3	22	-0.000176774	5.52848e-05
3	23	0.000280018	4.20906e-05
3	24	-0.000358058	-0.000132203
3	25	0.0004057	-4.58647e-06
4	1	0.00228467	-0.0132741
4	2	-0.00570564	0.0358892
4	3	0.00539723	-0.0403381
4	4	0.000588497	0.00800638
4	5	-0.006734	0.0357317
4	6	0.0060629	-0.0442798
4	7	0.00235021	0.00432866
4	8	-0.013518	0.0501097
4	9	0.0210961	-0.0777307
4	10	-0.02144	0.0687107
4	11	0.0156608	-0.0418745
4	12	-0.00801627	0.0180497
4	13	0.00209953	-0.00476915
4	14	0.00090732	-0.000221227
4	15	-0.00149655	0.000985711
4	16	0.000944469	-0.000390975
4	17	-0.000506533	5.46535e-06
4	18	0.000461011	-3.58186e-05
4	19	-0.000235645	2.60441e-05
4	20	-0.000320402	0.000107767
4	21	0.000615276	-0.000122651
4	22	-0.000388712	-2.21846e-05
4	23	4.71305e-05	0.000120113
4	24	9.92897e-05	-5.50458e-05
4	25	-8.21429e-05	-5.56712e-07
5	1	0.00133128	0.00180439
5	2	-0.00344751	-0.00562801
5	3	0.00286336	0.00735964
5	4	0.00205668	-0.00269254
5	5	-0.00704411	-0.00505326
5	6	0.00684405	0.00697934
5	7	-0.00231071	0.000379976
5	8	-0.00100289	-0.0107856
5	9	0.000248321	0.0158137
5	10	0.00231274	-0.0129909
5	11	-0.00356473	0.0062825
5	12	0.00279952	-0.00085663
5	13	-0.00105413	-0.00155529
5	14	-0.000332775	0.00203491
5	15	0.000543812	-0.00132936
5	16	9.04167e-05	-0.000295497
5	17	-0.000539831	0.00168026
5	18	0.0004576	-0.00176588
5	19	-0.000381011	0.00101999
5	20	0.00054811	-0.00043872
5	21	-0.00057462	0.000171224
5	22	0.00033033	2.56106e-06
5	23	-0.00010416	-1.54143e-05
5	24	-1.72947e-05	-9.29473e-05
5	25	0.000169282	7.22317e-05
6	1	0.0349983	0.0135427
6	2	-0.139764	-0.0536922
6	3	0.267642	0.101968
6	4	-0.283493	-0.107057
6	5	0.105336	0.0399049
6	6	0.180436	0.0644067
6	7	-0.390098	-0.136946
6	8	0.415433	0.140618
6	9	-0.297373	-0.0946815
6	10	0.149249	0.0427692
6	11	-0.0492243	-0.0119021
6	12	0.007582	0.00186912
6	13	0.000624154	-0.000563972
6	14	0.00118473	-0.000118127
6	15	-0.00256389	0.00122351
6	16	0.00175338	-0.00150202
6	17	-0.000311968	0.000901531
6	18	-7.72608e-05	-0.000266053
6	19	-0.000543227	2.8007e-05
6	20	0.000842616	-9.17939e-05
6	21	-0.000191629	0.000249103
6	22	-0.00064987	-0.000317404
6	23	0.0007954	0.000212549
6	24	-0.000329844	-4.28733e-05
6	25	-8.14755e-05	1.79476e-05
7	1	-0.000392888	-0.00166423
7	2	0.00139906	0.00716381
7	3	-0.00207643	-0.0147212
7	4	0.00178322	0.0171683
7	5	-0.00239824	-0.00879155
7	6	0.00567915	-0.00764631
7	7	-0.0094969	0.0224174
7	8	0.0103151	-0.0268873
7	9	-0.00782847	0.0202683
7	10	0.00438162	-0.00945222
7	11	-0.00168486	0.00204053
7	12	7.98906e-06	0.000109371
7	13	0.000848224	0.000125376
7	14	-0.00101329	-0.000299432
7	15	0.00048985	0.000275628
7	16	0.000560318	-0.000377056
7	17	-0.00148819	0.000345645
7	18	0.00157259	-0.000179304
7	19	-0.000788354	0.000250898
7	20	-0.000156984	-0.000460822
7	21	0.000571174	0.000354782
7	22	-0.000406796	5.33692e-05
7	23	0.000118459	-0.00031924
7	24	-4.36582e-05	0.000250282
7	25	0.000115213	-7.40315e-05
8	1	0.000771681	0.00112003
8	2	-0.00332778	-0.00530916
8	3	0.0067542	0.0124411
8	4	-0.00769237	-0.0184288
8	5	0.00401306	0.0189388
8	6	0.00217771	-0.0144895
8	7	-0.00691269	0.00959082
8	8	0.00832901	-0.00696112
8	9	-0.00696248	0.00546323
8	10	0.00417503	-0.00358692
8	11	-0.0014008	0.00156763
8	12	-0.000368093	3.4391e-05
8	13	0.000893701	-0.00115419
8	14	-0.000587648	0.0015285
8	15	0.000140836	-0.000898964
8	16	0.000117197	-0.000165338
8	17	-0.000226894	0.000665778
8	18	7.79877e-05	-0.000341056
8	19	0.000311604	-0.000170509
8	20	-0.000465868	0.000330382
8	21	0.000186454	-0.000242163
8	22	5.63637e-05	0.000172542
8	23	5.78723e-05	-0.000166691
8	24	-0.000235218	0.000180495
8	25	0.000173863	-0.000194846
9	1	0.0001813	-0.000152353
9	2	-0.00125902	0.00120865
9	3	0.00448617	-0.00451606
9	4	-0.0103854	0.0101292
9	5	0.017108	-0.0149207
9	6	-0.0209516	0.014924
9	7	0.0192207	-0.0101814
9	8	-0.0127891	0.00468841
9	9	0.00581369	-0.00115495
9	10	-0.00198156	-0.00095544
9	11	0.0011327	0.00228744
9	12	-0.000918232	-0.00234324
9	13	0.000504852	0.00138805
9	14	-0.000381609	-0.000585096
9	15	0.00031552	0.000271883
9	16	9.07273e-05	6.47626e-05
9	17	-0.000402439	-0.000475288
9	18	0.000281942	0.000546521
9	19	-8.17542e-05	-0.00026889
9	20	7.61125e-05	7.3348e-06
9	21	-8.24168e-05	6.50958e-05
9	22	-6.59141e-05	-5.62721e-05
9	23	0.000234381	5.32248e-05
9	24	-0.000224648	-3.35064e-05
9	25	6.92212e-05	1.25696e-05
10	1	9.34693e-05	-4.94039e-06
10	2	-0.000352251	-0.000101951
10	3	0.000437895	0.000482675
10	4	0.000331151	-0.00105774
10	5	-0.00213953	0.00142439
10	6	0.00413777	-0.000898954
10	7	-0.00529549	-0.000870479
10	8	0.00546956	0.00282461
10	9	-0.00478198	-0.00319915
10	10	0.0030505	0.00186325
10	11	-0.000935149	-0.000476673
10	12	-1.11969e-05	0.000176812
10	13	-0.000617076	-0.000519723
10	14	0.00145876	0.000528082
10	15	-0.00129925	0.00010101
10	16	0.000455012	-0.000783468
10	17	9.58631e-05	0.000894475
10	18	-7.50709e-05	-0.000595372
10	19	-9.64958e-05	0.000412878
10	20	6.14772e-05	-0.000393502
10	21	0.00018297	0.000277762
10	22	-0.000412669	-6.45711e-05
10	23	0.000413009	-6.23203e-05
10	24	-0.00023406	1.35836e-05
10	25	9.58129e-05	0.000153372
11	1	2.18897e-05	2.47496e-05
11	2	-0.000199128	-0.000191785
11	3	0.000646698	0.000653439
11	4	-0.00139088	-0.00134447
11	5	0.00278737	0.00180706
11	6	-0.00523118	-0.00135884
11	7	0.00777807	-0.000195862
11	8	-0.00828706	0.00182228
11	9	0.00582419	-0.00203913
11	10	-0.00200139	0.000856041
11	11	-0.000557606	0.000182795
11	12	0.000738653	-0.000244567
11	13	0.000226223	3.78373e-05
11	14	-0.000591793	-0.000178126
11	15	0.000191365	0.000386038
11	16	7.45828e-05	-0.000285941
11	17	4.66289e-05	-0.000154301
11	18	-9.72065e-05	0.000629501
11	19	-3.50521e-05	-0.000665486
11	20	5.51138e-05	0.000248099
11	21	1.48892e-05	8.50481e-05
11	22	7.17125e-05	-9.13097e-05
11	23	-0.000202471	3.89791e-05
11	24	0.000141272	-3.85074e-05
11	25	-3.11653e-06	-3.0344e-05
12	1	2.1757e-05	2.11865e-05
12	2	-2.47739e-05	-0.000209519
12	3	-0.0002835	0.000682266
12	4	0.00117728	-0.00103778
12	5	-0.00206279	0.000296562
12	6	0.00175449	0.00223811
12	7	-0.000152606	-0.00565761
12	8	-0.00142416	0.0075306
12	9	0.00191357	-0.00641635
12	10	-0.00149692	0.00360794
12	11	0.000877494	-0.00137747
12	12	-0.000571027	0.000538674
12	13	0.000696126	-0.000443025
12	14	-0.000771174	0.000296936
12	15	0.000261184	9.44957e-05
12	16	0.000538345	-0.000414062
12	17	-0.000876672	0.000370081
12	18	0.000576437	-0.000106905
12	19	-9.55132e-05	-1.94515e-07
12	20	-0.000151499	-0.000104919
12	21	0.000147378	0.000129775
12	22	-8.3456e-05	-2.27735e-06
12	23	5.9207e-05	-1.04064e-05
12	24	-4.71818e-05	-0.000148893
12	25	3.68235e-05	0.000206752
13	1	2.92759e-05	-2.52401e-05
13	2	-0.000192356	0.000185316
13	3	0.000486463	-0.000481317
13	4	-0.000659553	0.000363131
13	5	0.000602628	0.000931446
13	6	-0.000577969	-0.00308925
13	7	0.00065509	0.00440246
13	8	-0.000485481	-0.00371369
13	9	-2.14916e-05	0.00213334
13	10	0.000457966	-0.00141276
13	11	-0.000442938	0.00152271
13	12	-3.05293e-05	-0.00132511
13	13	0.000558352	0.000459868
13	14	-0.000598741	0.000506305
13	15	0.000129163	-0.000953326
13	16	0.000214915	0.000734172
13	17	8.02684e-06	-0.000208202
13	18	-0.000428354	-0.000115087
13	19	0.000439	7.7007e-05
13	20	-3.77348e-05	6.30227e-05
13	21	-0.000268413	-6.44804e-05
13	22	0.000207401	-1.56517e-06
13	23	-2.65682e-05	-4.70607e-05
13	24	2.44692e-05	0.000179667
13	25	-0.000135483	-0.000210836
14	1	-2.54858e-05	2.70389e-05
14	2	0.000195275	-8.60439e-05
14	3	-0.000673869	0.000107015
14	4	0.00139126	-5.6541e-05
14	5	-0.00198821	-1.07343e-05
14	6	0.00220532	0.000127294
14	7	-0.00204934	-0.000382673
14	8	0.00163572	0.000688539
14	9	-0.0011903	-0.000883636
14	10	0.00089975	0.000932687
14	11	-0.000565403	-0.000782558
14	12	-1.50818e-05	0.000372034
14	13	0.000437546	8.8837e-05
14	14	-0.000308356	-0.00027795
14	15	-1.59624e-05	0.000180287
14	16	7.1371e-05	-4.28464e-06
14	17	3.77506e-05	-0.000159243
14	18	-2.6821e-05	0.000293879
14	19	-0.000122198	-0.000288787
14	20	0.000242625	0.00011124
14	21	-0.000209002	6.11428e-05
14	22	8.61611e-05	-9.05666e-05
14	23	-4.1173e-05	4.44122e-05
14	24	8.43372e-05	-1.67926e-05
14	25	-8.43526e-05	9.88918e-06
15	1	3.30314e-05	-3.35094e-05
15	2	-0.000138371	0.000182076
15	3	0.000208167	-0.000525939
15	4	5.33176e-05	0.00104816
15	5	-0.000759734	-0.00158466
15	6	0.00145095	0.0020108
15	7	-0.00163398	-0.00242478
15	8	0.00161096	0.00281576
15	9	-0.00191704	-0.00276279
15	10	0.00232597	0.00197651
15	11	-0.00221235	-0.000925471
15	12	0.00140969	0.000354059
15	13	-0.000351438	-0.000354432
15	14	-0.000282603	0.000430068
15	15	0.000176344	-0.000239382
15	16	0.000258418	-0.000123919
15	17	-0.000411234	0.000391093
15	18	0.000202092	-0.000434744
15	19	6.85989e-06	0.000367053
15	20	1.22603e-05	-0.000344441
15	21	-0.000158679	0.00035443
15	22	0.00022919	-0.000294129
15	23	-0.000134594	0.000159937
15	24	-2.07111e-05	-5.89009e-05
15	25	5.64254e-05	5.26947e-05
16	1	4.70753e-06	1.42541e-05
16	2	-5.94414e-05	-8.64943e-05
16	3	0.000255714	0.000297052
16	4	-0.000583455	-0.000744229
16	5	0.000827459	0.00133459
16	6	-0.000746126	-0.00162009
16	7	0.000389726	0.00122334
16	8	-0.000158942	-0.000329574
16	9	0.000361955	-0.000555775
16	10	-0.000761233	0.00113288
16	11	0.000836103	-0.00134988
16	12	-0.000425742	0.0011536
16	13	-0.000149099	-0.000549949
16	14	0.000481022	-0.00015946
16	15	-0.000432803	0.000511319
16	16	0.000167453	-0.000332116
16	17	8.21296e-05	-9.44352e-05
16	18	-0.000192824	0.000365085
16	19	0.000181643	-0.000332322
16	20	-0.000150011	0.000133498
16	21	0.000142724	2.66039e-05
16	22	-9.48424e-05	-8.83194e-05
16	23	-1.76606e-05	0.000135049
16	24	8.2592e-05	-0.000191983
16	25	-1.81838e-05	0.000174092
17	1	-2.32945e-05	7.3887e-06
17	2	0.000120851	-5.21095e-05
17	3	-0.00026971	0.000156188
17	4	0.00030192	-0.000293348
17	5	-0.000109622	0.000417351
17	6	-0.000161721	-0.000479815
17	7	0.000260409	0.000374877
17	8	-4.17895e-05	-8.26041e-06
17	9	-0.000467945	-0.00049475
17	10	0.00103444	0.000800339
17	11	-0.00129551	-0.000668867
17	12	0.00104713	0.00024886
17	13	-0.000464498	4.45966e-05
17	14	1.92503e-05	-4.58725e-05
17	15	-2.80697e-05	-2.22827e-05
17	16	0.000262898	6.70911e-06
17	17	-0.000280017	-3.8338e-05
17	18	4.06084e-05	0.000182704
17	19	0.000125747	-0.000252844
17	20	-6.28407e-05	0.000134327
17	21	-4.4538e-05	9.78158e-06
17	22	3.39491e-05	-1.23639e-05
17	23	2.13842e-05	-7.08158e-05
17	24	-2.25956e-05	0.000103545
17	25	1.55093e-06	-5.50433e-05
18	1	8.88834e-06	-6.8917e-07
18	2	-8.32648e-05	4.96603e-06
18	3	0.000318919	3.83942e-06
18	4	-0.000735778	-0.000134356
18	5	0.00124506	0.000551575
18	6	-0.00165305	-0.00114387
18	7	0.00165925	0.00136674
18	8	-0.00115027	-0.000836804
18	9	0.000452044	1.08538e-05
18	10	3.83046e-05	0.000203303
18	11	-0.000263174	0.000389249
18	12	0.000306827	-0.000982631
18	13	-0.000211675	0.000873083
18	14	0.000112919	-0.000287301
18	15	-0.000107893	-0.000157088
18	16	9.74729e-05	0.000207952
18	17	-3.37225e-05	2.6503e-05
18	18	1.27971e-05	-0.000312943
18	19	-2.72618e-05	0.000399261
18	20	-3.1712e-05	-0.000202858
18	21	0.00013127	-8.96465e-05
18	22	-0.000116683	0.000223612
18	23	-2.86525e-05	-0.000147889
18	24	0.000134355	2.77534e-05
18	25	-0.000100652	1.65268e-06
19	1	-3.5143e-06	1.24903e-05
19	2	3.10495e-05	-8.45825e-05
19	3	-0.000160113	0.000284662
19	4	0.000514816	-0.000599141
19	5	-0.00103959	0.000887878
19	6	0.00137288	-0.000984067
19	7	-0.00122733	0.000770196
19	8	0.000709155	-0.000274797
19	9	-0.000157334	-0.000232359
19	10	-0.000114213	0.00046151
19	11	3.90461e-05	-0.000429154
19	12	0.000125653	0.000324923
19	13	-0.000105577	-0.000197698
19	14	-4.64249e-05	4.79264e-05
19	15	6.69573e-05	1.69552e-05
19	16	0.0001366	3.89933e-05
19	17	-0.000357226	-9.20303e-05
19	18	0.000364815	8.57792e-05
19	19	-0.00019761	-9.35604e-05
19	20	4.92995e-05	0.000119576
19	21	-1.00063e-05	-0.00010493
19	22	3.39338e-05	7.37447e-05
19	23	-5.21485e-05	-7.28325e-05
19	24	5.50357e-05	7.57914e-05
19	25	-6.28038e-05	-4.8727e-05
20	1	3.92703e-06	-2.06319e-06
20	2	-1.31066e-05	1.37148e-05
20	3	1.18818e-05	-4.85679e-05
20	4	2.99353e-05	0.000121202
20	5	-0.000102859	-0.000209124
20	6	0.000183669	0.000158603
20	7	-0.00034762	0.000196377
20	8	0.0005796	-0.000629798
20	9	-0.00059291	0.000657501
20	10	0.000278976	-0.000236503
20	11	2.43273e-05	-0.000222558
20	12	-9.08464e-05	0.00047025
20	13	0.000141016	-0.000562641
20	14	-0.000400286	0.000538869
20	15	0.000697856	-0.000327595
20	16	-0.000680773	-1.68427e-06
20	17	0.000294334	0.000204558
20	18	9.92344e-05	-0.000175298
20	19	-0.000142622	5.97223e-05
20	20	-7.87186e-05	-3.31305e-05
20	21	0.000214454	9.73787e-05
20	22	-0.000148292	-0.000122332
20	23	4.96858e-05	5.59199e-05
20	24	-3.23668e-05	2.62085e-06
20	25	2.63998e-05	2.5346e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode3_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00421068	0
0	2	-0.0108386	0
0	3	0.0177546	0
0	4	-0.0220966	0
0	5	0.024082	0
0	6	-0.0232097	0
0	7	0.0194025	0
0	8	-0.0151502	0
0	9	0.0114005	0
0	10	-0.00673696	0
0	11	0.00214144	0
0	12	-0.000270646	0
0	13	0.000970458	0
0	14	-0.00182712	0
0	15	0.00143674	0
0	16	-0.000330485	0
0	17	-0.000178429	0
0	18	-0.000316855	0
0	19	0.000794087	0
0	20	-0.000410721	0
0	21	-0.000250663	0
0	22	0.000328501	0
0	23	6.18933e-05	0
0	24	-0.000335405	0
0	25	0.00032373	0
1	1	0.00262706	0.000435088
1	2	-0.0105266	-0.000411876
1	3	0.0199465	0.00209257
1	4	-0.0209297	-0.00684084
1	5	0.00919386	0.00993001
1	6	0.00779888	-0.00624227
1	7	-0.0178145	-7.56905e-05
1	8	0.0154308	0.000480856
1	9	-0.00621051	0.00477308
1	10	-0.000524133	-0.00766863
1	11	0.00141495	0.00517066
1	12	0.000186722	-0.00180728
1	13	-0.000756997	0.000784611
1	14	0.000311835	-0.000630826
1	15	-0.00028042	-9.55476e-06
1	16	0.000762576	0.000376882
1	17	-0.000909293	-0.000116398
1	18	0.00041739	0.000119008
1	19	0.000339071	-0.000826997
1	20	-0.000866419	0.00149418
1	21	0.000893412	-0.00138568
1	22	-0.000596888	0.000777853
1	23	0.000376178	-0.000372846
1	24	-0.000293684	0.000317562
1	25	0.000136527	-0.000263681
2	1	0.529171	0.874783
2	2	-1.32914	-2.19465
2	3	1.93097	3.18215
2	4	-1.99574	-3.28007
2	5	1.57113	2.57425
2	6	-0.962468	-1.57313
2	7	0.456231	0.747588
2	8	-0.161968	-0.272341
2	9	0.0398291	0.0755506
2	10	-0.005599	-0.0163788
2	11	0.000195731	0.00117662
2	12	0.000159617	0.0034343
2	13	-0.000223749	-0.00322176
2	14	-0.000129867	0.000552399
2	15	0.000625207	0.00146171
2	16	-0.000588113	-0.00174151
2	17	5.36033e-05	0.00105208
2	18	0.000251316	-0.000114548
2	19	2.45616e-05	-0.000762021
2	20	-0.000373967	0.00123525
2	21	0.000240576	-0.00104531
2	22	0.000245134	0.000342505
2	23	-0.000577435	0.000361236
2	24	0.000524569	-0.000606644
2	25	-0.000285781	0.000374262
3	1	0.00770352	-0.00365823
3	2	-0.0212255	0.00895816
3	3	0.0294652	-0.00916062
3	4	-0.0239054	0.00172925
3	5	0.0101256	0.00603358
3	6	0.000551813	-0.00648878
3	7	-0.00442386	0.00156193
3	8	0.00425295	0.001629
3	9	-0.0025996	-0.000763878
3	10	0.00140494	-0.000819859
3	11	-0.00182804	0.000928577
3	12	0.00259379	-0.000827777
3	13	-0.00209884	0.00125255
3	14	0.000921754	-0.00114268
3	15	-0.000375461	0.000466385
3	16	0.000417848	-0.000385224
3	17	-0.000212312	0.000832694
3	18	-0.00028251	-0.000739545
3	19	0.000424812	0.000108685
3	20	-0.00018588	6.74831e-05
3	21	0.000108447	0.000445663
3	22	-0.000245235	-0.000824779
3	23	0.000257033	0.000602645
3	24	-0.000127555	-0.000219932
3	25	3.03053e-05	6.17422e-05
4	1	-0.000741326	-0.00187076
4	2	0.00123597	0.00649527
4	3	-0.000205634	-0.0125365
4	4	-0.000633451	0.0166131
4	5	-0.00145175	-0.0161108
4	6	0.00504219	0.0123267
4	7	-0.00628465	-0.00883543
4	8	0.00477881	0.0062672
4	9	-0.00299344	-0.00265467
4	10	0.00167071	-0.00160953
4	11	-0.000103337	0.00413781
4	12	-0.00124129	-0.00434767
4	13	0.00158638	0.00320935
4	14	-0.00137026	-0.00142111
4	15	0.00118104	-0.000302627
4	16	-0.000875693	0.00108617
4	17	0.000339452	-0.000869499
4	18	0.000154748	0.000342915
4	19	-0.000304677	9.20164e-05
4	20	4.80209e-05	-0.000358289
4	21	0.00030698	0.000286648
4	22	-0.000345492	4.69459e-05
4	23	6.32545e-05	-0.000218684
4	24	0.000161961	3.6611e-05
4	25	-0.00014871	0.000250354
5	1	0.000316399	0.000424679
5	2	-0.00108416	-0.00170239
5	3	0.00190854	0.00382205
5	4	-0.00222291	-0.00632349
5	5	0.0020292	0.00815256
5	6	-0.00172012	-0.00797871
5	7	0.00104948	0.00595701
5	8	0.000541866	-0.0040378
5	9	-0.00243404	0.00350145
5	10	0.00344062	-0.00343473
5	11	-0.00343802	0.00232166
5	12	0.00297443	-0.000324108
5	13	-0.00236061	-0.000856219
5	14	0.00166372	0.000386058
5	15	-0.000798862	0.00053093
5	16	-0.000125688	-0.000440073
5	17	0.000646043	-0.00044374
5	18	-0.000629784	0.000906122
5	19	0.000440841	-0.000650206
5	20	-0.000242821	0.000412123
5	21	-5.71246e-05	-0.000456677
5	22	0.000333088	0.000300023
5	23	-0.000375786	0.000172778
5	24	0.000249042	-0.000482605
5	25	-9.66971e-05	0.000391491
6	1	4.32866e-05	-0.00032791
6	2	-3.63755e-06	0.00177047
6	3	4.11405e-05	-0.00487744
6	4	-0.000819617	0.00832231
6	5	0.00208137	-0.0087614
6	6	-0.00236498	0.0043127
6	7	0.00165342	0.00199937
6	8	-0.00192009	-0.00490728
6	9	0.00356277	0.00324677
6	10	-0.0043274	-0.000869553
6	11	0.00308042	0.000875952
6	12	-0.00146627	-0.00213114
6	13	0.000852306	0.00228938
6	14	-0.000577167	-0.00117872
6	15	-0.000115481	6.39125e-06
6	16	0.000702949	0.000570918
6	17	-0.000499148	-0.000552624
6	18	-0.000130389	0.000125077
6	19	0.000284915	0.000303239
6	20	0.000141563	-0.000424282
6	21	-0.000396096	0.000412192
6	22	0.000116482	-0.000438559
6	23	0.000219535	0.00035615
6	24	-0.000187033	-0.000138047
6	25	-1.7678e-05	-2.73811e-05
7	1	-0.000578771	0.000199747
7	2	0.00218595	-0.000849929
7	3	-0.00391772	0.00186915
7	4	0.00427226	-0.00304508
7	5	-0.00323307	0.00422314
7	6	0.00189248	-0.00460546
7	7	-0.000573605	0.00334621
7	8	-0.000899424	-0.00144954
7	9	0.00172948	0.000803403
7	10	-0.00113528	-0.00132914
7	11	-8.45848e-06	0.00159943
7	12	0.000643324	-0.00123195
7	13	-0.000991437	0.000550004
7	14	0.00118893	0.000302749
7	15	-0.00075148	-0.00084933
7	16	-9.77253e-05	0.000741252
7	17	0.000509134	-0.0005055
7	18	-0.000300271	0.000576078
7	19	-5.05913e-05	-0.000596975
7	20	0.000253693	0.000293812
7	21	-0.00031206	4.07155e-05
7	22	0.000226522	-0.000121863
7	23	-3.79441e-05	-2.72594e-05
7	24	-8.92514e-05	0.000245919
7	25	5.77687e-05	-0.000319861
8	1	-7.2842e-05	0.000296787
8	2	3.03922e-05	-0.00116913
8	3	0.000534343	0.00200125
8	4	-0.00123512	-0.00147063
8	5	0.0010194	-0.00050067
8	6	-0.000161084	0.0019566
8	7	0.000258207	-0.0012993
8	8	-0.00136285	-0.000340773
8	9	0.00137707	0.000622713
8	10	0.000691677	0.000709456
8	11	-0.00294841	-0.00165799
8	12	0.00311119	0.000972296
8	13	-0.00135317	0.000271112
8	14	-0.000307561	-0.000463988
8	15	0.000619211	-0.000432625
8	16	-0.000174044	0.00119675
8	17	3.97252e-05	-0.00108837
8	18	-0.000201017	0.000527244
8	19	5.2194e-05	-0.000132131
8	20	0.000285735	-6.36193e-05
8	21	-0.000237612	0.0002129
8	22	-0.000146361	-0.000209072
8	23	0.000319801	-1.10277e-05
8	24	-0.000161044	0.000206741
8	25	4.34657e-05	-0.000164842
9	1	-5.43748e-05	0.000112566
9	2	0.000388606	-0.000570042
9	3	-0.00103732	0.00149872
9	4	0.00123708	-0.00270447
9	5	-8.19841e-05	0.00350348
9	6	-0.00184364	-0.00267471
9	7	0.00265638	-0.000225568
9	8	-0.00160331	0.00323452
9	9	0.000256361	-0.00383891
9	10	-0.00040787	0.0025126
9	11	0.00141658	-0.00173226
9	12	-0.00128795	0.00202373
9	13	3.55097e-05	-0.00186839
9	14	0.000540157	0.000772292
9	15	1.97388e-05	0.000173005
9	16	-0.000523393	-0.000218591
9	17	0.000365764	-0.00028221
9	18	-6.56518e-05	0.000668718
9	19	1.03291e-05	-0.000632517
9	20	-7.96079e-06	0.000306219
9	21	-8.67207e-05	-4.09905e-05
9	22	0.000135484	-1.36126e-06
9	23	-6.37467e-05	-4.54648e-05
9	24	-2.58553e-05	6.11815e-05
9	25	5.48482e-05	-6.12127e-05
10	1	-7.04928e-05	4.52407e-05
10	2	0.000356662	-9.36682e-05
10	3	-0.000860307	-7.37263e-05
10	4	0.00119493	0.000506372
10	5	-0.000686896	-0.000792349
10	6	-0.000890178	0.000450485
10	7	0.0024733	0.000375425
10	8	-0.00231963	-0.000877167
10	9	0.000183492	0.000503044
10	10	0.00194345	0.000308241
10	11	-0.00229853	-0.000566629
10	12	0.00127067	-8.10262e-05
10	13	-4.26375e-05	0.000870461
10	14	-0.00083346	-0.00100598
10	15	0.00105759	0.000675321
10	16	-0.000524185	-0.000463574
10	17	-0.000170216	0.000438929
10	18	0.00030636	-0.000317147
10	19	-1.77337e-05	6.756e-05
10	20	-6.9623e-05	7.30353e-05
10	21	-0.000151472	2.98352e-05
10	22	0.000273985	-0.00028921
10	23	-0.000118973	0.000485909
10	24	-8.11588e-05	-0.000420834
10	25	0.000127885	0.000156346
11	1	0.000124014	7.97147e-05
11	2	-0.00053941	-0.000452546
11	3	0.00118033	0.0011686
11	4	-0.00181817	-0.00170757
11	5	0.00223021	0.0012935
11	6	-0.00205507	9.79169e-05
11	7	0.000923645	-0.0014685
11	8	0.00103337	0.00205549
11	9	-0.00289555	-0.00215409
11	10	0.00342241	0.00208901
11	11	-0.00220419	-0.0015669
11	12	0.000274459	0.000633485
11	13	0.000826137	-8.96253e-06
11	14	-0.000594558	9.06653e-05
11	15	-0.000150728	-0.000487492
11	16	0.000452851	0.000643733
11	17	-0.000193649	-0.000450762
11	18	-0.000137445	0.000180649
11	19	0.00015932	-6.81475e-05
11	20	8.42245e-05	0.000139764
11	21	-0.000281702	-0.000280965
11	22	0.000228328	0.000326411
11	23	-7.39027e-05	-0.000235394
11	24	6.47081e-05	0.000134057
11	25	-0.000146189	-0.000107911
12	1	6.59729e-05	5.063e-05
12	2	-0.000297343	-0.000341661
12	3	0.000511465	0.000955192
12	4	-0.000121528	-0.0014688
12	5	-0.00102599	0.00147796
12	6	0.00182132	-0.00141013
12	7	-0.00101547	0.00180003
12	8	-0.000737093	-0.00207627
12	9	0.00139154	0.00134536
12	10	-0.000250994	9.8765e-06
12	11	-0.00129578	-0.000809608
12	12	0.00189284	0.000696165
12	13	-0.00167078	-0.000258786
12	14	0.00134236	7.79433e-05
12	15	-0.00104043	-0.000240982
12	16	0.000587058	0.000438141
12	17	-0.000173532	-0.000385197
12	18	0.000148086	0.000180491
12	19	-0.000411935	-7.64999e-05
12	20	0.000545345	6.28367e-05
12	21	-0.000406542	1.21339e-05
12	22	0.000198233	-9.36798e-05
12	23	-8.03398e-05	5.505e-05
12	24	2.28864e-05	2.494e-05
12	25	4.68194e-05	-2.3244e-05
13	1	5.05832e-06	4.20729e-05
13	2	-7.51378e-05	-0.000277976
13	3	0.00032282	0.000853809
13	4	-0.00078489	-0.00147748
13	5	0.00130255	0.00151775
13	6	-0.00159413	-0.00101601
13	7	0.001403	0.000847272
13	8	-0.000698754	-0.00129126
13	9	-2.53723e-05	0.00130333
13	10	0.000109866	-2.95356e-05
13	11	0.000364824	-0.00159762
13	12	-0.000708148	0.00198575
13	13	0.000621552	-0.0011207
13	14	-0.000380758	0.000278291
13	15	0.000236042	-8.48953e-05
13	16	-0.000191006	0.000217489
13	17	0.000204348	-0.000403281
13	18	-0.000234848	0.000612938
13	19	0.000202452	-0.000671393
13	20	-8.95781e-05	0.000400008
13	21	-2.6411e-05	1.70834e-05
13	22	7.07358e-05	-0.000222187
13	23	-2.88049e-05	0.000153319
13	24	-4.84326e-05	-4.73788e-05
13	25	7.70943e-05	4.98699e-05
14	1	7.4789e-06	1.55978e-05
14	2	2.68555e-05	-0.000231243
14	3	-0.000366472	0.000972266
14	4	0.00122248	-0.00197781
14	5	-0.00202047	0.00225468
14	6	0.00172423	-0.00150246
14	7	-0.000434252	0.000669332
14	8	-0.000381182	-0.000487042
14	9	-0.000136466	0.00059169
14	10	0.00112635	-0.000327773
14	11	-0.00136307	-0.000300338
14	12	0.000669764	0.000652999
14	13	0.000312311	-0.000291241
14	14	-0.000948651	-0.000495136
14	15	0.00104925	0.00108022
14	16	-0.000892398	-0.00107873
14	17	0.00083292	0.00056597
14	18	-0.000833928	2.23917e-05
14	19	0.000603615	-0.000334201
14	20	-0.00014633	0.000403033
14	21	-0.000195099	-0.000390469
14	22	0.000235678	0.00032176
14	23	-0.00011947	-0.000197685
14	24	1.22557e-05	9.56867e-05
14	25	5.10553e-05	-6.70149e-05
15	1	3.43056e-05	-7.16329e-06
15	2	-0.000167622	-1.41685e-05
15	3	0.000412723	0.000201958
15	4	-0.000794584	-0.00062491
15	5	0.0014366	0.00100459
15	6	-0.00222052	-0.000850242
15	7	0.00259214	0.000141577
15	8	-0.00212771	0.000396702
15	9	0.0010055	-0.000262683
15	10	0.000166766	-8.56518e-05
15	11	-0.000772242	0.000110103
15	12	0.000703439	-1.75945e-05
15	13	-0.000427101	8.06416e-05
15	14	0.000311325	-3.232e-05
15	15	-0.000281697	-0.00028368
15	16	0.000182317	0.000495991
15	17	1.93172e-06	-0.000341651
15	18	-0.000196604	4.89847e-05
15	19	0.000264093	0.000104587
15	20	-0.000122438	-0.000120938
15	21	-0.00011942	9.27982e-05
15	22	0.000248814	-4.85745e-05
15	23	-0.000176673	4.17947e-06
15	24	1.44634e-05	3.16361e-05
15	25	8.48056e-05	-5.89398e-05
16	1	-1.39049e-06	1.1251e-06
16	2	3.60583e-05	-2.28658e-05
16	3	-0.00013986	0.000110898
16	4	0.000232967	-0.000300538
16	5	-5.8013e-05	0.000546606
16	6	-0.000605801	-0.000706728
16	7	0.00156603	0.000678538
16	8	-0.00211548	-0.000496634
16	9	0.00154793	0.000244904
16	10	-9.07243e-05	-3.22052e-06
16	11	-0.00104755	-0.000149094
16	12	0.0010749	0.000172791
16	13	-0.000479817	-0.000137936
16	14	0.000103917	0.000179577
16	15	-0.000112977	-0.000228205
16	16	0.000188009	7.77456e-05
16	17	-0.000127573	0.000141973
16	18	7.40921e-06	-0.000136459
16	19	2.6364e-05	4.74705e-06
16	20	3.52456e-05	-5.80021e-06
16	21	-8.03199e-05	6.2227e-05
16	22	3.75126e-05	2.91456e-05
16	23	4.63575e-05	-0.000197522
16	24	-8.82614e-05	0.000226726
16	25	7.02446e-05	-9.38776e-05
17	1	2.23996e-05	1.40319e-05
17	2	-0.000150726	-0.000109616
17	3	0.000397681	0.000411257
17	4	-0.000441571	-0.000915917
17	5	-0.000145734	0.0012563
17	6	0.00114334	-0.000951282
17	7	-0.00174555	6.92433e-05
17	8	0.00164666	0.000724559
17	9	-0.0012109	-0.000959825
17	10	0.00065844	0.000768393
17	11	-0.000109114	-0.000445041
17	12	-4.22213e-05	0.000153418
17	13	-0.000283949	-2.67137e-05
17	14	0.000521383	7.38118e-05
17	15	-0.000312509	-0.00014206
17	16	1.32925e-05	0.000166468
17	17	-5.12416e-06	-0.000187527
17	18	0.000146722	0.000211172
17	19	-0.000156173	-0.000254174
17	20	3.95743e-05	0.000303802
17	21	5.80023e-05	-0.000248232
17	22	-9.80117e-05	8.04853e-05
17	23	0.000105682	1.95857e-05
17	24	-7.94665e-05	3.06473e-05
17	25	2.43243e-05	-9.39163e-05
18	1	-3.58663e-06	1.54326e-06
18	2	1.98379e-05	-8.83357e-06
18	3	-8.46243e-05	-1.69571e-06
18	4	0.000248219	0.000151701
18	5	-0.000447574	-0.000510419
18	6	0.000430086	0.000734656
18	7	1.38961e-05	-0.000243485
18	8	-0.000647243	-0.000956517
18	9	0.000892588	0.00195463
18	10	-0.000625025	-0.00187474
18	11	0.000441774	0.000946665
18	12	-0.000706225	-0.000142539
18	13	0.000877298	-3.7362e-05
18	14	-0.000406426	-0.000110792
18	15	-0.000303313	0.000161036
18	16	0.000521471	-6.38453e-05
18	17	-0.000194503	1.09872e-05
18	18	-0.000222775	-8.38146e-05
18	19	0.000422109	0.000179249
18	20	-0.000360558	-0.000202114
18	21	0.000121292	0.000145016
18	22	0.000105573	-1.96273e-05
18	23	-0.000142048	-0.00011047
18	24	2.62801e-05	0.000131721
18	25	5.85876e-05	-4.30814e-05
19	1	7.58101e-06	-1.4836e-05
19	2	-3.20903e-05	0.000109574
19	3	1.02653e-05	-0.000365513
19	4	0.000180571	0.000712035
19	5	-0.00052859	-0.000851474
19	6	0.000780111	0.000541546
19	7	-0.0006428	0.000117653
19	8	0.000207767	-0.000792282
19	9	3.83097e-05	0.00112652
19	10	0.000109475	-0.000951455
19	11	-0.000270315	0.000522838
19	12	9.19214e-05	-0.000319028
19	13	0.000287402	0.000468515
19	14	-0.000536138	-0.000628182
19	15	0.00052058	0.000496877
19	16	-0.000305048	-0.000205523
19	17	1.64307e-05	3.90442e-05
19	18	0.000211847	-8.41755e-06
19	19	-0.000288939	-2.07574e-05
19	20	0.000216137	4.00469e-05
19	21	-7.5623e-05	-1.01283e-05
19	22	-2.87314e-05	-2.31839e-05
19	23	3.56652e-05	3.41048e-05
19	24	1.64815e-05	-3.44869e-05
19	25	-2.60029e-05	3.56259e-05
20	1	1.30562e-05	2.95157e-06
20	2	-7.82181e-05	-5.40585e-06
20	3	0.000233321	-5.0998e-05
20	4	-0.000436097	0.000309709
20	5	0.000506694	-0.000821391
20	6	-0.000281173	0.0012852
20	7	-0.00011714	-0.0012727
20	8	0.000378439	0.000772897
20	9	-0.000342287	-0.000160775
20	10	8.09588e-05	-0.000311849
20	11	0.000166608	0.000576106
20	12	-0.000197282	-0.000471318
20	13	0.000104302	-3.62063e-05
20	14	-0.000127436	0.000530702
20	15	0.000286581	-0.000576388
20	16	-0.000410572	0.000279648
20	17	0.000423347	-5.82132e-05
20	18	-0.000355588	7.47874e-05
20	19	0.000207123	-0.000161624
20	20	-2.66209e-05	0.000142605
20	21	-5.01355e-05	-3.16577e-05
20	22	-6.86898e-06	-3.92622e-05
20	23	7.866e-05	3.74316e-06
20	24	-9.42234e-05	5.58407e-05
20	25	9.03647e-05	-3.49386e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode40_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.000347905	0
0	2	0.00110328	0
0	3	-0.00252442	0
0	4	0.00381749	0
0	5	-0.00277803	0
0	6	-0.00120916	0
0	7	0.00387602	0
0	8	-0.000846476	0
0	9	-0.00492789	0
0	10	0.00670943	0
0	11	-0.00314929	0
0	12	-0.0015348	0
0	13	0.00380875	0
0	14	-0.00353979	0
0	15	0.00236317	0
0	16	-0.00129307	0
0	17	0.000231672	0
0	18	0.000652951	0
0	19	-0.00062436	0
0	20	-0.000245178	0
0	21	0.000854717	0
0	22	-0.000576962	0
0	23	-9.7393e-05	0
0	24	0.000451964	0
0	25	-0.000231308	0
1	1	-0.0109729	0.0109858
1	2	0.0201746	-0.0206122
1	3	-0.0110198	0.0120419
1	4	-0.0148066	0.0136331
1	5	0.0251224	-0.0241938
1	6	-0.0015075	0.000214681
1	7	-0.0267712	0.0291291
1	8	0.020968	-0.0224783
1	9	0.0152385	-0.0183496
1	10	-0.0454698	0.0539306
1	11	0.0468695	-0.057125
1	12	-0.0275441	0.0366932
1	13	0.00723782	-0.0160109
1	14	0.00303399	0.00614659
1	15	-0.00380723	-0.00342837
1	16	0.000801062	0.00212536
1	17	0.000987649	-0.00103795
1	18	-0.000351664	0.000706684
1	19	-0.000819158	-0.000674978
1	20	0.000871346	0.000379614
1	21	-0.00017031	-4.60327e-05
1	22	-0.000270114	-1.70227e-05
1	23	0.000239423	-3.71762e-05
1	24	-2.2323e-05	-2.22945e-05
1	25	-0.00015878	0.000136813
2	1	-0.00851575	0.0329476
2	2	0.0110484	-0.0446127
2	3	-0.00135544	0.00354637
2	4	-0.00766996	0.0421832
2	5	0.00500165	-0.0296081
2	6	0.00230037	-0.0257374
2	7	-0.00295023	0.05123
2	8	-0.00266006	-0.0126501
2	9	0.00721012	-0.0521328
2	10	-0.00746991	0.0880393
2	11	0.00526229	-0.0789031
2	12	-0.00287054	0.0466252
2	13	0.00119395	-0.0181116
2	14	-0.000274707	0.00407244
2	15	-8.20936e-05	-0.000944813
2	16	-6.56346e-05	0.00164238
2	17	0.000544112	-0.00205213
2	18	-0.000765838	0.00143942
2	19	0.000365864	-0.000421131
2	20	0.000232287	-0.000357076
2	21	-0.000419936	0.000541051
2	22	0.000149286	-0.000279688
2	23	0.000204001	6.31315e-05
2	24	-0.00030923	-9.49933e-05
2	25	0.000147876	0.000136306
3	1	-0.00295209	0.000164939
3	2	0.00403355	-0.000670875
3	3	0.000536176	0.000726713
3	4	-0.00448582	0.000826378
3	5	0.000264464	-0.00186824
3	6	0.00714418	-0.00202907
3	7	-0.0060819	0.009552
3	8	-0.00500122	-0.0124739
3	9	0.0157364	0.00644388
3	10	-0.0178031	0.0028703
3	11	0.013068	-0.0076636
3	12	-0.00756386	0.00681887
3	13	0.0038714	-0.00396955
3	14	-0.00121934	0.00148567
3	15	-0.000932851	0.000242223
3	16	0.00188784	-0.000834508
3	17	-0.00120514	0.000273057
3	18	-0.000228496	0.000380701
3	19	0.000904349	-0.000232418
3	20	-0.000295009	-0.000339377
3	21	-0.000632051	0.000492192
3	22	0.000763346	-0.000153065
3	23	-0.000201693	-0.000144971
3	24	-0.000213755	0.00018924
3	25	0.000173576	-0.000189604
4	1	-0.0707312	0.454891
4	2	0.185707	-1.19731
4	3	-0.198082	1.28486
4	4	0.0245382	-0.174566
4	5	0.187224	-1.19514
4	6	-0.206622	1.33698
4	7	-0.0038251	0.0151146
4	8	0.254793	-1.65781
4	9	-0.35394	2.3325
4	10	0.281877	-1.88196
4	11	-0.148657	1.00619
4	12	0.052614	-0.353127
4	13	-0.0140213	0.0734791
4	14	0.00599113	-0.00859191
4	15	-0.0040215	0.00185302
4	16	0.00148476	0.000701205
4	17	0.000229309	-0.0013793
4	18	-0.000537666	-0.000141245
4	19	0.000157551	0.000896108
4	20	0.00028062	-0.000499279
4	21	-0.000439921	0.00017242
4	22	0.00034432	-0.000111974
4	23	-0.000244699	-4.54682e-05
4	24	0.000193502	0.00023115
4	25	-7.64086e-05	-0.000220326
5	1	0.00145053	-0.000444104
5	2	-0.00471201	0.00208677
5	3	0.00781198	-0.00401406
5	4	-0.0081768	0.00337866
5	5	0.00480734	0.000497096
5	6	0.00107187	-0.00404631
5	7	-0.00603617	0.00378517
5	8	0.0075888	-0.000810885
5	9	-0.00779786	-0.00126195
5	10	0.00958425	0.00107338
5	11	-0.0108132	0.000166621
5	12	0.00792828	-0.00127746
5	13	-0.00270076	0.00163653
5	14	-0.000386579	-0.000820173
5	15	0.000365183	-0.000513049
5	16	0.000674872	0.000977294
5	17	-0.00126962	-0.00035997
5	18	0.00119285	-0.000315082
5	19	-0.00058348	0.000379068
5	20	-7.79806e-05	-4.60677e-05
5	21	0.000289017	-0.000184135
5	22	-0.000137666	6.15902e-05
5	23	1.0464e-05	0.000221309
5	24	-1.98717e-05	-0.000290846
5	25	8.87984e-05	6.86298e-05
6	1	0.00250642	0.00402166
6	2	-0.0111512	-0.0153521
6	3	0.0241416	0.0275296
6	4	-0.030084	-0.025697
6	5	0.0173538	0.00391572
6	6	0.0114718	0.0245244
6	7	-0.0389453	-0.0391851
6	8	0.0485869	0.0325325
6	9	-0.0388464	-0.0146853
6	10	0.020789	0.000420025
6	11	-0.00602064	0.00409869
6	12	-0.000868882	-0.00206103
6	13	0.00162499	-0.0010625
6	14	-0.00031641	0.00221897
6	15	-0.000274205	-0.00113844
6	16	-1.97964e-06	-0.000599367
6	17	8.11512e-05	0.00121261
6	18	0.000396389	-0.000501654
6	19	-0.000876184	-0.000397751
6	20	0.000912285	0.000668167
6	21	-0.000669293	-0.000376738
6	22	0.000409221	-8.89092e-05
6	23	-0.000132633	0.00041963
6	24	-0.000127573	-0.000470896
6	25	0.000197593	0.00030571
7	1	-1.84366e-05	0.000350202
7	2	-0.000412593	-0.00198065
7	3	0.00214122	0.00491541
7	4	-0.00448781	-0.00653266
7	5	0.0048937	0.00442657
7	6	-0.00269005	-0.00113447
7	7	0.000954887	0.00176586
7	8	-0.00212294	-0.00650584
7	9	0.00435514	0.0100288
7	10	-0.00469003	-0.00897903
7	11	0.00304217	0.00564948
7	12	-0.000977824	-0.00323853
7	13	-0.000708147	0.00172673
7	14	0.00167199	-0.000174429
7	15	-0.00156465	-0.000732467
7	16	0.000774054	0.000353402
7	17	-0.000214987	0.000448735
7	18	0.000152939	-0.000651387
7	19	-0.000131391	0.000268024
7	20	-9.1371e-05	0.000137123
7	21	0.000277488	-0.00023131
7	22	-0.000242451	5.02866e-05
7	23	9.12281e-05	0.000177306
7	24	2.79307e-05	-0.000242242
7	25	-6.28952e-05	0.000166263
8	1	0.00136666	-7.75957e-05
8	2	-0.00783867	0.0002064
8	3	0.0223413	-0.000278246
8	4	-0.0405167	0.000155067
8	5	0.0513578	0.000716009
8	6	-0.0475628	-0.00278136
8	7	0.032631	0.00514151
8	8	-0.01572	-0.00630105
8	9	0.00318438	0.00599133
8	10	0.00316107	-0.00486815
8	11	-0.00397769	0.00326839
8	12	0.00162241	-0.00173115
8	13	0.00081898	0.00120039
8	14	-0.00159231	-0.00146154
8	15	0.000965946	0.00136491
8	16	-2.22907e-05	-0.00073908
8	17	-0.000496252	0.000198516
8	18	0.000414979	5.61456e-05
8	19	-1.23327e-05	-0.000113323
8	20	-0.00026561	5.74047e-05
8	21	0.000240376	-6.40853e-05
8	22	-6.95547e-05	0.000176168
8	23	-7.71269e-05	-0.000204747
8	24	0.000155933	7.40082e-05
8	25	-0.000146651	5.73541e-05
9	1	-0.000235466	0.000849475
9	2	0.00164073	-0.00481316
9	3	-0.00518112	0.013715
9	4	0.00992157	-0.0256695
9	5	-0.0129195	0.0350056
9	6	0.012217	-0.0364325
9	7	-0.00910644	0.0295017
9	8	0.00639882	-0.0187326
9	9	-0.00522355	0.00967892
9	10	0.00434496	-0.00499051
9	11	-0.00239732	0.00348258
9	12	0.000110122	-0.00259571
9	13	0.000688415	0.00132856
9	14	0.000204844	-0.000323467
9	15	-0.00126434	0.000123809
9	16	0.00139094	-0.000445133
9	17	-0.000816859	0.000720897
9	18	0.000262876	-0.00064411
9	19	-5.82733e-05	0.000276332
9	20	5.37278e-05	7.91924e-05
9	21	-3.79105e-05	-0.000187629
9	22	6.34448e-06	9.74859e-05
9	23	-1.35297e-05	2.70909e-06
9	24	1.3312e-05	-3.20916e-05
9	25	2.26879e-05	4.28073e-05
10	1	1.71929e-05	-1.28452e-05
10	2	0.000155296	-0.000320261
10	3	-0.00117571	0.00188977
10	4	0.00343179	-0.00475727
10	5	-0.00574923	0.00682712
10	6	0.00590176	-0.00573411
10	7	-0.00308594	0.0018892
10	8	-0.000898196	0.00203235
10	9	0.00342427	-0.0039494
10	10	-0.00359877	0.00356093
10	11	0.00255653	-0.00180023
10	12	-0.00157047	6.97896e-05
10	13	0.000882524	0.00064611
10	14	-0.000262945	-0.000419948
10	15	-0.000276436	6.03647e-06
10	16	0.000519194	5.15985e-05
10	17	-0.000387554	0.000156081
10	18	6.97967e-05	-0.000212954
10	19	0.000149643	-6.82719e-06
10	20	-0.000154548	0.000188153
10	21	3.80491e-05	-9.89243e-05
10	22	9.52198e-05	-4.18889e-05
10	23	-0.000219279	-2.68208e-05
10	24	0.000276582	0.000181212
10	25	-0.000161426	-0.000193729
11	1	-0.000177605	8.74347e-05
11	2	0.00111512	-0.00046473
11	3	-0.0031937	0.00107255
11	4	0.00554422	-0.00152753
11	5	-0.00675184	0.00162186
11	6	0.00671534	-0.00115921
11	7	-0.00634756	-0.000160361
11	8	0.00566906	0.00183969
11	9	-0.0040058	-0.00261655
11	10	0.00167898	0.0019175
11	11	0.000140662	-0.000415901
11	12	-0.000928406	-0.00074806
11	13	0.00108741	0.000863138
11	14	-0.00103654	-0.000211133
11	15	0.000787568	-0.000205901
11	16	-0.000356824	-9.68922e-05
11	17	1.7237e-05	0.000492992
11	18	9.61074e-05	-0.000337773
11	19	-0.000209967	-3.44901e-05
11	20	0.000393264	2.4744e-05
11	21	-0.000350215	0.000253671
11	22	3.51611e-05	-0.000353778
11	23	0.000176512	0.000269446
11	24	-7.9803e-05	-0.000261066
11	25	-0.000126442	0.00030047
12	1	6.54386e-05	-1.26026e-05
12	2	-0.000344779	3.98863e-05
12	3	0.000709681	1.3641e-05
12	4	-0.000441679	-0.000257222
12	5	-0.0010204	0.000416869
12	6	0.00285742	7.03984e-05
12	7	-0.0033023	-0.00116247
12	8	0.00181596	0.00193531
12	9	9.77236e-05	-0.00167794
12	10	-0.00080768	0.000849258
12	11	0.000403403	-0.000327365
12	12	-4.38161e-05	0.000170276
12	13	8.72147e-05	3.30749e-05
12	14	0.000107111	-0.000203385
12	15	-0.000674444	7.70763e-05
12	16	0.000940725	0.000115179
12	17	-0.000670575	-2.22641e-05
12	18	0.000325869	-0.000228029
12	19	-0.000178325	0.000287726
12	20	0.000110034	-0.00010907
12	21	-4.71264e-05	-9.26251e-05
12	22	2.62659e-05	0.000184989
12	23	-4.42186e-05	-0.000184658
12	24	4.45868e-05	0.000104934
12	25	1.24515e-05	3.56031e-05
13	1	-2.09141e-05	-2.46404e-05
13	2	0.000110493	0.000112643
13	3	-0.000235125	-0.000273667
13	4	0.000131668	0.000461262
13	5	0.000429711	-0.000535996
13	6	-0.00111673	0.000350647
13	7	0.00110123	-1.76159e-05
13	8	5.36856e-05	-0.000110534
13	9	-0.00157687	-0.000122317
13	10	0.00209435	0.000502844
13	11	-0.00134517	-0.000705446
13	12	0.000500976	0.000434791
13	13	-0.000425223	0.000330617
13	14	0.000642542	-0.000944893
13	15	-0.000478035	0.00068936
13	16	0.000140539	8.41615e-05
13	17	-7.45794e-05	-0.000388128
13	18	0.000125955	9.18019e-05
13	19	1.6394e-06	0.000119626
13	20	-0.000119412	-4.38591e-06
13	21	-3.62744e-05	-9.3282e-05
13	22	0.000275326	2.95269e-05
13	23	-0.000287134	4.00278e-05
13	24	0.0001073	-4.14845e-05
13	25	3.55563e-05	1.05751e-05
14	1	2.77952e-05	-2.89272e-05
14	2	-0.000131635	0.000214776
14	3	0.000238819	-0.000754979
14	4	-9.76846e-05	0.00175847
14	5	-0.000377373	-0.0030122
14	6	0.0008089	0.00380647
14	7	-0.000758873	-0.00333001
14	8	0.000411107	0.00158505
14	9	-0.000420571	0.000323126
14	10	0.000943997	-0.00122216
14	11	-0.00138538	0.0010459
14	12	0.00127115	-0.000562186
14	13	-0.000773996	0.000291836
14	14	0.000329334	-0.000214195
14	15	-0.000130409	0.000179385
14	16	2.21739e-05	-0.000117607
14	17	0.000144822	-2.59252e-06
14	18	-0.000250878	8.38215e-05
14	19	0.0002	5.8901e-05
14	20	-0.000136357	-0.00033073
14	21	0.00016287	0.000378673
14	22	-0.000182338	-0.000137043
14	23	0.000125394	-6.47397e-05
14	24	-6.49488e-05	3.51599e-05
14	25	6.13103e-05	4.66576e-05
15	1	2.31813e-05	8.1996e-06
15	2	-0.000157615	-0.000101472
15	3	0.000474415	0.00040417
15	4	-0.000738814	-0.000775029
15	5	0.000462905	0.000737639
15	6	0.000358185	-0.000161441
15	7	-0.0010406	-0.00039093
15	8	0.00111023	0.000413593
15	9	-0.000697414	-0.000127355
15	10	-1.2595e-05	9.57473e-05
15	11	0.00080738	-0.000379889
15	12	-0.00112044	0.000487064
15	13	0.000628073	-0.000193495
15	14	0.000173656	-0.000171766
15	15	-0.000633937	0.00029697
15	16	0.00064403	-0.00016791
15	17	-0.000414337	-0.000112936
15	18	0.000135089	0.000365549
15	19	3.88411e-05	-0.000361932
15	20	-3.84783e-05	0.000106089
15	21	-2.11796e-05	0.000104379
15	22	2.34503e-06	-9.50418e-05
15	23	3.13644e-05	3.55502e-05
15	24	3.10306e-05	-9.88235e-05
15	25	-0.000108988	0.00018898
16	1	-6.27335e-06	-1.75441e-05
16	2	7.89965e-05	5.79281e-05
16	3	-0.000277649	-1.33268e-05
16	4	0.000420767	-0.000285721
16	5	-0.000120284	0.000707638
16	6	-0.000716619	-0.000702334
16	7	0.00165624	2.60528e-05
16	8	-0.00213014	0.000723382
16	9	0.00192075	-0.000912141
16	10	-0.00128028	0.000674913
16	11	0.00062968	-0.000421507
16	12	-0.000212954	0.000211088
16	13	8.87415e-05	6.08835e-05
16	14	-0.000215559	-0.000363701
16	15	0.000350827	0.000566869
16	16	-0.000204126	-0.000574506
16	17	-0.000116748	0.000443199
16	18	0.000231721	-0.000305272
16	19	-7.2793e-05	0.000154716
16	20	-0.000101395	4.88294e-05
16	21	0.000147942	-0.000158584
16	22	-0.000129962	5.38616e-05
16	23	8.86559e-05	9.87015e-05
16	24	3.71623e-06	-0.00010077
16	25	-0.000112221	1.78001e-05
17	1	1.94949e-05	-1.22779e-05
17	2	-0.000117809	2.44495e-05
17	3	0.000264461	4.11792e-05
17	4	-0.000181416	-0.000272311
17	5	-0.00036801	0.000695949
17	6	0.00111461	-0.00122652
17	7	-0.00151013	0.00155018
17	8	0.00134871	-0.00127111
17	9	-0.000855602	0.000487123
17	10	0.000348629	0.000169796
17	11	-2.67356e-05	-0.00036512
17	12	-1.20435e-05	0.000362744
17	13	-0.000212006	-0.000394645
17	14	0.000441551	0.000340167
17	15	-0.000357514	-0.000100414
17	16	-3.24823e-06	-0.000127547
17	17	0.00028404	0.000152224
17	18	-0.000291616	-9.25057e-05
17	19	0.000161974	0.000110242
17	20	-7.44213e-05	-0.000138158
17	21	4.82106e-05	7.43742e-05
17	22	-4.14056e-05	3.55379e-05
17	23	5.98623e-05	-9.37876e-05
17	24	-9.09016e-05	7.09303e-05
17	25	7.95171e-05	-1.0012e-05
18	1	1.22641e-06	8.36508e-06
18	2	4.82992e-06	-6.02225e-05
18	3	-6.2109e-05	0.000211134
18	4	0.000226517	-0.000446751
18	5	-0.000429264	0.000609464
18	6	0.000425506	-0.000577775
18	7	-4.34401e-05	0.000513176
18	8	-0.000522386	-0.000607177
18	9	0.000811623	0.000646882
18	10	-0.00057786	-0.000298341
18	11	9.54429e-05	-0.000238865
18	12	0.000139863	0.00035527
18	13	1.48566e-05	9.49274e-05
18	14	-0.000257274	-0.000547194
18	15	0.000313595	0.000528785
18	16	-0.000223055	-0.000173137
18	17	0.000138816	-0.000148343
18	18	-0.000126609	0.000254472
18	19	0.000143636	-0.000204599
18	20	-0.000100089	0.00013787
18	21	-9.83074e-06	-8.44286e-05
18	22	0.000101095	-4.50927e-06
18	23	-0.00013225	7.56889e-05
18	24	0.000125613	-3.18478e-05
18	25	-9.29015e-05	-8.19643e-05
19	1	-1.66208e-06	5.85226e-06
19	2	-1.3283e-05	-2.59539e-05
19	3	0.00011519	4.271e-05
19	4	-0.000385935	-8.6834e-06
19	5	0.000804489	-0.000116776
19	6	-0.00119515	0.000283915
19	7	0.00130388	-0.000293681
19	8	-0.000986981	-2.99684e-05
19	9	0.000412738	0.000562203
19	10	3.49486e-05	-0.000866518
19	11	-0.000173372	0.000591324
19	12	0.000161893	3.72749e-05
19	13	-0.000158128	-0.000378331
19	14	0.00013323	0.000191777
19	15	-6.52594e-05	0.000142762
19	16	6.28865e-06	-0.000283478
19	17	1.91634e-05	0.000246463
19	18	1.45339e-05	-0.000146559
19	19	-0.00013229	6.87104e-05
19	20	0.000226471	-5.78745e-05
19	21	-0.000146275	7.03581e-05
19	22	-3.80456e-05	-5.99645e-05
19	23	0.000112903	5.33878e-05
19	24	-3.74175e-05	-7.42901e-05
19	25	-5.02168e-05	0.000102756
20	1	7.23638e-07	-3.81603e-06
20	2	-9.17423e-06	4.10005e-06
20	3	3.89701e-05	5.25888e-05
20	4	-0.000120764	-0.00018668
20	5	0.000286021	0.000197936
20	6	-0.000514702	0.000211278
20	7	0.000747626	-0.000919636
20	8	-0.000869489	0.00131285
20	9	0.00069141	-0.00103653
20	10	-0.000218735	0.000471413
20	11	-0.000150344	-0.000185831
20	12	7.94302e-05	0.000268096
20	13	0.000213813	-0.000389162
20	14	-0.000333864	0.000292843
20	15	0.000260722	-6.87606e-05
20	16	-0.000159425	-5.07394e-05
20	17	7.15477e-05	1.65482e-05
20	18	-1.63123e-05	5.16392e-05
20	19	2.00181e-05	-7.53455e-05
20	20	-2.04922e-05	8.29186e-05
20	21	-2.53758e-05	-0.000125381
20	22	5.08697e-05	0.00017591
20	23	-9.3595e-06	-0.000155563
20	24	-4.98861e-05	6.33668e-05
20	25	7.00408e-05	1.18602e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode41_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00251681	0
0	2	0.00328865	0
0	3	-0.001589	0
0	4	-0.00108729	0
0	5	0.000163488	0
0	6	0.00487182	0
0	7	-0.00742588	0
0	8	0.00188942	0
0	9	0.0086564	0
0	10	-0.0153886	0
0	11	0.0125361	0
0	12	-0.00291734	0
0	13	-0.00482348	0
0	14	0.00539457	0
0	15	-0.00183077	0
0	16	-0.00021755	0
0	17	-0.000243462	0
0	18	0.000666088	0
0	19	4.55531e-05	0
0	20	-0.000820347	0
0	21	0.000861079	0
0	22	-0.000486774	0
0	23	0.000264853	0
0	24	-0.000392192	0
0	25	0.000638341	0
1	1	-0.00728583	-0.00496471
1	2	0.0142649	0.00808169
1	3	-0.0107034	-0.0016445
1	4	-0.0038428	-0.0107006
1	5	0.0119277	0.0114913
1	6	-0.0018475	0.00459377
1	7	-0.0128899	-0.0170877
1	8	0.0115672	0.00577023
1	9	0.00666447	0.0214154
1	10	-0.0249427	-0.038846
1	11	0.0304463	0.0339932
1	12	-0.0245457	-0.0171012
1	13	0.015148	0.00414634
1	14	-0.00728815	-0.000109437
1	15	0.00196169	0.000257305
1	16	0.000857863	-0.00036705
1	17	-0.0013335	0.000375521
1	18	0.000611315	-0.000962224
1	19	-6.79142e-05	0.00157331
1	20	-1.16756e-05	-0.00165807
1	21	-2.08013e-05	0.00132862
1	22	1.44027e-05	-0.000791439
1	23	3.72198e-05	0.00020915
1	24	-7.57898e-05	0.000148097
1	25	2.84365e-05	-0.00016814
2	1	0.0129602	0.00809415
2	2	-0.0169639	-0.00986068
2	3	0.000869487	-0.000369453
2	4	0.0146591	0.00902877
2	5	-0.00669066	-0.00480083
2	6	-0.0146865	-0.00469939
2	7	0.0206	0.00616969
2	8	-0.00180887	0.00128561
2	9	-0.0227015	-0.00768334
2	10	0.0311537	0.00616874
2	11	-0.0211252	8.05009e-05
2	12	0.0056215	-0.00428493
2	13	0.00385424	0.00452276
2	14	-0.00549774	-0.00321469
2	15	0.00328381	0.00197973
2	16	-0.00074868	-0.000811067
2	17	-0.000888804	8.02298e-05
2	18	0.00144936	-0.000255628
2	19	-0.00101775	0.000677041
2	20	0.000253543	-0.000440302
2	21	5.16888e-05	-0.000164942
2	22	9.00332e-05	0.000298258
2	23	-0.000201176	3.27311e-05
2	24	0.000142858	-0.000217812
2	25	-5.4017e-06	9.91545e-05
3	1	-0.0043853	-0.00479605
3	2	0.00928926	0.0107949
3	3	-0.00709594	-0.00937265
3	4	-0.00208954	-0.00086947
3	5	0.00823944	0.00881512
3	6	-0.00481295	-0.00421884
3	7	-0.00247032	-0.00879379
3	8	0.00401284	0.0171286
3	9	0.00129005	-0.0145793
3	10	-0.00602383	0.00672182
3	11	0.00428311	-0.00162932
3	12	0.0018397	0.00126826
3	13	-0.00599547	-0.00239571
3	14	0.00537948	0.0020695
3	15	-0.00265732	-0.000531062
3	16	0.000955669	-0.000417848
3	17	-0.000246011	0.000273996
3	18	-0.000592078	0.000124249
3	19	0.00128992	-0.000389666
3	20	-0.00116711	0.000673206
3	21	0.000497747	-0.000733638
3	22	8.04624e-05	0.000334681
3	23	-0.000360343	0.000126004
3	24	0.000398907	-0.000219443
3	25	-0.000228472	5.94818e-05
4	1	0.456664	0.0679289
4	2	-1.20069	-0.17836
4	3	1.28671	0.190396
4	4	-0.173572	-0.023322
4	5	-1.19564	-0.181999
4	6	1.33333	0.201891
4	7	0.021611	0.00414688
4	8	-1.6621	-0.253943
4	9	2.33172	0.356412
4	10	-1.87805	-0.28812
4	11	1.0022	0.155293
4	12	-0.3495	-0.0551829
4	13	0.0697867	0.01064
4	14	-0.00614686	0.000539217
4	15	0.00196627	-0.00107647
4	16	-0.000796962	0.000470305
4	17	-0.000601716	-0.000319928
4	18	0.00020168	0.000133442
4	19	0.000254737	0.000193831
4	20	0.000114691	-0.000297597
4	21	-0.000486831	0.000192918
4	22	0.000336176	-0.000177511
4	23	-3.06633e-05	0.00017539
4	24	-7.16164e-05	-4.4344e-06
4	25	4.18207e-05	-0.000110746
5	1	0.000704347	0.00279713
5	2	-0.00222685	-0.00876759
5	3	0.00275848	0.0122538
5	4	0.000112217	-0.00716723
5	5	-0.00505619	-0.00371989
5	6	0.00660438	0.0111263
5	7	-0.00174331	-0.00969433
5	8	-0.00558383	0.00204927
5	9	0.00926445	0.00574343
5	10	-0.00803972	-0.0095727
5	11	0.00528953	0.00902026
5	12	-0.00364075	-0.00586687
5	13	0.00268999	0.00212125
5	14	-0.00149468	0.000547093
5	15	0.000375962	-0.00117246
5	16	0.00019488	0.00029577
5	17	-0.000424252	0.000548732
5	18	0.000490705	-0.000507916
5	19	-0.000279095	-2.1134e-05
5	20	-5.86895e-05	0.000316869
5	21	0.00013278	-0.000216091
5	22	5.87207e-05	7.91343e-06
5	23	-0.000168097	0.000106921
5	24	0.000104602	-0.000132766
5	25	-2.11264e-05	8.68696e-05
6	1	0.00199732	0.00162377
6	2	-0.00830017	-0.00640809
6	3	0.0171426	0.0120848
6	4	-0.0215529	-0.0126327
6	5	0.0159338	0.00445819
6	6	-0.00269848	0.00937448
6	7	-0.00952277	-0.0214149
6	8	0.0142923	0.0255806
6	9	-0.0122589	-0.0215242
6	10	0.00786724	0.0138994
6	11	-0.00407631	-0.00745041
6	12	0.00137203	0.00375127
6	13	0.000298501	-0.00210217
6	14	-0.000741542	0.00138388
6	15	0.000262199	-0.000943535
6	16	0.000222152	0.00071683
6	17	-0.000125172	-0.000599718
6	18	-0.000266148	0.000254581
6	19	0.000425059	0.000227941
6	20	-0.000280154	-0.0004107
6	21	1.69139e-05	0.00028346
6	22	0.00020299	-0.000172878
6	23	-0.000221016	0.000135662
6	24	4.78404e-05	-3.81913e-05
6	25	9.42314e-05	-7.93862e-05
7	1	-0.000727766	-0.000463856
7	2	0.00321271	0.00210072
7	3	-0.00708224	-0.00449278
7	4	0.00964896	0.00534685
7	5	-0.00747552	-0.00282245
7	6	-0.000669082	-0.00172233
7	7	0.0114283	0.00504639
7	8	-0.0182916	-0.00561202
7	9	0.0172116	0.00410379
7	10	-0.010453	-0.00174832
7	11	0.00377739	-0.00011845
7	12	-0.000580344	0.000627222
7	13	-3.61841e-05	-0.00040565
7	14	0.000137742	0.000471959
7	15	-0.000175226	-0.000714052
7	16	-0.000143496	0.000615819
7	17	0.000450905	-0.000207502
7	18	-0.000305372	-0.000214586
7	19	-7.03203e-05	0.000420263
7	20	0.000260624	-0.000356294
7	21	-0.000216694	0.000186878
7	22	8.19244e-05	-9.70866e-05
7	23	6.82083e-05	0.000120747
7	24	-0.000151484	-0.000163449
7	25	9.60859e-05	0.000141113
8	1	-0.000743384	0.000789813
8	2	0.00377504	-0.00421706
8	3	-0.00949005	0.0110302
8	4	0.0152023	-0.0182305
8	5	-0.0170027	0.0209991
8	6	0.0134282	-0.0175526
8	7	-0.00661024	0.0103618
8	8	0.000226326	-0.00285626
8	9	0.00331394	-0.00280519
8	10	-0.00406064	0.00538071
8	11	0.00343545	-0.00479435
8	12	-0.00238497	0.00263822
8	13	0.00113281	-0.000802217
8	14	-9.87141e-05	-0.000144309
8	15	-0.0002691	0.000644085
8	16	0.000138999	-0.0010243
8	17	4.90548e-05	0.00119169
8	18	-0.0001326	-0.000988052
8	19	0.00016578	0.00054604
8	20	-0.000162005	-0.000228555
8	21	0.000104553	0.000156093
8	22	-3.46024e-05	-7.92361e-05
8	23	-2.96177e-05	-0.000101754
8	24	7.86337e-05	0.000160508
8	25	-4.24792e-05	-4.96287e-05
9	1	-0.000996344	0.000715443
9	2	0.00595205	-0.00423976
9	3	-0.0174063	0.0123419
9	4	0.0322582	-0.0231548
9	5	-0.0418129	0.0312776
9	6	0.0395444	-0.0323865
9	7	-0.0276021	0.0270691
9	8	0.0141344	-0.0192268
9	9	-0.00530495	0.011869
9	10	0.00143322	-0.00588135
9	11	7.51276e-05	0.00153994
9	12	-0.000736564	0.000870515
9	13	0.000649961	-0.00164038
9	14	-6.95198e-05	0.00162918
9	15	-0.000405028	-0.00145211
9	16	0.000586122	0.0011343
9	17	-0.000596888	-0.000713564
9	18	0.000460118	0.000495159
9	19	-0.000275127	-0.000508367
9	20	0.000233763	0.000444733
9	21	-0.00026438	-0.000193922
9	22	0.000139976	-4.40222e-05
9	23	9.68193e-05	7.91418e-05
9	24	-0.000189054	5.63477e-05
9	25	5.74752e-05	-0.000169984
10	1	1.75768e-05	-1.8004e-06
10	2	2.68852e-05	0.000247334
10	3	-0.000557094	-0.00149748
10	4	0.00218523	0.00447102
10	5	-0.00487474	-0.00853617
10	6	0.00717655	0.0116201
10	7	-0.00685083	-0.01183
10	8	0.00323319	0.00877661
10	9	0.00112607	-0.00372047
10	10	-0.00269601	-0.00102431
10	11	0.00094175	0.00350267
10	12	0.00154505	-0.00343572
10	13	-0.00245509	0.00209959
10	14	0.00163768	-0.00113459
10	15	-0.000255715	0.0012044
10	16	-0.000624886	-0.00157667
10	17	0.000735834	0.00135493
10	18	-0.000421742	-0.000719646
10	19	0.000120494	0.000367993
10	20	-7.98342e-05	-0.00036445
10	21	0.000229173	0.000262489
10	22	-0.000275993	4.68153e-05
10	23	0.000143245	-0.000241224
10	24	-5.53024e-05	0.000169665
10	25	7.90569e-05	-3.73339e-05
11	1	8.43358e-05	5.86986e-05
11	2	-0.000610663	-0.000282416
11	3	0.00191972	0.000500046
11	4	-0.0035509	-4.80293e-05
11	5	0.0042622	-0.00170647
11	6	-0.00322513	0.00443958
11	7	0.000972508	-0.00671033
11	8	0.00099961	0.00719204
11	9	-0.00153423	-0.00598669
11	10	0.000841569	0.00423614
11	11	-0.000161366	-0.00276147
11	12	0.00022209	0.0017514
11	13	-0.000551635	-0.00114873
11	14	0.000606409	0.000623519
11	15	-0.000544645	0.000198055
11	16	0.000523554	-0.00116984
11	17	-0.00036804	0.00169836
11	18	7.19306e-05	-0.00137898
11	19	0.000172852	0.000535998
11	20	-0.000290849	2.27296e-05
11	21	0.000295488	8.16063e-06
11	22	-0.00019321	-0.000192108
11	23	4.65046e-05	0.000189257
11	24	4.70198e-05	-0.000109358
11	25	-7.1385e-05	6.48141e-05
12	1	-4.33081e-05	7.07977e-05
12	2	0.00020867	-0.000501439
12	3	-0.000479421	0.00171298
12	4	0.000639953	-0.00367791
12	5	-0.000378879	0.00546998
12	6	-0.000382908	-0.00571041
12	7	0.00120595	0.00376819
12	8	-0.0013939	-0.000674098
12	9	0.000798721	-0.00143321
12	10	-0.000201692	0.00130834
12	11	0.000374913	0.000128614
12	12	-0.000949085	-0.00115616
12	13	0.00100972	0.00125142
12	14	-0.000480241	-0.000873938
12	15	-2.02177e-05	0.000283201
12	16	0.00017284	0.000402008
12	17	-3.43311e-05	-0.000818477
12	18	-0.000238412	0.000751477
12	19	0.000346912	-0.000406574
12	20	-0.00014399	0.00010588
12	21	-7.03529e-05	-1.2312e-05
12	22	2.90307e-05	7.77115e-05
12	23	5.69007e-05	-0.000125837
12	24	6.31782e-05	6.03543e-05
12	25	-0.000215562	4.8166e-05
13	1	1.95564e-06	-7.09271e-05
13	2	-3.35925e-05	0.000427977
13	3	8.61329e-05	-0.0011219
13	4	7.43832e-05	0.00157672
13	5	-0.000766686	-0.00120188
13	6	0.00182856	0.000454529
13	7	-0.00245529	-0.000344623
13	8	0.00192678	0.00116468
13	9	-0.00052818	-0.0022749
13	10	-0.000634524	0.00267304
13	11	0.000911633	-0.00190403
13	12	-0.000669642	0.000690817
13	13	0.00047991	-7.11853e-05
13	14	-0.000453741	0.000139873
13	15	0.00048001	-0.000284105
13	16	-0.000478871	0.000152106
13	17	0.000374272	0.000100632
13	18	-0.000179053	-0.000213225
13	19	3.20311e-05	0.000122747
13	20	-3.17765e-05	6.90994e-05
13	21	0.000116369	-0.000193
13	22	-0.00015816	0.000119376
13	23	0.000129042	8.24047e-05
13	24	-7.82839e-05	-0.000181006
13	25	1.35304e-05	6.51643e-05
14	1	5.0556e-05	1.0352e-05
14	2	-0.000315434	-7.78732e-05
14	3	0.000876786	0.000239795
14	4	-0.0013972	-0.000394094
14	5	0.00142383	0.000356243
14	6	-0.00106749	-0.000153279
14	7	0.000879942	-7.49058e-06
14	8	-0.00111629	0.000188158
14	9	0.00143646	-0.00062321
14	10	-0.00125272	0.00105856
14	11	0.000418175	-0.000918671
14	12	0.000404585	0.000307506
14	13	-0.000517714	-3.06059e-05
14	14	0.000125431	0.000348706
14	15	0.000166854	-0.000642624
14	16	-0.000223045	0.000538032
14	17	0.00018455	-0.000313989
14	18	-9.524e-05	0.000154309
14	19	2.19957e-06	2.49072e-05
14	20	2.64078e-05	-0.00012599
14	21	-2.2744e-05	-5.40762e-06
14	22	4.19848e-05	0.000230079
14	23	-4.23123e-05	-0.000319494
14	24	-1.3124e-05	0.000244294
14	25	4.43556e-05	-9.38535e-05
15	1	3.53723e-05	-2.81112e-05
15	2	-0.00020973	0.000151189
15	3	0.000610912	-0.000398241
15	4	-0.00120103	0.000616407
15	5	0.0018592	-0.00063007
15	6	-0.00244296	0.000659022
15	7	0.00273234	-0.00105884
15	8	-0.00249519	0.00157461
15	9	0.00181541	-0.00155983
15	10	-0.00120163	0.000924898
15	11	0.000978331	-0.00022898
15	12	-0.000795098	-9.28785e-05
15	13	0.00029756	8.4446e-05
15	14	0.000203915	-1.86135e-06
15	15	-0.000302677	3.7851e-05
15	16	0.000119709	-0.000150202
15	17	2.26903e-05	0.00014173
15	18	-3.06174e-05	1.49552e-05
15	19	-2.74557e-05	-0.000142796
15	20	6.89338e-05	0.000123901
15	21	-3.2645e-05	-1.972e-05
15	22	-7.32466e-05	-2.50536e-05
15	23	0.000154272	-5.76681e-05
15	24	-0.000117117	0.00018526
15	25	-1.70231e-05	-0.000232035
16	1	-1.08208e-05	-4.99998e-05
16	2	4.75999e-05	0.000335062
16	3	-3.69138e-05	-0.00105842
16	4	-0.000194393	0.00214614
16	5	0.000629028	-0.00326592
16	6	-0.000898274	0.00399435
16	7	0.000794174	-0.00383864
16	8	-0.000693645	0.00265109
16	9	0.000985758	-0.00106146
16	10	-0.00141076	-2.30717e-05
16	11	0.00149799	0.000261965
16	12	-0.00129134	-1.67759e-05
16	13	0.0010678	-0.000199813
16	14	-0.00077914	0.000177236
16	15	0.000289152	3.78163e-05
16	16	0.000238556	-0.000312333
16	17	-0.000510317	0.00047203
16	18	0.000436904	-0.000405864
16	19	-0.00017296	0.00020779
16	20	-6.27017e-05	-6.28835e-05
16	21	0.000152827	6.30543e-06
16	22	-0.000124714	4.03775e-05
16	23	6.2617e-05	-8.01603e-05
16	24	-1.42389e-05	6.68643e-05
16	25	-8.12924e-06	-3.45882e-05
17	1	1.1501e-05	-1.17376e-06
17	2	-5.51681e-05	-2.87421e-05
17	3	6.75142e-05	0.00021126
17	4	0.000135883	-0.000676667
17	5	-0.000693005	0.00125874
17	6	0.00150047	-0.00134861
17	7	-0.00210244	0.000498078
17	8	0.00188184	0.00073827
17	9	-0.000804141	-0.0012697
17	10	-0.000283769	0.000925571
17	11	0.000648523	-0.000544877
17	12	-0.000466283	0.000575296
17	13	0.000249929	-0.000589206
17	14	-0.000167606	0.00025968
17	15	0.000191911	7.2715e-05
17	16	-0.000301108	-3.28498e-05
17	17	0.000350621	-0.000212183
17	18	-0.000200066	0.000308017
17	19	-2.05676e-05	-0.000224653
17	20	8.91275e-05	0.000138863
17	21	-8.85662e-06	-9.38573e-05
17	22	-5.37013e-05	2.73414e-05
17	23	2.71743e-05	1.67617e-05
17	24	4.476e-06	5.45681e-05
17	25	2.05241e-05	-0.000179572
18	1	9.7243e-06	-5.09297e-06
18	2	-6.88622e-05	2.97692e-05
18	3	0.000189046	-0.000133262
18	4	-0.000222298	0.000455704
18	5	-3.69727e-05	-0.00106202
18	6	0.000471769	0.00165407
18	7	-0.000644774	-0.00164982
18	8	0.000405982	0.000813684
18	9	-6.94504e-05	0.000312002
18	10	-0.000142453	-0.000872046
18	11	0.000278979	0.00055803
18	12	-0.000317978	0.000110397
18	13	0.000155884	-0.000398517
18	14	9.5647e-05	0.000179244
18	15	-0.000178179	9.13371e-05
18	16	7.12928e-05	-0.000137844
18	17	-1.646e-05	0.000147911
18	18	0.000120625	-0.000281206
18	19	-0.000232827	0.000392454
18	20	0.000233426	-0.000329312
18	21	-0.000162597	0.00014796
18	22	8.39492e-05	1.54994e-05
18	23	-8.23853e-06	-9.37693e-05
18	24	-6.03034e-05	9.91993e-05
18	25	8.33323e-05	-7.11063e-05
19	1	-2.95428e-06	-6.47393e-06
19	2	3.16391e-05	2.06827e-05
19	3	-9.67773e-05	2.58421e-06
19	4	3.9901e-05	-0.000133433
19	5	0.000436547	0.000349872
19	6	-0.00118276	-0.000510964
19	7	0.00137066	0.000469574
19	8	-0.000622829	-0.000183892
19	9	-0.000229373	-0.000183424
19	10	0.000327745	0.000365637
19	11	0.000124897	-0.000370973
19	12	-0.00046432	0.000457176
19	13	0.000455614	-0.000631963
19	14	-0.000298433	0.000623166
19	15	0.000199387	-0.000310051
19	16	-0.000157726	-0.000141861
19	17	8.88821e-05	0.000472294
19	18	-1.96091e-05	-0.000534152
19	19	3.17923e-05	0.000397635
19	20	-8.46161e-05	-0.000236841
19	21	7.42166e-05	0.00012555
19	22	-7.42704e-06	-6.04475e-05
19	23	-3.3998e-05	6.01989e-05
19	24	1.8442e-05	-8.8032e-05
19	25	2.1661e-05	6.2794e-05
20	1	-2.47418e-06	2.53737e-06
20	2	1.9177e-05	5.34495e-06
20	3	-7.6478e-05	-7.86623e-05
20	4	0.000204309	0.000228048
20	5	-0.000395611	-0.000329614
20	6	0.000589626	0.000251386
20	7	-0.000641696	1.37211e-05
20	8	0.000357401	-0.000410408
20	9	0.000166679	0.000881135
20	10	-0.000441595	-0.00126751
20	11	0.000209085	0.00128955
20	12	0.000234507	-0.000825391
20	13	-0.000534319	0.000142669
20	14	0.000559655	0.000331497
20	15	-0.000302722	-0.000407969
20	16	-2.26828e-05	0.000203828
20	17	9.37293e-05	4.05652e-05
20	18	7.42172e-05	-0.000127719
20	19	-0.000184985	1.99553e-05
20	20	0.000142541	0.000141441
20	21	-8.64452e-05	-0.000182488
20	22	8.6115e-05	8.55018e-05
20	23	-8.92908e-05	1.45308e-05
20	24	7.16976e-05	-3.30784e-05
20	25	-7.15915e-05	2.72841e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode42_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00075594	0
0	2	-0.00175083	0
0	3	0.00169529	0
0	4	0.000970978	0
0	5	-0.00413673	0
0	6	0.00244262	0
0	7	0.00445081	0
0	8	-0.00731606	0
0	9	-0.00190027	0
0	10	0.0180534	0
0	11	-0.0281685	0
0	12	0.0258521	0
0	13	-0.0161343	0
0	14	0.00795292	0
0	15	-0.00471122	0
0	16	0.00346361	0
0	17	-0.00144159	0
0	18	-0.000773512	0
0	19	0.00185549	0
0	20	-0.00154041	0
0	21	0.000331291	0
0	22	0.00070623	0
0	23	-0.00082536	0
0	24	0.000388767	0
0	25	-5.62805e-06	0
1	1	0.00630881	0.00324521
1	2	-0.0111447	-0.00776406
1	3	0.00612784	0.00561969
1	4	0.00697559	0.00483539
1	5	-0.0117236	-0.00812427
1	6	-0.000341725	-0.00663706
1	7	0.0141822	0.0237354
1	8	-0.0106423	-0.0191593
1	9	-0.0093859	-0.00638837
1	10	0.0291387	0.0286914
1	11	-0.0356472	-0.0305956
1	12	0.0292446	0.0178131
1	13	-0.0183753	-0.00523488
1	14	0.00959536	-0.000106842
1	15	-0.00379541	0.000183286
1	16	-1.16534e-05	0.000963752
1	17	0.00173373	-0.00110874
1	18	-0.00155801	0.000236179
1	19	0.000873851	0.000439099
1	20	-0.000691836	-0.00017374
1	21	0.000638557	-0.000474014
1	22	-0.000137725	0.00059404
1	23	-0.000459232	-9.62409e-05
1	24	0.00055715	-0.00040252
1	25	-0.000237084	0.000428457
2	1	-0.807312	-0.252909
2	2	1.11448	0.348198
2	3	-0.11231	-0.0329163
2	4	-1.06508	-0.335215
2	5	0.797271	0.247885
2	6	0.636602	0.203963
2	7	-1.38646	-0.436582
2	8	0.451289	0.137206
2	9	1.24477	0.39935
2	10	-2.19887	-0.698994
2	11	1.94486	0.617366
2	12	-1.10393	-0.352055
2	13	0.408311	0.133296
2	14	-0.0899588	-0.0331181
2	15	0.010792	0.00773956
2	16	-0.00307111	-0.00444327
2	17	0.00140596	0.00251075
2	18	7.05398e-05	-0.00019045
2	19	0.000133089	-0.000917764
2	20	-0.000607562	0.000278215
2	21	0.00079755	0.000965875
2	22	-0.000851175	-0.00122113
2	23	0.000594905	0.00049024
2	24	-8.42248e-05	8.78241e-05
2	25	-0.000261288	-9.78439e-05
3	1	-0.00108539	-0.000869349
3	2	0.00104013	0.00156198
3	3	0.00135475	-0.00110092
3	4	-0.00247402	0.000562232
3	5	-0.00125343	-0.00113805
3	6	0.00646413	0.00118252
3	7	-0.0059606	0.00203225
3	8	-0.00166494	-0.00786264
3	9	0.00965747	0.0121634
3	10	-0.0115808	-0.0118359
3	11	0.00825566	0.00754077
3	12	-0.00439853	-0.0024728
3	13	0.00265963	-0.000218724
3	14	-0.00290308	-0.000203021
3	15	0.00368448	0.0017933
3	16	-0.00335373	-0.00257054
3	17	0.00176661	0.00253226
3	18	-0.000460808	-0.00237997
3	19	0.000394881	0.00198603
3	20	-0.00094702	-0.00111616
3	21	0.00120014	0.000173543
3	22	-0.000903427	0.000376586
3	23	0.000383944	-0.000441143
3	24	-0.000123991	0.000179288
3	25	0.00022286	0.000101937
4	1	0.00520241	0.00062447
4	2	-0.014054	-0.00268113
4	3	0.0160913	0.00488331
4	4	-0.00381532	-0.00353394
4	5	-0.0144048	-0.00170675
4	6	0.0205156	0.00410163
4	7	-0.00622036	0.00333462
4	8	-0.0166934	-0.0181307
4	9	0.0285558	0.0292847
4	10	-0.0224792	-0.0285741
4	11	0.00824114	0.0184678
4	12	0.0018696	-0.00758679
4	13	-0.00446743	0.00143442
4	14	0.00308735	0.000214563
4	15	-0.00130156	-2.38439e-06
4	16	0.000319639	-0.000130168
4	17	-9.91247e-05	-0.000146281
4	18	0.000269262	0.000319494
4	19	-0.000547486	-8.18986e-05
4	20	0.000788093	-0.000392614
4	21	-0.000804731	0.00062517
4	22	0.000552768	-0.000317744
4	23	-0.000243882	-0.000184686
4	24	5.19323e-05	0.000339288
4	25	2.84061e-05	-0.000170905
5	1	-0.00150603	-8.36512e-05
5	2	0.00517671	0.00123138
5	3	-0.00858244	-0.00415018
5	4	0.00752411	0.00663168
5	5	-0.000872806	-0.00455098
5	6	-0.00717366	-0.0033651
5	7	0.0104834	0.0134561
5	8	-0.00673679	-0.0200975
5	9	-0.000494906	0.0197538
5	10	0.00547665	-0.0130646
5	11	-0.00559405	0.0043768
5	12	0.00285433	0.00160105
5	13	-0.000962373	-0.00352037
5	14	0.00134007	0.00330359
5	15	-0.00216436	-0.00291439
5	16	0.00138531	0.00256882
5	17	0.000394245	-0.00184817
5	18	-0.00122972	0.000977514
5	19	0.000785645	-0.000438744
5	20	-0.000191278	0.000255558
5	21	4.6697e-05	-0.0001801
5	22	-0.000125278	7.63198e-05
5	23	0.000188379	5.19143e-05
5	24	-0.000131972	-0.000120709
5	25	-8.17053e-05	5.42255e-05
6	1	0.00294534	-0.00325526
6	2	-0.0114479	0.0135761
6	3	0.0210072	-0.0270874
6	4	-0.0206083	0.029626
6	5	0.00508437	-0.010248
6	6	0.0172691	-0.023997
6	7	-0.03235	0.0516655
6	8	0.033259	-0.0563928
6	9	-0.0240737	0.0406596
6	10	0.0131918	-0.0199019
6	11	-0.00576533	0.00625402
6	12	0.00201666	-0.000779702
6	13	-0.000130413	-0.00101242
6	14	-0.000970391	0.00167443
6	15	0.00134237	-0.0013089
6	16	-0.00100485	0.00037293
6	17	0.000310851	0.000231402
6	18	0.000385927	-0.00041686
6	19	-0.000856112	0.000532215
6	20	0.000846241	-0.000533097
6	21	-0.000332275	0.000298514
6	22	-0.000224465	-0.000106016
6	23	0.000379395	0.000180245
6	24	-0.00021231	-0.000263657
6	25	4.62428e-05	0.000145618
7	1	-0.00189882	0.000190561
7	2	0.00856451	-0.00108982
7	3	-0.0187834	0.00263815
7	4	0.0247374	-0.00290724
7	5	-0.0194864	-0.000585507
7	6	0.00544589	0.0069729
7	7	0.00802824	-0.0112179
7	8	-0.0139075	0.00966109
7	9	0.0119047	-0.00468882
7	10	-0.00634299	0.000951059
7	11	0.00227629	0.000583381
7	12	-0.0017254	-0.00139553
7	13	0.00255111	0.00152671
7	14	-0.00216424	-0.00061974
7	15	0.000933228	-0.000130833
7	16	-0.000466153	-0.00015222
7	17	0.000857956	0.000583595
7	18	-0.00118793	-0.000301982
7	19	0.000980586	-0.000224513
7	20	-0.000351899	0.00029871
7	21	-0.000224138	-4.94713e-05
7	22	0.000250198	-2.72926e-05
7	23	0.000175012	-0.000156493
7	24	-0.0004616	0.000292399
7	25	0.000333935	-0.00018526
8	1	-0.00103482	0.000288676
8	2	0.0054761	-0.00166357
8	3	-0.0146804	0.0052061
8	4	0.0257503	-0.0111405
8	5	-0.0327157	0.0173358
8	6	0.0314688	-0.0197764
8	7	-0.0229094	0.0161369
8	8	0.0119167	-0.00841003
8	9	-0.003773	0.00104004
8	10	0.000665101	0.00269799
8	11	-0.00112815	-0.00253059
8	12	0.0024267	0.000693524
8	13	-0.00283035	0.000445193
8	14	0.00213273	-0.000434274
8	15	-0.00104273	0.000179005
8	16	0.000315561	-0.000260271
8	17	-0.000162783	0.000481815
8	18	0.000292351	-0.000468011
8	19	-0.000364311	0.000213783
8	20	0.000295049	-5.69868e-05
8	21	-0.000165716	0.000169266
8	22	3.15257e-05	-0.000301881
8	23	5.18118e-05	0.000208537
8	24	-3.46638e-05	-1.58501e-05
8	25	-8.75163e-06	-3.57274e-05
9	1	0.000283615	-0.000229579
9	2	-0.00149078	0.00131423
9	3	0.00404405	-0.00343152
9	4	-0.00771233	0.00525318
9	5	0.0116294	-0.00517247
9	6	-0.0140334	0.0037481
9	7	0.0129116	-0.00315425
9	8	-0.00814208	0.00379975
9	9	0.00245112	-0.00378042
9	10	0.000929131	0.00218059
9	11	-0.00148947	-0.000413615
9	12	0.00117851	-0.000139893
9	13	-0.00121741	-0.000208741
9	14	0.00112603	0.000510307
9	15	-0.000648334	-0.000490207
9	16	0.000358797	0.000368623
9	17	-0.000384612	-0.00022349
9	18	0.000252836	-8.09975e-06
9	19	0.000107685	0.000334795
9	20	-0.000330586	-0.000668394
9	21	0.000308819	0.000773272
9	22	-0.000216059	-0.000503173
9	23	0.000127926	8.9112e-05
9	24	-3.04297e-05	0.000140841
9	25	-3.37687e-05	-0.000146051
10	1	-0.000124794	-0.0001186
10	2	0.000776374	0.000986929
10	3	-0.00241972	-0.00364411
10	4	0.00481771	0.00789581
10	5	-0.00665997	-0.0112035
10	6	0.00686827	0.0109698
10	7	-0.00607216	-0.00760686
10	8	0.00545341	0.00389458
10	9	-0.0047942	-0.00183608
10	10	0.00315228	0.00133734
10	11	-0.000686112	-0.00138219
10	12	-0.00133322	0.00130629
10	13	0.00188985	-0.00113892
10	14	-0.0011572	0.00120175
10	15	0.000237849	-0.00133804
10	16	2.06438e-05	0.000984745
10	17	0.000204966	-0.000200617
10	18	-0.000288898	-0.000268907
10	19	3.92277e-05	0.000149682
10	20	0.00023541	9.86524e-05
10	21	-0.00020857	-0.000146298
10	22	-6.83461e-05	8.58602e-05
10	23	0.000271801	-4.867e-05
10	24	-0.000242215	4.80173e-05
10	25	9.67664e-05	-5.1457e-05
11	1	2.66688e-05	3.07209e-05
11	2	3.1356e-05	-0.000207472
11	3	-0.000526396	0.000692852
11	4	0.00165118	-0.00136187
11	5	-0.00312623	0.00152723
11	6	0.00438177	-0.000464874
11	7	-0.00481159	-0.00166797
11	8	0.00421143	0.00379502
11	9	-0.00293949	-0.00478379
11	10	0.0013801	0.00415837
11	11	8.31509e-05	-0.00242001
11	12	-0.000732253	0.000854915
11	13	0.000230237	-0.000358385
11	14	0.00071685	0.000506726
11	15	-0.00117622	-0.000428425
11	16	0.000925485	9.06203e-05
11	17	-0.000306696	5.68887e-05
11	18	-0.000226684	-4.2431e-05
11	19	0.000385007	0.000123344
11	20	-0.000271482	-0.000204591
11	21	0.000212932	0.000143818
11	22	-0.00027684	-4.67227e-05
11	23	0.00025278	-2.41904e-05
11	24	-9.49308e-05	0.000104446
11	25	4.21884e-07	-0.000127155
12	1	-0.000106896	1.74415e-05
12	2	0.00054194	-9.52906e-05
12	3	-0.0013159	0.000308748
12	4	0.00190343	-0.000479299
12	5	-0.00155331	4.7517e-05
12	6	3.24843e-05	0.00107143
12	7	0.0019824	-0.00199386
12	8	-0.00322423	0.00199057
12	9	0.00285232	-0.00139163
12	10	-0.00142217	0.00100871
12	11	0.000345228	-0.00124701
12	12	-0.000261547	0.00174867
12	13	0.000555473	-0.00173408
12	14	-0.000486472	0.000933898
12	15	0.000136837	5.3082e-06
12	16	5.0062e-05	-0.000388869
12	17	-8.53227e-05	0.000356289
12	18	0.00021331	-0.000472516
12	19	-0.000318244	0.000779172
12	20	0.000142241	-0.000755461
12	21	0.000175142	0.000215808
12	22	-0.000253033	0.000303229
12	23	4.3232e-05	-0.000328423
12	24	0.000132713	8.24705e-05
12	25	-8.61722e-05	7.10929e-06
13	1	-1.96853e-05	8.65692e-06
13	2	1.48206e-05	-1.44776e-05
13	3	0.00037509	-7.92282e-05
13	4	-0.00167164	0.000428699
13	5	0.00357834	-0.000995856
13	6	-0.00467884	0.00145437
13	7	0.00399681	-0.00169259
13	8	-0.0022887	0.00197698
13	9	0.00104136	-0.00222426
13	10	-0.000790355	0.00193706
13	11	0.000909135	-0.00112336
13	12	-0.000616591	0.000282892
13	13	-0.000159078	0.000417596
13	14	0.000856616	-0.000960484
13	15	-0.000991963	0.0010198
13	16	0.00066054	-0.000517265
13	17	-0.000336609	-5.7518e-05
13	18	0.000273943	0.000284636
13	19	-0.00031494	-0.000184489
13	20	0.000233257	-2.41445e-05
13	21	-4.71046e-05	0.000112217
13	22	-4.27116e-05	9.82898e-06
13	23	-3.03426e-05	-0.000161311
13	24	0.000101078	0.000148961
13	25	-3.78763e-05	-4.52046e-05
14	1	-1.01111e-05	2.78443e-05
14	2	0.000142118	-0.000172018
14	3	-0.000596709	0.000411085
14	4	0.00137925	-0.000368711
14	5	-0.00208434	-0.000306363
14	6	0.00209946	0.00110204
14	7	-0.00114946	-0.000857896
14	8	-0.00026677	-0.000664214
14	9	0.00118525	0.00209849
14	10	-0.00110793	-0.00200474
14	11	0.000463654	0.000581754
14	12	-6.25897e-06	0.00069448
14	13	-2.46178e-05	-0.000818435
14	14	-0.000107297	0.000118893
14	15	0.000180382	0.000495949
14	16	-0.000174893	-0.000579036
14	17	0.000148135	0.00028913
14	18	-0.000190216	1.83086e-05
14	19	0.000318536	-0.000105004
14	20	-0.000414132	9.57515e-06
14	21	0.000385993	2.99875e-05
14	22	-0.00027932	7.24576e-05
14	23	0.00017024	-0.000132796
14	24	-8.02821e-05	4.64054e-05
14	25	2.13817e-05	3.34804e-05
15	1	4.77365e-06	-7.69825e-07
15	2	2.60071e-06	1.36508e-05
15	3	-9.12429e-05	-4.66806e-05
15	4	0.000364648	8.06517e-05
15	5	-0.000887181	-3.73923e-05
15	6	0.00160373	-0.00030669
15	7	-0.00228045	0.00104903
15	8	0.00254342	-0.00162599
15	9	-0.00221411	0.00125555
15	10	0.0015655	-6.1806e-05
15	11	-0.000980989	-0.00102205
15	12	0.000556763	0.0013902
15	13	-0.000248776	-0.00114718
15	14	0.000146366	0.00066608
15	15	-0.000322466	-0.000295965
15	16	0.000573458	0.000218674
15	17	-0.000608372	-0.000335479
15	18	0.00041721	0.0004259
15	19	-0.000201981	-0.000353988
15	20	5.141e-05	0.000121517
15	21	6.56593e-05	0.000121636
15	22	-0.000132955	-0.000206061
15	23	0.000131318	0.000147702
15	24	-0.00010737	-8.47188e-05
15	25	8.69252e-05	4.52922e-05
16	1	1.55877e-05	1.2084e-05
16	2	-9.1909e-05	-4.76023e-05
16	3	0.000286555	4.44763e-05
16	4	-0.000612714	6.19008e-05
16	5	0.000924074	-9.73472e-05
16	6	-0.000930156	-0.000171859
16	7	0.000628233	0.000489817
16	8	-0.000530201	-0.000261997
16	9	0.000872665	-0.000526782
16	10	-0.00102054	0.00110481
16	11	0.000548674	-0.000926295
16	12	-0.000142532	0.000326549
16	13	0.000393279	4.57695e-05
16	14	-0.000776307	8.10566e-05
16	15	0.000603897	-0.000489511
16	16	2.62209e-05	0.000709286
16	17	-0.000578011	-0.000489536
16	18	0.000710785	9.72558e-05
16	19	-0.000451829	4.18657e-05
16	20	5.50445e-05	0.000107829
16	21	0.000214315	-0.000234721
16	22	-0.00024993	0.000150138
16	23	0.000141333	2.4998e-05
16	24	-3.95013e-05	-9.3671e-05
16	25	-4.15046e-06	2.91992e-05
17	1	1.79758e-05	1.16135e-06
17	2	-5.44307e-05	1.19159e-05
17	3	-5.21097e-05	-0.000107527
17	4	0.000455276	0.000343004
17	5	-0.000776335	-0.000630398
17	6	0.000258795	0.000825232
17	7	0.00114406	-0.000882442
17	8	-0.00230229	0.000765955
17	9	0.00207523	-0.000461747
17	10	-0.00061568	0.000131568
17	11	-0.000867294	9.58879e-05
17	12	0.00130385	-0.000347777
17	13	-0.000626292	0.000651676
17	14	-0.000260959	-0.000699861
17	15	0.000464063	0.000365654
17	16	-6.18295e-05	-1.86297e-05
17	17	-0.000223053	-1.83601e-05
17	18	9.32762e-05	-0.000103183
17	19	0.000127178	0.000126213
17	20	-0.000166685	-7.0896e-05
17	21	9.10224e-05	4.29913e-05
17	22	-1.87108e-05	-1.4631e-05
17	23	-2.76914e-05	-4.76112e-05
17	24	3.72625e-05	8.41167e-05
17	25	-2.644e-06	-6.58525e-05
18	1	-7.55109e-06	-3.17303e-06
18	2	2.86326e-05	3.0257e-05
18	3	-1.34488e-06	-9.77281e-05
18	4	-0.000228947	0.000151447
18	5	0.000729251	-8.10118e-05
18	6	-0.00122278	-0.000181706
18	7	0.00126008	0.000526442
18	8	-0.000782454	-0.000610571
18	9	0.000179999	0.000224562
18	10	0.000228634	0.000336906
18	11	-0.000375513	-0.000625302
18	12	0.000281954	0.000520849
18	13	-9.33361e-05	-0.000176911
18	14	2.92975e-05	-0.000169285
18	15	-0.00010351	0.000330516
18	16	0.000126992	-0.000321117
18	17	-1.2275e-05	0.000242834
18	18	-0.000141912	-8.46234e-05
18	19	0.000247508	-0.00013164
18	20	-0.000315282	0.0002294
18	21	0.00034199	-0.000142961
18	22	-0.000294811	5.76385e-05
18	23	0.000213509	-0.000101593
18	24	-0.000158259	0.000149084
18	25	0.000117175	-7.58985e-05
19	1	-6.98047e-06	-1.05846e-05
19	2	6.82637e-05	5.45949e-05
19	3	-0.000275838	-0.000137854
19	4	0.000641954	0.000206105
19	5	-0.000987117	-0.000156334
19	6	0.00108623	-8.39745e-05
19	7	-0.00096822	0.000479009
19	8	0.000897692	-0.000835119
19	9	-0.000983456	0.000898927
19	10	0.00106963	-0.000606065
19	11	-0.00103416	0.000126976
19	12	0.000898764	0.000332376
19	13	-0.000710839	-0.000638414
19	14	0.000503407	0.000701595
19	15	-0.000296036	-0.000502292
19	16	0.000130656	0.000156722
19	17	-6.14337e-05	0.000144944
19	18	3.92606e-05	-0.000278125
19	19	4.96619e-06	0.000251916
19	20	-1.16723e-05	-0.000162364
19	21	-4.25494e-05	7.01781e-05
19	22	3.54533e-05	5.70032e-06
19	23	7.64993e-05	-1.38883e-05
19	24	-0.000169106	-4.04811e-05
19	25	0.000152734	5.11198e-05
20	1	6.62162e-06	2.92134e-06
20	2	-3.2433e-05	-3.91724e-05
20	3	5.16392e-05	0.000154852
20	4	1.92821e-05	-0.00036395
20	5	-0.000203462	0.000680749
20	6	0.000353343	-0.00111141
20	7	-0.000213341	0.0014654
20	8	-0.00027781	-0.00135607
20	9	0.000684635	0.000669226
20	10	-0.000503311	0.000121645
20	11	-3.0767e-06	-0.000467972
20	12	5.60133e-05	0.000407099
20	13	0.000463505	-0.000317957
20	14	-0.000843542	0.000316948
20	15	0.000634574	-0.000306204
20	16	-0.000167555	0.000265924
20	17	-9.81036e-05	-0.000210309
20	18	0.000107991	0.000138401
20	19	-3.29757e-05	-7.93151e-05
20	20	-1.46115e-05	1.57096e-05
20	21	1.98975e-05	8.43373e-05
20	22	-1.01675e-05	-0.000128737
20	23	1.6191e-06	3.70672e-05
20	24	1.44307e-05	7.92941e-05
20	25	-2.38476e-05	-8.64014e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode43_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00183712	0
0	2	0.00520981	0
0	3	-0.00492437	0
0	4	-0.00156723	0
0	5	0.00630158	0
0	6	-0.00118966	0
0	7	-0.00819534	0
0	8	0.00822609	0
0	9	0.00332792	0
0	10	-0.0135808	0
0	11	0.012343	0
0	12	-0.00377916	0
0	13	-0.00246436	0
0	14	0.00340086	0
0	15	-0.00224997	0
0	16	0.00162867	0
0	17	-0.00143906	0
0	18	0.000937643	0
0	19	-6.6806e-05	0
0	20	-0.000642486	0
0	21	0.000693994	0
0	22	-0.000268442	0
0	23	-6.74416e-05	0
0	24	0.000179593	0
0	25	-0.000276351	0
1	1	0.021508	-0.00160493
1	2	-0.0391766	0.00349228
1	3	0.022401	-0.00164748
1	4	0.0241006	-0.0049363
1	5	-0.0416509	0.00815242
1	6	9.16054e-05	-0.000716421
1	7	0.04674	-0.0110242
1	8	-0.0344075	0.0137219
1	9	-0.0258276	-0.00382373
1	10	0.0729909	-0.00950271
1	11	-0.0748192	0.0162098
1	12	0.0479779	-0.014787
1	13	-0.0212578	0.0100052
1	14	0.00640997	-0.00568743
1	15	-0.000533544	0.00253602
1	16	-0.00133127	-0.00051622
1	17	0.00157012	-0.000253756
1	18	-0.00123844	0.000252187
1	19	0.000872494	-0.000221963
1	20	-0.000491896	0.000336534
1	21	6.39704e-05	-0.000300527
1	22	0.000139648	-6.12033e-06
1	23	4.50652e-06	0.000324151
1	24	-0.000186716	-0.00038617
1	25	0.000230514	0.000200557
2	1	0.255609	-0.808042
2	2	-0.35108	1.11501
2	3	0.0317799	-0.11171
2	4	0.339391	-1.06585
2	5	-0.250376	0.797194
2	6	-0.205488	0.636333
2	7	0.441233	-1.38471
2	8	-0.143192	0.450032
2	9	-0.39417	1.24262
2	10	0.696185	-2.19334
2	11	-0.616174	1.93839
2	12	0.350099	-1.09845
2	13	-0.129033	0.404059
2	14	0.0272525	-0.0865003
2	15	-0.00267766	0.00815927
2	16	0.0019869	-0.00172169
2	17	-0.00221644	0.00110684
2	18	0.000588899	0.000457577
2	19	0.000744325	-0.0010075
2	20	-0.000808879	0.000873677
2	21	0.000204426	-0.000538576
2	22	0.00037389	0.000306024
2	23	-0.000729356	-0.000322839
2	24	0.0007662	0.000358301
2	25	-0.00048893	-0.000169636
3	1	0.00106917	0.00551985
3	2	-0.00251828	-0.0110056
3	3	0.00147277	0.00749499
3	4	0.00314706	0.00257163
3	5	-0.00688137	-0.00588666
3	6	0.00408394	-0.00289861
3	7	0.00509595	0.0130855
3	8	-0.0146602	-0.0126625
3	9	0.0190352	0.00306236
3	10	-0.017648	0.00578261
3	11	0.0133687	-0.00850806
3	12	-0.00870889	0.00700374
3	13	0.0047216	-0.00453773
3	14	-0.00179103	0.00236625
3	15	8.35987e-05	-0.000626295
3	16	0.00047688	-0.000632547
3	17	-0.000417637	0.00130869
3	18	0.000401154	-0.00122389
3	19	-0.000513071	0.000513885
3	20	0.000476863	0.000127808
3	21	-0.000337525	-0.000253725
3	22	0.000290069	0.000170154
3	23	-0.000264323	-0.000178453
3	24	0.000146139	0.000103796
3	25	1.76226e-05	0.000147299
4	1	-0.00219784	0.0188463
4	2	0.00635904	-0.0496649
4	3	-0.00890063	0.0538589
4	4	0.00604698	-0.00886098
4	5	0.00132008	-0.0483476
4	6	-0.00677206	0.0579811
4	7	0.00388885	-0.00759203
4	8	0.00641897	-0.0564744
4	9	-0.0158003	0.08411
4	10	0.016801	-0.0684831
4	11	-0.01012	0.0365145
4	12	0.00245975	-0.0123294
4	13	0.000992344	0.00144947
4	14	-0.000143335	0.000784286
4	15	-0.00202634	0.000396354
4	16	0.00297632	-0.00139032
4	17	-0.0024114	0.000656382
4	18	0.001371	0.000855863
4	19	-0.000530274	-0.00143035
4	20	2.84976e-05	0.000842716
4	21	6.29808e-05	-9.29963e-05
4	22	9.63796e-05	-0.000233044
4	23	-0.000125246	0.000207007
4	24	-8.05182e-05	5.31441e-05
4	25	0.00025854	-0.000335976
5	1	0.00242071	0.000385413
5	2	-0.00824129	-0.00186536
5	3	0.0125561	0.00377103
5	4	-0.00763543	-0.00321752
5	5	-0.00572479	-0.00169661
5	6	0.0156268	0.00823455
5	7	-0.0125324	-0.0107104
5	8	0.000689985	0.00684191
5	9	0.0084597	-0.000521318
5	10	-0.00975936	-0.00331832
5	11	0.00673415	0.00383204
5	12	-0.00400152	-0.00273004
5	13	0.00241794	0.00129483
5	14	-0.00117616	-0.000327063
5	15	0.000383049	0.000222516
5	16	-0.000216309	-0.00050754
5	17	7.26287e-05	0.000561708
5	18	0.000332212	-0.000407363
5	19	-0.000547343	0.000295976
5	20	0.000360419	-0.000184705
5	21	-6.68144e-05	-2.421e-05
5	22	-0.000106572	0.000179241
5	23	0.000146811	-0.000138535
5	24	-8.4489e-05	7.01242e-05
5	25	2.28892e-06	-0.000168709
6	1	0.00194129	0.000658217
6	2	-0.00743664	-0.00326167
6	3	0.0131347	0.00753705
6	4	-0.0114577	-0.00964898
6	5	-0.00023	0.00539174
6	6	0.0141768	0.00457025
6	7	-0.0193886	-0.0145622
6	8	0.013343	0.0187717
6	9	-0.00359917	-0.0158291
6	10	-0.00154466	0.00922691
6	11	0.000640118	-0.00349731
6	12	0.00218812	0.000543752
6	13	-0.00284027	0.000272571
6	14	0.000934015	-0.000164783
6	15	0.00100925	-8.30611e-05
6	16	-0.00123661	0.00013894
6	17	0.000495759	3.66213e-05
6	18	-0.000201991	-0.000304171
6	19	0.000513658	0.000482669
6	20	-0.000692305	-0.000493169
6	21	0.000337146	0.000350944
6	22	0.000220162	-0.000151433
6	23	-0.000437575	7.15134e-05
6	24	0.000230416	-0.00016536
6	25	2.49359e-05	0.000273812
7	1	-0.000423268	0.000405848
7	2	0.00208872	-0.0012848
7	3	-0.00492744	0.00104163
7	4	0.00701103	0.00240318
7	5	-0.00592672	-0.0080356
7	6	0.00145264	0.011855
7	7	0.00324244	-0.0115174
7	8	-0.00442039	0.00848027
7	9	0.00223749	-0.00521515
7	10	-0.000256947	0.00266903
7	11	0.000209095	-0.00085408
7	12	-0.000495079	1.09114e-05
7	13	0.000119451	-0.000127108
7	14	-0.000116115	0.000421496
7	15	0.000793515	-0.000306369
7	16	-0.00106428	5.2043e-05
7	17	0.000567526	-1.8944e-05
7	18	-6.38487e-05	3.81443e-05
7	19	-2.49412e-05	0.000137436
7	20	3.18467e-05	-0.000362813
7	21	-0.00025341	0.000393618
7	22	0.000501328	-0.000304987
7	23	-0.000466806	0.00033904
7	24	0.000191916	-0.000479234
7	25	3.58376e-05	0.000446903
8	1	-0.00126773	-0.00082313
8	2	0.00723382	0.00459015
8	3	-0.0202551	-0.0126893
8	4	0.0355987	0.0227918
8	5	-0.0426052	-0.0297077
8	6	0.0352036	0.0291858
8	7	-0.0191062	-0.0210693
8	8	0.00538943	0.00990513
8	9	0.000740248	-0.00157458
8	10	-0.00179767	-0.0016456
8	11	0.00173241	0.00174261
8	12	-0.00175216	-0.00111906
8	13	0.00142866	0.000236836
8	14	-0.000928455	0.000886874
8	15	0.00088936	-0.00135612
8	16	-0.00118933	0.000692483
8	17	0.00118421	0.000136478
8	18	-0.000715404	-0.000166305
8	19	0.000168579	-0.000193172
8	20	0.000113457	0.000141715
8	21	-0.000149199	0.000247459
8	22	0.000131739	-0.000458228
8	23	-0.000127102	0.000351839
8	24	9.42406e-05	-0.000125827
8	25	-1.48952e-05	-3.98247e-05
9	1	0.000105798	-0.000190627
9	2	-0.000217774	0.0013478
9	3	-0.000522198	-0.00459441
9	4	0.00320489	0.0104338
9	5	-0.00738071	-0.0177817
9	6	0.0106281	0.0234031
9	7	-0.0105641	-0.0234567
9	8	0.0069864	0.0173235
9	9	-0.00215678	-0.0089482
9	10	-0.000958418	0.00300702
9	11	0.00123636	-0.000870577
9	12	-2.00315e-05	0.00096453
9	13	-0.000973772	-0.00131662
9	14	0.00128833	0.000946927
9	15	-0.00105552	-9.09012e-05
9	16	0.000349823	-0.000355261
9	17	0.000397691	9.596e-05
9	18	-0.000646708	0.000201944
9	19	0.000464538	-5.70077e-05
9	20	-0.000258174	-0.000246085
9	21	0.000145709	0.000387395
9	22	-4.42042e-05	-0.000394421
9	23	-5.83689e-06	0.000323129
9	24	-7.34762e-05	-0.000197292
9	25	0.000190247	0.00010709
10	1	3.48049e-05	0.000119362
10	2	-0.000203863	-0.000617127
10	3	0.000651763	0.00141095
10	4	-0.00132851	-0.00183002
10	5	0.00185929	0.00120239
10	6	-0.00186058	0.000468608
10	7	0.00105254	-0.00215775
10	8	0.000610082	0.00247684
10	9	-0.00221074	-0.00131846
10	10	0.00224679	4.32371e-05
10	11	-0.000620769	0.000383665
10	12	-0.000925207	-0.000291512
10	13	0.00109679	0.000197201
10	14	-0.000471074	-5.2836e-05
10	15	0.00012372	-0.000190496
10	16	-0.000169288	0.000249569
10	17	0.000211156	1.61769e-05
10	18	-0.00023364	-0.000356296
10	19	0.000377036	0.000436773
10	20	-0.000448774	-0.000197129
10	21	0.000271215	-0.000100667
10	22	-4.56648e-05	0.000205028
10	23	-2.21287e-05	-0.000116044
10	24	-4.94581e-06	-5.66617e-05
10	25	4.24303e-05	0.000188862
11	1	7.23605e-06	0.000153919
11	2	-0.000253412	-0.000721123
11	3	0.00126432	0.0018386
11	4	-0.00320019	-0.00350079
11	5	0.00504532	0.00533314
11	6	-0.00521522	-0.00613837
11	7	0.00342365	0.00477899
11	8	-0.00118595	-0.00184396
11	9	4.98159e-06	-0.000610164
11	10	0.000172309	0.00123685
11	11	-0.00026105	-0.00063797
11	12	0.000545727	0.000160063
11	13	-0.000601649	-0.000186715
11	14	0.000244148	0.000206352
11	15	0.00019869	0.000123649
11	16	-0.000376555	-0.000540746
11	17	0.0002826	0.000553836
11	18	-0.00017806	-0.000133286
11	19	0.000229567	-0.000183714
11	20	-0.000289265	6.27754e-05
11	21	0.000131244	0.000179334
11	22	0.000185967	-0.000137257
11	23	-0.000351765	-0.000123068
11	24	0.000213778	0.000284847
11	25	4.6683e-06	-0.000229658
12	1	9.67024e-05	5.6024e-05
12	2	-0.000452556	-0.00025225
12	3	0.00101483	0.000369283
12	4	-0.00129853	0.000226603
12	5	0.000783383	-0.00187047
12	6	0.000342154	0.00391278
12	7	-0.0011756	-0.00488099
12	8	0.00104794	0.00356089
12	9	-0.000266911	-0.000701758
12	10	-0.000325603	-0.0010788
12	11	0.000339293	0.000406619
12	12	-1.82837e-05	0.00102097
12	13	-0.000266255	-0.000897278
12	14	0.000408003	-0.000706074
12	15	-0.000538996	0.00182443
12	16	0.000652241	-0.00127043
12	17	-0.000525713	-0.000109766
12	18	0.000155727	0.000807372
12	19	0.000117761	-0.000507669
12	20	-6.92124e-05	1.76842e-05
12	21	-0.000141803	0.000115802
12	22	0.00025454	-5.49358e-05
12	23	-0.000206857	-1.13467e-05
12	24	9.96703e-05	0.000153886
12	25	-5.07621e-05	-0.000311904
13	1	1.38738e-05	-4.06168e-05
13	2	-1.60619e-05	0.000181825
13	3	-3.89029e-05	-0.000334897
13	4	-6.32402e-05	0.000126663
13	5	0.000734898	0.000877481
13	6	-0.00182358	-0.00272741
13	7	0.00247984	0.00481248
13	8	-0.00219278	-0.00597926
13	9	0.00129279	0.00529456
13	10	-0.000365081	-0.00308853
13	11	-0.000134379	0.000895789
13	12	-5.14863e-05	0.000110263
13	13	0.000589813	-0.000258552
13	14	-0.000683201	0.000455057
13	15	0.000150934	-0.00076613
13	16	0.000295282	0.000741977
13	17	-0.000199508	-0.000414832
13	18	-0.000117471	8.60608e-05
13	19	0.000314486	0.000175355
13	20	-0.000378545	-0.000308963
13	21	0.00026866	0.000223828
13	22	3.72137e-05	-6.56701e-05
13	23	-0.000295607	1.34948e-05
13	24	0.000272722	-2.29796e-06
13	25	-7.30028e-05	-6.12322e-05
14	1	1.36535e-05	-3.48453e-06
14	2	-4.80297e-05	1.69509e-05
14	3	9.74703e-05	-3.68897e-05
14	4	-0.000180525	2.51309e-05
14	5	0.000220601	1.81569e-05
14	6	-6.97701e-05	2.75022e-05
14	7	-9.54447e-05	-0.000143154
14	8	-2.01539e-05	-3.44709e-05
14	9	0.00018036	0.000672386
14	10	-2.05734e-05	-0.00124986
14	11	-0.00020384	0.00117114
14	12	2.22105e-05	-0.00059786
14	13	0.000486275	0.00015419
14	14	-0.000763531	-6.69922e-05
14	15	0.000468584	0.000123655
14	16	0.000116028	-0.000174289
14	17	-0.000461997	0.000169894
14	18	0.000370418	-4.21113e-05
14	19	-4.95267e-05	-0.000112173
14	20	-0.000159078	6.56188e-05
14	21	9.20178e-05	0.000140452
14	22	9.24399e-05	-0.000196067
14	23	-0.000150778	1.46162e-05
14	24	6.40386e-05	0.000148773
14	25	2.97276e-05	-0.000120123
15	1	-7.48252e-06	6.95313e-06
15	2	1.94733e-05	-4.74293e-06
15	3	3.21315e-05	2.04674e-06
15	4	-0.000215387	-0.000228035
15	5	0.000387482	0.00104066
15	6	-0.000206071	-0.00220931
15	7	-0.000483847	0.00260071
15	8	0.00144387	-0.00142367
15	9	-0.00222599	-0.000488685
15	10	0.00235315	0.00152954
15	11	-0.00163972	-0.00112858
15	12	0.000503716	7.86104e-05
15	13	0.000346007	0.000562487
15	14	-0.000521345	-0.000454817
15	15	0.000207659	6.9448e-05
15	16	0.000100502	3.41149e-05
15	17	-0.000111688	7.20207e-05
15	18	-6.64517e-05	9.43602e-06
15	19	0.000205714	-0.000224801
15	20	-0.000229495	0.000245954
15	21	0.000162615	-0.000121523
15	22	-4.24552e-05	9.16694e-05
15	23	-4.44469e-05	-0.000117051
15	24	3.4463e-05	6.17885e-05
15	25	6.51617e-06	2.92584e-05
16	1	1.32981e-05	-1.53612e-06
16	2	-6.24166e-05	5.16342e-05
16	3	0.000156619	-0.000279511
16	4	-0.000245164	0.000704374
16	5	0.000208202	-0.00102866
16	6	-7.42743e-05	0.000998673
16	7	7.47859e-05	-0.000707017
16	8	-0.000247862	0.000222681
16	9	0.000428824	0.000353968
16	10	-0.000634519	-0.000534102
16	11	0.000912894	6.18544e-05
16	12	-0.0010107	0.00051302
16	13	0.00059997	-0.000568801
16	14	0.000220922	0.000186961
16	15	-0.000883324	0.00019219
16	16	0.00093736	-0.000349808
16	17	-0.000495994	0.000318283
16	18	-4.9512e-06	-0.000230038
16	19	0.000248739	0.000193513
16	20	-0.000202077	-0.000170724
16	21	2.5411e-05	5.04507e-05
16	22	0.000106486	0.000134149
16	23	-0.00011722	-0.000188281
16	24	3.62045e-05	3.28988e-05
16	25	5.43313e-05	0.000134203
17	1	-2.7584e-05	1.3983e-05
17	2	0.000125766	-8.64392e-05
17	3	-0.000169687	0.000306376
17	4	-0.000163228	-0.000758247
17	5	0.00093343	0.00142221
17	6	-0.00166308	-0.0020942
17	7	0.00171966	0.00239323
17	8	-0.000939698	-0.00200694
17	9	-2.67589e-05	0.000995243
17	10	0.000371874	0.0001735
17	11	-0.000190253	-0.000874991
17	12	0.000144626	0.000804565
17	13	-0.000347841	-0.000284507
17	14	0.00039711	-6.73767e-05
17	15	-0.000157328	1.91708e-05
17	16	-9.39413e-05	0.000139379
17	17	8.27438e-05	-0.000159224
17	18	0.000167923	0.000109866
17	19	-0.000386324	-7.40603e-05
17	20	0.00036066	2.20267e-05
17	21	-0.000162232	2.41415e-05
17	22	1.94878e-05	-8.98269e-06
17	23	-3.97107e-05	-3.96594e-05
17	24	0.000113816	6.10595e-05
17	25	-0.00010139	-4.46838e-05
18	1	8.05657e-06	5.68439e-06
18	2	-3.17078e-05	-3.1585e-05
18	3	3.21213e-05	9.39522e-05
18	4	6.24345e-05	-0.00018449
18	5	-0.000263758	0.000272873
18	6	0.000459329	-0.000364382
18	7	-0.000493946	0.000510797
18	8	0.000361932	-0.000734114
18	9	-0.000184546	0.000967053
18	10	-1.30219e-05	-0.00110983
18	11	0.000281904	0.00109383
18	12	-0.000560024	-0.000875288
18	13	0.000724735	0.000509894
18	14	-0.00071514	-0.000175347
18	15	0.000527223	3.79412e-06
18	16	-0.000288456	1.56709e-05
18	17	0.000189085	3.33535e-05
18	18	-0.000200188	-0.00010431
18	19	0.000124496	0.000175457
18	20	8.24498e-05	-0.000153991
18	21	-0.000257175	3.8268e-06
18	22	0.000259936	0.000110733
18	23	-0.000136725	-5.61874e-05
18	24	1.8647e-05	-7.52465e-05
18	25	3.80353e-05	0.000149553
19	1	2.19518e-06	1.11395e-05
19	2	-3.20247e-05	-5.2847e-05
19	3	0.000139051	8.79716e-05
19	4	-0.000325673	-1.62089e-05
19	5	0.000515195	-0.000246558
19	6	-0.000673351	0.000712873
19	7	0.000858693	-0.00116259
19	8	-0.00103901	0.00116851
19	9	0.0010498	-0.000659632
19	10	-0.000832629	0.000166154
19	11	0.000484873	-0.00013534
19	12	-0.000108072	0.000388424
19	13	-0.000140955	-0.000504506
19	14	6.93796e-05	0.000331785
19	15	0.000228381	4.39791e-06
19	16	-0.000417576	-0.000269483
19	17	0.000399904	0.000293164
19	18	-0.000337169	-0.000123388
19	19	0.000285758	-6.77171e-05
19	20	-0.000191605	0.00018339
19	21	0.000100247	-0.00021736
19	22	-8.05624e-05	0.000192463
19	23	7.76395e-05	-0.000143738
19	24	-2.48048e-05	9.39936e-05
19	25	-3.51531e-05	-4.43685e-05
20	1	1.11315e-05	6.01578e-06
20	2	-7.17024e-05	-3.29849e-05
20	3	0.000236711	3.27921e-05
20	4	-0.000502992	0.000187649
20	5	0.000740903	-0.000757142
20	6	-0.000775759	0.00137829
20	7	0.000541779	-0.00152828
20	8	-0.00011122	0.00114681
20	9	-0.000328938	-0.000757452
20	10	0.000495273	0.000773091
20	11	-0.000233089	-0.000950143
20	12	-0.000261627	0.000755749
20	13	0.000659901	-0.000188466
20	14	-0.000782748	-0.000184835
20	15	0.000596397	8.74547e-05
20	16	-0.000249883	0.000123336
20	17	3.06857e-05	-0.000112456
20	18	-1.77457e-05	-4.97159e-06
20	19	1.59369e-05	3.54632e-05
20	20	7.44393e-05	2.48191e-06
20	21	-0.000145458	-5.17046e-05
20	22	0.000124036	9.28686e-05
20	23	-5.63121e-05	-6.68695e-05
20	24	-8.37733e-06	-2.73997e-05
20	25	5.55963e-05	7.84629e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode44_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00266165	0
0	2	0.00491213	0
0	3	-0.0028909	0
0	4	-0.00111384	0
0	5	-0.000590238	0
0	6	0.00593012	0
0	7	-0.00549965	0
0	8	-0.00121114	0
0	9	0.00533873	0
0	10	-0.00156173	0
0	11	-0.00715897	0
0	12	0.0138574	0
0	13	-0.0129536	0
0	14	0.00536745	0
0	15	0.00182596	0
0	16	-0.00334964	0
0	17	0.000927354	0
0	18	0.000718089	0
0	19	0.00010611	0
0	20	-0.00161292	0
0	21	0.00197812	0
0	22	-0.00123138	0
0	23	0.000365413	0
0	24	-2.97735e-05	0
0	25	0.000189016	0
1	1	0.00118486	0.00764754
1	2	0.00152444	-0.012776
1	3	-0.0051899	0.00572983
1	4	0.0020427	0.00957887
1	5	0.00627544	-0.0130128
1	6	-0.00795733	-0.00266029
1	7	-0.000611252	0.0163171
1	8	0.00760184	-0.00774464
1	9	-0.00301779	-0.0132527
1	10	-0.00776988	0.0225381
1	11	0.0133019	-0.0137679
1	12	-0.0101972	0.000527901
1	13	0.00372763	0.00503237
1	14	0.000322369	-0.00324873
1	15	-0.000863647	0.000100203
1	16	0.000221022	0.00136129
1	17	-8.83124e-05	-0.00155117
1	18	0.000290016	0.00117037
1	19	-0.00054028	-0.000403855
1	20	0.000903186	-0.000185266
1	21	-0.000979039	9.13292e-05
1	22	0.000538065	0.000297714
1	23	-0.000173939	-0.00028293
1	24	0.000251861	-0.000171941
1	25	-0.000333062	0.000485708
2	1	-0.00463225	-0.00433108
2	2	0.00632919	0.0058403
2	3	-0.000894079	1.96564e-05
2	4	-0.00527008	-0.00641434
2	5	0.00422997	0.00408259
2	6	0.00281207	0.0036185
2	7	-0.008299	-0.00529916
2	8	0.00661216	-0.00120678
2	9	0.00174761	0.00677143
2	10	-0.010937	-0.00553258
2	11	0.0147308	0.00189169
2	12	-0.0120793	-0.00157637
2	13	0.00712404	0.00336823
2	14	-0.00373598	-0.00283409
2	15	0.00207031	-0.000479907
2	16	-0.000896587	0.00313529
2	17	0.000215562	-0.00302622
2	18	-0.000138933	0.00142496
2	19	-3.31675e-05	-0.000244927
2	20	0.00043736	-0.00018112
2	21	-0.000437583	0.000305386
2	22	7.0931e-06	-0.000244365
2	23	0.000232064	5.16043e-06
2	24	-9.56898e-05	0.000189187
2	25	-7.23861e-05	-0.000187909
3	1	0.00176321	0.00430045
3	2	-0.00273569	-0.00830323
3	3	0.000282642	0.00521571
3	4	0.00305732	0.00239121
3	5	-0.00267096	-0.00469212
3	6	-0.00141667	-0.000989799
3	7	0.00543899	0.00651925
3	8	-0.0068921	-0.00403641
3	9	0.00557889	-0.00478513
3	10	-0.00222445	0.0121002
3	11	-0.00186026	-0.0134622
3	12	0.00504871	0.0109672
3	13	-0.00634929	-0.00814552
3	14	0.00580938	0.0057029
3	15	-0.00400256	-0.00302132
3	16	0.0016457	0.00071322
3	17	0.000402921	0.00020759
3	18	-0.00142302	-9.2377e-05
3	19	0.00128024	3.39858e-05
3	20	-0.000454993	-0.000248948
3	21	-0.00032563	0.000267008
3	22	0.000526519	-0.000154303
3	23	-0.000180906	0.00026064
3	24	-0.000179632	-0.000369436
3	25	0.000188628	0.000201845
4	1	-0.00776374	-0.00631604
4	2	0.0215265	0.0157358
4	3	-0.0250819	-0.0144413
4	4	0.00657686	-0.00348407
4	5	0.0190333	0.0216799
4	6	-0.0229766	-0.0183202
4	7	-0.00259558	-0.00682329
4	8	0.0346006	0.0313228
4	9	-0.0460731	-0.0360627
4	10	0.0336725	0.024177
4	11	-0.0141226	-0.0109245
4	12	0.00205662	0.00384558
4	13	0.00118729	-0.000563452
4	14	-0.00116864	-0.00130679
4	15	0.0011267	0.00137979
4	16	-0.00090055	-0.000208591
4	17	0.000334492	-0.0004735
4	18	-6.59557e-06	0.000174149
4	19	-0.000100873	0.000347739
4	20	0.000324137	-0.000560572
4	21	-0.000433153	0.000424704
4	22	0.000189401	-7.80993e-07
4	23	0.000101789	-0.000510781
4	24	-0.000151064	0.000754483
4	25	5.08667e-05	-0.00056614
5	1	0.00334909	0.000580557
5	2	-0.0104759	-0.00193044
5	3	0.0147476	0.00224292
5	4	-0.00897704	0.00108605
5	5	-0.00347441	-0.00640571
5	6	0.0104837	0.00702866
5	7	-0.00462797	0.000652656
5	8	-0.0084497	-0.0106945
5	9	0.0165499	0.0137823
5	10	-0.01402	-0.00836895
5	11	0.00591718	0.00126991
5	12	1.6043e-05	0.00175268
5	13	-0.00147528	-0.00121544
5	14	0.000858869	2.81698e-05
5	15	-0.000433622	0.000690501
5	16	0.000583547	-0.000970551
5	17	-0.000805912	0.000754289
5	18	0.000652048	-0.000368597
5	19	-0.00019635	0.00027752
5	20	-0.000120485	-0.000283946
5	21	0.000140216	7.57293e-05
5	22	-5.96319e-05	0.000135079
5	23	-5.05336e-06	-0.000152531
5	24	7.27191e-05	0.000129727
5	25	-0.000107944	-0.000137352
6	1	-0.000998793	0.000305358
6	2	0.00361937	-0.00165117
6	3	-0.00568001	0.00470942
6	4	0.00356629	-0.00825787
6	5	0.00212569	0.00796853
6	6	-0.00559449	-0.000165889
6	7	0.00269303	-0.0118878
6	8	0.00372303	0.0194771
6	9	-0.00790296	-0.0177956
6	10	0.00816623	0.0102654
6	11	-0.00669756	-0.00325032
6	12	0.00492177	0.000102463
6	13	-0.00256283	-0.000241678
6	14	-3.97149e-05	0.00108757
6	15	0.00141645	-0.000787739
6	16	-0.000845209	-0.000155723
6	17	-0.000507308	0.000416082
6	18	0.000925804	-1.03174e-06
6	19	-0.000194749	-0.00028061
6	20	-0.000524504	0.000225311
6	21	0.00054809	-5.28467e-05
6	22	-0.000274472	-0.000182044
6	23	0.000126677	0.000370851
6	24	-2.18391e-05	-0.000284035
6	25	-9.54205e-05	-2.61488e-07
7	1	0.000116933	0.00180079
7	2	4.12572e-05	-0.00786417
7	3	-0.000855488	0.0161367
7	4	0.00138923	-0.0183638
7	5	-0.000961967	0.00852302
7	6	0.00103524	0.00947618
7	7	-0.00245943	-0.02526
7	8	0.00341388	0.0307414
7	9	-0.00259714	-0.0248461
7	10	0.0013407	0.0130491
7	11	-0.00105469	-0.0029314
7	12	0.00121179	-0.00170347
7	13	-0.000858826	0.00235589
7	14	0.000295558	-0.00184864
7	15	-0.00021454	0.00108242
7	16	0.000436904	-5.37789e-05
7	17	-0.000545725	-0.000589711
7	18	0.000615901	0.000406489
7	19	-0.000603924	9.94099e-06
7	20	0.000286124	-7.15544e-05
7	21	7.16987e-05	-9.05477e-06
7	22	-0.000116682	-8.06712e-05
7	23	1.36832e-05	0.000191492
7	24	2.86331e-05	-0.000116268
7	25	-8.06012e-05	-6.07865e-05
8	1	0.000772829	-0.000143115
8	2	-0.00399175	0.000630526
8	3	0.0103924	-0.000741509
8	4	-0.0172624	-0.00194714
8	5	0.0195403	0.00925314
8	6	-0.0147097	-0.0185397
8	7	0.00580589	0.0235195
8	8	0.00143351	-0.0205645
8	9	-0.0038035	0.0126631
8	10	0.00258598	-0.00558247
8	11	-0.00104156	0.0018813
8	12	0.000962059	-0.000482688
8	13	-0.00164205	-3.88234e-05
8	14	0.00155629	0.000136673
8	15	-0.000635496	-3.20124e-05
8	16	0.000123267	2.03834e-05
8	17	-0.000431122	-0.000174634
8	18	0.000773027	0.000318169
8	19	-0.000692796	-0.000307395
8	20	0.000460823	0.000184491
8	21	-0.000296913	-5.531e-05
8	22	0.000156285	-5.25433e-05
8	23	-2.77676e-05	0.000156788
8	24	-3.3468e-05	-0.00023215
8	25	5.07807e-05	0.000192499
9	1	-0.0385031	0.0184705
9	2	0.233165	-0.111715
9	3	-0.707425	0.337997
9	4	1.3938	-0.663316
9	5	-1.97093	0.933748
9	6	2.09379	-0.987735
9	7	-1.70029	0.799807
9	8	1.05097	-0.49427
9	9	-0.480342	0.226495
9	10	0.151662	-0.0711356
9	11	-0.0292208	0.0119402
9	12	0.0044565	0.000296934
9	13	-0.00292145	-0.000124063
9	14	0.00164213	-0.000566689
9	15	-0.000224947	0.00070946
9	16	-0.000217649	-0.000787034
9	17	0.000198074	0.000749474
9	18	-0.000115315	-0.000511811
9	19	5.13681e-05	9.09428e-05
9	20	9.41566e-05	0.000354937
9	21	-0.000405328	-0.000504905
9	22	0.000646828	0.000279905
9	23	-0.000581416	-5.16457e-05
9	24	0.000330651	0.000113175
9	25	-0.000122931	-0.000270012
10	1	-0.00027033	0.00039575
10	2	0.00140163	-0.00175728
10	3	-0.00346356	0.00349402
10	4	0.00514723	-0.00368394
10	5	-0.00447938	0.00148055
10	6	0.000702664	0.00144357
10	7	0.00435691	-0.00279892
10	8	-0.00732133	0.0020812
10	9	0.00644867	-0.000505981
10	10	-0.00331082	-0.000512109
10	11	0.000822286	0.000382337
10	12	-0.000240562	0.000421593
10	13	0.000586171	-0.000907795
10	14	-0.000513685	0.00067807
10	15	-0.000213207	-0.000258845
10	16	0.000963432	0.000179773
10	17	-0.00106513	-0.000255647
10	18	0.000484265	0.000107044
10	19	0.000136722	9.10078e-05
10	20	-0.000318909	4.41189e-05
10	21	0.00019611	-0.000370427
10	22	6.28069e-06	0.000418046
10	23	-0.000228625	-8.84741e-05
10	24	0.000318507	-0.000237418
10	25	-0.000153922	0.000242175
11	1	-8.38215e-05	4.72346e-05
11	2	0.000506029	-0.000303383
11	3	-0.00152234	0.000999967
11	4	0.00290084	-0.00232292
11	5	-0.00377641	0.00426143
11	6	0.00335294	-0.00619298
11	7	-0.00173065	0.0069712
11	8	-4.14905e-05	-0.00605703
11	9	0.000753932	0.00401764
11	10	-0.000202591	-0.00168617
11	11	-0.000544053	-0.000298016
11	12	0.000442659	0.00131771
11	13	0.00035703	-0.00126106
11	14	-0.000987005	0.000806713
11	15	0.00102301	-0.000459836
11	16	-0.000780976	9.41316e-05
11	17	0.000664366	0.000323196
11	18	-0.000656839	-0.000549725
11	19	0.000514431	0.000515688
11	20	-0.000160367	-0.000324689
11	21	-0.000180098	5.71253e-05
11	22	0.000234002	0.000171326
11	23	-7.61426e-05	-0.000223041
11	24	2.39395e-05	0.000122372
11	25	-0.000132026	-4.79489e-05
12	1	4.26722e-05	-3.61935e-05
12	2	-6.15804e-05	0.000116689
12	3	-0.000240058	4.16645e-05
12	4	0.00092599	-0.000969386
12	5	-0.00140077	0.00258103
12	6	0.00107177	-0.00374716
12	7	-0.000269278	0.00346631
12	8	-0.000205682	-0.00195939
12	9	0.000259233	0.000221813
12	10	-0.000248096	0.000883067
12	11	-4.40535e-05	-0.00110213
12	12	0.000818404	0.00077694
12	13	-0.00134509	-0.000320507
12	14	0.000976829	-9.06198e-05
12	15	-0.000200877	0.000317507
12	16	-0.000148911	-0.000238243
12	17	-4.67967e-05	-5.5612e-05
12	18	0.00026307	0.000257262
12	19	-8.94838e-05	-0.000122782
12	20	-0.000313551	-0.000184505
12	21	0.000523217	0.000274153
12	22	-0.000364619	-0.000105986
12	23	2.80922e-05	-2.0279e-05
12	24	0.000165754	-8.39443e-06
12	25	-9.64387e-05	2.78404e-05
13	1	-1.09528e-05	9.68832e-05
13	2	-5.92467e-05	-0.000508654
13	3	0.000446934	0.00124553
13	4	-0.00107043	-0.00178338
13	5	0.00118178	0.00134135
13	6	-0.000188277	0.000366791
13	7	-0.00122456	-0.00254305
13	8	0.00168029	0.0037639
13	9	-0.000943691	-0.00339294
13	10	8.20019e-05	0.00217011
13	11	0.000214786	-0.00112895
13	12	-0.000221628	0.000534735
13	13	0.000278492	-0.000179963
13	14	-0.000343712	8.25391e-06
13	15	0.000326909	-2.50155e-06
13	16	-0.000307957	-2.54091e-05
13	17	0.000296526	0.000193195
13	18	-9.43299e-05	-0.000382554
13	19	-0.000300663	0.000390048
13	20	0.000540939	-0.000154368
13	21	-0.000457128	-0.000119072
13	22	0.000253775	0.000166699
13	23	-0.000101619	-4.67283e-06
13	24	5.37729e-06	-0.000131722
13	25	2.12278e-05	0.00010416
14	1	1.44768e-05	-1.54458e-05
14	2	-0.000173952	6.79764e-05
14	3	0.000696347	-8.41483e-05
14	4	-0.00148511	-0.000115173
14	5	0.00197675	0.000514042
14	6	-0.00174178	-0.000715907
14	7	0.000956892	0.000253376
14	8	-9.17648e-05	0.000830135
14	9	-0.000516879	-0.00168099
14	10	0.00065064	0.00148359
14	11	-0.000154883	-0.000650718
14	12	-0.000760958	0.000205424
14	13	0.00142387	-0.000363303
14	14	-0.00130893	0.000669235
14	15	0.000601972	-0.000775696
14	16	8.76329e-05	0.000579887
14	17	-0.000337808	-0.000243845
14	18	9.89825e-05	6.36412e-05
14	19	0.000360422	-7.0528e-05
14	20	-0.000590617	6.03957e-05
14	21	0.000381241	3.56266e-05
14	22	-1.14593e-05	-0.000103411
14	23	-0.00013759	6.05936e-05
14	24	4.81949e-05	2.98537e-05
14	25	3.62753e-05	-5.44422e-05
15	1	-1.76405e-05	-1.44598e-06
15	2	4.88098e-05	-3.5839e-05
15	3	2.5877e-05	0.000184379
15	4	-0.000313731	-0.000467178
15	5	0.000662265	0.000843091
15	6	-0.000884575	-0.0011316
15	7	0.00113914	0.000973315
15	8	-0.00155249	-0.000259758
15	9	0.00173032	-0.000505217
15	10	-0.00129771	0.00074942
15	11	0.000590858	-0.000548625
15	12	-0.000269326	0.000404429
15	13	0.000464535	-0.000491435
15	14	-0.0006753	0.000499974
15	15	0.000482016	-0.000251961
15	16	-5.1125e-05	1.38811e-05
15	17	-0.00021665	1.89435e-06
15	18	0.000203549	7.31585e-05
15	19	-3.68965e-05	-8.31922e-05
15	20	-0.000141235	3.74219e-05
15	21	0.000223913	-2.21437e-05
15	22	-0.000178655	8.76604e-05
15	23	6.82431e-05	-0.000160665
15	24	3.76375e-05	0.000128637
15	25	-0.000112811	-1.81521e-05
16	1	3.20654e-05	9.41593e-06
16	2	-0.000184485	-9.38341e-05
16	3	0.000494568	0.000355194
16	4	-0.000874958	-0.000746507
16	5	0.00126539	0.000965988
16	6	-0.00156983	-0.00076808
16	7	0.00138268	0.000332456
16	8	-0.000382033	-1.6212e-05
16	9	-0.000850412	-6.71118e-05
16	10	0.00112276	-0.000117938
16	11	-6.59852e-05	0.000654294
16	12	-0.00132938	-0.00128635
16	13	0.00187567	0.0014795
16	14	-0.00138284	-0.00109495
16	15	0.000527348	0.000521745
16	16	5.47144e-05	-0.000132056
16	17	-0.000231082	-1.52297e-05
16	18	0.000147518	2.79917e-05
16	19	9.12163e-06	7.76352e-07
16	20	-6.23048e-05	-4.60623e-05
16	21	-1.80059e-05	8.77724e-05
16	22	8.79735e-05	-7.06752e-05
16	23	-5.26301e-05	-1.61889e-05
16	24	-3.59986e-05	0.000120531
16	25	9.81984e-05	-0.000194218
17	1	-1.18288e-05	-3.4085e-07
17	2	0.000120264	-2.89517e-05
17	3	-0.000417548	0.000245589
17	4	0.000715609	-0.000900041
17	5	-0.00056166	0.00187871
17	6	-0.000206488	-0.00247332
17	7	0.00107848	0.00214958
17	8	-0.00133186	-0.00124468
17	9	0.000899969	0.000479011
17	10	-0.000394759	-0.000182668
17	11	0.000199536	0.000185207
17	12	-0.000104892	-0.000112422
17	13	-8.85282e-05	-0.000197623
17	14	0.000241201	0.000447866
17	15	-0.00021451	-0.000301142
17	16	6.15085e-05	-6.00861e-05
17	17	8.95355e-05	0.000203679
17	18	-0.000123977	-7.40744e-05
17	19	3.52295e-05	-5.17299e-05
17	20	3.45517e-05	4.12296e-05
17	21	2.8456e-05	-1.25933e-06
17	22	-0.000137279	2.5216e-05
17	23	0.000131772	-8.53967e-05
17	24	-1.77163e-05	0.000113808
17	25	-5.39937e-05	-8.29801e-05
18	1	8.63908e-06	1.52997e-05
18	2	-5.90674e-05	-9.9442e-05
18	3	0.00018957	0.000355602
18	4	-0.000377621	-0.000822551
18	5	0.000509739	0.00129192
18	6	-0.000417336	-0.00139659
18	7	1.0297e-05	0.00100475
18	8	0.000493841	-0.000461053
18	9	-0.000673758	0.000274604
18	10	0.000427572	-0.000583113
18	11	-9.62398e-05	0.00105526
18	12	3.86831e-06	-0.00123266
18	13	-0.000116988	0.000996244
18	14	0.000170438	-0.000696058
18	15	-7.29812e-05	0.000600784
18	16	1.64901e-05	-0.000496858
18	17	-0.000102723	0.000145235
18	18	0.000174583	0.000271312
18	19	-0.000104255	-0.000442378
18	20	-4.47169e-05	0.00036143
18	21	0.000166578	-0.000236594
18	22	-0.0002155	0.000162954
18	23	0.000174336	-9.32752e-05
18	24	-6.14894e-05	1.38719e-05
18	25	-4.41042e-05	2.62211e-05
19	1	2.99298e-06	-2.6252e-06
19	2	-8.49956e-06	2.32812e-05
19	3	-6.86844e-06	-0.000111802
19	4	7.37492e-05	0.000310145
19	5	-0.000151214	-0.000534059
19	6	0.000148158	0.00064931
19	7	-6.90758e-05	-0.00070445
19	8	2.93757e-06	0.000788878
19	9	1.95802e-05	-0.000712005
19	10	-7.99798e-05	0.000223503
19	11	0.000257887	0.00051311
19	12	-0.000403997	-0.00101619
19	13	0.00028316	0.00102663
19	14	-1.64683e-05	-0.00067799
19	15	-9.94792e-05	0.000223466
19	16	0.000102153	0.000123105
19	17	-0.000183536	-0.000244494
19	18	0.000271688	0.000210981
19	19	-0.00018973	-0.000181256
19	20	7.34134e-06	0.000188006
19	21	4.71545e-05	-0.000123465
19	22	6.60776e-05	-4.33772e-05
19	23	-0.000158321	0.00015999
19	24	0.000110109	-0.000103642
19	25	-5.26464e-07	-3.36718e-05
20	1	3.05016e-06	-1.61765e-06
20	2	-1.54744e-05	1.01642e-05
20	3	7.02782e-07	-2.81108e-05
20	4	0.000155092	2.58292e-05
20	5	-0.000484004	8.06252e-05
20	6	0.000811619	-0.000339948
20	7	-0.000961037	0.000590663
20	8	0.000886506	-0.000537083
20	9	-0.000598155	0.000143589
20	10	0.000174814	0.000267282
20	11	0.000226516	-0.000438409
20	12	-0.000407905	0.000426189
20	13	0.000233432	-0.000345381
20	14	0.000173116	0.000184585
20	15	-0.000472886	1.51012e-05
20	16	0.000435633	-8.70592e-05
20	17	-0.000155133	-2.95598e-05
20	18	-5.56555e-05	0.000198743
20	19	2.0391e-05	-0.000275885
20	20	0.000111618	0.000230412
20	21	-0.000129317	-0.000125672
20	22	4.13044e-05	5.62152e-05
20	23	2.62774e-05	-4.38043e-05
20	24	-2.95898e-05	3.51106e-05
20	25	9.09154e-06	-1.71211e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode45_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0152872	0
0	2	-0.0296908	0
0	3	0.0191117	0
0	4	0.0167678	0
0	5	-0.0310723	0
0	6	0.00202049	0
0	7	0.0293071	0
0	8	-0.0209593	0
0	9	-0.0128024	0
0	10	0.0302149	0
0	11	-0.0176516	0
0	12	-0.00476119	0
0	13	0.0155794	0
0	14	-0.0122564	0
0	15	0.00432451	0
0	16	0.00105166	0
0	17	-0.0029553	0
0	18	0.00261421	0
0	19	-0.00151388	0
0	20	0.00125527	0
0	21	-0.00193637	0
0	22	0.00215546	0
0	23	-0.00125548	0
0	24	7.37143e-05	0
0	25	0.000365142	0
1	1	-0.0049675	-0.000704422
1	2	0.0091783	0.00207473
1	3	-0.00435058	-0.00225034
1	4	-0.00752967	-0.000419041
1	5	0.00990732	0.00331973
1	6	0.00348324	-0.00219143
1	7	-0.0159325	-0.00217773
1	8	0.0113217	0.00433434
1	9	0.00483236	-0.00140957
1	10	-0.0168374	-0.00409943
1	11	0.0187723	0.00872675
1	12	-0.0149064	-0.0110981
1	13	0.0095984	0.01067
1	14	-0.00482431	-0.0075718
1	15	0.00230667	0.00361713
1	16	-0.00225022	-0.000705899
1	17	0.00260675	-0.000717724
1	18	-0.00186019	0.000837857
1	19	0.000577437	-0.000166499
1	20	0.000130558	-0.00027176
1	21	-6.31637e-05	7.32998e-05
1	22	-0.000267693	0.000110632
1	23	0.000415994	0.000170332
1	24	-0.000310373	-0.000521504
1	25	9.68566e-05	0.000447122
2	1	0.0033165	-0.00738002
2	2	-0.00328215	0.0103875
2	3	-0.00237262	-0.00131989
2	4	0.00666361	-0.00965955
2	5	-0.00357662	0.00712156
2	6	-0.00327753	0.0068211
2	7	0.00547378	-0.0143547
2	8	6.92228e-05	0.00480867
2	9	-0.00753356	0.0133471
2	10	0.00941565	-0.0241341
2	11	-0.00545958	0.0213221
2	12	0.00101912	-0.0114839
2	13	0.000966258	0.00386384
2	14	-0.00141696	-0.00138228
2	15	0.00114262	0.00133229
2	16	-0.000319906	-0.00112696
2	17	-3.83389e-05	0.000594202
2	18	-0.00058957	-0.000231164
2	19	0.00109972	-6.18236e-06
2	20	-0.000612249	0.000203892
2	21	-0.000148933	-0.000100767
2	22	0.000261853	-0.000396086
2	23	-3.04007e-05	0.000771902
2	24	0.000128846	-0.000508923
2	25	-0.000367317	-0.000144644
3	1	0.00778383	-0.00697629
3	2	-0.0161427	0.0126074
3	3	0.0109279	-0.00600478
3	4	0.00763642	-0.00680642
3	5	-0.0196617	0.00881925
3	6	0.0107356	0.00226826
3	7	0.008607	-0.00986552
3	8	-0.0171587	0.00106471
3	9	0.00871961	0.0175127
3	10	0.00528943	-0.0293174
3	11	-0.0128076	0.0262965
3	12	0.0119424	-0.0140225
3	13	-0.00748288	0.00258174
3	14	0.00359556	0.00280774
3	15	-0.00124639	-0.00301062
3	16	-6.35533e-05	0.00125305
3	17	0.000524925	0.000160892
3	18	-0.000325545	-0.000759601
3	19	0.000220209	0.000853006
3	20	-0.000644166	-0.000572447
3	21	0.001062	0.000103968
3	22	-0.000927981	0.000130723
3	23	0.000454711	3.57168e-05
3	24	-7.59106e-05	-0.000298923
3	25	-0.000103816	0.000291484
4	1	-0.00136696	-0.00547613
4	2	0.00349466	0.0140241
4	3	-0.00372545	-0.0140591
4	4	0.00039031	-8.09903e-05
4	5	0.00466324	0.0157037
4	6	-0.00723284	-0.014718
4	7	0.00424154	-0.00430368
4	8	0.00298065	0.0242775
4	9	-0.00906857	-0.0290269
4	10	0.00981889	0.018744
4	11	-0.00643817	-0.00562756
4	12	0.00306895	-0.000851835
4	13	-0.00158327	0.00111793
4	14	0.00090248	-0.000253116
4	15	-4.45201e-05	0.000465948
4	16	-0.000653266	-0.000436387
4	17	0.00084121	-0.000658782
4	18	-0.000753726	0.00163375
4	19	0.000640737	-0.00148325
4	20	-0.000554083	0.000689678
4	21	0.000480394	-8.6389e-05
4	22	-0.000422504	-0.000128567
4	23	0.000391932	0.000181911
4	24	-0.000316115	-0.000266739
4	25	0.000147839	0.000342563
5	1	0.00116879	-0.00362515
5	2	-0.00402712	0.0109027
5	3	0.00630971	-0.0144176
5	4	-0.00441392	0.00815957
5	5	-0.00116656	0.00189593
5	6	0.00494832	-0.00525504
5	7	-0.00311373	0.00106087
5	8	-0.00177697	0.00327891
5	9	0.00467972	-0.00380543
5	10	-0.00398527	0.0026738
5	11	0.00173846	-0.00213604
5	12	4.92273e-05	0.00200952
5	13	-0.00106369	-0.00138412
5	14	0.00131178	-8.32411e-05
5	15	-0.000557703	0.00145002
5	16	-0.00056752	-0.00140151
5	17	0.000952691	0.00048633
5	18	-0.000559712	-0.00029181
5	19	0.000188285	0.000774578
5	20	-0.000217457	-0.00082677
5	21	0.000396283	0.00038035
5	22	-0.000384869	-9.96946e-05
5	23	0.000133719	9.94546e-05
5	24	0.000148199	-8.31113e-05
5	25	-0.000251388	5.91646e-06
6	1	-0.00105502	-0.00135469
6	2	0.00400838	0.0051387
6	3	-0.00706596	-0.00865924
6	4	0.00610789	0.006656
6	5	-2.36683e-05	0.00126021
6	6	-0.00595041	-0.00880626
6	7	0.00564763	0.0107275
6	8	8.41979e-05	-0.00816838
6	9	-0.00455494	0.00514968
6	10	0.00372029	-0.00338083
6	11	0.000162466	0.00182456
6	12	-0.00289816	0.000297107
6	13	0.00296747	-0.00175153
6	14	-0.00163749	0.00136282
6	15	0.000710037	-0.000164944
6	16	-0.000743805	-0.000304583
6	17	0.00104845	0.000195448
6	18	-0.00105258	-0.000279278
6	19	0.000931683	0.000378328
6	20	-0.000868251	-9.37629e-05
6	21	0.000662948	-0.000282378
6	22	-0.000257199	0.000387054
6	23	-7.31324e-05	-0.000310849
6	24	0.000157787	0.000206327
6	25	-0.000102834	-7.91494e-05
7	1	-0.00456447	0.00118732
7	2	0.0203468	-0.00578719
7	3	-0.0435608	0.0133249
7	4	0.0535683	-0.0172521
7	5	-0.0312966	0.0101757
7	6	-0.0163376	0.00643303
7	7	0.0583586	-0.0212751
7	8	-0.0690283	0.0239808
7	9	0.0503687	-0.0152133
7	10	-0.0237103	0.00434346
7	11	0.00612726	0.0013518
7	12	-0.000170458	-0.0020036
7	13	0.000212227	0.00098294
7	14	-0.000935284	-0.000253178
7	15	0.000438502	0.00026134
7	16	0.000575041	-0.000796269
7	17	-0.000941659	0.00114767
7	18	0.000508489	-0.000857796
7	19	1.97312e-05	0.000310327
7	20	-0.000127949	-0.00010829
7	21	3.21393e-05	0.000253248
7	22	-0.000100416	-0.000313994
7	23	0.000210455	9.91453e-05
7	24	-0.000107633	0.000169826
7	25	-8.33922e-05	-0.000197454
8	1	-0.000712634	-0.00075241
8	2	0.0032187	0.00384357
8	3	-0.00735304	-0.00986715
8	4	0.0108233	0.0168967
8	5	-0.0107011	-0.0221035
8	6	0.00610678	0.0234892
8	7	0.000113347	-0.0197278
8	8	-0.00345479	0.0112582
8	9	0.00239796	-0.00186303
8	10	0.000384161	-0.00397939
8	11	-0.00183178	0.0052851
8	12	0.00157275	-0.00410739
8	13	-0.000934741	0.00229293
8	14	0.000679228	-0.000592675
8	15	-0.000385758	-0.000522604
8	16	-0.000419584	0.000842797
8	17	0.0012235	-0.000674834
8	18	-0.00126221	0.000502181
8	19	0.000723799	-0.000472609
8	20	-0.000270171	0.000397477
8	21	6.79878e-05	-0.00021631
8	22	1.72571e-05	9.22652e-05
8	23	-2.69005e-05	-7.63787e-05
8	24	1.2739e-05	7.20829e-05
8	25	-4.08359e-05	-2.34484e-05
9	1	0.0181853	0.0387015
9	2	-0.11022	-0.233963
9	3	0.334519	0.708384
9	4	-0.659003	-1.39287
9	5	0.931445	1.96657
9	6	-0.988825	-2.0878
9	7	0.80215	1.69647
9	8	-0.494463	-1.05066
9	9	0.22361	0.481153
9	10	-0.0673627	-0.150696
9	11	0.00986912	0.025884
9	12	0.000157847	-9.74141e-05
9	13	0.000982083	-0.000947574
9	14	-0.00134549	0.00114741
9	15	0.00062332	-0.00149274
9	16	2.82382e-05	0.000805864
9	17	-0.000283692	0.000185259
9	18	0.000203927	-0.000573622
9	19	-4.11776e-05	0.000326185
9	20	2.55863e-05	-6.9794e-06
9	21	-7.16046e-05	4.16488e-05
9	22	-1.40858e-05	-0.000306804
9	23	0.000141884	0.000390412
9	24	-8.85947e-05	-0.000198221
9	25	-0.000109695	1.06756e-05
10	1	-0.000215413	-3.0344e-05
10	2	0.00132001	0.000268977
10	3	-0.00396371	-0.000953532
10	4	0.00729349	0.00196827
10	5	-0.00862993	-0.00300731
10	6	0.0062147	0.00423607
10	7	-0.00187133	-0.00586518
10	8	-0.000931755	0.00709671
10	9	0.00110013	-0.00657321
10	10	-0.000246203	0.00418397
10	11	-0.000114822	-0.00163304
10	12	-3.10703e-06	0.000632793
10	13	-6.20605e-05	-0.00106835
10	14	0.000426333	0.00145313
10	15	-0.000597543	-0.000860753
10	16	0.000380005	-0.000111739
10	17	-0.00014409	0.000433962
10	18	0.000103064	-0.000120827
10	19	-9.97899e-05	-7.2342e-05
10	20	3.71768e-05	-6.06476e-05
10	21	2.64804e-05	0.000134744
10	22	-3.68952e-05	-2.7725e-05
10	23	-1.36505e-05	-3.99734e-05
10	24	0.000102354	-9.14624e-06
10	25	-0.000179609	5.00211e-05
11	1	0.000190516	-2.63165e-05
11	2	-0.00101794	-3.20819e-05
11	3	0.00254321	0.000642818
11	4	-0.00389325	-0.00219069
11	5	0.00412653	0.00387697
11	6	-0.00327209	-0.00404776
11	7	0.00202192	0.00255353
11	8	-0.000919536	-0.00117491
11	9	5.01394e-05	0.000800361
11	10	0.00053846	-0.000525155
11	11	-0.000284515	-6.90228e-05
11	12	-0.00102627	0.000311126
11	13	0.00222353	-5.25439e-05
11	14	-0.00210546	-4.0597e-05
11	15	0.00105808	-0.000324741
11	16	-0.000172686	0.000665636
11	17	-0.000124007	-0.000500837
11	18	-3.49752e-05	-5.10914e-05
11	19	0.000382273	0.000523607
11	20	-0.00056673	-0.000616009
11	21	0.000389635	0.000389105
11	22	-4.4449e-05	-0.000103212
11	23	-0.000135909	-6.83301e-05
11	24	8.8099e-05	0.000137018
11	25	-3.09524e-06	-0.000176872
12	1	-8.77091e-06	-3.56278e-05
12	2	0.000108433	0.000324589
12	3	-0.000382514	-0.00128583
12	4	0.000729876	0.00310447
12	5	-0.00100996	-0.00505467
12	6	0.00131144	0.00546493
12	7	-0.00173697	-0.00323914
12	8	0.00205393	-0.000244889
12	9	-0.00177469	0.00199563
12	10	0.000675973	-0.000835281
12	11	0.000605352	-0.00121843
12	12	-0.000974466	0.00172624
12	13	0.000246297	-0.000815353
12	14	0.000603484	0.000220771
12	15	-0.000703813	-0.000458947
12	16	9.91506e-05	0.000627733
12	17	0.000623923	-0.000273019
12	18	-0.000990182	-0.000130674
12	19	0.000865247	0.000229926
12	20	-0.000399577	-0.000202205
12	21	-8.68542e-06	0.000233754
12	22	2.15579e-05	-0.000243203
12	23	0.000207048	0.000143288
12	24	-0.000261316	-4.23714e-05
12	25	7.14693e-05	4.5391e-05
13	1	-9.68688e-06	9.35619e-06
13	2	0.000130256	-0.000105634
13	3	-0.000529007	0.000352241
13	4	0.00115082	-0.000639683
13	5	-0.00155501	0.000742873
13	6	0.00140109	-0.000502343
13	7	-0.000963386	3.26295e-05
13	8	0.000552732	0.000242659
13	9	8.18009e-05	-0.000123407
13	10	-0.000974912	6.82124e-05
13	11	0.00138431	-0.000501359
13	12	-0.000782181	0.000951536
13	13	-0.000221646	-0.000720857
13	14	0.000560845	7.56111e-05
13	15	-7.30587e-05	0.000193301
13	16	-0.0003852	1.55645e-05
13	17	0.000218754	-0.000246341
13	18	0.000190321	0.000345676
13	19	-0.000295803	-0.000406683
13	20	0.00016022	0.000347142
13	21	-4.68267e-05	-0.000115983
13	22	-6.8548e-05	-9.17724e-05
13	23	0.000229133	0.000108952
13	24	-0.000274511	-1.61875e-05
13	25	0.000121338	-1.15146e-05
14	1	-3.0874e-06	-1.0671e-05
14	2	1.72088e-05	7.83774e-05
14	3	1.16815e-05	-0.000273507
14	4	-0.000259488	0.000640582
14	5	0.000794102	-0.00115146
14	6	-0.0013175	0.00152502
14	7	0.0014502	-0.00120695
14	8	-0.00118226	0.000119724
14	9	0.000791652	0.00083447
14	10	-0.000404026	-0.000800122
14	11	-0.000103845	0.000105462
14	12	0.000728999	0.000314038
14	13	-0.00115448	-0.000224202
14	14	0.00106571	8.33473e-05
14	15	-0.000535661	-7.21642e-05
14	16	-7.16183e-05	2.09363e-05
14	17	0.000489913	9.77495e-06
14	18	-0.000594375	0.000101172
14	19	0.00035646	-0.0001267
14	20	6.09003e-06	-0.000105587
14	21	-0.000212011	0.000286888
14	22	0.000240895	-0.000137091
14	23	-0.000193725	-9.6586e-05
14	24	8.72142e-05	0.000101124
14	25	2.48665e-05	2.72852e-05
15	1	-9.58292e-06	-9.25734e-06
15	2	5.59542e-05	8.78422e-05
15	3	-0.000228513	-0.000344169
15	4	0.000657749	0.000761488
15	5	-0.00120236	-0.000983958
15	6	0.00132979	0.000552324
15	7	-0.000804052	0.000325598
15	8	0.000161665	-0.000737301
15	9	4.9795e-05	0.00039447
15	10	6.4418e-06	-0.000177032
15	11	3.98309e-05	0.000619354
15	12	-0.000186753	-0.000976704
15	13	0.000288612	0.000563743
15	14	-0.000254545	0.000150857
15	15	3.33254e-05	-0.000424976
15	16	0.00019325	0.000238227
15	17	-0.000126902	5.30624e-06
15	18	-0.000150567	-9.04497e-05
15	19	0.000232757	7.62144e-05
15	20	-1.69631e-05	-6.48474e-05
15	21	-0.000146666	2.91214e-05
15	22	2.42039e-05	7.5161e-05
15	23	0.000181604	-0.000149502
15	24	-0.000211313	8.82261e-05
15	25	9.34258e-05	4.77146e-05
16	1	4.22096e-05	1.69977e-05
16	2	-0.000272949	-0.000121381
16	3	0.000880462	0.00038738
16	4	-0.00177731	-0.000715424
16	5	0.00235412	0.000775724
16	6	-0.00187463	-0.000390132
16	7	0.000373632	-6.35186e-05
16	8	0.00105507	0.000143587
16	9	-0.00137659	-5.94565e-05
16	10	0.000857794	0.000231712
16	11	-0.000458456	-0.000584023
16	12	0.000364749	0.000814195
16	13	-0.000135408	-0.000808627
16	14	-0.000175535	0.000529622
16	15	0.000120526	-2.99296e-05
16	16	0.000249179	-0.000375054
16	17	-0.000429794	0.000392105
16	18	0.000217311	-0.00014345
16	19	0.000102322	-3.47963e-05
16	20	-0.000218851	2.6052e-05
16	21	0.000137171	6.60325e-05
16	22	-3.23771e-05	-0.000135296
16	23	-7.06791e-06	0.000132997
16	24	6.5276e-07	-8.59091e-05
16	25	9.07801e-06	7.62951e-05
17	1	-1.96468e-07	-1.61934e-05
17	2	-1.52244e-05	5.34277e-05
17	3	8.69814e-05	-7.5589e-05
17	4	-0.000203526	0.000169548
17	5	0.000253369	-0.000582796
17	6	-0.000251933	0.0012182
17	7	0.000426873	-0.00145915
17	8	-0.00077872	0.00103136
17	9	0.00096846	-0.000521941
17	10	-0.000873286	0.000508265
17	11	0.000673401	-0.000770523
17	12	-0.000376779	0.000809261
17	13	-5.01065e-05	-0.000549236
17	14	0.000317131	0.00017867
17	15	-0.000229306	0.000200999
17	16	3.31842e-05	-0.000467756
17	17	7.05349e-05	0.000444094
17	18	-0.000172852	-0.000194223
17	19	0.000237248	4.99965e-06
17	20	-7.46287e-05	2.23225e-05
17	21	-0.000201702	-4.31557e-05
17	22	0.000256283	0.000125809
17	23	-6.38615e-05	-0.000149066
17	24	-8.05831e-05	6.28437e-05
17	25	4.42349e-05	1.77114e-05
18	1	-3.57275e-07	-9.94154e-06
18	2	-6.70652e-06	5.29136e-05
18	3	4.32506e-05	-0.000136385
18	4	-3.82296e-05	0.000245895
18	5	-0.000183564	-0.000416325
18	6	0.000496836	0.000727589
18	7	-0.000307357	-0.00111249
18	8	-0.000684162	0.00128669
18	9	0.00178497	-0.00107617
18	10	-0.00195956	0.000720284
18	11	0.00110103	-0.000566391
18	12	-0.000120522	0.000525829
18	13	-0.000270455	-0.000224309
18	14	0.000227695	-0.000301006
18	15	-0.00010881	0.000572699
18	16	-8.78508e-05	-0.00044528
18	17	0.000345841	0.000276017
18	18	-0.00037915	-0.000227322
18	19	0.000120901	0.000108963
18	20	8.21783e-05	8.08217e-05
18	21	-5.31197e-05	-0.000124673
18	22	3.27159e-05	1.74847e-05
18	23	-0.000150269	5.54105e-05
18	24	0.000193493	-4.30179e-05
18	25	-4.937e-05	2.71974e-05
19	1	2.64266e-06	2.33597e-05
19	2	-5.05973e-06	-0.000131652
19	3	-3.67565e-05	0.000309552
19	4	0.000175338	-0.00037596
19	5	-0.000381636	0.000195024
19	6	0.000599771	0.000118682
19	7	-0.000833769	-0.00036072
19	8	0.00103784	0.000487026
19	9	-0.00106616	-0.000545918
19	10	0.000884093	0.00045962
19	11	-0.000706231	-0.000149978
19	12	0.000703644	-0.000176597
19	13	-0.000633712	0.000190952
19	14	0.000179701	0.000102561
19	15	0.000412917	-0.000304782
19	16	-0.000606135	0.000129235
19	17	0.000362552	0.000208924
19	18	-0.0001074	-0.000324046
19	19	3.93742e-05	0.000176932
19	20	-2.1654e-05	7.39054e-06
19	21	9.41981e-06	-9.78728e-05
19	22	-7.07523e-05	9.12333e-05
19	23	0.00012933	-2.56864e-05
19	24	-8.01715e-05	-2.41318e-05
19	25	-2.69676e-06	2.45575e-05
20	1	-1.48403e-06	-1.70057e-06
20	2	2.2703e-05	6.48547e-06
20	3	-0.000110296	9.26696e-08
20	4	0.000266506	-9.42373e-06
20	5	-0.000367839	-8.43612e-05
20	6	0.000363091	0.000417521
20	7	-0.000458906	-0.000994293
20	8	0.000767861	0.00158479
20	9	-0.00100766	-0.0017601
20	10	0.000865459	0.0012644
20	11	-0.000408585	-0.000464211
20	12	-1.71816e-05	3.50807e-05
20	13	0.0001523	-0.000101975
20	14	-5.22566e-05	0.000164344
20	15	-2.21024e-05	0.000108696
20	16	-8.00024e-05	-0.000473796
20	17	0.0002533	0.000525086
20	18	-0.000304075	-0.000225651
20	19	0.00018946	-8.41949e-05
20	20	-4.88947e-05	0.000148948
20	21	8.29986e-06	-6.04856e-05
20	22	-2.18135e-05	8.25468e-06
20	23	-1.28712e-05	-2.52247e-05
20	24	7.72886e-05	5.46216e-05
20	25	-9.54794e-05	-6.54897e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode46_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0103104	0
0	2	0.0152193	0
0	3	-0.0081343	0
0	4	-0.00767956	0
0	5	0.0129769	0
0	6	-0.00174445	0
0	7	-0.00839965	0
0	8	0.0044208	0
0	9	0.00388275	0
0	10	-0.002325	0
0	11	-0.00755723	0
0	12	0.0146792	0
0	13	-0.0135484	0
0	14	0.00752619	0
0	15	-0.00248474	0
0	16	0.000707222	0
0	17	-0.000313581	0
0	18	-0.000772174	0
0	19	0.0019259	0
0	20	-0.00148323	0
0	21	-0.000105411	0
0	22	0.000828618	0
0	23	-0.000315047	0
0	24	-1.5954e-05	0
0	25	-0.000336653	0
1	1	0.00404947	-0.00238019
1	2	-0.00667377	0.00346995
1	3	0.00312866	1.14758e-05
1	4	0.00391282	-0.00549902
1	5	-0.00402787	0.0050516
1	6	-0.00509523	0.00258474
1	7	0.0111204	-0.00779983
1	8	-0.00424424	0.00300974
1	9	-0.00844588	0.00669803
1	10	0.0135183	-0.0115683
1	11	-0.0087232	0.010035
1	12	0.00231733	-0.00683196
1	13	0.000244771	0.00399309
1	14	-0.000616422	-0.000902451
1	15	0.000846048	-0.00124733
1	16	-0.000486643	0.000929703
1	17	-0.00023214	0.00063424
1	18	0.000169492	-0.00121609
1	19	0.000414983	0.000520816
1	20	-0.000463351	0.00017609
1	21	-6.93667e-05	-0.000149548
1	22	0.000512193	-0.000139593
1	23	-0.000515066	0.000173036
1	24	0.000182753	-6.39714e-05
1	25	0.000177609	5.34113e-05
2	1	-0.00661823	-0.00553453
2	2	0.00884974	0.00925742
2	3	-2.20451e-05	-0.00274374
2	4	-0.00991306	-0.00930784
2	5	0.0068135	0.0111557
2	6	0.00627507	0.001292
2	7	-0.0122075	-0.0129983
2	8	0.00338363	0.0101596
2	9	0.00958501	0.0028396
2	10	-0.0143828	-0.0115031
2	11	0.0110216	0.00896811
2	12	-0.00651291	-0.000707783
2	13	0.00433719	-0.00489093
2	14	-0.00321031	0.00520836
2	15	0.00164673	-0.00280131
2	16	-7.85487e-05	0.000669785
2	17	-0.000639774	-1.36497e-05
2	18	0.00069532	0.000402893
2	19	-0.000644435	-0.000700713
2	20	0.000530951	0.000358498
2	21	-0.000403579	0.000170455
2	22	0.000520708	-0.000394172
2	23	-0.000680196	0.000422287
2	24	0.000456783	-0.00043096
2	25	4.4741e-06	0.000325505
3	1	-0.000900943	-0.00108074
3	2	0.000293899	0.00159733
3	3	0.0030902	0.00084939
3	4	-0.00490459	-0.00504242
3	5	0.000578324	0.00585217
3	6	0.00650433	-0.00106885
3	7	-0.00814539	-0.00371438
3	8	0.00165004	0.00120145
3	9	0.00689977	0.00762342
3	10	-0.00980879	-0.0143596
3	11	0.00609208	0.0137102
3	12	-0.00112809	-0.00816689
3	13	-0.000645794	0.00240528
3	14	-0.000223797	0.00148533
3	15	0.000927375	-0.00286443
3	16	-0.000276679	0.00178856
3	17	-0.000742834	-6.05408e-05
3	18	0.000943321	-0.000321367
3	19	-0.000440384	-0.000348652
3	20	5.73245e-05	0.000458111
3	21	1.75957e-05	0.000307633
3	22	-0.000140353	-0.000879905
3	23	0.000300195	0.000703287
3	24	-0.000227726	-0.000319726
3	25	1.04925e-05	0.000233022
4	1	0.00301967	0.00334694
4	2	-0.00780216	-0.00843295
4	3	0.00813314	0.00794639
4	4	-0.000949377	0.00062202
4	5	-0.00707924	-0.0074824
4	6	0.00674966	0.00329023
4	7	0.00173345	0.00607826
4	8	-0.00906719	-0.00768515
4	9	0.0091012	-0.000590159
4	10	-0.00518612	0.00984319
4	11	0.00292962	-0.0131134
4	12	-0.00271907	0.0106838
4	13	0.00217163	-0.00593588
4	14	-0.000867311	0.00176289
4	15	-8.16527e-05	0.000223405
4	16	0.000108011	-0.000189703
4	17	0.000445225	-0.000322605
4	18	-0.000748766	0.00027969
4	19	0.000353301	2.77116e-06
4	20	0.000212255	-1.42061e-05
4	21	-0.000303174	-0.000123686
4	22	6.84795e-05	0.00015699
4	23	8.09741e-05	-0.000154397
4	24	-0.00013536	0.000229897
4	25	0.000204095	-0.000260462
5	1	0.0096532	-0.00259209
5	2	-0.0298508	0.0075364
5	3	0.0399091	-0.00885606
5	4	-0.0180362	0.00163626
5	5	-0.0226506	0.0091943
5	6	0.0410792	-0.0135225
5	7	-0.0152772	0.0082107
5	8	-0.0321215	0.000473077
5	9	0.0614231	-0.00557923
5	10	-0.0571464	0.00587635
5	11	0.0343709	-0.00393826
5	12	-0.0141618	0.00203353
5	13	0.00422541	-0.000897197
5	14	-0.00101252	0.000344385
5	15	4.35921e-05	-3.99307e-05
5	16	0.000209776	-1.80924e-05
5	17	-0.00014324	-0.000113369
5	18	0.000195824	5.04016e-05
5	19	-0.0004008	0.000202827
5	20	0.000407947	-0.00016936
5	21	-0.000167618	-0.000217657
5	22	-3.02811e-06	0.000480505
5	23	1.50928e-05	-0.000336377
5	24	-9.90207e-05	3.84462e-05
5	25	0.000302835	7.78272e-05
6	1	-0.000549145	-0.00172072
6	2	0.00112415	0.00650395
6	3	7.30144e-05	-0.0121522
6	4	-0.00266876	0.0137354
6	5	0.00281157	-0.00870234
6	6	0.00100777	-0.000787878
6	7	-0.0039952	0.0103819
6	8	0.00113498	-0.0164974
6	9	0.00570778	0.0172426
6	10	-0.0104259	-0.0131402
6	11	0.00988088	0.00734242
6	12	-0.00595556	-0.00318061
6	13	0.00231927	0.00129391
6	14	-0.000917918	-0.000315848
6	15	0.0011163	-0.000497882
6	16	-0.00132425	0.000825436
6	17	0.000853952	-0.000465268
6	18	-0.000146933	-0.000282766
6	19	-0.000227058	0.000865315
6	20	0.000260455	-0.000849831
6	21	-0.00022978	0.000401625
6	22	0.000191404	-7.94519e-05
6	23	-5.8706e-05	8.74517e-05
6	24	-0.00012285	-0.000199249
6	25	0.0002537	0.000260543
7	1	0.118382	-0.0625448
7	2	-0.528031	0.279262
7	3	1.12688	-0.596812
7	4	-1.36693	0.725728
7	5	0.751315	-0.402648
7	6	0.519889	-0.267418
7	7	-1.63497	0.855793
7	8	1.94228	-1.01861
7	9	-1.48723	0.780013
7	10	0.789047	-0.413418
7	11	-0.282823	0.14777
7	12	0.0611249	-0.0319645
7	13	-0.00664451	0.00435181
7	14	0.00176039	-0.00263599
7	15	-0.00105663	0.00240738
7	16	9.02695e-05	-0.00137463
7	17	-5.75822e-05	0.000755271
7	18	7.26988e-05	-0.000481434
7	19	0.000136465	0.000256284
7	20	-0.000147417	-0.000100471
7	21	-1.32752e-05	9.66079e-05
7	22	8.62587e-05	-0.00013229
7	23	-5.04185e-05	2.46333e-05
7	24	-1.6683e-05	0.000145476
7	25	8.05794e-05	-0.000143428
8	1	-0.000701606	0.000308015
8	2	0.00298211	-0.00128205
8	3	-0.00600842	0.00265176
8	4	0.00677528	-0.0036178
8	5	-0.00291202	0.0036737
8	6	-0.00432405	-0.00297452
8	7	0.0104864	0.00229761
8	8	-0.011992	-0.00218539
8	9	0.00956358	0.00193336
8	10	-0.0067926	-0.000760847
8	11	0.0054942	-0.000410822
8	12	-0.00427669	0.000370572
8	13	0.00207811	0.000118227
8	14	-0.00027333	0.000260168
8	15	0.00012208	-0.000959434
8	16	-0.000757829	0.000698255
8	17	0.000762309	0.000225824
8	18	3.61906e-06	-0.000535078
8	19	-0.000674953	5.15748e-05
8	20	0.000568868	0.000288342
8	21	6.41388e-05	-6.23008e-05
8	22	-0.000384928	-0.000245742
8	23	0.000134516	0.000266141
8	24	0.000124326	-0.000132506
8	25	-2.76333e-05	3.85863e-06
9	1	0.000236963	0.00146328
9	2	-0.00174153	-0.00881387
9	3	0.00614705	0.0264784
9	4	-0.0135146	-0.051191
9	5	0.0202486	0.0700531
9	6	-0.0212047	-0.0706407
9	7	0.0152445	0.0530653
9	8	-0.00713696	-0.0294727
9	9	0.0024449	0.0121188
9	10	-0.00195476	-0.00424094
9	11	0.00273516	0.00186646
9	12	-0.00293835	-0.0009067
9	13	0.00284684	0.000354286
9	14	-0.00243977	-0.000355602
9	15	0.00126077	0.000456108
9	16	-7.84177e-05	-0.000189343
9	17	-3.0466e-05	-0.000340919
9	18	-0.00055872	0.000805339
9	19	0.000868356	-0.00094541
9	20	-0.000736146	0.000708371
9	21	0.000483691	-0.000375445
9	22	-0.000236044	0.000261885
9	23	3.85754e-05	-0.000258904
9	24	6.76858e-06	5.31858e-05
9	25	4.64516e-05	0.000297059
10	1	-0.000282461	-3.58194e-05
10	2	0.00191988	0.000461304
10	3	-0.00615305	-0.00227531
10	4	0.0119659	0.00655952
10	5	-0.0154078	-0.0127591
10	6	0.0133005	0.0179575
10	7	-0.0069586	-0.0188031
10	8	0.000969289	0.0144743
10	9	0.00115517	-0.00776744
10	10	0.000242942	0.0026248
10	11	-0.00209118	-0.000434788
10	12	0.00214081	-0.000193349
10	13	-0.000822283	0.00047194
10	14	-0.000293538	-0.000261427
10	15	0.000529759	-0.000424796
10	16	-0.000236268	0.000849096
10	17	-3.58248e-05	-0.00057871
10	18	2.53894e-05	-5.21573e-05
10	19	0.000190017	0.000438102
10	20	-0.000401206	-0.000336729
10	21	0.000476376	4.32514e-05
10	22	-0.000384387	7.72652e-05
10	23	0.000166618	-7.06274e-06
10	24	3.30354e-05	-8.06154e-05
10	25	-7.18867e-05	0.000111056
11	1	4.87982e-06	-3.30962e-05
11	2	4.04687e-05	0.000260815
11	3	-0.000276623	-0.000859275
11	4	0.000791825	0.00176344
11	5	-0.00159034	-0.00284588
11	6	0.00265113	0.00406492
11	7	-0.0036489	-0.00499112
11	8	0.00384259	0.00481636
11	9	-0.00283853	-0.00340067
11	10	0.00127469	0.00171858
11	11	-0.000213959	-0.000769747
11	12	3.43049e-05	0.000520061
11	13	-0.000296486	-0.000337332
11	14	0.000391092	3.25248e-05
11	15	-8.07932e-06	8.08744e-05
11	16	-0.000584878	4.70977e-05
11	17	0.000681854	-4.22829e-05
11	18	-6.90204e-05	-0.000178692
11	19	-0.000510024	0.000252049
11	20	0.00036883	-9.33627e-05
11	21	0.000163201	1.46295e-05
11	22	-0.000380416	-8.99927e-05
11	23	0.000224116	9.66113e-05
11	24	-6.85269e-05	1.48951e-05
11	25	1.29386e-05	-8.11107e-05
12	1	3.2632e-05	-5.70132e-06
12	2	-0.000202656	-6.01502e-05
12	3	0.000537462	0.00044861
12	4	-0.0008089	-0.00132722
12	5	0.000762557	0.00233401
12	6	-0.000472577	-0.00275366
12	7	0.00027057	0.00233833
12	8	-0.000332304	-0.00164714
12	9	0.000405204	0.00149318
12	10	-0.000189824	-0.00211022
12	11	1.89833e-05	0.00273959
12	12	-0.000370703	-0.00235403
12	13	0.000708242	0.00100316
12	14	-0.000225877	8.46538e-05
12	15	-0.000530281	-4.4868e-05
12	16	0.000518628	-0.000574284
12	17	2.47142e-05	0.00076945
12	18	-0.000241047	-0.000426344
12	19	9.58168e-05	0.000100678
12	20	-2.45361e-05	-6.46744e-05
12	21	7.02962e-05	0.000168314
12	22	-7.08802e-05	-0.000254623
12	23	4.68303e-05	0.000276351
12	24	-5.72144e-05	-0.000199435
12	25	5.18642e-05	5.5532e-05
13	1	6.07604e-05	-0.000105611
13	2	-0.000309413	0.000718615
13	3	0.000714277	-0.00233727
13	4	-0.000879853	0.00476291
13	5	0.000322915	-0.00690678
13	6	0.000943697	0.00771865
13	7	-0.00226011	-0.00682314
13	8	0.00291397	0.00446012
13	9	-0.00273684	-0.00163974
13	10	0.0020312	-0.000140948
13	11	-0.00120337	0.000248036
13	12	0.000537318	0.000464764
13	13	-5.69949e-05	-0.000835574
13	14	-0.000411482	0.00056727
13	15	0.000906352	-4.54848e-05
13	16	-0.00114639	-0.000298109
13	17	0.000872698	0.000306826
13	18	-0.00030409	-0.000138417
13	19	-6.85857e-05	2.12894e-05
13	20	0.000116928	-2.88457e-05
13	21	-0.000100696	0.000109996
13	22	0.00012605	-0.000159971
13	23	-6.25363e-05	9.3361e-05
13	24	-6.96023e-05	4.93741e-05
13	25	8.84198e-05	-0.000142279
14	1	-3.06625e-05	-1.6469e-05
14	2	0.000244275	0.000117376
14	3	-0.000876646	-0.000366447
14	4	0.00192036	0.000657398
14	5	-0.0027958	-0.000650926
14	6	0.00269387	7.90944e-05
14	7	-0.00162105	0.000659598
14	8	0.000637276	-0.000643023
14	9	-0.00048465	-0.00021906
14	10	0.000678505	0.000706339
14	11	-0.000540964	2.2601e-05
14	12	0.000171594	-0.00113723
14	13	0.000121077	0.00133391
14	14	-0.000352054	-0.000589191
14	15	0.000479725	-0.000105155
14	16	-0.000303004	0.000224238
14	17	-0.00011046	-7.65086e-05
14	18	0.000411725	4.4114e-05
14	19	-0.000430455	-0.00016846
14	20	0.000339429	0.00029135
14	21	-0.000324234	-0.000228604
14	22	0.000333669	-2.61377e-05
14	23	-0.000240493	0.000210309
14	24	6.58796e-05	-0.000115178
14	25	7.42493e-05	-0.000107948
15	1	-2.89583e-05	-4.46954e-06
15	2	0.000210011	4.4254e-05
15	3	-0.000669875	-0.000256728
15	4	0.00122088	0.000820142
15	5	-0.00145121	-0.00161524
15	6	0.001234	0.00204798
15	7	-0.00077229	-0.00150244
15	8	0.000325245	0.000158132
15	9	-0.000133117	0.000933705
15	10	0.000250208	-0.000995249
15	11	-0.00047755	0.000391374
15	12	0.000686706	7.70584e-05
15	13	-0.000840015	-0.000226405
15	14	0.000772271	0.00036184
15	15	-0.000457679	-0.000582522
15	16	0.000174082	0.000701074
15	17	-0.00010804	-0.000642973
15	18	0.000167931	0.000540002
15	19	-0.000199811	-0.000415104
15	20	0.000136806	0.000148473
15	21	-3.22908e-05	0.000157627
15	22	-7.06067e-06	-0.00022795
15	23	-3.43942e-05	7.65628e-05
15	24	8.61617e-05	2.04652e-05
15	25	-9.041e-05	2.28607e-05
16	1	-1.71897e-05	-1.4201e-05
16	2	5.65247e-05	0.000150619
16	3	-2.49969e-05	-0.000553548
16	4	-0.000203852	0.00103347
16	5	0.000536047	-0.00101162
16	6	-0.000633119	0.000205152
16	7	0.000396149	0.000908605
16	8	-0.000195735	-0.00159578
16	9	0.000271901	0.00157989
16	10	-0.000352413	-0.00103688
16	11	9.6824e-05	0.000243728
16	12	0.000476435	0.000410469
16	13	-0.00101543	-0.00055931
16	14	0.0011616	0.000342326
16	15	-0.000965169	-0.000229441
16	16	0.000800219	0.000302151
16	17	-0.000771218	-0.000261677
16	18	0.000611826	3.83218e-05
16	19	-0.000266386	0.000134494
16	20	5.53215e-05	-0.000132165
16	21	-0.000124121	4.49867e-05
16	22	0.000219582	3.36398e-05
16	23	-0.000134724	-9.26895e-05
16	24	-1.73215e-05	0.000127243
16	25	6.12869e-05	-0.000119591
17	1	-4.67745e-07	-9.44833e-06
17	2	6.58499e-07	6.70738e-05
17	3	4.63961e-07	-0.000166409
17	4	3.80139e-05	0.000159685
17	5	-0.000227622	0.00010716
17	6	0.000619659	-0.000597828
17	7	-0.001057	0.00115863
17	8	0.00125115	-0.00165256
17	9	-0.00107526	0.00184695
17	10	0.000723786	-0.00149712
17	11	-0.000405347	0.000799016
17	12	7.55218e-05	-0.00032309
17	13	0.000261446	0.000314686
17	14	-0.0003345	-0.000416721
17	15	2.08939e-05	0.000194967
17	16	0.00033412	0.000267468
17	17	-0.000337168	-0.000493038
17	18	8.57351e-05	0.000305679
17	19	1.77284e-05	-5.35216e-05
17	20	0.000136259	1.20787e-05
17	21	-0.000296343	-6.55767e-05
17	22	0.000285468	8.62459e-05
17	23	-0.000162955	-9.67558e-05
17	24	4.24729e-05	7.57916e-05
17	25	1.36779e-05	6.69593e-06
18	1	-2.47553e-06	-1.05347e-05
18	2	3.80732e-05	7.6469e-05
18	3	-0.000178563	-0.000218767
18	4	0.000485163	0.000295112
18	5	-0.000883367	-6.18414e-05
18	6	0.00114493	-0.000454252
18	7	-0.00108596	0.000772187
18	8	0.00072991	-0.000458957
18	9	-0.000302155	-0.000204913
18	10	4.61892e-05	0.000512488
18	11	4.03448e-05	-0.000254448
18	12	-0.000106986	-0.000200615
18	13	0.000147347	0.000545883
18	14	-0.000101287	-0.000736526
18	15	4.97966e-05	0.000803786
18	16	-4.82061e-05	-0.000754937
18	17	1.39754e-05	0.000582785
18	18	7.18469e-05	-0.000345664
18	19	-9.65462e-05	0.000166763
18	20	2.75031e-05	-0.000110574
18	21	2.23352e-05	0.000135155
18	22	2.7917e-05	-0.000152224
18	23	-0.000120108	0.000104834
18	24	0.000147806	-1.48752e-05
18	25	-0.000103168	-5.39253e-05
19	1	-5.46519e-06	-5.47459e-06
19	2	6.83707e-05	-5.89236e-06
19	3	-0.000292944	8.2236e-05
19	4	0.000662419	-0.000235884
19	5	-0.000928249	0.000513325
19	6	0.000892766	-0.000984057
19	7	-0.000695204	0.00142812
19	8	0.000567902	-0.00138647
19	9	-0.000472704	0.00075195
19	10	0.000248777	3.96734e-05
19	11	4.65759e-05	-0.000459778
19	12	-0.000250531	0.000320112
19	13	0.000394833	0.000128259
19	14	-0.000521208	-0.000440538
19	15	0.000479956	0.000380048
19	16	-0.000252507	-6.65134e-05
19	17	4.28836e-05	-0.000213716
19	18	5.4772e-05	0.000268892
19	19	-8.05403e-05	-0.000123634
19	20	4.90248e-05	-4.45935e-05
19	21	7.34574e-06	8.785e-05
19	22	-3.08871e-05	-2.28726e-05
19	23	1.49539e-05	-3.42431e-05
19	24	1.73977e-05	2.68631e-05
19	25	-5.27553e-05	6.01545e-06
20	1	-2.23378e-07	2.36308e-06
20	2	1.73245e-05	-2.26752e-05
20	3	-9.69346e-05	0.00010086
20	4	0.000279631	-0.00026038
20	5	-0.000513554	0.000433341
20	6	0.000638805	-0.000525239
20	7	-0.000558144	0.000517478
20	8	0.000325678	-0.000348958
20	9	-9.21408e-06	-9.11808e-05
20	10	-0.000239643	0.000712485
20	11	0.000140224	-0.00120783
20	12	0.000239358	0.00128454
20	13	-0.00041496	-0.000864543
20	14	0.000222333	0.000200143
20	15	-1.32358e-05	0.000296614
20	16	7.32045e-06	-0.000411852
20	17	-3.588e-05	0.000229024
20	18	-1.16034e-05	3.23761e-05
20	19	1.08639e-06	-0.000197825
20	20	9.85567e-05	0.00024824
20	21	-0.000112405	-0.000250308
20	22	-1.5817e-05	0.000202188
20	23	0.000129368	-7.99721e-05
20	24	-0.0001166	-4.11158e-05
20	25	2.73469e-05	7.90423e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode47_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00339145	0
0	2	0.00642453	0
0	3	-0.00323917	0
0	4	-0.00547034	0
0	5	0.00785839	0
0	6	0.000283043	0
0	7	-0.00774571	0
0	8	0.0047016	0
0	9	0.00434399	0
0	10	-0.00854723	0
0	11	0.00378461	0
0	12	0.00527587	0
0	13	-0.0113044	0
0	14	0.0106271	0
0	15	-0.00576248	0
0	16	0.00198975	0
0	17	-0.00141813	0
0	18	0.00203802	0
0	19	-0.00180395	0
0	20	0.000981753	0
0	21	-0.000441289	0
0	22	0.000138898	0
0	23	7.86032e-05	0
0	24	-3.01176e-05	0
0	25	-0.00014028	0
1	1	-0.00190513	-0.00799178
1	2	0.00217072	0.0134911
1	3	-0.000295622	-0.00634457
1	4	-0.0013565	-0.00921949
1	5	0.00129229	0.0121964
1	6	-0.00110613	0.00380864
1	7	0.00208059	-0.0164726
1	8	-0.00265797	0.00735645
1	9	0.00162287	0.0117428
1	10	5.12888e-05	-0.0189352
1	11	-0.00202449	0.0110345
1	12	0.00509631	-0.000191733
1	13	-0.00827427	-0.0050534
1	14	0.00902332	0.00502678
1	15	-0.00685231	-0.00285439
1	16	0.00392082	0.000763922
1	17	-0.00199036	0.000183399
1	18	0.000918987	-0.000171457
1	19	-0.000134073	4.32885e-06
1	20	-0.000232486	-3.92167e-05
1	21	6.17807e-05	0.000172629
1	22	0.000154684	-0.000354845
1	23	-1.86901e-05	0.000562728
1	24	-0.000231068	-0.000648792
1	25	0.00026326	0.000512628
2	1	-0.00223388	-0.00639297
2	2	0.0018694	0.00902051
2	3	0.00112165	-0.0020403
2	4	-0.000860261	-0.00591802
2	5	-0.0033947	0.00503224
2	6	0.00502046	0.000591042
2	7	-0.000975377	-0.00246746
2	8	-0.00347849	0.00174682
2	9	0.0026405	-0.00290617
2	10	0.00243207	0.00408362
2	11	-0.00628474	-0.00224629
2	12	0.00589722	-0.000490152
2	13	-0.0032327	0.000882592
2	14	0.00150917	0.000439708
2	15	-0.0011214	-0.00087623
2	16	0.000762966	-2.833e-05
2	17	-0.000481996	0.000583034
2	18	0.0008614	-2.42356e-06
2	19	-0.0011086	-0.000637594
2	20	0.00051081	0.000478495
2	21	0.000216931	-3.7915e-05
2	22	-0.000363723	-9.89607e-05
2	23	0.000151584	0.000134269
2	24	2.06426e-05	-0.00023996
2	25	-7.26147e-05	0.00018445
3	1	0.00177882	0.006008
3	2	-0.00355546	-0.0105977
3	3	0.00263046	0.00379844
3	4	0.000394943	0.00937226
3	5	-0.00184746	-0.0122202
3	6	-0.00035479	-0.000536016
3	7	0.00414922	0.0142239
3	8	-0.00608586	-0.0124028
3	9	0.00545412	-0.00336248
3	10	-0.00407018	0.0170874
3	11	0.00316834	-0.017869
3	12	-0.00246741	0.00972271
3	13	0.00159955	-0.00267758
3	14	-0.000863202	0.000592715
3	15	0.000403635	-0.000726046
3	16	0.000154672	0.000544387
3	17	-0.000827412	-0.000302489
3	18	0.00108779	0.000627871
3	19	-0.000754961	-0.00099978
3	20	0.000279854	0.000803676
3	21	-0.000141624	-0.000254962
3	22	0.000330671	-0.00012165
3	23	-0.000464906	0.000130144
3	24	0.000287165	7.82677e-05
3	25	7.98123e-05	-0.00023451
4	1	0.000293624	-0.000960051
4	2	-0.00157011	0.00229334
4	3	0.0035121	-0.00161579
4	4	-0.00395304	-0.00192912
4	5	0.00208945	0.00417233
4	6	-0.00018991	0.000271862
4	7	-0.00169028	-0.009099
4	8	0.0074187	0.012861
4	9	-0.016408	-0.00724762
4	10	0.0210552	-0.00189365
4	11	-0.0171878	0.00741716
4	12	0.00948326	-0.0078691
4	13	-0.00386051	0.00536861
4	14	0.00135086	-0.00232266
4	15	-0.000468681	0.000522644
4	16	0.00035373	-0.000284533
4	17	-0.000753054	0.000410797
4	18	0.00131053	-3.38498e-06
4	19	-0.00152359	-0.000427031
4	20	0.00119018	0.000199055
4	21	-0.000641536	0.000252255
4	22	0.000226196	-0.000217484
4	23	5.60962e-05	-9.45461e-05
4	24	-0.000209081	0.00014848
4	25	0.000136021	6.63803e-06
5	1	0.00470163	-0.000424078
5	2	-0.0147381	0.00146402
5	3	0.0202135	-0.00264141
5	4	-0.010359	0.00318872
5	5	-0.00888406	-0.00270925
5	6	0.0183729	0.00134353
5	7	-0.00831134	-4.54167e-05
5	8	-0.0109797	0.000517064
5	9	0.022826	-0.00311239
5	10	-0.0215062	0.00496609
5	11	0.0130338	-0.00316958
5	12	-0.00513686	-0.000798097
5	13	0.0010934	0.00324067
5	14	-0.000143611	-0.00319327
5	15	5.79601e-05	0.00214966
5	16	0.000446656	-0.00113565
5	17	-0.00102072	0.00038108
5	18	0.000946685	-8.70626e-05
5	19	-0.000255555	0.000225116
5	20	-0.000344538	-0.0004582
5	21	0.000330432	0.000556927
5	22	1.20069e-05	-0.000520993
5	23	-0.000144389	0.000396356
5	24	3.18601e-05	-0.000221784
5	25	8.70425e-05	6.30753e-05
6	1	-0.000891252	-0.00161423
6	2	0.00342891	0.00591631
6	3	-0.00630539	-0.0106905
6	4	0.00617504	0.0118637
6	5	-0.00122443	-0.00844702
6	6	-0.00606274	0.00347939
6	7	0.0110329	0.000188561
6	8	-0.0115012	-0.00248732
6	9	0.00889921	0.00386512
6	10	-0.00536107	-0.00366521
6	11	0.00197706	0.00198616
6	12	0.000406334	-0.000529932
6	13	-0.00111461	0.000447822
6	14	0.000550843	-0.000996713
6	15	0.000155061	0.00102048
6	16	-0.000411504	-0.000449389
6	17	0.000346131	-0.000137622
6	18	-8.86079e-05	0.000383385
6	19	-0.000259082	-0.00029234
6	20	0.000373473	7.63832e-05
6	21	-0.000157527	3.77512e-05
6	22	-5.07631e-05	-7.42675e-06
6	23	5.69774e-05	-3.19635e-05
6	24	-3.86704e-05	-1.4805e-06
6	25	0.000111649	7.93718e-06
7	1	-0.0624349	-0.118246
7	2	0.278509	0.527798
7	3	-0.594676	-1.12787
7	4	0.722462	1.37261
7	5	-0.399959	-0.764674
7	6	-0.268303	-0.501798
7	7	0.856018	1.62128
7	8	-1.0203	-1.9398
7	9	0.78363	1.49346
7	10	-0.417684	-0.796113
7	11	0.151391	0.285898
7	12	-0.0342328	-0.060407
7	13	0.00471238	0.00411977
7	14	-0.00124745	0.000720115
7	15	0.000580783	-4.59544e-05
7	16	-0.000134615	-0.000425481
7	17	-0.000146914	0.000809008
7	18	0.000439652	-0.000422503
7	19	-0.000273551	-0.000303604
7	20	-0.000250557	0.000558254
7	21	0.000439481	-0.000307122
7	22	-0.000192941	3.11933e-05
7	23	-3.49975e-05	5.53632e-05
7	24	7.71e-05	-0.00011664
7	25	-6.69031e-05	0.000222795
8	1	-2.60875e-05	0.000738159
8	2	0.00032253	-0.00298885
8	3	-0.00178929	0.00578263
8	4	0.00522964	-0.00704711
8	5	-0.00932528	0.00655077
8	6	0.0107667	-0.00575933
8	7	-0.00769109	0.00498834
8	8	0.00200357	-0.00311287
8	9	0.0027406	0.000231193
8	10	-0.00476267	0.00167938
8	11	0.00458213	-0.00158551
8	12	-0.0035014	0.000803352
8	13	0.00250725	-0.000710559
8	14	-0.00177159	0.000987611
8	15	0.00089722	-0.00081609
8	16	0.000104144	0.000257576
8	17	-0.000643329	0.000152407
8	18	0.000458435	-0.000218787
8	19	3.80888e-05	8.48326e-05
8	20	-0.000342715	5.52294e-05
8	21	0.000303495	-4.90375e-05
8	22	-8.94391e-05	-0.000103639
8	23	-2.0092e-05	0.000221016
8	24	-5.3154e-05	-0.000177458
8	25	0.000117374	4.92049e-05
9	1	-0.000652816	0.000124075
9	2	0.00377921	-0.000391991
9	3	-0.0109799	0.000559199
9	4	0.020799	-0.000363037
9	5	-0.0283517	-0.000273488
9	6	0.0289965	0.000912101
9	7	-0.0226169	-0.000541354
9	8	0.0136586	-0.00121998
9	9	-0.00679929	0.00317915
9	10	0.00328494	-0.00357445
9	11	-0.00163277	0.00197769
9	12	0.000491984	-5.53086e-05
9	13	0.000276874	-0.000126192
9	14	-0.00040457	-0.00121626
9	15	5.63704e-06	0.00187072
9	16	0.000388713	-0.000836293
9	17	-0.000460844	-0.00056605
9	18	0.000466756	0.00100581
9	19	-0.000612538	-0.000717327
9	20	0.000617786	0.000419385
9	21	-0.000331445	-0.000191744
9	22	0.000128861	-9.33659e-05
9	23	-0.000276698	0.000294283
9	24	0.000473082	-0.000320218
9	25	-0.000385329	0.00026738
10	1	-0.0002498	-0.000216123
10	2	0.00137064	0.00113875
10	3	-0.00372071	-0.00332895
10	4	0.00627597	0.00693476
10	5	-0.00693487	-0.0108879
10	6	0.00472273	0.0129079
10	7	-0.00130306	-0.0114797
10	8	-0.000620195	0.00776447
10	9	0.000376463	-0.00454537
10	10	0.000328615	0.00332415
10	11	-9.67769e-05	-0.00318131
10	12	-0.000724228	0.00247361
10	13	0.00118926	-0.00106141
10	14	-0.000930484	0.000138071
10	15	0.000267691	-0.000214885
10	16	0.000205281	0.000661492
10	17	-0.000240277	-0.000931118
10	18	8.02262e-05	0.0009595
10	19	7.10499e-05	-0.000769397
10	20	-0.000251468	0.000435052
10	21	0.000410792	-0.000137432
10	22	-0.000399914	1.03688e-05
10	23	0.000262023	-1.03887e-05
10	24	-0.000166914	-1.80573e-05
10	25	0.000127022	0.000115038
11	1	4.05948e-05	-2.468e-05
11	2	-0.000109304	-8.50064e-05
11	3	-2.93862e-05	0.00100467
11	4	0.000526312	-0.00314643
11	5	-0.00120229	0.00524719
11	6	0.00208067	-0.00545132
11	7	-0.00321258	0.00391342
11	8	0.00369326	-0.00248945
11	9	-0.00252988	0.00230385
11	10	0.000506192	-0.002837
11	11	0.00065257	0.00286017
11	12	-0.000513204	-0.00188692
11	13	-4.59552e-05	0.00062783
11	14	0.000183762	4.82538e-05
11	15	0.000220475	-1.19041e-05
11	16	-0.000587296	-0.000281278
11	17	0.000411504	0.000394751
11	18	-1.04037e-05	-0.000353281
11	19	-0.000101897	0.000375642
11	20	3.35925e-05	-0.000352814
11	21	-4.73941e-05	0.000106632
11	22	4.68717e-05	0.00014951
11	23	4.27326e-05	-0.000147959
11	24	-7.13798e-05	1.47115e-05
11	25	-2.95961e-06	2.84945e-06
12	1	4.25518e-06	0.00014873
12	2	-9.97799e-05	-0.000763634
12	3	0.000436742	0.00184994
12	4	-0.00095998	-0.00277524
12	5	0.00126566	0.0027493
12	6	-0.00090256	-0.00142875
12	7	-0.000231084	-0.00061645
12	8	0.00177925	0.00195709
12	9	-0.0029653	-0.00177782
12	10	0.00290561	0.00115165
12	11	-0.00152684	-0.00149677
12	12	2.17693e-05	0.00225464
12	13	0.000364402	-0.00193611
12	14	0.00021143	0.000716127
12	15	-0.000669563	3.15556e-05
12	16	0.000504111	0.000100464
12	17	-5.89089e-05	-0.000455086
12	18	-0.000219672	0.000522976
12	19	0.000161261	-0.000288064
12	20	0.00017081	-2.8493e-05
12	21	-0.000477818	0.000162732
12	22	0.000443319	-5.90892e-05
12	23	-0.000153823	-6.7985e-05
12	24	-9.88961e-06	6.01813e-05
12	25	-6.63472e-05	2.87898e-07
13	1	8.18636e-06	-2.18104e-05
13	2	7.30045e-05	7.88203e-05
13	3	-0.000458438	-0.000157012
13	4	0.00100826	0.000338486
13	5	-0.00115639	-0.000786021
13	6	0.000801724	0.0014486
13	7	-0.000611772	-0.00204083
13	8	0.00112312	0.00230077
13	9	-0.0020225	-0.00208462
13	10	0.0023863	0.00156044
13	11	-0.00157848	-0.00122471
13	12	1.07673e-05	0.00119203
13	13	0.00123229	-0.000974537
13	14	-0.00155397	0.000419699
13	15	0.00122602	-2.96439e-06
13	16	-0.000742543	-6.60279e-05
13	17	0.000320086	7.70476e-05
13	18	-7.00617e-06	-9.74448e-05
13	19	-0.000128544	-9.68884e-05
13	20	6.64066e-05	0.000390432
13	21	7.73975e-05	-0.000388347
13	22	-0.000170797	8.43612e-05
13	23	0.000195002	0.000123776
13	24	-0.000164462	-6.78012e-05
13	25	6.8573e-05	-2.36452e-05
14	1	5.26482e-06	-2.7491e-05
14	2	-0.000135699	0.000193661
14	3	0.000666159	-0.000594688
14	4	-0.00168817	0.00111831
14	5	0.00275573	-0.00152626
14	6	-0.00318046	0.00166537
14	7	0.00270639	-0.0014278
14	8	-0.00167178	0.00072123
14	9	0.000616113	0.000222021
14	10	7.30575e-05	-0.000788631
14	11	-0.000376393	0.0006681
14	12	0.000648621	-0.000225314
14	13	-0.00108896	-0.000104326
14	14	0.00128951	0.000208365
14	15	-0.000826192	-0.000107288
14	16	1.50211e-05	-4.03068e-05
14	17	0.000470919	8.47623e-06
14	18	-0.00041671	0.000136702
14	19	0.000167893	-0.000117975
14	20	-8.31758e-05	-8.52676e-05
14	21	0.000101652	0.000207975
14	22	8.24481e-06	-0.000119153
14	23	-0.000195939	-1.99903e-05
14	24	0.000254339	3.99163e-05
14	25	-0.000176279	2.39163e-05
15	1	-1.59436e-06	-5.37597e-06
15	2	3.40423e-06	-1.08324e-05
15	3	3.93522e-05	0.000101708
15	4	-0.000258001	-0.000280606
15	5	0.000721278	0.000536404
15	6	-0.00120917	-0.000738348
15	7	0.00129259	0.000491356
15	8	-0.000763651	0.000471983
15	9	-6.65131e-05	-0.0016732
15	10	0.00065003	0.00217746
15	11	-0.000729136	-0.00165595
15	12	0.000498663	0.000651972
15	13	-0.000240669	0.000179785
15	14	-4.73068e-05	-0.000465311
15	15	0.000410869	0.0001096
15	16	-0.000626997	0.000436318
15	17	0.000510989	-0.000476267
15	18	-0.000222064	7.16604e-06
15	19	-3.3874e-06	0.000315854
15	20	0.000133381	-0.00018865
15	21	-0.000204345	-7.11937e-05
15	22	0.000182556	0.000176878
15	23	-8.1187e-05	-0.000169612
15	24	4.58626e-06	0.000119028
15	25	2.05789e-06	-7.70074e-06
16	1	1.25751e-06	-2.71342e-06
16	2	1.22496e-05	4.31986e-05
16	3	-5.09559e-05	-0.000174879
16	4	6.11394e-05	0.000292402
16	5	0.000115228	-8.39899e-05
16	6	-0.000645292	-0.000625232
16	7	0.00142301	0.00155397
16	8	-0.0019943	-0.00207237
16	9	0.00197308	0.00171826
16	10	-0.00148602	-0.000700131
16	11	0.0010029	-0.00026485
16	12	-0.000742879	0.000641284
16	13	0.000561312	-0.000449603
16	14	-0.000338983	8.35281e-05
16	15	0.000113467	8.4194e-05
16	16	4.02697e-05	-1.78877e-05
16	17	-9.95732e-05	-4.89404e-05
16	18	0.000155968	5.6397e-06
16	19	-0.000263647	2.52633e-05
16	20	0.000277049	1.48731e-05
16	21	-0.000117677	-2.61456e-05
16	22	-1.20293e-05	-2.2636e-05
16	23	-3.20962e-05	4.91721e-05
16	24	0.000103035	-1.2549e-05
16	25	-6.12073e-05	-3.95475e-05
17	1	2.95665e-06	-2.79697e-05
17	2	-3.75605e-06	0.000179578
17	3	-4.25552e-05	-0.000537343
17	4	0.000165573	0.000913706
17	5	-0.000306233	-0.000882788
17	6	0.00045429	0.000354671
17	7	-0.00069074	0.00018516
17	8	0.000897897	-0.000318651
17	9	-0.00081401	0.000225437
17	10	0.000516707	-0.000286113
17	11	-0.000385846	0.000497362
17	12	0.000539186	-0.000613971
17	13	-0.000691752	0.000583581
17	14	0.000582815	-0.000537158
17	15	-0.000272317	0.000499803
17	16	-7.83564e-06	-0.000317619
17	17	0.000131418	-3.50846e-05
17	18	-0.000141477	0.00026705
17	19	0.000111947	-0.000158722
17	20	-5.87988e-05	-8.45292e-05
17	21	-6.97098e-06	0.000150022
17	22	4.19409e-05	-5.38163e-05
17	23	-3.09508e-05	3.48795e-06
17	24	2.32832e-05	-4.23243e-05
17	25	-5.45293e-05	6.83692e-05
18	1	1.36893e-06	1.71341e-06
18	2	-4.2536e-05	-2.8593e-05
18	3	0.000201559	9.68702e-05
18	4	-0.000426744	-0.000155044
18	5	0.000464382	0.000142481
18	6	-0.000189248	-0.000107055
18	7	-0.000130695	0.000168929
18	8	0.000157055	-0.000301861
18	9	5.21153e-05	0.000258686
18	10	-0.000143889	0.000107521
18	11	-1.24009e-05	-0.000565684
18	12	0.000163589	0.000790783
18	13	-9.23393e-05	-0.000767784
18	14	-7.97446e-05	0.000634513
18	15	0.000143454	-0.000388214
18	16	-6.8927e-05	5.8206e-05
18	17	-7.21035e-05	0.000151737
18	18	0.00018773	-0.000136587
18	19	-0.000169926	1.95979e-05
18	20	1.85646e-05	6.9316e-05
18	21	0.000111094	-9.23378e-05
18	22	-9.9956e-05	3.36068e-05
18	23	-4.43412e-06	6.49589e-05
18	24	9.00803e-05	-0.000109357
18	25	-0.000104815	9.05217e-05
19	1	-3.37827e-06	-6.13943e-06
19	2	-1.21955e-05	2.92496e-05
19	3	0.000104214	-4.11457e-05
19	4	-0.000268048	-4.30834e-05
19	5	0.000400736	0.000254058
19	6	-0.000423097	-0.000426257
19	7	0.000325069	0.000325442
19	8	-0.000142835	-4.55419e-06
19	9	8.37051e-06	-0.00022107
19	10	-7.54818e-05	0.000200264
19	11	0.000287895	-6.15044e-05
19	12	-0.000394569	-9.37338e-05
19	13	0.000295934	0.00030708
19	14	-0.000171795	-0.000492208
19	15	0.000175144	0.00043409
19	16	-0.000225914	-0.000187522
19	17	0.000209404	3.17343e-05
19	18	-0.000157021	-2.25664e-05
19	19	0.000123646	-2.29632e-06
19	20	-8.74877e-05	8.3182e-05
19	21	3.37079e-05	-0.000123317
19	22	5.88766e-06	9.92925e-05
19	23	-3.87919e-06	-5.32028e-05
19	24	-3.17748e-05	-6.72229e-06
19	25	6.66696e-05	5.27242e-05
20	1	-3.91484e-06	-4.0895e-06
20	2	3.12675e-05	3.71849e-05
20	3	-0.000101674	-0.00013627
20	4	0.000147811	0.000265255
20	5	-1.43494e-05	-0.000266104
20	6	-0.000282313	-2.54955e-05
20	7	0.000445389	0.000574667
20	8	-0.000260435	-0.00105514
20	9	-0.000166929	0.00109465
20	10	0.000592202	-0.000704024
20	11	-0.000788836	0.000285429
20	12	0.000627853	-0.00010761
20	13	-0.000191162	7.37281e-05
20	14	-0.000256017	-8.37632e-05
20	15	0.00044333	0.000156489
20	16	-0.000321798	-0.000195357
20	17	0.000122457	0.000108334
20	18	-5.48726e-05	-2.29563e-05
20	19	5.93726e-05	5.15315e-05
20	20	-1.39104e-05	-8.96755e-05
20	21	-3.38917e-05	3.84626e-05
20	22	9.40397e-06	3.02854e-05
20	23	3.4411e-05	-3.08648e-05
20	24	-2.54911e-05	-6.63789e-06
20	25	-1.55336e-05	1.80868e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode48_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00575419	0
0	2	-0.00481904	0
0	3	3.16426e-05	0
0	4	0.00278174	0
0	5	-0.000238137	0
0	6	-0.00278548	0
0	7	0.000429932	0
0	8	0.0041072	0
0	9	-0.00299817	0
0	10	-0.00474395	0
0	11	0.0123177	0
0	12	-0.0138697	0
0	13	0.00972689	0
0	14	-0.00378255	0
0	15	-0.000843978	0
0	16	0.00320418	0
0	17	-0.00360601	0
0	18	0.00273798	0
0	19	-0.00150889	0
0	20	0.000611465	0
0	21	-0.000141153	0
0	22	-1.20043e-05	0
0	23	-0.000109628	0
0	24	0.000359879	0
0	25	-0.000534763	0
1	1	-0.00639528	0.000403622
1	2	0.00980286	-0.00216306
1	3	-0.00434377	0.00328595
1	4	-0.00520235	-0.00112139
1	5	0.0061781	-0.00280717
1	6	0.00295551	0.00396086
1	7	-0.00887921	-0.00088283
1	8	0.00323236	-0.00207688
1	9	0.0072951	5.40335e-05
1	10	-0.0133088	0.00576786
1	11	0.0131544	-0.0097708
1	12	-0.0095639	0.00860024
1	13	0.00476687	-0.00355177
1	14	-0.000465092	-0.00175476
1	15	-0.00189575	0.00421196
1	16	0.00197643	-0.00333573
1	17	-0.000614922	0.00119186
1	18	-0.000809874	0.000133003
1	19	0.0012178	-0.000282544
1	20	-0.000700911	-6.5781e-06
1	21	0.000177593	0.000126782
1	22	-4.16566e-05	-2.58254e-05
1	23	-1.59107e-05	-3.22849e-05
1	24	0.000135731	-6.70456e-05
1	25	-0.000138918	0.000131064
2	1	-0.000623575	-0.00019189
2	2	0.00115463	-0.00039145
2	3	-0.000280077	0.00155111
2	4	-0.00162731	-0.00171906
2	5	0.00182125	0.000175656
2	6	0.000641709	0.00212663
2	7	-0.00232944	-0.00331454
2	8	0.000197339	0.00134493
2	9	0.00391819	0.00410711
2	10	-0.00652093	-0.00987221
2	11	0.00649977	0.0115345
2	12	-0.00425195	-0.00817704
2	13	0.000798273	0.00320978
2	14	0.00174277	-0.000228186
2	15	-0.00192492	-0.000151301
2	16	0.000759479	-0.000635313
2	17	-2.47556e-05	0.00119285
2	18	0.000106621	-0.000975169
2	19	-0.00042872	0.000297565
2	20	0.000574664	0.000108995
2	21	-0.000445788	-8.84601e-06
2	22	0.000125226	-0.000166548
2	23	0.000205729	0.000125879
2	24	-0.000380512	-8.09499e-06
2	25	0.000316355	-5.23185e-05
3	1	0.00365455	0.00482193
3	2	-0.00578859	-0.00849907
3	3	0.000523216	0.00313051
3	4	0.00698013	0.00679003
3	5	-0.00570806	-0.00821839
3	6	-0.00446214	-0.000721421
3	7	0.011731	0.00701611
3	8	-0.00784515	-0.00119027
3	9	-0.00309492	-0.0101774
3	10	0.0113479	0.0142475
3	11	-0.0119417	-0.00782269
3	12	0.00746819	-0.00119859
3	13	-0.00310138	0.00506296
3	14	0.00125679	-0.00360783
3	15	-0.00110864	0.00104221
3	16	0.000926204	-5.44588e-05
3	17	0.000114304	0.00030524
3	18	-0.00134784	-0.0003981
3	19	0.00157603	-1.70556e-05
3	20	-0.000729268	0.000273104
3	21	-0.000113149	-0.000133179
3	22	0.000198381	6.67211e-06
3	23	0.000257114	-1.89421e-05
3	24	-0.000597366	-5.50232e-05
3	25	0.000431777	0.0001948
4	1	0.00113768	-0.00146953
4	2	-0.00320703	0.00419899
4	3	0.00307305	-0.00522815
4	4	0.00208056	0.00211198
4	5	-0.00897004	0.00313692
4	6	0.0100911	-0.00611265
4	7	-0.00249548	0.00511372
4	8	-0.0083268	-0.00248422
4	9	0.0141347	0.00133324
4	10	-0.0117908	-0.00214938
4	11	0.00488759	0.00304832
4	12	0.00119837	-0.00270361
4	13	-0.0038067	0.00177642
4	14	0.0030379	-0.00128792
4	15	-0.000612833	0.00101942
4	16	-0.00098702	-0.000340052
4	17	0.000536316	-0.000421067
4	18	0.00087121	0.000530043
4	19	-0.00153219	-0.000172675
4	20	0.00100739	0.000117676
4	21	-9.32466e-06	-0.000455688
4	22	-0.000646143	0.00066458
4	23	0.000674991	-0.000585276
4	24	-0.000376859	0.000490938
4	25	0.00020196	-0.000454675
5	1	-0.0570472	-0.306857
5	2	0.176989	0.949596
5	3	-0.235133	-1.25826
5	4	0.0993419	0.529827
5	5	0.146897	0.786075
5	6	-0.25	-1.33891
5	7	0.0820326	0.445093
5	8	0.210002	1.12062
5	9	-0.384304	-2.06965
5	10	0.352062	1.91624
5	11	-0.207089	-1.15007
5	12	0.07852	0.456997
5	13	-0.0173017	-0.111432
5	14	0.0030792	0.0146825
5	15	-0.00268946	-0.00242391
5	16	0.0017221	0.000387223
5	17	-0.000138004	0.000883541
5	18	-0.00027448	-0.000206514
5	19	3.20253e-05	-0.000329456
5	20	-5.14954e-05	3.16859e-05
5	21	0.000307303	0.000100808
5	22	-0.00041407	0.000152215
5	23	0.000242824	-0.000214996
5	24	2.08252e-05	-3.91607e-05
5	25	-7.14962e-05	0.000186355
6	1	0.00117991	-0.000613354
6	2	-0.00478914	0.00209404
6	3	0.00897511	-0.00340737
6	4	-0.00899044	0.0030679
6	5	0.00350715	-0.000449885
6	6	0.00212956	-0.00432055
6	7	-0.00177618	0.00973663
6	8	-0.00381532	-0.0121928
6	9	0.00813412	0.00919691
6	10	-0.00738217	-0.00321668
6	11	0.00393811	-0.000861029
6	12	-0.00120642	0.0014742
6	13	-0.000154191	-0.00088235
6	14	0.000500135	0.00100172
6	15	-2.28921e-05	-0.00142292
6	16	-0.000477222	0.00112618
6	17	0.000274165	-0.000146165
6	18	0.00017631	-0.000701314
6	19	-0.000144411	0.000888357
6	20	-0.000212647	-0.000643101
6	21	0.000361585	0.000452373
6	22	-0.000226901	-0.00039724
6	23	4.3045e-05	0.000259312
6	24	6.27378e-05	-5.04854e-05
6	25	-5.45698e-05	-5.87376e-06
7	1	-0.000318967	-0.000230423
7	2	0.00099734	0.00125755
7	3	-0.0012387	-0.00331317
7	4	0.000344316	0.00496105
7	5	0.00127472	-0.00369136
7	6	-0.00263706	-0.000396484
7	7	0.00254256	0.0032134
7	8	-1.6924e-05	-0.00180098
7	9	-0.00406886	-0.00140004
7	10	0.00713565	0.00231166
7	11	-0.00756759	-0.000706479
7	12	0.00596019	-0.000718874
7	13	-0.0038278	0.000607935
7	14	0.00222199	3.53511e-05
7	15	-0.0013013	0.000122455
7	16	0.000672439	-0.00109385
7	17	-0.000103619	0.00166209
7	18	-0.000305178	-0.000994619
7	19	0.000435796	-0.000182061
7	20	-0.000268153	0.000668901
7	21	-5.06381e-05	-0.00037927
7	22	0.000185874	2.29292e-05
7	23	2.8716e-05	5.29807e-05
7	24	-0.000334363	4.21151e-05
7	25	0.000401284	-0.000202528
8	1	-0.000395219	0.000481966
8	2	0.00117763	-0.00231518
8	3	-0.00161179	0.00550767
8	4	0.00221259	-0.0080471
8	5	-0.00510673	0.00693093
8	6	0.010051	-0.0011029
8	7	-0.0129032	-0.00657921
8	8	0.0106482	0.0114392
8	9	-0.00563752	-0.0114019
8	10	0.00244505	0.00810659
8	11	-0.00216706	-0.00410737
8	12	0.00226547	0.00105166
8	13	-0.00101116	0.000251576
8	14	-0.000653426	-0.0001271
8	15	0.00143066	-0.000175922
8	16	-0.00140722	-8.08958e-05
8	17	0.00111597	0.000504639
8	18	-0.000586775	-0.000547722
8	19	-0.000110037	0.000308986
8	20	0.000491613	-0.000132401
8	21	-0.000302637	4.39374e-05
8	22	-9.54833e-05	0.000105557
8	23	0.000228442	-0.000293696
8	24	-5.42847e-05	0.000371766
8	25	-0.000145946	-0.000280292
9	1	-6.9812e-05	-0.000159824
9	2	0.000623682	0.000799736
9	3	-0.00251032	-0.00206641
9	4	0.00618127	0.0034074
9	5	-0.0106723	-0.00348022
9	6	0.0140112	0.00121067
9	7	-0.0147829	0.00243339
9	8	0.0128735	-0.00448688
9	9	-0.00890141	0.00325354
9	10	0.00399162	-0.000686198
9	11	5.35614e-05	-0.000433589
9	12	-0.00184664	0.000134685
9	13	0.00165333	9.49683e-05
9	14	-0.000667862	-0.000116837
9	15	-0.000234952	0.000469092
9	16	0.000542839	-0.000820036
9	17	-0.000131553	0.000693026
9	18	-0.000372256	-0.000390987
9	19	0.000251864	0.000298549
9	20	0.000305061	-0.000252842
9	21	-0.000608555	5.78702e-05
9	22	0.000473371	0.000154127
9	23	-0.000199543	-0.000252432
9	24	-7.1857e-06	0.000247796
9	25	0.000125483	-0.000150031
10	1	0.000159331	0.000452448
10	2	-0.000921761	-0.00283536
10	3	0.00235224	0.00906358
10	4	-0.00335029	-0.0192531
10	5	0.00248253	0.030185
10	6	0.000145363	-0.0365587
10	7	-0.00239745	0.0343996
10	8	0.00226428	-0.0242799
10	9	-0.000334138	0.0116055
10	10	-0.00117829	-0.0026229
10	11	0.00144788	-0.00055003
10	12	-0.00130246	0.000362365
10	13	0.00117092	0.000111932
10	14	-0.000714697	4.46584e-05
10	15	1.70484e-05	-0.000268378
10	16	0.000368431	0.000105151
10	17	-0.000331663	0.00023325
10	18	0.000239603	-0.000251689
10	19	-0.000210311	-0.000129233
10	20	3.02496e-05	0.000445586
10	21	0.00026829	-0.000377661
10	22	-0.000386458	0.000153472
10	23	0.000292079	-9.92383e-05
10	24	-0.000189071	0.000189514
10	25	0.000119359	-0.00020076
11	1	-7.72542e-05	-2.43043e-05
11	2	0.000262992	-8.11632e-05
11	3	-6.21852e-05	0.000873949
11	4	-0.00130215	-0.00248555
11	5	0.00356815	0.003625
11	6	-0.0051767	-0.00285244
11	7	0.00485579	0.00062251
11	8	-0.00288067	0.00131283
11	9	0.0005117	-0.00199758
11	10	0.00127491	0.0016744
11	11	-0.00207688	-0.00094095
11	12	0.00171335	0.000428141
11	13	-0.000428267	-0.000440268
11	14	-0.00087723	0.000479972
11	15	0.00130397	1.4209e-05
11	16	-0.000747153	-0.000695555
11	17	-0.000145055	0.000871559
11	18	0.00061114	-0.000483721
11	19	-0.000403923	-5.23453e-05
11	20	-8.77406e-05	0.000448345
11	21	0.000329262	-0.000591201
11	22	-0.000159639	0.000439185
11	23	-0.00016133	-0.000170068
11	24	0.000294797	5.8905e-05
11	25	-0.000170688	-9.33393e-05
12	1	-3.50404e-05	9.73199e-05
12	2	0.000173402	-0.000547693
12	3	-0.000436178	0.00151451
12	4	0.000671152	-0.0028632
12	5	-0.000648419	0.00435781
12	6	0.000435378	-0.00554459
12	7	-0.000427974	0.0055435
12	8	0.000786938	-0.00387552
12	9	-0.00115079	0.00138325
12	10	0.0011522	0.000467363
12	11	-0.000839429	-0.00107585
12	12	0.000398433	0.000949684
12	13	6.26388e-05	-0.000699397
12	14	-0.000393809	0.000457511
12	15	0.000449719	-0.000269086
12	16	-0.000206293	0.000337281
12	17	-0.000260991	-0.000599723
12	18	0.000732421	0.000668495
12	19	-0.00086102	-0.000408367
12	20	0.000530451	8.86705e-05
12	21	-6.98454e-05	2.36667e-05
12	22	-0.000151056	5.46676e-05
12	23	0.000124001	-0.000122532
12	24	-2.47464e-05	9.41422e-05
12	25	-6.05989e-05	-5.14216e-05
13	1	9.78138e-05	2.19874e-05
13	2	-0.000512717	-0.000200952
13	3	0.00125188	0.000671602
13	4	-0.00185033	-0.00115573
13	5	0.00170299	0.00109628
13	6	-0.000647254	-0.000419714
13	7	-0.000737838	-0.000383396
13	8	0.00160467	0.000854632
13	9	-0.00171079	-0.000767982
13	10	0.00143331	0.000136105
13	11	-0.00103005	0.000624341
13	12	0.000500174	-0.000901874
13	13	-2.89747e-05	0.00051533
13	14	-0.000120733	4.14796e-05
13	15	0.00010572	-0.000202601
13	16	-0.000239583	5.34159e-07
13	17	0.000393337	0.000170018
13	18	-0.000304418	-0.000143314
13	19	0.000104955	2.24994e-05
13	20	-8.02285e-06	5.58178e-05
13	21	-3.08355e-05	-4.11465e-05
13	22	5.91941e-05	6.30234e-06
13	23	-1.58029e-05	-3.27742e-05
13	24	-6.36631e-05	7.40376e-05
13	25	8.05093e-05	-5.48961e-05
14	1	4.3283e-05	-7.63423e-06
14	2	-0.000211208	6.35434e-05
14	3	0.000549936	-0.000234875
14	4	-0.0011427	0.000577479
14	5	0.00202853	-0.00101897
14	6	-0.00266628	0.00123736
14	7	0.00216059	-0.0010113
14	8	-0.000615639	0.000597354
14	9	-0.000672718	-0.00028135
14	10	0.000859701	1.09949e-05
14	11	-0.00038594	0.000172629
14	12	-4.22093e-05	-6.14213e-05
14	13	0.000245995	-0.000222541
14	14	-0.000211038	0.000416964
14	15	-7.27349e-05	-0.000585827
14	16	0.000358558	0.000766032
14	17	-0.000409167	-0.000762839
14	18	0.000269098	0.000585779
14	19	-3.05118e-05	-0.000399343
14	20	-0.000224915	0.000175844
14	21	0.000332199	0.000115778
14	22	-0.000226329	-0.000308665
14	23	4.16827e-05	0.00028395
14	24	7.15309e-05	-0.000135609
14	25	-7.5487e-05	7.64669e-06
15	1	1.45616e-05	-8.02174e-06
15	2	-0.000105602	3.2024e-05
15	3	0.000350963	-5.56091e-05
15	4	-0.000697009	9.72134e-05
15	5	0.000942619	-0.000323849
15	6	-0.000943496	0.000874182
15	7	0.00075867	-0.00144237
15	8	-0.000579324	0.00137894
15	9	0.000455827	-0.000490873
15	10	-0.00028261	-0.000554705
15	11	0.000175057	0.00100555
15	12	-0.000284034	-0.000884838
15	13	0.00029924	0.000699678
15	14	4.21037e-05	-0.000677516
15	15	-0.000348851	0.000640033
15	16	0.000255492	-0.000445256
15	17	-7.3293e-05	0.00024409
15	18	0.000156674	-0.00018761
15	19	-0.000297009	0.000163101
15	20	0.000200019	-3.60337e-05
15	21	6.03035e-06	-0.00010156
15	22	-6.46652e-05	0.00011242
15	23	-2.14702e-05	-4.41843e-05
15	24	9.26026e-05	2.51756e-05
15	25	-6.92533e-05	-6.00317e-05
16	1	-3.5383e-05	1.0434e-05
16	2	0.00026096	-8.22313e-05
16	3	-0.000852039	0.000224606
16	4	0.0016222	-0.000209109
16	5	-0.00197404	-0.000293013
16	6	0.00149542	0.00113779
16	7	-0.000426166	-0.00166363
16	8	-0.000610546	0.00156292
16	9	0.00114865	-0.00126121
16	10	-0.00111185	0.00112498
16	11	0.000789065	-0.000919308
16	12	-0.000515347	0.000380191
16	13	0.000258488	0.000195261
16	14	0.000116576	-0.000333256
16	15	-0.000382391	1.48169e-05
16	16	0.000301181	0.000383886
16	17	-6.26666e-05	-0.000524885
16	18	-3.94787e-05	0.000360629
16	19	-2.49505e-06	-0.000112294
16	20	4.77411e-05	-1.67034e-05
16	21	-3.9066e-05	8.02778e-05
16	22	-1.54397e-05	-0.000182817
16	23	9.87097e-05	0.000206985
16	24	-0.00015815	-4.49429e-05
16	25	0.000140276	-0.000137951
17	1	1.93216e-06	3.27713e-06
17	2	9.66695e-06	-2.04235e-05
17	3	-4.35979e-05	-1.13111e-05
17	4	5.86409e-06	0.000272018
17	5	0.000177157	-0.000780166
17	6	-0.000363953	0.0011945
17	7	0.000358196	-0.00115921
17	8	-8.22294e-05	0.000692736
17	9	-0.000401253	-0.000144004
17	10	0.000870161	-0.000127516
17	11	-0.00114879	1.50878e-05
17	12	0.00128731	0.000323978
17	13	-0.00132429	-0.000649754
17	14	0.0010893	0.000819938
17	15	-0.000500397	-0.000811883
17	16	-0.000108467	0.000658144
17	17	0.000277406	-0.000441756
17	18	-3.26589e-05	0.00026857
17	19	-0.000139272	-0.000153726
17	20	7.57684e-06	2.55328e-05
17	21	0.000143482	9.12116e-05
17	22	-7.5037e-05	-7.75861e-05
17	23	-7.20282e-05	-3.08891e-05
17	24	0.00012599	5.80418e-05
17	25	-0.000122788	2.95991e-05
18	1	-1.505e-05	-5.28242e-06
18	2	0.000104541	3.68323e-06
18	3	-0.000326063	4.28726e-05
18	4	0.000584642	-0.000143078
18	5	-0.000691655	0.000225147
18	6	0.000706981	-0.000197931
18	7	-0.000831358	0.000151914
18	8	0.000862046	-0.000298078
18	9	-0.000398931	0.000494498
18	10	-0.000421681	-0.00032906
18	11	0.00100784	-0.000159883
18	12	-0.00102218	0.000519656
18	13	0.000622621	-0.000590074
18	14	-0.000122148	0.000578149
18	15	-0.000247675	-0.000560565
18	16	0.000330604	0.000372001
18	17	-0.000151785	-7.16302e-06
18	18	-5.19223e-05	-0.00027156
18	19	9.40149e-05	0.000331737
18	20	-8.48615e-06	-0.000293885
18	21	-7.89528e-05	0.000235549
18	22	0.000109512	-0.000133355
18	23	-9.38194e-05	6.02184e-05
18	24	5.13427e-05	-0.000118393
18	25	3.37428e-06	0.00022199
19	1	-1.26427e-05	-7.62375e-06
19	2	3.7313e-05	5.12108e-05
19	3	6.08787e-06	-0.000136059
19	4	-0.000204257	0.000174563
19	5	0.000398132	-3.15352e-05
19	6	-0.00018267	-0.000355953
19	7	-0.000559283	0.000907378
19	8	0.00129909	-0.00136074
19	9	-0.00143712	0.00139496
19	10	0.00108265	-0.000994919
19	11	-0.000778973	0.000526811
19	12	0.000618194	-0.000281988
19	13	-0.000320137	0.000188274
19	14	-3.59224e-05	-4.3574e-05
19	15	0.000154658	-0.000176258
19	16	-7.38012e-05	0.000323954
19	17	3.43442e-06	-0.000317477
19	18	1.96117e-05	0.000239964
19	19	-6.87802e-05	-0.000186587
19	20	0.000142338	0.000141885
19	21	-0.000142285	-7.1978e-05
19	22	3.62921e-05	2.52905e-05
19	23	5.62662e-05	-4.41194e-05
19	24	-4.17019e-05	7.40505e-05
19	25	-1.17643e-05	-4.63876e-05
20	1	1.98112e-06	-3.87082e-06
20	2	-1.08922e-05	2.22049e-05
20	3	2.20827e-05	-4.2297e-05
20	4	1.08349e-05	1.62833e-05
20	5	-0.000137487	8.63098e-05
20	6	0.000314884	-0.00030051
20	7	-0.000472333	0.000676069
20	8	0.00061046	-0.00105865
20	9	-0.00066522	0.00107692
20	10	0.000468105	-0.000640868
20	11	-5.22906e-05	0.000146827
20	12	-0.000266223	3.9708e-05
20	13	0.000303986	3.72387e-05
20	14	-0.000206214	-0.000148276
20	15	0.000133075	0.000182871
20	16	-9.12896e-05	-0.000168267
20	17	0.000107307	0.000140919
20	18	-0.0002276	-0.000117954
20	19	0.000341917	0.000111832
20	20	-0.000296343	-6.7142e-05
20	21	0.00014019	-6.51318e-05
20	22	-4.38852e-05	0.000170436
20	23	5.61094e-05	-0.000106065
20	24	-8.89932e-05	-5.52844e-05
20	25	7.55942e-05	0.000125228


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode49_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0125225	0
0	2	-0.0197471	0
0	3	0.00888056	0
0	4	0.0138289	0
0	5	-0.0164188	0
0	6	-0.00650842	0
0	7	0.0215276	0
0	8	-0.00820855	0
0	9	-0.0136114	0
0	10	0.0168674	0
0	11	-0.00100763	0
0	12	-0.0151642	0
0	13	0.0185606	0
0	14	-0.0113332	0
0	15	0.00242308	0
0	16	0.00237789	0
0	17	-0.00283477	0
0	18	0.0015139	0
0	19	-0.00043942	0
0	20	1.50215e-05	0
0	21	3.00874e-05	0
0	22	5.26198e-05	0
0	23	-5.39606e-05	0
0	24	-1.68551e-05	0
0	25	-6.00902e-05	0
1	1	0.00312826	-0.00439449
1	2	-0.00526215	0.00704485
1	3	0.0038117	-0.00267102
1	4	0.000770772	-0.00626682
1	5	-0.00423387	0.00912318
1	6	0.00334847	-0.00207141
1	7	-0.000302978	-0.00556975
1	8	-0.000866276	0.00577592
1	9	5.33419e-05	-0.00323611
1	10	0.000207123	0.00572753
1	11	0.000730897	-0.0112103
1	12	-0.00164511	0.0122233
1	13	0.00193222	-0.00747764
1	14	-0.00191999	0.00213088
1	15	0.00176645	7.51917e-05
1	16	-0.00120661	0.000184847
1	17	0.00034877	-0.000867836
1	18	0.000105563	0.00100862
1	19	0.00011693	-0.000608888
1	20	-0.00044735	7.6483e-05
1	21	0.000414368	0.000169005
1	22	-0.000114079	-0.000118677
1	23	-0.000228146	5.20156e-05
1	24	0.000401339	-2.4911e-05
1	25	-0.000259483	-9.49488e-05
2	1	-0.00310838	0.00109478
2	2	0.00506899	-0.00290084
2	3	-0.00230724	0.00329227
2	4	-0.00214572	-0.00108111
2	5	0.00220815	-0.000246535
2	6	0.00226591	-0.00276867
2	7	-0.00544825	0.00588959
2	8	0.00307953	-0.00188481
2	9	0.00348002	-0.00768724
2	10	-0.00935494	0.013544
2	11	0.0109834	-0.0110267
2	12	-0.00892883	0.00444603
2	13	0.00561099	0.000113006
2	14	-0.00223918	-0.00102567
2	15	-0.000613471	0.000279729
2	16	0.00199702	0.000315489
2	17	-0.00165708	-0.00070447
2	18	0.000576636	0.00123259
2	19	0.0001034	-0.00147255
2	20	-1.16071e-05	0.00099887
2	21	-0.000415728	-0.00017681
2	22	0.000506113	-0.000391748
2	23	-0.000172248	0.000442471
2	24	-0.00010293	-5.93705e-05
2	25	0.000103199	-0.000301968
3	1	0.00719804	0.00535522
3	2	-0.0135334	-0.0118912
3	3	0.00704119	0.00970012
3	4	0.00780339	0.00266689
3	5	-0.0125364	-0.012039
3	6	0.000705419	0.00719939
3	7	0.0122627	0.00466167
3	8	-0.00872152	-0.00675137
3	9	-0.0103468	-0.00579408
3	10	0.0286886	0.0212956
3	11	-0.0335104	-0.026365
3	12	0.0256005	0.0190585
3	13	-0.0137158	-0.00764867
3	14	0.00476996	0.000492281
3	15	-0.000271548	0.000775925
3	16	-0.00128034	0.000643736
3	17	0.0013067	-0.00181167
3	18	-0.000546387	0.0018996
3	19	-0.000170964	-0.00127527
3	20	0.000178289	0.000557049
3	21	0.000297352	-0.000138795
3	22	-0.000556276	4.71715e-05
3	23	0.000324025	-0.000112038
3	24	0.00012949	0.000172066
3	25	-0.000445549	-0.000183871
4	1	-0.00156965	0.000491378
4	2	0.00340828	-0.00028217
4	3	-0.00223315	-0.000870976
4	4	-0.00219878	0.000337647
4	5	0.00563587	0.00235399
4	6	-0.00422217	-0.00286177
4	7	-0.00128197	-0.000491331
4	8	0.00635814	0.00210353
4	9	-0.0070091	0.00268814
4	10	0.00329447	-0.00981555
4	11	0.00103668	0.0122082
4	12	-0.00232677	-0.00904033
4	13	0.000277599	0.00459263
4	14	0.00259804	-0.00172428
4	15	-0.00376073	0.000444738
4	16	0.00237351	-0.000197333
4	17	0.00032624	0.00051034
4	18	-0.0020669	-0.000678595
4	19	0.00187762	0.000419357
4	20	-0.000810293	-0.000134567
4	21	0.000114092	0.000121931
4	22	5.7162e-05	-0.000242453
4	23	-9.03844e-05	0.00025917
4	24	0.000137017	-9.41586e-05
4	25	-9.63797e-05	-8.69218e-05
5	1	0.306204	-0.0559558
5	2	-0.94699	0.173123
5	3	1.2532	-0.229267
5	4	-0.52449	0.0961566
5	5	-0.787299	0.14397
5	6	1.33305	-0.244251
5	7	-0.434548	0.079672
5	8	-1.12885	0.208175
5	9	2.0704	-0.383255
5	10	-1.9111	0.355363
5	11	1.14445	-0.212945
5	12	-0.454026	0.0825778
5	13	0.111074	-0.0171266
5	14	-0.0163386	-0.000181014
5	15	0.00528445	0.000623925
5	16	-0.00304039	0.000260761
5	17	0.00079657	-8.71343e-05
5	18	-0.000951749	-0.000193349
5	19	0.00137775	0.000262473
5	20	-0.000660873	-0.000296193
5	21	-0.000106112	0.000253533
5	22	0.000138547	-1.37202e-05
5	23	5.26679e-06	-0.000207903
5	24	0.000178788	0.00016253
5	25	-0.000398084	1.0711e-05
6	1	0.00151196	4.50049e-05
6	2	-0.004894	-0.000420874
6	3	0.00646627	0.00145824
6	4	-0.00234863	-0.00217992
6	5	-0.00444574	0.000482717
6	6	0.00639159	0.00331884
6	7	-0.00110497	-0.00536182
6	8	-0.0058161	0.0028325
6	9	0.0079336	0.00246786
6	10	-0.00439675	-0.00636056
6	11	-0.00105784	0.0065012
6	12	0.00456366	-0.00385838
6	13	-0.00480943	0.00095254
6	14	0.00310374	0.000581625
6	15	-0.00161041	-0.000667868
6	16	0.0011028	-1.02365e-05
6	17	-0.000768449	0.000674075
6	18	0.000120429	-0.000868701
6	19	0.000291905	0.000763736
6	20	-0.000147607	-0.000662806
6	21	-8.78729e-05	0.00047718
6	22	2.18626e-05	-9.52918e-05
6	23	0.000176942	-0.000281945
6	24	-0.000245033	0.00038676
6	25	0.000188905	-0.00018861
7	1	-0.00230728	0.00406663
7	2	0.0109557	-0.0176696
7	3	-0.0249668	0.0366274
7	4	0.0331054	-0.0428501
7	5	-0.0229628	0.0222468
7	6	-0.00398855	0.0155792
7	7	0.0312545	-0.0444207
7	8	-0.0426418	0.0480811
7	9	0.0357994	-0.0329001
7	10	-0.02039	0.0150786
7	11	0.00708788	-0.00402399
7	12	-0.000353319	-0.000394055
7	13	-0.00109795	0.00152787
7	14	0.000440301	-0.00170367
7	15	-2.05691e-05	0.00168575
7	16	0.000481164	-0.00125388
7	17	-0.000945297	0.000347098
7	18	0.00043013	0.000361435
7	19	0.00065771	-0.000396576
7	20	-0.00111911	0.000162692
7	21	0.000688865	-0.000125314
7	22	-0.000100657	0.000142994
7	23	-0.000153323	-4.21039e-05
7	24	0.000173806	-1.50958e-05
7	25	-0.000139477	-3.88498e-05
8	1	-0.000258352	0.000525712
8	2	0.00186085	-0.0024658
8	3	-0.00625975	0.00548888
8	4	0.0127025	-0.00631124
8	5	-0.0168323	0.000433981
8	6	0.0141354	0.0119647
8	7	-0.0050265	-0.0229863
8	8	-0.00489786	0.0241561
8	9	0.00971726	-0.016239
8	10	-0.00795747	0.00733669
8	11	0.00315817	-0.00253586
8	12	0.000169625	0.000820346
8	13	-0.000826475	-0.000269457
8	14	0.000463436	0.000464105
8	15	-0.000283428	-0.000810765
8	16	0.000191149	0.000604012
8	17	-9.6179e-05	-0.000204992
8	18	5.55232e-05	0.000258534
8	19	0.000164875	-0.00054245
8	20	-0.000533188	0.000503873
8	21	0.000547496	-0.000161545
8	22	-9.28948e-05	-8.29864e-05
8	23	-0.000298617	3.57986e-05
8	24	0.000252197	0.000173224
8	25	2.24241e-05	-0.000326565
9	1	0.00019187	-0.00064783
9	2	-0.00135239	0.0037076
9	3	0.00445153	-0.0100618
9	4	-0.00876996	0.0167101
9	5	0.0113071	-0.0185219
9	6	-0.00979993	0.0137876
9	7	0.00558897	-0.00603757
9	8	-0.00200572	-3.53843e-05
9	9	0.000802848	0.00255494
9	10	-0.00118065	-0.00232075
9	11	0.0013631	0.00114205
9	12	-0.000499019	-0.000691561
9	13	-0.000624994	0.00123232
9	14	0.000827229	-0.00154938
9	15	-0.000222435	0.000843758
9	16	-0.000160829	0.000222438
9	17	5.62521e-05	-0.000694655
9	18	-3.93831e-05	0.000508136
9	19	0.000241327	-0.000203437
9	20	-0.00021534	0.000104202
9	21	-7.79686e-05	-9.77983e-05
9	22	0.000157122	3.57066e-05
9	23	0.000139609	-5.41689e-06
9	24	-0.00041914	9.15234e-05
9	25	0.000380315	-0.000181606
10	1	-3.50454e-05	0.000821481
10	2	0.000352676	-0.00500051
10	3	-0.00153298	0.0151934
10	4	0.00403567	-0.0299194
10	5	-0.00725743	0.0420953
10	6	0.0094346	-0.0442657
10	7	-0.00920333	0.0356372
10	8	0.00683682	-0.0222332
10	9	-0.00350683	0.0106592
10	10	0.000359987	-0.00361662
10	11	0.00143796	0.000486156
10	12	-0.00127008	0.000317898
10	13	6.81531e-05	-0.000131654
10	14	0.000603949	-0.000175618
10	15	-0.000442577	0.000208809
10	16	0.000193949	0.00011284
10	17	-0.000183969	-0.000707872
10	18	0.000192799	0.00125072
10	19	-0.000130202	-0.00127603
10	20	4.68385e-05	0.000703766
10	21	6.88926e-05	-5.03429e-05
10	22	-0.000157966	-0.000218103
10	23	9.42922e-05	0.00021828
10	24	7.40026e-05	-0.000222734
10	25	-0.000137105	0.000205656
11	1	7.95956e-05	-9.69533e-05
11	2	-0.000263644	0.000451351
11	3	0.000313409	-0.00106947
11	4	-0.000221759	0.00182859
11	5	0.000851227	-0.00273671
11	6	-0.0029658	0.00372337
11	7	0.00582991	-0.00417553
11	8	-0.00778954	0.00331216
11	9	0.00775267	-0.00120401
11	10	-0.00575627	-0.000938761
11	11	0.00295423	0.00166217
11	12	-0.000919549	-0.000690471
11	13	0.000174312	-0.000681925
11	14	4.36867e-05	0.0011608
11	15	-0.000261167	-0.000893174
11	16	0.00021019	0.000693514
11	17	9.15268e-05	-0.000726361
11	18	-0.000131038	0.000673787
11	19	-0.000128092	-0.000448752
11	20	0.000242436	0.000187488
11	21	-0.000138807	4.0066e-05
11	22	8.61872e-05	-0.000194102
11	23	-9.5639e-05	0.00018706
11	24	1.01154e-06	-3.7556e-05
11	25	0.000128936	-8.47609e-05
12	1	-8.10061e-05	4.61974e-05
12	2	0.000411816	-0.000271584
12	3	-0.00130819	0.000768405
12	4	0.00301821	-0.00139105
12	5	-0.00481007	0.00176497
12	6	0.00490274	-0.00163213
12	7	-0.00257185	0.001158
12	8	-0.0005058	-0.000568521
12	9	0.00231473	-0.000126513
12	10	-0.00271109	0.000582417
12	11	0.00254078	-0.000201911
12	12	-0.00209183	-0.00076055
12	13	0.00138872	0.00124861
12	14	-0.000744009	-0.000855614
12	15	0.000351733	0.000264418
12	16	-0.000149869	-0.000121844
12	17	0.00018211	0.000289969
12	18	-0.000469291	-0.000318518
12	19	0.000675447	9.11092e-05
12	20	-0.000464867	0.000161366
12	21	4.75599e-05	-0.00022912
12	22	0.00011344	0.000127286
12	23	3.54362e-05	-9.00548e-07
12	24	-0.000175388	-4.91631e-05
12	25	0.000134792	4.43815e-05
13	1	1.68177e-07	-2.06668e-05
13	2	-7.87354e-05	1.90788e-06
13	3	0.000485874	0.000326044
13	4	-0.00142699	-0.00109515
13	5	0.00260518	0.00165865
13	6	-0.00336864	-0.000895805
13	7	0.00349819	-0.00132311
13	8	-0.00333522	0.00348602
13	9	0.00299532	-0.00391954
13	10	-0.00207256	0.00261234
13	11	0.000430278	-0.00102933
13	12	0.00120934	0.000270421
13	13	-0.00185898	-0.000104211
13	14	0.00126443	-0.000100287
13	15	-0.000166127	0.000435511
13	16	-0.000505034	-0.00066984
13	17	0.000571072	0.000615459
13	18	-0.000458196	-0.000257493
13	19	0.000431332	-0.000139308
13	20	-0.000400525	0.000291179
13	21	0.000253947	-0.000215508
13	22	-6.70292e-05	6.29146e-05
13	23	-7.42269e-06	8.02267e-05
13	24	-5.79925e-05	-0.00013867
13	25	0.000133392	9.27594e-05
14	1	2.00995e-05	8.85467e-06
14	2	-8.36489e-05	3.45542e-05
14	3	0.000145258	-0.000375995
14	4	-0.000148128	0.00125904
14	5	2.70852e-05	-0.00248664
14	6	0.000395255	0.00336358
14	7	-0.00105909	-0.00324
14	8	0.00135449	0.0020948
14	9	-0.000871499	-0.000567813
14	10	0.000134585	-0.000570655
14	11	0.000150559	0.000967198
14	12	-2.28944e-05	-0.000789699
14	13	-5.82875e-05	0.000459214
14	14	-8.3184e-05	-0.000268531
14	15	0.00016997	0.000260745
14	16	8.84012e-05	-0.000380685
14	17	-0.000496797	0.000459248
14	18	0.000636819	-0.000267588
14	19	-0.000468502	-0.00010854
14	20	0.000295336	0.000275751
14	21	-0.000288116	-8.76658e-05
14	22	0.000319624	-0.00014466
14	23	-0.000240364	0.000120555
14	24	0.000125473	5.17015e-05
14	25	-0.000116245	-9.14228e-05
15	1	8.06634e-06	-1.05827e-05
15	2	-3.09948e-05	7.936e-06
15	3	6.60054e-05	8.40458e-05
15	4	-7.88691e-05	-0.000231714
15	5	-3.18248e-05	0.000270603
15	6	0.000259156	-0.000292588
15	7	-0.000327243	0.000619887
15	8	0.000183607	-0.00109869
15	9	-0.000355005	0.00111066
15	10	0.00105186	-0.000467322
15	11	-0.00150005	-0.000317548
15	12	0.00103785	0.000625857
15	13	-0.000106245	-0.000360166
15	14	-0.000548892	5.48202e-06
15	15	0.000771139	1.86835e-05
15	16	-0.000711133	0.000107502
15	17	0.000476922	-2.20048e-05
15	18	-0.000234169	-0.000181064
15	19	0.000144415	0.000156694
15	20	-0.000157241	6.983e-05
15	21	0.000122832	-0.000155914
15	22	-6.92414e-05	3.38104e-05
15	23	0.000123625	4.68184e-05
15	24	-0.000219942	-1.32129e-05
15	25	0.000166413	2.76111e-05
16	1	7.23686e-06	4.40348e-06
16	2	-0.000130763	-1.61705e-05
16	3	0.000554389	4.15994e-05
16	4	-0.00115121	-9.2263e-05
16	5	0.00139067	7.99677e-05
16	6	-0.00106652	0.000186545
16	7	0.000677251	-0.000662811
16	8	-0.000628762	0.00091112
16	9	0.000623976	-0.000578488
16	10	-0.000222794	-9.58929e-05
16	11	-0.000385095	0.000501059
16	12	0.000510009	-0.000319403
16	13	9.79619e-05	-0.000182293
16	14	-0.000811753	0.000480409
16	15	0.000936544	-0.000373602
16	16	-0.000538621	0.000138851
16	17	0.000136955	-5.72537e-05
16	18	-1.09848e-07	8.94577e-05
16	19	4.06602e-05	-9.37531e-05
16	20	-8.84318e-05	3.5327e-05
16	21	7.17189e-05	4.65926e-05
16	22	-3.42775e-05	-9.01823e-05
16	23	2.05278e-05	5.45168e-05
16	24	4.48583e-06	3.83558e-05
16	25	-6.21922e-05	-0.000121563
17	1	1.94865e-05	1.14775e-05
17	2	-0.000110184	-4.07696e-05
17	3	0.000297131	7.19591e-05
17	4	-0.000499127	-0.000116319
17	5	0.000551323	0.000185885
17	6	-0.000297336	-0.000208411
17	7	-0.000165594	0.000106973
17	8	0.000289456	0.000122889
17	9	0.000308843	-0.000482406
17	10	-0.00105729	0.000918553
17	11	0.00112985	-0.00122807
17	12	-0.000689472	0.00127912
17	13	0.000461357	-0.00115313
17	14	-0.000522206	0.00087867
17	15	0.000422544	-0.000421363
17	16	-6.26861e-05	-9.10188e-06
17	17	-0.000238309	0.000120563
17	18	0.000292649	2.43714e-05
17	19	-0.00024308	-0.000123473
17	20	0.000231243	7.42397e-05
17	21	-0.000175631	-1.11125e-06
17	22	9.33181e-06	-4.24389e-06
17	23	0.000141221	-3.52661e-05
17	24	-0.000150024	6.33391e-05
17	25	5.50429e-05	-6.28924e-05
18	1	-1.0513e-05	-2.76997e-06
18	2	6.05654e-05	2.02129e-05
18	3	-0.000199803	-7.13402e-05
18	4	0.000481424	0.000122733
18	5	-0.000910079	-5.93233e-05
18	6	0.00134642	-0.000153703
18	7	-0.00150088	0.000385875
18	8	0.00122093	-0.000499025
18	9	-0.000722306	0.000382845
18	10	0.000306744	-2.88656e-05
18	11	-5.65144e-05	-0.00021088
18	12	-4.17411e-05	-4.59637e-05
18	13	-1.38861e-05	0.000494954
18	14	0.000106014	-0.000443455
18	15	-2.34111e-05	-0.000158848
18	16	-0.000197174	0.00065648
18	17	0.000211221	-0.000604767
18	18	9.55717e-05	0.000224518
18	19	-0.000353396	3.51677e-05
18	20	0.000265622	-3.57551e-05
18	21	-2.83607e-05	-4.59895e-05
18	22	-7.19824e-05	5.7779e-05
18	23	7.94163e-05	-1.27086e-05
18	24	-0.000114967	-2.68077e-05
18	25	0.0001061	2.63786e-05
19	1	-4.50302e-08	-6.4676e-08
19	2	1.78756e-05	1.05834e-05
19	3	-3.94742e-05	-4.51308e-05
19	4	-2.37808e-05	7.56344e-05
19	5	0.000123001	-4.29543e-05
19	6	5.30132e-05	-2.06794e-05
19	7	-0.000665351	-9.47309e-05
19	8	0.00137474	0.000514428
19	9	-0.00171729	-0.000864093
19	10	0.00160381	0.000617024
19	11	-0.00117382	7.94154e-05
19	12	0.000484188	-0.000539928
19	13	0.000298019	0.000434593
19	14	-0.000746267	-7.04387e-05
19	15	0.000643786	-0.000108299
19	16	-0.000302669	4.06756e-05
19	17	9.47947e-05	5.86036e-07
19	18	-7.24143e-06	0.000110107
19	19	-9.85736e-05	-0.000195455
19	20	0.00015758	0.000126137
19	21	-7.76349e-05	-2.36606e-05
19	22	-4.26105e-05	1.81012e-05
19	23	7.99202e-05	-4.77084e-05
19	24	-5.8694e-05	2.23809e-05
19	25	4.73321e-05	2.31404e-05
20	1	-1.02567e-06	6.64561e-06
20	2	1.49439e-05	-2.63821e-05
20	3	-5.26959e-05	1.37899e-05
20	4	9.17067e-05	0.000130037
20	5	-0.00012647	-0.000379478
20	6	0.000210873	0.000481399
20	7	-0.000342128	-0.00019349
20	8	0.000410508	-0.000403338
20	9	-0.000374748	0.000867148
20	10	0.000369743	-0.000794568
20	11	-0.000478955	0.000314353
20	12	0.000529054	8.28421e-05
20	13	-0.000364338	-0.000141622
20	14	0.000135052	-4.43394e-05
20	15	-5.71944e-05	0.000283983
20	16	0.000113694	-0.000376877
20	17	-0.000137592	0.000202595
20	18	2.59386e-05	0.000109335
20	19	0.000147857	-0.000290839
20	20	-0.000200026	0.000250133
20	21	7.41918e-05	-0.000118244
20	22	6.30043e-05	4.64925e-05
20	23	-5.73951e-05	-8.69082e-05
20	24	-2.65158e-05	0.000173223
20	25	4.32905e-05	-0.000175625


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode4_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00577163	0
0	2	0.0214467	0
0	3	-0.0307775	0
0	4	0.0161515	0
0	5	0.0133266	0
0	6	-0.0341837	0
0	7	0.0346552	0
0	8	-0.0200302	0
0	9	0.00312049	0
0	10	0.00504828	0
0	11	-0.00256518	0
0	12	-0.00315877	0
0	13	0.00466447	0
0	14	-0.00160355	0
0	15	-0.00207596	0
0	16	0.00399022	0
0	17	-0.00418792	0
0	18	0.00313782	0
0	19	-0.0014222	0
0	20	-3.90183e-08	0
0	21	0.000535362	0
0	22	-0.000332093	0
0	23	-7.22865e-05	0
0	24	0.000186152	0
0	25	-6.04342e-06	0
1	1	0.0124977	-0.000566698
1	2	-0.0397875	0.00663341
1	3	0.0670417	-0.0177066
1	4	-0.0697823	0.0273462
1	5	0.0471941	-0.0311564
1	6	-0.0202754	0.0295364
1	7	0.00457551	-0.0229385
1	8	-0.000145047	0.011691
1	9	0.00131984	-0.000304274
1	10	-0.00383101	-0.00556869
1	11	0.00462869	0.00591235
1	12	-0.00242389	-0.0047223
1	13	-0.0011946	0.00394562
1	14	0.00326521	-0.00298358
1	15	-0.00232576	0.00155939
1	16	-0.000149847	-0.000231918
1	17	0.00155561	-0.000504516
1	18	-0.0011557	0.000477001
1	19	0.000317235	5.83688e-05
1	20	-0.000105815	-0.000419368
1	21	7.2249e-05	0.000110407
1	22	0.000330669	0.000571527
1	23	-0.000582575	-0.000826786
1	24	0.000151665	0.000343184
1	25	0.000422016	0.000309988
2	1	-0.876826	0.532193
2	2	2.19911	-1.33382
2	3	-3.18648	1.93329
2	4	3.28033	-1.99414
2	5	-2.56901	1.56706
2	6	1.56531	-0.957541
2	7	-0.741391	0.451691
2	8	0.268762	-0.159133
2	9	-0.0727893	0.0390562
2	10	0.0137969	-0.00563763
2	11	-0.000157284	-0.000528183
2	12	-0.00274554	0.00202016
2	13	0.00292877	-0.00257865
2	14	-0.00200944	0.00217871
2	15	0.000998021	-0.0014636
2	16	-0.00049751	0.001014
2	17	9.47889e-05	-0.000724695
2	18	0.000592914	0.000396163
2	19	-0.000937821	-0.000106724
2	20	0.000515698	-0.000193484
2	21	7.01993e-05	0.000592272
2	22	-0.000279456	-0.000785391
2	23	0.000217547	0.000551097
2	24	-6.01947e-05	-0.00021195
2	25	-0.000175979	8.05807e-05
3	1	-0.00188991	-0.00229977
3	2	0.00395127	0.00605362
3	3	-0.00311521	-0.00727996
3	4	-0.00136981	0.00319123
3	5	0.00689163	0.00316257
3	6	-0.00996953	-0.00548633
3	7	0.00916005	0.0012745
3	8	-0.00561283	0.00513687
3	9	0.00186133	-0.00744224
3	10	-0.000307248	0.00467347
3	11	0.00122979	-0.00151479
3	12	-0.00240464	0.00128385
3	13	0.00215511	-0.0020834
3	14	-0.00128322	0.00112926
3	15	0.000724427	0.000816055
3	16	-6.26232e-05	-0.00139226
3	17	-0.000689941	0.000342416
3	18	0.000780547	0.000752642
3	19	-0.000332767	-0.000931687
3	20	5.43867e-05	0.000582274
3	21	-4.51685e-05	-0.000397799
3	22	0.000120155	0.000517088
3	23	-0.000235539	-0.000611768
3	24	0.000259371	0.000433345
3	25	-0.00014442	-0.000149816
4	1	0.00107177	-0.00184861
4	2	-0.00367132	0.00656468
4	3	0.00641461	-0.0128751
4	4	-0.00731614	0.0163379
4	5	0.00639018	-0.0122287
4	6	-0.00525284	0.00204233
4	7	0.0048536	0.00588982
4	8	-0.00480321	-0.00611565
4	9	0.0042723	0.00205812
4	10	-0.00296649	0.000570394
4	11	0.00146274	-0.000898642
4	12	-0.000452644	0.000879903
4	13	-5.50593e-05	-0.00100417
4	14	0.000359584	0.000667394
4	15	-0.00045217	-1.76399e-05
4	16	0.000350238	-0.000406417
4	17	-0.000409835	0.00055767
4	18	0.000579331	-0.000696745
4	19	-0.000233506	0.000910135
4	20	-0.000560367	-0.000930108
4	21	0.000825685	0.000550034
4	22	-0.000239016	-8.98344e-05
4	23	-0.000379345	-8.81945e-05
4	24	0.000392289	0.000129942
4	25	-8.80052e-05	-0.000250315
5	1	-0.000109929	0.000770735
5	2	-6.19788e-05	-0.00318284
5	3	0.00115881	0.00605841
5	4	-0.00325218	-0.00578696
5	5	0.00537302	0.000654102
5	6	-0.00560237	0.00586525
5	7	0.00277264	-0.00865303
5	8	0.00149971	0.00679559
5	9	-0.00439051	-0.00349984
5	10	0.00489378	0.00133736
5	11	-0.00342891	-0.000397792
5	12	0.000673989	0.000219939
5	13	0.00161614	-0.000683061
5	14	-0.00160758	0.00126763
5	15	7.90325e-05	-0.00119427
5	16	0.000541614	0.000352771
5	17	0.000316736	0.000470127
5	18	-0.00108398	-0.000471217
5	19	0.00069885	-0.000108516
5	20	0.000276083	0.000316886
5	21	-0.000828255	0.000104717
5	22	0.000643567	-0.000519364
5	23	-0.000139269	0.000515073
5	24	-0.000163575	-0.000312665
5	25	0.000153714	0.000180385
6	1	-0.000627371	-0.000644766
6	2	0.00257199	0.00276667
6	3	-0.00528451	-0.00613993
6	4	0.00686671	0.00902991
6	5	-0.00615682	-0.00939864
6	6	0.00406446	0.00659431
6	7	-0.00214563	-0.00224308
6	8	0.00076052	-0.000962885
6	9	0.000432773	0.00159151
6	10	-0.0013785	-0.000382896
6	11	0.00203483	-0.00085406
6	12	-0.0025154	0.000928918
6	13	0.00233157	-0.000127435
6	14	-0.00109082	-0.000328642
6	15	-0.00018518	-8.53172e-05
6	16	0.000268814	0.000550229
6	17	0.000365128	-0.000447538
6	18	-0.000503797	0.000300583
6	19	4.1059e-05	-0.000510699
6	20	0.000335837	0.000643942
6	21	-0.000283692	-0.000414771
6	22	-9.69283e-06	0.000158212
6	23	0.000180588	-0.000143742
6	24	-6.91883e-05	0.000246188
6	25	-0.000117234	-0.000314905
7	1	-0.000162977	-8.96752e-05
7	2	0.000945883	0.000205482
7	3	-0.00259043	-0.000270207
7	4	0.00453043	0.000387084
7	5	-0.00573958	-0.000369395
7	6	0.00550523	-0.00018187
7	7	-0.00409689	0.000562881
7	8	0.0027929	0.000795765
7	9	-0.00233577	-0.00366327
7	10	0.00178336	0.005529
7	11	-0.000394901	-0.00484819
7	12	-0.000693156	0.00270154
7	13	0.000538513	-0.000780368
7	14	-0.000119205	-0.000274464
7	15	0.000262956	0.000497977
7	16	-0.000256053	-0.000195786
7	17	-0.000217377	-5.42458e-05
7	18	0.000282817	-0.000132809
7	19	0.0002688	0.000505194
7	20	-0.000544307	-0.000565762
7	21	0.000139406	0.0003204
7	22	0.000390912	-0.000198707
7	23	-0.00049207	0.00025389
7	24	0.000163411	-0.000159283
7	25	0.000239128	-6.72839e-05
8	1	-9.21251e-05	0.000306959
8	2	1.71085e-05	-0.000837347
8	3	0.000749046	0.000505512
8	4	-0.00137436	0.00135294
8	5	-0.000218851	-0.00344077
8	6	0.00373114	0.00407724
8	7	-0.00567008	-0.00332579
8	8	0.00416191	0.00216199
8	9	-0.00154691	-0.000900647
8	10	0.000569692	-0.000266711
8	11	-0.000955397	0.000637507
8	12	0.00101759	-6.33333e-05
8	13	-0.00025675	-0.000528803
8	14	-0.000608236	0.000373864
8	15	0.000891469	0.000259558
8	16	-0.000626115	-0.000688481
8	17	0.000299877	0.000644613
8	18	-0.000184266	-0.000317448
8	19	0.000162819	-6.31734e-06
8	20	-0.000115017	0.000148787
8	21	7.80014e-05	-0.000103933
8	22	-8.0098e-05	2.99824e-06
8	23	9.13343e-05	5.53465e-05
8	24	-8.51103e-05	-7.13065e-05
8	25	4.39995e-05	4.00358e-05
9	1	8.61471e-05	0.000112552
9	2	-0.000225926	-0.000405387
9	3	0.000231872	0.00052113
9	4	-0.000211034	9.68593e-05
9	5	0.000401428	-0.00136948
9	6	-0.000382606	0.00245125
9	7	-0.000418573	-0.00271581
9	8	0.00145493	0.00254721
9	9	-0.00152462	-0.00249562
9	10	0.000547701	0.00217335
9	11	0.000218344	-0.00117776
9	12	-8.17089e-05	0.000177747
9	13	-0.000129784	0.000127571
9	14	-0.000269452	1.80411e-05
9	15	0.000655597	-0.000188917
9	16	-0.000451394	0.000377991
9	17	0.0001026	-0.000558407
9	18	-4.88267e-05	0.000535716
9	19	8.26312e-05	-0.000305631
9	20	-1.38379e-05	5.04993e-05
9	21	-5.0341e-05	9.66699e-05
9	22	7.61333e-05	-9.88215e-05
9	23	-0.000111642	2.54893e-05
9	24	0.000104148	-9.05864e-06
9	25	-4.03612e-05	8.08348e-05
10	1	0.000141772	5.50301e-05
10	2	-0.000670657	-0.000208362
10	3	0.00142828	0.000489703
10	4	-0.0016499	-0.00122471
10	5	0.000896525	0.00276707
10	6	0.0001413	-0.00437033
10	7	-0.000532552	0.00442705
10	8	0.000344719	-0.00274543
10	9	-9.40618e-05	0.0012492
10	10	-0.000258368	-0.00114514
10	11	0.000791587	0.00119185
10	12	-0.00101731	-0.00028198
10	13	0.000652464	-0.000646363
10	14	-0.000184898	0.000626141
10	15	7.4634e-05	-0.00020381
10	16	-0.000178193	0.000121588
10	17	0.00025296	-0.000218453
10	18	-0.000296433	0.000109392
10	19	0.000302946	0.000117474
10	20	-0.000189888	-0.000204195
10	21	-2.3005e-05	0.000109758
10	22	0.000183343	6.32707e-05
10	23	-0.00019357	-0.000196068
10	24	0.000144741	0.000206509
10	25	-0.000142319	-0.000117081
11	1	-5.35972e-05	-0.000155154
11	2	0.000276271	0.000766136
11	3	-0.000661149	-0.00160915
11	4	0.000927598	0.0016812
11	5	-0.00081075	-0.000508305
11	6	0.000272188	-0.00105801
11	7	0.00060257	0.00192524
11	8	-0.00135966	-0.00168831
11	9	0.00128172	0.000546494
11	10	-0.000441411	0.000790711
11	11	-6.09715e-05	-0.00142869
11	12	-0.000354225	0.00100697
11	13	0.000743279	7.90151e-05
11	14	-0.000142421	-0.00106765
11	15	-0.000806875	0.00131371
11	16	0.000935947	-0.00072239
11	17	-0.00033941	-0.000171518
11	18	-7.68171e-05	0.000727812
11	19	4.12236e-05	-0.000766381
11	20	4.04603e-05	0.00056136
11	21	5.56354e-05	-0.000397293
11	22	-0.000162276	0.000292366
11	23	0.000133123	-0.000173088
11	24	-4.01353e-05	5.35363e-05
11	25	2.39677e-06	5.28173e-05
12	1	-1.84118e-05	4.6953e-05
12	2	3.18194e-05	-0.000135149
12	3	0.000158309	0.000111035
12	4	-0.000804123	7.05429e-05
12	5	0.001784	-0.00014567
12	6	-0.00253799	-0.000286886
12	7	0.00244672	0.00132618
12	8	-0.00120146	-0.00222361
12	9	-0.000752109	0.00187727
12	10	0.00221719	-0.000379838
12	11	-0.00231348	-0.000804069
12	12	0.00139323	0.00067542
12	13	-0.000537488	0.000165302
12	14	0.000325741	-0.000602209
12	15	-0.00034522	0.000393418
12	16	3.38062e-05	-2.91249e-05
12	17	0.000337317	-0.000212545
12	18	-0.000227752	0.000435584
12	19	-0.000113893	-0.000579466
12	20	0.000166038	0.000432723
12	21	-5.05059e-05	-0.000129347
12	22	8.4798e-05	1.27093e-05
12	23	-0.000145507	-0.000115097
12	24	4.34141e-05	0.000195045
12	25	6.65655e-05	-0.000151875
13	1	-2.40785e-05	-5.41377e-06
13	2	7.51818e-05	2.22597e-05
13	3	-8.54602e-05	-8.00573e-05
13	4	4.49912e-05	0.000208482
13	5	-4.76741e-05	-0.000345123
13	6	5.85749e-05	0.000378657
13	7	8.66197e-05	-0.000274862
13	8	-0.000301099	9.90887e-05
13	9	0.000289131	-4.24587e-05
13	10	-0.000176925	0.000341867
13	11	0.000438551	-0.00084899
13	12	-0.00100228	0.000972806
13	13	0.00122651	-0.000446181
13	14	-0.000811849	-0.000315638
13	15	0.000140192	0.000763415
13	16	0.000273474	-0.000698442
13	17	-0.000341141	0.000320167
13	18	0.000278383	3.57515e-05
13	19	-0.000161081	-0.00023672
13	20	-2.19054e-05	0.000330634
13	21	0.000122664	-0.00033415
13	22	-5.46552e-05	0.000263439
13	23	-3.04748e-05	-0.000179443
13	24	2.86288e-05	8.25436e-05
13	25	-8.17745e-06	3.95089e-05
14	1	2.60261e-05	3.5786e-05
14	2	-0.000175084	-0.000260846
14	3	0.000523564	0.000889713
14	4	-0.000933404	-0.00177948
14	5	0.00112118	0.00215004
14	6	-0.000939442	-0.0013522
14	7	0.0004965	-0.000190747
14	8	-8.43611e-05	0.00144445
14	9	-7.70507e-05	-0.0016923
14	10	8.1312e-05	0.000788719
14	11	-0.000149572	0.000680018
14	12	0.000359937	-0.00157561
14	13	-0.000581302	0.00123399
14	14	0.000517766	-0.000128094
14	15	-0.000170316	-0.000777773
14	16	1.22048e-05	0.000977819
14	17	-0.000213763	-0.000664827
14	18	0.000374165	0.000353597
14	19	-0.000269604	-0.000283297
14	20	7.19462e-05	0.000278629
14	21	9.35616e-05	-0.000214956
14	22	-0.000203294	0.000187769
14	23	0.00020432	-0.000196118
14	24	-0.000124369	0.000109015
14	25	6.34711e-05	5.32101e-05
15	1	-1.08158e-05	1.90652e-05
15	2	0.000108665	-0.000109677
15	3	-0.000435992	0.000200929
15	4	0.00096328	-6.67662e-05
15	5	-0.00131489	-0.000216596
15	6	0.00112776	0.000213836
15	7	-0.000565309	7.71083e-05
15	8	0.000165521	-0.000125608
15	9	-0.000137639	-0.00014699
15	10	0.000137062	0.000245027
15	11	0.000175347	-4.21123e-05
15	12	-0.000651194	-0.000112033
15	13	0.000851955	8.86811e-05
15	14	-0.00061463	-2.36635e-05
15	15	0.000256854	-2.82477e-05
15	16	-0.000120666	1.49591e-05
15	17	0.000155651	0.000119367
15	18	-0.000143681	-0.000206935
15	19	5.16641e-05	7.85977e-05
15	20	2.41433e-05	0.000101834
15	21	-4.99706e-05	-0.000117591
15	22	4.69878e-05	2.76489e-05
15	23	-1.62455e-05	2.33189e-05
15	24	-2.52866e-05	-5.27467e-06
15	25	2.77406e-05	-5.48629e-05
16	1	8.46622e-06	-1.39358e-05
16	2	-4.76949e-05	0.000139717
16	3	0.000155978	-0.000532888
16	4	-0.000339668	0.00115656
16	5	0.000483709	-0.00170211
16	6	-0.000384376	0.00177694
16	7	-2.43108e-05	-0.00113538
16	8	0.000456608	0.000109752
16	9	-0.00053906	0.000439262
16	10	0.000372286	-0.000219528
16	11	-0.000323563	-2.37066e-05
16	12	0.000398866	-0.000266498
16	13	-0.000435598	0.000566856
16	14	0.000479243	-0.00025632
16	15	-0.000544226	-0.000338599
16	16	0.000520056	0.000579077
16	17	-0.00042961	-0.000440679
16	18	0.000360092	0.000237758
16	19	-0.000258377	-8.86376e-05
16	20	8.6196e-05	3.02451e-06
16	21	3.67984e-05	-9.50824e-06
16	22	-2.30664e-05	6.12267e-05
16	23	-4.14598e-05	-7.48688e-05
16	24	3.76762e-05	3.86243e-05
16	25	3.40561e-05	1.86685e-05
17	1	-2.66321e-06	9.46655e-06
17	2	8.91786e-06	-8.07188e-05
17	3	-3.28096e-05	0.000257583
17	4	0.00017223	-0.000418543
17	5	-0.000461731	0.000344201
17	6	0.000568591	-3.28206e-05
17	7	-0.000190821	-0.000265618
17	8	-0.000301457	0.000381853
17	9	0.00038744	-0.000397472
17	10	-0.000180808	0.0004411
17	11	4.58325e-05	-0.00048127
17	12	-3.61477e-05	0.000399696
17	13	5.81297e-05	-0.00016208
17	14	-8.4206e-05	-0.000129086
17	15	9.20069e-05	0.000298052
17	16	-1.52693e-05	-0.000241853
17	17	-0.000143341	3.49295e-05
17	18	0.000237296	0.000151538
17	19	-0.0001817	-0.000219729
17	20	7.63192e-05	0.000177576
17	21	-5.02381e-06	-3.99738e-05
17	22	-3.94174e-05	-0.000148635
17	23	3.65365e-05	0.000242127
17	24	2.31074e-05	-0.000157143
17	25	-6.86542e-05	2.11619e-05
18	1	1.30623e-05	-3.48381e-06
18	2	-7.12117e-05	2.11829e-05
18	3	0.000180968	-6.52297e-05
18	4	-0.000255695	0.000112259
18	5	0.000192351	-6.17322e-05
18	6	-8.29934e-05	-0.000224446
18	7	0.000205019	0.000764706
18	8	-0.000649475	-0.00128959
18	9	0.00110677	0.00139128
18	10	-0.00122715	-0.000986911
18	11	0.00102019	0.000437362
18	12	-0.000733713	-8.67718e-05
18	13	0.000544336	-8.22275e-05
18	14	-0.000440843	0.000211198
18	15	0.000316357	-0.000263848
18	16	-0.000161108	0.000184768
18	17	8.58077e-05	-0.000109953
18	18	-0.000132941	0.000162186
18	19	0.000195544	-0.00022961
18	20	-0.000163427	0.000154084
18	21	5.631e-05	1.3332e-05
18	22	2.30971e-05	-0.00010456
18	23	-2.31416e-05	7.8698e-05
18	24	-5.37517e-06	-3.65299e-05
18	25	2.73427e-06	4.84362e-05
19	1	-2.77387e-06	2.97582e-06
19	2	-5.16564e-06	8.65826e-06
19	3	8.23024e-05	-0.000115429
19	4	-0.000249557	0.000379696
19	5	0.000415529	-0.000715942
19	6	-0.000480885	0.000996466
19	7	0.000418596	-0.00122073
19	8	-0.000265094	0.00139284
19	9	0.000134876	-0.00130135
19	10	-0.000170716	0.000667418
19	11	0.00036408	0.000352228
19	12	-0.000492224	-0.00108057
19	13	0.000380241	0.00103719
19	14	-0.000117689	-0.000488012
19	15	-7.85308e-05	2.72035e-05
19	16	9.93134e-05	0.000111073
19	17	-2.92708e-05	-9.1247e-05
19	18	1.62972e-05	6.54989e-05
19	19	-6.97037e-05	-1.4197e-05
19	20	6.49492e-05	-6.55747e-05
19	21	6.7569e-05	7.27942e-05
19	22	-0.000224754	2.52882e-05
19	23	0.000241792	-0.000113762
19	24	-0.000101229	0.000104873
19	25	-5.74374e-05	-4.84358e-05
20	1	-5.52876e-06	5.27854e-06
20	2	4.86872e-05	-5.51993e-05
20	3	-0.000136285	0.00021277
20	4	0.000215937	-0.000471008
20	5	-0.000321137	0.000730044
20	6	0.00052388	-0.000844898
20	7	-0.000692981	0.000670658
20	8	0.000655472	-0.000271743
20	9	-0.000474738	-3.3181e-06
20	10	0.000293118	-6.8814e-05
20	11	-0.000145144	0.000342843
20	12	4.45277e-05	-0.000549081
20	13	2.21699e-07	0.000511725
20	14	-4.3069e-05	-0.00026203
20	15	0.000102287	2.23755e-05
20	16	-0.000109779	7.05157e-05
20	17	3.75384e-05	-7.13414e-05
20	18	4.37859e-05	3.60918e-05
20	19	-7.30004e-05	2.28169e-05
20	20	5.65877e-05	-5.61317e-05
20	21	-1.20864e-05	2.65806e-05
20	22	-4.06734e-05	3.57301e-05
20	23	6.93243e-05	-8.33816e-05
20	24	-6.4235e-05	8.94948e-05
20	25	4.23063e-05	-4.83485e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode50_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00885214	0
0	2	-0.0125052	0
0	3	0.00702956	0
0	4	0.00434901	0
0	5	-0.00713212	0
0	6	-0.00214872	0
0	7	0.00851038	0
0	8	-0.00251429	0
0	9	-0.00474668	0
0	10	0.000474093	0
0	11	0.0100614	0
0	12	-0.0133229	0
0	13	0.00689246	0
0	14	0.000817968	0
0	15	-0.00378866	0
0	16	0.00320169	0
0	17	-0.00202629	0
0	18	0.000992822	0
0	19	7.85095e-05	0
0	20	-0.000740772	0
0	21	0.000718422	0
0	22	-0.000434858	0
0	23	0.000294311	0
0	24	-0.000290717	0
0	25	0.000267667	0
1	1	0.00358806	0.00627487
1	2	-0.00639284	-0.0103852
1	3	0.00336895	0.00448227
1	4	0.00340913	0.00738986
1	5	-0.00426429	-0.00842706
1	6	-0.00219365	-0.00530348
1	7	0.0057271	0.0147869
1	8	-0.00101594	-0.00493344
1	9	-0.00525251	-0.0141075
1	10	0.00624434	0.0218593
1	11	-0.00385842	-0.012441
1	12	0.00282595	-0.00260408
1	13	-0.00304088	0.0101078
1	14	0.00191702	-0.00767212
1	15	0.000302562	0.0018184
1	16	-0.00153863	0.00131707
1	17	0.00125973	-0.00117128
1	18	-0.000437401	0.000286856
1	19	-5.4358e-05	4.28907e-05
1	20	-2.92154e-05	-0.000265455
1	21	0.000331151	0.000589974
1	22	-0.000308461	-0.000549693
1	23	-3.45209e-05	8.5402e-05
1	24	0.000256609	0.000237688
1	25	-0.000226762	-0.00011942
2	1	-0.00420794	-0.00551451
2	2	0.00515022	0.00814523
2	3	-0.000575726	-0.00239599
2	4	-0.00181072	-0.00517596
2	5	-0.00215119	0.00413602
2	6	0.00477902	0.00483534
2	7	0.00148045	-0.00981034
2	8	-0.0116995	0.00313105
2	9	0.0143169	0.00826267
2	10	-0.0056819	-0.0121161
2	11	-0.00594186	0.00621427
2	12	0.010406	0.00126457
2	13	-0.00629424	-0.00363345
2	14	0.000146254	0.00188087
2	15	0.00220281	-4.84511e-05
2	16	-0.000691116	-0.000353441
2	17	-0.00143988	0.000205273
2	18	0.00209364	-0.000272222
2	19	-0.00147584	0.00042939
2	20	0.000588682	-0.000289528
2	21	-6.0178e-05	-0.000114237
2	22	5.73121e-05	0.000388804
2	23	-0.000361018	-0.000359214
2	24	0.000527819	0.000156578
2	25	-0.000373809	6.41931e-05
3	1	0.547295	-0.25064
3	2	-1.01897	0.466353
3	3	0.493824	-0.226038
3	4	0.653142	-0.29717
3	5	-0.944506	0.428093
3	6	-0.0865325	0.0425489
3	7	1.12872	-0.513016
3	8	-0.817973	0.364532
3	9	-0.594455	0.281205
3	10	1.76308	-0.808772
3	11	-1.86907	0.849626
3	12	1.2128	-0.545901
3	13	-0.510521	0.225357
3	14	0.130105	-0.0541972
3	15	-0.0163216	0.00542589
3	16	0.00138042	-0.00120824
3	17	0.000365841	0.00192812
3	18	-0.00190357	-0.0017874
3	19	0.00134222	0.00177504
3	20	-0.000372046	-0.0012612
3	21	0.000269164	0.000298009
3	22	-0.000470879	0.000245513
3	23	0.000373838	-0.000195566
3	24	-7.57951e-05	2.42001e-05
3	25	-0.000117343	-4.21206e-06
4	1	0.00086242	0.00121787
4	2	-0.00248903	-0.0035627
4	3	0.00340542	0.00425699
4	4	-0.00221299	-0.0006344
4	5	-0.000260387	-0.00496425
4	6	0.00128367	0.0065113
4	7	0.000373199	-0.00100342
4	8	-0.00241353	-0.00853377
4	9	0.00220752	0.0159706
4	10	-0.000609174	-0.0163427
4	11	0.000366196	0.00966705
4	12	-0.0019069	-0.0016908
4	13	0.00303246	-0.00173087
4	14	-0.00225114	0.000755852
4	15	0.000328515	0.000457398
4	16	0.00118757	-5.58436e-05
4	17	-0.00149211	-0.00052546
4	18	0.000835389	0.00027015
4	19	-3.39896e-05	0.00010779
4	20	-0.000346456	-3.90728e-05
4	21	0.000319109	-0.000101727
4	22	-0.000188662	1.16806e-05
4	23	0.000207144	0.000110425
4	24	-0.000328998	-0.000102884
4	25	0.000294932	8.9431e-05
5	1	-0.0035278	0.000141992
5	2	0.0106649	-0.000752007
5	3	-0.0139	0.00166539
5	4	0.00632965	-0.00177452
5	5	0.00688522	0.00066522
5	6	-0.0132682	-0.000556427
5	7	0.00731072	0.00448339
5	8	0.0050519	-0.0116593
5	9	-0.014182	0.0167818
5	10	0.0150185	-0.0156423
5	11	-0.00920639	0.00961616
5	12	0.00233741	-0.00322013
5	13	0.000942116	-0.000656391
5	14	-0.000490349	0.00191551
5	15	-0.00060377	-0.00171103
5	16	0.000365209	0.00114089
5	17	0.000453671	-0.00068069
5	18	-0.000645303	0.000281941
5	19	0.000364103	-1.80515e-05
5	20	-0.000255693	0.000122841
5	21	0.000296767	-0.000385495
5	22	-0.000179685	0.000370555
5	23	-2.82211e-05	-0.000153017
5	24	7.87796e-05	8.29403e-05
5	25	1.18805e-05	-0.000126407
6	1	-0.00107032	0.000138782
6	2	0.00419596	-0.000427958
6	3	-0.0072631	0.001009
6	4	0.00574242	-0.00204949
6	5	0.000841631	0.00253021
6	6	-0.00666344	-0.000814841
6	7	0.00608046	-0.00237831
6	8	0.000452247	0.0038679
6	9	-0.00777801	-0.00187081
6	10	0.0110535	-0.00191018
6	11	-0.00939623	0.00442966
6	12	0.00566646	-0.00438966
6	13	-0.00282736	0.00288183
6	14	0.0013351	-0.00147703
6	15	-0.000313105	0.000693095
6	16	-0.000446085	-0.000329168
6	17	0.000642976	0.000117176
6	18	-0.000471115	1.15384e-05
6	19	0.000395382	0.000145414
6	20	-0.00042482	-0.000570657
6	21	0.000334771	0.000800295
6	22	-0.000176087	-0.000637395
6	23	6.62207e-05	0.000418822
6	24	3.63169e-05	-0.000346459
6	25	-0.000132235	0.000269288
7	1	-0.000744917	-0.000207694
7	2	0.00279138	0.00153602
7	3	-0.00488958	-0.00474889
7	4	0.0042869	0.00802186
7	5	0.00014613	-0.00715516
7	6	-0.00518636	0.000547076
7	7	0.00546927	0.00734827
7	8	-1.0134e-06	-0.0102705
7	9	-0.00583992	0.00709002
7	10	0.0068282	-0.0020072
7	11	-0.00375675	-0.0011079
7	12	0.000689153	0.00179864
7	13	0.000585834	-0.00125881
7	14	-0.000757695	0.000287833
7	15	0.000384441	0.000611593
7	16	0.000305736	-0.000830155
7	17	-0.000754586	0.000251756
7	18	0.000671706	0.000400401
7	19	-0.000311269	-0.000403303
7	20	7.33664e-06	-8.18849e-05
7	21	9.27533e-05	0.000392728
7	22	-9.50384e-05	-0.000337317
7	23	0.000151692	0.0002032
7	24	-0.000162452	-0.000114429
7	25	3.43157e-07	7.37193e-06
8	1	-0.000395135	-0.000681835
8	2	0.00192068	0.00267347
8	3	-0.00418392	-0.00459778
8	4	0.00465227	0.00373502
8	5	-0.00138107	-6.68158e-05
8	6	-0.00349577	-0.00279137
8	7	0.00558869	0.00200709
8	8	-0.00360807	0.00110646
8	9	0.000610127	-0.00340419
8	10	1.42973e-06	0.00390398
8	11	0.00192301	-0.00380641
8	12	-0.00376719	0.00363628
8	13	0.00350449	-0.0026897
8	14	-0.00168749	0.00101979
8	15	1.84475e-05	0.000264096
8	16	0.000627324	-0.000566549
8	17	-0.000379804	0.000290005
8	18	-0.000169982	-6.40923e-05
8	19	0.000420523	9.41287e-05
8	20	-0.000254435	-0.000147587
8	21	5.28168e-05	6.13694e-05
8	22	-9.3815e-05	1.38109e-05
8	23	0.000208723	4.29783e-05
8	24	-0.000163809	-0.000142501
8	25	4.08564e-05	0.000170284
9	1	-0.000240104	-0.000724483
9	2	0.00147442	0.00390115
9	3	-0.00430346	-0.0104118
9	4	0.00804058	0.0180388
9	5	-0.010988	-0.0224866
9	6	0.0118652	0.0208405
9	7	-0.010755	-0.0140967
9	8	0.00863746	0.00634242
9	9	-0.0061158	-0.00115435
9	10	0.00328225	-0.000808101
9	11	-0.000787712	0.00080229
9	12	-0.000390058	-0.000151727
9	13	0.000290027	-0.000275039
9	14	0.000312338	0.000122913
9	15	-0.000962547	0.000265583
9	16	0.00129848	-0.000341775
9	17	-0.000971854	0.000118555
9	18	0.000314729	7.84628e-05
9	19	2.97653e-06	-0.00023225
9	20	9.40065e-05	0.000380782
9	21	-0.000181807	-0.000265806
9	22	3.94472e-05	-0.000173469
9	23	0.00013786	0.000451054
9	24	-9.07967e-05	-0.000207705
9	25	-0.000113639	-0.000204407
10	1	0.000281229	0.000645543
10	2	-0.00211135	-0.00442972
10	3	0.00756277	0.0146756
10	4	-0.0171198	-0.0309478
10	5	0.0273108	0.0463258
10	6	-0.0322494	-0.0518036
10	7	0.0288079	0.0440716
10	8	-0.0196842	-0.0281112
10	9	0.0104462	0.0125192
10	10	-0.00451943	-0.00303138
10	11	0.00192611	-7.92512e-05
10	12	-0.00124384	-0.000235906
10	13	0.00116243	0.00118008
10	14	-0.000867548	-0.00138848
10	15	0.000154356	0.000762583
10	16	0.000623228	2.79585e-05
10	17	-0.000939483	-0.000395746
10	18	0.000627614	0.00033379
10	19	-0.000130924	-0.000111483
10	20	1.6442e-05	-9.10009e-05
10	21	-0.000222116	0.000161005
10	22	0.000262941	-4.17358e-05
10	23	-6.42665e-05	-0.000132327
10	24	-6.3032e-05	0.000153548
10	25	2.97806e-05	-1.86833e-05
11	1	9.31611e-05	-6.52828e-05
11	2	-0.000304626	0.000522752
11	3	0.000283283	-0.00193428
11	4	0.000367193	0.00454796
11	5	-0.00144428	-0.00766733
11	6	0.00230028	0.00980055
11	7	-0.00237157	-0.00982021
11	8	0.00138248	0.00780731
11	9	0.000364499	-0.00473965
11	10	-0.00186768	0.00195568
11	11	0.00237325	-0.000449827
11	12	-0.00214648	9.99623e-05
11	13	0.00165809	-0.000161211
11	14	-0.000949668	0.000288031
11	15	0.000204902	-0.000453095
11	16	0.000159768	0.000481085
11	17	-0.000130647	-0.000251424
11	18	0.00010953	-4.62422e-05
11	19	-0.000263249	0.000173913
11	20	0.000323489	-8.53532e-05
11	21	-0.000132179	-0.000132986
11	22	-7.52706e-05	0.000321577
11	23	0.000106796	-0.000318193
11	24	-6.6901e-05	0.000127928
11	25	5.02523e-05	4.63188e-05
12	1	2.73478e-05	5.61114e-06
12	2	-0.000185176	-9.63693e-05
12	3	0.000450633	0.000508728
12	4	-0.000317088	-0.00131722
12	5	-0.000761306	0.00203468
12	6	0.00240284	-0.00226202
12	7	-0.00351708	0.00242471
12	8	0.00354747	-0.00299171
12	9	-0.00282437	0.00358552
12	10	0.00184707	-0.00351231
12	11	-0.000950569	0.00258988
12	12	0.000450546	-0.00115162
12	13	-0.000454757	-0.000325794
12	14	0.000636911	0.00139168
12	15	-0.000529539	-0.00163795
12	16	7.40562e-05	0.000967453
12	17	0.000315006	5.40221e-05
12	18	-0.000306607	-0.000590211
12	19	9.70209e-06	0.000421228
12	20	0.000258064	-7.01282e-05
12	21	-0.000293248	2.08662e-05
12	22	0.000111599	-0.000174967
12	23	0.000110257	0.000206794
12	24	-0.000207412	-0.000103523
12	25	0.000162798	5.66103e-05
13	1	8.71769e-05	2.85341e-06
13	2	-0.000390928	-5.54631e-05
13	3	0.000750996	0.000315492
13	4	-0.000624435	-0.000854682
13	5	-0.000358644	0.00141494
13	6	0.00179469	-0.00166696
13	7	-0.00261413	0.00152893
13	8	0.00210246	-0.00114592
13	9	-0.000785955	0.000845355
13	10	-0.000156094	-0.000848086
13	11	0.000230822	0.000905624
13	12	2.03046e-05	-0.00071439
13	13	2.57007e-05	0.000421623
13	14	-0.00028864	-0.000222953
13	15	0.000487507	3.28744e-06
13	16	-0.000685328	0.000258131
13	17	0.000866259	-0.000338405
13	18	-0.000766861	0.000198051
13	19	0.000392467	-5.54564e-05
13	20	-6.12829e-05	4.25335e-05
13	21	-7.41244e-05	-8.69508e-05
13	22	0.000112847	7.7108e-05
13	23	-0.000142357	-1.69962e-05
13	24	0.00015137	1.8076e-07
13	25	-0.000100476	-4.58854e-05
14	1	-2.73052e-05	6.21814e-06
14	2	0.000183334	-1.13821e-05
14	3	-0.000536024	-6.74404e-05
14	4	0.000870453	0.000422104
14	5	-0.000834107	-0.00105212
14	6	0.000476771	0.00133251
14	7	-0.000228262	-0.000614558
14	8	0.000168264	-0.000478863
14	9	8.3594e-05	0.000529623
14	10	-0.000579345	0.000542963
14	11	0.000925946	-0.00121024
14	12	-0.00100124	0.000567783
14	13	0.0010032	0.0005597
14	14	-0.000943612	-0.00105788
14	15	0.000695174	0.000824072
14	16	-0.000303053	-0.000372683
14	17	-7.73192e-05	5.74019e-05
14	18	0.00031834	4.77118e-05
14	19	-0.000342123	2.8062e-06
14	20	0.000203915	-6.92499e-05
14	21	-6.60199e-05	4.03298e-05
14	22	3.38424e-05	4.07667e-05
14	23	-9.62071e-05	-8.31722e-05
14	24	0.00015863	7.02778e-05
14	25	-0.000133755	-1.62167e-05
15	1	2.00332e-05	-1.35761e-05
15	2	-9.48949e-05	6.65067e-05
15	3	0.000266786	-5.77867e-05
15	4	-0.000568593	-0.000224788
15	5	0.000893584	0.000668255
15	6	-0.000824789	-0.000710148
15	7	-4.02846e-05	7.28382e-05
15	8	0.00121061	0.000707427
15	9	-0.00147226	-0.000962631
15	10	0.00062234	0.000614441
15	11	8.82765e-05	9.0256e-05
15	12	0.000123583	-0.000758644
15	13	-0.000545415	0.000846734
15	14	0.000417015	-0.000348577
15	15	-0.000124564	-2.40625e-05
15	16	0.000247232	-9.90382e-05
15	17	-0.000506216	0.000300669
15	18	0.000417554	-0.000208564
15	19	-0.000117545	7.03518e-07
15	20	-3.78916e-05	4.31183e-05
15	21	4.05857e-05	4.60025e-05
15	22	-3.58442e-05	-9.74756e-05
15	23	2.67463e-05	7.64379e-05
15	24	1.77375e-05	-5.154e-05
15	25	-4.89756e-05	4.90483e-05
16	1	-3.52399e-06	-4.77306e-06
16	2	-1.28351e-05	4.78031e-05
16	3	0.000153954	-0.000179892
16	4	-0.000554237	0.000332375
16	5	0.00105308	-0.000279875
16	6	-0.00110844	-8.2518e-05
16	7	0.000535623	0.00054692
16	8	3.48384e-05	-0.000873476
16	9	-6.19776e-05	0.00108115
16	10	-0.000136426	-0.001285
16	11	7.10672e-05	0.00142645
16	12	9.35728e-05	-0.00125748
16	13	8.18106e-05	0.000660579
16	14	-0.000504002	3.13066e-05
16	15	0.000701925	-0.000377808
16	16	-0.000587716	0.000388866
16	17	0.000451213	-0.000325788
16	18	-0.000376843	0.0002613
16	19	0.000235717	-0.000182171
16	20	-5.51225e-05	0.00014076
16	21	-5.55174e-05	-0.000121814
16	22	0.000119267	5.03806e-05
16	23	-0.000177498	4.62165e-05
16	24	0.000192294	-7.41557e-05
16	25	-0.000141146	2.76357e-05
17	1	-1.52278e-05	3.19578e-05
17	2	8.14012e-05	-0.000144041
17	3	-0.000159349	0.0002436
17	4	9.99946e-05	-0.000103651
17	5	0.000153791	-0.000258284
17	6	-0.000411871	0.000483107
17	7	0.000362548	-0.000376888
17	8	0.000162045	0.000174046
17	9	-0.000938606	-0.000123249
17	10	0.00146157	0.000162499
17	11	-0.00143481	-0.0001186
17	12	0.000968389	-2.28378e-05
17	13	-0.000381252	0.000152697
17	14	-7.22477e-06	-0.000235587
17	15	0.000131128	0.000303158
17	16	-0.000221336	-0.00034159
17	17	0.00037762	0.000360069
17	18	-0.000373855	-0.00038737
17	19	9.74493e-05	0.000361364
17	20	0.000214534	-0.000249505
17	21	-0.000322973	0.000138105
17	22	0.000233074	-5.80822e-05
17	23	-7.28483e-05	-3.0934e-05
17	24	-4.86145e-05	8.71058e-05
17	25	8.67725e-05	-5.28045e-05
18	1	1.93801e-06	7.26619e-06
18	2	-1.05617e-05	-1.26416e-05
18	3	-2.26725e-05	-5.26826e-05
18	4	0.000236182	0.00020499
18	5	-0.000704151	-0.000266878
18	6	0.00128891	6.11648e-05
18	7	-0.00173546	0.000339929
18	8	0.00187459	-0.000724587
18	9	-0.0017548	0.000929128
18	10	0.00149853	-0.00089786
18	11	-0.00110833	0.000740294
18	12	0.000591555	-0.000688225
18	13	-9.03496e-05	0.000842544
18	14	-0.000172905	-0.000991097
18	15	7.74572e-05	0.000835795
18	16	0.000162236	-0.000382531
18	17	-0.00019456	-5.42591e-05
18	18	2.76273e-06	0.000210242
18	19	0.000175326	-0.000108587
18	20	-0.000229711	-1.88276e-05
18	21	0.00017733	1.66307e-06
18	22	-6.63742e-05	8.4039e-05
18	23	5.78633e-06	-8.18753e-05
18	24	-3.94014e-05	1.52448e-06
18	25	6.0009e-05	5.23733e-05
19	1	2.21958e-06	-1.06739e-05
19	2	-1.8977e-05	8.44394e-05
19	3	8.08352e-05	-0.000276916
19	4	-0.000248682	0.000474614
19	5	0.000563225	-0.000372104
19	6	-0.000872696	-0.000164565
19	7	0.000895716	0.000831756
19	8	-0.000576989	-0.00117727
19	9	0.000123095	0.00102387
19	10	0.00025741	-0.000539399
19	11	-0.000437246	6.64348e-05
19	12	0.000368774	0.000119948
19	13	-0.000159762	-2.006e-05
19	14	2.32597e-05	-0.000156522
19	15	-5.57864e-05	0.000254813
19	16	0.000171057	-0.000270567
19	17	-0.000247288	0.000248088
19	18	0.000225451	-0.000206949
19	19	-0.000132777	0.000172889
19	20	5.38684e-05	-0.000178396
19	21	-2.69195e-05	0.000186054
19	22	2.36901e-05	-0.000132144
19	23	-1.69892e-05	4.75783e-05
19	24	-7.45859e-06	-4.24982e-06
19	25	3.88653e-05	1.5699e-06
20	1	-7.5359e-08	3.31745e-06
20	2	1.28637e-05	-3.21054e-05
20	3	-8.83457e-05	0.00012101
20	4	0.000282361	-0.000253409
20	5	-0.000574671	0.000331396
20	6	0.000849616	-0.000299739
20	7	-0.000991769	0.000249748
20	8	0.00092831	-0.000272427
20	9	-0.00057004	0.00032866
20	10	-4.05939e-05	-0.000398952
20	11	0.000570957	0.000520903
20	12	-0.000703774	-0.000593006
20	13	0.000518569	0.00045105
20	14	-0.000344449	-0.000132107
20	15	0.000348	-0.000164374
20	16	-0.00042724	0.000259951
20	17	0.000426345	-0.000117193
20	18	-0.000327087	-7.17381e-05
20	19	0.00020456	7.87899e-05
20	20	-8.96436e-05	4.85329e-05
20	21	-1.47773e-05	-0.000115898
20	22	6.69241e-05	9.02386e-05
20	23	-5.35321e-05	-4.81371e-05
20	24	2.98089e-05	1.17797e-05
20	25	-2.17404e-05	8.66925e-06


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode51_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00509457	0
0	2	-0.00657597	0
0	3	0.00059315	0
0	4	0.00786424	0
0	5	-0.00511409	0
0	6	-0.00709101	0
0	7	0.0090854	0
0	8	0.00573005	0
0	9	-0.0169092	0
0	10	0.0054358	0
0	11	0.0191605	0
0	12	-0.0327734	0
0	13	0.0274118	0
0	14	-0.0150713	0
0	15	0.00721143	0
0	16	-0.003745	0
0	17	0.000990026	0
0	18	0.000782062	0
0	19	-0.000277237	0
0	20	-0.00100216	0
0	21	0.001008	0
0	22	7.68384e-05	0
0	23	-0.00102204	0
0	24	0.00130548	0
0	25	-0.000990377	0
1	1	0.00160749	0.00422346
1	2	-0.000352928	-0.00660805
1	3	-0.00212363	0.00303832
1	4	0.000664574	0.0037724
1	5	0.00420779	-0.00459744
1	6	-0.00525954	-0.00318621
1	7	-0.000956252	0.00959371
1	8	0.00758298	-0.00581125
1	9	-0.00585564	-0.00382176
1	10	-0.00312954	0.00965885
1	11	0.0101147	-0.00879351
1	12	-0.0094988	0.0045093
1	13	0.00462207	-0.000250872
1	14	-0.00145663	-0.00213618
1	15	0.00140456	0.00237255
1	16	-0.00192975	-0.00194515
1	17	0.001304	0.00214875
1	18	-0.000131336	-0.00240915
1	19	-0.000651022	0.00191207
1	20	0.000959774	-0.00109058
1	21	-0.000918463	0.000555041
1	22	0.000577898	-0.000200005
1	23	-0.000183676	-0.00016613
1	24	-7.55233e-05	0.000431498
1	25	0.000223651	-0.000514217
2	1	-0.00364905	0.00081716
2	2	0.00462819	-0.000742967
2	3	0.000740477	-0.000448749
2	4	-0.00607561	0.00060976
2	5	0.00360203	0.00133056
2	6	0.00343816	-0.00342091
2	7	-0.00573005	0.00333052
2	8	0.000953784	-0.00106049
2	9	0.00524603	-0.00168221
2	10	-0.00807097	0.00346671
2	11	0.00778689	-0.0041318
2	12	-0.00640673	0.00436426
2	13	0.00433922	-0.00436057
2	14	-0.00134114	0.00354818
2	15	-0.00144718	-0.00199738
2	16	0.00236826	0.000813765
2	17	-0.00148078	-0.0006342
2	18	0.000347468	0.000880422
2	19	3.38245e-05	-0.00071237
2	20	7.95217e-05	5.41443e-05
2	21	-0.000181712	0.000428467
2	22	0.000218776	-0.000289445
2	23	-0.000251107	-0.000120105
2	24	0.0001686	0.000311541
2	25	-1.15976e-05	-0.0002582
3	1	0.246595	0.545231
3	2	-0.458808	-1.0152
3	3	0.220913	0.492035
3	4	0.297179	0.651011
3	5	-0.426446	-0.941891
3	6	-0.0439758	-0.0853049
3	7	0.517045	1.12419
3	8	-0.372587	-0.814001
3	9	-0.272193	-0.596021
3	10	0.802849	1.76352
3	11	-0.848674	-1.86991
3	12	0.549252	1.21398
3	13	-0.230495	-0.511104
3	14	0.058151	0.129939
3	15	-0.00665199	-0.0167727
3	16	0.000310225	0.00397641
3	17	-0.000142625	-0.00372858
3	18	-0.000440186	0.00128521
3	19	0.000549085	0.000228874
3	20	-0.000282573	-0.000426821
3	21	5.62581e-05	0.000446305
3	22	4.48207e-06	-0.000595025
3	23	-6.7936e-06	0.000459899
3	24	7.49583e-05	-4.5551e-05
3	25	-0.000182291	-0.000114148
4	1	0.00105753	0.00211602
4	2	-0.00211306	-0.00459297
4	3	0.00097048	0.00341395
4	4	0.00195218	0.000320557
4	5	-0.00331026	-0.0009236
4	6	0.00106329	-0.00185044
4	7	0.00335636	0.00199969
4	8	-0.00693656	0.00231793
4	9	0.00755915	-0.00568398
4	10	-0.00538624	0.00371387
4	11	0.00248495	0.00148018
4	12	-0.000624154	-0.00503197
4	13	3.5754e-05	0.00519533
4	14	-0.000234427	-0.00389308
4	15	0.000846151	0.00287866
4	16	-0.00151632	-0.00197915
4	17	0.00176598	0.000826189
4	18	-0.00141765	0.000159143
4	19	0.000811033	-0.000635713
4	20	-0.000265452	0.000764071
4	21	-0.000206037	-0.000698845
4	22	0.000510228	0.000456684
4	23	-0.000428508	-0.000218733
4	24	0.000100218	0.000157261
4	25	4.92997e-05	-0.00014906
5	1	-0.00435772	0.00213823
5	2	0.0126437	-0.0068375
5	3	-0.0144331	0.00898019
5	4	0.00106781	-0.0022266
5	5	0.0180795	-0.00974859
5	6	-0.0230091	0.0135222
5	7	0.00646996	-0.00204267
5	8	0.0178367	-0.0153932
5	9	-0.0309818	0.0242835
5	10	0.027278	-0.0207453
5	11	-0.0155642	0.0114086
5	12	0.00641989	-0.00285653
5	13	-0.00268409	-0.00283236
5	14	0.0015786	0.0052601
5	15	-0.00081647	-0.00439793
5	16	0.000255427	0.0017844
5	17	-0.000151185	0.00023984
5	18	0.000342158	-0.000681081
5	19	-0.000674134	0.000264019
5	20	0.0010098	1.4722e-05
5	21	-0.00103393	-5.65484e-05
5	22	0.000598172	0.000171944
5	23	-3.77816e-05	-0.000203978
5	24	-0.000214608	-2.65273e-05
5	25	0.000183553	0.000179507
6	1	0.00125745	0.00244525
6	2	-0.00416772	-0.00917647
6	3	0.00588905	0.0158652
6	4	-0.00301852	-0.0137897
6	5	-0.00286933	0.00160716
6	6	0.00598403	0.0100781
6	7	-0.00284716	-0.0104967
6	8	-0.00402115	0.00131047
6	9	0.00900282	0.00701049
6	10	-0.00864261	-0.00815401
6	11	0.00409138	0.00461712
6	12	0.000695812	-0.00145964
6	13	-0.00282092	0.000415491
6	14	0.00246448	-0.000453364
6	15	-0.00151538	0.000531936
6	16	0.00121341	-0.0003794
6	17	-0.0013362	0.000114788
6	18	0.00115065	-1.46703e-05
6	19	-0.000635861	0.000202295
6	20	0.000325893	-0.000406717
6	21	-0.000381967	0.000318817
6	22	0.000520647	-7.57612e-05
6	23	-0.000479959	1.37735e-05
6	24	0.000218711	-9.13438e-05
6	25	4.97274e-05	3.73733e-05
7	1	0.00148068	0.00027393
7	2	-0.00646216	-0.00164244
7	3	0.0131121	0.00435453
7	4	-0.0142519	-0.0065456
7	5	0.00519258	0.00559738
7	6	0.00897255	-0.00126107
7	7	-0.0183322	-0.0038161
7	8	0.0187378	0.0068946
7	9	-0.0135887	-0.0073843
7	10	0.00743739	0.00603691
7	11	-0.00241711	-0.00378596
7	12	-0.000638562	0.00187018
7	13	0.00159946	-0.00108561
7	14	-0.00128151	0.000821094
7	15	0.000764455	-0.000282555
7	16	-0.000573489	-0.000178716
7	17	0.00052809	6.30624e-05
7	18	-0.000253825	0.000251717
7	19	-0.000176457	-0.000283057
7	20	0.000378729	0.000173415
7	21	-0.000244852	-0.000205256
7	22	1.57875e-05	0.000271312
7	23	7.08119e-05	-0.000153719
7	24	-2.04601e-05	-6.15973e-05
7	25	-1.02496e-05	0.000156656
8	1	-0.000126419	-0.000488013
8	2	0.00068221	0.00221986
8	3	-0.00155134	-0.00472926
8	4	0.00153828	0.00573445
8	5	0.000876899	-0.00387789
8	6	-0.00577685	0.00123108
8	7	0.0110316	-0.000681477
8	8	-0.0136677	0.00157538
8	9	0.01227	-0.00119345
8	10	-0.00805234	-0.000419297
8	11	0.00365641	0.00101058
8	12	-0.000973476	-0.000187376
8	13	8.68516e-05	-0.000640655
8	14	-0.000143954	0.000867089
8	15	0.000521076	-0.000853339
8	16	-0.000811679	0.000768029
8	17	0.000723223	-0.000530994
8	18	-0.000428846	0.00028403
8	19	0.000275791	-0.000299737
8	20	-0.000232944	0.000500924
8	21	9.23043e-05	-0.000476999
8	22	0.000110822	0.000123756
8	23	-0.000189895	0.000177895
8	24	0.00011022	-0.000184161
8	25	-2.27286e-06	5.46577e-05
9	1	0.000476481	7.50268e-05
9	2	-0.00289676	-0.000479063
9	3	0.00876563	0.00154032
9	4	-0.0169481	-0.00339736
9	5	0.0225467	0.0058283
9	6	-0.0206068	-0.00811083
9	7	0.011788	0.00910837
9	8	-0.00217376	-0.00785026
9	9	-0.00314535	0.00435333
9	10	0.0039811	-0.000151085
9	11	-0.00280345	-0.00246227
9	12	0.00145786	0.00251304
9	13	-0.000537906	-0.00127342
9	14	6.24882e-05	0.000595848
9	15	0.00010927	-0.000890455
9	16	-0.000115895	0.00118519
9	17	7.25671e-05	-0.0008187
9	18	-5.26054e-05	0.000273393
9	19	-1.81895e-05	-0.000160765
9	20	0.000212256	0.000337724
9	21	-0.000331555	-0.000405465
9	22	0.000157494	0.000321813
9	23	0.000133204	-0.000228579
9	24	-0.000227584	0.000131832
9	25	0.000152443	2.77822e-05
10	1	-0.000483951	0.000798954
10	2	0.00307048	-0.00496343
10	3	-0.00948894	0.0152101
10	4	0.0188108	-0.0300858
10	5	-0.0268026	0.042885
10	6	0.0290963	-0.0467056
10	7	-0.0248826	0.0400997
10	8	0.0171876	-0.0271477
10	9	-0.00979966	0.0136414
10	10	0.00451084	-0.00404549
10	11	-0.00132312	-0.000106378
10	12	1.41612e-05	0.000450258
10	13	-0.000203453	0.000303108
10	14	0.000776123	-0.000720536
10	15	-0.000734068	0.000679095
10	16	0.000166416	-0.000341694
10	17	0.000263456	-7.91431e-05
10	18	-0.00026926	0.000240316
10	19	9.29507e-05	-2.58453e-07
10	20	-1.02746e-06	-0.000315301
10	21	-5.24458e-05	0.000311086
10	22	0.000161538	-7.22602e-05
10	23	-0.000211909	-1.52698e-05
10	24	0.000149112	-0.000127081
10	25	-0.000136721	0.000215874
11	1	-6.78238e-05	0.000150625
11	2	0.000380154	-0.000768022
11	3	-0.000885936	0.00194733
11	4	0.000871485	-0.00314905
11	5	0.000540928	0.00355629
11	6	-0.00328345	-0.00305448
11	7	0.00601519	0.00240531
11	8	-0.00687017	-0.00210551
11	9	0.0050602	0.00184948
11	10	-0.0019818	-0.0015335
11	11	-0.000241085	0.00170511
11	12	0.000977484	-0.00236107
11	13	-0.000911895	0.00247552
11	14	0.000642682	-0.00157018
11	15	-0.000359083	0.00053919
11	16	0.000189433	-0.000197235
11	17	-0.000190882	0.000247973
11	18	0.000208591	-0.000177481
11	19	-7.77637e-05	7.08729e-05
11	20	-0.000101703	-0.000128712
11	21	9.59949e-05	0.000188268
11	22	7.84926e-05	-7.8854e-05
11	23	-0.000154063	-7.93939e-05
11	24	3.52098e-05	0.000124643
11	25	6.73067e-05	-7.29003e-05
12	1	1.94729e-05	2.1825e-05
12	2	-0.000120023	-9.09113e-05
12	3	0.000552103	0.00028369
12	4	-0.00157471	-0.000795102
12	5	0.00270935	0.00173516
12	6	-0.00302455	-0.00284308
12	7	0.00242162	0.00351522
12	8	-0.00146927	-0.00313881
12	9	0.0003743	0.00161667
12	10	0.000814072	0.000302827
12	11	-0.00166188	-0.00146899
12	12	0.00177871	0.0013511
12	13	-0.00137334	-0.000503033
12	14	0.000951365	-0.000175715
12	15	-0.000679156	0.000354197
12	16	0.000406349	-0.000194975
12	17	-0.000169045	-0.000128178
12	18	0.000192123	0.000441803
12	19	-0.000457869	-0.00052471
12	20	0.000660778	0.000348131
12	21	-0.000566878	-0.000113183
12	22	0.000269242	-1.40603e-05
12	23	-5.20363e-05	4.13066e-05
12	24	3.54145e-05	-5.99139e-05
12	25	-7.97379e-05	9.30584e-05
13	1	-5.08056e-05	-7.78324e-05
13	2	0.000231838	0.000395761
13	3	-0.000515028	-0.000949138
13	4	0.000758067	0.00137903
13	5	-0.000822963	-0.00117469
13	6	0.000505912	0.000294386
13	7	0.000525889	0.000291003
13	8	-0.00215952	0.000445916
13	9	0.00319041	-0.0018582
13	10	-0.00238151	0.00222661
13	11	0.000266616	-0.00121149
13	12	0.00135502	0.000206653
13	13	-0.0015147	-0.00016616
13	14	0.000746583	0.000471891
13	15	-4.95401e-05	-0.000246025
13	16	-0.000169025	-0.000354297
13	17	8.59021e-05	0.000661919
13	18	0.000121718	-0.000514284
13	19	-0.000376878	0.000210692
13	20	0.00047018	4.86072e-06
13	21	-0.000246205	-7.02265e-05
13	22	-9.4493e-05	5.87144e-05
13	23	0.000216434	-8.09519e-05
13	24	-6.55986e-05	0.000111943
13	25	-0.000119641	-5.78424e-05
14	1	-2.79847e-06	9.39448e-06
14	2	2.32961e-05	6.2331e-05
14	3	-0.000130614	-0.000519211
14	4	0.000520966	0.00155634
14	5	-0.00131892	-0.00282165
14	6	0.00216993	0.00361399
14	7	-0.00252632	-0.00348927
14	8	0.00237846	0.00255183
14	9	-0.00198438	-0.00124631
14	10	0.0012297	4.25779e-05
14	11	-0.000183483	0.000743448
14	12	-0.000408638	-0.00108403
14	13	8.00679e-05	0.00112831
14	14	0.000654707	-0.00086219
14	15	-0.00101303	0.000253956
14	16	0.000764558	0.00031654
14	17	-0.000293552	-0.000403012
14	18	0.000111741	0.000117181
14	19	-0.000265038	0.000105145
14	20	0.000379626	-9.81945e-05
14	21	-0.000268488	2.71551e-06
14	22	8.08078e-05	5.68193e-05
14	23	5.26696e-05	-8.73225e-05
14	24	-0.000140243	0.000103828
14	25	0.000192537	-7.07685e-05
15	1	-3.40633e-05	3.02584e-05
15	2	0.000172465	-0.000201219
15	3	-0.000392161	0.000646848
15	4	0.000490776	-0.00130562
15	5	-0.000221344	0.00187949
15	6	-0.000393114	-0.00215058
15	7	0.000915303	0.00212842
15	8	-0.000995268	-0.0018533
15	9	0.000852914	0.0013649
15	10	-0.00081334	-0.000767536
15	11	0.000723173	0.000176613
15	12	-0.000346607	0.000261351
15	13	-4.82698e-05	-0.000420994
15	14	8.41224e-05	0.000350304
15	15	5.68942e-05	-0.000216306
15	16	1.1901e-05	0.000141395
15	17	-0.000179107	-0.000128909
15	18	0.000156158	9.87538e-05
15	19	-6.21047e-05	-3.54463e-05
15	20	9.56847e-05	3.39341e-05
15	21	-0.000156039	-0.000115647
15	22	0.00013462	0.000141866
15	23	-8.53692e-05	-3.84346e-05
15	24	3.5115e-05	-5.75632e-05
15	25	1.86236e-05	2.41975e-05
16	1	-3.12871e-07	1.39427e-05
16	2	4.08383e-05	-9.51771e-05
16	3	-0.00024336	0.000269364
16	4	0.000624765	-0.000409705
16	5	-0.000884117	0.000356871
16	6	0.000736394	-0.000112071
16	7	-0.000375077	-0.000291169
16	8	0.000213535	0.000811779
16	9	-0.000318659	-0.00110718
16	10	0.000424021	0.000769054
16	11	-0.000351946	-2.61916e-05
16	12	0.000158055	-0.000464825
16	13	4.34702e-05	0.000517075
16	14	-0.000144727	-0.000392011
16	15	2.47904e-05	0.000167988
16	16	0.000263374	0.000159885
16	17	-0.000431661	-0.00034065
16	18	0.000305111	0.000222857
16	19	-4.26838e-05	-5.03617e-05
16	20	-0.000100299	4.58249e-05
16	21	6.25388e-05	-0.000116102
16	22	2.53153e-05	0.000121227
16	23	-4.06715e-05	-6.87795e-05
16	24	-2.10465e-08	-3.26021e-06
16	25	1.50181e-05	8.07657e-05
17	1	-6.97363e-06	1.91233e-05
17	2	2.73606e-05	-8.69812e-05
17	3	-4.78728e-05	0.000128043
17	4	6.63458e-05	5.42697e-05
17	5	-0.000163375	-0.000443131
17	6	0.000376024	0.000598287
17	7	-0.000487936	-9.6182e-05
17	8	0.000268306	-0.000932852
17	9	0.000135633	0.00188685
17	10	-0.000384552	-0.00219214
17	11	0.000351196	0.00171643
17	12	-0.000104315	-0.000836469
17	13	-0.000211394	0.000103053
17	14	0.000349928	0.000225611
17	15	-0.00016905	-0.0003062
17	16	-0.000132606	0.000341201
17	17	0.00026945	-0.000271815
17	18	-0.000229161	4.78962e-05
17	19	0.000167403	0.000123244
17	20	-0.000129221	-0.000111976
17	21	7.10215e-05	6.79978e-05
17	22	-9.31296e-06	-7.94217e-05
17	23	-1.09696e-05	3.12784e-05
17	24	-4.50313e-06	9.13782e-05
17	25	2.16097e-05	-0.000129858
18	1	-4.15934e-06	1.71966e-05
18	2	-5.18303e-06	-0.000110912
18	3	9.21893e-05	0.000348897
18	4	-0.000350967	-0.000760575
18	5	0.000807042	0.00133568
18	6	-0.00123732	-0.00191258
18	7	0.00121879	0.00206699
18	8	-0.000571823	-0.00142314
18	9	-0.00037865	0.000190362
18	10	0.0011359	0.000868981
18	11	-0.00140147	-0.00115217
18	12	0.00111017	0.000730737
18	13	-0.000468361	-0.000121258
18	14	-5.79316e-05	-0.000237499
18	15	0.000138737	0.000275525
18	16	4.15873e-05	-0.000218377
18	17	-7.35889e-05	0.000243988
18	18	-9.96581e-05	-0.000273261
18	19	0.000228095	0.000171751
18	20	-0.000223068	-1.17891e-05
18	21	0.000201379	-3.39932e-05
18	22	-0.00020639	-3.54396e-05
18	23	0.00017813	6.95106e-05
18	24	-0.00010738	-6.30618e-06
18	25	4.80584e-05	-6.45573e-05
19	1	-8.42777e-06	1.04804e-05
19	2	5.85032e-05	-6.505e-05
19	3	-0.000111938	0.000166975
19	4	-7.93811e-05	-0.00024176
19	5	0.000720286	0.000187562
19	6	-0.00155307	1.74963e-05
19	7	0.00209776	-0.000242574
19	8	-0.00216063	0.000334405
19	9	0.00174082	-0.000266873
19	10	-0.000917805	7.49429e-05
19	11	9.73839e-05	0.000118179
19	12	0.000218197	-9.23231e-05
19	13	-7.42209e-06	-0.000130638
19	14	-0.000279593	0.000240545
19	15	0.000253082	-0.00013512
19	16	2.49895e-05	1.7835e-05
19	17	-0.000196238	2.22633e-05
19	18	0.000117499	-6.32622e-05
19	19	-2.77054e-06	8.11182e-05
19	20	3.01719e-05	-1.69308e-05
19	21	-0.000106166	-3.80482e-05
19	22	8.25157e-05	-4.14994e-06
19	23	2.29682e-05	6.35642e-05
19	24	-9.05655e-05	-4.26747e-05
19	25	7.15615e-05	-2.25309e-05
20	1	-3.48854e-06	8.10336e-06
20	2	3.89313e-05	-6.40014e-05
20	3	-0.000129115	0.000218166
20	4	0.000169424	-0.0004227
20	5	4.97116e-05	0.000514216
20	6	-0.000533281	-0.000384969
20	7	0.000866324	8.0926e-05
20	8	-0.000596184	0.000250263
20	9	-9.24704e-05	-0.000407115
20	10	0.000463299	0.000278709
20	11	-0.000158178	-3.99511e-06
20	12	-0.000368435	-0.000160921
20	13	0.000531316	9.38308e-05
20	14	-0.000317129	0.000108671
20	15	8.99049e-05	-0.000234813
20	16	-4.72562e-05	0.00020403
20	17	0.000104343	-0.000123736
20	18	-0.000130748	5.80028e-05
20	19	0.000112863	7.32724e-06
20	20	-9.74041e-05	-9.21632e-06
20	21	8.53705e-05	-9.26196e-05
20	22	-5.54094e-05	0.000172907
20	23	3.31902e-05	-0.000120082
20	24	-3.63944e-05	9.98494e-06
20	25	1.55465e-05	3.99428e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode52_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0116016	0
0	2	-0.0183107	0
0	3	0.00849233	0
0	4	0.0114576	0
0	5	-0.0117715	0
0	6	-0.00912918	0
0	7	0.0157692	0
0	8	0.00584369	0
0	9	-0.0237021	0
0	10	0.00911681	0
0	11	0.0242655	0
0	12	-0.0448864	0
0	13	0.0415743	0
0	14	-0.0256713	0
0	15	0.0114927	0
0	16	-0.00479613	0
0	17	0.00361815	0
0	18	-0.00371436	0
0	19	0.00277884	0
0	20	-0.00116243	0
0	21	0.000162845	0
0	22	-0.000169936	0
0	23	0.000395965	0
0	24	-0.000173759	0
0	25	-0.000188873	0
1	1	-0.00473329	-0.000908082
1	2	0.00645774	0.00181262
1	3	-0.00063411	-0.00211654
1	4	-0.00730724	0.000777838
1	5	0.00580427	0.00181746
1	6	0.00512591	-0.00312793
1	7	-0.0112718	0.00184801
1	8	0.00375274	0.000263795
1	9	0.00872038	-0.000339522
1	10	-0.0121569	-0.0033089
1	11	0.00526618	0.00934166
1	12	0.00144088	-0.0131323
1	13	-0.00142323	0.0107871
1	14	-0.00128014	-0.00390143
1	15	0.00142354	-0.00200622
1	16	0.000185448	0.00369325
1	17	-0.000883792	-0.00255176
1	18	0.000502431	0.00127582
1	19	0.000101125	-0.00071688
1	20	-0.000430521	0.000313088
1	21	0.000154692	0.00021222
1	22	0.000384072	-0.000497848
1	23	-0.000398493	0.000300041
1	24	-3.38951e-05	7.78036e-05
1	25	0.000194621	-0.000211211
2	1	0.00541187	-0.0023773
2	2	-0.00677515	0.00383761
2	3	0.00029227	-0.00144797
2	4	0.00389341	-0.00195761
2	5	0.00201149	0.000841887
2	6	-0.00801332	0.003519
2	7	0.000934341	-0.00372326
2	8	0.0123133	-0.00216504
2	9	-0.0115106	0.0069734
2	10	-0.00797741	-0.00493068
2	11	0.0273798	-0.000473007
2	12	-0.0287709	0.00263933
2	13	0.0158509	-0.000789436
2	14	-0.00451789	-0.00116138
2	15	0.00176668	0.000909505
2	16	-0.00274117	0.000616466
2	17	0.00242103	-0.00174395
2	18	-0.000940731	0.00172752
2	19	-6.47442e-05	-0.000870384
2	20	0.000248422	5.69356e-05
2	21	-5.18623e-05	0.000110137
2	22	-9.51848e-05	0.000184936
2	23	9.70568e-06	-0.000392244
2	24	0.00017463	0.000293313
2	25	-0.00019923	-0.000100948
3	1	-0.0161728	-3.96333e-05
3	2	0.0297348	-1.91303e-05
3	3	-0.0130303	0.000438172
3	4	-0.0221209	-0.00095193
3	5	0.0300948	0.000310668
3	6	0.00333005	0.00187627
3	7	-0.036399	-0.00256141
3	8	0.0254323	-0.00242385
3	9	0.0214781	0.012035
3	10	-0.0607256	-0.0192929
3	11	0.0654898	0.0187147
3	12	-0.0448209	-0.0118152
3	13	0.021398	0.00429472
3	14	-0.0076651	-0.000123372
3	15	0.00289275	-0.000780239
3	16	-0.0018373	0.00051029
3	17	0.0011339	-0.000366614
3	18	-0.000276823	0.000327282
3	19	-0.000180571	-0.00016615
3	20	0.000137841	5.72136e-06
3	21	9.34371e-05	6.71007e-06
3	22	-0.000218393	9.82281e-05
3	23	6.42006e-05	-0.000233666
3	24	0.000237921	0.000304847
3	25	-0.000359582	-0.000206345
4	1	0.000340667	-0.00156519
4	2	-0.00111398	0.0031226
4	3	0.000890843	-0.00169932
4	4	0.00245202	-0.00136167
4	5	-0.00717755	0.00132952
4	6	0.00697683	0.00213171
4	7	0.000938817	-0.00414415
4	8	-0.0104154	0.00239353
4	9	0.0135181	-0.00012343
4	10	-0.0092986	0.000380188
4	11	0.00224885	-0.00226947
4	12	0.00358379	0.00370899
4	13	-0.00635856	-0.00386341
4	14	0.00586116	0.00257713
4	15	-0.00352589	-0.00028984
4	16	0.00150737	-0.00150661
4	17	-0.000771025	0.00165253
4	18	0.000788553	-0.00083864
4	19	-0.000855487	0.000438435
4	20	0.000751836	-0.000618855
4	21	-0.000421988	0.000644062
4	22	-5.16324e-05	-0.000223041
4	23	0.00031678	-0.000216706
4	24	-0.000179498	0.00026227
4	25	-0.000103578	-4.5319e-05
5	1	-0.00480171	0.0056779
5	2	0.0145044	-0.0174609
5	3	-0.0189745	0.0225001
5	4	0.00840277	-0.0074581
5	5	0.0104352	-0.0185745
5	6	-0.0187103	0.0290267
5	7	0.00693595	-0.0106586
5	8	0.0147341	-0.0208088
5	9	-0.0288132	0.0394193
5	10	0.027962	-0.0354184
5	11	-0.0182676	0.0191914
5	12	0.00902128	-0.00536741
5	13	-0.00357424	-0.000406449
5	14	0.000349877	0.000769357
5	15	0.00161298	0.000314275
5	16	-0.00174374	-0.000977781
5	17	0.000543281	0.00087359
5	18	0.000357708	-0.000230424
5	19	-0.000249686	-0.00043594
5	20	-0.000259491	0.000695749
5	21	0.000441256	-0.000524276
5	22	-0.000205574	0.000170783
5	23	-9.53599e-05	0.000112097
5	24	0.000172039	-0.000197686
5	25	-4.04057e-05	9.59105e-05
6	1	0.000370623	-0.00169894
6	2	-0.0011902	0.00526584
6	3	0.00184667	-0.0059849
6	4	-0.00211832	-0.000675811
6	5	0.00289919	0.00930575
6	6	-0.00444991	-0.00785681
6	7	0.00511737	-0.0065842
6	8	-0.00333243	0.022448
6	9	0.000136537	-0.027743
6	10	0.00188711	0.022648
6	11	-0.00182204	-0.0145691
6	12	0.000789982	0.00793581
6	13	0.000259866	-0.00325147
6	14	-0.00113359	0.000686472
6	15	0.00146516	-0.000114973
6	16	-0.00092914	0.000190104
6	17	-3.73192e-05	5.15403e-05
6	18	0.000566573	-0.000210763
6	19	-0.000239534	-8.98235e-05
6	20	-0.000447448	0.000420373
6	21	0.000586406	-0.000383505
6	22	-1.97724e-05	0.000171352
6	23	-0.000478067	-0.000133149
6	24	0.00040783	0.000260739
6	25	-0.000152218	-0.000301602
7	1	0.00045463	-0.00142681
7	2	-0.00231838	0.00635706
7	3	0.00588835	-0.0136674
7	4	-0.00879793	0.0167522
7	5	0.00688382	-0.00932546
7	6	0.000809477	-0.00597926
7	7	-0.00919357	0.0184344
7	8	0.0118666	-0.0201942
7	9	-0.00797585	0.0133794
7	10	0.00236863	-0.00536464
7	11	0.000397191	0.000867978
7	12	-0.000147587	1.77316e-05
7	13	-0.000627238	0.000562534
7	14	0.000572401	-0.000749299
7	15	-0.000252389	0.000251199
7	16	0.000110201	0.000237915
7	17	0.000216273	-0.000444108
7	18	-0.000643927	0.000604402
7	19	0.000600867	-0.000694809
7	20	-0.000132959	0.000523163
7	21	-0.000180309	-0.000241143
7	22	0.000110146	0.000141017
7	23	7.4765e-05	-0.000227592
7	24	-9.95789e-05	0.000298526
7	25	8.31173e-06	-0.000230016
8	1	0.000901777	0.00138698
8	2	-0.00467262	-0.00707254
8	3	0.0113097	0.0171055
8	4	-0.0153939	-0.0240526
8	5	0.0100477	0.0184467
8	6	0.00430614	-0.000362466
8	7	-0.0186497	-0.0188235
8	8	0.0243429	0.0275411
8	9	-0.020995	-0.023604
8	10	0.0144662	0.0130691
8	11	-0.00944	-0.00340669
8	12	0.00622935	-0.00144079
8	13	-0.00356999	0.00179862
8	14	0.00125771	-0.000149692
8	15	0.000269923	-0.00134089
8	16	-0.000877305	0.00181299
8	17	0.00081913	-0.00140505
8	18	-0.000520475	0.000678618
8	19	0.000293197	-0.000120437
8	20	-0.000179833	-8.98637e-05
8	21	7.00235e-05	1.52365e-05
8	22	7.52571e-05	0.000140553
8	23	-0.000164379	-0.000188484
8	24	0.000137495	0.00012572
8	25	-5.85589e-05	-7.39609e-05
9	1	0.000172915	8.78715e-05
9	2	-0.00104654	-0.000589289
9	3	0.00299491	0.00168399
9	4	-0.00506687	-0.0029935
9	5	0.00515782	0.00415922
9	6	-0.00241096	-0.00528603
9	7	-0.00116867	0.00649898
9	8	0.00283575	-0.00756306
9	9	-0.00227375	0.00791938
9	10	0.00126847	-0.00700001
9	11	-0.000936678	0.00483086
9	12	0.000658937	-0.00236377
9	13	0.000451558	0.000758845
9	14	-0.00190445	-0.00030814
9	15	0.00238516	0.000487381
9	16	-0.00172829	-0.000764529
9	17	0.000965213	0.00081437
9	18	-0.000605029	-0.000439352
9	19	0.000397612	-0.00013518
9	20	-0.000215657	0.0003289
9	21	1.20623e-05	3.11205e-05
9	22	0.000301646	-0.000434747
9	23	-0.000471256	0.000451788
9	24	0.000197751	-0.000267747
9	25	0.000229114	0.000190944
10	1	0.00598447	0.028272
10	2	-0.0387745	-0.184628
10	3	0.124802	0.597705
10	4	-0.260192	-1.24966
10	5	0.389903	1.87007
10	6	-0.441252	-2.10146
10	7	0.385314	1.80912
10	8	-0.259899	-1.19247
10	9	0.132631	0.587933
10	10	-0.0482786	-0.203881
10	11	0.0101754	0.0426785
10	12	0.000957929	-0.00357478
10	13	-0.00245957	0.00103783
10	14	0.00175657	-0.00124243
10	15	-0.000712582	0.000453589
10	16	-5.03811e-05	-0.00022459
10	17	0.000316451	0.000153055
10	18	-0.000328352	0.000157102
10	19	0.000392014	-0.000309321
10	20	-0.000482112	0.000210259
10	21	0.000351847	-0.000125953
10	22	-1.15898e-05	6.60328e-05
10	23	-0.000198209	6.24958e-05
10	24	9.85151e-05	-0.000138414
10	25	9.01945e-05	4.95094e-05
11	1	6.25329e-05	-3.35697e-06
11	2	-0.000278233	-0.000213617
11	3	0.000791101	0.00132543
11	4	-0.00176577	-0.00375175
11	5	0.0031091	0.00665102
11	6	-0.00450336	-0.00855378
11	7	0.00557843	0.00884754
11	8	-0.0056096	-0.00770333
11	9	0.00400953	0.00532652
11	10	-0.00165647	-0.00237357
11	11	0.000283199	0.000189009
11	12	-0.00033779	0.000407269
11	13	0.000821577	-6.72337e-05
11	14	-0.000950204	-9.51981e-05
11	15	0.000809201	-0.000106197
11	16	-0.000687727	0.000261107
11	17	0.000595204	-0.000213688
11	18	-0.000381856	1.98205e-05
11	19	5.45601e-05	0.000167025
11	20	0.000140854	-0.000157111
11	21	-6.90196e-05	5.97331e-05
11	22	-9.17833e-05	-0.000108276
11	23	0.000140666	0.000187302
11	24	-6.99537e-05	-7.00305e-05
11	25	-3.4611e-05	-0.000131818
12	1	-1.51726e-05	0.000111554
12	2	0.000139279	-0.000653739
12	3	-0.000457218	0.00190862
12	4	0.000679095	-0.00355506
12	5	-0.000242762	0.00473251
12	6	-0.000914736	-0.0051244
12	7	0.0021679	0.00528233
12	8	-0.00270817	-0.00533366
12	9	0.00203044	0.00447537
12	10	-0.000528188	-0.00239521
12	11	-0.000554871	0.000159595
12	12	0.000377947	0.000871397
12	13	0.0005914	-0.000454474
12	14	-0.00114366	-0.000397287
12	15	0.00065453	0.000661365
12	16	0.000247495	-0.000440067
12	17	-0.000568267	0.000335884
12	18	0.000255426	-0.000344598
12	19	9.37255e-06	0.000158024
12	20	2.81562e-05	0.000178766
12	21	-6.73204e-05	-0.000449339
12	22	-3.21573e-05	0.000517029
12	23	0.000122616	-0.000317123
12	24	-0.000126985	-2.56071e-05
12	25	9.20564e-05	0.000224702
13	1	2.51562e-05	-5.6439e-05
13	2	-0.000106367	0.00026578
13	3	0.000358141	-0.000614185
13	4	-0.00108528	0.00109232
13	5	0.00239471	-0.00194629
13	6	-0.00353504	0.00321589
13	7	0.00333252	-0.00401077
13	8	-0.00169926	0.00326926
13	9	-6.03169e-05	-0.00142446
13	10	0.000801161	5.64723e-05
13	11	-0.000641768	0.000147036
13	12	0.000311777	0.000148617
13	13	-0.000116258	-0.000279065
13	14	-7.06492e-05	0.000192601
13	15	0.000257475	5.34889e-05
13	16	-0.000294037	-0.000391395
13	17	0.000153109	0.000554408
13	18	3.37324e-05	-0.000373443
13	19	-8.53366e-05	2.77802e-05
13	20	-6.08461e-05	0.000166689
13	21	0.000243395	-7.03881e-05
13	22	-0.000269889	-0.000154058
13	23	0.000135525	0.000243966
13	24	2.8433e-05	-0.000160664
13	25	-0.000106393	6.09872e-05
14	1	3.76974e-05	6.33e-06
14	2	-0.000209069	-3.88347e-05
14	3	0.000623992	0.000110498
14	4	-0.00140654	-0.00017544
14	5	0.0025481	0.000219837
14	6	-0.00343944	-0.000456723
14	7	0.00315692	0.00107637
14	8	-0.00181057	-0.00166768
14	9	0.000653005	0.0014513
14	10	-0.000368127	-0.000345559
14	11	0.000373619	-0.000788305
14	12	-4.05722e-05	0.00113709
14	13	-0.000432046	-0.000695977
14	14	0.000560344	0.000108658
14	15	-0.000242828	5.11278e-05
14	16	-0.000290026	0.000129007
14	17	0.000701308	-0.000182824
14	18	-0.000697533	-3.85438e-05
14	19	0.000303924	0.000279351
14	20	7.39217e-05	-0.000296107
14	21	-0.000119779	0.000128648
14	22	-1.30243e-05	1.45014e-05
14	23	4.14244e-05	-5.48043e-05
14	24	1.06642e-05	8.42891e-05
14	25	-1.48267e-05	-0.000140222
15	1	-2.97307e-05	-2.5866e-05
15	2	0.00012308	0.000163867
15	3	-0.0001875	-0.000418104
15	4	7.02233e-05	0.00056506
15	5	0.000142619	-0.000437655
15	6	-0.000180915	0.000289648
15	7	3.85463e-05	-0.000485393
15	8	-4.66088e-05	0.0008096
15	9	0.000387037	-0.000617498
15	10	-0.000821224	-0.000152822
15	11	0.00105055	0.000730986
15	12	-0.00102547	-0.000543245
15	13	0.000759447	-4.18686e-05
15	14	-0.000278234	0.000291184
15	15	-0.000154487	-7.5417e-05
15	16	0.000210252	-0.00017001
15	17	6.17463e-05	0.000211312
15	18	-0.000288989	-0.000147875
15	19	0.000261022	1.02749e-05
15	20	-0.000127431	0.000176691
15	21	0.000110896	-0.00023515
15	22	-0.000206508	0.000149437
15	23	0.000255849	-0.000125475
15	24	-0.000197645	0.000193166
15	25	9.65261e-05	-0.000183965
16	1	-2.8458e-05	2.02359e-05
16	2	0.000116338	-0.000110898
16	3	-0.000204749	0.000301597
16	4	0.000205643	-0.000580555
16	5	-0.000171019	0.000964871
16	6	0.000224432	-0.00147898
16	7	-0.00036575	0.00191465
16	8	0.000433505	-0.00179542
16	9	-0.000343605	0.000960363
16	10	0.000311509	-6.11939e-05
16	11	-0.000491473	-4.08654e-05
16	12	0.000557718	-0.000628416
16	13	-0.000189861	0.00115855
16	14	-0.000303779	-0.000855382
16	15	0.000421904	-2.31977e-06
16	16	-0.000177008	0.000570044
16	17	-9.65539e-05	-0.000466391
16	18	0.000261151	0.000101282
16	19	-0.00034146	6.88181e-05
16	20	0.00028756	-9.42266e-05
16	21	-9.48578e-05	0.000165029
16	22	-6.02314e-05	-0.000234966
16	23	5.59082e-05	0.000200875
16	24	3.09496e-06	-0.000100465
16	25	1.84071e-06	3.50027e-05
17	1	1.32061e-05	-9.13712e-06
17	2	-0.000137512	4.84752e-05
17	3	0.000595754	-0.000127929
17	4	-0.00142316	0.000230274
17	5	0.00205943	-0.000271295
17	6	-0.00171486	0.000123647
17	7	0.000408699	0.000125782
17	8	0.000790081	-0.000119639
17	9	-0.000920743	-0.000233154
17	10	0.000210614	0.000520372
17	11	0.000339025	-0.000510542
17	12	-0.000245722	0.000526463
17	13	-1.28906e-05	-0.000744245
17	14	-9.44418e-05	0.000786331
17	15	0.000358545	-0.000391969
17	16	-0.000329322	-0.000145438
17	17	7.11822e-05	0.000443519
17	18	9.70511e-05	-0.000440106
17	19	-0.000131101	0.00027595
17	20	0.000143607	-0.000100519
17	21	-0.000147046	1.01273e-05
17	22	0.000119001	3.20014e-07
17	23	-9.80416e-05	-1.28969e-05
17	24	0.000118709	6.22001e-05
17	25	-0.000150377	-0.000103003
18	1	4.088e-07	3.65386e-06
18	2	4.33011e-05	1.83426e-05
18	3	-0.000245597	-0.000151567
18	4	0.000633422	0.000362504
18	5	-0.0010414	-0.000298564
18	6	0.00129865	-0.000352157
18	7	-0.00136481	0.00122353
18	8	0.00124493	-0.00156387
18	9	-0.000945851	0.00123965
18	10	0.000488208	-0.000887607
18	11	7.46014e-05	0.000979206
18	12	-0.000593283	-0.00120883
18	13	0.000831061	0.00104089
18	14	-0.000625543	-0.000457774
18	15	0.0001159	-0.000100705
18	16	0.000299281	0.000260135
18	17	-0.000351301	-2.75715e-05
18	18	0.000141348	-0.000279052
18	19	5.7947e-05	0.000354126
18	20	-0.000130489	-0.000185824
18	21	0.000137663	4.21008e-06
18	22	-0.000106281	4.7706e-05
18	23	1.81028e-05	-4.87778e-05
18	24	4.98055e-05	7.07279e-05
18	25	-5.49876e-06	-5.0712e-05
19	1	3.87773e-06	-1.09284e-05
19	2	-3.04507e-05	6.78448e-05
19	3	7.04144e-05	-0.000226001
19	4	-2.0494e-05	0.000528073
19	5	-0.000149782	-0.000882884
19	6	0.000223876	0.000999316
19	7	-2.71848e-05	-0.000655931
19	8	-0.000256361	6.14782e-05
19	9	0.000315041	0.000359285
19	10	-0.000102848	-0.000509411
19	11	-0.000133801	0.000507198
19	12	0.000147801	-0.000321241
19	13	3.92279e-05	1.54489e-05
19	14	-0.000201068	0.000134198
19	15	0.000185234	-5.5232e-05
19	16	-3.70696e-05	-2.32461e-05
19	17	-9.3051e-05	-4.27345e-05
19	18	0.000117826	0.000113756
19	19	-8.28979e-05	-5.23361e-05
19	20	6.23809e-05	-3.28442e-05
19	21	-5.70837e-05	1.90677e-05
19	22	4.82715e-05	1.75561e-05
19	23	-6.42226e-05	1.52887e-06
19	24	0.000115526	-1.12146e-05
19	25	-0.000143071	-3.60248e-05
20	1	-4.29266e-06	9.51015e-06
20	2	2.27618e-05	-3.75789e-05
20	3	-3.76001e-05	9.43219e-05
20	4	-7.34923e-05	-0.000242144
20	5	0.000469445	0.000539446
20	6	-0.0011115	-0.00088508
20	7	0.00163353	0.00109756
20	8	-0.00151013	-0.00116377
20	9	0.000620064	0.00117128
20	10	0.000385433	-0.00105392
20	11	-0.000720415	0.000707366
20	12	0.000386254	-0.000296051
20	13	-2.20883e-05	0.000110238
20	14	-1.81496e-05	-0.000146206
20	15	-5.04671e-05	0.000161761
20	16	-6.67915e-06	-7.93372e-05
20	17	0.000153282	2.33246e-05
20	18	-0.000281419	-4.4611e-05
20	19	0.000311887	6.61932e-05
20	20	-0.000226583	-5.49272e-05
20	21	0.000114745	5.98332e-05
20	22	-6.11301e-05	-9.90341e-05
20	23	5.36241e-05	0.000122691
20	24	-5.207e-05	-9.39901e-05
20	25	4.54715e-05	4.05865e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode53_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00175463	0
0	2	-0.00367739	0
0	3	0.00191989	0
0	4	0.00259361	0
0	5	-0.00301653	0
0	6	-0.00156296	0
0	7	0.00451216	0
0	8	-0.00179845	0
0	9	-0.00357417	0
0	10	0.00624876	0
0	11	-0.00367384	0
0	12	-0.002181	0
0	13	0.00671845	0
0	14	-0.00713111	0
0	15	0.0045172	0
0	16	-0.00164907	0
0	17	0.000308726	0
0	18	-0.000506094	0
0	19	0.000922456	0
0	20	-0.000420259	0
0	21	-0.000615252	0
0	22	0.0010122	0
0	23	-0.000565355	0
0	24	0.00010055	0
0	25	-7.48934e-05	0
1	1	-0.00280263	-0.00143916
1	2	0.0059193	0.0014182
1	3	-0.00546982	0.000346017
1	4	0.000141242	-0.00164573
1	5	0.00443867	0.000447293
1	6	-0.00261222	0.00266784
1	7	-0.00268545	-0.00439985
1	8	0.00422068	0.00165764
1	9	-0.00124343	0.0041718
1	10	-0.000694465	-0.00755821
1	11	-0.000760039	0.00508893
1	12	0.00232176	0.00074393
1	13	-0.00165259	-0.00504359
1	14	0.000543734	0.00529794
1	15	-0.000928814	-0.00239386
1	16	0.00182152	-0.000802173
1	17	-0.001518	0.00186114
1	18	0.000301733	-0.00089744
1	19	0.00057272	-0.000183751
1	20	-0.000783257	0.000352228
1	21	0.000597552	-0.000118182
1	22	-0.000187673	7.70779e-05
1	23	-0.000177167	-0.000280778
1	24	0.000308736	0.000592368
1	25	-0.000290993	-0.000773847
2	1	0.00244317	-0.00894235
2	2	-0.00342775	0.0112087
2	3	0.000752132	0.000818855
2	4	0.00250049	-0.011304
2	5	-0.00233244	0.00421004
2	6	-0.000997025	0.00922848
2	7	0.00415114	-0.00673622
2	8	-0.00439029	-0.00992931
2	9	0.0014599	0.0172193
2	10	0.00247272	-0.00364192
2	11	-0.00484684	-0.0172632
2	12	0.00467522	0.0274558
2	13	-0.00234501	-0.0235273
2	14	-0.000837929	0.0136261
2	15	0.00281644	-0.00546671
2	16	-0.00251074	0.00135182
2	17	0.00107558	-9.58087e-05
2	18	-0.000248274	-0.000126474
2	19	0.000405884	0.000272969
2	20	-0.000833284	-0.000303681
2	21	0.000801225	1.94053e-05
2	22	-0.000183422	0.000329071
2	23	-0.000377856	-0.00036485
2	24	0.000235939	0.000157982
2	25	0.000338247	-0.000128758
3	1	0.00200626	-0.0101162
3	2	-0.00364794	0.0181945
3	3	0.00101358	-0.00691533
3	4	0.0044462	-0.0154498
3	5	-0.0062238	0.0200387
3	6	0.00214475	0.00118119
3	7	0.00304609	-0.0219435
3	8	-0.00553543	0.0155734
3	9	0.00589535	0.0134952
3	10	-0.00445347	-0.0388553
3	11	0.000794057	0.0427158
3	12	0.00262065	-0.0295025
3	13	-0.00304545	0.0139457
3	14	0.00179595	-0.00485498
3	15	-0.00145698	0.00163386
3	16	0.00179697	-0.000447591
3	17	-0.00133081	-0.000431178
3	18	0.000276359	0.000588096
3	19	0.000159202	3.3041e-05
3	20	0.000134314	-0.000459523
3	21	-0.000342044	0.000196631
3	22	0.000156707	0.000147547
3	23	5.43729e-07	-0.000110494
3	24	0.000135262	6.80043e-06
3	25	-0.000286685	-4.64532e-05
4	1	-0.00199099	0.000818925
4	2	0.00474284	-0.00204581
4	3	-0.00406677	0.00151741
4	4	-0.00100858	0.00169597
4	5	0.00490889	-0.00488893
4	6	-0.00242997	0.00511105
4	7	-0.00363629	-0.00336515
4	8	0.00602091	0.00332316
4	9	-0.00226493	-0.00654651
4	10	-0.00356774	0.0103769
4	11	0.00664183	-0.0109448
4	12	-0.00556704	0.00734853
4	13	0.00226854	-0.00225248
4	14	0.000315073	-0.0010093
4	15	-0.0007296	0.00142422
4	16	-0.000316549	-0.000417718
4	17	0.00127809	-0.000385367
4	18	-0.00122373	0.000517304
4	19	0.000437315	-0.00019546
4	20	8.35184e-05	-0.000205785
4	21	4.33817e-05	0.000315734
4	22	-0.000231462	-0.000139695
4	23	7.3655e-05	2.73602e-05
4	24	0.000129501	-0.000103726
4	25	-0.000127022	0.000193039
5	1	-0.0010793	0.0016548
5	2	0.00366507	-0.00432401
5	3	-0.00616177	0.00350572
5	4	0.00524033	0.00284432
5	5	0.000375985	-0.00827007
5	6	-0.00567652	0.00501674
5	7	0.00288567	0.00492233
5	8	0.00816536	-0.0122281
5	9	-0.0178266	0.0117154
5	10	0.0179244	-0.00628745
5	11	-0.0108865	0.00148946
5	12	0.00466316	-2.27089e-05
5	13	-0.00278743	0.000784044
5	14	0.00283611	-0.00120981
5	15	-0.00182361	0.000238451
5	16	-0.000272873	0.00102059
5	17	0.00164294	-0.00125468
5	18	-0.00136967	0.000502767
5	19	0.000360919	0.00035416
5	20	0.000204637	-0.000690935
5	21	-0.000239972	0.000513358
5	22	0.000171362	-0.000152486
5	23	-0.000142139	-0.000137575
5	24	0.000106394	0.000226861
5	25	-3.39042e-05	-9.72489e-05
6	1	-0.00139941	-0.000324423
6	2	0.00538141	0.000828713
6	3	-0.00925937	-0.000122618
6	4	0.00719743	-0.0028863
6	5	0.00184845	0.00606183
6	6	-0.0106022	-0.00515203
6	7	0.0116328	-0.000651166
6	8	-0.00583027	0.00668144
6	9	-0.000464389	-0.00846227
6	10	0.00321519	0.00690031
6	11	-0.00278147	-0.0054496
6	12	0.00122054	0.00494525
6	13	-5.27074e-06	-0.00400121
6	14	-0.000416689	0.00225869
6	15	0.000202533	-0.000824118
6	16	0.000214077	0.0005178
6	17	-0.000415849	-0.000930002
6	18	0.000303915	0.00109862
6	19	-7.33842e-05	-0.000704897
6	20	-2.35478e-05	0.000169852
6	21	-4.85621e-05	0.000180849
6	22	6.0183e-05	-0.000346644
6	23	0.000119247	0.000329042
6	24	-0.000295951	-0.000146487
6	25	0.000242329	-5.30307e-05
7	1	-0.00058486	0.000622464
7	2	0.00252408	-0.0021208
7	3	-0.00502502	0.00312924
7	4	0.00562161	-0.00221627
7	5	-0.00340027	0.000419936
7	6	-3.94434e-05	0.00055255
7	7	0.00328273	-0.0014097
7	8	-0.00552215	0.0036091
7	9	0.00524424	-0.00619515
7	10	-0.00198933	0.00678642
7	11	-0.00186019	-0.00453375
7	12	0.00340019	0.00104209
7	13	-0.00219097	0.00118176
7	14	7.9047e-05	-0.00120632
7	15	0.00102519	0.000198249
7	16	-0.000842505	0.000513623
7	17	0.000337714	-0.000668034
7	18	-0.000144438	0.000517742
7	19	0.000157031	-0.000353532
7	20	-0.000160751	0.000411855
7	21	5.07237e-05	-0.000558655
7	22	0.000176836	0.000428375
7	23	-0.000364858	-5.27817e-05
7	24	0.000368449	-0.000157958
7	25	-0.000228122	6.37605e-05
8	1	-0.00106158	-0.000498078
8	2	0.00535416	0.00264655
8	3	-0.012802	-0.00680054
8	4	0.0173916	0.0103308
8	5	-0.0112408	-0.00877001
8	6	-0.00550328	0.000784961
8	7	0.0221092	0.0091845
8	8	-0.0275225	-0.0149003
8	9	0.0209613	0.0138483
8	10	-0.0104323	-0.00830646
8	11	0.00353659	0.00270361
8	12	-0.00172059	-0.000189998
8	13	0.0016318	0.000604105
8	14	-0.00026812	-0.001584
8	15	-0.00180658	0.00151825
8	16	0.00241115	-0.000719205
8	17	-0.00123295	0.000165473
8	18	-0.000163721	-0.000179111
8	19	0.000656548	0.000333227
8	20	-0.000408442	-0.000213152
8	21	-1.6986e-05	-2.56062e-05
8	22	0.000320006	5.91112e-05
8	23	-0.000397418	4.99649e-05
8	24	0.000273232	-9.25066e-05
8	25	-0.000129773	8.75192e-05
9	1	-0.000407953	-0.000578532
9	2	0.00196114	0.00271775
9	3	-0.00439091	-0.00630128
9	4	0.00581926	0.00911505
9	5	-0.00481302	-0.00848473
9	6	0.00208569	0.00402672
9	7	0.000786744	0.00159932
9	8	-0.00293101	-0.0049692
9	9	0.0035765	0.00498691
9	10	-0.00213815	-0.00327714
9	11	-0.000109732	0.00153514
9	12	0.000963681	-2.32595e-05
9	13	-0.000281727	-0.00117051
9	14	-0.000308932	0.00151363
9	15	0.000119615	-0.000995988
9	16	0.000308122	0.000299886
9	17	-0.000633264	1.04127e-05
9	18	0.000845128	-2.77538e-06
9	19	-0.000783404	0.000115758
9	20	0.000393273	-0.000388088
9	21	3.51847e-05	0.000422489
9	22	-0.000203293	-0.000181693
9	23	0.000114517	1.60382e-05
9	24	2.26118e-05	-1.93632e-06
9	25	-3.64747e-05	-2.03135e-05
10	1	-0.0280724	0.0063022
10	2	0.183317	-0.04084
10	3	-0.593894	0.130933
10	4	1.24369	-0.270792
10	5	-1.86534	0.400559
10	6	2.10125	-0.444477
10	7	-1.81245	0.376952
10	8	1.19538	-0.243401
10	9	-0.588269	0.115836
10	10	0.203065	-0.0367924
10	11	-0.0427031	0.00493322
10	12	0.0044085	0.00152119
10	13	-0.00166759	-0.000335744
10	14	0.00140942	-0.00100535
10	15	-0.000322905	0.00100213
10	16	-0.000170639	-0.000338038
10	17	0.000234142	0.00010558
10	18	-0.000185077	-0.000493935
10	19	7.26917e-05	0.000760705
10	20	4.53505e-05	-0.000485197
10	21	-0.000171126	4.59233e-05
10	22	0.000296502	0.000114356
10	23	-0.000291724	-1.15393e-05
10	24	0.000121847	-9.69525e-05
10	25	3.70026e-05	8.16089e-05
11	1	-4.13437e-06	-0.000158486
11	2	-7.58603e-05	0.0012111
11	3	0.000524402	-0.00424148
11	4	-0.00151542	0.00925774
11	5	0.0026245	-0.0141987
11	6	-0.00292772	0.0160884
11	7	0.00172236	-0.0136094
11	8	0.000714051	0.00835013
11	9	-0.00303583	-0.00329737
11	10	0.00377792	0.000567925
11	11	-0.00267562	-0.000353885
11	12	0.00094633	0.0011515
11	13	7.18737e-05	-0.00136557
11	14	-0.000249149	0.000916909
11	15	0.000168999	-0.000631361
11	16	-4.7775e-05	0.000647773
11	17	-0.000154582	-0.00053471
11	18	0.000292585	0.00026781
11	19	-0.00027743	-8.00423e-05
11	20	0.000226434	-3.11475e-05
11	21	-0.0001949	0.000125972
11	22	0.000126614	-0.000141447
11	23	-3.15779e-05	6.47397e-05
11	24	-6.36386e-06	9.99015e-06
11	25	-2.20525e-05	-5.31853e-05
12	1	-1.41969e-05	-6.86393e-05
12	2	-7.87166e-05	0.000263951
12	3	0.000567412	-0.000249726
12	4	-0.00114712	-0.000682541
12	5	0.000451907	0.00241868
12	6	0.00220804	-0.00334497
12	7	-0.00497184	0.00205449
12	8	0.0051686	0.000693214
12	9	-0.00281453	-0.00277096
12	10	0.000628111	0.00304422
12	11	-0.00048704	-0.00216953
12	12	0.00143842	0.00134892
12	13	-0.00164604	-0.000998578
12	14	0.000846748	0.000793672
12	15	-1.56445e-05	-0.000535141
12	16	-0.000281007	0.000434287
12	17	0.00025722	-0.00054994
12	18	-0.000247626	0.000519366
12	19	0.000314002	-0.000111908
12	20	-0.000327587	-0.000383624
12	21	0.00019532	0.000552818
12	22	-6.86045e-06	-0.000377708
12	23	-5.50992e-05	0.000176287
12	24	-4.03086e-05	-0.000142872
12	25	0.000136213	0.000175827
13	1	1.14105e-05	4.47203e-05
13	2	-7.09448e-05	-0.000190721
13	3	0.000165858	0.000295943
13	4	-9.89653e-05	9.36752e-05
13	5	-0.000383205	-0.00131252
13	6	0.00110513	0.00293023
13	7	-0.00138639	-0.00386728
13	8	0.000817373	0.00360816
13	9	0.000223912	-0.00293623
13	10	-0.001039	0.00270751
13	11	0.00131385	-0.00253884
13	12	-0.0012567	0.00166114
13	13	0.00112282	-0.000301824
13	14	-0.00089283	-0.000689574
13	15	0.000552418	0.000947119
13	16	-0.000288955	-0.000725996
13	17	0.000179317	0.000394671
13	18	-5.80441e-05	-0.000149011
13	19	-0.00011546	3.53201e-05
13	20	0.000152193	-9.27627e-06
13	21	9.47959e-06	-8.07757e-06
13	22	-0.000203028	3.2262e-05
13	23	0.000272721	-2.58287e-05
13	24	-0.000185838	-1.58628e-06
13	25	2.64639e-05	7.83149e-06
14	1	6.27006e-06	-4.63069e-05
14	2	-7.0381e-06	0.000272745
14	3	-7.55831e-06	-0.000741028
14	4	-0.000149517	0.00123183
14	5	0.000741848	-0.00142456
14	6	-0.00148028	0.00125843
14	7	0.00155666	-0.000942062
14	8	-0.000591534	0.000531005
14	9	-0.000905415	0.000199907
14	10	0.00199639	-0.00116099
14	11	-0.00202111	0.0017814
14	12	0.00110729	-0.00178819
14	13	-0.000107183	0.00146581
14	14	-0.0002058	-0.00103298
14	15	-0.000101863	0.000531291
14	16	0.000391899	-0.000172339
14	17	-0.000333037	0.00010961
14	18	0.000158672	-0.000165624
14	19	-0.000118423	0.00016241
14	20	0.000101481	-0.000144683
14	21	3.10619e-05	0.000150883
14	22	-0.000145922	-0.000136531
14	23	0.000108583	0.000123239
14	24	-1.49133e-05	-0.000148627
14	25	-1.32434e-05	0.000156242
15	1	9.11143e-06	1.17292e-05
15	2	-7.48945e-05	-6.57773e-05
15	3	0.000352748	0.00018019
15	4	-0.000955838	-0.000301704
15	5	0.00157712	0.000363449
15	6	-0.0017564	-0.000463687
15	7	0.00164458	0.000867744
15	8	-0.00171051	-0.00159614
15	9	0.00188052	0.00217094
15	10	-0.00173118	-0.00214075
15	11	0.00106154	0.00162004
15	12	-3.6057e-05	-0.00106548
15	13	-0.000736876	0.000815675
15	14	0.000661404	-0.000855728
15	15	-1.72301e-05	0.000812525
15	16	-0.000350992	-0.000400939
15	17	0.000198214	-0.00011075
15	18	3.12038e-05	0.000264036
15	19	-3.735e-05	-8.91166e-05
15	20	-5.03686e-05	-2.21695e-05
15	21	4.30671e-05	-5.31709e-05
15	22	2.99145e-05	9.78921e-05
15	23	-2.63139e-05	1.10842e-05
15	24	-5.51201e-05	-0.000150964
15	25	8.69002e-05	0.00018205
16	1	-1.92118e-05	-1.06448e-05
16	2	8.52016e-05	9.2782e-05
16	3	-0.000148239	-0.000377531
16	4	9.13033e-05	0.000884018
16	5	0.00010571	-0.00130873
16	6	-0.000373398	0.00122496
16	7	0.000684257	-0.000611162
16	8	-0.000943209	-1.85706e-05
16	9	0.00092048	0.000266066
16	10	-0.000591712	-0.000354709
16	11	0.000319589	0.000598944
16	12	-0.000401584	-0.000756785
16	13	0.000596632	0.0004465
16	14	-0.00042323	0.00014036
16	15	-9.45327e-05	-0.00047354
16	16	0.000455152	0.000361794
16	17	-0.000432357	-2.37383e-05
16	18	0.000234701	-0.000267293
16	19	-5.22373e-05	0.000346624
16	20	-6.02843e-05	-0.000185492
16	21	3.82493e-05	-6.11137e-05
16	22	9.65537e-05	0.000184892
16	23	-0.000170097	-0.000147721
16	24	8.60067e-05	6.22901e-05
16	25	3.27049e-05	-1.69689e-05
17	1	-1.18079e-05	7.06741e-06
17	2	8.27571e-05	-3.03313e-05
17	3	-0.000227779	4.46422e-05
17	4	0.000359635	1.09933e-05
17	5	-0.000415272	-0.00015431
17	6	0.000406103	0.000328286
17	7	-0.000187584	-0.000424939
17	8	-0.000459255	0.000355772
17	9	0.00128831	-0.000203262
17	10	-0.00160937	0.000145895
17	11	0.00111448	-0.000181194
17	12	-0.000293993	0.000162137
17	13	-0.000160894	-6.07167e-05
17	14	8.51117e-05	-7.7453e-06
17	15	0.000142424	-2.08111e-05
17	16	-0.000139439	6.57218e-05
17	17	-7.46748e-05	-5.70513e-05
17	18	0.000225208	3.72889e-05
17	19	-0.000171918	-2.42742e-05
17	20	3.61481e-05	9.45598e-06
17	21	1.40673e-05	-4.21327e-05
17	22	2.05143e-05	0.000104532
17	23	-3.54482e-05	-9.62037e-05
17	24	4.72547e-06	2.18884e-05
17	25	1.76102e-05	1.18798e-05
18	1	3.27897e-06	1.09625e-05
18	2	-1.99393e-05	-6.19636e-05
18	3	6.8992e-05	0.00010791
18	4	-0.000217604	-4.50646e-05
18	5	0.000547249	1.23235e-05
18	6	-0.000925731	-0.000392777
18	7	0.000938994	0.00124726
18	8	-0.000385095	-0.00203417
18	9	-0.000294969	0.00215109
18	10	0.000487573	-0.00155285
18	11	-0.000160212	0.000672592
18	12	-0.000182463	4.09487e-05
18	13	0.000152447	-0.000406227
18	14	0.000179549	0.000484998
18	15	-0.000467574	-0.000363837
18	16	0.000422175	0.000100144
18	17	-9.85767e-05	0.000133048
18	18	-0.000121539	-0.000150542
18	19	1.94834e-05	2.54138e-05
18	20	0.000169119	1.37094e-05
18	21	-0.000162913	6.95892e-05
18	22	1.84454e-05	-0.000111823
18	23	7.22631e-05	2.3412e-05
18	24	-7.24928e-05	0.000102265
18	25	5.70391e-05	-0.000126479
19	1	-1.62651e-06	4.49742e-06
19	2	-5.77105e-06	-2.67958e-05
19	3	4.85074e-05	8.75623e-05
19	4	-0.000116041	-0.000178079
19	5	0.000141575	0.000198656
19	6	-6.10965e-05	-4.47365e-05
19	7	-7.03572e-05	-0.000214059
19	8	9.09568e-05	0.000391677
19	9	3.9008e-05	-0.000381077
19	10	-0.000204456	0.000202053
19	11	0.000347698	1.2222e-05
19	12	-0.000489919	-8.23796e-05
19	13	0.000562875	-7.2299e-06
19	14	-0.000447102	2.26235e-05
19	15	0.000227345	0.000235438
19	16	-0.000125924	-0.000602075
19	17	0.000130074	0.00069044
19	18	-7.7265e-05	-0.000380705
19	19	2.43296e-05	-1.30598e-05
19	20	-8.69283e-05	0.000137004
19	21	0.000146614	-8.68792e-06
19	22	-6.50607e-05	-9.95795e-05
19	23	-6.6621e-05	5.95188e-05
19	24	9.29406e-05	3.18121e-05
19	25	-2.23571e-05	-6.82144e-05
20	1	2.36211e-06	-2.03205e-06
20	2	-3.35678e-05	-1.14681e-06
20	3	0.000135934	3.73163e-05
20	4	-0.000304752	-0.00012391
20	5	0.000415789	0.000283582
20	6	-0.000266042	-0.000605262
20	7	-0.000202969	0.00108714
20	8	0.000760433	-0.0014362
20	9	-0.00108051	0.00132983
20	10	0.00101015	-0.000821969
20	11	-0.000625706	0.000274547
20	12	0.000198201	1.82809e-05
20	13	-2.7025e-05	-5.23933e-05
20	14	0.000122228	-2.68542e-05
20	15	-0.000193426	0.00018941
20	16	7.98461e-05	-0.000408706
20	17	4.99667e-05	0.000470576
20	18	-2.13207e-05	-0.000278898
20	19	-0.000106224	7.53145e-05
20	20	0.000185916	-5.89508e-05
20	21	-0.000180378	0.000134701
20	22	0.000153333	-0.000163616
20	23	-0.000141837	0.000131975
20	24	0.000113548	-7.10188e-05
20	25	-4.40804e-05	1.60924e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode54_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.849216	0
0	2	1.27159	0
0	3	-0.516417	0
0	4	-0.9386	0
0	5	0.999669	0
0	6	0.591991	0
0	7	-1.40123	0
0	8	0.0468692	0
0	9	1.61076	0
0	10	-1.21786	0
0	11	-0.933656	0
0	12	2.68245	0
0	13	-2.76119	0
0	14	1.71693	0
0	15	-0.677099	0
0	16	0.154027	0
0	17	-0.0161116	0
0	18	0.00376723	0
0	19	-0.00189244	0
0	20	-0.000728609	0
0	21	0.00041512	0
0	22	0.000398689	0
0	23	-0.00060284	0
0	24	0.000699938	0
0	25	-0.00058293	0
1	1	0.00399204	-0.00610464
1	2	-0.00646244	0.00961971
1	3	0.00204328	-0.00298024
1	4	0.00536657	-0.00892039
1	5	-0.00369311	0.00905164
1	6	-0.00668451	0.00534591
1	7	0.00974162	-0.0141334
1	8	0.0011767	0.00413395
1	9	-0.0116934	0.0106943
1	10	0.00703053	-0.0106787
1	11	0.00866032	-0.00367978
1	12	-0.0203233	0.0172898
1	13	0.0203234	-0.0206127
1	14	-0.0126071	0.0157098
1	15	0.00454584	-0.00854714
1	16	-0.000204296	0.00274017
1	17	-0.000617972	0.000491491
1	18	0.000149545	-0.00112894
1	19	-2.76054e-05	0.000260015
1	20	0.000368453	0.000584937
1	21	-0.000627834	-0.000678613
1	22	0.000571449	0.0003166
1	23	-0.000339607	-2.6346e-06
1	24	0.000133295	-0.000105374
1	25	-8.85912e-05	4.25067e-05
2	1	7.09373e-05	0.0064159
2	2	-0.000745687	-0.009004
2	3	0.00109041	0.00190937
2	4	0.00119994	0.00584698
2	5	-0.00501581	-0.00339056
2	6	0.00459427	-0.00451564
2	7	0.00218589	0.00480318
2	8	-0.00858616	0.00363315
2	9	0.00706236	-0.00911992
2	10	0.00159022	0.00484927
2	11	-0.010447	0.00357414
2	12	0.0141111	-0.00795438
2	13	-0.012048	0.00680316
2	14	0.00696938	-0.00404353
2	15	-0.00206996	0.00288555
2	16	-0.000676279	-0.00289395
2	17	0.00103557	0.00224004
2	18	-0.000237528	-0.000789122
2	19	-0.000186922	-0.000221024
2	20	-0.000142155	0.000276319
2	21	0.000445846	3.26061e-05
2	22	-0.000232413	-0.00013931
2	23	-0.000120956	0.000105706
2	24	0.000216802	-0.000175612
2	25	-0.000115874	0.000254404
3	1	0.0053828	0.0024476
3	2	-0.00946826	-0.00421752
3	3	0.00367105	0.00149856
3	4	0.00715999	0.00352145
3	5	-0.00893395	-0.00496523
3	6	-0.00123523	0.00115086
3	7	0.00988957	0.00377114
3	8	-0.00485023	-0.00430285
3	9	-0.00937295	-0.00165108
3	10	0.0177104	0.0107193
3	11	-0.0124634	-0.0165147
3	12	0.00055308	0.0154412
3	13	0.00674312	-0.00994529
3	14	-0.00622653	0.00518641
3	15	0.00271431	-0.00336064
3	16	-0.000645449	0.00272736
3	17	-3.21933e-05	-0.00142812
3	18	0.000671491	7.41057e-05
3	19	-0.000936071	0.000106518
3	20	0.000302322	0.000308325
3	21	0.000385104	-0.000106142
3	22	-0.000365353	-0.000451219
3	23	0.000124201	0.000465058
3	24	-0.000227399	-5.15117e-05
3	25	0.000364296	-0.000155468
4	1	-0.000252697	-0.00259956
4	2	0.000665734	0.00589855
4	3	-0.00134467	-0.00408608
4	4	0.00219231	-0.00333162
4	5	-0.00213215	0.00786563
4	6	0.00103339	-0.00392758
4	7	-0.00126733	-0.00201152
4	8	0.00420669	0.00065491
4	9	-0.00677214	0.00672194
4	10	0.00506186	-0.0107425
4	11	-0.000244775	0.00692256
4	12	-0.00272383	-3.86191e-05
4	13	0.00159808	-0.00355612
4	14	0.00114316	0.00273959
4	15	-0.00241365	-0.00030685
4	16	0.00190299	-0.0012373
4	17	-0.00106712	0.00129432
4	18	0.00068064	-0.000579593
4	19	-0.000375125	5.05324e-05
4	20	-0.000162554	-8.1615e-05
4	21	0.000615515	0.000344712
4	22	-0.000687042	-0.000359449
4	23	0.00051859	4.95798e-05
4	24	-0.000326327	0.000266371
4	25	0.000178629	-0.000297131
5	1	0.00187259	-0.00233221
5	2	-0.00589828	0.00662458
5	3	0.00876436	-0.00825155
5	4	-0.00643942	0.00416608
5	5	-0.00107891	0.00218565
5	6	0.00876425	-0.0048039
5	7	-0.00995113	0.00145822
5	8	0.00240669	0.00457981
5	9	0.00881541	-0.00805494
5	10	-0.0161317	0.00679084
5	11	0.0164116	-0.00309575
5	12	-0.0120807	0.000406485
5	13	0.00688851	0.000385051
5	14	-0.00277256	-0.000592438
5	15	0.00015651	0.000903862
5	16	0.000970089	-0.000797285
5	17	-0.000959935	0.00022719
5	18	0.000578868	0.000152951
5	19	-0.000412219	-0.00020366
5	20	0.00036256	0.000275483
5	21	-0.000134502	-0.000404583
5	22	-0.000120604	0.000397956
5	23	0.000117966	-0.000225654
5	24	7.84435e-06	-2.84177e-05
5	25	3.81717e-05	0.000233693
6	1	-0.00442151	0.00173352
6	2	0.0155132	-0.00627787
6	3	-0.0238343	0.00951539
6	4	0.0149937	-0.00446417
6	5	0.00823613	-0.00793885
6	6	-0.0229905	0.01601
6	7	0.0118561	-0.00980611
6	8	0.01633	-0.00660991
6	9	-0.0375297	0.0195077
6	10	0.0386344	-0.0203038
6	11	-0.0256981	0.0123715
6	12	0.0113405	-0.00439204
6	13	-0.00260254	0.000939513
6	14	-0.000223823	-0.000589364
6	15	-0.000276995	0.000650228
6	16	0.00133232	-0.000546245
6	17	-0.00130626	0.000652079
6	18	0.000436422	-0.000742141
6	19	4.78271e-06	0.000450509
6	20	0.000382618	9.23221e-05
6	21	-0.000738048	-0.000430811
6	22	0.000407156	0.000294267
6	23	0.000197585	5.89518e-05
6	24	-0.000373957	-0.000170697
6	25	6.89585e-05	2.09272e-05
7	1	-0.000602233	-0.000142832
7	2	0.00259213	0.000108128
7	3	-0.00556979	0.00126157
7	4	0.00752339	-0.00424134
7	5	-0.00644637	0.00622936
7	6	0.0021951	-0.00360875
7	7	0.00290353	-0.00386264
7	8	-0.00564691	0.0121485
7	9	0.0048891	-0.0169491
7	10	-0.00209939	0.0171259
7	11	-0.00103751	-0.0140339
7	12	0.00366666	0.00940082
7	13	-0.0048036	-0.00468279
7	14	0.0038257	0.00126652
7	15	-0.00174064	6.39584e-05
7	16	0.00021172	0.000156867
7	17	0.000348514	-0.00061664
7	18	-0.000624151	0.000572343
7	19	0.000917319	-0.000304321
7	20	-0.000881815	0.000265337
7	21	0.000402548	-0.000320511
7	22	0.000106911	0.000155539
7	23	-0.000251441	6.27141e-05
7	24	8.2381e-05	3.4118e-05
7	25	8.67807e-05	-0.000347539
8	1	0.000120029	-0.00198926
8	2	-0.00075889	0.00928462
8	3	0.00191255	-0.0206812
8	4	-0.00249578	0.0265711
8	5	0.00167228	-0.0167938
8	6	-0.000197093	-0.00709733
8	7	-0.000910618	0.0307046
8	8	0.00152104	-0.0396841
8	9	-0.00149349	0.0325217
8	10	0.000724337	-0.0193934
8	11	0.000106704	0.0101129
8	12	-0.000581463	-0.00612026
8	13	0.00112578	0.00378051
8	14	-0.00157153	-0.0012314
8	15	0.0010928	-0.000425003
8	16	5.10381e-05	0.00041062
8	17	-0.000744723	0.000274428
8	18	0.0007555	-0.000510933
8	19	-0.000601844	0.000297878
8	20	0.000442842	-8.90855e-05
8	21	-0.00024418	-1.23464e-05
8	22	0.000167466	0.000138503
8	23	-0.00023017	-0.000281538
8	24	0.000238802	0.000298062
8	25	-0.000116294	-0.000165521
9	1	0.000103299	0.000618259
9	2	-0.000616921	-0.00338228
9	3	0.00214394	0.00914361
9	4	-0.00537526	-0.0156339
9	5	0.010079	0.0179294
9	6	-0.01422	-0.0127041
9	7	0.0152969	0.00243829
9	8	-0.0128938	0.00604231
9	9	0.00894444	-0.00817166
9	10	-0.00539112	0.00532593
9	11	0.00268928	-0.00174766
9	12	-0.000918045	-2.86249e-05
9	13	0.000594128	0.000224498
9	14	-0.0013979	-7.59774e-06
9	15	0.00184425	-8.86178e-05
9	16	-0.00112571	0.000145435
9	17	4.11656e-05	-0.000226927
9	18	0.000379214	0.000250428
9	19	-0.000205991	-0.000194093
9	20	7.8289e-05	7.69256e-05
9	21	-0.000172967	9.54548e-05
9	22	0.000287514	-0.000215532
9	23	-0.000320728	0.000177022
9	24	0.0002749	-6.80204e-05
9	25	-0.000174087	2.3731e-05
10	1	-4.80073e-05	0.000380775
10	2	0.000232291	-0.00279593
10	3	-0.000385935	0.0097072
10	4	0.000119123	-0.0209285
10	5	0.000594541	0.0312168
10	6	-0.00154056	-0.0339579
10	7	0.00263654	0.0275622
10	8	-0.00332169	-0.0166481
10	9	0.00257996	0.00724152
10	10	-0.000565764	-0.00210406
10	11	-0.00088689	0.000339049
10	12	0.000492143	6.28214e-05
10	13	0.000764897	-0.000188049
10	14	-0.00133477	0.00011002
10	15	0.00122113	0.000253943
10	16	-0.00106363	-0.000667264
10	17	0.000751987	0.000775686
10	18	-0.000175319	-0.000481915
10	19	-0.000211378	1.9108e-05
10	20	0.000225613	0.000294102
10	21	-0.000178671	-0.0003323
10	22	0.000201262	0.000208667
10	23	-0.000134085	-7.48511e-05
10	24	-7.07883e-05	-8.57564e-06
10	25	0.000269111	1.03764e-05
11	1	7.09349e-06	-0.000244397
11	2	9.49226e-05	0.00179044
11	3	-0.000749415	-0.00618689
11	4	0.00215892	0.0132004
11	5	-0.0032337	-0.019237
11	6	0.00247315	0.0200407
11	7	-0.000216856	-0.0152804
11	8	-0.00176339	0.00874163
11	9	0.00276322	-0.00410279
11	10	-0.00326206	0.00203235
11	11	0.0032305	-0.00108353
11	12	-0.00224311	0.000310483
11	13	0.000644035	-0.000206202
11	14	0.000599588	0.00095825
11	15	-0.000913962	-0.00143652
11	16	0.000611045	0.000852637
11	17	-0.000328939	5.64636e-05
11	18	0.000184005	-0.00029696
11	19	7.95471e-05	-3.66218e-05
11	20	-0.000399365	0.000252323
11	21	0.000478758	-0.000154181
11	22	-0.000281734	7.20065e-05
11	23	2.74801e-05	-0.000146529
11	24	8.81809e-05	0.000168194
11	25	-3.22647e-05	-4.71138e-05
12	1	-3.2223e-06	9.3995e-05
12	2	6.69667e-05	-0.000584716
12	3	-0.00041661	0.00185143
12	4	0.0012603	-0.00381692
12	5	-0.00226441	0.00546589
12	6	0.00248222	-0.00528235
12	7	-0.00125568	0.00284685
12	8	-0.000735952	0.00021289
12	9	0.00182389	-0.00174864
12	10	-0.00114981	0.00131684
12	11	-0.000263175	-0.000231372
12	12	0.000770312	-0.000126642
12	13	-6.14174e-05	-0.000428832
12	14	-0.000756581	0.00106187
12	15	0.000713671	-0.00105259
12	16	-8.9599e-07	0.000554241
12	17	-0.000538794	-0.000153603
12	18	0.000468629	3.60446e-05
12	19	-1.56602e-05	3.47123e-05
12	20	-0.000389494	-0.000152445
12	21	0.000464263	0.000160814
12	22	-0.000220989	-1.60581e-05
12	23	-5.4373e-05	-0.000106964
12	24	0.00013092	8.71361e-05
12	25	-5.73678e-05	-2.48643e-05
13	1	-6.23951e-06	-5.78112e-06
13	2	-1.06784e-05	0.000203266
13	3	8.23559e-05	-0.000897719
13	4	1.1923e-05	0.00183419
13	5	-0.000774806	-0.00205154
13	6	0.00227199	0.00100289
13	7	-0.00360295	0.000572939
13	8	0.00378695	-0.00136585
13	9	-0.00296709	0.00104001
13	10	0.0020557	-0.000512465
13	11	-0.00140382	0.000445181
13	12	0.000662828	-0.000423252
13	13	0.000163945	3.5776e-05
13	14	-0.000600162	0.000322147
13	15	0.000521483	-0.000171968
13	16	-0.000196019	-0.00022883
13	17	-0.000151381	0.00027783
13	18	0.000301142	4.98504e-05
13	19	-0.000130895	-0.000269201
13	20	-0.000133973	0.000215779
13	21	0.000219867	-0.000155049
13	22	-0.000135384	0.000180938
13	23	1.87168e-05	-0.000102537
13	24	3.01965e-05	-9.88868e-05
13	25	9.09244e-06	0.000188476
14	1	-3.97947e-05	-1.50362e-05
14	2	0.000202107	0.000102238
14	3	-0.000520812	-0.000215389
14	4	0.000914534	0.000124512
14	5	-0.00118535	0.000277556
14	6	0.00102593	-0.000749594
14	7	-0.000323843	0.000963899
14	8	-0.000526331	-0.000865816
14	9	0.00097649	0.000625779
14	10	-0.000751969	-0.000354491
14	11	-4.69685e-05	5.37368e-05
14	12	0.000815834	0.000215483
14	13	-0.000876486	-0.000261677
14	14	0.000312828	1.43882e-06
14	15	0.00023616	0.000229729
14	16	-0.000465237	-2.65944e-05
14	17	0.000434917	-0.000358388
14	18	-0.00018035	0.000305062
14	19	-0.000144012	0.000169778
14	20	0.000240365	-0.000473525
14	21	-7.10237e-05	0.000385321
14	22	-0.00011397	-0.000218442
14	23	0.000151468	0.000166634
14	24	-0.000101822	-9.99471e-05
14	25	8.76911e-05	-3.64093e-05
15	1	2.19907e-05	4.19494e-06
15	2	-0.000107303	2.13188e-05
15	3	0.000136581	-0.000248603
15	4	0.00022355	0.000816407
15	5	-0.00101167	-0.00135414
15	6	0.00163694	0.00113311
15	7	-0.00146832	-0.000114365
15	8	0.000596519	-0.000685606
15	9	0.000176024	0.000413754
15	10	-0.000250503	0.000492792
15	11	3.4951e-05	-0.000938864
15	12	-0.000241599	0.000595905
15	13	0.000703812	-0.000137257
15	14	-0.000785512	0.000206372
15	15	0.000446088	-0.00063859
15	16	-6.6184e-05	0.00080528
15	17	-0.000180602	-0.000473498
15	18	0.000268329	4.59543e-05
15	19	-0.000187058	6.28809e-05
15	20	4.62322e-05	3.85738e-05
15	21	1.36538e-06	-3.28689e-05
15	22	7.42916e-05	-8.53652e-05
15	23	-0.000171437	0.000113066
15	24	0.000193491	-4.2011e-06
15	25	-0.000156494	-0.000105766
16	1	-2.14918e-06	-1.35304e-05
16	2	1.96138e-05	9.84025e-05
16	3	-7.0728e-05	-0.000272515
16	4	0.000157836	0.000262415
16	5	-0.00030422	0.000347108
16	6	0.000512585	-0.00136599
16	7	-0.000574496	0.00192778
16	8	0.000240001	-0.00155911
16	9	0.000281005	0.00071438
16	10	-0.000406338	-9.13972e-05
16	11	-6.60284e-05	-7.26927e-05
16	12	0.000606838	0.00012653
16	13	-0.000621128	-0.000500084
16	14	0.000249606	0.00092994
16	15	-5.34612e-05	-0.000739571
16	16	0.000131537	-1.20373e-05
16	17	-0.000150433	0.000473455
16	18	5.44972e-06	-0.000213674
16	19	0.000114455	-0.000239652
16	20	-0.000115592	0.000282557
16	21	7.02361e-05	-7.49475e-06
16	22	-4.85746e-05	-0.000162719
16	23	6.29264e-05	0.000101445
16	24	-7.46546e-05	1.15343e-05
16	25	2.51241e-05	-3.58272e-05
17	1	1.05416e-05	-1.62327e-05
17	2	-6.42995e-05	0.000108441
17	3	0.000212875	-0.000333003
17	4	-0.000456843	0.000626751
17	5	0.000636912	-0.000846455
17	6	-0.000562955	0.000923112
17	7	0.000304888	-0.00083698
17	8	-9.00796e-05	0.000538438
17	9	-4.55221e-05	-0.000119703
17	10	0.00013468	-0.00012703
17	11	-8.67968e-06	8.41407e-05
17	12	-0.000370085	4.7018e-05
17	13	0.000670922	-6.06927e-05
17	14	-0.00069968	-8.19344e-05
17	15	0.000602797	0.000257824
17	16	-0.000432028	-0.000249618
17	17	0.000150785	3.21951e-05
17	18	7.48288e-05	0.000121649
17	19	-0.00012005	-4.28144e-05
17	20	0.000110871	-9.39702e-05
17	21	-0.000140265	0.000109324
17	22	0.000125788	-6.26427e-05
17	23	-1.66123e-05	4.46279e-05
17	24	-9.16427e-05	-2.98444e-05
17	25	8.93148e-05	1.49504e-06
18	1	-7.37141e-06	-9.1126e-06
18	2	4.43304e-05	4.30591e-05
18	3	-0.000147732	-6.72104e-05
18	4	0.000348627	-4.43611e-05
18	5	-0.000639185	0.000338728
18	6	0.000948109	-0.000580076
18	7	-0.00106833	0.000490722
18	8	0.000730629	-0.000170235
18	9	-2.07424e-05	1.68661e-07
18	10	-0.000536145	-0.000112605
18	11	0.000634063	0.000215382
18	12	-0.000507879	-0.000130856
18	13	0.000373022	0.000116663
18	14	-0.000122407	-0.000365606
18	15	-0.00025006	0.000645532
18	16	0.000461444	-0.000637548
18	17	-0.000336159	0.000302678
18	18	4.19328e-05	0.00012944
18	19	0.000161363	-0.000370257
18	20	-0.000163585	0.000318234
18	21	1.02355e-05	-0.000138617
18	22	0.000128582	4.08078e-05
18	23	-9.59394e-05	-4.61408e-05
18	24	-3.74328e-05	6.39356e-05
18	25	7.30654e-05	-6.7696e-05
19	1	4.95123e-06	-4.81004e-06
19	2	-1.3375e-05	2.74275e-05
19	3	-5.89826e-05	-4.86501e-05
19	4	0.000318357	-2.36101e-05
19	5	-0.000624879	0.000234476
19	6	0.000669712	-0.00044208
19	7	-0.000456301	0.000422951
19	8	0.0003148	-8.50133e-05
19	9	-0.000367626	-0.000422541
19	10	0.000415382	0.000746962
19	11	-0.000296238	-0.000604868
19	12	-5.2357e-06	9.94707e-05
19	13	0.000368402	0.000381874
19	14	-0.000531896	-0.000557365
19	15	0.000409257	0.000397049
19	16	-0.000236919	-3.84536e-05
19	17	0.000188065	-0.000296374
19	18	-0.000186887	0.000417418
19	19	0.000150452	-0.000293694
19	20	-8.35462e-05	6.02059e-05
19	21	-7.09683e-06	0.000101937
19	22	8.6367e-05	-0.000102538
19	23	-8.59992e-05	-1.27688e-05
19	24	1.65687e-05	0.000116124
19	25	2.53875e-05	-0.000108262
20	1	8.62702e-06	1.00055e-05
20	2	-8.02551e-05	-4.13609e-05
20	3	0.000265753	8.61754e-05
20	4	-0.00047617	-0.000123019
20	5	0.000571622	0.00011313
20	6	-0.000543051	2.85452e-05
20	7	0.000391315	-0.000362885
20	8	-8.71617e-05	0.00078329
20	9	-0.000184364	-0.00108074
20	10	0.000185661	0.00112267
20	11	-2.26232e-05	-0.000885856
20	12	-5.86987e-05	0.000511322
20	13	3.73637e-05	-0.0002336
20	14	-1.61969e-05	8.68961e-05
20	15	2.29297e-05	4.064e-05
20	16	-1.86058e-05	-0.000137248
20	17	-1.15744e-05	0.000148251
20	18	2.52985e-05	-9.72081e-05
20	19	1.8061e-05	1.04622e-05
20	20	-9.3503e-05	7.39513e-05
20	21	0.000133673	-9.42124e-05
20	22	-0.00010991	5.74975e-05
20	23	5.98091e-05	-1.39942e-05
20	24	-3.98754e-05	-2.78396e-05
20	25	7.34884e-05	5.86573e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode55_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00864578	0
0	2	-0.0131956	0
0	3	0.00471588	0
0	4	0.0103087	0
0	5	-0.0087957	0
0	6	-0.0089088	0
0	7	0.0158122	0
0	8	-0.00165868	0
0	9	-0.0119758	0
0	10	0.00616189	0
0	11	0.0107972	0
0	12	-0.0201727	0
0	13	0.0167601	0
0	14	-0.00865079	0
0	15	0.00341113	0
0	16	-0.00175563	0
0	17	0.000923511	0
0	18	0.00062697	0
0	19	-0.00202347	0
0	20	0.00209486	0
0	21	-0.00124131	0
0	22	0.000636785	0
0	23	-0.000697003	0
0	24	0.000885078	0
0	25	-0.000610673	0
1	1	-0.00251986	0.00189444
1	2	0.00352569	-0.00213042
1	3	-3.97847e-05	-0.000125587
1	4	-0.00445275	0.00179341
1	5	0.00236965	0.000377103
1	6	0.00464565	-0.00360946
1	7	-0.00586685	0.00201926
1	8	-0.00115859	0.00320795
1	9	0.00543904	-0.00436444
1	10	0.0012791	-0.0012716
1	11	-0.0129603	0.00824417
1	12	0.0179702	-0.0110018
1	13	-0.0130766	0.00927409
1	14	0.00466577	-0.00556694
1	15	0.000624632	0.00161432
1	16	-0.00180578	0.0013783
1	17	0.00113349	-0.00203696
1	18	-0.0002597	0.000528863
1	19	-0.000327102	0.000993727
1	20	0.000465852	-0.00103868
1	21	-0.000238387	0.000305006
1	22	8.04018e-05	-6.53738e-05
1	23	-0.000274418	0.000439723
1	24	0.000542953	-0.000759272
1	25	-0.000500905	0.000676007
2	1	-0.000932136	-0.00915031
2	2	0.000981499	0.0103269
2	3	0.0017123	0.00275997
2	4	-0.00469285	-0.0115317
2	5	0.002637	0.00123457
2	6	0.00362001	0.0136543
2	7	-0.00570808	-0.0107557
2	8	-0.000185182	-0.00721521
2	9	0.00594264	0.0177781
2	10	-0.00215837	-0.00976224
2	11	-0.00821698	-0.00599084
2	12	0.0138395	0.0144975
2	13	-0.0102688	-0.012754
2	14	0.00386185	0.00679022
2	15	-0.00108388	-0.00193093
2	16	0.00126287	-0.000262629
2	17	-0.000970431	0.000417269
2	18	-0.00026207	9.02721e-05
2	19	0.000796981	-0.000344436
2	20	-0.000115764	0.000273537
2	21	-0.000824993	-4.89585e-07
2	22	0.0011235	-0.000355597
2	23	-0.000722644	0.000532381
2	24	0.000158599	-0.000412176
2	25	9.45092e-05	0.00016678
3	1	0.00241473	0.000494535
3	2	-0.00580272	-0.00142376
3	3	0.00527583	0.00143989
3	4	0.000355171	0.0006123
3	5	-0.00399147	-0.00264357
3	6	0.000385599	0.00136326
3	7	0.00429289	0.00203407
3	8	-0.00163502	-0.00261441
3	9	-0.00593656	-0.00134021
3	10	0.00966431	0.00612714
3	11	-0.00668827	-0.00783012
3	12	0.00121842	0.00637283
3	13	0.00237709	-0.00382932
3	14	-0.00317665	0.00158057
3	15	0.00234288	-0.000112286
3	16	-0.00113469	-0.000374412
3	17	0.000440463	0.000214134
3	18	-0.000598694	-0.000104545
3	19	0.0010621	0.000235274
3	20	-0.00103362	-0.000324816
3	21	0.000429279	0.000311085
3	22	0.000256045	-0.000244818
3	23	-0.000619121	2.19138e-05
3	24	0.000589748	0.000262595
3	25	-0.000362452	-0.000296982
4	1	0.00982965	0.00263167
4	2	-0.0231247	-0.00632827
4	3	0.0187465	0.00580856
4	4	0.00690426	7.77141e-05
4	5	-0.0245935	-0.00465544
4	6	0.0103267	0.00180665
4	7	0.0188062	0.00486732
4	8	-0.0265478	-0.0050183
4	9	0.00420113	-0.00541808
4	10	0.0229811	0.0177216
4	11	-0.0307422	-0.0207313
4	12	0.0202859	0.0141842
4	13	-0.00736381	-0.00658413
4	14	0.00117522	0.00339113
4	15	-0.00020856	-0.00312948
4	16	0.000661888	0.00271154
4	17	-0.00116186	-0.00139073
4	18	0.0013795	1.32168e-05
4	19	-0.00102963	0.00065828
4	20	0.00038416	-0.000549371
4	21	7.46572e-05	0.000136401
4	22	-0.000251031	4.15395e-05
4	23	0.000222016	0.000139445
4	24	-8.84176e-05	-0.000360603
4	25	5.34241e-05	0.000315596
5	1	0.00202946	-0.00105548
5	2	-0.00664	0.00281967
5	3	0.00919929	-0.00244415
5	4	-0.00375155	-0.00147146
5	5	-0.00666958	0.00542105
5	6	0.0106779	-0.00534356
5	7	-0.00286111	0.00212099
5	8	-0.00898716	0.000164648
5	9	0.0143242	0.000267082
5	10	-0.0116651	-0.00161982
5	11	0.0067475	0.00187935
5	12	-0.00387901	-0.00100728
5	13	0.00287597	5.39465e-05
5	14	-0.00208421	0.000121882
5	15	0.00099228	0.000352275
5	16	3.44373e-05	-0.000415965
5	17	-0.000625321	-0.000274228
5	18	0.000612471	0.000685308
5	19	-0.000276583	-0.000246122
5	20	0.00021241	-0.000269874
5	21	-0.000484773	0.000230199
5	22	0.000609056	7.69932e-05
5	23	-0.000452809	-0.000286436
5	24	0.000276129	0.000363897
5	25	-0.000157971	-0.000290936
6	1	-0.000279306	-0.00339607
6	2	0.00114741	0.0116349
6	3	-0.00205237	-0.0170623
6	4	0.00167164	0.00894285
6	5	0.000475167	0.00909062
6	6	-0.00338771	-0.0179585
6	7	0.00541759	0.00545601
6	8	-0.00559794	0.0176452
6	9	0.00443686	-0.0307882
6	10	-0.00279871	0.02664
6	11	0.00087786	-0.014079
6	12	0.00083465	0.00415454
6	13	-0.00138398	-0.000423582
6	14	0.0008695	0.000536249
6	15	-0.00048831	-0.00142292
6	16	0.000748454	0.00173182
6	17	-0.000965725	-0.00142791
6	18	0.000636718	0.000820055
6	19	-0.00011263	-0.00016703
6	20	-0.000152146	-0.000320607
6	21	0.000149267	0.000472092
6	22	-9.1577e-05	-0.000291995
6	23	7.19791e-05	3.52376e-05
6	24	-1.66013e-05	5.96766e-05
6	25	-0.000105038	-3.12611e-05
7	1	-4.77903e-05	-0.000346507
7	2	-0.000219522	0.00163412
7	3	0.0011912	-0.00342395
7	4	-0.00162552	0.00347958
7	5	-0.000907705	-0.00017279
7	6	0.00634242	-0.00477402
7	7	-0.0106969	0.00763094
7	8	0.0101739	-0.00644421
7	9	-0.00562949	0.0028974
7	10	0.00123438	-0.000534023
7	11	0.000724381	0.000743955
7	12	-0.00136293	-0.00140668
7	13	0.00183706	0.000508582
7	14	-0.00168421	0.00101099
7	15	0.000720846	-0.00148741
7	16	0.000149889	0.0010698
7	17	-0.000305869	-0.000612997
7	18	9.77517e-05	0.000302696
7	19	-0.000100407	-0.000136361
7	20	0.000349238	0.000187221
7	21	-0.000464661	-0.00036035
7	22	0.000295885	0.000526639
7	23	-0.000123643	-0.000568078
7	24	0.000144521	0.000361135
7	25	-0.00016462	-3.35997e-05
8	1	0.0839597	-0.0322027
8	2	-0.414192	0.158157
8	3	0.975389	-0.37076
8	4	-1.33262	0.503885
8	5	0.946332	-0.354036
8	6	0.181966	-0.0760045
8	7	-1.37191	0.527775
8	8	1.88941	-0.724024
8	9	-1.59732	0.61289
8	10	0.928106	-0.357129
8	11	-0.366568	0.140486
8	12	0.0884827	-0.0316896
8	13	-0.00989916	0.00081036
8	14	0.00202003	0.00127959
8	15	-0.00254031	0.000119209
8	16	0.00138347	-3.28271e-05
8	17	-0.000714488	-0.000615437
8	18	0.00052384	0.00100327
8	19	-0.000167633	-0.000788684
8	20	-0.000102279	0.000187389
8	21	-6.39418e-06	0.000160182
8	22	0.000230922	-2.84168e-05
8	23	-0.000223874	-0.000169212
8	24	3.75622e-05	0.000116339
8	25	8.17494e-05	2.92393e-05
9	1	0.000157424	-5.80516e-05
9	2	-0.00127021	0.000197008
9	3	0.00458991	-0.000314647
9	4	-0.0100116	0.000322035
9	5	0.0144871	-0.000275627
9	6	-0.0139011	0.00026861
9	7	0.0077267	-0.00023971
9	8	-0.000565347	-3.51192e-05
9	9	-0.0025297	0.000711869
9	10	0.0013571	-0.0017599
9	11	0.000542548	0.00281231
9	12	-0.00110514	-0.00301582
9	13	0.0011306	0.00179111
9	14	-0.00143005	9.10046e-05
9	15	0.00153636	-0.00107134
9	16	-0.00107161	0.000629714
9	17	0.000509856	0.000309333
9	18	-0.000312634	-0.000829131
9	19	0.000278407	0.000831092
9	20	-0.000100087	-0.000503286
9	21	-0.000118747	4.79046e-05
9	22	0.000217956	0.000204988
9	23	-0.000248083	-0.000107381
9	24	0.000228336	-8.76491e-05
9	25	-0.000103045	0.000108207
10	1	-0.000268299	-0.000393773
10	2	0.00176146	0.00214767
10	3	-0.00573488	-0.00584688
10	4	0.0118642	0.0102201
10	5	-0.0175222	-0.0122495
10	6	0.0200291	0.00964275
10	7	-0.0186337	-0.00354771
10	8	0.0141145	-0.00213583
10	9	-0.00822787	0.00459194
10	10	0.00344501	-0.00425125
10	11	-0.00137061	0.00303553
10	12	0.00137216	-0.00197865
10	13	-0.00169094	0.00112039
10	14	0.00133884	-0.000451656
10	15	-0.000430246	7.45312e-05
10	16	-0.000426056	8.83361e-05
10	17	0.000685671	-0.000177855
10	18	-0.000380113	0.000164193
10	19	3.26829e-05	-5.84599e-06
10	20	7.35587e-05	-0.00019226
10	21	-7.84095e-05	0.000318846
10	22	4.79945e-05	-0.000335566
10	23	8.78034e-05	0.00026832
10	24	-0.00020916	-0.000199996
10	25	0.000146103	0.000167716
11	1	-9.20768e-05	-7.70082e-05
11	2	0.000498334	0.000659272
11	3	-0.00125246	-0.00285983
11	4	0.00198985	0.00767102
11	5	-0.00252918	-0.0140361
11	6	0.00323423	0.018568
11	7	-0.0042529	-0.0182592
11	8	0.00492303	0.013395
11	9	-0.00439117	-0.00727554
11	10	0.00261167	0.00302967
11	11	-0.000601303	-0.00126939
11	12	-0.000478578	0.000818806
11	13	0.000497623	-0.000629234
11	14	-0.000203919	0.000418046
11	15	9.01323e-05	-0.000126734
11	16	-4.40315e-06	-0.000324346
11	17	-0.000236769	0.000697638
11	18	0.000424811	-0.000623249
11	19	-0.000347709	0.000263967
11	20	0.000173904	-0.000102202
11	21	-0.000112599	0.000166614
11	22	8.939e-05	-0.000157766
11	23	-1.49738e-05	7.61416e-05
11	24	-2.37691e-05	-0.000125495
11	25	-2.56185e-05	0.000246705
12	1	-8.4866e-05	-1.89423e-05
12	2	0.000538377	0.000231796
12	3	-0.00173889	-0.00100102
12	4	0.00359413	0.00260009
12	5	-0.0051156	-0.00488257
12	6	0.00526789	0.00702162
12	7	-0.00433452	-0.00761452
12	8	0.0033771	0.00594723
12	9	-0.00248024	-0.00315632
12	10	0.0012013	0.000912915
12	11	-0.000298576	0.000451641
12	12	0.000712087	-0.00129594
12	13	-0.00151781	0.00149362
12	14	0.0012501	-0.000978249
12	15	-0.000266485	0.000270441
12	16	-0.000197126	0.000108076
12	17	8.00982e-05	-0.00015453
12	18	-2.22903e-05	0.000150837
12	19	8.69607e-05	-0.000178085
12	20	-7.34094e-05	0.000114741
12	21	8.49294e-05	-4.06246e-07
12	22	-0.000199964	1.0738e-05
12	23	0.000254153	-0.000125664
12	24	-0.000145811	0.000164746
12	25	-9.28569e-06	-7.31385e-05
13	1	-5.12097e-05	-2.28162e-05
13	2	0.000399077	0.000145017
13	3	-0.00129043	-0.000316523
13	4	0.00223076	-4.85386e-05
13	5	-0.00213081	0.00150219
13	6	0.000927951	-0.00324442
13	7	0.000209532	0.00372092
13	8	-0.000856523	-0.0026927
13	9	0.00157221	0.00145409
13	10	-0.00209987	-0.00109663
13	11	0.00157104	0.00137434
13	12	-0.00025928	-0.00134697
13	13	-0.000739383	0.000715478
13	14	0.001015	-2.35245e-05
13	15	-0.000867273	-0.000321957
13	16	0.00058068	0.000493288
13	17	-0.000288484	-0.000653041
13	18	6.87961e-05	0.000661613
13	19	6.22649e-05	-0.000477609
13	20	-0.000115292	0.000264001
13	21	0.000100976	-0.000125403
13	22	-6.5257e-05	7.15613e-05
13	23	5.14797e-05	-8.69212e-05
13	24	-3.52292e-05	0.000118575
13	25	-1.7919e-05	-0.000118231
14	1	1.27256e-05	-7.29716e-06
14	2	-0.000136453	3.58613e-05
14	3	0.000504665	-5.93444e-05
14	4	-0.00101768	-5.54803e-05
14	5	0.00135359	0.000492639
14	6	-0.00140238	-0.00130577
14	7	0.00138685	0.00236536
14	8	-0.00145346	-0.00340578
14	9	0.00145105	0.00391997
14	10	-0.00125002	-0.00330464
14	11	0.00100296	0.00161572
14	12	-0.000809591	0.000117852
14	13	0.000445051	-0.000875457
14	14	0.000188748	0.000634081
14	15	-0.000730465	-9.12888e-05
14	16	0.000824253	-0.000153701
14	17	-0.000571612	-4.13719e-05
14	18	0.000305204	0.000402439
14	19	-0.000170629	-0.00051413
14	20	0.000100038	0.000294058
14	21	-3.17787e-05	-5.93797e-05
14	22	-5.55134e-06	1.24643e-05
14	23	-2.98152e-05	-3.70911e-05
14	24	0.000100926	3.32544e-05
14	25	-0.000115428	-3.51839e-05
15	1	-1.16421e-05	3.92919e-05
15	2	-7.83898e-06	-0.000260748
15	3	0.000205573	0.000855707
15	4	-0.000580548	-0.00169771
15	5	0.000765874	0.00207677
15	6	-0.000350873	-0.00143589
15	7	-0.00066865	0.000356489
15	8	0.00176033	0.000180366
15	9	-0.00220728	-0.000255994
15	10	0.00180817	0.000544495
15	11	-0.00102406	-0.000930351
15	12	0.000419983	0.000772159
15	13	-0.000332293	-4.50793e-05
15	14	0.000782283	-0.000634609
15	15	-0.0012586	0.000820684
15	16	0.00107935	-0.000557077
15	17	-0.000322137	8.36468e-05
15	18	-0.000243126	0.000378831
15	19	0.000281071	-0.000596384
15	20	-0.000193792	0.000428717
15	21	0.00026603	-6.23519e-05
15	22	-0.00030384	-0.000137198
15	23	0.000189344	6.56069e-05
15	24	-9.38504e-05	6.18013e-05
15	25	9.2163e-05	-6.63815e-05
16	1	-8.13201e-06	-2.27867e-05
16	2	2.00549e-06	0.000143625
16	3	9.69804e-05	-0.000398532
16	4	-0.000264007	0.00064872
16	5	0.000218983	-0.000739601
16	6	0.000268901	0.000707586
16	7	-0.000868093	-0.000566922
16	8	0.00103729	0.00021013
16	9	-0.000954287	0.000235541
16	10	0.00118979	-0.000379018
16	11	-0.00157337	9.40152e-05
16	12	0.00143551	0.000223714
16	13	-0.000763821	-0.000160578
16	14	0.000208361	-0.00012255
16	15	-0.000105484	0.000146601
16	16	0.000199581	0.000118463
16	17	-0.000191712	-0.000255809
16	18	3.86546e-05	0.000158355
16	19	0.00013217	-0.000116553
16	20	-0.00014664	0.000185322
16	21	-3.11518e-06	-0.000136289
16	22	0.000109576	-5.18077e-05
16	23	-5.87996e-05	0.00016639
16	24	-2.47834e-05	-0.000115523
16	25	3.50843e-05	-2.71405e-06
17	1	-1.96307e-05	1.77127e-07
17	2	0.000157291	-1.07148e-05
17	3	-0.000541043	1.56043e-05
17	4	0.00108155	7.15653e-05
17	5	-0.00139785	-0.000295098
17	6	0.00122201	0.000557343
17	7	-0.000808595	-0.000782673
17	8	0.000665624	0.000937376
17	9	-0.000916367	-0.000808988
17	10	0.00118998	0.000243672
17	11	-0.00114733	0.000447531
17	12	0.000877471	-0.000820678
17	13	-0.00062679	0.000818364
17	14	0.000423009	-0.000635237
17	15	-0.00020347	0.000415346
17	16	-2.05482e-06	-0.000227509
17	17	0.000100965	8.84058e-05
17	18	-2.68407e-06	-2.48207e-06
17	19	-0.000197477	1.34829e-05
17	20	0.000225724	-0.000119066
17	21	-2.29776e-05	0.000202696
17	22	-0.000142341	-0.000182304
17	23	8.9521e-05	0.000122143
17	24	2.73655e-05	-9.59768e-05
17	25	-1.29827e-05	7.87568e-05
18	1	-7.27033e-06	-4.97745e-07
18	2	3.34037e-05	-3.31392e-05
18	3	-1.54118e-05	0.000146407
18	4	-0.000210152	-0.000218066
18	5	0.000611267	1.55119e-05
18	6	-0.000701433	0.000426897
18	7	8.30133e-05	-0.000752021
18	8	0.000780429	0.000652528
18	9	-0.00105835	-0.00014178
18	10	0.000717105	-0.00046547
18	11	-0.000399525	0.000797923
18	12	0.000420426	-0.000761697
18	13	-0.000529914	0.000543869
18	14	0.000399502	-0.000280035
18	15	-1.25458e-05	1.4146e-05
18	16	-0.000350884	0.000114785
18	17	0.000440361	-4.73735e-05
18	18	-0.000278	-2.96682e-05
18	19	6.1744e-05	-3.11572e-07
18	20	6.94757e-05	9.76991e-06
18	21	-0.000101712	7.69328e-05
18	22	6.06241e-05	-0.000147741
18	23	2.49313e-05	0.000114011
18	24	-9.3191e-05	-2.51216e-05
18	25	8.42362e-05	-3.55406e-05
19	1	9.03974e-06	-2.81157e-06
19	2	-4.06986e-05	1.32567e-07
19	3	0.000112668	5.36053e-05
19	4	-0.000253684	-0.000169504
19	5	0.000355493	0.000196481
19	6	-0.0001386	-6.01135e-06
19	7	-0.00039806	-0.000157251
19	8	0.000756063	-2.9258e-05
19	9	-0.00053326	0.000313559
19	10	-6.26858e-06	-0.000152572
19	11	0.000224684	-0.000418512
19	12	0.000132813	0.00083363
19	13	-0.00065248	-0.000764242
19	14	0.000758735	0.000373084
19	15	-0.000348039	2.45543e-05
19	16	-0.000165577	-0.000228089
19	17	0.000331352	0.000187499
19	18	-0.000122169	-1.88459e-05
19	19	-0.000122927	-6.9413e-05
19	20	0.000167884	1.32877e-05
19	21	-9.76887e-05	4.75159e-05
19	22	6.42859e-05	1.70562e-06
19	23	-6.48181e-05	-0.000100743
19	24	3.66861e-05	0.000119933
19	25	1.25072e-05	-4.01947e-05
20	1	7.05598e-07	8.02057e-06
20	2	-1.81718e-05	-3.86479e-05
20	3	8.05206e-05	9.74541e-05
20	4	-9.00067e-05	-0.000177562
20	5	-0.000216626	0.000222533
20	6	0.000859273	-0.000142493
20	7	-0.00137577	-3.36657e-05
20	8	0.00138485	0.000181965
20	9	-0.00100774	-0.000284722
20	10	0.000480554	0.000389134
20	11	9.48297e-05	-0.000409459
20	12	-0.000566024	0.000213869
20	13	0.000773358	8.68796e-05
20	14	-0.000702381	-0.000207245
20	15	0.000445131	0.000105999
20	16	-0.000173903	-4.20232e-05
20	17	5.36814e-05	0.000131559
20	18	-4.70063e-05	-0.000174679
20	19	1.67102e-06	3.7207e-05
20	20	8.8726e-05	0.00011114
20	21	-0.000123229	-9.16793e-05
20	22	7.36547e-05	-1.12766e-05
20	23	1.85034e-05	3.50638e-05
20	24	-9.63965e-05	1.19875e-05
20	25	9.84183e-05	-3.06008e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode56_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0118169	0
0	2	-0.0196003	0
0	3	0.00710961	0
0	4	0.0180427	0
0	5	-0.0176056	0
0	6	-0.0120297	0
0	7	0.0258439	0
0	8	-0.000992734	0
0	9	-0.0265863	0
0	10	0.0164599	0
0	11	0.0219216	0
0	12	-0.0496118	0
0	13	0.0486264	0
0	14	-0.0320577	0
0	15	0.017382	0
0	16	-0.00861569	0
0	17	0.00245624	0
0	18	0.00168461	0
0	19	-0.00231479	0
0	20	0.000378582	0
0	21	0.00126838	0
0	22	-0.0012272	0
0	23	0.000375573	0
0	24	4.30066e-05	0
0	25	0.000121063	0
1	1	-0.00275508	0.00880883
1	2	0.00541496	-0.0127124
1	3	-0.00378424	0.00345214
1	4	-0.00236903	0.0104428
1	5	0.00511332	-0.00929094
1	6	0.000183022	-0.00667213
1	7	-0.00558418	0.0129373
1	8	0.00251516	0.00165867
1	9	0.00504628	-0.0163119
1	10	-0.00776115	0.00928429
1	11	0.00395134	0.0126612
1	12	0.000917949	-0.0275758
1	13	-0.00249827	0.0263091
1	14	0.000809029	-0.0163659
1	15	0.00197568	0.00730865
1	16	-0.00382475	-0.00229368
1	17	0.00365504	0.000222775
1	18	-0.00195636	0.000599269
1	19	0.000532604	-0.00100138
1	20	-0.000377599	0.000920133
1	21	0.000615879	-0.000353959
1	22	-0.000391678	-0.000102517
1	23	0.000140557	4.41151e-06
1	24	-0.000248147	0.000354752
1	25	0.000258256	-0.000472866
2	1	0.00461911	0.00608796
2	2	-0.00455694	-0.0075476
2	3	-0.00312773	0.000407326
2	4	0.00733031	0.00515226
2	5	-0.000517289	-0.00142935
2	6	-0.00730551	-0.00465926
2	7	0.00467069	0.00327806
2	8	0.00317912	0.00408671
2	9	-0.0041688	-0.00857942
2	10	-0.00267319	0.00616745
2	11	0.0091007	-0.000252693
2	12	-0.00998092	-0.00420864
2	13	0.00679363	0.00492282
2	14	-0.00328467	-0.00264019
2	15	0.00162011	-1.9083e-06
2	16	-0.00122646	0.000758364
2	17	0.000437926	0.00024677
2	18	0.000809129	-0.00128507
2	19	-0.00126857	0.00132502
2	20	0.000768188	-0.00062765
2	21	-0.000245485	-0.000198714
2	22	0.000118105	0.000658666
2	23	-0.000124014	-0.000507799
2	24	6.78529e-05	2.24418e-05
2	25	1.7872e-06	0.000317948
3	1	-0.00120081	-0.00572564
3	2	0.00173896	0.011218
3	3	0.000488999	-0.0075329
3	4	-0.00362609	-0.00237473
3	5	0.00314161	0.00565682
3	6	0.00157701	0.00122579
3	7	-0.00480953	-0.00661185
3	8	0.00161653	0.00144702
3	9	0.00484192	0.00666451
3	10	-0.00732617	-0.0056062
3	11	0.00387481	-0.00319416
3	12	0.000997979	0.00918878
3	13	-0.0028517	-0.00833364
3	14	0.00164771	0.00477001
3	15	-8.85672e-05	-0.00232695
3	16	-0.000220405	0.00141967
3	17	2.78112e-05	-0.00123549
3	18	-0.000256583	0.00108531
3	19	0.000374566	-0.000703035
3	20	0.000173023	0.000330256
3	21	-0.000666712	-0.000192165
3	22	0.000388236	9.68903e-05
3	23	0.000178314	0.000159968
3	24	-0.000256307	-0.000393282
3	25	-0.00011539	0.000348898
4	1	0.00703548	-0.00392248
4	2	-0.0166276	0.00987175
4	3	0.013377	-0.00985089
4	4	0.00548697	0.00130053
4	5	-0.0182451	0.00557398
4	6	0.00726158	-0.000581158
4	7	0.0138393	-0.0110549
4	8	-0.01796	0.0141747
4	9	3.15165e-06	-0.00295101
4	10	0.0203369	-0.012394
4	11	-0.0254297	0.018822
4	12	0.0167131	-0.0144583
4	13	-0.00621237	0.00688951
4	14	0.00112498	-0.00234848
4	15	-0.000218707	0.000919523
4	16	1.12811e-05	-0.000392755
4	17	0.00063894	8.43755e-05
4	18	-0.00125754	-0.000204271
4	19	0.00156201	0.000481489
4	20	-0.00149925	-0.000460281
4	21	0.000987216	8.7855e-05
4	22	-0.000278468	0.000292162
4	23	-0.000115991	-0.000347499
4	24	1.80992e-05	0.000137181
4	25	0.00024355	3.0394e-05
5	1	0.00039389	-0.00141562
5	2	-0.00168019	0.00410439
5	3	0.00346451	-0.00418515
5	4	-0.00358765	-0.00156147
5	5	7.04829e-05	0.00883803
5	6	0.00491923	-0.00897137
5	7	-0.00547043	-0.000297017
5	8	-0.00111834	0.0113515
5	9	0.00997247	-0.0155862
5	10	-0.0136988	0.0125021
5	11	0.0101129	-0.00785992
5	12	-0.00347489	0.00554135
5	13	-0.000716885	-0.00452758
5	14	0.00103562	0.00278894
5	15	1.41913e-05	-0.000661841
5	16	-0.000364091	-0.000343884
5	17	0.000262597	3.3828e-05
5	18	-0.000301364	0.000454935
5	19	0.000371052	-0.000407185
5	20	-0.000409746	0.000175181
5	21	0.000477454	-0.000200341
5	22	-0.000428675	0.000343056
5	23	0.000223408	-0.000365851
5	24	-9.96098e-05	0.000333057
5	25	0.000162187	-0.000301423
6	1	-0.00112431	0.000915718
6	2	0.00389764	-0.00335874
6	3	-0.00538941	0.00570858
6	4	0.00140559	-0.00543327
6	5	0.00616483	0.00314402
6	6	-0.00854394	-0.00205352
6	7	-0.000157312	0.00291898
6	8	0.0149061	-0.00285422
6	9	-0.0248456	-5.26614e-05
6	10	0.0246159	0.00392376
6	11	-0.0175979	-0.00575261
6	12	0.00990826	0.00469324
6	13	-0.00471197	-0.00212827
6	14	0.0018844	-0.000125524
6	15	-0.000415648	0.0010823
6	16	-0.000116826	-0.000737476
6	17	-6.45796e-05	-0.000267058
6	18	0.00033328	0.00108316
6	19	-0.000180582	-0.00117836
6	20	-0.000208144	0.000662576
6	21	0.000377755	-9.95046e-05
6	22	-0.000198088	-0.000103511
6	23	-0.000134403	6.73864e-05
6	24	0.000347862	-8.85621e-05
6	25	-0.000301283	0.000185168
7	1	0.00027454	0.000349167
7	2	-0.00126454	-0.00149158
7	3	0.00277957	0.00243308
7	4	-0.00350957	-0.000411898
7	5	0.00223467	-0.00549527
7	6	4.46248e-05	0.0109508
7	7	2.2864e-05	-0.00966979
7	8	-0.00432243	0.00131821
7	9	0.0097591	0.00707104
7	10	-0.0112765	-0.009435
7	11	0.00798844	0.00678898
7	12	-0.0034153	-0.00350986
7	13	0.000541012	0.00174501
7	14	0.000421154	-0.00103664
7	15	-0.000298771	0.000566072
7	16	-0.000271558	-0.000266395
7	17	0.000598664	0.000315424
7	18	-0.000249166	-0.000390081
7	19	-0.000343414	0.000102419
7	20	0.000454112	0.000231969
7	21	-7.83107e-05	-0.000125565
7	22	-0.000243065	-0.000220292
7	23	0.000287013	0.000312193
7	24	-0.000228225	-0.000140778
7	25	0.000181318	1.78786e-05
8	1	-0.0322698	-0.0838861
8	2	0.158823	0.413495
8	3	-0.373486	-0.972932
8	4	0.510567	1.32789
8	5	-0.364985	-0.94081
8	6	-0.0637945	-0.185657
8	7	0.518808	1.37251
8	8	-0.719976	-1.88808
8	9	0.611642	1.59614
8	10	-0.356422	-0.928174
8	11	0.140225	0.367831
8	12	-0.0323353	-0.0906159
8	13	0.00176499	0.0122364
8	14	0.00101954	-0.0033319
8	15	-0.00054797	0.00196654
8	16	0.000907704	0.000610493
8	17	-0.00101617	-0.00137194
8	18	0.000576311	0.000693446
8	19	7.19828e-05	-0.000175336
8	20	-0.000436777	0.000111596
8	21	0.000261505	-1.18398e-05
8	22	8.40275e-05	-0.000235714
8	23	-0.000121597	0.000260924
8	24	-2.9651e-05	2.99255e-05
8	25	1.51113e-05	-0.000241157
9	1	-7.11003e-05	-0.000443402
9	2	1.06946e-05	0.00259797
9	3	0.000987989	-0.00743754
9	4	-0.00343228	0.013104
9	5	0.00621055	-0.0147044
9	6	-0.00728384	0.00867864
9	7	0.00589773	0.00246848
9	8	-0.00337797	-0.0114946
9	9	0.00143596	0.0132334
9	10	-0.000223901	-0.00916702
9	11	-0.00107622	0.00459161
9	12	0.00222586	-0.00253246
9	13	-0.00217254	0.00200848
9	14	0.00105625	-0.00119643
9	15	-0.000121363	-3.05738e-05
9	16	-7.95139e-05	0.000788383
9	17	-0.000102338	-0.000773802
9	18	0.000368639	0.000464606
9	19	-0.00052999	-0.000264535
9	20	0.000358847	0.000114995
9	21	-1.1638e-05	6.79539e-05
9	22	-0.00011743	-0.000161597
9	23	2.94435e-05	0.000130534
9	24	1.71671e-05	-0.00010978
9	25	1.45752e-05	0.000154333
10	1	0.000602909	0.00030208
10	2	-0.00370855	-0.00192466
10	3	0.0112303	0.00618771
10	4	-0.021745	-0.0134573
10	5	0.0299461	0.0221641
10	6	-0.0307462	-0.0286067
10	7	0.0233904	0.0290016
10	8	-0.0119065	-0.0231849
10	9	0.00223004	0.0149017
10	10	0.0021029	-0.00782881
10	11	-0.00210814	0.00316374
10	12	0.00103736	-0.000729018
10	13	-0.000722434	8.57716e-06
10	14	0.000864925	-0.000106415
10	15	-0.00069807	0.000215018
10	16	0.000131034	-0.000172527
10	17	0.000350163	0.000119146
10	18	-0.000339986	-6.38091e-05
10	19	-1.10449e-05	3.04889e-05
10	20	0.000307291	-0.000138758
10	21	-0.000438081	0.000344669
10	22	0.000475702	-0.000416874
10	23	-0.000416349	0.000264687
10	24	0.000287652	-6.11582e-05
10	25	-0.000204818	-1.93062e-05
11	1	-0.00034336	-9.93908e-05
11	2	0.00202836	0.000855202
11	3	-0.0059315	-0.00351662
11	4	0.0112901	0.00882475
11	5	-0.0155034	-0.0149407
11	6	0.0159823	0.018
11	7	-0.0125443	-0.0159778
11	8	0.00763265	0.0106894
11	9	-0.00386462	-0.00519409
11	10	0.00205396	0.00121141
11	11	-0.00160708	0.000662978
11	12	0.00147976	-0.000678447
11	13	-0.000712926	4.23526e-06
11	14	-0.00063781	0.000376578
11	15	0.00138541	-0.000423928
11	16	-0.000910674	0.000359904
11	17	5.6138e-05	-0.000187301
11	18	0.000264162	2.78587e-06
11	19	-0.000149064	-7.30363e-06
11	20	4.99283e-05	0.000165635
11	21	-5.31479e-05	-0.000277125
11	22	3.93131e-05	0.000249879
11	23	1.43061e-06	-0.000123289
11	24	2.02865e-05	-3.19882e-06
11	25	-0.000107384	3.28388e-05
12	1	8.99614e-06	-5.20273e-05
12	2	-2.87463e-06	0.000475852
12	3	-0.000119587	-0.00181224
12	4	0.000264189	0.00398145
12	5	0.000122448	-0.00571041
12	6	-0.00146815	0.00564086
12	7	0.0031657	-0.00388442
12	8	-0.00380492	0.00190764
12	9	0.00265376	-0.00105202
12	10	-0.000564842	0.00133085
12	11	-0.00095191	-0.00154904
12	12	0.00122246	0.000777811
12	13	-0.000773111	0.000431804
12	14	0.000465754	-0.000883195
12	15	-0.00052132	0.000436894
12	16	0.000514171	2.30027e-05
12	17	-0.000148856	-3.30734e-05
12	18	-0.000305829	-3.65455e-05
12	19	0.000483142	-0.000105564
12	20	-0.000437884	0.000266962
12	21	0.000360646	-0.000291693
12	22	-0.00019959	0.000274796
12	23	-7.23746e-05	-0.000235676
12	24	0.000229319	8.37274e-05
12	25	-0.000123152	9.99277e-05
13	1	-6.29511e-05	4.97389e-05
13	2	0.000444566	-0.000320724
13	3	-0.00149603	0.000891144
13	4	0.00312759	-0.00127903
13	5	-0.00453242	0.000691386
13	6	0.00479151	0.000908075
13	7	-0.00366745	-0.00236593
13	8	0.00170288	0.00240505
13	9	0.0002328	-0.00107558
13	10	-0.00146194	-0.000410054
13	11	0.00181148	0.00112227
13	12	-0.00154088	-0.000995191
13	13	0.00105754	0.000430766
13	14	-0.000679899	8.16558e-05
13	15	0.000458835	-0.000214471
13	16	-0.000248895	2.26097e-05
13	17	1.15675e-05	8.46389e-05
13	18	0.000175254	0.0001268
13	19	-0.000320938	-0.000351202
13	20	0.000407525	0.000239898
13	21	-0.000281528	6.66567e-05
13	22	-3.20574e-05	-0.00020577
13	23	0.000221851	9.52769e-05
13	24	-0.000136648	4.26197e-05
13	25	-2.41392e-05	-3.77628e-05
14	1	1.86882e-05	3.11226e-05
14	2	-0.000174402	-0.000123519
14	3	0.000763374	0.000246033
14	4	-0.00192935	-0.000380077
14	5	0.00311964	0.000595819
14	6	-0.00332196	-0.0009175
14	7	0.00209495	0.00114754
14	8	-0.000134538	-0.00104006
14	9	-0.0013227	0.000751025
14	10	0.00161948	-0.000678012
14	11	-0.0011193	0.000737065
14	12	0.000489881	-0.000509033
14	13	5.13289e-05	9.61679e-05
14	14	-0.000527591	-2.25855e-05
14	15	0.00081046	0.000341087
14	16	-0.000735931	-0.000518603
14	17	0.000305782	0.000253856
14	18	0.000267789	8.7092e-05
14	19	-0.000631662	-5.1043e-05
14	20	0.000549581	-0.000259968
14	21	-0.000163794	0.000407943
14	22	-0.000137104	-0.000242613
14	23	0.000158427	2.64442e-05
14	24	-4.9546e-05	-5.13121e-06
14	25	9.72636e-06	0.000110882
15	1	-2.99479e-05	1.16073e-05
15	2	0.000159002	-3.33168e-05
15	3	-0.000344976	-5.52474e-05
15	4	0.000323719	0.000332625
15	5	0.000140726	-0.000399649
15	6	-0.000958804	-0.000368433
15	7	0.0017157	0.00181329
15	8	-0.00194111	-0.00276829
15	9	0.00149424	0.00229185
15	10	-0.000665091	-0.000790049
15	11	-0.000131477	-0.000578615
15	12	0.000633336	0.00119219
15	13	-0.000762005	-0.00111308
15	14	0.000617917	0.000655753
15	15	-0.000400155	-0.000272533
15	16	0.000194282	0.000153923
15	17	-2.40976e-05	1.91875e-05
15	18	1.57177e-05	-0.000415
15	19	-0.000145645	0.000706762
15	20	0.000112109	-0.000645283
15	21	0.000180718	0.000340675
15	22	-0.000400273	2.46423e-05
15	23	0.000296796	-0.000301439
15	24	-5.25442e-05	0.000327418
15	25	-4.56669e-05	-0.000100561
16	1	3.78169e-05	5.55432e-06
16	2	-0.000264596	-7.42322e-05
16	3	0.000889206	0.000315227
16	4	-0.00177896	-0.000605701
16	5	0.00222277	0.000432451
16	6	-0.00160976	0.000451358
16	7	0.000384665	-0.00143333
16	8	0.000276998	0.00171804
16	9	5.60954e-05	-0.00121758
16	10	-0.000600323	0.000400573
16	11	0.00057809	0.00021843
16	12	-0.000105006	-0.000337305
16	13	-0.000295533	4.55659e-05
16	14	0.000380936	0.000238764
16	15	-0.000250349	-0.000212062
16	16	3.24895e-05	2.74753e-05
16	17	0.000229124	-6.65302e-06
16	18	-0.000396995	0.00013336
16	19	0.000297445	-0.000158152
16	20	-2.17029e-05	5.15839e-05
16	21	-0.000152039	1.10558e-05
16	22	0.000136343	8.99138e-06
16	23	-5.56799e-05	1.01416e-07
16	24	-1.50402e-05	-6.72682e-05
16	25	7.93223e-05	0.000119279
17	1	3.06539e-06	-1.16746e-05
17	2	-1.00129e-05	-7.78322e-06
17	3	6.42408e-05	0.000210563
17	4	-0.000369248	-0.000599932
17	5	0.00112747	0.000864386
17	6	-0.00204894	-0.000853753
17	7	0.00240895	0.000841189
17	8	-0.00196475	-0.000887369
17	9	0.00132675	0.000564982
17	10	-0.00100626	0.000217559
17	11	0.000770464	-0.000843831
17	12	-0.000325212	0.000817414
17	13	-9.55664e-05	-0.000372216
17	14	0.000154356	7.36156e-05
17	15	5.23259e-05	-0.000136978
17	16	-0.000134966	0.00031048
17	17	-5.47605e-05	-0.000330987
17	18	0.000255039	0.000214253
17	19	-0.000201155	-8.32992e-05
17	20	-3.52067e-05	1.82017e-06
17	21	0.000206334	8.66216e-06
17	22	-0.000193553	2.96751e-05
17	23	7.54819e-05	-5.95049e-05
17	24	1.72721e-05	5.34179e-05
17	25	-5.231e-05	-3.32076e-05
18	1	4.60696e-06	1.70531e-05
18	2	-3.80795e-05	-0.000106221
18	3	0.000123061	0.000356034
18	4	-0.000185151	-0.000802014
18	5	8.80892e-05	0.00121948
18	6	0.000146114	-0.0011762
18	7	-0.000305524	0.000607415
18	8	0.000230269	-3.02604e-05
18	9	4.36479e-05	-0.000120112
18	10	-0.00039159	-4.9962e-05
18	11	0.000711931	0.00022446
18	12	-0.000851892	-0.000207484
18	13	0.000617396	-1.70897e-05
18	14	-7.98812e-05	0.000188581
18	15	-0.00034925	-1.43197e-05
18	16	0.000396407	-0.000330348
18	17	-0.000243417	0.000438777
18	18	0.000195271	-0.000329108
18	19	-0.000267002	0.000290055
18	20	0.000272394	-0.000314588
18	21	-0.000154654	0.000197772
18	22	3.4172e-05	3.25698e-05
18	23	1.98847e-06	-0.00014761
18	24	3.6499e-08	6.61962e-05
18	25	2.85025e-05	5.76543e-05
19	1	3.57177e-06	4.59224e-06
19	2	9.93648e-06	-1.41538e-05
19	3	-0.000138356	1.08427e-05
19	4	0.000483035	1.0287e-05
19	5	-0.000953543	-1.16526e-05
19	6	0.00123274	-2.05293e-05
19	7	-0.00106362	6.63266e-05
19	8	0.000560338	-0.000178436
19	9	-0.000106518	0.000414224
19	10	-3.75028e-05	-0.000653167
19	11	-7.78427e-05	0.00064908
19	12	0.000250117	-0.000278845
19	13	-0.000321706	-0.000291361
19	14	0.000222233	0.000674629
19	15	-1.73436e-05	-0.000574481
19	16	-8.94483e-05	0.000145919
19	17	1.22236e-05	0.000116762
19	18	8.97632e-05	-1.84739e-05
19	19	-0.000101768	-0.000129689
19	20	9.04015e-05	7.72258e-05
19	21	-9.69548e-05	5.4991e-05
19	22	0.000101682	-0.000115843
19	23	-0.000121683	0.000119809
19	24	0.000141572	-9.08352e-05
19	25	-9.66735e-05	2.57813e-05
20	1	7.19341e-07	3.33609e-06
20	2	-1.10601e-05	-2.31708e-06
20	3	3.21906e-05	-2.42435e-05
20	4	-5.0199e-05	7.27594e-05
20	5	7.88893e-05	-0.00010222
20	6	-0.000215725	3.46145e-05
20	7	0.000618119	0.000182687
20	8	-0.00119096	-0.000397603
20	9	0.00140962	0.000374697
20	10	-0.000897324	-0.000222942
20	11	-4.1052e-05	0.000272991
20	12	0.000748724	-0.000457098
20	13	-0.000814204	0.000362558
20	14	0.000317879	3.57721e-05
20	15	0.000266519	-0.000298629
20	16	-0.000463416	0.000245373
20	17	0.000239677	-0.000141209
20	18	4.11166e-05	0.000138118
20	19	-0.00011094	-0.000107325
20	20	1.18141e-05	3.91177e-07
20	21	9.98206e-05	7.77132e-05
20	22	-0.000115927	-9.11743e-05
20	23	3.77722e-05	8.73301e-05
20	24	3.35307e-05	-7.36399e-05
20	25	-3.65193e-05	2.74707e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode57_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0113039	0
0	2	-0.0126907	0
0	3	0.00303854	0
0	4	0.00817227	0
0	5	-0.00499664	0
0	6	-0.0086466	0
0	7	0.0121633	0
0	8	-4.28684e-05	0
0	9	-0.0105179	0
0	10	0.00582144	0
0	11	0.00736915	0
0	12	-0.0150516	0
0	13	0.0134861	0
0	14	-0.00793394	0
0	15	0.00311201	0
0	16	-0.000485561	0
0	17	-6.40216e-05	0
0	18	-0.000571757	0
0	19	0.00117327	0
0	20	-0.000807081	0
0	21	-0.00042442	0
0	22	0.00132727	0
0	23	-0.00113475	0
0	24	0.000454383	0
0	25	-7.61669e-05	0
1	1	0.0143579	-0.00604083
1	2	-0.0206255	0.00828381
1	3	0.00448539	-0.00117974
1	4	0.0186817	-0.00842359
1	5	-0.014874	0.00678168
1	6	-0.0130514	0.00456834
1	7	0.0221894	-0.00820514
1	8	0.00388545	-0.00213434
1	9	-0.028518	0.0112127
1	10	0.0168241	-0.00512839
1	11	0.0185013	-0.0101449
1	12	-0.0413198	0.0194562
1	13	0.0371478	-0.0172397
1	14	-0.0194411	0.00946713
1	15	0.00549654	-0.00328178
1	16	-0.000400893	0.000617993
1	17	0.000246922	-2.78527e-05
1	18	-0.000795718	0.000267852
1	19	0.000759243	-0.000914348
1	20	-0.000383844	0.00138095
1	21	-0.00010834	-0.00108139
1	22	0.000574622	0.000291211
1	23	-0.000715498	0.000171281
1	24	0.000396414	-7.56792e-05
1	25	6.18851e-05	-0.000102223
2	1	0.010785	0.0107036
2	2	-0.0126794	-0.0127618
2	3	-0.00176711	-0.00142955
2	4	0.012271	0.0115659
2	5	-0.00277646	-0.00120651
2	6	-0.0116564	-0.0134851
2	7	0.00862229	0.00801651
2	8	0.00766561	0.0124548
2	9	-0.0139099	-0.0199047
2	10	0.000104348	0.0020715
2	11	0.0205692	0.0233291
2	12	-0.0304462	-0.0336343
2	13	0.0251546	0.0260921
2	14	-0.0130303	-0.0131158
2	15	0.00380052	0.00443076
2	16	-0.000541098	-0.00110836
2	17	0.000671739	0.000529462
2	18	-0.00117743	-0.000663556
2	19	0.0009705	0.000695058
2	20	-0.000197099	-0.000475327
2	21	-0.000533462	0.000178485
2	22	0.000708973	-3.2604e-05
2	23	-0.000407809	4.79552e-05
2	24	7.3132e-05	-4.64184e-05
2	25	5.31201e-05	-4.46883e-05
3	1	-3.24873e-05	0.00399798
3	2	0.000156058	-0.00656213
3	3	-0.000319465	0.000582303
3	4	0.000175798	0.00872878
3	5	0.000820127	-0.00761067
3	6	-0.00230173	-0.00508186
3	7	0.00259457	0.0137511
3	8	-0.000970298	-0.00718384
3	9	-0.000826428	-0.00739547
3	10	0.000840019	0.0158486
3	11	0.000463903	-0.0135912
3	12	-0.00109493	0.00622836
3	13	0.000293561	-0.000403719
3	14	0.000951828	-0.00163766
3	15	-0.00172691	0.00119419
3	16	0.00189994	-6.38381e-05
3	17	-0.00145387	-0.000804683
3	18	0.000622862	0.000851545
3	19	-3.15207e-05	-0.000191109
3	20	-0.000123585	-0.000118871
3	21	0.000201653	-0.000399332
3	22	-0.000308321	0.00089663
3	23	0.00021575	-0.000721681
3	24	6.01784e-05	0.000296578
3	25	-0.000265421	-0.000152465
4	1	0.00714939	0.00189602
4	2	-0.016882	-0.00455593
4	3	0.0135031	0.00387969
4	4	0.00551303	0.000912273
4	5	-0.0176635	-0.00387478
4	6	0.0055167	0.000388759
4	7	0.015219	0.00525733
4	8	-0.0152182	-0.00580933
4	9	-0.00944314	0.00103426
4	10	0.0343276	0.00335878
4	11	-0.0388466	-0.00388745
4	12	0.0264133	0.00200594
4	13	-0.012329	-0.00035396
4	14	0.00476806	-0.0002173
4	15	-0.00210059	0.00020952
4	16	0.00068471	-0.000244
4	17	0.000645045	0.000599181
4	18	-0.00133804	-0.0010659
4	19	0.000965485	0.00116296
4	20	-7.77238e-05	-0.000784177
4	21	-0.000428809	0.000292425
4	22	0.000436955	3.21657e-05
4	23	-0.000414311	-0.000165261
4	24	0.000454415	0.000159757
4	25	-0.000298033	-0.000126656
5	1	-0.00112101	0.0018932
5	2	0.00271496	-0.00565303
5	3	-0.0018363	0.00713673
5	4	-0.00171724	-0.00375777
5	5	0.00291144	0.000340317
5	6	0.00115204	-0.00188695
5	7	-0.00516786	0.00442009
5	8	0.00216103	-0.000695139
5	9	0.00642153	-0.00851737
5	10	-0.0122332	0.0154148
5	11	0.0104008	-0.0149642
5	12	-0.00422154	0.00932397
5	13	-0.000310996	-0.00383527
5	14	0.00123534	0.00126208
5	15	-0.000487826	-0.000379121
5	16	-0.00024925	-0.000626786
5	17	0.000831893	0.00147341
5	18	-0.00118514	-0.00133452
5	19	0.000971571	0.000696695
5	20	-0.000365898	-0.000453935
5	21	-6.65794e-05	0.00069469
5	22	0.000126484	-0.000916383
5	23	-6.49675e-05	0.000757715
5	24	4.31619e-05	-0.000367221
5	25	4.9699e-05	0.000105195
6	1	-0.147229	-0.153594
6	2	0.522949	0.544609
6	3	-0.816622	-0.848488
6	4	0.525223	0.543768
6	5	0.291773	0.303238
6	6	-0.853969	-0.882028
6	7	0.516379	0.529322
6	8	0.462098	0.482723
6	9	-1.24406	-1.28944
6	10	1.32268	1.36998
6	11	-0.88082	-0.913271
6	12	0.386532	0.401212
6	13	-0.104491	-0.107525
6	14	0.0148005	0.0135188
6	15	-0.00293585	-0.0014914
6	16	0.00214617	0.0014184
6	17	-0.000125918	0.000299334
6	18	-0.000511771	-0.000889618
6	19	-6.45257e-06	0.000294126
6	20	0.000266633	7.57612e-05
6	21	-0.000110691	-5.38063e-05
6	22	-7.59743e-05	4.78198e-05
6	23	0.000176255	-0.000131088
6	24	-0.000275207	0.000167557
6	25	0.000331856	-0.000130808
7	1	-0.000339106	0.000545893
7	2	0.000939261	-0.00188028
7	3	-0.000746937	0.00285827
7	4	-0.000846299	-0.00204295
7	5	0.00228784	8.87443e-05
7	6	-0.000954565	0.000417228
7	7	-0.00392912	0.0021342
7	8	0.00964598	-0.00618018
7	9	-0.011574	0.00849998
7	10	0.00759818	-0.00787185
7	11	-0.00112641	0.00587183
7	12	-0.00214339	-0.00415343
7	13	0.000806823	0.00291151
7	14	0.00142512	-0.00191797
7	15	-0.00153558	0.00121575
7	16	0.00035725	-0.000782142
7	17	0.000262994	0.000494559
7	18	-0.000100377	-0.000303966
7	19	-0.00013918	0.000185179
7	20	7.76506e-05	-0.00011123
7	21	0.000158421	7.89718e-05
7	22	-0.000243149	-7.92724e-05
7	23	8.54713e-05	5.23621e-05
7	24	2.95749e-05	4.08598e-05
7	25	8.32909e-05	-0.000104078
8	1	-0.000747657	0.000688052
8	2	0.00326702	-0.00373638
8	3	-0.0067266	0.00947523
8	4	0.00771074	-0.0136057
8	5	-0.00328019	0.00963875
8	6	-0.0055621	0.00319637
8	7	0.0136517	-0.016956
8	8	-0.0154797	0.0227537
8	9	0.0103513	-0.0197006
8	10	-0.00291925	0.0135162
8	11	-0.00209599	-0.00871815
8	12	0.00365485	0.00568722
8	13	-0.0027854	-0.00343777
8	14	0.000581091	0.0015466
8	15	0.00151333	3.9938e-05
8	16	-0.00207292	-0.00108564
8	17	0.00110383	0.00120704
8	18	0.000110208	-0.000579795
8	19	-0.000572555	-2.56445e-05
8	20	0.00033298	0.000144048
8	21	4.77286e-05	2.49176e-05
8	22	-0.000182186	-0.000111817
8	23	3.36719e-05	1.45585e-05
8	24	0.000175499	8.60911e-05
8	25	-0.000193077	-3.95921e-05
9	1	0.000534747	-0.00099981
9	2	-0.00270777	0.00529478
9	3	0.00670081	-0.013431
9	4	-0.0104446	0.0206738
9	5	0.0110085	-0.0198963
9	6	-0.00730714	0.00895656
9	7	0.00123857	0.00603779
9	8	0.00388467	-0.0157387
9	9	-0.00615761	0.0158388
9	10	0.00600692	-0.00981299
9	11	-0.00458033	0.00385348
9	12	0.00271065	-0.000907652
9	13	-0.00126997	0.000231468
9	14	0.000740558	-0.000449758
9	15	-0.000577518	0.000923401
9	16	0.000127487	-0.00114833
9	17	0.00037994	0.000814601
9	18	-0.000463895	-0.000321584
9	19	0.000222705	0.000169768
9	20	-2.79647e-06	-0.000198522
9	21	-0.000100874	6.68291e-05
9	22	0.000103716	0.000119486
9	23	2.67334e-05	-0.0001275
9	24	-0.00021775	-2.61354e-06
9	25	0.000298616	0.000108325
10	1	0.000226811	-0.000347969
10	2	-0.00136145	0.00186466
10	3	0.00399657	-0.00512076
10	4	-0.00718077	0.00967985
10	5	0.00825381	-0.0141849
10	6	-0.005578	0.0167088
10	7	0.00115169	-0.0157261
10	8	0.00109447	0.0116663
10	9	0.000238463	-0.00672425
10	10	-0.00272718	0.00264826
10	11	0.00361715	0.000175071
10	12	-0.00272262	-0.001628
10	13	0.0013136	0.00154253
10	14	-0.000201563	-0.000460142
10	15	-0.000298024	-0.000541567
10	16	2.05744e-05	0.000806853
10	17	0.000625492	-0.000432041
10	18	-0.000796683	-4.67118e-05
10	19	0.000324991	0.00014286
10	20	0.000107068	9.55033e-05
10	21	-8.20746e-05	-0.000214909
10	22	-0.00010901	6.7535e-05
10	23	0.000115315	6.25164e-05
10	24	4.90282e-05	-3.04426e-05
10	25	-0.000205279	8.19108e-07
11	1	0.000127483	-0.000179274
11	2	-0.000890965	0.0017062
11	3	0.00295375	-0.0071117
11	4	-0.00616533	0.0180261
11	5	0.00923516	-0.0316345
11	6	-0.0108964	0.0408089
11	7	0.0108911	-0.039587
11	8	-0.00942658	0.0286516
11	9	0.00660285	-0.014613
11	10	-0.00300988	0.00421856
11	11	-4.6646e-05	0.000211355
11	12	0.00153827	-0.000797553
11	13	-0.00137258	0.000816449
11	14	0.000148416	-0.00138233
11	15	0.00111877	0.00148215
11	16	-0.00150202	-0.000615104
11	17	0.000963685	-0.000297764
11	18	-0.000253327	0.00044453
11	19	-6.86821e-05	-3.64131e-05
11	20	0.000105288	-0.000320383
11	21	-0.000205331	0.00033829
11	22	0.000413858	-0.000126585
11	23	-0.000489806	-6.24984e-05
11	24	0.000334123	7.78889e-05
11	25	-0.000134725	2.99623e-05
12	1	7.01074e-05	7.86183e-05
12	2	-0.000363248	-0.000501418
12	3	0.000966332	0.00161511
12	4	-0.0016729	-0.00367741
12	5	0.00188835	0.00681528
12	6	-0.000940455	-0.0104036
12	7	-0.0010666	0.0124033
12	8	0.00289668	-0.0107895
12	9	-0.00338488	0.00615405
12	10	0.00269127	-0.00154734
12	11	-0.00177472	-0.000631892
12	12	0.00123165	0.000568514
12	13	-0.00106278	6.75582e-05
12	14	0.000967665	-0.000149805
12	15	-0.000693508	-0.000266667
12	16	0.000361247	0.000695475
12	17	-0.000261576	-0.000860767
12	18	0.000322107	0.000662453
12	19	-0.000220887	-0.000166546
12	20	-1.5591e-05	-0.000294094
12	21	7.52208e-05	0.000439823
12	22	2.1929e-05	-0.000350018
12	23	1.8481e-05	0.000228281
12	24	-0.000164162	-0.00012739
12	25	0.000149727	1.37655e-05
13	1	5.04779e-05	-1.67983e-05
13	2	-0.000325745	3.67688e-05
13	3	0.000958152	0.000257772
13	4	-0.00174982	-0.00146588
13	5	0.00226776	0.00346339
13	6	-0.00219761	-0.00481371
13	7	0.00163172	0.00420119
13	8	-0.00104428	-0.00209893
13	9	0.000698941	0.000190254
13	10	-0.000345043	0.000479078
13	11	-0.000105245	-0.000241205
13	12	0.000198787	2.74065e-05
13	13	0.000295319	-0.000238916
13	14	-0.000839459	0.000510657
13	15	0.000822576	-0.000459047
13	16	-0.000380681	0.000251767
13	17	9.59232e-05	-0.000243504
13	18	-0.000135461	0.000370687
13	19	0.000164693	-0.000299057
13	20	-2.62648e-05	2.03589e-05
13	21	-5.44249e-05	0.000138572
13	22	-5.06709e-05	-6.04009e-05
13	23	0.000174965	-4.22431e-05
13	24	-0.000169107	4.79798e-05
13	25	9.26411e-05	-5.88472e-05
14	1	-1.53851e-05	-4.23466e-05
14	2	0.000173556	0.000256136
14	3	-0.000806488	-0.000764434
14	4	0.00199805	0.00151232
14	5	-0.00296777	-0.0021515
14	6	0.00279	0.0020205
14	7	-0.00170095	-0.000707219
14	8	0.000603802	-0.00090621
14	9	0.000272285	0.00110247
14	10	-0.00105374	0.000396648
14	11	0.00144517	-0.00181097
14	12	-0.00125253	0.00162874
14	13	0.00076449	-0.000339565
14	14	-0.000244385	-0.000681069
14	15	-0.000154458	0.000922982
14	16	0.00016434	-0.000768977
14	17	0.000197243	0.000569368
14	18	-0.000435165	-0.000357302
14	19	0.000265994	0.000122118
14	20	1.88484e-05	6.27286e-05
14	21	-0.000102371	-0.000111947
14	22	2.97064e-05	3.59692e-05
14	23	4.13086e-05	5.38098e-05
14	24	-6.34481e-05	-8.65301e-05
14	25	5.07182e-05	7.27258e-05
15	1	9.03568e-06	-1.52522e-05
15	2	-4.07011e-05	5.51635e-05
15	3	4.26907e-05	-5.68509e-05
15	4	9.49009e-05	-5.08032e-05
15	5	-0.000363185	0.000115972
15	6	0.000470043	0.000175677
15	7	3.71313e-05	-0.000795072
15	8	-0.00120806	0.00113048
15	9	0.0023946	-0.000648305
15	10	-0.00289224	-0.000253274
15	11	0.00255277	0.000636766
15	12	-0.00164592	-0.000240422
15	13	0.000614379	-0.000397238
15	14	8.55306e-05	0.000830856
15	15	-0.00022396	-0.00099448
15	16	-7.6363e-05	0.000852532
15	17	0.000427014	-0.00043148
15	18	-0.000469557	3.11024e-05
15	19	0.000199669	8.97685e-05
15	20	6.28973e-05	-5.93718e-05
15	21	-7.54136e-05	8.73102e-05
15	22	-6.4821e-05	-0.000100309
15	23	0.000134278	-2.68752e-05
15	24	-8.36711e-05	0.000167073
15	25	-2.13175e-05	-0.000151661
16	1	-1.27676e-05	9.9199e-06
16	2	8.53595e-05	-7.73103e-05
16	3	-0.000314579	0.000258323
16	4	0.000689319	-0.000486631
16	5	-0.00092141	0.000517947
16	6	0.000860608	-6.90299e-05
16	7	-0.000887756	-0.000865722
16	8	0.00130179	0.00167019
16	9	-0.00176886	-0.00145122
16	10	0.00175963	0.000179101
16	11	-0.00104186	0.0010473
16	12	-0.000119368	-0.00129452
16	13	0.000997057	0.000769017
16	14	-0.00108809	-0.000260285
16	15	0.000632816	0.000126299
16	16	-0.000158848	-0.000154486
16	17	-7.18628e-05	0.000128378
16	18	8.01049e-05	-6.76028e-05
16	19	-9.45749e-06	-2.38939e-07
16	20	-2.33576e-05	0.000108014
16	21	2.54328e-05	-0.000214621
16	22	-5.05016e-05	0.000237102
16	23	7.90893e-05	-0.000172463
16	24	-4.54159e-05	8.93081e-05
16	25	-4.91014e-05	-4.65776e-05
17	1	3.06274e-06	-9.84748e-07
17	2	-1.612e-05	5.99333e-06
17	3	6.12444e-05	2.62476e-05
17	4	-0.000130659	-0.000212576
17	5	6.59889e-05	0.000581976
17	6	0.000308905	-0.000951988
17	7	-0.000887716	0.00112478
17	8	0.00146736	-0.000991787
17	9	-0.0020243	0.000450299
17	10	0.00232254	0.000378091
17	11	-0.00186408	-0.00100315
17	12	0.000782287	0.00102891
17	13	6.21119e-05	-0.000586747
17	14	-0.000258103	0.000165388
17	15	0.000228544	-0.000129297
17	16	-0.000289549	0.000399935
17	17	0.000248815	-0.00059756
17	18	-3.19973e-05	0.000502696
17	19	-0.00010636	-0.000261625
17	20	6.63836e-05	9.19363e-05
17	21	-1.39243e-05	-2.64055e-06
17	22	1.52828e-05	-6.18891e-05
17	23	5.65699e-06	5.38588e-05
17	24	-2.78488e-05	3.76974e-05
17	25	-1.37544e-05	-0.000103363
18	1	-4.12115e-06	7.62206e-07
18	2	4.0649e-05	-9.01239e-06
18	3	-0.000157622	5.50199e-05
18	4	0.000330863	-0.000121228
18	5	-0.000443466	5.29256e-05
18	6	0.000417472	0.000242217
18	7	-0.000222469	-0.000615623
18	8	-0.000142363	0.000908466
18	9	0.000536969	-0.00102552
18	10	-0.000745921	0.000758908
18	11	0.000644078	-9.23103e-05
18	12	-0.00024394	-0.000492586
18	13	-0.000231711	0.000579297
18	14	0.000420157	-0.000350651
18	15	-0.000216772	0.000192852
18	16	-5.95438e-05	-0.000190437
18	17	9.13358e-05	0.0002081
18	18	6.54411e-05	-0.000168997
18	19	-0.000174984	0.000116877
18	20	0.000157661	-8.63601e-05
18	21	-8.42024e-05	4.41158e-05
18	22	7.36925e-06	8.94148e-06
18	23	5.6932e-05	-2.16012e-05
18	24	-8.00719e-05	2.47656e-06
18	25	5.43001e-05	-5.95708e-06
19	1	-8.10618e-06	3.38288e-08
19	2	6.29462e-05	1.9073e-05
19	3	-0.000231811	-6.78923e-05
19	4	0.000544459	7.68457e-05
19	5	-0.000890103	2.35041e-06
19	6	0.000997105	-5.54308e-05
19	7	-0.00067235	-1.77485e-05
19	8	0.000103425	0.000152295
19	9	0.000252727	-0.000331375
19	10	-0.000173272	0.000636777
19	11	-8.25349e-05	-0.000983562
19	12	0.000171724	0.00113349
19	13	-9.56909e-05	-0.00098049
19	14	2.56538e-05	0.00061649
19	15	1.45416e-05	-0.000225198
19	16	-5.24847e-05	-7.87445e-07
19	17	3.40971e-05	-9.39001e-07
19	18	2.92594e-05	0.000111144
19	19	-3.06797e-05	-0.000189755
19	20	-3.28772e-05	0.000179702
19	21	3.40994e-05	-6.76967e-05
19	22	6.36028e-05	-0.000105668
19	23	-0.000130407	0.000219752
19	24	7.95815e-05	-0.000179603
19	25	8.08111e-06	4.19831e-05
20	1	-4.36384e-06	3.26879e-07
20	2	2.10583e-05	2.3228e-05
20	3	-3.79606e-05	-0.000141488
20	4	-1.8255e-06	0.000398369
20	5	0.000151893	-0.000690338
20	6	-0.000340351	0.000789355
20	7	0.000384462	-0.00058606
20	8	-0.000235455	0.000295455
20	9	0.000111901	-0.000289101
20	10	-0.000163512	0.00066387
20	11	0.000160117	-0.00103879
20	12	6.33247e-05	0.000967651
20	13	-0.000191422	-0.000505149
20	14	-2.06162e-05	5.91095e-05
20	15	0.000270159	0.00014703
20	16	-0.000234792	-0.00016366
20	17	3.18022e-05	0.00010818
20	18	0.000120069	-6.74852e-05
20	19	-0.000175746	4.92642e-05
20	20	0.00014528	8.15503e-06
20	21	-6.22704e-05	-0.000102194
20	22	-1.41529e-06	0.000149414
20	23	1.46049e-05	-0.000131699
20	24	6.10724e-06	0.000105681
20	25	-4.05753e-05	-8.3976e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode58_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0206083	0
0	2	-0.0324825	0
0	3	0.013983	0
0	4	0.0228423	0
0	5	-0.023547	0
0	6	-0.0163209	0
0	7	0.0345886	0
0	8	-0.00136514	0
0	9	-0.0348887	0
0	10	0.0223944	0
0	11	0.0249745	0
0	12	-0.0567041	0
0	13	0.0503573	0
0	14	-0.0246545	0
0	15	0.00507539	0
0	16	0.00160854	0
0	17	-0.00189258	0
0	18	0.0014168	0
0	19	-0.00102495	0
0	20	0.000114182	0
0	21	0.000800983	0
0	22	-0.000900152	0
0	23	0.000568322	0
0	24	-0.000616251	0
0	25	0.000861133	0
1	1	-0.0138069	-0.00732354
1	2	0.0207639	0.011897
1	3	-0.00607601	-0.00382067
1	4	-0.0166523	-0.0113426
1	5	0.0134055	0.0117846
1	6	0.0143446	0.00659563
1	7	-0.0235107	-0.0179435
1	8	-0.00357412	0.00405802
1	9	0.0292911	0.0175625
1	10	-0.0157167	-0.0194395
1	11	-0.0247126	0.000859433
1	12	0.0513328	0.0164155
1	13	-0.0459941	-0.0182481
1	14	0.0241003	0.00992834
1	15	-0.00699237	-0.00266172
1	16	0.000927867	0.000260962
1	17	-0.000882734	-0.000140804
1	18	0.00169034	-8.75101e-05
1	19	-0.00180362	0.000582894
1	20	0.00152671	-0.000973463
1	21	-0.00109262	0.00110901
1	22	0.000453113	-0.000755664
1	23	8.27081e-05	4.44406e-05
1	24	-7.99931e-05	0.000374278
1	25	-0.00026631	-0.000258168
2	1	-0.00703158	0.0154717
2	2	0.00770667	-0.0170935
2	3	0.00325467	-0.00559627
2	4	-0.0103356	0.0200674
2	5	0.000402751	-0.00132982
2	6	0.0126534	-0.0233318
2	7	-0.00694702	0.0145118
2	8	-0.0119744	0.0178222
2	9	0.0169626	-0.0277556
2	10	0.00191906	-0.00219103
2	11	-0.0250696	0.0415082
2	12	0.031337	-0.055176
2	13	-0.0211642	0.0410819
2	14	0.00823901	-0.0197092
2	15	-0.00146535	0.00592851
2	16	0.000482156	-0.000461478
2	17	-0.00121671	-0.00110751
2	18	0.00100765	0.00125993
2	19	-9.372e-05	-0.000846071
2	20	-0.000229645	0.00059255
2	21	-0.000125283	-0.000743596
2	22	0.000387848	0.000829527
2	23	-0.000297759	-0.000460066
2	24	9.1423e-05	-0.000140344
2	25	5.95206e-05	0.000449385
3	1	-0.0028819	-0.000669639
3	2	0.00497944	0.000532881
3	3	-0.00156858	0.000879698
3	4	-0.00431927	-0.00174243
3	5	0.00438895	0.00123095
3	6	0.00230164	-0.000488867
3	7	-0.00687125	-7.67571e-05
3	8	0.00292882	0.00134897
3	9	0.00520105	-0.00333925
3	10	-0.00934715	0.0043021
3	11	0.00728133	-0.00284608
3	12	-0.00266159	2.14569e-05
3	13	-0.000832477	0.00182917
3	14	0.0019955	-0.0017539
3	15	-0.00126682	0.000863148
3	16	1.57464e-05	-0.000380414
3	17	0.00044533	0.00014213
3	18	6.06527e-05	0.000225999
3	19	-0.000690491	-0.000324875
3	20	0.000522071	9.00117e-05
3	21	0.000392051	-4.02148e-05
3	22	-0.000944401	0.000191393
3	23	0.000477387	-0.000199216
3	24	0.000284423	0.000146097
3	25	-0.000482554	-0.000275424
4	1	-0.0153715	-0.00109786
4	2	0.0354179	0.00328975
4	3	-0.0272043	-0.00469766
4	4	-0.0123849	0.00298364
4	5	0.0361417	0.00155661
4	6	-0.0103184	-0.00463837
4	7	-0.0325097	0.00175921
4	8	0.0350005	0.00579605
4	9	0.0108947	-0.0118074
4	10	-0.0599953	0.0122385
4	11	0.0727317	-0.00813056
4	12	-0.0521536	0.00282606
4	13	0.0250308	0.000526232
4	14	-0.00850873	-0.000683254
4	15	0.00231886	-0.000786707
4	16	-0.000472421	0.00161475
4	17	-0.00024445	-0.00130959
4	18	0.000502957	0.000632983
4	19	-0.000458081	-0.000124282
4	20	0.000257947	-7.49146e-05
4	21	-7.57746e-05	-2.31162e-05
4	22	1.22955e-05	0.00021436
4	23	1.68887e-05	-0.00022426
4	24	-8.66202e-05	-8.82553e-06
4	25	0.000153516	0.000285083
5	1	-0.00121176	-0.000266079
5	2	0.00393117	0.00123536
5	3	-0.00615433	-0.00198103
5	4	0.00547714	0.000287095
5	5	-0.00178724	0.00355682
5	6	-0.00307929	-0.00596094
5	7	0.00642854	0.00450904
5	8	-0.006089	-0.000394616
5	9	0.00300865	-0.00332817
5	10	-0.000847071	0.00424829
5	11	0.00171777	-0.00242426
5	12	-0.00430582	0.000119146
5	13	0.00604188	0.000764684
5	14	-0.00544308	-0.000361188
5	15	0.00298682	-4.97349e-05
5	16	-0.000591455	-0.000286665
5	17	-0.000313136	0.00100482
5	18	8.57348e-05	-0.00129724
5	19	0.000191867	0.000860709
5	20	-0.000191841	-7.76196e-05
5	21	0.000129257	-0.000481136
5	22	-2.84497e-05	0.000542969
5	23	-0.000125531	-0.000273366
5	24	0.000175343	-2.79998e-06
5	25	-9.9867e-05	0.000153334
6	1	-0.152981	0.147143
6	2	0.541793	-0.522153
6	3	-0.842426	0.814233
6	4	0.536213	-0.522054
6	5	0.308771	-0.293228
6	6	-0.883635	0.853504
6	7	0.527743	-0.517082
6	8	0.485424	-0.458478
6	9	-1.29101	1.23916
6	10	1.36918	-1.31838
6	11	-0.910992	0.877207
6	12	0.39959	-0.382922
6	13	-0.107687	0.100761
6	14	0.0146953	-0.0116631
6	15	-0.00228108	0.00127211
6	16	0.00140962	-0.00204194
6	17	0.000492823	0.000766135
6	18	-0.000737059	2.41451e-05
6	19	-0.000176235	1.59231e-05
6	20	0.000659698	-1.96762e-05
6	21	-0.000637227	-1.28738e-05
6	22	0.000507477	-2.99296e-05
6	23	-0.000326852	-3.31955e-05
6	24	8.93151e-05	0.000157947
6	25	0.000114515	-0.000122233
7	1	-0.000818074	-0.00016276
7	2	0.00331485	-7.63553e-05
7	3	-0.0058154	0.00173213
7	4	0.00467991	-0.00389091
7	5	4.15109e-05	0.00367693
7	6	-0.00320799	-0.000409112
7	7	0.00111638	-0.00213987
7	8	0.00381308	-0.000305529
7	9	-0.00669763	0.00676577
7	10	0.00619042	-0.0113445
7	11	-0.00470463	0.00998906
7	12	0.00391333	-0.00484703
7	13	-0.00289951	0.000820815
7	14	0.000931626	0.000238479
7	15	0.000761983	-0.000165583
7	16	-0.00106448	0.000641858
7	17	0.000619214	-0.00112804
7	18	-0.000409257	0.000696163
7	19	0.000399062	0.000113435
7	20	-0.000249312	-0.000295467
7	21	7.81714e-05	-8.02688e-06
7	22	-5.13027e-05	7.48897e-05
7	23	3.89099e-05	0.000126774
7	24	6.26906e-05	-0.000240475
7	25	-0.000126974	0.000268093
8	1	0.000815806	0.00049849
8	2	-0.00461033	-0.00211548
8	3	0.0120978	0.00438468
8	4	-0.018426	-0.00547791
8	5	0.0157742	0.0037245
8	6	-0.0021561	0.000632131
8	7	-0.0145883	-0.0049491
8	8	0.0237178	0.00607793
8	9	-0.0215379	-0.00349275
8	10	0.0131562	-6.53166e-06
8	11	-0.00567054	0.00129114
8	12	0.00190837	3.92133e-05
8	13	-0.000692222	-0.00188407
8	14	0.000380752	0.0020702
8	15	-0.000326592	-0.000396149
8	16	0.000232249	-0.00142269
8	17	2.63607e-06	0.0018755
8	18	-7.8574e-05	-0.00116226
8	19	-6.87639e-05	0.000363404
8	20	4.72382e-05	-4.58099e-05
8	21	0.000149982	8.13531e-05
8	22	-0.000126459	-0.000163897
8	23	-6.95928e-05	0.000105047
8	24	8.04195e-05	9.13313e-05
8	25	3.89159e-05	-0.000261363
9	1	0.000347536	0.000428007
9	2	-0.00170594	-0.00233245
9	3	0.00398391	0.00593745
9	4	-0.00549895	-0.00864039
9	5	0.00430816	0.00648165
9	6	-0.000258049	0.00133346
9	7	-0.00455605	-0.0108088
9	8	0.00726281	0.0167387
9	9	-0.00664114	-0.0169185
9	10	0.00401899	0.0128956
9	11	-0.0015207	-0.00776442
9	12	0.000301414	0.00372544
9	13	-0.000306996	-0.00138732
9	14	0.000621569	0.000451526
9	15	-0.000399903	-0.000222359
9	16	-0.000148845	-5.86199e-05
9	17	0.000268519	0.000585801
9	18	0.000160015	-0.000934464
9	19	-0.000618164	0.000806656
9	20	0.000709891	-0.000443441
9	21	-0.000461971	0.000233581
9	22	0.000163342	-0.00024213
9	23	-5.21864e-05	0.000243853
9	24	5.77168e-05	-8.63815e-05
9	25	2.12244e-05	-0.000124439
10	1	-6.89485e-05	0.000138673
10	2	0.000429253	-0.000917839
10	3	-0.00126627	0.00310608
10	4	0.00211469	-0.00683987
10	5	-0.00165871	0.0105835
10	6	-0.00094508	-0.0119948
10	7	0.00442891	0.0105597
10	8	-0.00629844	-0.00804629
10	9	0.00564498	0.00599162
10	10	-0.00382354	-0.00447263
10	11	0.00225626	0.00326622
10	12	-0.00113786	-0.00230798
10	13	0.000364446	0.00123656
10	14	-0.000142512	-1.6998e-06
10	15	0.000397356	-0.00071644
10	16	-0.000604618	0.000599982
10	17	0.000459008	-0.000211203
10	18	-0.000171075	5.6834e-05
10	19	1.51434e-05	-7.60901e-05
10	20	5.03647e-05	8.45256e-05
10	21	-0.000172171	-7.17069e-05
10	22	0.000281248	8.53518e-05
10	23	-0.000248952	-0.000114429
10	24	0.000154822	0.000119675
10	25	-0.000114373	-0.000106801
11	1	-0.000126578	-7.21822e-05
11	2	0.000980797	0.000281489
11	3	-0.00381396	-0.000289413
11	4	0.00930994	-0.00069138
11	5	-0.0156802	0.00282419
11	6	0.0193523	-0.00500043
11	7	-0.0182185	0.00606912
11	8	0.0131859	-0.0057753
11	9	-0.00690349	0.0040827
11	10	0.00203621	-0.00118542
11	11	0.000116964	-0.00158029
11	12	-0.00037803	0.00252919
11	13	0.000522141	-0.00157376
11	14	-0.00102603	0.000235061
11	15	0.000914238	0.000191115
11	16	6.58003e-05	0.000235533
11	17	-0.000722202	-0.00057098
11	18	0.000393056	0.000256638
11	19	8.0453e-05	0.00027543
11	20	-4.18132e-05	-0.000384434
11	21	-3.69655e-05	7.36793e-05
11	22	-0.000179651	0.00023584
11	23	0.000283574	-0.000306888
11	24	-6.78696e-05	0.00020568
11	25	-0.000148415	-6.31409e-05
12	1	-7.64856e-06	-0.000113149
12	2	0.000111374	0.00045755
12	3	-0.000585783	-0.000812105
12	4	0.00174744	0.000792369
12	5	-0.00333211	-0.000588192
12	6	0.00418005	0.00101111
12	7	-0.00325252	-0.00235618
12	8	0.000918118	0.00358899
12	9	0.00131638	-0.00340679
12	10	-0.0021776	0.00182018
12	11	0.0015642	4.57748e-06
12	12	-0.000459976	-0.00102285
12	13	-8.31216e-05	0.000986945
12	14	-0.000100388	-0.000376572
12	15	0.000491089	-0.000125657
12	16	-0.000663397	0.000217662
12	17	0.000531116	-4.02298e-05
12	18	-0.0002234	-0.00012136
12	19	7.92717e-06	9.15418e-05
12	20	-5.35576e-05	7.43978e-05
12	21	0.000206856	-0.000176244
12	22	-0.000213246	0.000123273
12	23	5.3088e-05	-2.2506e-05
12	24	0.000116203	-1.07927e-05
12	25	-0.000198192	-1.95983e-05
13	1	-2.31373e-05	-2.39266e-05
13	2	9.1349e-05	7.19927e-05
13	3	-0.000172132	-5.62583e-05
13	4	0.00034231	-7.34674e-05
13	5	-0.000830279	0.000197201
13	6	0.00136031	-0.000102223
13	7	-0.00107214	-0.000451926
13	8	-6.5995e-05	0.00155771
13	9	0.000797977	-0.00286055
13	10	-0.000418161	0.00361902
13	11	-0.000259293	-0.00319288
13	12	0.000496631	0.00175451
13	13	-0.000561578	-0.000441213
13	14	0.000593484	0.00011303
13	15	-0.000224671	-0.000301541
13	16	-0.000422839	0.000227716
13	17	0.000644531	-4.89465e-06
13	18	-0.000231827	-1.50661e-05
13	19	-0.000209226	1.55822e-05
13	20	0.000174381	-0.000174873
13	21	0.000151012	0.000244262
13	22	-0.000334584	-6.03826e-05
13	23	0.00026266	-0.000133042
13	24	-0.00014033	0.000104236
13	25	0.000125987	3.47574e-05
14	1	3.72807e-05	1.48127e-05
14	2	-0.000193967	-0.000131484
14	3	0.000319185	0.000484204
14	4	9.22689e-05	-0.000990314
14	5	-0.001313	0.00134334
14	6	0.00296407	-0.00147134
14	7	-0.00435835	0.00146066
14	8	0.00487053	-0.00115796
14	9	-0.00408352	0.000678973
14	10	0.00216837	-0.000668483
14	11	-0.000103305	0.00120464
14	12	-0.00104476	-0.00142908
14	13	0.00103211	0.000853427
14	14	-0.000420933	-1.12755e-05
14	15	-7.6195e-05	-0.000385686
14	16	0.000174661	0.000176191
14	17	-0.000100864	0.000243825
14	18	0.000112519	-0.000358117
14	19	-0.000141324	9.22864e-05
14	20	6.42088e-05	0.0002162
14	21	2.62175e-05	-0.000320932
14	22	-4.0287e-05	0.000237704
14	23	5.6445e-05	-9.27842e-05
14	24	-0.000125711	6.56203e-06
14	25	0.000163425	-1.63078e-05
15	1	-3.0318e-05	2.82037e-05
15	2	0.000177533	-0.000180028
15	3	-0.000493024	0.000564506
15	4	0.000747141	-0.00105872
15	5	-0.000513855	0.00122474
15	6	-0.000253314	-0.000925873
15	7	0.00114861	0.000780113
15	8	-0.00192981	-0.001217
15	9	0.00253699	0.00157019
15	10	-0.00264082	-0.00103148
15	11	0.00193436	-6.53059e-05
15	12	-0.000759877	0.000745137
15	13	-4.78795e-05	-0.000728849
15	14	4.34232e-05	0.000525002
15	15	0.000402317	-0.000447157
15	16	-0.000685378	0.000328055
15	17	0.000588408	-9.40073e-05
15	18	-0.000277149	-7.92696e-05
15	19	3.23058e-05	0.000112023
15	20	7.56094e-06	-8.83007e-05
15	21	5.49596e-05	7.0994e-05
15	22	-6.25997e-05	-5.09725e-05
15	23	2.28267e-05	8.8619e-06
15	24	-4.13082e-05	4.15421e-05
15	25	0.000123651	-6.41513e-05
16	1	-1.42434e-05	-1.80887e-05
16	2	9.82793e-05	0.000140027
16	3	-0.000286884	-0.000420483
16	4	0.000503614	0.000637549
16	5	-0.000591373	-0.000346576
16	6	0.000502539	-0.000684477
16	7	-0.000364802	0.00209023
16	8	0.000225363	-0.00298403
16	9	6.42789e-05	0.00274265
16	10	-0.000584295	-0.00178746
16	11	0.00105741	0.00106663
16	12	-0.00103204	-0.000846355
16	13	0.000548592	0.000726982
16	14	-0.000203384	-0.000572948
16	15	0.000279476	0.000548991
16	16	-0.000437063	-0.000531625
16	17	0.000393019	0.000277501
16	18	-0.000225264	7.93009e-05
16	19	3.56881e-05	-0.000246075
16	20	0.000130793	0.000217323
16	21	-0.000162778	-0.000173367
16	22	2.35678e-05	0.000181135
16	23	0.000137955	-0.000180865
16	24	-0.000161768	0.000131758
16	25	5.3546e-05	-6.43425e-05
17	1	1.46388e-05	1.11918e-05
17	2	-5.46181e-05	-8.68914e-05
17	3	-5.71016e-06	0.000267795
17	4	0.000384741	-0.000474551
17	5	-0.00103249	0.000584711
17	6	0.00157799	-0.000673557
17	7	-0.00170518	0.000937812
17	8	0.0012804	-0.00123777
17	9	-0.000322643	0.00123814
17	10	-0.000782643	-0.00111137
17	11	0.00135163	0.00125267
17	12	-0.00108951	-0.00140863
17	13	0.000496364	0.00102239
17	14	-0.000242779	-0.000177583
17	15	0.000361054	-0.000489846
17	16	-0.000408849	0.000578075
17	17	0.000210702	-0.000251215
17	18	-9.17888e-06	-7.30726e-05
17	19	-2.14853e-05	0.000161761
17	20	-9.36316e-06	-8.69301e-05
17	21	-1.32268e-05	3.45768e-05
17	22	3.90209e-05	-7.53026e-05
17	23	-7.10678e-06	0.000113515
17	24	-3.15042e-05	-6.15513e-05
17	25	1.03498e-05	-2.29878e-05
18	1	-5.34701e-06	3.13635e-07
18	2	5.16278e-05	2.79989e-05
18	3	-0.000184286	-0.00019351
18	4	0.000350968	0.000585033
18	5	-0.000358384	-0.00107012
18	6	3.15705e-05	0.00141813
18	7	0.000522315	-0.00160673
18	8	-0.000790172	0.0017231
18	9	0.000285698	-0.00166335
18	10	0.000644758	0.00119654
18	11	-0.0010041	-0.000338075
18	12	0.000501864	-0.000407282
18	13	4.78269e-05	0.000467983
18	14	-1.24089e-05	-2.69887e-05
18	15	-0.000276184	-0.000147289
18	16	0.000299986	-0.000172026
18	17	-0.000104251	0.000444646
18	18	1.52485e-05	-0.000313149
18	19	-0.000121325	4.30107e-05
18	20	0.000231418	6.04019e-05
18	21	-0.000192727	-5.83266e-05
18	22	9.06255e-05	9.58737e-05
18	23	-4.4812e-05	-0.000152509
18	24	3.27366e-06	0.000153226
18	25	9.41582e-05	-8.76946e-05
19	1	7.41427e-06	-1.60736e-05
19	2	-4.25463e-05	8.90555e-05
19	3	8.63876e-05	-0.00024456
19	4	-3.36544e-05	0.000467907
19	5	-0.000139755	-0.00073845
19	6	0.000203036	0.00104885
19	7	-3.45805e-05	-0.00134547
19	8	-3.94177e-05	0.00145743
19	9	-0.000192212	-0.00123946
19	10	0.000357334	0.000770116
19	11	-0.00010161	-0.000255516
19	12	-0.000314397	-0.00014678
19	13	0.000358042	0.000337219
19	14	8.01253e-05	-0.000261149
19	15	-0.000533912	-5.70054e-06
19	16	0.000558425	0.000211948
19	17	-0.00024985	-0.000153791
19	18	-3.92181e-05	-6.00355e-05
19	19	0.000152968	0.000146455
19	20	-0.000113431	-2.2795e-05
19	21	-4.75039e-06	-0.000124238
19	22	7.40619e-05	0.000137725
19	23	-1.22843e-05	-7.51898e-05
19	24	-9.76214e-05	5.05558e-05
19	25	0.000123048	-6.21137e-05
20	1	-2.57298e-06	-3.28122e-07
20	2	2.4527e-05	6.61364e-06
20	3	-0.000100243	-2.39892e-05
20	4	0.000219207	-2.04436e-05
20	5	-0.000284212	0.000245379
20	6	0.000251422	-0.000524174
20	7	-0.000188334	0.000468565
20	8	0.000117944	2.56355e-05
20	9	-4.07399e-05	-0.000512779
20	10	5.80775e-05	0.000586287
20	11	-0.000218886	-0.000441016
20	12	0.000347028	0.000515855
20	13	-0.000265044	-0.000794885
20	14	6.56081e-05	0.000842288
20	15	2.04178e-05	-0.000463369
20	16	0.000106497	-4.30067e-05
20	17	-0.000329216	0.000293158
20	18	0.000436595	-0.000208718
20	19	-0.000337382	-2.87635e-06
20	20	0.000133359	0.000116941
20	21	1.12314e-05	-8.70914e-05
20	22	-3.29745e-05	-1.05502e-06
20	23	-5.08314e-06	6.79982e-05
20	24	2.43234e-05	-8.52835e-05
20	25	-1.17324e-05	6.07621e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode59_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00602554	0
0	2	-0.0085236	0
0	3	0.00276902	0
0	4	0.00732566	0
0	5	-0.00794369	0
0	6	-0.00273507	0
0	7	0.00994254	0
0	8	-0.00381807	0
0	9	-0.00658219	0
0	10	0.00647001	0
0	11	0.00508104	0
0	12	-0.0161786	0
0	13	0.0176844	0
0	14	-0.0106142	0
0	15	0.00162998	0
0	16	0.00345112	0
0	17	-0.00320941	0
0	18	0.000389493	0
0	19	0.001578	0
0	20	-0.00162335	0
0	21	0.000775546	0
0	22	-0.000215517	0
0	23	0.000241464	0
0	24	-0.000385056	0
0	25	0.000152562	0
1	1	-0.199993	-0.485603
1	2	0.306592	0.742351
1	3	-0.0944496	-0.226589
1	4	-0.253878	-0.615596
1	5	0.22869	0.550979
1	6	0.183487	0.447438
1	7	-0.350714	-0.846009
1	8	-0.0318833	-0.0878894
1	9	0.435326	1.06262
1	10	-0.275764	-0.661958
1	11	-0.300357	-0.750601
1	12	0.712449	1.75952
1	13	-0.68169	-1.68533
1	14	0.396528	0.98492
1	15	-0.14458	-0.360837
1	16	0.029605	0.0725993
1	17	-0.00326712	-0.00610474
1	18	0.00174435	0.00331513
1	19	-0.00109352	-0.00228831
1	20	0.000148854	5.48636e-05
1	21	0.000259323	-0.000103299
1	22	-0.000468114	0.000760896
1	23	0.000311344	-0.000524804
1	24	0.000139616	-6.89214e-05
1	25	-0.000293661	0.000237815
2	1	0.00317842	-0.00686317
2	2	-0.00246868	0.00743958
2	3	-0.00284378	0.00206248
2	4	0.0045607	-0.0074367
2	5	-0.00050513	-0.000122116
2	6	-0.00156649	0.00879565
2	7	-0.001472	-0.00537901
2	8	0.00326978	-0.00505771
2	9	-0.000732137	0.00910883
2	10	-3.93102e-06	-0.0040032
2	11	-0.00566224	-0.00278932
2	12	0.0123834	0.00618501
2	13	-0.0121567	-0.00749606
2	14	0.0051775	0.00835322
2	15	0.00140311	-0.00746668
2	16	-0.00294144	0.00442783
2	17	0.00118749	-0.00174101
2	18	0.000211144	0.00110029
2	19	-0.000243219	-0.00125871
2	20	-3.09335e-05	0.000798606
2	21	-4.9733e-06	-0.000113064
2	22	9.3279e-05	-8.50394e-06
2	23	-0.000100201	-0.000219849
2	24	0.000164733	0.000186411
2	25	-0.000260517	0.000105585
3	1	0.00380146	-0.00251298
3	2	-0.00864316	0.00341917
3	3	0.00767386	0.000903946
3	4	0.000447527	-0.00494528
3	5	-0.00696523	0.000824611
3	6	0.00365782	0.00769901
3	7	0.00540698	-0.00898361
3	8	-0.00835827	0.00086903
3	9	0.000949466	0.00595246
3	10	0.00876775	-0.00322659
3	11	-0.0120355	-0.00478263
3	12	0.00876827	0.00906653
3	13	-0.00392971	-0.00727457
3	14	0.000870502	0.00372961
3	15	2.57361e-05	-0.00203661
3	16	0.00015369	0.00184039
3	17	-0.000291648	-0.00156295
3	18	0.000136319	0.000962808
3	19	-0.000128934	-0.000601618
3	20	0.000470127	0.000536268
3	21	-0.000715301	-0.000378684
3	22	0.000460893	6.25776e-05
3	23	2.79405e-05	0.000149491
3	24	-0.000288812	-0.000195986
3	25	0.000275456	0.000200727
4	1	-0.00306997	-0.0567619
4	2	0.00726867	0.131861
4	3	-0.00672735	-0.103685
4	4	0.000364335	-0.0433012
4	5	0.00470642	0.137455
4	6	-0.00204329	-0.0466084
4	7	-0.00521185	-0.119902
4	8	0.00753303	0.147155
4	9	-0.000634858	0.0118929
4	10	-0.00950253	-0.201263
4	11	0.0141953	0.265885
4	12	-0.0113426	-0.19922
4	13	0.0053845	0.094359
4	14	-0.000953858	-0.0250974
4	15	-0.000673522	0.000924826
4	16	0.000516377	0.00159647
4	17	-3.86995e-05	-0.000721366
4	18	9.05593e-05	0.000756902
4	19	-0.000472423	-0.00060017
4	20	0.000556572	-6.82181e-06
4	21	-0.000240169	0.000401857
4	22	-8.58246e-05	-0.000365265
4	23	0.00014775	0.000145202
4	24	4.22314e-06	4.46667e-05
4	25	-0.000148235	-6.24499e-05
5	1	-0.00124442	-1.99408e-05
5	2	0.00380874	0.000346599
5	3	-0.00417575	-0.000858174
5	4	-0.000871634	0.000503465
5	5	0.00706271	0.000610018
5	6	-0.00600733	0.000138746
5	7	-0.0032655	-0.0034376
5	8	0.0118561	0.00443537
5	9	-0.0114116	0.00111321
5	10	0.00310459	-0.00961122
5	11	0.00527532	0.0138725
5	12	-0.00827411	-0.0119158
5	13	0.00653661	0.00728542
5	14	-0.00361332	-0.0034759
5	15	0.00177702	0.00148655
5	16	-0.000960679	-0.000935963
5	17	0.000337066	0.00100069
5	18	0.000195629	-0.000901434
5	19	-0.000231445	0.00057084
5	20	-0.000251637	-0.000384015
5	21	0.000737688	0.000273397
5	22	-0.000711996	2.1949e-05
5	23	0.000213382	-0.000260786
5	24	0.000204474	0.000129736
5	25	-0.000182441	0.000158116
6	1	0.00336183	-0.00325762
6	2	-0.0120214	0.0113627
6	3	0.0195517	-0.0169039
6	4	-0.0153833	0.00902875
6	5	-0.000596607	0.0088201
6	6	0.0149734	-0.0175116
6	7	-0.0144556	0.00482845
6	8	-0.000965364	0.0180549
6	9	0.0190996	-0.0300579
6	10	-0.0273706	0.0245484
6	11	0.0229931	-0.0120531
6	12	-0.0128985	0.00355049
6	13	0.00534169	-0.000772419
6	14	-0.00276104	0.000659582
6	15	0.00246464	-0.000912752
6	16	-0.00193059	0.000686246
6	17	0.00114181	-1.83698e-05
6	18	-0.000701048	-0.00046151
6	19	0.000515066	0.000256854
6	20	-0.00040629	0.000345955
6	21	0.000365313	-0.000598966
6	22	-0.000349803	0.000273452
6	23	0.000355208	0.00010158
6	24	-0.000353046	-0.000112293
6	25	0.000258441	-4.8456e-05
7	1	0.00034571	0.000480598
7	2	-0.00131544	-0.00238721
7	3	0.00253776	0.0055454
7	4	-0.0027959	-0.00715763
7	5	0.000359367	0.00416814
7	6	0.00520384	0.00253635
7	7	-0.0107503	-0.00835442
7	8	0.0115104	0.00967417
7	9	-0.00642579	-0.0068326
7	10	-0.000484307	0.00282106
7	11	0.0045117	-0.000327597
7	12	-0.0045628	-0.00019851
7	13	0.00283249	8.54356e-05
7	14	-0.00144076	-0.000437203
7	15	0.000685047	0.00111544
7	16	-8.84694e-05	-0.00135895
7	17	-0.000426596	0.000852582
7	18	0.000616636	-0.000129122
7	19	-0.000407007	-0.000174538
7	20	6.26459e-05	8.61188e-05
7	21	5.329e-05	6.08176e-05
7	22	0.000129432	-0.000175584
7	23	-0.000362179	0.000267929
7	24	0.00044416	-0.00028449
7	25	-0.000375535	0.000230225
8	1	8.05488e-05	-0.0015072
8	2	-0.000517018	0.00728485
8	3	0.00147196	-0.0167676
8	4	-0.00239721	0.0223553
8	5	0.0024547	-0.0156496
8	6	-0.00200838	-0.00160598
8	7	0.00261831	0.0170793
8	8	-0.00463806	-0.020388
8	9	0.00606361	0.0128441
8	10	-0.00512245	-0.00344321
8	11	0.00279627	-0.00123
8	12	-0.00107058	0.00110657
8	13	6.90825e-05	0.000496598
8	14	0.00109252	-0.00120901
8	15	-0.00204703	0.000954763
8	16	0.00181222	-0.000513175
8	17	-0.000682707	0.000151632
8	18	-0.000125404	0.00017407
8	19	0.000128906	-0.00036601
8	20	0.000154569	0.000344778
8	21	-0.000210769	-0.000172143
8	22	7.45798e-05	-1.34612e-05
8	23	1.2294e-05	3.43427e-05
8	24	1.80337e-05	0.000119525
8	25	-9.83132e-05	-0.000231335
9	1	-0.000175578	5.49414e-05
9	2	0.000933395	-0.000403322
9	3	-0.00259456	0.00167456
9	4	0.00476333	-0.00440917
9	5	-0.00618199	0.00778134
9	6	0.00584488	-0.00955582
9	7	-0.00432664	0.00850042
9	8	0.00322451	-0.00616549
9	9	-0.00322373	0.00479484
9	10	0.00339338	-0.00437896
9	11	-0.00259943	0.00345822
9	12	0.00121576	-0.00183339
9	13	-0.000612528	0.000676299
9	14	0.000938502	-0.000555834
9	15	-0.000929793	0.000870358
9	16	8.26636e-05	-0.000928058
9	17	0.000720021	0.000595948
9	18	-0.000783792	-0.000153478
9	19	0.000397872	-4.94018e-05
9	20	-9.67914e-05	-1.72758e-05
9	21	-1.16058e-06	7.93106e-05
9	22	7.06055e-05	-1.45314e-05
9	23	-0.000198867	-5.45602e-05
9	24	0.000274148	7.25059e-05
9	25	-0.000172816	-0.000118963
10	1	-0.000107136	5.18231e-05
10	2	0.000157909	-0.000334559
10	3	0.000671985	0.00101375
10	4	-0.00286507	-0.00198428
10	5	0.00523938	0.00290639
10	6	-0.00594865	-0.0033747
10	7	0.00465441	0.00308575
10	8	-0.0025499	-0.00230637
10	9	0.000473755	0.00180245
10	10	0.00157448	-0.00169117
10	11	-0.00301268	0.00129429
10	12	0.0027037	-0.000449634
10	13	-0.000895139	-0.000327328
10	14	-0.000734003	0.000756165
10	15	0.00116618	-0.000768553
10	16	-0.000705519	0.000324774
10	17	1.94006e-06	0.000199036
10	18	0.000455142	-0.000306097
10	19	-0.000422923	7.49055e-05
10	20	8.39836e-05	5.54851e-05
10	21	0.000152479	5.4783e-05
10	22	-8.59251e-05	-0.000195963
10	23	-0.000160875	0.000207825
10	24	0.000332737	-0.000129087
10	25	-0.000287839	4.03322e-05
11	1	-0.000198183	0.000159135
11	2	0.00118179	-0.000883547
11	3	-0.00330888	0.00261109
11	4	0.00568614	-0.00539979
11	5	-0.00687617	0.00854966
11	6	0.00667564	-0.0105315
11	7	-0.00583136	0.00973958
11	8	0.0042313	-0.00607974
11	9	-0.00122334	0.00168244
11	10	-0.00217401	0.000998909
11	11	0.00348755	-0.00148425
11	12	-0.00188374	0.000861687
11	13	-0.000623237	-7.93461e-05
11	14	0.00166171	-0.00047838
11	15	-0.000977222	0.000611649
11	16	-5.94096e-05	-0.000342743
11	17	0.000411813	-1.16253e-05
11	18	-0.00014967	0.000155424
11	19	-0.000173237	-9.99023e-05
11	20	0.000253711	6.28216e-05
11	21	-0.000169949	-0.000124917
11	22	5.56894e-05	0.000154019
11	23	6.85531e-05	-7.00014e-05
11	24	-0.00014758	-5.74089e-05
11	25	0.000106371	0.000150488
12	1	-3.21972e-05	-0.000177561
12	2	0.000526469	0.00111764
12	3	-0.00250747	-0.00347852
12	4	0.00643289	0.00699433
12	5	-0.010777	-0.0100864
12	6	0.0128246	0.010859
12	7	-0.0111634	-0.00867048
12	8	0.00706988	0.00484388
12	9	-0.00318616	-0.0015998
12	10	0.000995374	0.000164436
12	11	-0.00016005	-0.000127436
12	12	-1.70642e-05	0.000426389
12	13	-0.00026808	-0.000509949
12	14	0.000714448	0.000516615
12	15	-0.000758782	-0.000711586
12	16	0.000317421	0.00100207
12	17	0.000137329	-0.00099051
12	18	-0.000289575	0.000495713
12	19	0.000233169	0.000159102
12	20	-0.000138169	-0.000489232
12	21	5.92886e-05	0.000349525
12	22	-1.43132e-05	-4.00608e-05
12	23	2.55303e-05	-7.82059e-05
12	24	-5.88437e-05	-3.3899e-05
12	25	4.86749e-05	0.000182741
13	1	-6.74553e-05	6.00161e-05
13	2	0.0003393	-0.000356091
13	3	-0.000708645	0.00110793
13	4	0.0005963	-0.00227871
13	5	0.000483463	0.00327661
13	6	-0.0022782	-0.00341433
13	7	0.00401922	0.00289244
13	8	-0.00490103	-0.00262623
13	9	0.00433429	0.0028992
13	10	-0.00249653	-0.00304542
13	11	0.000706826	0.00267941
13	12	-0.000299492	-0.00220049
13	13	0.00102389	0.00177535
13	14	-0.00147488	-0.00100975
13	15	0.000957902	-7.7367e-06
13	16	-9.63565e-05	0.000524027
13	17	-0.000248494	-0.000326341
13	18	1.60268e-05	4.59868e-05
13	19	0.000234552	-7.6372e-05
13	20	-0.000168875	0.000171569
13	21	-3.28165e-05	-0.000113454
13	22	8.79523e-05	2.62943e-06
13	23	2.72968e-05	2.41656e-05
13	24	-0.000126428	4.97868e-05
13	25	7.47026e-05	-0.000155349
14	1	-1.25685e-07	2.31663e-05
14	2	6.96016e-06	-6.57735e-05
14	3	8.52803e-05	-1.9169e-05
14	4	-0.000551987	0.000423408
14	5	0.00151634	-0.00106174
14	6	-0.0025757	0.0014605
14	7	0.00289748	-0.00109688
14	8	-0.00189118	-5.15348e-05
14	9	2.1321e-06	0.00130564
14	10	0.00144422	-0.00183638
14	11	-0.0016328	0.0014525
14	12	0.00105683	-0.000679492
14	13	-0.000535183	0.000154952
14	14	0.000233833	-4.7513e-05
14	15	2.32322e-05	8.83423e-05
14	16	-0.000244335	-4.76352e-05
14	17	0.000315642	-0.000105748
14	18	-0.000210941	0.000290397
14	19	2.47176e-05	-0.000320134
14	20	0.000114728	9.9121e-05
14	21	-0.00012643	0.000183627
14	22	3.96448e-05	-0.000263829
14	23	1.90529e-05	0.000117146
14	24	4.60646e-05	6.0526e-05
14	25	-0.000178204	-0.000120925
15	1	-1.58283e-05	-2.73127e-05
15	2	0.00014341	0.000143694
15	3	-0.000459243	-0.00031743
15	4	0.000695774	0.000346659
15	5	-0.000363626	2.29762e-05
15	6	-0.000531189	-0.00106432
15	7	0.00128235	0.00274867
15	8	-0.00121907	-0.00409064
15	9	0.000390564	0.00384189
15	10	0.000610188	-0.00223975
15	11	-0.0013554	0.000808865
15	12	0.00179748	-0.000422486
15	13	-0.00181976	0.000688177
15	14	0.00123011	-0.000921898
15	15	-0.000350059	0.000828095
15	16	-8.79171e-05	-0.000492329
15	17	-0.000133844	0.000226596
15	18	0.000460867	-0.000239436
15	19	-0.000420012	0.000372979
15	20	0.000190876	-0.000377474
15	21	-0.000110921	0.000261385
15	22	0.000120243	-0.000147567
15	23	-2.98777e-05	6.24464e-05
15	24	-6.12933e-05	-2.66524e-05
15	25	-2.62016e-06	6.59486e-05
16	1	4.85601e-06	9.84597e-06
16	2	-4.57563e-05	-3.72702e-05
16	3	0.000157819	3.35147e-06
16	4	-0.000306214	0.000257643
16	5	0.00041754	-0.000720405
16	6	-0.000464004	0.00102401
16	7	0.000429418	-0.000875118
16	8	-0.000299827	0.000493033
16	9	0.000136684	-0.000388649
16	10	-4.88444e-06	0.000644421
16	11	-0.000143381	-0.000739677
16	12	0.000331577	0.000300745
16	13	-0.000416176	0.000375648
16	14	0.000270058	-0.000744131
16	15	-1.66551e-05	0.000593974
16	16	-6.27495e-05	-0.000136197
16	17	-0.000115833	-0.000251739
16	18	0.000302524	0.000359887
16	19	-0.000283597	-0.000266311
16	20	0.000188654	0.000135881
16	21	-0.000191722	-4.04652e-05
16	22	0.000191226	-2.86346e-05
16	23	-5.44017e-05	9.31472e-05
16	24	-0.000114205	-0.000130641
16	25	0.000162553	9.99744e-05
17	1	-1.61525e-05	-4.23414e-06
17	2	6.64108e-05	2.48475e-05
17	3	-0.000108025	-4.92898e-05
17	4	0.000114023	3.13588e-05
17	5	-0.000235708	7.76653e-05
17	6	0.000595129	-0.000256776
17	7	-0.000909581	0.000321868
17	8	0.000724769	-0.000163561
17	9	-8.64274e-05	5.31511e-05
17	10	-0.000382604	-0.000215815
17	11	0.000240073	0.00035071
17	12	0.000219326	-0.000128652
17	13	-0.000400419	-0.000250743
17	14	0.00018512	0.000439531
17	15	1.67383e-05	-0.000434003
17	16	7.99335e-05	0.00036445
17	17	-0.000263724	-0.000229742
17	18	0.000234821	8.8616e-05
17	19	-8.17723e-05	-6.81467e-05
17	20	7.28257e-05	8.52085e-05
17	21	-0.000169302	1.62257e-06
17	22	0.000100151	-8.67386e-05
17	23	0.00014226	3.47199e-05
17	24	-0.000260345	6.47926e-05
17	25	0.000132928	-9.1792e-05
18	1	3.60903e-06	7.45078e-06
18	2	-3.99603e-05	-3.36226e-05
18	3	0.000137874	2.91285e-05
18	4	-0.000256534	8.76739e-05
18	5	0.000237772	-0.000311985
18	6	0.000102419	0.00059097
18	7	-0.000605098	-0.000860678
18	8	0.000662515	0.000911782
18	9	-1.98971e-05	-0.000529784
18	10	-0.000614252	1.07894e-05
18	11	0.000511261	-5.86561e-06
18	12	3.1916e-05	0.000562298
18	13	-0.000319545	-0.00104203
18	14	0.000224907	0.00109804
18	15	1.11812e-05	-0.00095652
18	16	-0.000238925	0.000797012
18	17	0.000319442	-0.000505097
18	18	-0.000157663	5.01501e-05
18	19	-8.29446e-05	0.000308667
18	20	0.000183248	-0.000343499
18	21	-0.000152229	0.000151314
18	22	8.89599e-05	1.87098e-05
18	23	-2.41492e-06	-6.22403e-05
18	24	-8.84614e-05	4.4691e-05
18	25	9.48768e-05	-3.68613e-05
19	1	7.80778e-06	-7.07556e-06
19	2	-2.66493e-05	4.8509e-05
19	3	2.70768e-05	-0.000124112
19	4	8.71137e-06	0.000133802
19	5	-3.15616e-06	1.21357e-05
19	6	-0.000125567	-0.000210303
19	7	0.000288666	0.000307287
19	8	-0.000315843	-0.00035872
19	9	0.000161618	0.000459123
19	10	2.76327e-05	-0.000483509
19	11	2.77532e-05	0.000339222
19	12	-0.000379084	-0.000222928
19	13	0.000596842	0.000319668
19	14	-0.000305735	-0.000511904
19	15	-0.000265392	0.000547147
19	16	0.000598862	-0.000337915
19	17	-0.00045461	5.75771e-05
19	18	3.25462e-05	7.01144e-05
19	19	0.000246334	-1.74293e-05
19	20	-0.000182515	-0.000111941
19	21	-1.79918e-06	0.000230005
19	22	3.68725e-05	-0.000247725
19	23	2.18237e-05	0.000126789
19	24	-5.93096e-06	2.19072e-05
19	25	-5.52443e-05	-7.28558e-05
20	1	7.09086e-06	3.95463e-06
20	2	-3.76405e-05	-4.66811e-05
20	3	8.2677e-05	0.000185405
20	4	-0.000101926	-0.000354081
20	5	8.36852e-05	0.000284229
20	6	-7.58617e-05	0.000128921
20	7	0.000119574	-0.000468218
20	8	-0.000140323	0.000319188
20	9	3.14886e-05	2.02165e-05
20	10	8.42676e-05	2.28671e-05
20	11	4.61426e-05	-0.000384061
20	12	-0.000314957	0.000507659
20	13	0.000325279	-0.000263118
20	14	-7.65308e-05	8.42547e-05
20	15	-4.34159e-05	-0.000167397
20	16	-5.80679e-05	0.000197632
20	17	0.000111792	-2.19831e-06
20	18	5.9465e-07	-0.000157396
20	19	-0.000121474	8.30441e-05
20	20	0.000133173	7.88961e-05
20	21	-9.35836e-05	-0.000133245
20	22	7.16236e-05	7.42585e-05
20	23	-4.70833e-05	-1.65285e-06
20	24	-1.0069e-05	-2.54357e-05
20	25	7.13528e-05	1.47233e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode5_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0179986	0
0	2	0.0616619	0
0	3	-0.091491	0
0	4	0.0532548	0
0	5	0.0410912	0
0	6	-0.124089	0
0	7	0.146132	0
0	8	-0.113642	0
0	9	0.0633224	0
0	10	-0.0230725	0
0	11	0.000762447	0
0	12	0.00669332	0
0	13	-0.00581819	0
0	14	0.003338	0
0	15	-0.00232157	0
0	16	0.00173662	0
0	17	-0.000615501	0
0	18	-0.000195387	0
0	19	0.00017408	0
0	20	1.5492e-05	0
0	21	9.57488e-05	0
0	22	-0.000226963	0
0	23	0.000116559	0
0	24	5.64315e-05	0
0	25	-2.04085e-05	0
1	1	-0.000969087	-0.0135349
1	2	0.00339702	0.0373888
1	3	-0.0109899	-0.0500598
1	4	0.0247781	0.0302451
1	5	-0.037672	0.00720766
1	6	0.0400563	-0.0308313
1	7	-0.030117	0.0315407
1	8	0.0157111	-0.0215715
1	9	-0.00589295	0.0114261
1	10	0.00231875	-0.00354183
1	11	-0.000543286	-0.00148776
1	12	-0.00208913	0.00307412
1	13	0.00388129	-0.0023776
1	14	-0.00336989	0.0015418
1	15	0.0018711	-0.0013331
1	16	-0.000901995	0.000974909
1	17	0.000356924	-2.42098e-05
1	18	0.00015203	-0.000917991
1	19	-0.000300607	0.00129537
1	20	-0.000105192	-0.00123174
1	21	0.000586016	0.000957029
1	22	-0.000649108	-0.000476959
1	23	0.000320291	-5.7826e-05
1	24	5.69483e-05	0.000296938
1	25	-0.000199359	-0.000119553
2	1	-0.00615592	-0.00477875
2	2	0.0118814	0.0117885
2	3	-0.0099571	-0.0136379
2	4	8.13394e-05	0.00288519
2	5	0.0110832	0.0180282
2	6	-0.016386	-0.0358054
2	7	0.0141747	0.0387148
2	8	-0.008862	-0.027766
2	9	0.0052284	0.0131175
2	10	-0.00380999	-0.00287183
2	11	0.00285297	-0.00147299
2	12	-0.00180165	0.00180656
2	13	0.00115554	-0.000396663
2	14	-0.000909286	-0.000562617
2	15	0.000738075	-1.55573e-05
2	16	-0.000761398	0.00116289
2	17	0.000971543	-0.00143427
2	18	-0.000818047	0.000822231
2	19	0.000159281	-0.000146796
2	20	0.000319623	-0.0003234
2	21	-0.000137736	0.000616171
2	22	-0.000303434	-0.000498536
2	23	0.000472438	1.85397e-05
2	24	-0.000445724	0.000251464
2	25	0.000467785	-6.59175e-05
3	1	-0.107091	0.593138
3	2	0.325918	-1.81137
3	3	-0.549778	3.07704
3	4	0.638436	-3.62006
3	5	-0.549833	3.18449
3	6	0.361306	-2.15307
3	7	-0.183399	1.11939
3	8	0.0734799	-0.438023
3	9	-0.0249334	0.123681
3	10	0.00834797	-0.0244589
3	11	-0.00369917	0.0043407
3	12	0.00294954	-0.00102998
3	13	-0.00242797	-0.000576195
3	14	0.000811594	0.0012699
3	15	0.000631426	-0.000700058
3	16	-0.000715717	-0.000338851
3	17	0.000238782	0.000838285
3	18	-0.000203848	-0.000757235
3	19	0.000299524	0.000565294
3	20	-4.22462e-05	-0.000349658
3	21	-0.000262679	3.92333e-05
3	22	0.000291163	0.000164148
3	23	-0.000248896	-5.10198e-05
3	24	0.000271532	-0.000213598
3	25	-0.000172108	0.000267462
4	1	-0.000766967	0.00116283
4	2	0.00290151	-0.00361343
4	3	-0.00597137	0.00561537
4	4	0.00770638	-0.00616393
4	5	-0.00550316	0.00697433
4	6	-0.000246981	-0.00843298
4	7	0.00615857	0.00728649
4	8	-0.00933421	-0.00229041
4	9	0.00849075	-0.00236867
4	10	-0.00372481	0.00289106
4	11	-0.00209301	-0.000846303
4	12	0.00466522	-0.000233991
4	13	-0.00315005	-0.000317348
4	14	0.000881796	0.00111929
4	15	-0.000343919	-0.00163066
4	16	0.000574177	0.00185889
4	17	-0.000149353	-0.00135782
4	18	-0.00048573	0.0003198
4	19	0.000549968	0.000284144
4	20	-0.000262311	-0.000237499
4	21	-4.16115e-06	8.83605e-05
4	22	0.000263	-4.67788e-06
4	23	-0.000454911	-0.000139701
4	24	0.000406786	0.000178423
4	25	-0.000180583	2.04499e-05
5	1	-0.000590807	-0.000643072
5	2	0.00208788	0.00153789
5	3	-0.00405459	-0.00163637
5	4	0.00518053	0.00133923
5	5	-0.00404233	-0.0020756
5	6	0.00121032	0.00376776
5	7	0.000459765	-0.00490274
5	8	0.000282426	0.00457543
5	9	-0.000975669	-0.00323331
5	10	-0.000475093	0.00195939
5	11	0.00243624	-0.00151155
5	12	-0.00258963	0.00181259
5	13	0.00139965	-0.00213595
5	14	-0.000526334	0.00176516
5	15	0.000321136	-0.000659898
5	16	-0.00022407	-0.000381655
5	17	-9.80885e-05	0.000441784
5	18	0.000503337	0.000364444
5	19	-0.000536091	-0.00093893
5	20	8.24464e-05	0.000673274
5	21	0.00026764	-9.24506e-05
5	22	-0.000134797	-0.000115715
5	23	-5.42019e-05	-6.59526e-05
5	24	-2.69893e-05	0.000235482
5	25	0.000104565	-0.000164126
6	1	0.000488758	-0.000385904
6	2	-0.00171857	0.0010625
6	3	0.00219132	-0.00122611
6	4	0.000477402	0.000385841
6	5	-0.00552341	0.000471652
6	6	0.0086422	0.000524144
6	7	-0.00766581	-0.00325272
6	8	0.00540441	0.00479614
6	9	-0.00473107	-0.00353774
6	10	0.00444936	0.00156741
6	11	-0.00242178	-0.00130028
6	12	-0.000387066	0.00225169
6	13	0.00157063	-0.0023193
6	14	-0.000824405	0.000724263
6	15	-0.000295977	0.00133917
6	16	0.000700362	-0.00238675
6	17	-0.000439639	0.00208192
6	18	3.09487e-05	-0.00115656
6	19	0.000108775	0.000430279
6	20	5.64594e-05	-0.000112827
6	21	-0.000262766	2.57063e-05
6	22	0.000320479	-3.89754e-05
6	23	-0.000243111	5.20757e-05
6	24	0.000111546	1.54268e-05
6	25	-3.46608e-05	-7.9287e-05
7	1	-4.97518e-05	-0.000270494
7	2	4.23966e-05	0.000949219
7	3	0.000268831	-0.00156379
7	4	-0.000938152	0.00164365
7	5	0.00205335	-0.00143004
7	6	-0.00391114	0.00112916
7	7	0.00598947	-0.000491389
7	8	-0.00684583	-0.000210748
7	9	0.00591818	3.12746e-05
7	10	-0.00399656	0.00123959
7	11	0.00185732	-0.00232974
7	12	-1.50849e-05	0.00190032
7	13	-0.000724901	-0.00048197
7	14	3.86584e-05	-0.000295719
7	15	0.00111362	0.000280691
7	16	-0.00152546	-0.000622514
7	17	0.00109075	0.00132201
7	18	-0.000534408	-0.00127375
7	19	0.000255527	0.000401853
7	20	-1.03762e-05	0.000322263
7	21	-0.000325692	-0.000497812
7	22	0.000413404	0.00039562
7	23	-0.000150562	-0.000178575
7	24	-5.53631e-05	-3.58629e-05
7	25	1.94586e-05	7.86614e-05
8	1	0.000212532	-0.000173504
8	2	-0.000682205	0.000691425
8	3	0.000660797	-0.00118751
8	4	0.000607327	0.000694938
8	5	-0.00218254	0.00152095
8	6	0.00231535	-0.00475342
8	7	-0.00106937	0.00658548
8	8	-0.000201145	-0.00541041
8	9	0.00118965	0.00304463
8	10	-0.00210661	-0.00216515
8	11	0.00240619	0.0022064
8	12	-0.00185291	-0.00131582
8	13	0.0012736	0.000185845
8	14	-0.00122094	-0.000231431
8	15	0.00118963	0.000700455
8	16	-0.000765763	-0.000393343
8	17	0.000327626	-0.000276085
8	18	-0.000168215	0.000458646
8	19	6.40718e-05	-0.000241425
8	20	8.48306e-05	0.000115844
8	21	-8.2132e-05	-0.000187059
8	22	-7.95174e-05	0.000292346
8	23	0.000170043	-0.000336552
8	24	-0.000122436	0.000278403
8	25	7.61846e-05	-9.85227e-05
9	1	0.000333077	-0.000134815
9	2	-0.00122113	0.000635654
9	3	0.00192181	-0.00143687
9	4	-0.00164036	0.00199745
9	5	0.00122425	-0.00181135
9	6	-0.00180492	0.000941202
9	7	0.00253034	0.000178414
9	8	-0.00188224	-0.00117035
9	9	0.000111891	0.00165213
9	10	0.00123779	-0.00143998
9	11	-0.00116401	0.000968342
9	12	-3.59827e-05	-0.000744034
9	13	0.00110684	0.000789361
9	14	-0.00107406	-0.000988612
9	15	0.000352777	0.00120738
9	16	-7.82568e-05	-0.00119092
9	17	0.000475446	0.000845413
9	18	-0.000740036	-0.000311614
9	19	0.000424564	-0.000136233
9	20	1.46424e-05	0.000132099
9	21	-8.45911e-05	0.000306639
9	22	-8.39268e-05	-0.000585571
9	23	9.60219e-05	0.000407532
9	24	8.40443e-05	-0.000192657
9	25	-0.000158843	0.000226238
10	1	0.000198268	0.000130008
10	2	-0.000981125	-0.000588567
10	3	0.00227859	0.00119997
10	4	-0.00333774	-0.001278
10	5	0.00377773	0.000330263
10	6	-0.00395949	0.0011715
10	7	0.00388682	-0.0019811
10	8	-0.00290356	0.00136804
10	9	0.000825397	1.68791e-05
10	10	0.00137316	-0.0010281
10	11	-0.00228232	0.00121899
10	12	0.0014918	-0.00071875
10	13	-0.000207138	-0.000175365
10	14	-7.88409e-05	0.000882504
10	15	-0.000534306	-0.00086765
10	16	0.000726748	0.00028366
10	17	-0.000138044	0.000221147
10	18	-0.000261635	-0.000243918
10	19	4.31945e-05	-9.58101e-05
10	20	0.000164763	0.000412691
10	21	-7.08764e-05	-0.000388878
10	22	2.32603e-06	6.9025e-05
10	23	2.09091e-06	0.000175265
10	24	-0.000140534	-0.000172788
10	25	0.000280546	0.000113769
11	1	3.07872e-05	-4.94006e-05
11	2	-0.000236365	0.000313338
11	3	0.000799742	-0.000781149
11	4	-0.00167657	0.00107666
11	5	0.00238487	-0.00113004
11	6	-0.00225776	0.00146272
11	7	0.00120066	-0.00208407
11	8	-4.13979e-05	0.00207103
11	9	-0.000277505	-0.00102497
11	10	-8.34513e-05	-0.000216124
11	11	0.000111523	0.000850265
11	12	0.000323466	-0.000946309
11	13	-0.000213629	0.000898614
11	14	-0.000669954	-0.000873581
11	15	0.0012127	0.00080016
11	16	-0.000839002	-0.000637145
11	17	0.000325844	0.000467804
11	18	-0.000337372	-0.000296388
11	19	0.000566846	6.34839e-05
11	20	-0.000505505	0.000154276
11	21	0.000123894	-0.000239329
11	22	0.000237024	0.000207264
11	23	-0.000282754	-0.0001376
11	24	9.18845e-05	8.68911e-05
11	25	1.75508e-05	-9.13034e-05
12	1	3.77716e-05	-6.64457e-06
12	2	-0.000166407	2.98614e-05
12	3	0.000394566	-1.83592e-05
12	4	-0.000800257	-0.000159545
12	5	0.00151567	0.00042942
12	6	-0.00225489	-0.000253332
12	7	0.00224149	-0.000779519
12	8	-0.00105063	0.0020673
12	9	-0.000820046	-0.00249243
12	10	0.00242491	0.00175361
12	11	-0.00306788	-0.00051594
12	12	0.00263983	-0.000465267
12	13	-0.00166221	0.000965593
12	14	0.000839256	-0.00112095
12	15	-0.00039585	0.00086974
12	16	0.000132352	-0.000164999
12	17	-2.67584e-06	-0.000428118
12	18	0.000123989	0.000321756
12	19	-0.000364382	0.000161765
12	20	0.000399005	-0.000324006
12	21	-0.000148046	0.000119575
12	22	-0.000109949	2.60726e-05
12	23	0.000113041	2.81117e-05
12	24	5.33081e-05	-7.39548e-05
12	25	-0.00012591	-1.89597e-05
13	1	2.89483e-05	-4.12821e-06
13	2	-0.000123268	1.13424e-05
13	3	0.000142666	-6.99957e-05
13	4	0.000289926	0.000283
13	5	-0.00125543	-0.000737766
13	6	0.00209076	0.0014074
13	7	-0.00206293	-0.00194047
13	8	0.00125089	0.00179616
13	9	-0.000276675	-0.00087427
13	10	-0.000306385	-0.000315698
13	11	0.000192172	0.00122984
13	12	0.000423848	-0.00161157
13	13	-0.00089979	0.00131323
13	14	0.000827222	-0.000449986
13	15	-0.00043071	-0.000354438
13	16	0.000193892	0.000528408
13	17	-0.000243341	-0.000216313
13	18	0.000287367	-8.74945e-05
13	19	-0.000116294	0.000203104
13	20	-8.03707e-05	-0.000187396
13	21	2.91546e-05	7.83936e-05
13	22	0.000158395	2.86534e-05
13	23	-0.000178587	-4.10532e-05
13	24	3.74464e-05	2.31244e-05
13	25	4.79164e-05	-4.04021e-05
14	1	-3.57784e-05	4.5815e-05
14	2	0.000213355	-0.000238429
14	3	-0.000513534	0.000556383
14	4	0.000529338	-0.000735605
14	5	0.000143804	0.000566786
14	6	-0.001104	-0.000206103
14	7	0.00127569	7.50858e-05
14	8	-0.00017497	-0.000346662
14	9	-0.00136577	0.000492845
14	10	0.00212152	3.30729e-05
14	11	-0.00185288	-0.000704652
14	12	0.00133975	0.000532996
14	13	-0.00114975	0.00043413
14	14	0.000995227	-0.00118759
14	15	-0.000521851	0.00110611
14	16	-1.41473e-05	-0.000532503
14	17	0.000231192	0.000105894
14	18	-0.00015676	-2.65896e-05
14	19	2.34933e-05	9.32817e-05
14	20	5.46939e-05	-0.000127036
14	21	-6.90834e-05	0.000112342
14	22	2.92995e-05	-6.21005e-05
14	23	5.06657e-06	-3.24343e-05
14	24	2.84457e-05	0.000127431
14	25	-8.18917e-05	-0.000155448
15	1	-5.67366e-05	-7.265e-06
15	2	0.000318785	2.86001e-05
15	3	-0.000889513	7.04855e-06
15	4	0.00150867	-0.000167412
15	5	-0.0014766	0.000214954
15	6	0.000371936	0.000169865
15	7	0.00112698	-0.000606318
15	8	-0.00171818	0.000342377
15	9	0.000937285	0.000343883
15	10	0.000323583	-0.000424873
15	11	-0.00106202	-0.000124678
15	12	0.00120765	0.000314341
15	13	-0.000989176	0.000259483
15	14	0.000420257	-0.000885388
15	15	0.000208281	0.000825575
15	16	-0.000413257	-0.00029872
15	17	0.000168439	3.06371e-05
15	18	0.000141061	-0.000191375
15	19	-0.000237572	0.000337452
15	20	0.000153695	-0.000227898
15	21	-4.19677e-05	8.89816e-05
15	22	-3.59125e-05	-8.70654e-05
15	23	7.95783e-05	8.42276e-05
15	24	-6.74954e-05	1.20228e-05
15	25	2.08371e-05	-8.00159e-05
16	1	-4.55902e-06	-4.82007e-07
16	2	2.20263e-05	1.29514e-05
16	3	-6.53572e-05	-4.73608e-05
16	4	0.00022145	5.43028e-05
16	5	-0.000663383	-7.35428e-07
16	6	0.001365	2.25975e-05
16	7	-0.00189837	-0.000362924
16	8	0.00186012	0.00108452
16	9	-0.00142617	-0.00169884
16	10	0.00109149	0.00141072
16	11	-0.000957496	-0.000186206
16	12	0.000774704	-0.00099692
16	13	-0.000537279	0.00127837
16	14	0.000463551	-0.000708475
16	15	-0.000543846	-4.97854e-05
16	16	0.00054044	0.00041112
16	17	-0.000300593	-0.000311953
16	18	-7.87376e-05	6.99788e-05
16	19	0.000317986	4.07438e-05
16	20	-0.000264893	4.03949e-05
16	21	9.17128e-05	-0.000190523
16	22	-2.8939e-05	0.000207539
16	23	7.94925e-05	-4.58534e-05
16	24	-0.000129904	-0.000110075
16	25	0.000131211	0.000111819
17	1	1.08851e-05	-2.15248e-05
17	2	-7.38712e-05	0.000140951
17	3	0.000223699	-0.000405785
17	4	-0.00042591	0.000693781
17	5	0.000612467	-0.000805052
17	6	-0.000711437	0.00069358
17	7	0.000640429	-0.000391149
17	8	-0.000401285	-0.000129192
17	9	0.00019106	0.000681817
17	10	-0.00025258	-0.000925606
17	11	0.000498345	0.00087285
17	12	-0.000581212	-0.000708458
17	13	0.00041838	0.000398323
17	14	-0.000224112	-2.55028e-05
17	15	0.000127683	-9.8201e-05
17	16	-0.000115063	-3.88974e-05
17	17	0.00014843	0.000114385
17	18	-0.000161187	-4.22913e-05
17	19	0.000105939	5.11424e-05
17	20	-2.66074e-05	-0.000207139
17	21	-2.49459e-05	0.000299247
17	22	5.43604e-05	-0.000192323
17	23	-5.83766e-05	-4.44287e-06
17	24	2.08905e-05	0.000118809
17	25	1.5882e-05	-9.81229e-05
18	1	-9.48765e-06	8.26114e-06
18	2	4.89127e-05	-6.41985e-05
18	3	-9.00862e-05	0.000197049
18	4	4.14848e-05	-0.00033729
18	5	4.43326e-05	0.000438946
18	6	8.90716e-05	-0.000580378
18	7	-0.000490524	0.000689827
18	8	0.000787514	-0.000577371
18	9	-0.000644207	0.000442943
18	10	0.000203479	-0.000718524
18	11	0.000132373	0.00128067
18	12	-0.000221244	-0.00146039
18	13	0.000271434	0.000937838
18	14	-0.000444591	-0.000139345
18	15	0.000593043	-0.000336819
18	16	-0.000493271	0.000342497
18	17	0.000177565	-0.000137361
18	18	0.000112516	-2.02316e-05
18	19	-0.000205819	8.93136e-05
18	20	0.000118194	-0.00014141
18	21	3.62621e-05	0.000186463
18	22	-0.000137128	-0.000176114
18	23	0.000125147	0.000109264
18	24	-5.18831e-05	-4.23883e-05
18	25	-2.55656e-06	1.95233e-05
19	1	-1.83253e-07	-8.74041e-07
19	2	-4.74232e-06	-2.04986e-06
19	3	-2.22491e-05	3.2157e-05
19	4	0.000200158	-0.000135625
19	5	-0.000575782	0.000292698
19	6	0.000923114	-0.000317314
19	7	-0.000843533	7.93647e-05
19	8	0.000176721	0.00016573
19	9	0.000670968	-2.67433e-05
19	10	-0.00094684	-0.000437806
19	11	0.000320482	0.000736976
19	12	0.000622501	-0.000531184
19	13	-0.000976122	-1.82179e-05
19	14	0.000563674	0.000439696
19	15	-1.24788e-05	-0.000443024
19	16	-0.000158342	0.000192542
19	17	4.477e-05	-1.579e-05
19	18	5.19677e-05	-1.56305e-05
19	19	-4.40477e-05	3.63373e-05
19	20	-1.19165e-05	-9.30175e-05
19	21	6.35869e-05	0.000131834
19	22	-8.51286e-05	-0.000142882
19	23	8.10124e-05	0.000147112
19	24	-7.22138e-05	-0.000144381
19	25	6.97044e-05	0.000129444
20	1	-4.64341e-06	1.01484e-05
20	2	3.66214e-05	-2.43415e-05
20	3	-9.62037e-05	-1.60767e-05
20	4	0.000114189	0.000141387
20	5	-3.23266e-05	-0.000246782
20	6	-7.77116e-05	0.000112852
20	7	8.95591e-05	0.00041977
20	8	-6.36166e-05	-0.00113495
20	9	0.00022337	0.00145402
20	10	-0.000569922	-0.00112985
20	11	0.000746703	0.000610709
20	12	-0.000497664	-0.000312599
20	13	0.000107446	0.000111513
20	14	-4.06952e-05	0.000123239
20	15	0.000266658	-0.000206292
20	16	-0.00040179	7.79189e-05
20	17	0.000323689	2.78543e-05
20	18	-0.000186404	2.54758e-07
20	19	8.89604e-05	-1.6811e-05
20	20	-3.57044e-05	-5.59405e-05
20	21	4.63164e-06	0.000130458
20	22	2.86876e-05	-0.000142112
20	23	-4.12835e-05	0.000105457
20	24	1.04172e-05	-5.85551e-05
20	25	1.39955e-05	4.20389e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode60_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0156592	0
0	2	-0.0212868	0
0	3	0.0053283	0
0	4	0.0195986	0
0	5	-0.016071	0
0	6	-0.0145606	0
0	7	0.0266435	0
0	8	-0.00179718	0
0	9	-0.0238741	0
0	10	0.0158672	0
0	11	0.0145755	0
0	12	-0.0341128	0
0	13	0.0292648	0
0	14	-0.0128872	0
0	15	0.00185957	0
0	16	-0.000123542	0
0	17	0.00181053	0
0	18	-0.00229679	0
0	19	0.00172284	0
0	20	-0.00131027	0
0	21	0.00101503	0
0	22	-0.000477089	0
0	23	-0.000128684	0
0	24	0.000461823	0
0	25	-0.000420481	0
1	1	0.475691	-0.198772
1	2	-0.727018	0.304106
1	3	0.221904	-0.0934137
1	4	0.602126	-0.250536
1	5	-0.53835	0.223682
1	6	-0.438136	0.183288
1	7	0.827164	-0.343743
1	8	0.0863428	-0.0380943
1	9	-1.03974	0.432677
1	10	0.648966	-0.264322
1	11	0.732025	-0.315
1	12	-1.71952	0.726204
1	13	1.64714	-0.692467
1	14	-0.961419	0.402197
1	15	0.351251	-0.145005
1	16	-0.070358	0.0277467
1	17	0.00544124	-0.001786
1	18	-0.0019588	0.000753162
1	19	0.000778209	0.000178038
1	20	0.000845076	-0.00122425
1	21	-0.000504348	0.000961626
1	22	-6.85533e-05	-0.000417116
1	23	0.000105175	0.000308049
1	24	7.35217e-06	-0.00042447
1	25	-0.000244423	0.000422039
2	1	-0.0170556	0.017551
2	2	0.0191263	-0.0204185
2	3	0.00540603	-0.00322756
2	4	-0.0219668	0.0198281
2	5	0.0037739	-0.00329095
2	6	0.0222799	-0.0211985
2	7	-0.0170766	0.0161014
2	8	-0.0115988	0.0120686
2	9	0.0237157	-0.023306
2	10	-0.00468704	-0.000334534
2	11	-0.0214223	0.0343891
2	12	0.0298392	-0.0470731
2	13	-0.0212026	0.0348026
2	14	0.00959333	-0.0161342
2	15	-0.00301849	0.00530862
2	16	0.000795159	-0.00246167
2	17	-0.000222954	0.00228847
2	18	-5.68946e-05	-0.00197889
2	19	0.000365491	0.00122819
2	20	-0.000506545	-0.000274195
2	21	0.000250187	-0.00039879
2	22	0.000177156	0.000376671
2	23	-0.000415558	6.20951e-05
2	24	0.000459306	-0.000309984
2	25	-0.000427427	0.000167224
3	1	0.000223054	-0.00239904
3	2	-0.0011537	0.00554597
3	3	0.00215043	-0.00560156
3	4	-0.00193229	0.00155238
3	5	0.000944885	0.0028161
3	6	-0.000467605	-0.0032657
3	7	0.000367897	-0.000243123
3	8	-0.000622339	0.00371942
3	9	0.00220398	-0.003298
3	10	-0.00371643	-0.00101913
3	11	0.00142775	0.0057004
3	12	0.00467575	-0.00743458
3	13	-0.00933208	0.00594937
3	14	0.00874177	-0.00316313
3	15	-0.00498195	0.000653746
3	16	0.00205019	0.000959476
3	17	-0.000966618	-0.00118202
3	18	0.000530474	0.00013907
3	19	-0.000153415	0.000832031
3	20	1.82092e-05	-0.000628654
3	21	-4.25728e-06	-0.000291747
3	22	-0.000106321	0.000756859
3	23	0.000148583	-0.000379686
3	24	-5.60951e-05	-0.000190233
3	25	6.9532e-05	0.000276209
4	1	0.0886837	0.0264645
4	2	-0.205922	-0.0609308
4	3	0.161543	0.0469548
4	4	0.0676918	0.0212183
4	5	-0.211218	-0.0633914
4	6	0.063991	0.0202679
4	7	0.195189	0.0557012
4	8	-0.226208	-0.0664324
4	9	-0.0353434	-0.00713636
4	10	0.332566	0.0926991
4	11	-0.422961	-0.120959
4	12	0.308843	0.0906742
4	13	-0.14396	-0.0441142
4	14	0.0393919	0.0133863
4	15	-0.00334932	-0.00194561
4	16	-0.000965302	-0.00022534
4	17	-0.00019617	0.000319901
4	18	0.0001085	-6.80846e-05
4	19	0.000189866	-0.000389719
4	20	1.24964e-05	0.000542756
4	21	-0.000200681	-0.000168566
4	22	0.000155861	-0.000222188
4	23	-0.000162754	0.000240709
4	24	0.0002493	-0.000110791
4	25	-0.000180119	9.04533e-05
5	1	-0.00162983	-0.00116316
5	2	0.0049185	0.00350549
5	3	-0.00608864	-0.00428356
5	4	0.00154361	0.00165652
5	5	0.00535476	0.000989672
5	6	-0.00686955	0.000230614
5	7	0.00135905	-0.00288645
5	8	0.00409862	0.00201271
5	9	-0.00356398	0.00194333
5	10	-0.000601375	-0.00454927
5	11	0.00298192	0.00409008
5	12	-0.00228833	-0.00241397
5	13	0.000458682	0.00135471
5	14	0.00105052	-0.00127523
5	15	-0.00165808	0.00163637
5	16	0.00122359	-0.00160825
5	17	-0.000443726	0.000864801
5	18	0.000134063	8.33783e-05
5	19	-0.000170046	-0.000614217
5	20	7.62394e-05	0.00065172
5	21	3.85053e-05	-0.000458582
5	22	7.75487e-05	0.000222191
5	23	-0.000170944	-5.2653e-05
5	24	-4.60758e-05	2.85864e-05
5	25	0.000323447	-6.46727e-05
6	1	-0.00128775	0.00777266
6	2	0.00372878	-0.0272652
6	3	-0.00429332	0.0417955
6	4	0.0014198	-0.025615
6	5	0.00105527	-0.016626
6	6	0.00100643	0.0435858
6	7	-0.00511789	-0.023085
6	8	0.00482299	-0.0292531
6	9	0.00118174	0.0689929
6	10	-0.00681881	-0.0708988
6	11	0.00687709	0.0463407
6	12	-0.00340261	-0.0202175
6	13	0.00122113	0.00564366
6	14	-0.00128184	-0.00125018
6	15	0.00156218	0.000986244
6	16	-0.00103249	-0.000934401
6	17	0.000220106	0.000412446
6	18	0.000141411	-0.000132878
6	19	0.00010411	0.000255321
6	20	-0.000468785	-0.000322215
6	21	0.000440027	0.000150073
6	22	-6.22333e-05	2.78923e-05
6	23	-0.000282851	6.72641e-06
6	24	0.000376662	-0.000149429
6	25	-0.000279421	0.000126365
7	1	-0.000558404	-0.0010396
7	2	0.0026913	0.00390541
7	3	-0.00590003	-0.00657711
7	4	0.00651224	0.00520948
7	5	-0.00112546	0.000512149
7	6	-0.00753252	-0.00521059
7	7	0.0115389	0.00311043
7	8	-0.00641003	0.00510897
7	9	-0.0040164	-0.0126515
7	10	0.012354	0.0138064
7	11	-0.0143445	-0.00912978
7	12	0.0106837	0.00328223
7	13	-0.00517844	0.000214182
7	14	0.0014452	-0.000940523
7	15	-0.000240551	0.000101728
7	16	0.000162799	0.000884883
7	17	-0.000261951	-0.000984223
7	18	0.000519136	0.000226856
7	19	-0.000730466	0.000421185
7	20	0.00057503	-0.000343707
7	21	-0.000230989	-9.39775e-05
7	22	4.86007e-05	0.00026533
7	23	-3.97902e-05	-6.6439e-05
7	24	3.88234e-05	-0.0001268
7	25	-8.81245e-06	3.21566e-05
8	1	-0.00021336	-0.000238691
8	2	0.000720854	0.00153361
8	3	-0.0010643	-0.00435249
8	4	0.000655676	0.00714013
8	5	0.000342766	-0.00719837
8	6	-0.000763223	0.00335767
8	7	-0.000714139	0.00314426
8	8	0.00401255	-0.00955291
8	9	-0.0071453	0.0128073
8	10	0.00799911	-0.0111794
8	11	-0.00640355	0.00588843
8	12	0.00373392	-0.000699535
8	13	-0.00134308	-0.00125825
8	14	4.6769e-05	0.000306012
8	15	8.816e-05	0.000943417
8	16	0.00013737	-0.000934524
8	17	-5.27428e-05	0.000183868
8	18	-0.000118728	0.000353007
8	19	4.5193e-05	-0.000424374
8	20	0.000106783	0.000225776
8	21	-0.000174614	-3.61057e-05
8	22	0.000221021	5.09912e-06
8	23	-0.000207998	-1.07105e-05
8	24	4.35794e-05	-7.59934e-05
8	25	0.000157214	0.000154871
9	1	-0.000845288	-0.000471712
9	2	0.00444645	0.00209074
9	3	-0.011007	-0.00438408
9	4	0.0161089	0.00523561
9	5	-0.0135909	-0.00287026
9	6	0.00196674	-0.00180764
9	7	0.012914	0.00558544
9	8	-0.0221187	-0.00605968
9	9	0.0210472	0.00392292
9	10	-0.0129026	-0.00157561
9	11	0.00470928	0.000412027
9	12	-0.000664392	-0.000468407
9	13	0.000139649	0.00115327
9	14	-0.000586161	-0.0013463
9	15	0.000517334	0.000453332
9	16	-3.59867e-05	0.000523514
9	17	-0.000246054	-0.000409965
9	18	0.000113443	-0.00039651
9	19	0.000181862	0.000761671
9	20	-0.00028131	-0.000443468
9	21	6.64533e-05	2.84345e-05
9	22	0.000295515	7.96027e-05
9	23	-0.000526489	1.11527e-05
9	24	0.000466342	-6.85949e-05
9	25	-0.000251736	3.49192e-05
10	1	0.000198129	0.000291114
10	2	-0.000779421	-0.00165329
10	3	0.00143971	0.00456892
10	4	-0.00163589	-0.0079852
10	5	0.00113531	0.0098118
10	6	5.21436e-05	-0.00902491
10	7	-0.00145804	0.00651385
10	8	0.0021157	-0.00380235
10	9	-0.00177861	0.00188172
10	10	0.00132349	-0.00112041
10	11	-0.00127397	0.00128462
10	12	0.00117137	-0.00168763
10	13	-0.000639189	0.00173629
10	14	-4.24273e-05	-0.00119013
10	15	0.000431157	0.000232247
10	16	-0.000394286	0.000486208
10	17	0.000124181	-0.000495974
10	18	0.000122564	0.000128978
10	19	-0.00024632	6.29134e-05
10	20	0.000244642	-5.74798e-05
10	21	-9.39369e-05	0.000122596
10	22	-0.000114009	-0.000270606
10	23	0.000159283	0.000261414
10	24	-4.15296e-05	-2.83463e-05
10	25	-2.26733e-06	-0.000182951
11	1	-0.000108287	-8.769e-05
11	2	0.000704716	0.000648106
11	3	-0.0022649	-0.00259648
11	4	0.00487833	0.00702832
11	5	-0.00820345	-0.0136513
11	6	0.0114743	0.0194781
11	7	-0.0131084	-0.0206098
11	8	0.0115441	0.0160993
11	9	-0.00738156	-0.00895532
11	10	0.00330257	0.00303199
11	11	-0.000993066	1.24764e-05
11	12	-0.000286603	-0.000859592
11	13	0.00138751	0.000841499
11	14	-0.00162477	-0.000597777
11	15	0.000531822	0.000152074
11	16	0.000724382	0.000395415
11	17	-0.000942414	-0.000761371
11	18	0.000409657	0.0008001
11	19	-1.34347e-05	-0.000604064
11	20	5.9146e-06	0.000369922
11	21	-0.000121396	-0.000237069
11	22	0.000160845	0.000184938
11	23	-0.000127086	-8.11361e-05
11	24	6.93551e-05	-0.000115508
11	25	-2.99234e-06	0.000272148
12	1	5.61294e-05	3.12739e-05
12	2	-0.000280077	-0.00019771
12	3	0.000772543	0.000621599
12	4	-0.00168897	-0.00124818
12	5	0.00318697	0.00166282
12	6	-0.00485907	-0.00114531
12	7	0.00550066	-0.000810633
12	8	-0.0041763	0.00356334
12	9	0.00152541	-0.00527325
12	10	0.000580968	0.00469514
12	11	-0.00093818	-0.00267055
12	12	0.000123542	0.000977154
12	13	0.000565313	-0.000282341
12	14	-0.000616139	0.000115175
12	15	0.000387079	-0.000120885
12	16	-0.000272666	0.000293935
12	17	0.000203218	-0.00041574
12	18	2.24718e-05	0.000205223
12	19	-0.000240326	0.000160953
12	20	0.000172233	-0.000289761
12	21	7.05252e-05	0.000136204
12	22	-0.000160129	3.65605e-05
12	23	2.12933e-05	-9.02283e-05
12	24	0.000158559	0.00011439
12	25	-0.000206239	-0.000163839
13	1	-1.52858e-05	-3.65809e-05
13	2	0.00029818	0.000117803
13	3	-0.00129189	8.12096e-05
13	4	0.00300244	-0.0011083
13	5	-0.00483384	0.00285782
13	6	0.00621756	-0.004377
13	7	-0.00680815	0.00490257
13	8	0.00624053	-0.00447581
13	9	-0.00452282	0.00354893
13	10	0.00254582	-0.00250668
13	11	-0.001381	0.00165361
13	12	0.00111776	-0.00125219
13	13	-0.00111318	0.00113966
13	14	0.000977072	-0.000794488
13	15	-0.000607595	0.000158234
13	16	6.307e-05	0.000253669
13	17	0.000259852	-0.000215028
13	18	-0.000152622	6.19032e-05
13	19	-2.32538e-05	-7.48286e-05
13	20	4.3317e-06	0.000166913
13	21	4.25294e-05	-0.000161557
13	22	-2.11575e-05	6.18417e-05
13	23	2.8391e-05	-1.73694e-05
13	24	-3.66064e-05	9.5893e-05
13	25	-3.24257e-05	-0.000175731
14	1	1.31427e-05	4.64711e-05
14	2	-7.66431e-05	-0.000200162
14	3	0.000240215	0.00030316
14	4	-0.000397471	-5.32116e-05
14	5	0.000201926	-0.000486318
14	6	0.000279787	0.000874168
14	7	-0.000217014	-0.000884086
14	8	-0.00067491	0.000675061
14	9	0.00132987	-0.000459296
14	10	-0.000963836	0.000327196
14	11	0.000328954	-0.00030898
14	12	-0.000297609	0.000466231
14	13	0.000480848	-0.000663577
14	14	-0.000263036	0.000501108
14	15	3.24237e-05	3.45341e-06
14	16	-0.000343946	-0.000292098
14	17	0.000769343	0.000177208
14	18	-0.000572009	-2.64115e-05
14	19	-7.30259e-05	2.3978e-05
14	20	0.000416334	-2.2574e-05
14	21	-0.000283616	-2.32475e-05
14	22	8.60283e-05	1.57011e-05
14	23	-3.501e-05	4.26176e-05
14	24	3.29983e-05	-7.06709e-05
14	25	-4.109e-05	5.929e-05
15	1	-5.82074e-06	-2.28488e-07
15	2	5.01693e-05	-1.77072e-05
15	3	-8.10815e-05	0.000103934
15	4	-0.000126938	-0.000271431
15	5	0.000658796	0.000466299
15	6	-0.00109162	-0.000663609
15	7	0.000902253	0.000864106
15	8	-0.000240821	-0.000941507
15	9	-0.000227909	0.000769378
15	10	0.000188888	-0.000492006
15	11	6.94398e-05	0.00031381
15	12	-0.000188908	-0.000240652
15	13	0.000164128	0.000245183
15	14	-0.000146552	-0.000324785
15	15	0.000139393	0.000367341
15	16	-0.000103363	-0.00027568
15	17	7.48861e-05	0.000139127
15	18	-7.0786e-05	-7.41302e-05
15	19	9.77271e-05	4.81002e-05
15	20	-0.000130342	1.16539e-06
15	21	5.73488e-05	-3.84832e-05
15	22	0.000107562	2.32957e-05
15	23	-0.000166404	5.27585e-06
15	24	7.71912e-05	2.58793e-06
15	25	-1.28624e-05	-3.55736e-05
16	1	6.19879e-07	1.51855e-05
16	2	-5.44351e-05	-8.71633e-05
16	3	0.000312599	0.000188657
16	4	-0.000902208	-0.00011341
16	5	0.00167657	-0.000357742
16	6	-0.00217226	0.00112058
16	7	0.00195874	-0.00178372
16	8	-0.00109589	0.00204073
16	9	0.000112782	-0.00178776
16	10	0.000436364	0.00104003
16	11	-0.000297061	-4.19737e-05
16	12	-0.000289989	-0.000691267
16	13	0.000687137	0.00077237
16	14	-0.000492098	-0.000332759
16	15	-1.07699e-05	-0.000171655
16	16	0.000268574	0.000421719
16	17	-0.00013346	-0.00036601
16	18	-0.000128674	0.000156299
16	19	0.000244712	-7.33347e-05
16	20	-0.000115895	0.00020541
16	21	-0.000142244	-0.000283604
16	22	0.000251762	0.000122352
16	23	-9.69589e-05	8.29424e-05
16	24	-9.84066e-05	-0.000113883
16	25	9.6891e-05	2.1634e-05
17	1	-2.75759e-06	-3.88215e-06
17	2	9.47438e-06	-8.81311e-06
17	3	1.73336e-05	0.000134909
17	4	-0.000128054	-0.000432041
17	5	0.000220332	0.000688159
17	6	-4.42071e-05	-0.00051721
17	7	-0.000355066	-0.000101541
17	8	0.000485093	0.000538821
17	9	-8.49805e-05	-0.000211916
17	10	-0.000453937	-0.000459709
17	11	0.000634298	0.000524081
17	12	-0.000401653	3.99393e-05
17	13	9.51289e-06	-0.000392869
17	14	0.000335246	0.000239774
17	15	-0.00053045	-1.36701e-05
17	16	0.00047599	-2.73945e-06
17	17	-0.000211513	-0.000111602
17	18	1.67302e-06	0.000213892
17	19	5.91553e-06	-0.0002041
17	20	5.71874e-05	9.18044e-05
17	21	-8.15106e-05	2.27845e-06
17	22	0.000102155	-1.57548e-05
17	23	-0.000119687	-1.05565e-05
17	24	8.52996e-05	2.78162e-05
17	25	-2.69773e-05	-7.80961e-06
18	1	2.74583e-06	1.92589e-05
18	2	-3.68857e-06	-0.000152551
18	3	-2.04818e-05	0.00047455
18	4	1.81223e-05	-0.000835032
18	5	0.000170395	0.000960283
18	6	-0.000622745	-0.00072924
18	7	0.00119832	0.000222972
18	8	-0.00167688	0.000373328
18	9	0.00186909	-0.000906944
18	10	-0.00152626	0.00126899
18	11	0.000593834	-0.00129143
18	12	0.000376134	0.00094533
18	13	-0.000670882	-0.000549059
18	14	0.000313007	0.000445469
18	15	1.93961e-05	-0.000613774
18	16	5.40621e-05	0.000796941
18	17	-0.000233603	-0.000827131
18	18	0.000163973	0.000688075
18	19	1.49741e-05	-0.000451027
18	20	-1.04182e-05	0.00024102
18	21	-0.000106018	-0.000137967
18	22	0.000114287	0.000101128
18	23	-4.10692e-05	-5.53669e-05
18	24	7.85991e-06	2.60168e-06
18	25	3.26666e-07	1.64775e-05
19	1	7.18318e-06	3.48443e-06
19	2	-2.31634e-05	-2.73675e-05
19	3	3.79822e-05	8.06267e-05
19	4	-8.91852e-05	-0.000105517
19	5	0.000305272	2.81837e-05
19	6	-0.000684056	9.2982e-05
19	7	0.000904448	-0.000115819
19	8	-0.000723062	2.52456e-05
19	9	0.000434234	3.15293e-05
19	10	-0.000501586	9.27688e-05
19	11	0.000801388	-0.000341731
19	12	-0.000767825	0.000464675
19	13	0.000288025	-0.000398699
19	14	0.000142667	0.000408219
19	15	-0.000167912	-0.000606542
19	16	-2.20867e-05	0.000725996
19	17	7.60433e-05	-0.000574787
19	18	5.01446e-05	0.000308277
19	19	-0.000158572	-8.8517e-05
19	20	0.000153102	-0.000122364
19	21	-0.000106449	0.00031046
19	22	8.37958e-05	-0.00034088
19	23	-5.76506e-05	0.000220551
19	24	-1.64929e-05	-0.000109098
19	25	0.000106046	7.15315e-05
20	1	5.50436e-07	-7.36635e-06
20	2	-8.06967e-06	7.60567e-05
20	3	1.60486e-05	-0.00033176
20	4	-3.73376e-05	0.000825013
20	5	0.000160469	-0.00133841
20	6	-0.000387161	0.00151188
20	7	0.000462088	-0.00127864
20	8	-0.000227719	0.00104894
20	9	-2.24615e-05	-0.00118404
20	10	1.86244e-06	0.0014177
20	11	0.000125135	-0.00120125
20	12	-0.00010436	0.00050531
20	13	-5.74686e-05	0.000155615
20	14	0.000237918	-0.000404825
20	15	-0.000339574	0.000309891
20	16	0.00033086	-0.000142127
20	17	-0.000271596	0.000103202
20	18	0.000197279	-0.000162807
20	19	-9.56986e-05	0.000133583
20	20	2.857e-05	2.0087e-05
20	21	-4.93808e-05	-0.00012173
20	22	6.47482e-05	8.27079e-05
20	23	5.43011e-06	-1.01401e-05
20	24	-6.94389e-05	-1.70801e-05
20	25	3.8719e-05	3.34713e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode61_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00256934	0
0	2	0.000189299	0
0	3	0.00143521	0
0	4	0.00151808	0
0	5	-0.00438213	0
0	6	0.00157693	0
0	7	0.00371646	0
0	8	-0.00456087	0
0	9	0.00051562	0
0	10	0.00372999	0
0	11	-0.00618384	0
0	12	0.00868763	0
0	13	-0.0117535	0
0	14	0.0125655	0
0	15	-0.00904694	0
0	16	0.00328134	0
0	17	0.000641611	0
0	18	-0.00113903	0
0	19	0.000111532	0
0	20	0.00029807	0
0	21	-8.15876e-05	0
0	22	0.000109309	0
0	23	-0.000320984	0
0	24	0.000175439	0
0	25	0.000190756	0
1	1	-0.106444	0.0389273
1	2	0.162062	-0.0601677
1	3	-0.0490475	0.0194607
1	4	-0.133462	0.0486837
1	5	0.117594	-0.0443247
1	6	0.0992724	-0.0365934
1	7	-0.183177	0.0692137
1	8	-0.0213914	0.00883802
1	9	0.231587	-0.0928591
1	10	-0.142211	0.063599
1	11	-0.164016	0.0530707
1	12	0.378877	-0.140643
1	13	-0.358095	0.139069
1	14	0.204885	-0.0826442
1	15	-0.0720524	0.0299306
1	16	0.0127801	-0.00517587
1	17	2.6554e-05	0.000175348
1	18	-0.000341845	-0.000629111
1	19	0.000468475	0.000311051
1	20	-0.000661235	0.000441338
1	21	0.000276757	-0.000471031
1	22	0.000188439	6.10311e-05
1	23	-0.00029537	0.000163583
1	24	0.000144234	-0.000213668
1	25	-5.59636e-06	0.000332908
2	1	0.0395465	-0.00881408
2	2	-0.0449549	0.00922559
2	3	-0.011328	0.00398558
2	4	0.0498998	-0.0114934
2	5	-0.00813954	0.000586641
2	6	-0.051064	0.0122915
2	7	0.0348804	-0.00710531
2	8	0.0376292	-0.00957402
2	9	-0.0663571	0.014461
2	10	0.0100094	0.00168995
2	11	0.0716165	-0.0239747
2	12	-0.105357	0.0324557
2	13	0.0821707	-0.0238298
2	14	-0.0410393	0.010074
2	15	0.013384	-0.00147207
2	16	-0.00224999	-0.00133022
2	17	-0.00127497	0.00160797
2	18	0.00205214	-0.00101104
2	19	-0.00106368	0.000105374
2	20	-0.000224525	0.000334701
2	21	0.000545954	-6.02979e-05
2	22	-0.000313101	-0.00034728
2	23	0.000285184	0.000471748
2	24	-0.000370591	-0.00048312
2	25	0.000239394	0.000495871
3	1	0.00520866	0.00136064
3	2	-0.00977785	-0.00206785
3	3	0.00579261	4.101e-05
3	4	0.00247081	0.00274271
3	5	-0.00342398	-0.0025093
3	6	-0.00286255	-0.00050948
3	7	0.00489847	0.00173746
3	8	0.00140381	0.00170181
3	9	-0.00686761	-0.00613756
3	10	0.0032033	0.0050883
3	11	0.00659193	0.00192408
3	12	-0.0136999	-0.00794873
3	13	0.0134873	0.00744286
3	14	-0.0083301	-0.00276729
3	15	0.00318587	-0.00026651
3	16	-0.0006091	-4.53644e-05
3	17	3.58695e-05	0.00102354
3	18	-7.75629e-05	-0.000629476
3	19	0.000126637	-0.000407824
3	20	-5.97154e-05	0.000857933
3	21	-0.000313927	-0.000794846
3	22	0.000821704	0.000711636
3	23	-0.000828075	-0.000498852
3	24	0.000225036	-1.83261e-06
3	25	0.000282196	0.000409661
4	1	0.407478	-0.00837048
4	2	-0.943966	0.0198211
4	3	0.737205	-0.0160568
4	4	0.315304	-0.00612697
4	5	-0.97505	0.0204439
4	6	0.306702	-0.00562676
4	7	0.880157	-0.0209522
4	8	-1.04165	0.0243467
4	9	-0.127956	0.0033064
4	10	1.48033	-0.0364354
4	11	-1.91119	0.0484957
4	12	1.41031	-0.0369005
4	13	-0.666619	0.0174478
4	14	0.191504	-0.00468777
4	15	-0.0264099	0.00112248
4	16	0.0023113	-0.00143848
4	17	-0.00217232	0.00146477
4	18	-0.000293807	-0.000715856
4	19	0.00143976	-8.23735e-05
4	20	-0.000901152	0.000412967
4	21	0.000566857	-0.000154362
4	22	-0.000448743	-0.000220438
4	23	3.96426e-05	0.000203814
4	24	0.000311213	3.68366e-05
4	25	-0.000182532	-7.03339e-05
5	1	-0.000375473	-0.000738871
5	2	0.00074728	0.00257628
5	3	0.000211924	-0.00423118
5	4	-0.00204593	0.00352632
5	5	0.00156548	-0.000416814
5	6	0.00209938	-0.00225702
5	7	-0.00450843	0.00206676
5	8	0.00173216	-5.54931e-05
5	9	0.00342843	-0.000579804
5	10	-0.00494469	-0.00157004
5	11	0.00179064	0.00473434
5	12	0.00136031	-0.00641154
5	13	-0.00108758	0.00574322
5	14	-0.00103717	-0.00342514
5	15	0.00189901	0.000825083
5	16	-0.00106613	0.000680362
5	17	0.00027827	-0.00060552
5	18	-0.000379595	-0.000313149
5	19	0.000680538	0.000967926
5	20	-0.000552687	-0.000843188
5	21	7.87778e-05	0.000236744
5	22	0.000387904	0.000203399
5	23	-0.000514974	-0.000216578
5	24	0.000254711	0.000109222
5	25	1.94801e-05	-0.000143983
6	1	-0.00390037	0.00738511
6	2	0.0136459	-0.0265573
6	3	-0.0211429	0.0420844
6	4	0.0138927	-0.0279912
6	5	0.00630024	-0.0133239
6	6	-0.0200947	0.0422093
6	7	0.0123214	-0.0261793
6	8	0.00923114	-0.02088
6	9	-0.0239487	0.057224
6	10	0.0221981	-0.0594421
6	11	-0.0112024	0.0376274
6	12	0.00178633	-0.0139986
6	13	0.00207536	0.000716962
6	14	-0.0020782	0.00303842
6	15	0.000901633	-0.00271213
6	16	-9.07647e-05	0.00186779
6	17	-0.000168747	-0.00137829
6	18	0.000279477	0.00100933
6	19	-0.000333834	-0.000544355
6	20	0.000283481	0.000137372
6	21	-0.000272229	5.09508e-06
6	22	0.000314472	-8.4495e-06
6	23	-0.000256997	4.35966e-05
6	24	0.000117189	-2.91983e-05
6	25	-3.21488e-05	-5.26499e-05
7	1	0.000722677	0.000559843
7	2	-0.00236561	-0.00251095
7	3	0.00314394	0.0054227
7	4	-0.00119359	-0.00665159
7	5	-0.00231178	0.00363957
7	6	0.00458825	0.00273228
7	7	-0.00470159	-0.00829812
7	8	0.00361156	0.00948653
7	9	-0.00231087	-0.00641137
7	10	0.00133834	0.00182386
7	11	-0.000613497	0.0018298
7	12	-0.00053215	-0.00325021
7	13	0.00189169	0.0020462
7	14	-0.00207327	0.000434583
7	15	0.000748492	-0.00166547
7	16	0.000467218	0.000788263
7	17	-0.000287197	0.000561754
7	18	-0.00057825	-0.00080849
7	19	0.000851654	0.000235019
7	20	-0.000475955	0.000117066
7	21	7.10538e-05	-4.04777e-06
7	22	0.000194099	-0.000133837
7	23	-0.000388219	3.52158e-05
7	24	0.000410013	0.000181563
7	25	-0.000259155	-0.000300541
8	1	-0.00061275	0.00239394
8	2	0.0036093	-0.0116527
8	3	-0.00983013	0.0269202
8	4	0.0153733	-0.0361743
8	5	-0.0131947	0.0262129
8	6	0.00112344	0.00108866
8	7	0.0137714	-0.0279339
8	8	-0.0216229	0.0374941
8	9	0.0194893	-0.0288959
8	10	-0.012303	0.0144598
8	11	0.00571539	-0.00496118
8	12	-0.00148801	0.00132538
8	13	-0.000809031	0.000267665
8	14	0.00151258	-0.00120123
8	15	-0.00107565	0.00076174
8	16	0.000381434	0.000520594
8	17	-0.000100603	-0.00109623
8	18	0.000281881	0.000563505
8	19	-0.000533225	0.000165729
8	20	0.000481812	-0.000342714
8	21	-0.000221994	8.82852e-05
8	22	0.000135915	0.000148239
8	23	-0.000262651	-0.000199402
8	24	0.000277646	0.00017223
8	25	-6.18525e-05	-0.000148732
9	1	-0.000663051	-1.89849e-05
9	2	0.00338579	0.000340932
9	3	-0.00821575	-0.00114285
9	4	0.0119779	0.00186874
9	5	-0.0106145	-0.00198597
9	6	0.00354639	0.00180612
9	7	0.00526334	-0.00138772
9	8	-0.0106816	-0.000182787
9	9	0.0105562	0.00291777
9	10	-0.00688297	-0.00473448
9	11	0.00330344	0.00399085
9	12	-0.00185159	-0.00189363
9	13	0.00204027	0.00059637
9	14	-0.00228918	-0.000362596
9	15	0.00183531	0.000256633
9	16	-0.00112011	-1.18955e-05
9	17	0.000585058	-0.000157828
9	18	-0.000123079	0.000274697
9	19	-0.000287308	-0.000335721
9	20	0.000430738	0.000145043
9	21	-0.000292036	0.000274199
9	22	5.52904e-05	-0.000568814
9	23	0.000142752	0.000518253
9	24	-0.000225845	-0.000306678
9	25	0.000176868	0.000186449
10	1	8.73184e-05	-6.96549e-05
10	2	-0.00030193	0.000261688
10	3	8.98296e-06	-0.000584399
10	4	0.00189164	0.00120832
10	5	-0.00508685	-0.00223376
10	6	0.00740048	0.00302713
10	7	-0.00742378	-0.00274515
10	8	0.00611649	0.00171967
10	9	-0.00496622	-0.00107062
10	10	0.00411837	0.00113448
10	11	-0.00295181	-0.00136311
10	12	0.00143769	0.00116442
10	13	-0.000272021	-0.000372732
10	14	-6.73136e-05	-0.000521934
10	15	-0.000148012	0.000780298
10	16	0.000412439	-0.00037568
10	17	-0.000541776	-8.42351e-06
10	18	0.000580187	-3.4537e-05
10	19	-0.000577923	0.000269957
10	20	0.000515976	-0.000324107
10	21	-0.000320802	0.000157855
10	22	2.34738e-05	-1.20658e-05
10	23	0.000194285	1.34051e-05
10	24	-0.00020969	-5.36273e-05
10	25	0.000104079	2.96723e-05
11	1	-0.000202925	-0.000450921
11	2	0.00130154	0.00314665
11	3	-0.00421853	-0.0104494
11	4	0.00901819	0.0217094
11	5	-0.013936	-0.031384
11	6	0.0160042	0.0331597
11	7	-0.0134402	-0.0261673
11	8	0.00746968	0.0155387
11	9	-0.00150893	-0.00707096
11	10	-0.00158613	0.00281451
11	11	0.00159108	-0.00144463
11	12	-0.000302857	0.00111138
11	13	-0.000640335	-0.000915625
11	14	0.000716956	0.000494837
11	15	-0.000121012	0.000171053
11	16	-0.000548691	-0.000603584
11	17	0.000781759	0.000498203
11	18	-0.000685933	-0.000218172
11	19	0.000589568	0.000143115
11	20	-0.000519553	-0.000158898
11	21	0.000370035	5.25323e-05
11	22	-0.000148057	0.0001085
11	23	-4.02497e-05	-0.000167895
11	24	8.72841e-05	0.000128475
11	25	-1.30748e-05	-5.79637e-05
12	1	0.000126321	4.26224e-06
12	2	-0.000814766	7.77855e-05
12	3	0.00234957	-0.000602175
12	4	-0.00387724	0.00186793
12	5	0.00380966	-0.00315312
12	6	-0.0019035	0.00280064
12	7	-6.81985e-05	-0.00024199
12	8	0.000659275	-0.00280865
12	9	-0.000441938	0.00422327
12	10	0.000270715	-0.00368197
12	11	0.00018905	0.00221588
12	12	-0.00102535	-0.000770973
12	13	0.00135115	-1.56731e-06
12	14	-0.000822702	-0.000115357
12	15	0.000111421	0.000451465
12	16	0.000227337	-0.000222408
12	17	-0.000171851	-0.00037374
12	18	-9.30039e-05	0.000651016
12	19	0.000299817	-0.000487466
12	20	-0.000304805	0.000203183
12	21	0.000212355	6.04075e-05
12	22	-9.07027e-05	-0.000279095
12	23	-6.7626e-05	0.000325451
12	24	0.000151981	-0.000158113
12	25	-0.000112134	-7.00138e-05
13	1	-5.52531e-05	-2.88595e-05
13	2	0.000313186	0.000150833
13	3	-0.000804411	-0.000212174
13	4	0.00124253	-0.000429001
13	5	-0.0013015	0.00228363
13	6	0.000928363	-0.00464538
13	7	-0.00034494	0.00586041
13	8	5.64375e-05	-0.00509714
13	9	-0.000502676	0.00320537
13	10	0.00130383	-0.0014967
13	11	-0.00149399	0.000499062
13	12	0.0007341	-0.00014473
13	13	0.000367973	0.000262333
13	14	-0.00107121	-0.000556588
13	15	0.0011024	0.000626035
13	16	-0.000631428	-0.000294281
13	17	3.07938e-05	-0.000137014
13	18	0.000378425	0.000244995
13	19	-0.000471167	-9.97592e-05
13	20	0.000317164	5.18004e-05
13	21	-0.000132539	-9.95038e-05
13	22	0.000100419	3.45981e-05
13	23	-0.000148065	0.000103942
13	24	8.5796e-05	-0.000144154
13	25	4.46318e-05	7.11234e-05
14	1	-5.07399e-05	1.31287e-05
14	2	0.000333037	-3.05671e-05
14	3	-0.000986337	-5.81142e-05
14	4	0.00170593	0.00025764
14	5	-0.00181668	-5.0276e-05
14	6	0.000956477	-0.00104402
14	7	0.000434259	0.00233151
14	8	-0.00136683	-0.00261354
14	9	0.00126341	0.00201464
14	10	-0.000658479	-0.00166703
14	11	0.000490719	0.00176884
14	12	-0.000866611	-0.00150858
14	13	0.00107475	0.000673612
14	14	-0.000674047	-3.29536e-06
14	15	5.28137e-05	4.1096e-05
14	16	0.000178225	-0.000480224
14	17	4.77728e-05	0.000733081
14	18	-0.00035352	-0.000663092
14	19	0.000457426	0.000484605
14	20	-0.000326417	-0.000291943
14	21	7.54374e-05	5.42163e-05
14	22	0.000106328	0.000157959
14	23	-0.00013018	-0.00019765
14	24	9.29067e-05	3.4585e-05
14	25	-8.33006e-05	0.000155698
15	1	9.62823e-06	1.66081e-05
15	2	-0.000104484	-0.000126002
15	3	0.000444817	0.000474107
15	4	-0.00102177	-0.00110316
15	5	0.00137093	0.00168804
15	6	-0.00101073	-0.00176468
15	7	0.000221774	0.00135978
15	8	0.000214277	-0.000894177
15	9	-7.3318e-05	0.000463523
15	10	-0.000110875	5.02296e-05
15	11	-2.20359e-05	-0.000357094
15	12	8.35298e-05	9.52566e-05
15	13	0.000326106	0.000438876
15	14	-0.000766028	-0.000585426
15	15	0.000582077	0.000233876
15	16	4.31586e-05	0.000107309
15	17	-0.000436446	-0.000124764
15	18	0.000355556	2.72904e-05
15	19	-5.05823e-05	-3.39095e-05
15	20	-0.000185014	7.41539e-05
15	21	0.000228517	-5.88038e-05
15	22	-0.000100389	3.73938e-05
15	23	-8.83045e-05	-6.42578e-05
15	24	0.000194849	0.000114885
15	25	-0.000169595	-0.000116098
16	1	2.66538e-06	2.13109e-05
16	2	-7.20377e-05	-0.000185852
16	3	0.000366653	0.000695637
16	4	-0.000949287	-0.00147471
16	5	0.00157562	0.00198627
16	6	-0.00184276	-0.00185687
16	7	0.00154459	0.0014413
16	8	-0.000848856	-0.00121843
16	9	0.000220548	0.00106119
16	10	-6.48234e-05	-0.000695395
16	11	0.000247332	0.000267963
16	12	-0.000232818	-4.84758e-05
16	13	-0.000111735	9.21047e-05
16	14	0.000347493	-0.000249288
16	15	-0.000274693	0.000332758
16	16	0.0001764	-0.00031666
16	17	-0.000143116	0.000238537
16	18	4.63441e-06	-6.07887e-05
16	19	0.000140191	-0.000198947
16	20	-8.39901e-05	0.000396375
16	21	-5.28619e-05	-0.000391016
16	22	7.32115e-05	0.000225759
16	23	-3.21881e-05	-0.00010349
16	24	1.81338e-05	0.000105719
16	25	2.47139e-05	-0.000110454
17	1	1.86092e-05	1.44231e-05
17	2	-9.01964e-05	-0.000106443
17	3	0.000183168	0.000398428
17	4	-0.000148209	-0.000965313
17	5	-0.000139951	0.00171853
17	6	0.000547902	-0.00247683
17	7	-0.000714334	0.00296604
17	8	0.000459217	-0.00275688
17	9	-3.04494e-05	0.00172755
17	10	-0.000258856	-0.000477294
17	11	0.000420172	-0.000329312
17	12	-0.000525009	0.000686184
17	13	0.000410096	-0.000829469
17	14	-5.384e-05	0.00071146
17	15	-0.000162627	-0.00030371
17	16	4.44925e-06	-0.000114245
17	17	0.00022758	0.000256661
17	18	-0.000194728	-0.000148839
17	19	-8.12722e-06	2.35378e-05
17	20	0.000118364	5.29793e-07
17	21	-0.000102797	-2.82227e-05
17	22	7.91894e-05	0.000129376
17	23	-7.34523e-05	-0.000177329
17	24	3.62677e-05	8.56895e-05
17	25	3.00998e-05	3.67291e-05
18	1	6.81255e-06	-1.1268e-05
18	2	-5.20144e-05	6.28351e-05
18	3	0.000149322	-0.000153676
18	4	-0.000215877	0.000211109
18	5	0.000157058	-0.000183168
18	6	1.86177e-05	0.000163458
18	7	-0.000309975	-0.000270905
18	8	0.000728261	0.00042029
18	9	-0.0010171	-0.00047298
18	10	0.00078655	0.000463645
18	11	-0.000117574	-0.000406502
18	12	-0.000444967	0.000205855
18	13	0.000541232	0.000135429
18	14	-0.000281383	-0.000482501
18	15	5.78975e-06	0.000634225
18	16	4.85894e-05	-0.000460484
18	17	5.32372e-05	0.000125333
18	18	-9.27914e-05	6.3639e-05
18	19	2.49275e-05	-3.27578e-05
18	20	2.81397e-05	-6.27518e-05
18	21	-1.14913e-05	0.000106966
18	22	-1.10078e-05	-0.000106886
18	23	-2.46107e-05	9.28038e-05
18	24	8.65087e-05	-5.5574e-05
18	25	-9.10674e-05	-1.17652e-05
19	1	3.93737e-06	-1.22927e-05
19	2	-1.46413e-05	8.9959e-05
19	3	-1.37991e-05	-0.000302555
19	4	0.000111051	0.000654883
19	5	-0.000109305	-0.001018
19	6	-0.000263539	0.00113345
19	7	0.000956488	-0.000825021
19	8	-0.00148033	0.000294902
19	9	0.00142809	3.41817e-05
19	10	-0.000930821	-9.79773e-05
19	11	0.000444876	0.000230186
19	12	-0.000249283	-0.000490717
19	13	0.000301046	0.000502601
19	14	-0.000428587	-0.000102194
19	15	0.000494857	-0.000363483
19	16	-0.000455745	0.000494772
19	17	0.00034194	-0.00026029
19	18	-0.000176401	-6.20566e-05
19	19	-2.53243e-05	0.000178312
19	20	0.000176988	-5.31683e-05
19	21	-0.000203754	-8.94628e-05
19	22	0.000157502	8.97001e-05
19	23	-0.000103142	-1.85649e-05
19	24	3.12891e-05	-1.27848e-05
19	25	3.77035e-05	4.51405e-06
20	1	-3.18171e-06	-3.76898e-06
20	2	1.04925e-05	-1.79189e-06
20	3	-1.85038e-05	8.08139e-05
20	4	8.09e-05	-0.00031132
20	5	-0.000310646	0.000666649
20	6	0.000635756	-0.000947968
20	7	-0.000683648	0.000904366
20	8	0.000305668	-0.000537373
20	9	8.69134e-05	0.000224163
20	10	-0.000174444	-0.000268867
20	11	0.000158272	0.000400276
20	12	-0.000213535	-0.0001394
20	13	0.000150814	-0.000407968
20	14	0.000147935	0.000646388
20	15	-0.000464329	-0.000360275
20	16	0.000546214	-2.61564e-05
20	17	-0.000355347	0.000115235
20	18	4.42016e-05	6.26884e-06
20	19	0.000159858	-8.29646e-05
20	20	-0.000143048	6.88265e-05
20	21	1.01842e-05	-4.71178e-05
20	22	6.96139e-05	3.3504e-05
20	23	-6.47073e-05	4.96038e-06
20	24	4.66976e-05	-5.7032e-05
20	25	-4.55725e-05	8.19244e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode62_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00171088	0
0	2	-0.00279903	0
0	3	0.000495822	0
0	4	0.00541328	0
0	5	-0.00816703	0
0	6	0.00195656	0
0	7	0.00730357	0
0	8	-0.00735622	0
0	9	-0.00211954	0
0	10	0.00745328	0
0	11	-0.00116036	0
0	12	-0.00830672	0
0	13	0.0113181	0
0	14	-0.00913813	0
0	15	0.00705893	0
0	16	-0.0057177	0
0	17	0.00352661	0
0	18	-0.00118792	0
0	19	0.000201456	0
0	20	-0.000301608	0
0	21	0.000335693	0
0	22	0.000126056	0
0	23	-0.000777616	0
0	24	0.00112915	0
0	25	-0.000903872	0
1	1	0.0569077	0.0530291
1	2	-0.0860868	-0.0815785
1	3	0.0252148	0.0260853
1	4	0.0713828	0.0662248
1	5	-0.0608667	-0.0615231
1	6	-0.0551599	-0.0456994
1	7	0.0961968	0.0915521
1	8	0.0169916	0.00573593
1	9	-0.127001	-0.111645
1	10	0.0714158	0.0734447
1	11	0.0984043	0.075611
1	12	-0.213964	-0.187196
1	13	0.200602	0.185238
1	14	-0.116133	-0.113143
1	15	0.0423622	0.0445399
1	16	-0.00805908	-0.00988423
1	17	-3.13887e-05	1.81228e-05
1	18	2.73896e-05	0.00119115
1	19	0.000306746	-0.00120729
1	20	-0.00019252	0.00103367
1	21	0.000302814	-0.000500748
1	22	-0.000650123	1.88385e-05
1	23	0.00070487	4.71908e-05
1	24	-0.000304227	0.000142416
1	25	-7.42793e-05	-0.000236986
2	1	-0.0494527	-0.0119941
2	2	0.0572791	0.014273
2	3	0.0118193	0.00206469
2	4	-0.0602374	-0.0143367
2	5	0.00911905	0.00301227
2	6	0.0637284	0.0150706
2	7	-0.0416878	-0.0116499
2	8	-0.0498823	-0.0104864
2	9	0.082225	0.0212994
2	10	-0.00416128	-0.0039803
2	11	-0.103724	-0.0252237
2	12	0.145601	0.0395476
2	13	-0.111624	-0.0317062
2	14	0.0545017	0.0150238
2	15	-0.0162988	-0.00357513
2	16	0.00199315	0.000218911
2	17	0.000574897	-0.000646117
2	18	-0.000426262	0.00117925
2	19	0.000181111	-0.000969814
2	20	7.30945e-05	0.000406661
2	21	-0.000229603	-3.51269e-05
2	22	-8.76535e-06	8.66962e-05
2	23	0.000394466	-0.000184206
2	24	-0.000368118	-2.93849e-05
2	25	-2.21716e-05	0.000312048
3	1	-0.000555749	-0.000228327
3	2	0.00162372	0.000601441
3	3	-0.00163102	-7.28501e-05
3	4	-0.000288769	-0.00178543
3	5	0.00178721	0.00286086
3	6	-0.000529114	-0.00125193
3	7	-0.00170989	-0.00149538
3	8	0.00140135	0.00300802
3	9	0.00171507	-0.00334518
3	10	-0.00477029	0.0033648
3	11	0.0059341	-0.00294606
3	12	-0.00591369	0.00212594
3	13	0.00560736	-0.00158847
3	14	-0.00454928	0.00154327
3	15	0.00226878	-0.00162433
3	16	0.000157429	0.00162879
3	17	-0.00112871	-0.00126447
3	18	0.000671413	0.000239717
3	19	-0.000113018	0.000757293
3	20	5.60135e-05	-0.000770186
3	21	-0.000141117	6.00777e-05
3	22	0.000132382	0.000546526
3	23	-0.000121288	-0.00079541
3	24	0.000176845	0.000705592
3	25	-0.000264031	-0.000315136
4	1	-0.00252443	-0.41412
4	2	0.00569136	0.959004
4	3	-0.00399562	-0.748077
4	4	-0.00317181	-0.322374
4	5	0.00768474	0.993936
4	6	-0.00282476	-0.317219
4	7	-0.00614133	-0.886066
4	8	0.00784771	1.05129
4	9	6.68426e-05	0.129724
4	10	-0.00871204	-1.49432
4	11	0.010419	1.92833
4	12	-0.00685403	-1.42392
4	13	0.00377353	0.675319
4	14	-0.00297706	-0.195793
4	15	0.00230059	0.0275783
4	16	-0.000697834	-0.00245034
4	17	-0.000406029	0.00255252
4	18	0.000172898	-4.62605e-05
4	19	0.000398097	-0.00146815
4	20	-0.000450871	0.00081506
4	21	0.000237769	-2.28367e-05
4	22	-8.02068e-05	-0.000124815
4	23	-3.67817e-05	2.09474e-05
4	24	6.07928e-05	4.94733e-05
4	25	-1.796e-05	-9.02104e-05
5	1	0.000129362	-0.00017957
5	2	-0.000140973	0.000440268
5	3	-0.000720682	-0.000204761
5	4	0.00235652	-0.000688204
5	5	-0.00253994	0.000957499
5	6	-0.000471471	0.000674038
5	7	0.00382341	-0.00288336
5	8	-0.00221525	0.00244357
5	9	-0.00486305	0.00179028
5	10	0.0114541	-0.00668186
5	11	-0.0119189	0.00780839
5	12	0.0070401	-0.0045491
5	13	-0.00203582	0.000613117
5	14	0.000292481	0.000857576
5	15	-0.000994002	-0.000579015
5	16	0.00177852	0.000698818
5	17	-0.00159173	-0.00149747
5	18	0.000856747	0.0019348
5	19	-0.00014594	-0.0016333
5	20	-0.00038138	0.001025
5	21	0.000626239	-0.000544818
5	22	-0.000488714	0.000330568
5	23	0.000101868	-0.000308938
5	24	0.000271947	0.000315788
5	25	-0.000467201	-0.000232382
6	1	-0.00102318	-4.87841e-05
6	2	0.00316706	-0.000202854
6	3	-0.00411817	0.00130299
6	4	0.00152763	-0.00272409
6	5	0.0036119	0.00278468
6	6	-0.00791383	-0.000881945
6	7	0.00819082	-0.000963935
6	8	-0.0030525	0.000175613
6	9	-0.00515756	0.00286108
6	10	0.0110062	-0.00491372
6	11	-0.0111705	0.00382486
6	12	0.00741333	-0.000908852
6	13	-0.00314926	-0.00117523
6	14	-8.20694e-05	0.00167973
6	15	0.00186518	-0.00164214
6	16	-0.0019462	0.00161456
6	17	0.00097383	-0.00124439
6	18	-0.000140912	0.000484841
6	19	-8.92737e-05	0.000176606
6	20	-4.56815e-05	-0.000447932
6	21	0.000258735	0.000452327
6	22	-0.000326768	-0.000400013
6	23	0.000196594	0.000375578
6	24	-8.07656e-05	-0.000328633
6	25	0.000129602	0.000194731
7	1	-8.89081e-05	-0.000430236
7	2	-0.000235783	0.00139291
7	3	0.00212223	-0.00178442
7	4	-0.00511298	0.000612361
7	5	0.00565431	0.00111154
7	6	-0.000442148	-0.00168794
7	7	-0.00888633	0.00092208
7	8	0.0163206	0.00029702
7	9	-0.0171088	-0.00121518
7	10	0.012068	0.0014274
7	11	-0.00606232	-0.000897417
7	12	0.00274841	-0.000118702
7	13	-0.00171642	0.00123717
7	14	0.000787571	-0.00194843
7	15	0.000536408	0.00190045
7	16	-0.00112794	-0.00137186
7	17	0.000582342	0.0010595
7	18	0.000155877	-0.00117776
7	19	-0.000325173	0.00122558
7	20	0.000197961	-0.000806807
7	21	-0.000189902	0.000174264
7	22	0.000180262	0.000180233
7	23	-6.51239e-06	-0.00017041
7	24	-0.000180232	0.000111306
7	25	0.000244064	-0.000166521
8	1	0.00132111	0.000789683
8	2	-0.00661386	-0.00394107
8	3	0.0157784	0.00910559
8	4	-0.0217747	-0.0115152
8	5	0.0157722	0.00627477
8	6	0.00149048	0.00437676
8	7	-0.0176486	-0.0120251
8	8	0.0210703	0.0113969
8	9	-0.0123874	-0.00578402
8	10	0.00151623	0.00189761
8	11	0.00366115	-0.00196473
8	12	-0.00287426	0.00317807
8	13	0.000159983	-0.00288646
8	14	0.00132427	0.00125922
8	15	-0.00109909	0.000330868
8	16	0.000350446	-0.00104514
8	17	-0.000186152	0.000907163
8	18	0.000460644	-0.000546639
8	19	-0.000355007	0.000447843
8	20	-0.000161664	-0.000517705
8	21	0.00042038	0.00051853
8	22	-0.000240141	-0.000363571
8	23	1.49441e-05	6.637e-05
8	24	3.22243e-05	0.000173834
8	25	1.165e-05	-0.000142644
9	1	-0.000645308	0.000384605
9	2	0.00367837	-0.00183354
9	3	-0.00976862	0.00407818
9	4	0.0148838	-0.00491538
9	5	-0.0119378	0.00184856
9	6	-0.00120415	0.00500305
9	7	0.0170554	-0.0124165
9	8	-0.0246512	0.0165828
9	9	0.0201168	-0.015645
9	10	-0.0095878	0.0104517
9	11	0.00163359	-0.00402705
9	12	0.000917391	-0.000259443
9	13	-0.000555404	0.00131941
9	14	-9.58358e-05	-0.00072523
9	15	0.000294928	0.000197354
9	16	-0.000143842	-2.47102e-05
9	17	-2.02004e-05	-8.71346e-05
9	18	-0.000125158	0.000191606
9	19	0.000411693	-0.000267736
9	20	-0.000446428	0.000315431
9	21	0.000244031	-0.000251226
9	22	-9.1421e-05	6.58756e-05
9	23	7.22941e-05	5.71584e-05
9	24	-6.5246e-05	-7.1588e-06
9	25	1.32887e-05	-5.8881e-05
10	1	-0.000189478	-0.000124648
10	2	0.00140636	0.000670796
10	3	-0.00459761	-0.00166963
10	4	0.00885294	0.00234938
10	5	-0.0110539	-0.00153632
10	6	0.00871275	-0.00117415
10	7	-0.00269853	0.00469611
10	8	-0.00318943	-0.00701428
10	9	0.00528886	0.00680458
10	10	-0.00331749	-0.00466662
10	11	0.000496271	0.00240167
10	12	0.000210417	-0.00104216
10	13	0.000793794	0.000317785
10	14	-0.00127372	7.15883e-05
10	15	0.000545291	-9.40166e-06
10	16	0.000237548	-0.000290622
10	17	-0.000269795	0.000359717
10	18	-8.93535e-05	-0.000174441
10	19	0.000274088	5.45027e-05
10	20	-0.000164582	-7.17663e-05
10	21	-5.62863e-05	2.80714e-05
10	22	0.000177572	0.00012475
10	23	-0.000140491	-0.000228444
10	24	5.59405e-05	0.000207609
10	25	-1.8248e-05	-0.000154627
11	1	0.000186091	-0.000302302
11	2	-0.00153847	0.00211966
11	3	0.00574519	-0.00739926
11	4	-0.0132124	0.0167358
11	5	0.0212516	-0.0271967
11	6	-0.0255488	0.0334782
11	7	0.0238298	-0.0322061
11	8	-0.0172969	0.0246096
11	9	0.00894034	-0.0148098
11	10	-0.00203871	0.00655645
11	11	-0.000909236	-0.00162248
11	12	0.000117643	-0.000187556
11	13	0.00161937	0.000236828
11	14	-0.00215685	2.60838e-05
11	15	0.00167767	0.000120039
11	16	-0.00105154	-0.000440537
11	17	0.000500294	0.000434754
11	18	-0.000113708	-0.000210652
11	19	0.000121976	0.000161441
11	20	-0.000377201	-0.000216572
11	21	0.00047476	9.02203e-05
11	22	-0.000337275	0.000178989
11	23	0.000146631	-0.000323433
11	24	-4.6031e-06	0.000205981
11	25	-6.48083e-05	4.70889e-05
12	1	0.000108856	1.48711e-06
12	2	-0.00064431	-0.0001468
12	3	0.00183421	0.000845196
12	4	-0.00323544	-0.0023039
12	5	0.00379404	0.00381418
12	6	-0.0028844	-0.00426683
12	7	0.001124	0.00343827
12	8	0.000295325	-0.00209556
12	9	-0.000813976	0.00103152
12	10	0.000594336	-0.000495153
12	11	1.72714e-05	0.000358713
12	12	-0.000543864	-0.00028408
12	13	0.000523357	-8.77737e-05
12	14	-3.86326e-05	0.000644406
12	15	-0.000430839	-0.000917534
12	16	0.000700627	0.000785598
12	17	-0.000888758	-0.00050992
12	18	0.000965545	0.000245288
12	19	-0.000782239	-9.72058e-06
12	20	0.000361295	-9.0165e-05
12	21	8.21277e-05	1.43137e-06
12	22	-0.000317707	0.000124993
12	23	0.00028742	-0.000147004
12	24	-0.000127208	9.07769e-05
12	25	-1.96933e-05	-4.00227e-05
13	1	-1.40482e-05	-2.09488e-05
13	2	0.000191477	0.000116538
13	3	-0.000850076	-0.000244679
13	4	0.0019129	0.00015149
13	5	-0.00246115	0.000283456
13	6	0.00160032	-0.000664625
13	7	0.000222736	0.000553675
13	8	-0.00139056	-0.00010113
13	9	0.000873455	-0.00028552
13	10	0.000619188	0.000403581
13	11	-0.00157018	-7.42153e-05
13	12	0.00135706	-0.000768026
13	13	-0.000643958	0.00162537
13	14	0.000237369	-0.00174466
13	15	-0.000147693	0.00102894
13	16	1.42459e-05	-0.000205261
13	17	0.000171134	-0.000106099
13	18	-0.000190779	7.19365e-05
13	19	3.7734e-05	-0.000101307
13	20	8.57059e-05	0.000189277
13	21	-4.85852e-05	-0.000161406
13	22	-3.11659e-05	4.61977e-05
13	23	-2.5609e-05	3.07476e-05
13	24	0.000132456	-2.77584e-05
13	25	-9.44938e-05	-3.45167e-06
14	1	-5.6056e-05	-8.91208e-06
14	2	0.000400276	-1.06341e-06
14	3	-0.00130028	0.000165241
14	4	0.00246638	-0.00065499
14	5	-0.00295245	0.00144124
14	6	0.00220394	-0.00203744
14	7	-0.000820226	0.00179052
14	8	-0.000223086	-0.000792258
14	9	0.000671182	-6.76607e-06
14	10	-0.00090687	-2.30617e-05
14	11	0.00122447	0.000467765
14	12	-0.00151178	-0.000631552
14	13	0.00146403	0.000437484
14	14	-0.00108564	-0.00027458
14	15	0.000753476	0.000358779
14	16	-0.000638046	-0.000515546
14	17	0.000536388	0.000510302
14	18	-0.000313306	-0.000355188
14	19	7.18103e-05	0.000191563
14	20	8.15637e-05	-8.90234e-05
14	21	-0.000167435	4.84563e-05
14	22	0.000211132	-3.656e-05
14	23	-0.000154881	4.71135e-06
14	24	-1.33297e-05	3.94334e-05
14	25	0.000149035	-4.27173e-05
15	1	-1.65516e-05	3.66761e-05
15	2	0.000102429	-0.000211248
15	3	-0.000277635	0.000576225
15	4	0.000357888	-0.00102801
15	5	3.10329e-05	0.00143485
15	6	-0.000997172	-0.00173713
15	7	0.00207605	0.00184897
15	8	-0.00266631	-0.00168395
15	9	0.00249369	0.00135554
15	10	-0.00164535	-0.00104232
15	11	0.000586941	0.000581336
15	12	5.66659e-05	0.000196465
15	13	-6.18343e-05	-0.00079573
15	14	-0.00024366	0.000644868
15	15	0.000423776	-1.2832e-05
15	16	-0.000313996	-0.00046032
15	17	4.73049e-05	0.000554577
15	18	0.000119043	-0.000375112
15	19	-8.57279e-05	0.000108322
15	20	-1.17998e-05	-3.80784e-06
15	21	7.34366e-05	0.000136982
15	22	-0.000135934	-0.000266289
15	23	0.000183528	0.000184814
15	24	-0.000144573	-3.44144e-06
15	25	4.1852e-05	-7.32301e-05
16	1	2.52774e-05	7.98286e-06
16	2	-0.000163218	-2.81327e-05
16	3	0.00055065	2.00483e-05
16	4	-0.00118825	0.000165147
16	5	0.00176576	-0.000739297
16	6	-0.00185539	0.00163005
16	7	0.00123357	-0.00226122
16	8	-8.50191e-05	0.00204733
16	9	-0.000850997	-0.00110007
16	10	0.000745695	0.000190419
16	11	0.000322504	0.000116869
16	12	-0.00138226	-6.98792e-05
16	13	0.00169433	0.000153945
16	14	-0.00122813	-0.000335342
16	15	0.000373333	0.000383725
16	16	0.000238582	-0.000359924
16	17	-0.000218232	0.000338435
16	18	-7.67898e-05	-0.000250358
16	19	6.49328e-05	0.000155559
16	20	0.000232531	-0.000145916
16	21	-0.000364993	0.000110624
16	22	0.000201609	3.60593e-05
16	23	-2.24451e-05	-0.000174486
16	24	-1.56799e-05	0.000204654
16	25	2.23063e-05	-0.000162752
17	1	-7.79398e-06	4.47078e-06
17	2	3.06859e-06	-7.97778e-05
17	3	0.000148338	0.000400104
17	4	-0.000525197	-0.000987828
17	5	0.000911254	0.00141015
17	6	-0.0010981	-0.00119798
17	7	0.00120601	0.000555116
17	8	-0.00134415	-0.000210928
17	9	0.00126937	0.00057962
17	10	-0.000688083	-0.00128422
17	11	-0.000226534	0.00156398
17	12	0.000829804	-0.00107574
17	13	-0.000706296	0.000174598
17	14	0.000234878	0.000497305
17	15	-3.85351e-05	-0.000592556
17	16	0.000154251	0.000343178
17	17	-0.000238594	-0.000222418
17	18	0.000181092	0.000291494
17	19	-8.55552e-05	-0.000209981
17	20	-2.33172e-05	-9.84309e-05
17	21	0.000137583	0.000295302
17	22	-0.000147511	-0.000184043
17	23	2.79758e-05	-2.7005e-05
17	24	7.94873e-05	8.01074e-05
17	25	-8.46431e-05	1.06419e-05
18	1	-3.88316e-06	8.72815e-06
18	2	-2.40448e-06	-3.42129e-05
18	3	0.000158728	4.90042e-05
18	4	-0.000669033	-3.85242e-05
18	5	0.00138404	7.8449e-05
18	6	-0.0016961	-0.000203957
18	7	0.0012272	0.000230464
18	8	-0.000433075	0.000103951
18	9	0.000125503	-0.000736037
18	10	-0.000519812	0.0011293
18	11	0.00114027	-0.000841635
18	12	-0.00144707	0.000244124
18	13	0.00125636	-0.00010273
18	14	-0.000774584	0.000434137
18	15	0.000305284	-0.000562387
18	16	4.21099e-05	0.000233462
18	17	-0.000263422	0.000139471
18	18	0.00034402	-0.000242256
18	19	-0.000313498	0.000210527
18	20	0.000228693	-0.000220087
18	21	-0.00012547	0.000224577
18	22	2.94548e-05	-0.00016063
18	23	4.21038e-05	7.53013e-05
18	24	-7.01894e-05	-2.5512e-05
18	25	3.21502e-05	1.07239e-05
19	1	1.0373e-05	1.03236e-05
19	2	-6.19263e-05	-7.43655e-05
19	3	0.000167994	0.000251454
19	4	-0.000247846	-0.000534568
19	5	0.00017606	0.000768373
19	6	3.11105e-05	-0.000700887
19	7	-0.000233998	0.000217837
19	8	0.000372623	0.000469738
19	9	-0.000437307	-0.00093364
19	10	0.000345598	0.000891933
19	11	-0.000106419	-0.000500225
19	12	-1.35017e-05	0.000179044
19	13	-0.000180811	-0.000101478
19	14	0.000424234	6.78841e-05
19	15	-0.000356544	4.51043e-05
19	16	0.000110208	-8.64049e-05
19	17	-6.2406e-05	-2.19906e-06
19	18	0.000232881	4.42455e-05
19	19	-0.000370663	4.07371e-05
19	20	0.000366317	-0.0001188
19	21	-0.000241327	9.91293e-05
19	22	3.18192e-05	-5.14819e-05
19	23	0.000134453	4.52538e-05
19	24	-0.000127123	-5.36391e-05
19	25	7.69005e-06	3.60554e-05
20	1	-9.74637e-07	1.03841e-05
20	2	3.79436e-07	-6.96648e-05
20	3	2.30746e-05	0.000211757
20	4	-8.87081e-05	-0.000377538
20	5	0.000166815	0.000421516
20	6	-0.000236854	-0.000330579
20	7	0.000377155	0.000343278
20	8	-0.000669665	-0.00057951
20	9	0.00101316	0.000735268
20	10	-0.00112898	-0.000510842
20	11	0.000853642	6.74604e-05
20	12	-0.000346504	0.000246546
20	13	-0.000150057	-0.000330104
20	14	0.000557217	0.000282841
20	15	-0.000812306	-0.00015313
20	16	0.000777268	-7.28011e-05
20	17	-0.000459536	0.000316288
20	18	0.000103416	-0.000415095
20	19	5.51953e-05	0.000302038
20	20	-1.7337e-05	-7.64339e-05
20	21	-4.44032e-05	-9.47923e-05
20	22	1.83744e-05	0.000116593
20	23	4.56547e-05	-4.16949e-05
20	24	-5.51731e-05	-1.18706e-05
20	25	5.05411e-06	4.66992e-06


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode63_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00132379	0
0	2	-0.00509236	0
0	3	0.00491872	0
0	4	0.00158682	0
0	5	-0.00498216	0
0	6	-0.00096835	0
0	7	0.00638855	0
0	8	0.000169998	0
0	9	-0.0113487	0
0	10	0.0100649	0
0	11	0.00532501	0
0	12	-0.0191854	0
0	13	0.0197297	0
0	14	-0.0107841	0
0	15	0.00245024	0
0	16	0.00118189	0
0	17	-0.00186785	0
0	18	0.00131403	0
0	19	-0.000100989	0
0	20	-0.00082601	0
0	21	0.000693368	0
0	22	3.47106e-05	0
0	23	-0.000338444	0
0	24	9.00106e-05	0
0	25	3.97224e-05	0
1	1	-0.0201352	0.0047762
1	2	0.0305862	-0.0079273
1	3	-0.00946581	0.00253817
1	4	-0.0245222	0.00753315
1	5	0.0214393	-0.00730426
1	6	0.0190579	-0.00476149
1	7	-0.0341927	0.0105064
1	8	-0.00540861	-0.000450912
1	9	0.0459111	-0.0109188
1	10	-0.0283593	0.00725022
1	11	-0.0320446	0.0079721
1	12	0.0753698	-0.0192113
1	13	-0.0725201	0.0182053
1	14	0.0429691	-0.00971844
1	15	-0.0164405	0.00256136
1	16	0.00356766	-2.46238e-05
1	17	0.000154715	-0.000237135
1	18	-0.000654262	0.000622114
1	19	0.000571186	-0.00109089
1	20	-0.000528237	0.000962355
1	21	0.000341629	-0.000432687
1	22	0.000116596	-3.04904e-05
1	23	-0.00047261	0.000315519
1	24	0.00037982	-0.000323089
1	25	7.36808e-06	-9.49987e-06
2	1	-0.44641	0.510984
2	2	0.519072	-0.594911
2	3	0.111861	-0.126113
2	4	-0.572319	0.653095
2	5	0.123506	-0.140797
2	6	0.562109	-0.642665
2	7	-0.408433	0.467492
2	8	-0.412427	0.469256
2	9	0.752791	-0.856281
2	10	-0.101623	0.112075
2	11	-0.865676	0.98878
2	12	1.27942	-1.45399
2	13	-1.00644	1.13706
2	14	0.499326	-0.558676
2	15	-0.151566	0.166218
2	16	0.0234735	-0.0240849
2	17	-0.00278255	0.00193586
2	18	0.00260172	-0.00164048
2	19	-0.00098525	3.11292e-05
2	20	-0.000115373	0.000336573
2	21	2.06557e-05	0.000316318
2	22	0.000242021	-0.000375455
2	23	-0.00039654	0.000235258
2	24	0.000413308	-0.000436128
2	25	-0.000279876	0.00059666
3	1	0.0028412	0.00377017
3	2	-0.00460075	-0.00560951
3	3	0.00197218	0.000162271
3	4	0.000775376	0.0058385
3	5	0.000720372	-0.00232145
3	6	-0.00251877	-0.00655366
3	7	-6.79875e-05	0.0073406
3	8	0.00380085	0.00196844
3	9	-0.0030944	-0.00907342
3	10	-0.00154103	0.00580658
3	11	0.0052753	0.0023409
3	12	-0.00519915	-0.00682382
3	13	0.00227104	0.00628619
3	14	0.000685036	-0.00387778
3	15	-0.00174989	0.00156783
3	16	0.00112877	6.99533e-05
3	17	-0.000137185	-0.000500121
3	18	-0.000345977	-0.000134628
3	19	0.000318629	0.000766783
3	20	-0.000166535	-0.000641918
3	21	0.000198396	-2.76951e-05
3	22	-0.000405797	0.000644331
3	23	0.000448382	-0.000865169
3	24	-0.000163868	0.000690023
3	25	-8.75198e-05	-0.000311972
4	1	0.0167222	0.012657
4	2	-0.0385324	-0.0287164
4	3	0.029123	0.0207294
4	4	0.0153499	0.0127006
4	5	-0.042566	-0.0305756
4	6	0.0140546	0.0057795
4	7	0.0350259	0.0308639
4	8	-0.0409406	-0.031071
4	9	-0.00658564	-0.00755751
4	10	0.0595744	0.0455046
4	11	-0.0754279	-0.0537832
4	12	0.0564612	0.038193
4	13	-0.0298211	-0.0191535
4	14	0.0128737	0.00798453
4	15	-0.0055414	-0.00392312
4	16	0.00232792	0.00245631
4	17	-0.000733401	-0.00120305
4	18	0.000429401	0.000174385
4	19	-0.000608642	0.000219961
4	20	0.000361997	-0.000173568
4	21	5.20643e-05	9.19976e-05
4	22	-3.55439e-05	-0.000104073
4	23	-0.000142554	0.000176312
4	24	2.41659e-05	-0.000231319
4	25	0.000177014	0.000147215
5	1	-0.00048907	-0.00017336
5	2	0.00199671	0.000282026
5	3	-0.00354364	-0.000306448
5	4	0.00285475	0.000880943
5	5	-9.96369e-05	-0.00195941
5	6	-0.00142989	0.00238512
5	7	0.000490324	-0.00139179
5	8	-0.000115696	-0.000741009
5	9	0.00288567	0.00269113
5	10	-0.00720697	-0.00238867
5	11	0.00963078	-0.000684216
5	12	-0.00876873	0.00400269
5	13	0.00602443	-0.00481634
5	14	-0.00357769	0.00331423
5	15	0.00237631	-0.00149428
5	16	-0.00194071	0.000383501
5	17	0.00151874	0.000224912
5	18	-0.000917637	-0.000483189
5	19	0.000378607	0.000332985
5	20	-8.67542e-05	1.02148e-05
5	21	-2.70009e-05	-0.000298393
5	22	0.000112816	0.000465826
5	23	-0.000166931	-0.00040069
5	24	7.81856e-05	0.000106738
5	25	0.000103287	0.000105244
6	1	0.00477085	-0.00417926
6	2	-0.0173302	0.014976
6	3	0.0280676	-0.0235469
6	4	-0.0197042	0.0154048
6	5	-0.00805857	0.00768533
6	6	0.0297496	-0.0236738
6	7	-0.0205056	0.0151773
6	8	-0.013405	0.0102325
6	9	0.0408963	-0.0307517
6	10	-0.0413787	0.0340534
6	11	0.0230568	-0.0245679
6	12	-0.00589071	0.0127596
6	13	-0.00117995	-0.00451367
6	14	0.00184047	0.000245819
6	15	-0.00133365	0.00139426
6	16	0.0010455	-0.00152612
6	17	-0.000604906	0.000960315
6	18	9.47155e-05	-0.000366107
6	19	0.000155197	0.000171288
6	20	-9.22837e-05	-0.000323141
6	21	-0.000146179	0.000426666
6	22	0.000373235	-0.000272725
6	23	-0.000427261	1.38554e-05
6	24	0.000293421	0.000136398
6	25	-0.000126074	-0.000152126
7	1	-0.000100133	-0.00114665
7	2	0.000296506	0.00498187
7	3	-0.000400896	-0.00968755
7	4	0.000435705	0.00951449
7	5	-0.000869628	-0.00241988
7	6	0.00202048	-0.00488807
7	7	-0.00324172	0.00402412
7	8	0.00332783	0.00496653
7	9	-0.00207732	-0.014091
7	10	0.000615359	0.0164635
7	11	0.000238189	-0.0120715
7	12	-0.000844721	0.00559465
7	13	0.00159569	-0.00108828
7	14	-0.00215959	-0.000646055
7	15	0.0021723	0.000932589
7	16	-0.00152491	-0.000993447
7	17	0.000303538	0.00106066
7	18	0.000767474	-0.000923139
7	19	-0.000837727	0.000547253
7	20	0.000200968	-0.000148158
7	21	0.000112999	-6.70393e-05
7	22	0.000112636	0.000125001
7	23	-0.000236042	-0.000138917
7	24	-2.55799e-06	0.000112593
7	25	0.000203702	-6.3782e-05
8	1	0.00034644	8.12567e-05
8	2	-0.00113057	-0.000167985
8	3	0.00140313	0.000135485
8	4	-0.000153254	-0.000191189
8	5	-0.0022629	0.000284829
8	6	0.00466055	0.000318968
8	7	-0.00581864	-0.00152088
8	8	0.00474788	0.00170004
8	9	-0.00189209	0.000132599
8	10	-0.000554398	-0.00262404
8	11	0.00103037	0.00340221
8	12	-0.000304849	-0.00172826
8	13	-0.000144688	-0.00073554
8	14	0.000131454	0.00197511
8	15	-0.000240583	-0.00178843
8	16	0.000428484	0.00125774
8	17	-0.000181314	-0.000921745
8	18	-0.000391678	0.00057719
8	19	0.000543711	-0.000186651
8	20	-5.60564e-05	-8.35226e-05
8	21	-0.000387474	0.00027485
8	22	0.000282472	-0.000430136
8	23	4.75535e-05	0.00042735
8	24	-0.000155648	-0.000285138
8	25	8.17557e-05	0.000158253
9	1	0.000799741	5.07794e-05
9	2	-0.00396165	-0.000332475
9	3	0.00898451	0.000877529
9	4	-0.0109224	-0.0013801
9	5	0.00487612	0.00190063
9	6	0.00660903	-0.00306648
9	7	-0.0146604	0.00460844
9	8	0.0139293	-0.00491036
9	9	-0.00785086	0.00328779
9	10	0.00311645	-0.00145683
9	11	-0.00220746	0.00134934
9	12	0.00275801	-0.00250491
9	13	-0.00216737	0.00291905
9	14	0.000579961	-0.00175041
9	15	0.000576656	0.00014412
9	16	-0.00079546	0.000419924
9	17	0.000398153	0.000151245
9	18	0.000270657	-0.000765516
9	19	-0.000848185	0.000645824
9	20	0.000949984	-7.66432e-05
9	21	-0.000576419	-0.000274309
9	22	0.000160354	0.000190716
9	23	-2.2986e-05	7.07628e-05
9	24	4.29949e-05	-0.000215158
9	25	1.07184e-05	0.000178804
10	1	2.06332e-05	0.000233234
10	2	4.50028e-05	-0.00140329
10	3	-0.000807785	0.0043223
10	4	0.00348857	-0.00905422
10	5	-0.00872086	0.0145801
10	6	0.0145559	-0.0190281
10	7	-0.0168696	0.020144
10	8	0.0134876	-0.0166686
10	9	-0.00716375	0.0100753
10	10	0.0026601	-0.00395534
10	11	-0.00156788	0.000988228
10	12	0.00171913	-0.000960526
10	13	-0.000985156	0.00173797
10	14	-0.000319773	-0.00169147
10	15	0.000893378	0.000877836
10	16	-0.000611831	-0.000123207
10	17	0.000266765	-0.000180288
10	18	-0.000135788	0.000161803
10	19	1.17133e-05	-9.20552e-05
10	20	3.53372e-05	0.000131616
10	21	0.000105093	-0.000168786
10	22	-0.000190123	2.07844e-05
10	23	4.54754e-05	0.000207441
10	24	0.000117278	-0.000280183
10	25	-7.86972e-05	0.00020097
11	1	-0.00223368	-0.000378028
11	2	0.0155298	0.00268991
11	3	-0.0531178	-0.00914484
11	4	0.116933	0.0196908
11	5	-0.183926	-0.0301507
11	6	0.216982	0.03479
11	7	-0.195748	-0.0312139
11	8	0.134535	0.0222059
11	9	-0.0680529	-0.0125865
11	10	0.0228264	0.00536686
11	11	-0.00326764	-0.00135071
11	12	-0.000764501	0.000300609
11	13	-6.37776e-05	-0.000932662
11	14	0.000882072	0.00140446
11	15	-0.000954789	-0.000982973
11	16	0.000716214	0.000278997
11	17	-0.000596108	0.000117087
11	18	0.000692682	-0.000292275
11	19	-0.000652112	0.000508561
11	20	0.000195063	-0.000689927
11	21	0.000312417	0.000593638
11	22	-0.000364775	-0.000277674
11	23	7.35955e-05	4.95684e-05
11	24	0.000131165	-5.96725e-06
11	25	-0.000127425	-2.97881e-05
12	1	4.53943e-05	5.2294e-05
12	2	-0.000234944	-0.000284296
12	3	0.00055981	0.00083957
12	4	-0.000824269	-0.00163278
12	5	0.00106305	0.00204405
12	6	-0.00163605	-0.00138193
12	7	0.00252404	5.93454e-05
12	8	-0.00319699	0.000559263
12	9	0.00320324	4.38315e-05
12	10	-0.00232762	-0.000855505
12	11	0.000717376	0.000914199
12	12	0.000796389	-0.000495504
12	13	-0.00125947	0.000166836
12	14	0.00063651	3.7708e-05
12	15	0.000192435	-0.000162803
12	16	-0.000416926	0.000188614
12	17	4.92977e-05	-0.000221877
12	18	0.000280842	0.00025732
12	19	-0.000175201	-0.000153264
12	20	-0.00012884	-5.22034e-06
12	21	0.00023464	-2.25344e-05
12	22	-9.32799e-05	0.000187006
12	23	-9.1409e-05	-0.000206187
12	24	0.00018393	6.21517e-05
12	25	-0.000194795	-3.49076e-06
13	1	-4.03029e-05	6.62324e-06
13	2	0.000299577	-2.22354e-05
13	3	-0.00121186	-5.13108e-05
13	4	0.00310752	0.000570819
13	5	-0.0053745	-0.00183316
13	6	0.0065305	0.00327631
13	7	-0.0057582	-0.00385066
13	8	0.00392252	0.00346026
13	9	-0.00251285	-0.00283895
13	10	0.00194137	0.00226581
13	11	-0.00147935	-0.00160707
13	12	0.000688773	0.00092432
13	13	-4.17585e-05	-0.000314156
13	14	-3.12208e-05	-0.000142394
13	15	-0.00015592	0.00022332
13	16	6.95139e-05	0.000122161
13	17	0.000304424	-0.000563864
13	18	-0.000507788	0.000743827
13	19	0.000296541	-0.00057781
13	20	4.48272e-05	0.000228054
13	21	-0.000155022	2.9978e-05
13	22	2.71014e-05	-6.01131e-05
13	23	0.000116944	1.03664e-05
13	24	-0.000143632	-7.1018e-05
13	25	8.53861e-05	0.000193242
14	1	3.85307e-05	-7.59598e-06
14	2	-0.000229307	1.11415e-05
14	3	0.000645109	5.02131e-05
14	4	-0.00111101	-0.000334245
14	5	0.0011892	0.00119546
14	6	-0.000333045	-0.00285571
14	7	-0.0016247	0.00458903
14	8	0.0037764	-0.00496557
14	9	-0.00458132	0.00349763
14	10	0.0034558	-0.00125527
14	11	-0.00130387	-0.000419052
14	12	-0.000509419	0.00106455
14	13	0.00114494	-0.00105946
14	14	-0.000673341	0.000988261
14	15	-0.000111588	-0.00104189
14	16	0.000522534	0.000959831
14	17	-0.000516047	-0.000555436
14	18	0.000299984	3.4341e-05
14	19	5.95407e-05	0.000303814
14	20	-0.000421637	-0.000378925
14	21	0.000502037	0.000281134
14	22	-0.000261227	-0.000153902
14	23	-1.74113e-05	0.000101355
14	24	0.00011668	-9.28246e-05
14	25	-6.48931e-05	5.89085e-05
15	1	-3.50807e-05	-3.91481e-05
15	2	0.000209278	0.00017723
15	3	-0.000538632	-0.000297743
15	4	0.000735189	0.000135857
15	5	-0.00049676	0.000269882
15	6	8.50803e-05	-0.000642618
15	7	-0.000139914	0.000991999
15	8	0.000705176	-0.00133273
15	9	-0.00105064	0.00132674
15	10	0.000758383	-0.00088131
15	11	-0.000232211	0.000336408
15	12	-5.09276e-05	0.000117473
15	13	5.04191e-05	-0.000462489
15	14	9.18189e-05	0.000595603
15	15	-0.000246972	-0.000541968
15	16	0.000279442	0.000501886
15	17	-0.000131451	-0.000505838
15	18	-0.000112747	0.000425184
15	19	0.00029779	-0.000259879
15	20	-0.000291511	0.000122532
15	21	9.42617e-05	-9.04251e-05
15	22	0.000110904	0.000164849
15	23	-0.000137901	-0.000246604
15	24	2.09089e-05	0.000208034
15	25	6.50188e-05	-7.10344e-05
16	1	2.21326e-05	4.80531e-06
16	2	-0.00013896	-7.11947e-06
16	3	0.000379239	-5.33673e-06
16	4	-0.000496897	-6.71435e-06
16	5	0.000117809	0.000151775
16	6	0.000663609	-0.000523698
16	7	-0.00117408	0.00102563
16	8	0.000915174	-0.00122824
16	9	-0.00018345	0.000690638
16	10	-0.000330511	0.000330277
16	11	0.000357315	-0.000971638
16	12	-0.000148089	0.000814534
16	13	-3.42945e-05	-0.000242522
16	14	0.000178436	-0.000223366
16	15	-0.000334607	0.000357304
16	16	0.000375093	-0.000207306
16	17	-0.000187468	-8.42966e-06
16	18	-2.05832e-05	0.000118483
16	19	2.5766e-05	-0.000147242
16	20	7.119e-05	0.000173762
16	21	-0.000123733	-0.000147321
16	22	0.000143094	9.54332e-06
16	23	-0.000112188	0.000129438
16	24	-7.86644e-06	-0.000158121
16	25	0.000111212	0.000125633
17	1	1.15199e-05	7.37818e-07
17	2	-8.70848e-05	-4.28829e-05
17	3	0.000305825	0.000233101
17	4	-0.000599431	-0.000629043
17	5	0.000634203	0.00106456
17	6	-0.000110091	-0.00126392
17	7	-0.000825394	0.0012635
17	8	0.00157681	-0.00142489
17	9	-0.00158473	0.00178905
17	10	0.000938398	-0.00180618
17	11	-0.000369963	0.0010141
17	12	0.000435124	0.000246152
17	13	-0.000919041	-0.00107265
17	14	0.00121414	0.000943413
17	15	-0.000976683	-0.000199398
17	16	0.000358621	-0.000409632
17	17	0.000168241	0.000500231
17	18	-0.000284659	-0.000295879
17	19	0.000119596	0.000140603
17	20	2.5264e-05	-7.97018e-05
17	21	-5.07331e-05	1.8643e-05
17	22	3.78078e-05	3.30782e-05
17	23	-4.55022e-05	-2.10622e-05
17	24	6.50094e-05	-1.99403e-05
17	25	-7.37653e-05	1.75433e-05
18	1	-2.89113e-06	-3.50815e-06
18	2	-2.43598e-05	-1.30871e-05
18	3	0.000144163	0.000106646
18	4	-0.000299012	-0.000233279
18	5	0.000300036	0.000221322
18	6	-8.06629e-05	-3.91555e-06
18	7	-0.000167538	-0.00033171
18	8	0.000176997	0.000717145
18	9	0.000125091	-0.00104517
18	10	-0.000509967	0.00106609
18	11	0.000666334	-0.000659952
18	12	-0.000600452	0.00013136
18	13	0.000621509	0.000103299
18	14	-0.000849366	-4.86766e-05
18	15	0.00101613	1.3037e-05
18	16	-0.000838432	-0.000106786
18	17	0.000364113	0.000158489
18	18	8.58053e-05	-6.00254e-05
18	19	-0.000236376	-5.6553e-05
18	20	0.000133994	6.39121e-05
18	21	-3.67517e-05	-1.52278e-05
18	22	6.96295e-05	-1.78317e-05
18	23	-0.000146669	3.46349e-05
18	24	0.000147909	-2.89121e-05
18	25	-4.96519e-05	7.56089e-06
19	1	1.57311e-07	9.32941e-06
19	2	3.18255e-05	-7.66399e-05
19	3	-0.000169572	0.000284185
19	4	0.000420663	-0.0005769
19	5	-0.000623661	0.000670971
19	6	0.000542823	-0.000369555
19	7	-0.000151983	-0.000167521
19	8	-0.000239367	0.000677249
19	9	0.000324403	-0.00105246
19	10	-0.0002062	0.00115514
19	11	0.000203761	-0.000817279
19	12	-0.000344434	0.000259625
19	13	0.000388936	2.08049e-05
19	14	-0.000247747	7.15024e-05
19	15	8.79418e-05	-0.000173441
19	16	-5.32514e-05	8.14499e-05
19	17	6.56043e-05	4.42945e-05
19	18	-8.17314e-07	-5.53362e-05
19	19	-9.06791e-05	1.38495e-05
19	20	8.30299e-05	-1.60031e-05
19	21	1.66736e-05	4.58715e-05
19	22	-9.88826e-05	-3.28741e-05
19	23	0.000125035	-3.01887e-05
19	24	-0.000137033	6.94604e-05
19	25	0.000139962	-4.29829e-05
20	1	1.14159e-05	-3.55661e-06
20	2	-3.89987e-05	3.25333e-06
20	3	-3.69323e-05	5.34801e-05
20	4	0.000437928	-0.000232139
20	5	-0.00110572	0.000473291
20	6	0.00153896	-0.000608299
20	7	-0.0012763	0.000670282
20	8	0.000410743	-0.000898496
20	9	0.000474201	0.00119602
20	10	-0.000811107	-0.00105835
20	11	0.0005274	0.000361653
20	12	-7.38097e-05	0.000280078
20	13	-9.64397e-05	-0.000327528
20	14	5.46158e-06	2.64142e-05
20	15	4.69034e-05	9.30886e-05
20	16	3.17723e-05	3.33734e-05
20	17	-9.91893e-05	-0.000140645
20	18	7.46819e-05	0.000121355
20	19	-2.07114e-05	-5.87642e-05
20	20	8.97934e-06	2.2271e-05
20	21	-3.41079e-05	-2.57904e-05
20	22	4.95409e-05	5.96715e-05
20	23	-3.03537e-05	-8.45537e-05
20	24	-9.93213e-06	6.35066e-05
20	25	3.16149e-05	-8.57944e-06


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode6_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.000219056	0
0	2	0.00143982	0
0	3	-0.00378822	0
0	4	0.00792978	0
0	5	-0.013359	0
0	6	0.0158004	0
0	7	-0.011379	0
0	8	0.00231098	0
0	9	0.0055415	0
0	10	-0.00840283	0
0	11	0.00634901	0
0	12	-0.00222722	0
0	13	-0.000890042	0
0	14	0.00194497	0
0	15	-0.00153589	0
0	16	0.000765742	0
0	17	-0.000455745	0
0	18	0.000296824	0
0	19	0.000393501	0
0	20	-0.00113746	0
0	21	0.00101187	0
0	22	-0.000305696	0
0	23	3.28266e-05	0
0	24	-0.000299943	0
0	25	0.000370988	0
1	1	0.00136971	0.01199
1	2	-0.00293174	-0.0274981
1	3	0.00277982	0.027119
1	4	0.000699018	0.000839729
1	5	-0.00643037	-0.0352973
1	6	0.0113256	0.047397
1	7	-0.0129422	-0.035482
1	8	0.0109343	0.0176026
1	9	-0.00705467	-0.00534643
1	10	0.00379124	-0.00108274
1	11	-0.00206678	0.00358788
1	12	0.00109037	-0.00305445
1	13	-0.000391099	0.00129815
1	14	0.000202378	-0.000460246
1	15	-0.000235519	0.000777435
1	16	-9.76624e-05	-0.000797748
1	17	0.000418688	-0.00020412
1	18	0.000203994	0.00132685
1	19	-0.00150429	-0.00156186
1	20	0.00206169	0.00100642
1	21	-0.00128696	-0.000439036
1	22	0.000146938	0.000279492
1	23	0.000246703	-0.000225556
1	24	8.9736e-05	-0.0001127
1	25	-0.000392062	0.000567267
2	1	0.00600424	-0.00609376
2	2	-0.0102641	0.0131301
2	3	0.00517752	-0.0163882
2	4	0.00760392	0.0160521
2	5	-0.0188556	-0.0139796
2	6	0.021431	0.0101755
2	7	-0.0157086	-0.0049484
2	8	0.00720089	0.000328518
2	9	-0.000872053	0.0019801
2	10	-0.00205144	-0.00199832
2	11	0.00278061	0.000689107
2	12	-0.00224447	0.00107117
2	13	0.000855144	-0.00231351
2	14	0.000408662	0.00194113
2	15	-0.000730309	-0.000170642
2	16	0.000559981	-0.00123447
2	17	-0.000747775	0.00133647
2	18	0.00118918	-0.00102888
2	19	-0.00106854	0.00114143
2	20	0.000179983	-0.00133279
2	21	0.000660126	0.00105709
2	22	-0.00071935	-0.000391502
2	23	0.000233337	-0.000171019
2	24	0.000125593	0.000310905
2	25	-8.82298e-05	-0.000172946
3	1	0.595015	0.105515
3	2	-1.81743	-0.320957
3	3	3.08527	0.542598
3	4	-3.62279	-0.634507
3	5	3.17656	0.553958
3	6	-2.13917	-0.371928
3	7	1.10911	0.194309
3	8	-0.435213	-0.0803441
3	9	0.124486	0.0277266
3	10	-0.0242893	-0.00848074
3	11	0.00301768	0.00183941
3	12	-0.00103963	3.80061e-05
3	13	0.00165803	5.65288e-05
3	14	-0.00118944	8.11464e-06
3	15	-6.9523e-05	-0.00101222
3	16	0.000191026	0.00199567
3	17	0.000973383	-0.0018449
3	18	-0.00151789	0.000703105
3	19	0.000737594	0.000319166
3	20	5.39689e-05	-0.000450964
3	21	-2.07984e-05	3.51934e-05
3	22	-0.000288217	0.00010671
3	23	0.000328346	0.000180178
3	24	-0.000183995	-0.000360689
3	25	9.2816e-05	0.000191109
4	1	0.000274547	-0.00278579
4	2	-0.00382948	0.00943168
4	3	0.0126571	-0.017023
4	4	-0.0215894	0.0207997
4	5	0.0225248	-0.0192936
4	6	-0.0151095	0.0145147
4	7	0.00679671	-0.00839979
4	8	-0.00319112	0.00238497
4	9	0.00368302	0.00134908
4	10	-0.00478113	-0.00167202
4	11	0.00402647	-0.000183059
4	12	-0.00189941	0.00235897
4	13	0.000686356	-0.00340635
4	14	-0.000982895	0.00237632
4	15	0.00104092	5.89994e-05
4	16	5.71142e-05	-0.00176867
4	17	-0.00102316	0.00154806
4	18	0.000671216	-0.000304511
4	19	0.00026065	-0.000435773
4	20	-0.000367018	0.000282226
4	21	-0.000388905	0.000112638
4	22	0.000884066	-0.000219008
4	23	-0.000550368	9.0703e-05
4	24	-9.31031e-05	1.6118e-05
4	25	0.000377201	4.68271e-06
5	1	0.00242539	5.25476e-05
5	2	-0.00809928	-0.000183283
5	3	0.013563	-0.000434838
5	4	-0.0140156	0.00299553
5	5	0.00898734	-0.00659766
5	6	-0.00278231	0.00833343
5	7	-0.0004361	-0.00706253
5	8	0.000866371	0.00495095
5	9	-0.0014454	-0.004144
5	10	0.00332499	0.00394967
5	11	-0.00515501	-0.00267054
5	12	0.00557961	0.000601812
5	13	-0.00446464	0.000509072
5	14	0.00268655	-0.000191888
5	15	-0.00129425	-0.000409333
5	16	0.000466705	0.000627733
5	17	0.000174112	-0.000796835
5	18	-0.00053907	0.000944316
5	19	0.000330365	-0.000687794
5	20	0.000115082	0.000149442
5	21	-0.000168355	0.000142365
5	22	-0.000123489	-2.7926e-05
5	23	0.000233845	-0.000161883
5	24	-0.000107483	0.000154139
5	25	9.63285e-05	-4.66389e-05
6	1	0.000504363	0.000662428
6	2	-0.00132878	-0.00206994
6	3	0.00123968	0.00277644
6	4	0.000126381	-0.00176621
6	5	-0.00136481	0.00041294
6	6	0.00141837	-1.81468e-05
6	7	-0.000714978	-0.000350884
6	8	0.000109758	0.00139644
6	9	-8.92554e-05	-0.00181065
6	10	0.000360045	0.000704916
6	11	8.378e-05	0.000622516
6	12	-0.00134578	-0.000782711
6	13	0.00193663	0.000279077
6	14	-0.00106119	-6.28447e-05
6	15	-3.71888e-05	-2.13011e-05
6	16	0.000167602	0.000247631
6	17	0.000263249	-0.000311748
6	18	-0.000472481	0.000207411
6	19	0.00043791	-0.00029761
6	20	-0.00042375	0.000494143
6	21	0.000388958	-0.000463604
6	22	-0.000218119	0.000294698
6	23	2.03788e-05	-0.000227556
6	24	0.000101499	0.000203873
6	25	-0.000195224	-0.000121642
7	1	0.000310082	0.000325622
7	2	-0.00098149	-0.00154637
7	3	0.00107821	0.00365063
7	4	0.000469699	-0.00543238
7	5	-0.00300721	0.00553169
7	6	0.00428456	-0.0038633
7	7	-0.00286558	0.00153891
7	8	-0.000278476	0.000225105
7	9	0.00310189	-0.00107813
7	10	-0.00446558	0.0017324
7	11	0.00413737	-0.00247922
7	12	-0.00246889	0.00209768
7	13	0.000700223	-6.40833e-05
7	14	2.71147e-05	-0.00166806
7	15	0.000116649	0.00140488
7	16	-0.000317253	-0.000176931
7	17	0.000248415	-0.000372683
7	18	-9.32151e-05	0.000245285
7	19	3.90008e-05	-9.58527e-05
7	20	-7.98591e-05	2.69304e-05
7	21	0.000134064	-2.34221e-05
7	22	-0.000132563	0.000202815
7	23	5.92774e-05	-0.000367925
7	24	1.21475e-05	0.000209561
7	25	-1.9148e-05	0.000126466
8	1	-9.31649e-06	5.76938e-05
8	2	0.000218535	-0.00036586
8	3	-0.000700109	0.00111117
8	4	0.00105757	-0.00224833
8	5	-0.000791487	0.00342794
8	6	-0.000282224	-0.00392924
8	7	0.00174974	0.00291813
8	8	-0.00243646	-0.000452492
8	9	0.00161287	-0.00220346
8	10	-0.000355202	0.0038981
8	11	0.000129682	-0.00444221
8	12	-0.000611497	0.00400426
8	13	0.000564334	-0.00286727
8	14	6.43355e-05	0.00176005
8	15	-0.000435914	-0.00130396
8	16	0.000315895	0.00131008
8	17	-6.98202e-05	-0.00122484
8	18	-0.000141296	0.000846288
8	19	0.000366445	-0.000346969
8	20	-0.000526881	-9.4398e-05
8	21	0.00047321	0.000424232
8	22	-0.000216312	-0.000547578
8	23	-4.53946e-05	0.000399846
8	24	0.000159216	-0.000146381
8	25	-0.000161921	-1.93923e-06
9	1	-3.79709e-05	-9.43744e-05
9	2	-1.29659e-05	0.000421381
9	3	0.000529872	-0.000699721
9	4	-0.00158459	8.91947e-05
9	5	0.00237164	0.00176593
9	6	-0.00198031	-0.00379204
9	7	0.000824725	0.00435484
9	8	-0.000378965	-0.00302126
9	9	0.00123723	0.000999959
9	10	-0.00218131	0.000271573
9	11	0.00182364	-0.00056981
9	12	-0.000685159	0.000421311
9	13	0.000333425	8.56095e-05
9	14	-0.00088741	-0.00101837
9	15	0.00109853	0.00188405
9	16	-0.000507621	-0.00208497
9	17	-8.27248e-05	0.00154371
9	18	6.44362e-05	-0.000629353
9	19	0.000214553	-0.000174198
9	20	-0.000209182	0.000536513
9	21	-2.63968e-05	-0.000423896
9	22	0.000142937	0.000124649
9	23	-0.000123321	-1.56601e-06
9	24	0.000112934	8.71911e-05
9	25	-4.77621e-05	-0.000140799
10	1	-3.12568e-05	6.67633e-05
10	2	0.000130061	-0.000208071
10	3	-0.000355476	1.90562e-05
10	4	0.000934084	0.00106788
10	5	-0.00206083	-0.0025412
10	6	0.00321818	0.00277261
10	7	-0.00320679	-0.00127039
10	8	0.0016942	-0.000294767
10	9	-0.000262419	0.000310257
10	10	0.000510601	0.000715745
10	11	-0.00168382	-0.00115132
10	12	0.00188749	0.00052366
10	13	-0.000828765	0.000144726
10	14	-0.000282568	-9.21259e-05
10	15	0.000653195	-0.000191576
10	16	-0.000418254	5.50785e-05
10	17	-1.29249e-05	0.000314594
10	18	0.000290741	-0.000401458
10	19	-0.000287378	0.000132311
10	20	0.000180648	0.00014606
10	21	-0.000115436	-0.00018903
10	22	1.00466e-05	7.39755e-05
10	23	0.000139235	5.51128e-05
10	24	-0.000166678	-0.00013569
10	25	4.21658e-05	0.000107161
11	1	-2.53553e-05	2.66252e-05
11	2	5.13361e-05	-0.000215785
11	3	-6.96151e-06	0.000729302
11	4	-0.00010673	-0.00134701
11	5	0.000415962	0.00142786
11	6	-0.00129531	-0.00081464
11	7	0.00275428	0.000434557
11	8	-0.00386687	-0.00101488
11	9	0.00337834	0.00165674
11	10	-0.00125165	-0.00106153
11	11	-0.000864522	-0.000401009
11	12	0.00146428	0.00134087
11	13	-0.000918262	-0.00139612
11	14	0.000512839	0.00117694
11	15	-0.000532456	-0.000966625
11	16	0.000394551	0.000682546
11	17	-2.40388e-05	-0.000361625
11	18	-0.000115004	9.60163e-05
11	19	-3.41392e-05	2.09233e-05
11	20	0.000141009	5.57174e-05
11	21	-0.000132486	-0.000158493
11	22	0.000138246	0.000119707
11	23	-0.000157757	-4.0636e-05
11	24	0.000127911	5.92217e-05
11	25	-3.92556e-05	-9.22196e-05
12	1	-1.182e-05	1.64321e-05
12	2	9.74888e-05	1.34218e-05
12	3	-0.000308727	-0.00035314
12	4	0.000529577	0.00118179
12	5	-0.00048942	-0.00222396
12	6	0.000102609	0.00292216
12	7	0.000276034	-0.00272464
12	8	-0.000235551	0.00136227
12	9	-0.000240519	0.000527499
12	10	0.000900381	-0.00162101
12	11	-0.00131482	0.00142707
12	12	0.00100856	-0.000778849
12	13	-0.000170061	0.000550545
12	14	-0.000272274	-0.000666154
12	15	-0.000140311	0.000493476
12	16	0.000791419	0.000133248
12	17	-0.000936644	-0.000617469
12	18	0.0006066	0.000495764
12	19	-0.000333675	-9.10753e-05
12	20	0.000392591	-8.46055e-05
12	21	-0.000559627	2.19033e-05
12	22	0.000499795	-3.6633e-06
12	23	-0.000195995	9.46095e-05
12	24	-7.38728e-05	-0.000130257
12	25	0.000112625	3.77367e-05
13	1	2.55952e-05	-1.43856e-05
13	2	-0.000197458	0.000137466
13	3	0.000589031	-0.000512792
13	4	-0.00076581	0.00104041
13	5	-6.52556e-05	-0.00121138
13	6	0.00186554	0.000540421
13	7	-0.00333547	0.000751077
13	8	0.00339104	-0.00162609
13	9	-0.00232701	0.00121434
13	10	0.00106054	4.5977e-05
13	11	-0.000221219	-0.000915693
13	12	5.49277e-05	0.000960727
13	13	-0.000325321	-0.000783183
13	14	0.000541061	0.000762425
13	15	-0.000565938	-0.000601131
13	16	0.000563789	0.000191573
13	17	-0.000537836	6.9205e-05
13	18	0.000342911	-3.69961e-06
13	19	1.64787e-05	-0.000137164
13	20	-0.000318858	0.000190199
13	21	0.000378208	-0.00018895
13	22	-0.000256705	0.000140198
13	23	0.000125368	-4.48954e-05
13	24	-2.87169e-05	-1.70615e-05
13	25	-7.22776e-05	-1.83501e-05
14	1	-9.62631e-06	2.90812e-05
14	2	2.05948e-05	-0.000208519
14	3	9.58671e-05	0.000631969
14	4	-0.000501222	-0.00105719
14	5	0.000966849	0.000915589
14	6	-0.000868911	9.18683e-05
14	7	4.38236e-05	-0.0014706
14	8	0.000738846	0.00231104
14	9	-0.000697126	-0.00220194
14	10	6.2828e-05	0.00146825
14	11	0.000297743	-0.000586999
14	12	-5.4779e-05	-0.000128292
14	13	-0.00029685	0.000412905
14	14	0.000351012	-0.000207701
14	15	-0.000335004	-0.000176128
14	16	0.000508165	0.000327244
14	17	-0.000642817	-7.63862e-05
14	18	0.000424747	-0.000378336
14	19	-5.22047e-06	0.00063676
14	20	-0.000186084	-0.000505799
14	21	3.73277e-05	0.00018128
14	22	0.000133218	3.32196e-05
14	23	-5.89121e-05	-6.10091e-05
14	24	-0.000128606	2.87107e-05
14	25	0.000161503	-1.75942e-05
15	1	3.85755e-05	-5.07443e-06
15	2	-0.000187281	7.48396e-05
15	3	0.000412796	-0.000267618
15	4	-0.000550125	0.000462918
15	5	0.000508747	-0.000490325
15	6	-0.000350443	0.000536682
15	7	0.000199699	-0.00102336
15	8	-8.25186e-05	0.00185428
15	9	-0.000112327	-0.00221793
15	10	0.000271132	0.00151162
15	11	-7.07898e-05	-0.000182175
15	12	-0.000285596	-0.000695313
15	13	0.000165769	0.000619305
15	14	0.000384119	-0.000100233
15	15	-0.000644776	-0.000219992
15	16	0.000387573	0.000293036
15	17	-7.70973e-05	-0.000312734
15	18	3.89551e-05	0.000291884
15	19	-0.000124147	-0.0001692
15	20	9.49772e-05	1.18837e-05
15	21	3.4227e-05	2.29065e-05
15	22	-7.86517e-05	8.94528e-05
15	23	-1.23012e-05	-0.000177668
15	24	8.35258e-05	0.000119236
15	25	-2.97259e-05	-5.6266e-06
16	1	7.07679e-07	-1.64637e-05
16	2	5.0509e-05	9.58003e-05
16	3	-0.000264132	-0.000274353
16	4	0.000630065	0.000514953
16	5	-0.0009969	-0.000753466
16	6	0.00127608	0.000957696
16	7	-0.00148722	-0.00104193
16	8	0.00166936	0.00090373
16	9	-0.0017909	-0.000669746
16	10	0.00168246	0.000614167
16	11	-0.00118941	-0.0007663
16	12	0.000448569	0.000882465
16	13	0.00018019	-0.000742032
16	14	-0.00045704	0.000351622
16	15	0.000381953	5.56593e-06
16	16	-0.000117908	-1.75913e-05
16	17	-6.1525e-05	-0.000231462
16	18	-2.22544e-05	0.000344935
16	19	0.000218762	-0.000183255
16	20	-0.000251478	-1.39115e-05
16	21	0.000107905	6.22755e-05
16	22	-1.71313e-08	-2.49129e-05
16	23	1.35402e-05	7.9389e-07
16	24	-3.71606e-05	1.03663e-05
16	25	1.08423e-05	-3.406e-05
17	1	-1.74113e-05	1.28633e-05
17	2	0.000128282	-9.1632e-05
17	3	-0.000428181	0.000342597
17	4	0.000908109	-0.000762819
17	5	-0.00142476	0.00102867
17	6	0.00180543	-0.000664718
17	7	-0.00187832	-0.000417181
17	8	0.00150101	0.0015644
17	9	-0.000808429	-0.00185367
17	10	0.000243037	0.00110588
17	11	-6.24954e-05	-8.37353e-05
17	12	7.24836e-05	-0.000436637
17	13	8.15898e-07	0.00035244
17	14	-0.000171264	-1.06754e-06
17	15	0.000276242	-0.000267028
17	16	-0.000211667	0.000268608
17	17	4.05965e-05	-0.000100071
17	18	9.38382e-05	7.38206e-06
17	19	-0.000127249	-1.37474e-05
17	20	0.000110526	-3.26232e-05
17	21	-7.13158e-05	9.07336e-05
17	22	-2.63104e-05	-2.24003e-05
17	23	0.000128202	-9.03874e-05
17	24	-0.000115388	8.02776e-05
17	25	1.99311e-05	9.81392e-06
18	1	-9.4953e-08	5.09833e-06
18	2	8.89193e-06	-4.57938e-05
18	3	-3.66417e-05	0.000177731
18	4	8.60035e-05	-0.000367376
18	5	-0.000184561	0.000430533
18	6	0.000365185	-0.000346352
18	7	-0.000515791	0.00043354
18	8	0.00029045	-0.000778232
18	9	0.000482912	0.000924367
18	10	-0.00132467	-0.000632906
18	11	0.00155653	0.000304092
18	12	-0.00105579	-0.000251855
18	13	0.000238136	0.000270826
18	14	0.000356523	-0.00015595
18	15	-0.0004182	3.83897e-05
18	16	9.14161e-05	-3.3172e-05
18	17	0.000216143	7.29278e-06
18	18	-0.000272562	0.000142569
18	19	0.000146777	-0.000304631
18	20	-1.08217e-05	0.000333226
18	21	-3.69528e-05	-0.000223143
18	22	-1.49473e-06	8.28052e-05
18	23	7.75139e-05	-7.58522e-06
18	24	-0.000134544	-5.72779e-07
18	25	0.000135157	9.45922e-08
19	1	9.13824e-06	-1.35646e-05
19	2	-6.36222e-05	9.32542e-05
19	3	0.000188375	-0.000307835
19	4	-0.000274922	0.000655375
19	5	0.000126871	-0.000958545
19	6	0.00029591	0.00086889
19	7	-0.000743626	-0.000225675
19	8	0.000767812	-0.000582889
19	9	-0.000148626	0.000997412
19	10	-0.000643434	-0.000881567
19	11	0.000837758	0.000421238
19	12	-0.000320815	0.000155397
19	13	-0.000270522	-0.00053921
19	14	0.000434457	0.000512251
19	15	-0.000288998	-0.000243471
19	16	0.000120732	4.02157e-05
19	17	2.65224e-06	4.02731e-05
19	18	-6.69785e-05	-5.96083e-05
19	19	4.02677e-05	1.75883e-06
19	20	1.23209e-05	0.000107368
19	21	-2.12049e-05	-0.000163776
19	22	2.24095e-05	0.000136427
19	23	-5.02448e-05	-9.10327e-05
19	24	4.96846e-05	7.03127e-05
19	25	3.05415e-05	-5.41026e-05
20	1	-2.42939e-07	3.85806e-06
20	2	-9.6284e-06	-8.5416e-06
20	3	1.30973e-05	3.28954e-06
20	4	4.9682e-05	-4.957e-05
20	5	-0.000111044	0.000281458
20	6	-4.88265e-05	-0.000716467
20	7	0.000382378	0.00114793
20	8	-0.000401867	-0.00128729
20	9	-0.000193463	0.00104214
20	10	0.000888305	-0.000628533
20	11	-0.000856685	0.000324373
20	12	0.000121227	-0.00019801
20	13	0.000470466	0.000151972
20	14	-0.000482479	-0.00011155
20	15	0.000278616	6.89449e-05
20	16	-0.000164104	-1.36247e-05
20	17	2.46663e-05	-6.36064e-05
20	18	0.000158871	0.000126465
20	19	-0.00019779	-0.000143177
20	20	7.59412e-05	0.000140737
20	21	2.60239e-05	-0.000142245
20	22	-5.88762e-06	0.000126004
20	23	-6.68094e-05	-9.50706e-05
20	24	7.85381e-05	8.85005e-05
20	25	-1.95589e-05	-9.75898e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode7_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.839034	0
0	2	2.44412	0
0	3	-3.21379	0
0	4	1.35097	0
0	5	2.15777	0
0	6	-4.68554	0
0	7	4.87069	0
0	8	-3.42899	0
0	9	1.76421	0
0	10	-0.666795	0
0	11	0.176143	0
0	12	-0.030308	0
0	13	0.00555063	0
0	14	-0.0016056	0
0	15	-0.00200309	0
0	16	0.00323008	0
0	17	-0.00201678	0
0	18	0.000334338	0
0	19	0.000782072	0
0	20	-0.00102753	0
0	21	0.000368609	0
0	22	0.000526226	0
0	23	-0.000610915	0
0	24	-8.86983e-05	0
0	25	0.000508936	0
1	1	-0.00979505	-0.00598066
1	2	0.0225166	0.0132271
1	3	-0.0228505	-0.0112487
1	4	0.00304344	-0.00465044
1	5	0.0188546	0.0210436
1	6	-0.0230223	-0.0224452
1	7	0.0138757	0.0100416
1	8	-0.00661287	0.00367998
1	9	0.00491013	-0.0097403
1	10	-0.00404986	0.00733943
1	11	0.00244066	-0.000998687
1	12	-0.000939302	-0.00346077
1	13	-0.000836289	0.00365958
1	14	0.00267555	-0.00206418
1	15	-0.00304925	0.00141186
1	16	0.0016715	-0.00132742
1	17	5.72839e-06	0.000711279
1	18	-0.000742165	-7.36721e-05
1	19	0.000532521	5.26968e-05
1	20	-0.000146122	-0.000116972
1	21	0.000124524	-0.000245294
1	22	-0.000293064	0.000654384
1	23	0.000316299	-0.000631181
1	24	-0.000166384	0.000266986
1	25	-6.61703e-05	8.43366e-05
2	1	0.0077322	0.00585684
2	2	-0.0172155	-0.0113586
2	3	0.0204758	0.00539075
2	4	-0.0149131	0.0154141
2	5	0.00545532	-0.038308
2	6	0.000803431	0.0472766
2	7	-0.00108238	-0.0400305
2	8	-0.00147204	0.0262361
2	9	0.00250075	-0.0141319
2	10	-0.00136529	0.00553503
2	11	0.000221344	-5.50307e-05
2	12	-0.000175797	-0.00247009
2	13	0.000409572	0.00287598
2	14	-1.79502e-05	-0.0022776
2	15	-0.000889903	0.00107299
2	16	0.00157817	0.000280412
2	17	-0.00144321	-0.000792012
2	18	0.000693928	0.000180482
2	19	-0.000207532	0.000567554
2	20	0.000332964	-0.00049979
2	21	-0.000537646	-9.96956e-05
2	22	0.000429565	0.000354086
2	23	-0.000154687	-0.000159262
2	24	-0.0001402	5.99915e-05
2	25	0.000387207	-0.000163221
3	1	0.00690675	-0.0143753
3	2	-0.0188524	0.0437949
3	3	0.0278373	-0.0758593
3	4	-0.027462	0.0942218
3	5	0.017729	-0.0913567
3	6	-0.00289626	0.0708728
3	7	-0.0103208	-0.0427703
3	8	0.0153343	0.0178671
3	9	-0.0115271	-0.00324232
3	10	0.00534968	-0.000835708
3	11	-0.00268319	-0.000500213
3	12	0.00301102	0.00220127
3	13	-0.00289609	-0.00252074
3	14	0.00153813	0.00167006
3	15	-0.000428324	-0.000395209
3	16	0.000180787	-0.000186779
3	17	-0.000244052	-0.000355063
3	18	0.00038385	0.0011226
3	19	-0.000698585	-0.0011817
3	20	0.000892088	0.00056103
3	21	-0.000641859	0.000276162
3	22	0.000181961	-0.000872349
3	23	0.000135745	0.000837978
3	24	-0.000269349	-0.000316764
3	25	0.000220388	-7.52649e-05
4	1	-0.000859032	-0.00218024
4	2	0.00192076	0.00726254
4	3	-0.00186527	-0.0130997
4	4	0.000633642	0.0160555
4	5	0.00081609	-0.014439
4	6	-0.00173571	0.00976631
4	7	0.00197775	-0.00488982
4	8	-0.00216436	0.00177463
4	9	0.00290143	-0.000992703
4	10	-0.00355151	0.00175083
4	11	0.00294631	-0.00237642
4	12	-0.00131075	0.00193782
4	13	0.000142376	-0.000872806
4	14	-1.2214e-05	-7.05639e-05
4	15	9.84745e-06	0.000523812
4	16	0.000353667	-0.000488739
4	17	-0.000440101	0.00022704
4	18	-5.06319e-05	-5.89416e-06
4	19	0.000457841	-8.77504e-05
4	20	-0.000255483	0.000114344
4	21	-0.000209151	-0.000152638
4	22	0.000304102	0.000226683
4	23	2.26985e-05	-0.000318623
4	24	-0.000255163	0.000341317
4	25	9.52115e-05	-0.000198157
5	1	0.000468793	0.00172016
5	2	-0.00114013	-0.00766006
5	3	0.000616573	0.0181769
5	4	0.00175653	-0.0279102
5	5	-0.00452215	0.028604
5	6	0.00617314	-0.018663
5	7	-0.0070862	0.0063892
5	8	0.00767176	-6.53123e-05
5	9	-0.00665404	-0.000399332
5	10	0.00362729	-0.000614358
5	11	-0.000759414	0.00114065
5	12	-0.000193717	-0.0014628
5	13	-8.20963e-05	0.00141842
5	14	0.000436108	-0.000694228
5	15	-0.00084799	-9.08889e-05
5	16	0.00143886	0.000289867
5	17	-0.00164029	-0.000137924
5	18	0.00102686	2.6048e-05
5	19	-7.13125e-05	0.000134464
5	20	-0.000407994	-0.000413404
5	21	0.000211292	0.000532405
5	22	0.000104239	-0.000328129
5	23	-2.27564e-05	7.98598e-06
5	24	-0.000274526	0.000191739
5	25	0.000310026	-0.000228754
6	1	-0.00017463	-0.000196693
6	2	0.000561347	-0.000157867
6	3	-0.000875803	0.00221151
6	4	0.00122921	-0.00503462
6	5	-0.00245547	0.0062399
6	6	0.00424302	-0.00546545
6	7	-0.00430392	0.00431357
6	8	0.00153591	-0.00340798
6	9	0.00176471	0.0021992
6	10	-0.00286137	-0.0009687
6	11	0.00187141	0.000633318
6	12	-0.000568653	-0.00086692
6	13	-0.000278763	0.000347312
6	14	0.000871698	0.00111094
6	15	-0.00112457	-0.00204939
6	16	0.000989415	0.00126118
6	17	-0.000927148	0.000560683
6	18	0.00101193	-0.00158903
6	19	-0.00081342	0.00105017
6	20	0.000382902	6.30805e-05
6	21	-0.000103811	-0.000521752
6	22	2.66003e-05	0.000253599
6	23	-6.56308e-05	6.77302e-05
6	24	0.000172931	-9.61331e-05
6	25	-0.000191325	2.71476e-05
7	1	-0.0002879	0.000344304
7	2	0.00130583	-0.00121275
7	3	-0.00278069	0.00182957
7	4	0.00348111	-0.00101604
7	5	-0.00253154	-0.000954754
7	6	0.000440177	0.00229119
7	7	0.00142007	-0.00196453
7	8	-0.00205349	0.000732219
7	9	0.0015647	0.000276
7	10	-0.000687346	-0.000646649
7	11	-0.000266683	0.000469294
7	12	0.00145127	-1.73816e-05
7	13	-0.00254771	-0.00047045
7	14	0.00263486	0.000965943
7	15	-0.00136693	-0.00139917
7	16	-0.000266374	0.00148693
7	17	0.000956458	-0.00106415
7	18	-0.000604358	0.000334096
7	19	0.000152313	0.000274343
7	20	-0.000103243	-0.000444374
7	21	0.00011278	0.000221316
7	22	6.12706e-05	8.29461e-05
7	23	-0.000156804	-0.000219578
7	24	1.38239e-05	0.000167665
7	25	0.000140855	-3.51898e-05
8	1	7.32247e-05	0.000144392
8	2	-0.000329113	-0.000787905
8	3	0.000786377	0.00153818
8	4	-0.00151322	-0.000477772
8	5	0.00270567	-0.00327937
8	6	-0.00392394	0.00685959
8	7	0.00394196	-0.00690886
8	8	-0.00264998	0.00441207
8	9	0.00174373	-0.00270045
8	10	-0.00207916	0.00254227
8	11	0.00239199	-0.00230862
8	12	-0.00158968	0.00120363
8	13	0.000173354	4.52341e-05
8	14	0.000841463	-0.000771853
8	15	-0.000967072	0.00108203
8	16	0.000504533	-0.00119348
8	17	-0.000225189	0.00105271
8	18	0.000404223	-0.000723279
8	19	-0.000574494	0.000518655
8	20	0.000436842	-0.000505808
8	21	-0.000200906	0.000378271
8	22	4.75402e-05	-5.78126e-05
8	23	4.69283e-05	-0.000137518
8	24	-0.0001079	7.60538e-05
8	25	0.000132286	1.36363e-05
9	1	-0.000126255	8.88731e-05
9	2	0.000377176	-0.000233628
9	3	-0.000325908	0.000170928
9	4	-0.00025592	-4.04721e-05
9	5	0.000759258	0.000573449
9	6	-0.000368153	-0.0018646
9	7	-0.000998058	0.00302179
9	8	0.00248118	-0.00360713
9	9	-0.00312592	0.00386616
9	10	0.00303308	-0.00347096
9	11	-0.00302398	0.00197487
9	12	0.00315189	-0.00019227
9	13	-0.00265904	-0.000614478
9	14	0.00144542	0.00039528
9	15	-0.000421281	5.5465e-05
9	16	0.000300492	-0.000376715
9	17	-0.000814463	0.000549921
9	18	0.0011874	-0.000370012
9	19	-0.000983628	-9.74241e-05
9	20	0.000405436	0.000343842
9	21	3.74985e-05	-0.000220818
9	22	-7.24045e-05	0.000112246
9	23	-0.000100057	-0.000195877
9	24	0.000155566	0.000250715
9	25	-7.26548e-05	-0.000154003
10	1	7.4846e-05	-4.20416e-06
10	2	-0.000350449	-5.72654e-05
10	3	0.000775985	0.000420199
10	4	-0.000970533	-0.00120129
10	5	0.000671579	0.00200078
10	6	-0.000233303	-0.00234533
10	7	0.000158553	0.00222145
10	8	-0.000358369	-0.00151898
10	9	0.000482173	2.94263e-05
10	10	-0.000606573	0.00140941
10	11	0.000927936	-0.00134708
10	12	-0.00122768	-0.000232264
10	13	0.00117313	0.00159512
10	14	-0.000752511	-0.00139236
10	15	0.000171633	0.000177218
10	16	0.00034858	0.000689323
10	17	-0.000559592	-0.000757879
10	18	0.000346518	0.000512379
10	19	5.72989e-05	-0.000353375
10	20	-0.000335672	0.000188794
10	21	0.000409205	7.79637e-05
10	22	-0.000356411	-0.000239178
10	23	0.000271339	0.000205896
10	24	-0.000208087	-0.000170949
10	25	0.00015056	0.000182612
11	1	-6.32548e-05	4.72871e-05
11	2	0.000428062	-0.000295126
11	3	-0.00124474	0.000719363
11	4	0.00215606	-0.000900775
11	5	-0.00272082	0.000692943
11	6	0.00300504	-0.000634236
11	7	-0.00302965	0.00101281
11	8	0.00234616	-0.00128477
11	9	-0.0010042	0.000843367
11	10	3.37131e-06	0.000197817
11	11	-2.92174e-05	-0.0010138
11	12	0.000587482	0.000897103
11	13	-0.000818976	-0.000179915
11	14	0.000511367	-0.000198203
11	15	-6.24864e-05	-2.23211e-05
11	16	-0.000190855	0.000313648
11	17	0.00032064	-0.00031591
11	18	-0.000475258	0.000118394
11	19	0.000539866	0.000115667
11	20	-0.00041327	-0.000221196
11	21	0.000275526	8.05647e-05
11	22	-0.000240199	0.000153283
11	23	0.000135197	-0.000199898
11	24	0.000100661	2.44196e-05
11	25	-0.000236878	0.000155312
12	1	4.57423e-05	-6.75055e-05
12	2	-0.000203048	0.000295536
12	3	0.000307189	-0.000634784
12	4	7.98647e-05	0.000814544
12	5	-0.000965016	-0.000434497
12	6	0.00148881	-0.000515756
12	7	-0.000866205	0.00113636
12	8	-0.000574004	-0.00055802
12	9	0.00180015	-0.000578577
12	10	-0.00209135	0.000920823
12	11	0.00139838	-0.000392519
12	12	-0.000222649	-0.000116021
12	13	-0.000702074	0.000327711
12	14	0.00089034	-0.000440192
12	15	-0.000455126	0.000345072
12	16	2.26211e-06	-2.08037e-05
12	17	2.81937e-05	-0.000154924
12	18	0.000155708	2.0724e-05
12	19	-0.000139679	0.000138244
12	20	-6.45944e-05	-0.000113987
12	21	0.000169728	-7.97813e-06
12	22	-0.00010525	0.000113422
12	23	2.81187e-05	-0.000172111
12	24	-1.71129e-05	0.000155176
12	25	1.9952e-05	-6.70355e-05
13	1	1.76869e-05	7.60068e-06
13	2	-7.27886e-05	-0.000109849
13	3	0.000102519	0.000404691
13	4	-0.000100325	-0.000581793
13	5	0.000341024	5.98159e-05
13	6	-0.00101833	0.000956599
13	7	0.00165962	-0.00147024
13	8	-0.00143513	0.00113939
13	9	0.000269412	-0.0005091
13	10	0.000846506	-0.000133105
13	11	-0.00107766	0.000693234
13	12	0.000707817	-0.000692519
13	13	-0.000427088	8.71992e-05
13	14	0.00037512	0.000281149
13	15	-0.000325569	9.18372e-05
13	16	0.000248362	-0.000634514
13	17	-0.000282008	0.000656969
13	18	0.000346475	-0.000301764
13	19	-0.000211057	0.000102255
13	20	-4.13442e-05	-0.000152551
13	21	0.000113658	0.000197391
13	22	-2.0368e-06	-0.000135633
13	23	-7.42705e-05	3.87203e-05
13	24	7.31382e-05	5.08808e-05
13	25	-9.21529e-05	-0.000100944
14	1	5.36416e-05	6.58857e-06
14	2	-0.000312016	-0.000136594
14	3	0.000824001	0.000664424
14	4	-0.00125535	-0.00161182
14	5	0.00104008	0.00238483
14	6	-8.90448e-05	-0.00221857
14	7	-0.000715324	0.00095747
14	8	0.00040302	0.000666668
14	9	0.000781096	-0.00159326
14	10	-0.00177263	0.00138558
14	11	0.00196616	-0.00054976
14	12	-0.00142921	-0.00012648
14	13	0.000495231	0.000351519
14	14	0.000328135	-0.00029785
14	15	-0.000542019	0.000118146
14	16	0.000107902	0.000158481
14	17	0.000518108	-0.000422984
14	18	-0.000861225	0.000469625
14	19	0.00075652	-0.000259962
14	20	-0.000350195	2.04894e-05
14	21	-3.1931e-05	7.68218e-05
14	22	0.000157717	-8.07334e-05
14	23	-7.86611e-05	3.36219e-05
14	24	-3.65359e-05	7.92153e-05
14	25	0.000106948	-0.000172973
15	1	3.38831e-05	-5.25315e-06
15	2	-0.000159523	-7.15435e-06
15	3	0.00033574	0.000136951
15	4	-0.000373759	-0.000419772
15	5	0.000193499	0.000701927
15	6	-9.48579e-05	-0.000823721
15	7	0.000366171	0.000814061
15	8	-0.000721176	-0.000871185
15	9	0.000748482	0.00108587
15	10	-0.000505068	-0.0012198
15	11	0.000141318	0.000990886
15	12	0.000335848	-0.000438797
15	13	-0.000668334	-5.91349e-05
15	14	0.000474557	8.07072e-05
15	15	0.000114072	0.000300709
15	16	-0.000485034	-0.000519009
15	17	0.000315044	0.000331486
15	18	4.12055e-05	-7.298e-05
15	19	-0.00011202	1.18688e-05
15	20	-6.54345e-05	-5.292e-05
15	21	0.000170603	3.5358e-05
15	22	-0.000134953	4.12672e-05
15	23	0.000112199	-7.84894e-05
15	24	-0.000129015	3.51679e-05
15	25	7.89365e-05	3.7034e-05
16	1	8.44542e-06	-8.10679e-06
16	2	-3.08396e-05	3.26949e-05
16	3	1.64892e-05	-7.93627e-05
16	4	9.50128e-05	0.000165094
16	5	-0.00017797	-0.000265464
16	6	8.64838e-05	0.000218828
16	7	-5.76107e-05	0.000150809
16	8	0.000406485	-0.000737412
16	9	-0.000939427	0.00117265
16	10	0.00112569	-0.00117673
16	11	-0.000722044	0.000778883
16	12	4.78845e-05	-0.000216305
16	13	0.000360349	-0.000299575
16	14	-0.000300858	0.000601267
16	15	1.31016e-05	-0.00049644
16	16	0.000181529	2.93257e-05
16	17	-0.000183197	0.000359647
16	18	8.36555e-05	-0.000346248
16	19	3.8884e-06	0.000119933
16	20	-3.97277e-05	3.9847e-05
16	21	5.57382e-05	-0.00011794
16	22	-8.74041e-05	0.000123349
16	23	0.000121342	-2.85719e-06
16	24	-0.00011066	-0.000158264
16	25	3.15926e-05	0.000205051
17	1	1.49787e-05	4.82325e-06
17	2	-3.05069e-05	4.39138e-07
17	3	-7.65936e-05	-6.85551e-05
17	4	0.000388139	0.000246632
17	5	-0.000713507	-0.000559222
17	6	0.000751477	0.000981067
17	7	-0.000405164	-0.00135366
17	8	-0.00015919	0.00153438
17	9	0.000555157	-0.00162518
17	10	-0.000356335	0.00169483
17	11	-0.000447619	-0.00145739
17	12	0.00124387	0.000725443
17	13	-0.00130812	8.29514e-05
17	14	0.000583479	-0.000374405
17	15	0.000227375	0.000141646
17	16	-0.000499043	8.97973e-05
17	17	0.000351518	-3.59953e-05
17	18	-0.000222403	-6.09484e-05
17	19	0.000170181	1.52971e-05
17	20	-1.24404e-05	-1.53481e-05
17	21	-0.000189575	0.000163839
17	22	0.000213411	-0.000237238
17	23	-5.63748e-05	0.000102912
17	24	-8.17397e-05	5.80105e-05
17	25	9.94807e-05	-7.75642e-05
18	1	6.87862e-06	-4.03319e-06
18	2	-3.2938e-05	4.25121e-05
18	3	9.15665e-05	-0.000136311
18	4	-8.81146e-05	0.000172676
18	5	-0.00020488	3.39983e-05
18	6	0.000785471	-0.000407838
18	7	-0.00129722	0.000623213
18	8	0.00150108	-0.000618314
18	9	-0.00144143	0.000590739
18	10	0.00113168	-0.000434931
18	11	-0.000637157	-7.27503e-05
18	12	0.000306535	0.000596917
18	13	-0.000322607	-0.000570123
18	14	0.000395259	5.17019e-05
18	15	-0.00031495	0.000446214
18	16	0.000182441	-0.000654919
18	17	-1.28841e-05	0.00055781
18	18	-0.000224991	-0.000229623
18	19	0.00036924	-6.38612e-05
18	20	-0.000304396	9.94263e-05
18	21	0.000164069	-1.28052e-05
18	22	-9.09146e-05	3.01178e-05
18	23	5.24813e-05	-0.000103887
18	24	8.57387e-06	8.51691e-05
18	25	-5.65916e-05	3.36348e-06
19	1	7.96002e-06	5.39254e-06
19	2	-6.27343e-05	-2.95363e-05
19	3	0.000237317	8.16363e-05
19	4	-0.000542552	-0.00014725
19	5	0.000808513	0.000170836
19	6	-0.000802358	-0.000103768
19	7	0.000500546	2.86028e-05
19	8	-6.64121e-05	-8.88258e-05
19	9	-0.000360782	0.000218182
19	10	0.000621839	-0.000145022
19	11	-0.000541811	-0.000241892
19	12	0.000204137	0.000664056
19	13	7.22945e-05	-0.000764657
19	14	-9.50792e-05	0.000569312
19	15	-7.6766e-05	-0.000345999
19	16	0.000271883	0.000147858
19	17	-0.000326252	0.000129656
19	18	0.000188744	-0.000375309
19	19	2.43122e-05	0.000353179
19	20	-0.000155477	-0.000102879
19	21	0.000170242	-9.75513e-05
19	22	-0.000139882	9.81131e-05
19	23	0.000113616	1.67101e-05
19	24	-8.46361e-05	-9.58525e-05
19	25	4.7393e-05	7.74277e-05
20	1	-6.07115e-08	1.79465e-07
20	2	-3.73076e-06	8.19247e-06
20	3	2.40794e-05	-3.49767e-05
20	4	-6.4222e-05	4.13594e-05
20	5	0.00010733	1.82528e-06
20	6	-0.000186795	7.16371e-05
20	7	0.000387798	-0.000451649
20	8	-0.00061832	0.000909613
20	9	0.000547604	-0.00101551
20	10	-3.93499e-05	0.000761897
20	11	-0.000539575	-0.000490507
20	12	0.000714395	0.000368833
20	13	-0.000421537	-0.00028351
20	14	-2.58177e-05	0.000111859
20	15	0.000278302	0.000101202
20	16	-0.000210503	-0.00021615
20	17	-2.48427e-05	0.000172974
20	18	0.000205733	-5.86639e-05
20	19	-0.000261583	2.32211e-06
20	20	0.00024131	-2.90398e-05
20	21	-0.000184497	4.78292e-05
20	22	0.000101007	1.00234e-06
20	23	-6.51344e-06	-4.99704e-05
20	24	-6.97771e-05	2.71239e-05
20	25	9.99412e-05	2.32713e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode8_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00699612	0
0	2	0.00755137	0
0	3	0.00392685	0
0	4	-0.0232401	0
0	5	0.0305835	0
0	6	-0.014373	0
0	7	-0.0123893	0
0	8	0.0276858	0
0	9	-0.0244435	0
0	10	0.0132378	0
0	11	-0.00602542	0
0	12	0.00422986	0
0	13	-0.00309128	0
0	14	0.000740929	0
0	15	0.000897337	0
0	16	-0.000546732	0
0	17	-0.000443488	0
0	18	0.000246216	0
0	19	0.000874877	0
0	20	-0.00136081	0
0	21	0.000837502	0
0	22	-0.000271157	0
0	23	0.000283048	0
0	24	-0.000487743	0
0	25	0.000316099	0
1	1	0.321995	-0.628023
1	2	-0.828942	1.6146
1	3	0.979654	-1.9069
1	4	-0.267963	0.522468
1	5	-0.891378	1.7322
1	6	1.58647	-3.08679
1	7	-1.47759	2.87943
1	8	0.948531	-1.8492
1	9	-0.461454	0.892761
1	10	0.174336	-0.326177
1	11	-0.0465696	0.0782296
1	12	0.00729766	-0.00802875
1	13	-0.00277333	0.00402822
1	14	0.0025956	-0.00502847
1	15	-0.000372398	0.000509847
1	16	-0.000904333	0.00184484
1	17	0.000981143	-0.00117944
1	18	-0.000909403	0.000527604
1	19	0.000482617	-0.000135237
1	20	8.15593e-05	-0.000511107
1	21	-5.41748e-05	0.000778757
1	22	-0.000302079	-0.000398436
1	23	0.000316141	-5.965e-05
1	24	-4.82745e-05	0.000221904
1	25	-0.000121198	-0.000158124
2	1	0.00756619	0.00288993
2	2	-0.0119899	-0.0063866
2	3	0.00312752	0.00594622
2	4	0.0154521	0.00102096
2	5	-0.0295726	-0.0103653
2	6	0.0300521	0.0139681
2	7	-0.0208295	-0.00903755
2	8	0.0122522	0.00177307
2	9	-0.00975593	0.000724084
2	10	0.0109096	0.00145265
2	11	-0.0109099	-0.00362272
2	12	0.00790984	0.0031723
2	13	-0.00376319	-0.00100189
2	14	0.00124189	-0.000864088
2	15	-0.000762504	0.00118569
2	16	0.000599747	-0.000260188
2	17	-0.000124153	-0.000622144
2	18	0.00040705	0.000823671
2	19	-0.0015575	-0.00071504
2	20	0.00210503	0.00050077
2	21	-0.00128494	-8.58544e-05
2	22	5.37328e-05	-0.00026923
2	23	0.000439712	0.00027747
2	24	-0.000221797	-7.7531e-05
2	25	-1.34673e-05	-0.000103545
3	1	0.010676	-0.0040231
3	2	-0.0306022	0.0133779
3	3	0.0470438	-0.0257663
3	4	-0.0465138	0.0360166
3	5	0.0287017	-0.0397484
3	6	-0.00700133	0.0361873
3	7	-0.00464488	-0.0280348
3	8	0.00446711	0.0187486
3	9	-0.000396353	-0.010352
3	10	-0.00150133	0.00376478
3	11	0.00124365	3.77511e-05
3	12	-0.000942714	-0.000822127
3	13	0.0014028	0.000351858
3	14	-0.00175862	-0.000578388
3	15	0.00099852	0.0011992
3	16	0.000340512	-0.00105393
3	17	-0.000827894	0.000491428
3	18	0.000179786	-0.000286947
3	19	0.000594263	8.2772e-05
3	20	-0.000716604	0.000429099
3	21	0.000349712	-0.000634221
3	22	-6.38481e-05	0.000185273
3	23	0.000120039	0.000395483
3	24	-0.000256272	-0.000524046
3	25	0.000124464	0.000191144
4	1	0.00158292	0.00806589
4	2	-0.00484341	-0.0289233
4	3	0.00662044	0.05533
4	4	-0.00355968	-0.0705936
4	5	-0.00264297	0.0650274
4	6	0.00678404	-0.0450141
4	7	-0.00636177	0.0247398
4	8	0.00337272	-0.0122241
4	9	-0.000930192	0.0062302
4	10	0.000363013	-0.00316218
4	11	-0.000896017	0.00151722
4	12	0.00114228	-0.000895442
4	13	-0.000756427	0.000888618
4	14	0.0001183	-0.00102981
4	15	0.000685412	0.000781301
4	16	-0.00127657	-0.000162574
4	17	0.000886103	-0.000168753
4	18	0.000150356	5.40184e-05
4	19	-0.000553546	4.952e-05
4	20	2.5353e-05	-2.33785e-06
4	21	0.000511258	-1.145e-05
4	22	-0.000427795	-3.77105e-05
4	23	2.84394e-05	7.48385e-05
4	24	0.000176901	-6.97701e-05
4	25	-0.000116777	3.05093e-05
5	1	-0.00133059	-0.00211834
5	2	0.00527413	0.00712404
5	3	-0.0107289	-0.0121968
5	4	0.0145228	0.0139074
5	5	-0.0154259	-0.0122675
5	6	0.0149164	0.00920085
5	7	-0.0136935	-0.00621755
5	8	0.0109886	0.00461113
5	9	-0.007217	-0.00456522
5	10	0.00405779	0.00407477
5	11	-0.00226793	-0.00148841
5	12	0.00135786	-0.00166017
5	13	-0.000668763	0.00277184
5	14	-9.9759e-05	-0.00181296
5	15	0.000691745	0.000594222
5	16	-0.000619612	-5.22513e-05
5	17	-1.50586e-05	-5.20243e-05
5	18	0.000564083	2.46858e-05
5	19	-0.000589951	5.79321e-05
5	20	0.000178377	-3.37935e-05
5	21	0.000257282	-0.000229331
5	22	-0.000407012	0.000455565
5	23	0.000351498	-0.000303903
5	24	-0.00032359	-3.3428e-05
5	25	0.000336703	0.000142346
6	1	-0.000500092	-0.00013365
6	2	0.00191771	-0.00030022
6	3	-0.00397927	0.00262561
6	4	0.00571366	-0.00633947
6	5	-0.0057174	0.00869488
6	6	0.00333517	-0.00839425
6	7	-0.000389837	0.00718547
6	8	-0.000352937	-0.00643224
6	9	-0.000932913	0.0052003
6	10	0.00138597	-0.00291495
6	11	0.00028824	0.000745894
6	12	-0.00253591	0.000239331
6	13	0.00356637	4.04384e-05
6	14	-0.00290888	-0.00102602
6	15	0.00113465	0.00162689
6	16	0.000465577	-0.00123952
6	17	-0.000829383	0.000478968
6	18	0.000184743	-5.26389e-05
6	19	0.00044344	-4.03332e-05
6	20	-0.000483391	-1.76489e-05
6	21	0.000203044	0.000156776
6	22	-5.33119e-05	-0.000247771
6	23	6.63177e-05	0.000179589
6	24	-8.0546e-05	-3.15224e-05
6	25	7.47067e-05	-3.36294e-05
7	1	-0.000319882	-0.00016637
7	2	0.00133066	0.000234466
7	3	-0.00241363	0.000502006
7	4	0.00179509	-0.0021757
7	5	0.00104914	0.00413688
7	6	-0.0034076	-0.00550893
7	7	0.00180057	0.00546769
7	8	0.00328354	-0.0040878
7	9	-0.00720627	0.00248978
7	10	0.00659647	-0.00121368
7	11	-0.00286539	-0.000102648
7	12	-0.000389248	0.00113148
7	13	0.00124171	-0.00099274
7	14	-0.000200419	-7.64732e-06
7	15	-0.00107388	0.000640465
7	16	0.0013265	-0.000526376
7	17	-0.000643491	0.000257236
7	18	-6.53388e-05	-0.000202825
7	19	0.000303443	0.000151686
7	20	-0.000216585	9.41447e-05
7	21	2.20894e-05	-0.000323616
7	22	0.000100928	0.000302695
7	23	4.85137e-06	-0.000185436
7	24	-0.000199898	0.000182554
7	25	0.000207477	-0.000230746
8	1	-0.00044294	-6.88279e-05
8	2	0.00200805	0.000633178
8	3	-0.00436939	-0.00221387
8	4	0.00581827	0.00427091
8	5	-0.00518167	-0.00517205
8	6	0.00316548	0.00402377
8	7	-0.00118915	-0.00181716
8	8	-9.61785e-05	0.000393536
8	9	0.000700714	-0.000538316
8	10	-0.000593531	0.00127297
8	11	-9.74078e-05	-0.00123694
8	12	0.00055452	0.000432746
8	13	-6.70975e-05	6.55179e-05
8	14	-0.00078738	0.000295865
8	15	0.000869428	-0.00105546
8	16	-9.91468e-05	0.00147739
8	17	-0.00061639	-0.00124651
8	18	0.000732292	0.000627291
8	19	-0.000499187	-0.000100384
8	20	0.0002792	-0.000121432
8	21	-9.18907e-05	0.000128664
8	22	-0.00013833	-8.31443e-05
8	23	0.000274689	9.9918e-05
8	24	-0.000171844	-0.000190392
8	25	-2.59315e-05	0.000249469
9	1	-0.000235013	-7.81052e-05
9	2	0.00118109	0.000218762
9	3	-0.00283314	-0.000162062
9	4	0.00429819	-0.000104214
9	5	-0.0046456	-5.8607e-05
9	6	0.0036454	0.0010291
9	7	-0.00171576	-0.00186973
9	8	-0.000214468	0.00131917
9	9	0.000975454	8.01086e-05
9	10	-7.35729e-05	-0.000324899
9	11	-0.00144851	-0.00114234
9	12	0.00189481	0.00249449
9	13	-0.000987144	-0.00211845
9	14	4.7406e-05	0.000679077
9	15	-1.23927e-06	0.000235538
9	16	0.000373867	-0.000307387
9	17	-0.00035447	0.000230667
9	18	-0.000148394	-0.000236994
9	19	0.000686195	9.43123e-05
9	20	-0.000863664	0.000100238
9	21	0.000631997	-8.54252e-05
9	22	-0.000258437	-6.93364e-05
9	23	1.10988e-05	0.000158298
9	24	8.39495e-05	-0.000162132
9	25	-9.88182e-05	0.000134033
10	1	7.2268e-05	-0.00013102
10	2	-0.000249988	0.000828791
10	3	0.000107192	-0.00261271
10	4	0.00116744	0.00511392
10	5	-0.0034812	-0.00638453
10	6	0.00524755	0.00461853
10	7	-0.00505969	-0.0010764
10	8	0.00325842	-0.000911629
10	9	-0.00132068	0.000255225
10	10	0.000382692	0.00113728
10	11	-0.000464435	-0.00161622
10	12	0.000706789	0.00136914
10	13	-0.000424881	-0.00122098
10	14	-0.000126207	0.00144367
10	15	0.000303619	-0.00163081
10	16	-8.62147e-05	0.00130821
10	17	4.06016e-05	-0.000593583
10	18	-0.000410366	5.21075e-05
10	19	0.000751795	7.91084e-05
10	20	-0.000636462	-0.000104749
10	21	0.000280651	0.000252876
10	22	-0.000122801	-0.000337955
10	23	0.000176164	0.000188587
10	24	-0.000177305	1.18841e-05
10	25	4.1534e-05	-3.99913e-05
11	1	-2.04688e-05	-4.79558e-05
11	2	8.71512e-05	6.59285e-05
11	3	4.19638e-05	0.000238182
11	4	-0.000900015	-0.000837842
11	5	0.00249691	0.00112301
11	6	-0.00397187	-0.000673552
11	7	0.0043939	-0.00022378
11	8	-0.00336159	0.000985111
11	9	0.00141694	-0.0010729
11	10	-0.000106556	0.000286023
11	11	0.000312145	0.000798264
11	12	-0.000969477	-0.0013265
11	13	0.000738288	0.00114533
11	14	0.000116265	-0.000725253
11	15	-0.000501821	0.000478818
11	16	0.000147161	-0.000434014
11	17	0.000315531	0.000348953
11	18	-0.000375713	-0.000105952
11	19	0.000113184	-0.000129961
11	20	0.000170721	0.000224738
11	21	-0.000312409	-0.000237667
11	22	0.00027473	0.000218672
11	23	-9.81791e-05	-0.000155168
11	24	-7.83639e-05	7.50697e-05
11	25	0.000141526	3.23182e-06
12	1	-4.40068e-05	4.30283e-05
12	2	0.000127117	-0.000340002
12	3	-3.68916e-05	0.00112979
12	4	-0.000471301	-0.00216755
12	5	0.0013243	0.00269288
12	6	-0.00206328	-0.00226401
12	7	0.00212162	0.00127939
12	8	-0.00137806	-0.000323438
12	9	0.000414425	-0.000457503
12	10	7.43416e-06	0.000930645
12	11	0.000326471	-0.000789874
12	12	-0.000959445	0.000259954
12	13	0.00128311	-6.43688e-05
12	14	-0.00106392	0.00033293
12	15	0.000538749	-0.000477123
12	16	-0.000146815	0.000288471
12	17	6.74485e-05	-0.000123252
12	18	-3.53774e-05	9.86027e-05
12	19	-0.000176688	-4.93735e-05
12	20	0.000330411	-8.89782e-06
12	21	-0.000152201	-2.25842e-05
12	22	-0.000148595	0.000101672
12	23	0.000214029	-0.000138543
12	24	-5.35178e-05	7.79527e-05
12	25	-8.24556e-05	7.12329e-05
13	1	-3.0671e-05	-6.31149e-05
13	2	0.000196236	0.000422475
13	3	-0.000619891	-0.0013665
13	4	0.00120763	0.00270155
13	5	-0.00156797	-0.00352824
13	6	0.00146963	0.00309803
13	7	-0.00113471	-0.00182682
13	8	0.000709038	0.000853966
13	9	-2.84891e-05	-0.0005817
13	10	-0.000687343	0.000431455
13	11	0.00086989	-5.4254e-05
13	12	-0.0006606	-0.000147655
13	13	0.000730116	-0.000175763
13	14	-0.00101541	0.000685736
13	15	0.000873422	-0.000809388
13	16	-0.000269179	0.000436686
13	17	-0.000224722	0.00011355
13	18	0.000354533	-0.000482095
13	19	-0.000322956	0.000505323
13	20	0.000222189	-0.000312828
13	21	1.33624e-05	0.000144197
13	22	-0.000232293	-7.36684e-05
13	23	0.000203508	4.89211e-05
13	24	-3.04891e-05	-2.98279e-05
13	25	-1.39504e-05	-6.59087e-06
14	1	-6.06418e-06	2.61584e-06
14	2	7.99955e-06	-0.000160789
14	3	-2.6969e-05	0.0007727
14	4	5.58469e-05	-0.00179258
14	5	8.49592e-05	0.00260314
14	6	-0.000486959	-0.00265495
14	7	0.000831558	0.00203279
14	8	-0.000736182	-0.00118531
14	9	0.000214487	0.000419294
14	10	0.000472016	0.000196974
14	11	-0.000984015	-0.000663796
14	12	0.000893036	0.000971988
14	13	-0.00010879	-0.00104033
14	14	-0.00075065	0.000686689
14	15	0.000917525	8.01236e-06
14	16	-0.000386006	-0.000530506
14	17	-0.000116049	0.000599416
14	18	9.79408e-05	-0.000502286
14	19	0.000189638	0.000447927
14	20	-0.000286807	-0.000297026
14	21	9.98356e-05	3.44855e-05
14	22	0.000166112	0.000137608
14	23	-0.000310642	-0.000125338
14	24	0.000260268	1.86124e-05
14	25	-7.9969e-05	4.85118e-05
15	1	2.72458e-05	2.7922e-06
15	2	-0.000170308	2.70974e-05
15	3	0.000504362	-0.000295076
15	4	-0.000913915	0.00109604
15	5	0.00108551	-0.0022459
15	6	-0.000814885	0.00281318
15	7	0.000282328	-0.00200343
15	8	0.000176467	0.000243277
15	9	-0.000498119	0.00116139
15	10	0.000729709	-0.00136864
15	11	-0.000609347	0.000549975
15	12	-8.43874e-05	0.000548453
15	13	0.000963062	-0.00109379
15	14	-0.00142408	0.00069112
15	15	0.00133496	0.000177056
15	16	-0.000967318	-0.000632418
15	17	0.000590363	0.000395055
15	18	-0.00029678	6.40697e-05
15	19	8.99088e-05	-0.000214549
15	20	-2.46793e-05	-2.6653e-05
15	21	0.000113089	0.000332109
15	22	-0.000205625	-0.000341199
15	23	0.000197939	8.89171e-05
15	24	-0.000154409	6.48624e-05
15	25	0.000101088	2.01998e-05
16	1	2.74027e-05	4.32372e-06
16	2	-0.000176667	-1.05245e-05
16	3	0.000518207	3.39656e-05
16	4	-0.000908762	-0.000164525
16	5	0.000992129	0.000449916
16	6	-0.000507988	-0.000757051
16	7	-0.00035662	0.00088426
16	8	0.00108176	-0.000675207
16	9	-0.00140494	0.000120803
16	10	0.0015053	0.00046528
16	11	-0.00150987	-0.00069739
16	12	0.00133078	0.000613625
16	13	-0.00100866	-0.000496373
16	14	0.000684818	0.000360619
16	15	-0.000381072	-8.03413e-05
16	16	0.000155648	-0.000221584
16	17	-0.000147742	0.000325897
16	18	0.000288705	-0.000264937
16	19	-0.000310473	0.000204131
16	20	0.000125035	-0.000171007
16	21	6.60103e-05	0.000122435
16	22	-9.54848e-05	-8.1565e-05
16	23	4.12933e-05	6.73174e-05
16	24	-3.10266e-05	-4.07826e-05
16	25	4.52843e-05	-1.04604e-06
17	1	-5.69348e-06	4.98262e-07
17	2	7.7466e-05	-1.304e-05
17	3	-0.000269927	0.000111503
17	4	0.000441745	-0.000404199
17	5	-0.000321462	0.000807022
17	6	-0.000136478	-0.000966054
17	7	0.000605135	0.000650203
17	8	-0.000657845	-0.00013138
17	9	0.000189386	-6.1373e-05
17	10	0.000458473	-0.000232452
17	11	-0.0008416	0.00063101
17	12	0.000782103	-0.000698274
17	13	-0.000427524	0.00038244
17	14	0.000105811	-6.16545e-06
17	15	-2.10963e-05	-7.3607e-05
17	16	5.83289e-05	-0.000105731
17	17	-2.0618e-05	0.000197484
17	18	-6.0922e-05	-8.71058e-05
17	19	4.95625e-05	-1.82201e-05
17	20	6.27096e-06	-4.15988e-06
17	21	4.98562e-05	4.07379e-05
17	22	-0.000201375	5.17475e-06
17	23	0.00028803	-4.29187e-05
17	24	-0.000245589	-1.22282e-05
17	25	0.000139944	6.13879e-05
18	1	1.31538e-05	5.52134e-06
18	2	-8.72495e-05	-2.30832e-05
18	3	0.0002151	5.39554e-05
18	4	-0.000252588	-0.00014373
18	5	8.04551e-05	0.000416749
18	6	0.000250332	-0.000870481
18	7	-0.000621001	0.00111238
18	8	0.000905039	-0.000695726
18	9	-0.000937568	-0.000191903
18	10	0.000676007	0.000846926
18	11	-0.000360677	-0.000880925
18	12	0.000262408	0.00053187
18	13	-0.000316294	-0.000206403
18	14	0.000271981	3.19422e-05
18	15	-7.05034e-05	8.17641e-05
18	16	-0.000149159	-0.000150271
18	17	0.000229799	0.00010178
18	18	-0.000119847	2.46453e-05
18	19	-4.98505e-05	-7.05768e-05
18	20	7.72071e-05	-2.30356e-05
18	21	5.94401e-05	0.000117738
18	22	-0.000174377	-9.03232e-05
18	23	0.000137428	6.38031e-06
18	24	-2.7272e-05	1.73999e-05
18	25	-1.80343e-05	1.2875e-05
19	1	-1.05354e-05	-1.18635e-06
19	2	6.67416e-05	1.61733e-05
19	3	-0.000149189	-0.000102594
19	4	0.000120864	0.000355817
19	5	2.713e-05	-0.000730195
19	6	2.83924e-05	0.000951394
19	7	-0.000457645	-0.000828704
19	8	0.000796178	0.000480774
19	9	-0.000573786	-0.000119539
19	10	9.82214e-05	-0.00019744
19	11	6.39235e-05	0.000532623
19	12	3.20824e-05	-0.000816248
19	13	-1.45223e-05	0.000794622
19	14	-6.73564e-05	-0.000436212
19	15	-3.52459e-05	0.000128495
19	16	0.000215628	-0.000156274
19	17	-0.000228999	0.000280974
19	18	0.000122725	-0.000175877
19	19	-5.9629e-05	-3.68474e-05
19	20	2.00658e-05	4.53078e-05
19	21	4.71828e-05	0.000124619
19	22	-6.80194e-05	-0.000190039
19	23	7.76056e-06	7.28651e-05
19	24	5.43281e-05	3.8707e-05
19	25	-6.42758e-05	-3.68161e-05
20	1	6.13636e-07	-1.83371e-06
20	2	1.73412e-06	4.20316e-06
20	3	-8.64224e-06	-9.56616e-06
20	4	2.30803e-05	3.4608e-05
20	5	-5.60457e-05	-0.000101166
20	6	0.000116059	0.000183462
20	7	-0.000244859	-0.000201483
20	8	0.000450686	0.00015229
20	9	-0.000528131	-0.000156831
20	10	0.000240683	0.000305808
20	11	0.000238087	-0.000493542
20	12	-0.000412651	0.000480149
20	13	0.000126242	-0.000204393
20	14	0.000199655	-0.000136172
20	15	-0.000229903	0.0003706
20	16	0.000168903	-0.000442447
20	17	-0.000222903	0.000310355
20	18	0.000217912	-5.64554e-05
20	19	-4.29046e-05	-9.11561e-05
20	20	-0.000114242	3.71215e-05
20	21	0.000128191	6.45177e-05
20	22	-8.96792e-05	-6.51159e-05
20	23	5.79868e-05	1.8553e-05
20	24	7.74019e-06	-2.18339e-05
20	25	-8.33173e-05	3.41807e-05


==> anc/Ank_modes_avg_states/Saturation_b0/Amn_Mode9_b0_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0122868	0
0	2	0.028793	0
0	3	-0.0315456	0
0	4	0.00543112	0
0	5	0.03071	0
0	6	-0.046324	0
0	7	0.0338719	0
0	8	-0.010547	0
0	9	-0.00477403	0
0	10	0.00752497	0
0	11	-0.00460067	0
0	12	0.00268546	0
0	13	-0.00205665	0
0	14	0.000645881	0
0	15	0.00086917	0
0	16	-0.000920708	0
0	17	7.05491e-05	0
0	18	0.000304775	0
0	19	6.79923e-05	0
0	20	-0.000606855	0
0	21	0.000754644	0
0	22	-0.00046019	0
0	23	0.000139991	0
0	24	-0.000112946	0
0	25	0.000237512	0
1	1	0.629459	0.319308
1	2	-1.61552	-0.821137
1	3	1.90285	0.966058
1	4	-0.510702	-0.250927
1	5	-1.74793	-0.90834
1	6	3.09675	1.59926
1	7	-2.87538	-1.48112
1	8	1.83226	0.939897
1	9	-0.87187	-0.443916
1	10	0.309059	0.155609
1	11	-0.0669153	-0.0326771
1	12	0.00129825	-0.00113873
1	13	-0.000132981	0.00285414
1	14	0.00285223	-0.00177139
1	15	-0.000117557	0.00227984
1	16	-0.000112709	-0.00158059
1	17	-0.00187825	0.000669794
1	18	0.00212578	-0.000937916
1	19	-0.000966496	0.00126209
1	20	0.000411593	-0.000721391
1	21	-0.000595311	0.000116696
1	22	0.000634032	-0.000143115
1	23	-0.000329886	0.000346864
1	24	0.000142639	-0.000243288
1	25	-0.000235024	3.08713e-05
2	1	-0.0176242	0.00574258
2	2	0.0313361	-0.00630379
2	3	-0.0200589	-0.00515264
2	4	-0.0104818	0.0205029
2	5	0.0347021	-0.0267914
2	6	-0.0377869	0.0212003
2	7	0.0266781	-0.0109044
2	8	-0.0146659	0.0033275
2	9	0.00704201	-0.000596732
2	10	-0.00274588	0.00107453
2	11	0.000613051	-0.00248457
2	12	2.67661e-06	0.00351552
2	13	-0.000211144	-0.00387988
2	14	0.000683835	0.00344996
2	15	-0.00114661	-0.00213421
2	16	0.00107535	0.000551004
2	17	-0.000597106	0.00028015
2	18	0.000411181	-0.000138651
2	19	-0.000736439	-0.000210424
2	20	0.00107543	0.00018467
2	21	-0.0010374	3.68626e-07
2	22	0.000688726	-1.16974e-05
2	23	-0.000262417	-8.46353e-05
2	24	-7.783e-06	7.68218e-05
2	25	5.08827e-05	8.60853e-05
3	1	-0.00254987	-0.000289409
3	2	0.0104614	0.00270111
3	3	-0.0218702	-0.00830395
3	4	0.0288157	0.013536
3	5	-0.026124	-0.012426
3	6	0.0176305	0.0042775
3	7	-0.0107957	0.00452898
3	8	0.0082107	-0.00747066
3	9	-0.0066858	0.00427293
3	10	0.00318758	-0.000428723
3	11	0.000968886	0.000695891
3	12	-0.00286901	-0.00356593
3	13	0.00255652	0.00437762
3	14	-0.00224051	-0.00231492
3	15	0.00265906	0.000428868
3	16	-0.00270818	-0.000291024
3	17	0.00176195	0.000543667
3	18	-0.00062058	-5.66942e-05
3	19	0.000171563	-0.00053185
3	20	-0.000256166	0.000490805
3	21	0.00029082	-0.000130938
3	22	-0.000114107	-3.36639e-05
3	23	-0.000132608	-1.82526e-05
3	24	0.000304051	0.000121376
3	25	-0.000323739	-0.000178688
4	1	0.00356243	0.00394938
4	2	-0.0114817	-0.012485
4	3	0.0203746	0.0218241
4	4	-0.0263986	-0.0276766
4	5	0.0283921	0.0282256
4	6	-0.026113	-0.0235344
4	7	0.0198144	0.015883
4	8	-0.0119613	-0.00886756
4	9	0.00618087	0.0043396
4	10	-0.00390632	-0.00174442
4	11	0.00356291	3.70205e-06
4	12	-0.00315342	0.00118422
4	13	0.00234404	-0.00134016
4	14	-0.0016814	0.000365495
4	15	0.00114538	0.000643714
4	16	-0.000474481	-0.000686125
4	17	-6.62897e-05	0.000189532
4	18	0.000131617	-3.08241e-05
4	19	0.000115525	0.000139336
4	20	-0.000235823	1.17176e-05
4	21	4.94975e-05	-0.000331375
4	22	0.000172921	0.000441249
4	23	-0.000108388	-0.000400525
4	24	-0.000147531	0.000368235
4	25	0.00025171	-0.000236818
5	1	-0.00118077	0.00233128
5	2	0.00397282	-0.00754792
5	3	-0.00664672	0.0118254
5	4	0.0065438	-0.010855
5	5	-0.00293007	0.00600875
5	6	-0.0019037	-0.00245996
5	7	0.00420584	0.00200934
5	8	-0.00246317	-0.00161237
5	9	-0.000922954	-0.000607858
5	10	0.00304804	0.00236118
5	11	-0.00348185	-0.00183084
5	12	0.00277284	0.000692892
5	13	-0.00116295	-0.000623868
5	14	-0.000448018	0.000872839
5	15	0.000845036	-0.000558789
5	16	-0.00013957	0.000188723
5	17	-0.000498482	-0.000251281
5	18	0.000484633	0.00045655
5	19	-0.00013023	-0.000523185
5	20	-0.000140829	0.000471636
5	21	0.000195535	-0.000360061
5	22	-0.000141495	0.000261262
5	23	0.000126493	-0.000193047
5	24	-0.000163279	9.16094e-05
5	25	0.000155894	-5.67347e-06
6	1	0.000758677	7.60743e-05
6	2	-0.00261452	-0.000962045
6	3	0.00394492	0.00375926
6	4	-0.0024298	-0.00810488
6	5	-0.00116071	0.0114203
6	6	0.00311846	-0.0110591
6	7	-0.00181995	0.00699785
6	8	-0.000148146	-0.00198493
6	9	-4.39116e-05	-0.00095329
6	10	0.00177711	0.000835057
6	11	-0.00231622	0.000945215
6	12	0.000563834	-0.00206665
6	13	0.0015649	0.00161654
6	14	-0.00175149	-0.000615424
6	15	0.000274212	4.88111e-05
6	16	0.000873041	0.000131968
6	17	-0.000858293	-0.000201321
6	18	0.000419713	0.000242559
6	19	-0.000247623	-0.000262999
6	20	0.000333812	0.00023605
6	21	-0.000481108	-0.000227966
6	22	0.000559057	0.0003136
6	23	-0.000447271	-0.000320241
6	24	0.000184898	6.43817e-05
6	25	1.23145e-05	0.000230564
7	1	-0.00026218	-0.000280288
7	2	0.0012688	0.000731735
7	3	-0.00312465	-0.00064819
7	4	0.00488157	-0.000284436
7	5	-0.00524037	0.00159513
7	6	0.00432803	-0.00295082
7	7	-0.00346583	0.00422799
7	8	0.00282201	-0.00463617
7	9	-0.00155978	0.00345679
7	10	0.000172802	-0.00160351
7	11	0.000133437	0.000570072
7	12	0.000232001	-0.000218753
7	13	-6.49584e-05	-0.000544744
7	14	-0.000480814	0.00165587
7	15	0.000482217	-0.00213974
7	16	-2.60041e-05	0.00164252
7	17	-3.70721e-05	-0.000670502
7	18	-0.000411083	-2.0043e-05
7	19	0.00065773	9.83327e-05
7	20	-0.000349226	-7.84009e-06
7	21	-0.000156347	0.000209194
7	22	0.000457793	-0.000395806
7	23	-0.000461912	0.000188292
7	24	0.000250655	0.00010762
7	25	-1.48284e-07	-0.000109158
8	1	-9.93064e-05	-0.000119189
8	2	0.000475732	0.000644427
8	3	-0.000865693	-0.00168515
8	4	0.000491509	0.00283277
8	5	0.000770315	-0.00350479
8	6	-0.0019239	0.00332402
8	7	0.00223201	-0.00226
8	8	-0.0021498	0.000879119
8	9	0.00226922	-6.62174e-06
8	10	-0.00239984	-0.000221159
8	11	0.00232972	0.000284438
8	12	-0.0022262	-0.00020098
8	13	0.00189855	-0.000367225
8	14	-0.00103416	0.00109268
8	15	0.000124757	-0.00126861
8	16	0.000106672	0.000768388
8	17	0.000181609	-2.74543e-05
8	18	-0.000360006	-0.000480998
8	19	0.000250492	0.000574756
8	20	-7.36236e-05	-0.000416618
8	21	-5.93675e-06	0.000233918
8	22	-5.1446e-07	-0.000113806
8	23	3.82584e-05	8.11743e-05
8	24	-8.58852e-05	-9.7941e-05
8	25	8.79868e-05	5.9863e-05
9	1	-0.000202924	-0.000277559
9	2	0.0012551	0.00113511
9	3	-0.00327888	-0.00211915
9	4	0.00491566	0.00230739
9	5	-0.00495314	-0.00150704
9	6	0.00396246	0.000294462
9	7	-0.00299696	0.000696399
9	8	0.0021435	-0.00116455
9	9	-0.00123719	0.00119983
9	10	0.000625534	-0.000975784
9	11	-0.000518618	0.00051851
9	12	0.000543993	0.000158764
9	13	-0.000418323	-0.000820043
9	14	0.000366829	0.00100055
9	15	-0.000612617	-0.000545545
9	16	0.000831482	-4.75217e-05
9	17	-0.000554356	0.00022593
9	18	1.98324e-05	-6.22951e-05
9	19	0.000136668	2.70396e-05
9	20	0.000109874	-0.000268072
9	21	-0.000276509	0.000473818
9	22	0.000166597	-0.000378191
9	23	2.74474e-05	0.000100936
9	24	-0.000131547	4.54217e-05
9	25	0.000138735	3.85416e-05
10	1	-1.96429e-05	0.000136292
10	2	0.000156028	-0.000453887
10	3	-0.000641468	0.000449876
10	4	0.00153277	0.000326657
10	5	-0.00234533	-0.00106408
10	6	0.00246945	0.000671516
10	7	-0.00178334	8.73747e-05
10	8	0.000492736	0.000381254
10	9	0.00114489	-0.00178808
10	10	-0.00249792	0.00247183
10	11	0.00264058	-0.00183429
10	12	-0.00147051	0.000657204
10	13	8.02008e-05	0.000230252
10	14	0.00057324	-0.000631049
10	15	-0.000594085	0.000700363
10	16	0.000513119	-0.000520673
10	17	-0.000523012	0.00010609
10	18	0.000526672	0.000334539
10	19	-0.000496164	-0.000430517
10	20	0.000487879	8.19369e-05
10	21	-0.000438274	0.000277882
10	22	0.000266683	-0.000182066
10	23	-7.78881e-05	-0.000208515
10	24	4.86784e-06	0.000383415
10	25	-3.85521e-06	-0.000236005
11	1	-8.32527e-05	6.58906e-06
11	2	0.00038435	0.000126715
11	3	-0.000769664	-0.000625253
11	4	0.000924534	0.00128531
11	5	-0.000863519	-0.00153363
11	6	0.000824608	0.00141783
11	7	-0.000818041	-0.00167253
11	8	0.000698064	0.00227708
11	9	-0.000572382	-0.00206988
11	10	0.000729611	0.000551625
11	11	-0.00110562	0.0010147
11	12	0.00131208	-0.00135482
11	13	-0.00118556	0.000795336
11	14	0.000862574	-0.00013977
11	15	-0.000493347	-0.000408503
11	16	0.000168119	0.000670104
11	17	0.000103327	-0.000449713
11	18	-0.00033789	7.96501e-05
11	19	0.000377903	-7.57375e-06
11	20	-0.000115131	0.000203682
11	21	-0.000173045	-0.000383676
11	22	0.000224535	0.000391756
11	23	-0.000177011	-0.000272337
11	24	0.000200623	0.000172558
11	25	-0.000212091	-0.000148441
12	1	6.13265e-05	6.25216e-05
12	2	-0.000258772	-0.000281806
12	3	0.000125657	0.000630496
12	4	0.00124177	-0.000962635
12	5	-0.00339427	0.00137296
12	6	0.00412608	-0.00226628
12	7	-0.0023633	0.00351981
12	8	-0.000132254	-0.00407831
12	9	0.00121959	0.00324622
12	10	-0.000914358	-0.00184353
12	11	0.00048235	0.00109883
12	12	-0.000462446	-0.000839227
12	13	0.000517273	3.19172e-05
12	14	-0.000336958	0.00114408
12	15	-1.65345e-05	-0.0013562
12	16	0.000341833	0.000337885
12	17	-0.000484689	0.000572832
12	18	0.000395704	-0.000407829
12	19	-0.000179148	-0.000306778
12	20	9.71346e-06	0.000625246
12	21	1.33691e-05	-0.000369337
12	22	6.49761e-05	-1.18734e-06
12	23	-8.82771e-05	0.00013709
12	24	-2.29016e-05	-7.92618e-05
12	25	0.000143528	1.11285e-05
13	1	-2.94703e-05	5.41626e-05
13	2	0.000122601	-0.000364919
13	3	-0.000169652	0.00108993
13	4	-2.65094e-05	-0.00174105
13	5	0.000460873	0.00133743
13	6	-0.000718848	0.000232326
13	7	0.000179114	-0.0016744
13	8	0.00101526	0.00170375
13	9	-0.00161198	-0.000502532
13	10	0.000898828	-0.000627695
13	11	0.000193793	0.000818262
13	12	-0.000614784	-0.000369327
13	13	0.000495714	-1.26254e-05
13	14	-0.0002967	6.77503e-05
13	15	6.20235e-05	3.15866e-05
13	16	0.000159213	-3.72919e-05
13	17	-0.000190493	-0.000137388
13	18	7.06908e-05	0.000333479
13	19	2.70448e-05	-0.000324372
13	20	-7.81055e-05	0.000111777
13	21	0.000142447	5.79179e-05
13	22	-0.00019247	-3.44528e-06
13	23	0.00017387	-0.000158353
13	24	-0.000117803	0.000193581
13	25	8.76865e-05	-8.15151e-05
14	1	-4.26012e-06	-2.6629e-05
14	2	-1.32002e-05	0.000175439
14	3	0.000147206	-0.000525453
14	4	-0.00046912	0.000869563
14	5	0.000831777	-0.000765564
14	6	-0.000814368	0.000131752
14	7	0.000232514	0.000495136
14	8	0.000220963	-0.000586352
14	9	0.000245154	0.000243395
14	10	-0.00115105	0.000108237
14	11	0.00132223	-0.000358177
14	12	-0.000507508	0.000598234
14	13	-0.000402214	-0.000727995
14	14	0.000499062	0.000627235
14	15	0.000106202	-0.000406877
14	16	-0.00054225	0.000238938
14	17	0.000397891	-0.000111018
14	18	-8.38769e-05	-6.86016e-05
14	19	1.9946e-05	0.000235775
14	20	-0.000154983	-0.000278939
14	21	0.000270945	0.000215786
14	22	-0.000286173	-0.000120571
14	23	0.000239802	6.08506e-05
14	24	-0.000178562	-6.93902e-05
14	25	0.000105159	7.50166e-05
15	1	1.15431e-05	-2.14935e-05
15	2	-0.000105094	0.000146217
15	3	0.000333752	-0.000465535
15	4	-0.000547549	0.000927612
15	5	0.000397998	-0.00132515
15	6	0.000284741	0.00148004
15	7	-0.001008	-0.00138449
15	8	0.00100375	0.00117504
15	9	-0.000403666	-0.000966127
15	10	0.000218136	0.000739847
15	11	-0.000786779	-0.000434244
15	12	0.00121989	3.29725e-05
15	13	-0.000820032	0.000391786
15	14	6.61104e-05	-0.000623891
15	15	0.000316743	0.000486783
15	16	-0.000352512	-0.000154634
15	17	0.000404493	-2.08702e-05
15	18	-0.00049142	-2.14922e-05
15	19	0.000418198	7.11552e-05
15	20	-0.000176718	-1.24835e-05
15	21	-5.04275e-05	-7.63859e-05
15	22	0.000135216	9.14982e-05
15	23	-0.000113196	-3.39892e-05
15	24	7.71339e-05	-1.73648e-05
15	25	-5.4363e-05	1.80019e-05
16	1	2.42779e-06	3.25936e-06
16	2	3.6919e-05	-5.21971e-05
16	3	-0.00031749	0.000297635
16	4	0.000953399	-0.000877035
16	5	-0.00141394	0.00158298
16	6	0.000826828	-0.00193225
16	7	0.000746846	0.00171552
16	8	-0.00201529	-0.00117507
16	9	0.00189496	0.00060212
16	10	-0.000770474	-9.01088e-05
16	11	-7.31971e-05	-0.000278736
16	12	3.73299e-05	0.000389549
16	13	0.000310505	-0.000354491
16	14	-0.000380759	0.000397823
16	15	0.0003022	-0.000428397
16	16	-0.000289806	0.000199043
16	17	0.000258316	0.000186288
16	18	-0.000173657	-0.000375979
16	19	9.43721e-05	0.000241226
16	20	-1.86611e-06	2.87436e-05
16	21	-9.19069e-05	-0.000155037
16	22	0.000103042	2.79931e-05
16	23	-3.88926e-05	0.00018402
16	24	-6.30977e-06	-0.000251402
16	25	7.77946e-06	0.000160408
17	1	2.21946e-05	2.90827e-06
17	2	-0.000117526	-2.91361e-05
17	3	0.000259058	0.000200373
17	4	-0.000330607	-0.000774818
17	5	0.000304752	0.00178104
17	6	-0.000282122	-0.00253046
17	7	0.00044195	0.00210568
17	8	-0.000921634	-0.000631518
17	9	0.00155686	-0.00070742
17	10	-0.00192867	0.00112318
17	11	0.00175446	-0.000855132
17	12	-0.00112228	0.000454925
17	13	0.000378195	-0.000217373
17	14	0.00014925	0.000169081
17	15	-0.000338331	-0.000193902
17	16	0.00027406	0.000171836
17	17	-0.00011765	-6.72688e-05
17	18	4.14611e-06	-6.59962e-05
17	19	-2.25242e-05	0.000127814
17	20	0.000172567	-8.24207e-05
17	21	-0.000322114	2.39944e-05
17	22	0.000318185	-3.72214e-05
17	23	-0.000162996	6.51047e-05
17	24	-1.26558e-05	-2.97323e-05
17	25	0.000119534	-3.09578e-05
18	1	8.56236e-07	-1.00963e-05
18	2	1.81286e-05	7.81555e-05
18	3	-0.000128172	-0.000215791
18	4	0.000334593	0.000231553
18	5	-0.000429972	0.000152802
18	6	0.000207416	-0.000875447
18	7	0.000193449	0.0014438
18	8	-0.000439718	-0.00139602
18	9	0.000419729	0.000795912
18	10	-0.00024448	-0.000221998
18	11	1.71169e-05	0.000110484
18	12	0.000196411	-0.000233929
18	13	-0.000316077	0.000111877
18	14	0.000269876	0.00025867
18	15	-7.41686e-05	-0.000441267
18	16	-0.00012986	0.000261865
18	17	0.000218069	-6.7294e-06
18	18	-0.00019886	-0.000114782
18	19	0.000135387	0.000162823
18	20	-7.92661e-05	-0.000139593
18	21	6.60746e-05	-2.95495e-05
18	22	-8.97452e-05	0.000234151
18	23	0.000105857	-0.000258251
18	24	-8.83843e-05	9.8101e-05
18	25	5.94363e-05	3.34454e-05
19	1	1.06874e-05	-4.31066e-06
19	2	-7.0045e-05	2.22724e-05
19	3	0.000221661	-5.64046e-05
19	4	-0.000417086	0.000104922
19	5	0.000479705	-0.000193708
19	6	-0.00031845	0.000325263
19	7	0.000149646	-0.000349459
19	8	-0.00028816	5.49913e-05
19	9	0.000759557	0.000480422
19	10	-0.0012133	-0.000811721
19	11	0.00116415	0.000604406
19	12	-0.000530245	-4.91016e-05
19	13	-0.000108669	-0.00038836
19	14	0.000204926	0.000490865
19	15	5.81616e-05	-0.000400073
19	16	-0.000175808	0.000288367
19	17	3.50887e-05	-0.000136938
19	18	0.000116906	-6.91485e-05
19	19	-0.000114972	0.000180084
19	20	3.46084e-05	-0.000130237
19	21	1.98866e-06	6.61189e-05
19	22	9.44584e-06	-6.77302e-05
19	23	-3.14898e-05	6.80345e-05
19	24	6.69061e-05	-5.63486e-05
19	25	-8.88927e-05	5.93213e-05
20	1	-1.67494e-05	6.45313e-06
20	2	0.000113682	-3.62989e-05
20	3	-0.000337647	6.65698e-05
20	4	0.000560237	3.01187e-06
20	5	-0.000532142	-0.000232414
20	6	0.000219539	0.000497184
20	7	0.000116881	-0.000559754
20	8	-0.000293655	0.000333634
20	9	0.000354707	-5.52251e-05
20	10	-0.000330875	0.000103098
20	11	0.00021512	-0.000518298
20	12	-0.000121697	0.000796033
20	13	0.000182191	-0.00053197
20	14	-0.000336643	0.000101218
20	15	0.000385516	-8.26607e-05
20	16	-0.000232498	0.000341034
20	17	2.11783e-06	-0.00035939
20	18	0.000114971	8.72726e-05
20	19	-8.33391e-05	0.000132126
20	20	1.74927e-05	-0.000156489
20	21	-6.26602e-06	0.000116216
20	22	3.63042e-05	-0.000100711
20	23	-6.05589e-05	8.85194e-05
20	24	5.07687e-05	-7.39667e-05
20	25	-8.83906e-06	6.60857e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_AvState_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	23.041	0
0	2	-26.4894	0
0	3	19.6692	0
0	4	-10.3349	0
0	5	3.62591	0
0	6	-0.541148	0
0	7	-0.306366	0
0	8	0.361863	0
0	9	-0.27375	0
0	10	0.176616	0
0	11	-0.0866879	0
0	12	0.0237285	0
0	13	0.00512454	0
0	14	-0.0114665	0
0	15	0.00942369	0
0	16	-0.00614924	0
0	17	0.00365742	0
0	18	-0.00224497	0
0	19	0.00157699	0
0	20	-0.00110308	0
0	21	0.000616151	0
0	22	-0.000305088	0
0	23	0.000309727	0
0	24	-0.00049391	0
0	25	0.000628912	0
1	1	0.000152732	-0.00129652
1	2	7.49816e-05	0.00287929
1	3	-0.000834528	-0.00406747
1	4	0.00174438	0.00437296
1	5	-0.00219766	-0.00381745
1	6	0.00203945	0.00275859
1	7	-0.00176091	-0.00152152
1	8	0.00179943	0.000266254
1	9	-0.00201453	0.000756189
1	10	0.00202962	-0.0011504
1	11	-0.00171923	0.000842334
1	12	0.00119921	-0.000311034
1	13	-0.000608875	4.51533e-05
1	14	6.55726e-05	2.00562e-05
1	15	0.000295046	-0.000234327
1	16	-0.000389443	0.000608026
1	17	0.000285734	-0.00082066
1	18	-0.000165167	0.000712229
1	19	0.000175872	-0.000413024
1	20	-0.000319172	0.000111418
1	21	0.000465527	7.436e-05
1	22	-0.000498421	-0.000131561
1	23	0.000434865	0.000144488
1	24	-0.000358808	-0.000176905
1	25	0.000287251	0.000212327
2	1	-1.80111	-2.08314e-05
2	2	4.02699	-0.000176376
2	3	-4.86492	0.000772015
2	4	3.78547	-0.00156543
2	5	-1.85318	0.0020043
2	6	0.347519	-0.0016594
2	7	0.286459	0.000821964
2	8	-0.33053	-0.000349292
2	9	0.193189	0.000725348
2	10	-0.080125	-0.00147804
2	11	0.0223326	0.00166998
2	12	0.00192922	-0.000956904
2	13	-0.00943714	-0.000108401
2	14	0.00870961	0.000800515
2	15	-0.00533922	-0.000832623
2	16	0.0024707	0.000358422
2	17	-0.000856417	0.000224726
2	18	0.000176366	-0.000534805
2	19	-2.8557e-05	0.000475194
2	20	0.000109014	-0.000223482
2	21	-0.000171247	-1.9172e-05
2	22	9.03606e-05	0.000170223
2	23	8.11642e-05	-0.000233652
2	24	-0.000209668	0.000234989
2	25	0.00021517	-0.0001881
3	1	-0.000230871	0.000123026
3	2	0.000689636	-0.000402338
3	3	-0.00102314	0.000740241
3	4	0.000772754	-0.00104796
3	5	-4.85724e-05	0.00146582
3	6	-0.00028228	-0.00208559
3	7	-0.000458021	0.00264316
3	8	0.0017312	-0.00287336
3	9	-0.00232474	0.00282648
3	10	0.00173135	-0.00261916
3	11	-0.00047817	0.002226
3	12	-0.000609095	-0.0016317
3	13	0.00106782	0.000968278
3	14	-0.000888115	-0.000404712
3	15	0.00034604	3.99217e-05
3	16	0.000144653	7.78976e-05
3	17	-0.000291014	-1.12023e-05
3	18	0.000163484	-4.77818e-05
3	19	-6.52914e-05	-3.38992e-06
3	20	0.000171022	6.10033e-05
3	21	-0.000380523	-3.18843e-05
3	22	0.000486107	-2.09564e-05
3	23	-0.000405767	2.63326e-05
3	24	0.000232948	-8.27108e-06
3	25	-9.77077e-05	-4.31964e-06
4	1	0.21102	0.000182843
4	2	-0.683955	-0.000546443
4	3	1.14715	0.000815329
4	4	-1.22375	-0.00063332
4	5	0.854239	3.89647e-05
4	6	-0.32958	0.000399262
4	7	-0.0356827	-0.000207833
4	8	0.152282	-0.000369457
4	9	-0.117692	0.000645312
4	10	0.0525213	-0.00028401
4	11	-0.0118542	-0.000416059
4	12	-0.00297015	0.000936351
4	13	0.00526706	-0.000999618
4	14	-0.00374351	0.000690459
4	15	0.0017492	-0.000278355
4	16	-0.000410252	3.15356e-06
4	17	-8.11572e-05	2.90725e-05
4	18	3.65075e-05	9.0217e-05
4	19	0.000153705	-0.000158573
4	20	-0.000277237	8.87423e-05
4	21	0.000313437	3.63604e-05
4	22	-0.000301721	-0.000102315
4	23	0.000246209	7.00382e-05
4	24	-0.000142156	1.26167e-05
4	25	1.90717e-05	-6.61253e-05
5	1	-6.72132e-05	-2.32943e-05
5	2	0.000200939	3.18035e-05
5	3	-0.000158847	7.61011e-05
5	4	-0.000262287	-0.000256193
5	5	0.000718007	0.000287353
5	6	-0.000585619	-7.48021e-05
5	7	-0.000216748	-0.000293451
5	8	0.00103595	0.000715012
5	9	-0.00119069	-0.00104415
5	10	0.000640607	0.00106872
5	11	0.000107235	-0.000707914
5	12	-0.00052649	0.000171723
5	13	0.000498912	0.000204294
5	14	-0.000311871	-0.000293699
5	15	0.00025111	0.000240312
5	16	-0.000321176	-0.000201337
5	17	0.000343884	0.000177503
5	18	-0.000195118	-9.39038e-05
5	19	-6.21709e-05	-6.36425e-05
5	20	0.0002505	0.000232747
5	21	-0.000254096	-0.000345668
5	22	0.000118681	0.000360279
5	23	3.76826e-06	-0.000279601
5	24	-1.55631e-05	0.00017049
5	25	-4.40761e-05	-0.000102035
6	1	-0.0265424	-3.17828e-05
6	2	0.115314	0.00012838
6	3	-0.253722	-0.000225127
6	4	0.354944	0.000247303
6	5	-0.335494	-0.00026205
6	6	0.204989	0.000349714
6	7	-0.0540397	-0.00042795
6	8	-0.0365673	0.000305371
6	9	0.0537836	0.000103869
6	10	-0.0329178	-0.000697832
6	11	0.00994063	0.00130408
6	12	0.00142918	-0.00171794
6	13	-0.00364448	0.00176827
6	14	0.00244238	-0.0015073
6	15	-0.000947492	0.00114984
6	16	-5.66558e-05	-0.000801909
6	17	0.000554517	0.00043455
6	18	-0.000618212	-9.08821e-05
6	19	0.000393856	-7.76501e-05
6	20	-0.000117557	2.31279e-05
6	21	-2.01777e-05	9.76219e-05
6	22	1.78539e-06	-0.0001075
6	23	6.26841e-05	1.1708e-06
6	24	-8.05054e-05	0.000101534
6	25	4.96892e-05	-0.000123897
7	1	6.31256e-05	2.49882e-05
7	2	-0.000304815	-5.47486e-05
7	3	0.000750927	1.65746e-05
7	4	-0.00112766	0.000210555
7	5	0.00102639	-0.00076197
7	6	-0.00047774	0.00155821
7	7	6.6254e-05	-0.00220571
7	8	-0.000220906	0.00225876
7	9	0.000676942	-0.00154185
7	10	-0.000860786	0.000377689
7	11	0.000591674	0.000551844
7	12	-0.000167196	-0.000818067
7	13	-9.9724e-05	0.000589417
7	14	0.000147698	-0.000293507
7	15	-5.60862e-05	0.000173803
7	16	-7.50024e-05	-0.000199502
7	17	0.000153248	0.000221217
7	18	-0.000155968	-0.000160609
7	19	0.000148356	6.5946e-05
7	20	-0.000179783	-5.01554e-06
7	21	0.00021108	-1.79411e-05
7	22	-0.000178303	3.0649e-05
7	23	8.31032e-05	-4.86388e-05
7	24	1.1078e-05	7.24641e-05
7	25	-4.55621e-05	-9.19139e-05
8	1	0.003215	6.76216e-05
8	2	-0.0181135	-0.000267529
8	3	0.0508374	0.000526645
8	4	-0.090707	-0.000680856
8	5	0.111381	0.000732073
8	6	-0.0945677	-0.000850349
8	7	0.0500373	0.00109325
8	8	-0.00629248	-0.00130572
8	9	-0.0160173	0.00125596
8	10	0.0170974	-0.000844413
8	11	-0.00913022	0.000268188
8	12	0.00219313	0.000114577
8	13	0.000807735	-0.000151889
8	14	-0.00120888	-3.54254e-06
8	15	0.00074788	0.00012536
8	16	-0.000206309	-0.000102035
8	17	-0.000224997	-9.66407e-06
8	18	0.000446253	5.39794e-05
8	19	-0.000406625	3.59913e-05
8	20	0.000211271	-0.000161059
8	21	-4.33514e-05	0.00020207
8	22	-6.24472e-06	-0.000160672
8	23	-1.80287e-05	0.000118923
8	24	3.24567e-05	-0.000117789
8	25	-8.52083e-06	0.000123674
9	1	-1.00955e-05	-3.97183e-06
9	2	4.34677e-05	4.74382e-05
9	3	-0.000117529	-0.000156438
9	4	0.000217238	0.000312181
9	5	-0.000271005	-0.000445978
9	6	0.000200364	0.000423141
9	7	-1.48674e-05	-0.000171858
9	8	-0.000158097	-0.000151905
9	9	0.000245366	0.000303844
9	10	-0.000340734	-0.0002215
9	11	0.000489592	3.28255e-05
9	12	-0.000543094	0.00010855
9	13	0.000377926	-0.000120329
9	14	-8.34337e-05	1.2717e-05
9	15	-0.000146328	0.000123521
9	16	0.0002096	-0.000187624
9	17	-0.000167706	0.000153824
9	18	0.000125087	-6.29865e-05
9	19	-0.000102042	-4.61296e-05
9	20	7.58648e-05	0.00015253
9	21	-4.74592e-05	-0.000217747
9	22	2.57569e-05	0.000197077
9	23	-1.32728e-05	-0.000102079
9	24	1.18004e-05	1.1669e-06
9	25	-2.04727e-05	5.28062e-05
10	1	-0.000362801	8.07658e-06
10	2	0.00258135	-2.35899e-05
10	3	-0.00904331	4.19244e-05
10	4	0.0201551	-9.7388e-05
10	5	-0.0312922	0.000182897
10	6	0.0348013	-0.000152844
10	7	-0.0270771	-8.02802e-05
10	8	0.0127597	0.000380015
10	9	-0.00043598	-0.000595213
10	10	-0.00493779	0.000706106
10	11	0.0044666	-0.000706041
10	12	-0.00196775	0.00057798
10	13	0.000117505	-0.000360992
10	14	0.000562744	0.000127234
10	15	-0.00059701	6.23961e-05
10	16	0.000444448	-0.000188658
10	17	-0.000269848	0.000260426
10	18	0.000112606	-0.000257122
10	19	1.6338e-06	0.000151825
10	20	-5.11139e-05	7.82932e-06
10	21	4.5077e-05	-0.000117699
10	22	-2.28179e-05	0.000128075
10	23	1.03807e-05	-8.50526e-05
10	24	1.66344e-06	5.21552e-05
10	25	-2.87509e-05	-3.78652e-05
11	1	-7.22085e-08	-3.98998e-06
11	2	1.26921e-05	3.00205e-05
11	3	-8.53359e-05	-8.64658e-05
11	4	0.000231788	0.000147156
11	5	-0.000375747	-0.000170643
11	6	0.000435229	0.00012093
11	7	-0.000363355	2.48081e-05
11	8	0.000168723	-0.000268936
11	9	5.27012e-06	0.000548641
11	10	2.79217e-06	-0.000715284
11	11	-0.000155656	0.000666465
11	12	0.000264987	-0.000451717
11	13	-0.000202258	0.000184835
11	14	1.3591e-05	4.44247e-05
11	15	0.000130201	-0.000177869
11	16	-0.000116741	0.000205407
11	17	7.13529e-06	-0.000161024
11	18	7.62287e-05	9.07719e-05
11	19	-9.20083e-05	-2.77018e-05
11	20	6.59353e-05	-2.55755e-05
11	21	-3.68688e-05	8.30809e-05
11	22	3.12644e-05	-0.000142739
11	23	-3.62124e-05	0.000175544
11	24	2.20935e-05	-0.000153953
11	25	4.27293e-06	9.43882e-05
12	1	2.86276e-05	4.4946e-06
12	2	-0.000279819	-8.63953e-06
12	3	0.00129338	-3.313e-05
12	4	-0.00371096	0.000155475
12	5	0.00736539	-0.000287063
12	6	-0.0105536	0.000333947
12	7	0.0109327	-0.000316004
12	8	-0.00775529	0.000287334
12	9	0.00286688	-0.000226714
12	10	0.000921192	9.18856e-05
12	11	-0.00222247	7.78548e-05
12	12	0.00169311	-0.000169759
12	13	-0.000748648	0.000148493
12	14	0.000225173	-0.000105209
12	15	-0.000140433	0.000102904
12	16	0.000197992	-0.000100339
12	17	-0.000221121	5.71227e-05
12	18	0.000186759	-3.67441e-06
12	19	-0.00011087	-1.03028e-05
12	20	1.45355e-05	-2.71294e-05
12	21	6.67096e-05	8.4414e-05
12	22	-9.83191e-05	-0.000117722
12	23	7.59236e-05	0.00011092
12	24	-2.92079e-05	-8.4027e-05
12	25	-7.78452e-06	6.33255e-05
13	1	-5.76381e-07	-3.40014e-07
13	2	5.50051e-07	2.37922e-06
13	3	6.61508e-06	8.79687e-06
13	4	-2.07683e-05	-6.23955e-05
13	5	2.08415e-05	0.000182625
13	6	1.51329e-05	-0.000367538
13	7	-9.20138e-05	0.000534059
13	8	0.000225292	-0.000523804
13	9	-0.000425305	0.000242273
13	10	0.000625846	0.000208665
13	11	-0.00071887	-0.000585941
13	12	0.000684434	0.000713309
13	13	-0.000608281	-0.00062228
13	14	0.000548624	0.000470561
13	15	-0.00047302	-0.000348146
13	16	0.000350684	0.000249462
13	17	-0.000207981	-0.000169271
13	18	8.16604e-05	0.000109659
13	19	1.21087e-05	-6.12103e-05
13	20	-6.94604e-05	2.69032e-05
13	21	9.87887e-05	-2.25262e-05
13	22	-0.000115016	4.86471e-05
13	23	0.000120258	-7.90139e-05
13	24	-0.000105341	8.01514e-05
13	25	7.06954e-05	-4.68942e-05
14	1	3.75837e-06	4.79901e-06
14	2	-5.52843e-06	-1.96303e-05
14	3	-7.76018e-05	4.00971e-05
14	4	0.000457945	-6.10358e-05
14	5	-0.00131776	8.0616e-05
14	6	0.00249966	-6.39086e-05
14	7	-0.00342144	-3.16665e-05
14	8	0.00345602	0.000155213
14	9	-0.00249641	-0.000201001
14	10	0.00110269	0.000135685
14	11	-4.21104e-05	1.05187e-05
14	12	-0.000324353	-0.000188616
14	13	0.000194915	0.000312352
14	14	4.95597e-05	-0.000307706
14	15	-0.000212794	0.000214667
14	16	0.000290146	-0.000151943
14	17	-0.000302327	0.000177557
14	18	0.000245892	-0.000246133
14	19	-0.000152211	0.000286996
14	20	8.33138e-05	-0.000276007
14	21	-6.95335e-05	0.000225202
14	22	9.3244e-05	-0.000145391
14	23	-0.00011191	5.10674e-05
14	24	9.24055e-05	2.67405e-05
14	25	-4.37618e-05	-6.03764e-05
15	1	-4.94634e-06	2.03727e-06
15	2	2.64887e-05	-1.08208e-05
15	3	-6.4218e-05	4.38123e-05
15	4	0.000100463	-0.000113982
15	5	-0.00012343	0.000193972
15	6	0.000122481	-0.000220328
15	7	-6.96985e-05	0.000135481
15	8	-5.78803e-05	4.82145e-05
15	9	0.000247373	-0.000225755
15	10	-0.000445424	0.000278316
15	11	0.000575522	-0.000199554
15	12	-0.000579627	0.000101653
15	13	0.000456994	-6.06028e-05
15	14	-0.000267859	4.56904e-05
15	15	9.66992e-05	-5.78212e-06
15	16	6.93171e-06	-6.47448e-05
15	17	-5.45691e-05	0.000132999
15	18	7.56492e-05	-0.00016846
15	19	-7.19757e-05	0.000165704
15	20	3.97497e-05	-0.00012861
15	21	3.32228e-06	6.87538e-05
15	22	-3.55482e-05	-1.30314e-05
15	23	4.54301e-05	-2.23791e-05
15	24	-3.10914e-05	4.73793e-05
15	25	5.49828e-06	-7.04599e-05
16	1	-3.31176e-06	-6.98073e-08
16	2	1.34583e-05	1.49023e-05
16	3	-2.37669e-05	-6.05752e-05
16	4	3.11635e-06	0.000107277
16	5	0.000107809	-0.000101935
16	6	-0.000341613	2.78164e-05
16	7	0.000635001	9.26006e-05
16	8	-0.000840329	-0.000215291
16	9	0.000817255	0.000299195
16	10	-0.000558043	-0.000322959
16	11	0.000223147	0.000280765
16	12	7.73048e-06	-0.000184858
16	13	-9.41052e-05	6.43794e-05
16	14	9.0091e-05	3.37119e-05
16	15	-2.76698e-05	-5.36226e-05
16	16	-7.56513e-05	-7.99894e-06
16	17	0.0001688	7.48765e-05
16	18	-0.000199044	-7.93966e-05
16	19	0.000167142	2.83281e-05
16	20	-0.000116638	4.121e-05
16	21	8.79445e-05	-0.000101445
16	22	-9.72686e-05	0.000128575
16	23	0.000129491	-0.000106769
16	24	-0.000145508	4.61549e-05
16	25	0.000121184	1.59513e-05
17	1	-1.86634e-06	-5.30153e-07
17	2	5.49313e-06	-1.77567e-07
17	3	-1.28491e-05	-2.04364e-06
17	4	2.07438e-05	2.80196e-05
17	5	-1.24568e-05	-7.82173e-05
17	6	-1.83483e-05	9.88843e-05
17	7	6.62827e-05	-4.21169e-05
17	8	-0.000109402	-8.14248e-05
17	9	9.46138e-05	0.000220515
17	10	3.17134e-06	-0.000293543
17	11	-0.000151848	0.000241292
17	12	0.000305247	-0.000104434
17	13	-0.000402598	-1.46214e-05
17	14	0.000382601	5.623e-05
17	15	-0.000260056	-3.56733e-05
17	16	0.000128939	-1.41404e-06
17	17	-6.15147e-05	1.94461e-05
17	18	4.4354e-05	-9.26672e-06
17	19	-2.78494e-05	-1.58814e-05
17	20	1.27548e-06	4.49171e-05
17	21	1.26997e-05	-7.15483e-05
17	22	-4.63989e-06	8.39587e-05
17	23	-1.2325e-05	-7.57784e-05
17	24	1.68349e-05	5.48539e-05
17	25	2.17954e-06	-3.24269e-05
18	1	8.82529e-08	-6.32036e-07
18	2	4.38646e-07	2.51857e-06
18	3	3.86937e-06	-3.41981e-06
18	4	-1.87835e-05	-8.73819e-06
18	5	2.29715e-05	3.2317e-05
18	6	2.65181e-05	-4.17557e-05
18	7	-0.000134323	4.49886e-05
18	8	0.000241729	-6.91129e-05
18	9	-0.000295882	8.07644e-05
18	10	0.000291796	-2.63336e-05
18	11	-0.000232144	-7.5937e-05
18	12	0.000123344	0.000154777
18	13	-7.59004e-06	-0.000163777
18	14	-5.78842e-05	0.000112209
18	15	4.96787e-05	-5.3553e-05
18	16	1.1962e-05	3.77721e-05
18	17	-8.83876e-05	-5.61325e-05
18	18	0.000146638	6.33203e-05
18	19	-0.000168049	-4.16301e-05
18	20	0.000149626	6.36974e-06
18	21	-0.000110255	2.60107e-05
18	22	7.91586e-05	-4.43178e-05
18	23	-6.68911e-05	4.05613e-05
18	24	6.51722e-05	-1.76963e-05
18	25	-6.60854e-05	-1.07655e-05
19	1	-9.99538e-07	2.15194e-06
19	2	2.3545e-06	-9.03396e-06
19	3	-1.69909e-06	1.39337e-05
19	4	-7.93401e-06	-9.91032e-06
19	5	3.17412e-05	1.82382e-06
19	6	-4.4584e-05	3.4233e-06
19	7	8.95351e-06	-6.45911e-06
19	8	6.82351e-05	2.61649e-05
19	9	-0.000134551	-8.0278e-05
19	10	0.000136559	0.000137192
19	11	-5.80239e-05	-0.000136493
19	12	-7.17422e-05	6.88869e-05
19	13	0.000188808	7.6891e-06
19	14	-0.00022358	-3.41238e-05
19	15	0.000162853	5.54016e-06
19	16	-6.71582e-05	3.69487e-05
19	17	4.7741e-06	-5.33159e-05
19	18	3.62818e-06	3.72117e-05
19	19	1.59859e-05	-9.66526e-06
19	20	-2.35879e-05	-8.62687e-06
19	21	9.48844e-06	1.53784e-05
19	22	-1.97545e-06	-1.65303e-05
19	23	1.95443e-05	1.1535e-05
19	24	-4.49251e-05	-9.39344e-07
19	25	5.33088e-05	-5.91558e-06
20	1	1.85861e-06	-5.80631e-07
20	2	-7.41338e-06	3.02022e-06
20	3	9.65219e-06	-8.41776e-06
20	4	6.64359e-07	1.34687e-05
20	5	-1.28258e-05	-5.98251e-06
20	6	7.02111e-06	-1.75912e-05
20	7	2.35999e-05	3.00521e-05
20	8	-8.21473e-05	-1.65673e-06
20	9	0.000160676	-4.53997e-05
20	10	-0.000227165	4.57801e-05
20	11	0.000248317	1.80817e-05
20	12	-0.000204595	-7.897e-05
20	13	9.89661e-05	7.92431e-05
20	14	2.06961e-05	-3.47227e-05
20	15	-8.4471e-05	-1.19634e-05
20	16	7.18209e-05	3.57991e-05
20	17	-1.92534e-05	-3.22489e-05
20	18	-4.47713e-05	1.22083e-05
20	19	0.00010774	5.41434e-06
20	20	-0.000142508	-5.28202e-06
20	21	0.000134981	-1.5189e-05
20	22	-0.000106898	4.45141e-05
20	23	8.29151e-05	-6.39624e-05
20	24	-6.71381e-05	5.99696e-05
20	25	5.47384e-05	-3.52388e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode0_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.719827	0
0	2	-1.58276	0
0	3	2.63138	0
0	4	-3.41408	0
0	5	3.59736	0
0	6	-3.19376	0
0	7	2.45468	0
0	8	-1.66043	0
0	9	0.994484	0
0	10	-0.525493	0
0	11	0.24185	0
0	12	-0.0943543	0
0	13	0.0290112	0
0	14	-0.00489313	0
0	15	-0.00193847	0
0	16	0.00273269	0
0	17	-0.00188382	0
0	18	0.000819373	0
0	19	7.21368e-05	0
0	20	-0.00062126	0
0	21	0.000760408	0
0	22	-0.000608078	0
0	23	0.000366664	0
0	24	-0.000180306	0
0	25	0.000100215	0
1	1	-0.0120317	0.00285148
1	2	0.0263359	-0.00724145
1	3	-0.0376092	0.0120807
1	4	0.0420817	-0.0153451
1	5	-0.0396142	0.015464
1	6	0.0330923	-0.0123249
1	7	-0.0255754	0.00715978
1	8	0.0183643	-0.00184871
1	9	-0.0116894	-0.00191477
1	10	0.0060869	0.00335426
1	11	-0.00237478	-0.00287702
1	12	0.000720765	0.00165351
1	13	-0.000426986	-0.000746887
1	14	0.000682241	0.000504111
1	15	-0.00105149	-0.000631909
1	16	0.00126148	0.00070724
1	17	-0.00109653	-0.000605377
1	18	0.000646754	0.00046542
1	19	-0.000284128	-0.000372998
1	20	0.000236203	0.000271428
1	21	-0.000361324	-0.000141252
1	22	0.000398464	6.3522e-05
1	23	-0.000275965	-9.84984e-05
1	24	9.86086e-05	0.000223479
1	25	2.99522e-05	-0.000369198
2	1	-0.161006	0.00164448
2	2	0.372508	-0.00372745
2	3	-0.4739	0.00480825
2	4	0.393778	-0.00457391
2	5	-0.20014	0.00371687
2	6	0.00966637	-0.00277074
2	7	0.105723	0.00189967
2	8	-0.138954	-0.00132808
2	9	0.118485	0.00115843
2	10	-0.0773476	-0.00109619
2	11	0.0386566	0.000896899
2	12	-0.0129932	-0.000694536
2	13	0.00101649	0.000605075
2	14	0.00184962	-0.000463952
2	15	-0.000899868	0.000130999
2	16	-0.000433295	0.000269377
2	17	0.000949476	-0.000512086
2	18	-0.00079919	0.000500216
2	19	0.000464246	-0.000291785
2	20	-0.000211099	2.24372e-05
2	21	6.31845e-05	0.000172549
2	22	2.18687e-05	-0.000241293
2	23	-5.89275e-05	0.000240131
2	24	6.7545e-05	-0.000232269
2	25	-8.51545e-05	0.000209523
3	1	3.74991e-05	-0.000585369
3	2	0.00069195	0.00117588
3	3	-0.00312605	-0.000666962
3	4	0.00667662	-0.00127263
3	5	-0.00921856	0.00378962
3	6	0.00930495	-0.00583877
3	7	-0.00758503	0.0070684
3	8	0.00570734	-0.00753317
3	9	-0.00451117	0.00707116
3	10	0.00370944	-0.00555635
3	11	-0.00279982	0.00350938
3	12	0.0016739	-0.00186728
3	13	-0.000522003	0.00109727
3	14	-0.00042631	-0.000845034
3	15	0.000958125	0.000563942
3	16	-0.000946418	-0.000181277
3	17	0.000585999	-7.06298e-05
3	18	-0.000285779	0.000140885
3	19	0.000208962	-0.000173492
3	20	-0.000214529	0.000234425
3	21	0.000183067	-0.000266372
3	22	-0.000115838	0.0002291
3	23	3.42028e-05	-0.000152229
3	24	3.89756e-05	8.67988e-05
3	25	-7.06251e-05	-5.73226e-05
4	1	-0.0166903	0.000280982
4	2	0.0562718	-0.000881706
4	3	-0.100917	0.00158095
4	4	0.121111	-0.00231755
4	5	-0.105755	0.00320221
4	6	0.0690366	-0.00401226
4	7	-0.0325677	0.00427418
4	8	0.00836817	-0.00378539
4	9	0.00291887	0.00280513
4	10	-0.00542953	-0.00178849
4	11	0.00342796	0.000981337
4	12	-0.000257524	-0.000439839
4	13	-0.0019381	0.000254875
4	14	0.00250481	-0.000349092
4	15	-0.0018858	0.000343686
4	16	0.000846182	-1.68562e-06
4	17	1.45163e-05	-0.000453563
4	18	-0.000418915	0.000662704
4	19	0.000424442	-0.000534762
4	20	-0.000298553	0.000220574
4	21	0.000248847	9.33975e-05
4	22	-0.000268968	-0.000279296
4	23	0.000278298	0.000305514
4	24	-0.000264081	-0.000233461
4	25	0.000224525	0.00013697
5	1	0.000308113	-8.1533e-05
5	2	-0.00102249	0.000345613
5	3	0.00158392	-0.000673082
5	4	-0.00119202	0.000877715
5	5	-0.000143969	-0.00115946
5	6	0.00146326	0.00188523
5	7	-0.00189137	-0.00301637
5	8	0.00150533	0.00402229
5	9	-0.00100405	-0.00426403
5	10	0.000816559	0.00359717
5	11	-0.000796956	-0.00257354
5	12	0.000590131	0.00178444
5	13	-4.4302e-05	-0.00127626
5	14	-0.000661637	0.000815354
5	15	0.0011946	-0.000338041
5	16	-0.00135458	-2.78754e-05
5	17	0.00118652	0.00018667
5	18	-0.000877083	-0.000206413
5	19	0.000583002	0.00021108
5	20	-0.000348175	-0.000209579
5	21	0.000176342	0.00014298
5	22	-9.15192e-05	-3.9521e-05
5	23	7.97538e-05	-8.06177e-06
5	24	-7.56715e-05	-2.10556e-05
5	25	4.18614e-05	5.36493e-05
6	1	-0.00179232	-1.82576e-05
6	2	0.00763532	0.000107901
6	3	-0.016516	-0.000261906
6	4	0.0228666	0.00028555
6	5	-0.0218069	7.54357e-05
6	6	0.0143216	-0.000774256
6	7	-0.00579938	0.00134692
6	8	0.00050924	-0.00141349
6	9	0.00117716	0.00115583
6	10	-0.00110095	-0.000945064
6	11	0.000731929	0.000797595
6	12	-0.000442237	-0.000572107
6	13	0.00021763	0.000366704
6	14	-0.000150603	-0.000386909
6	15	0.000230463	0.000593176
6	16	-0.00028649	-0.000711334
6	17	0.000253733	0.000572059
6	18	-0.000190993	-0.000281172
6	19	0.000120272	2.88338e-05
6	20	-2.74696e-05	0.000105116
6	21	-6.91167e-05	-0.000139655
6	22	0.000142082	0.00013442
6	23	-0.000182516	-0.000143177
6	24	0.000177401	0.00016257
6	25	-0.000124744	-0.000151043
7	1	4.81496e-05	-5.15571e-06
7	2	-0.000246304	1.0108e-05
7	3	0.00061227	5.37981e-05
7	4	-0.000948796	-0.000257067
7	5	0.00108206	0.000515038
7	6	-0.0011021	-0.000601772
7	7	0.00114742	0.00037305
7	8	-0.00116246	-1.47035e-06
7	9	0.00101171	-0.000125155
7	10	-0.000688762	-0.000117239
7	11	0.000345976	0.000421119
7	12	-0.0001608	-0.000463097
7	13	0.00019545	0.000245613
7	14	-0.000384359	3.40969e-06
7	15	0.000593076	-9.44082e-05
7	16	-0.000677243	2.1581e-05
7	17	0.000583315	8.42626e-05
7	18	-0.000390246	-0.000122153
7	19	0.000209298	0.000102718
7	20	-8.10163e-05	-6.94076e-05
7	21	-1.65582e-05	2.07813e-05
7	22	9.1149e-05	6.53521e-05
7	23	-0.000108972	-0.000167566
7	24	5.30795e-05	0.000223963
7	25	3.5537e-05	-0.00020541
8	1	-0.000200454	1.60557e-05
8	2	0.00106682	-5.38646e-05
8	3	-0.00279322	4.64197e-05
8	4	0.00450569	0.000111191
8	5	-0.00463955	-0.000392473
8	6	0.00258461	0.000571931
8	7	0.000418973	-0.000447008
8	8	-0.00238782	0.000164408
8	9	0.00244368	-0.000147781
8	10	-0.00138443	0.000554992
8	11	0.000469162	-0.0010472
8	12	-0.000155787	0.00124708
8	13	0.000193339	-0.00112486
8	14	-0.000283434	0.000841872
8	15	0.000324513	-0.000519771
8	16	-0.000294979	0.000239258
8	17	0.000179047	-7.17744e-05
8	18	-2.36061e-05	3.53649e-05
8	19	-8.09931e-05	-6.53299e-05
8	20	8.50673e-05	6.53752e-05
8	21	7.562e-06	6.45445e-06
8	22	-0.000150188	-0.00010535
8	23	0.000259711	0.000149939
8	24	-0.000275352	-0.000108745
8	25	0.000217652	2.45027e-05
9	1	1.15064e-05	-5.68451e-06
9	2	-4.68416e-05	1.15906e-05
9	3	8.89819e-05	-2.38062e-05
9	4	-0.000121429	5.58394e-05
9	5	0.000189953	-2.656e-05
9	6	-0.000398978	-0.000187464
9	7	0.000764295	0.000540699
9	8	-0.00105763	-0.000843581
9	9	0.00102784	0.000985367
9	10	-0.000718716	-0.000988361
9	11	0.000344158	0.000889398
9	12	-4.21002e-05	-0.000703532
9	13	-0.000135535	0.000481543
9	14	0.00016681	-0.00028873
9	15	-6.08714e-05	0.000143115
9	16	-0.000112339	-3.49024e-05
9	17	0.000230862	-3.19889e-05
9	18	-0.000220266	4.93707e-05
9	19	0.000135593	-2.74843e-05
9	20	-8.36961e-05	-1.09505e-05
9	21	9.09877e-05	5.43352e-05
9	22	-0.000107931	-0.00010115
9	23	0.000102628	0.000133333
9	24	-8.58766e-05	-0.000120278
9	25	7.09014e-05	5.96354e-05
10	1	-4.12103e-05	1.19841e-05
10	2	0.000205178	-7.27736e-05
10	3	-0.000565905	0.000191872
10	4	0.00101107	-0.00025808
10	5	-0.00110064	0.000150547
10	6	0.000454983	4.08795e-05
10	7	0.000626318	-0.000112924
10	8	-0.00138016	1.37964e-05
10	9	0.0014356	0.00016462
10	10	-0.00104379	-0.000350138
10	11	0.00059272	0.000501139
10	12	-0.000261728	-0.000567508
10	13	7.29055e-05	0.000535211
10	14	-2.30417e-05	-0.00043138
10	15	8.94528e-05	0.000292234
10	16	-0.000195758	-0.000140884
10	17	0.000237106	-2.06913e-05
10	18	-0.000154595	0.000169858
10	19	-1.36832e-05	-0.000263378
10	20	0.000173467	0.000286331
10	21	-0.000247981	-0.000254029
10	22	0.000213231	0.000193209
10	23	-0.000106496	-0.000128477
10	24	1.6897e-06	7.08267e-05
10	25	4.97949e-05	-2.94223e-05
11	1	-1.31081e-05	-2.64071e-06
11	2	6.07984e-05	1.38023e-05
11	3	-0.000136259	-3.13076e-05
11	4	0.00022314	2.26574e-05
11	5	-0.0003192	4.11863e-05
11	6	0.000358691	-0.00012754
11	7	-0.000233136	0.000178835
11	8	-2.99801e-05	-0.00017086
11	9	0.00023567	0.000115354
11	10	-0.000251301	-3.56332e-05
11	11	0.000143983	-8.51312e-05
11	12	-2.88196e-05	0.000288685
11	13	-6.10494e-05	-0.000529575
11	14	0.000138342	0.000660045
11	15	-0.000183063	-0.00058357
11	16	0.000138422	0.000362734
11	17	-1.90936e-05	-0.000142697
11	18	-7.0795e-05	9.36747e-06
11	19	7.95367e-05	4.8759e-05
11	20	-5.97907e-05	-5.20407e-05
11	21	5.7106e-05	-1.04176e-05
11	22	-5.39343e-05	0.000106466
11	23	3.82938e-05	-0.000153377
11	24	-3.31033e-05	0.000109303
11	25	4.83712e-05	-1.44335e-05
12	1	6.39143e-07	6.45299e-07
12	2	1.70454e-05	-2.60567e-06
12	3	-7.42607e-05	-1.58642e-06
12	4	0.000134723	3.52597e-05
12	5	-9.63906e-05	-0.000143555
12	6	-0.000128514	0.000323374
12	7	0.000477225	-0.000463423
12	8	-0.00071755	0.000477025
12	9	0.000691503	-0.000412044
12	10	-0.00048363	0.000345747
12	11	0.000253172	-0.000258281
12	12	-8.56456e-05	7.3327e-05
12	13	1.57678e-05	0.000197997
12	14	-3.2448e-05	-0.000432183
12	15	8.39737e-05	0.000528562
12	16	-0.000114924	-0.000508325
12	17	9.97579e-05	0.000443865
12	18	-6.29061e-05	-0.000351585
12	19	4.61128e-05	0.000225138
12	20	-4.56828e-05	-0.000102045
12	21	1.77084e-05	2.59966e-05
12	22	4.56772e-05	8.82727e-06
12	23	-9.73848e-05	-3.64924e-05
12	24	0.000100978	6.68821e-05
12	25	-6.64526e-05	-8.09791e-05
13	1	3.91495e-06	-4.52289e-06
13	2	-1.41945e-05	3.74097e-05
13	3	2.84034e-05	-0.000119211
13	4	-5.25442e-05	0.000222802
13	5	8.61282e-05	-0.000265607
13	6	-0.000114656	0.000169657
13	7	0.000146026	4.44401e-05
13	8	-0.000201011	-0.000268166
13	9	0.000250325	0.000389551
13	10	-0.000214414	-0.000351882
13	11	8.93522e-05	0.000207882
13	12	1.28334e-05	-6.3144e-05
13	13	-4.27786e-05	-6.742e-05
13	14	8.07852e-05	0.000218342
13	15	-0.000170749	-0.000322854
13	16	0.000253701	0.00028758
13	17	-0.000281687	-0.000172051
13	18	0.000275864	0.000114022
13	19	-0.000270219	-0.000127803
13	20	0.000262605	0.000121344
13	21	-0.000228987	-6.3805e-05
13	22	0.000170904	1.95368e-05
13	23	-0.000119641	-3.64935e-05
13	24	8.53859e-05	8.22816e-05
13	25	-4.6262e-05	-9.32978e-05
14	1	-1.42163e-06	1.21931e-06
14	2	1.10682e-05	9.96535e-07
14	3	-4.74661e-05	-9.18559e-06
14	4	0.000121831	4.17444e-05
14	5	-0.000182537	-0.000128341
14	6	0.00014796	0.000235313
14	7	-1.19641e-05	-0.000247216
14	8	-0.000147933	9.19002e-05
14	9	0.000230876	0.000112239
14	10	-0.000178347	-0.000168115
14	11	2.10883e-05	5.7387e-05
14	12	0.00013735	5.98044e-05
14	13	-0.000188324	-5.45831e-05
14	14	0.000101681	-5.03257e-05
14	15	5.15844e-05	0.000145936
14	16	-0.000165247	-0.000163256
14	17	0.000177456	0.00011521
14	18	-0.000114754	-4.85571e-05
14	19	6.30226e-05	-5.97843e-06
14	20	-7.24338e-05	3.31018e-05
14	21	0.000112721	-2.91663e-05
14	22	-0.000124209	1.03573e-05
14	23	8.28738e-05	2.95224e-06
14	24	-1.37789e-05	-4.29403e-06
14	25	-4.36945e-05	-4.35607e-06
15	1	-1.21246e-06	-3.37416e-07
15	2	7.38016e-06	-5.95034e-06
15	3	-1.86456e-05	4.68654e-06
15	4	1.32404e-05	2.36847e-05
15	5	2.94131e-05	-4.4197e-05
15	6	-6.5104e-05	-6.92513e-06
15	7	4.74477e-05	0.000152122
15	8	-4.07328e-05	-0.00032833
15	9	0.000111364	0.000427237
15	10	-0.000187723	-0.000404279
15	11	0.000177488	0.000311681
15	12	-0.000114431	-0.000219088
15	13	8.10325e-05	0.000136125
15	14	-8.65451e-05	-2.86744e-05
15	15	9.30192e-05	-0.000105417
15	16	-8.54907e-05	0.000191947
15	17	7.5734e-05	-0.000158589
15	18	-6.90682e-05	4.96256e-05
15	19	4.96845e-05	2.5589e-05
15	20	-6.29391e-06	-3.2072e-05
15	21	-4.28632e-05	1.96858e-05
15	22	7.17479e-05	-2.50621e-05
15	23	-7.90233e-05	3.02228e-05
15	24	7.95546e-05	-1.08101e-05
15	25	-8.16566e-05	-2.45111e-05
16	1	1.256e-06	-5.08049e-07
16	2	-1.0436e-06	-4.84359e-06
16	3	-1.25302e-05	2.66498e-05
16	4	2.61391e-05	-4.75269e-05
16	5	1.23946e-05	2.18699e-05
16	6	-0.000154961	6.89463e-05
16	7	0.000403926	-0.00018656
16	8	-0.000668653	0.000271702
16	9	0.000812254	-0.000298015
16	10	-0.000764618	0.000277536
16	11	0.000560038	-0.000238342
16	12	-0.000276669	0.000208766
16	13	-1.28551e-05	-0.000201903
16	14	0.000225627	0.000217634
16	15	-0.000286081	-0.000243872
16	16	0.000191212	0.000255608
16	17	-2.58238e-05	-0.000238329
16	18	-9.99515e-05	0.000197777
16	19	0.000136842	-0.000147043
16	20	-0.000115377	9.93555e-05
16	21	8.48563e-05	-6.39915e-05
16	22	-6.69887e-05	4.47933e-05
16	23	6.17838e-05	-4.00691e-05
16	24	-5.99659e-05	4.07595e-05
16	25	5.10783e-05	-3.65308e-05
17	1	-1.94756e-06	-7.14108e-07
17	2	8.56086e-06	5.10899e-06
17	3	-1.78756e-05	-5.88244e-06
17	4	3.55634e-05	-1.78202e-05
17	5	-7.8333e-05	8.11892e-05
17	6	0.000148405	-0.000179712
17	7	-0.000222449	0.000289543
17	8	0.000252994	-0.000369311
17	9	-0.00019666	0.000365198
17	10	7.21825e-05	-0.000278054
17	11	3.71139e-05	0.000192942
17	12	-5.29801e-05	-0.000148428
17	13	-3.28896e-05	8.34764e-05
17	14	0.000155033	3.28629e-05
17	15	-0.000233693	-0.000151938
17	16	0.00024209	0.000221298
17	17	-0.00019729	-0.000219107
17	18	0.000110861	0.000147696
17	19	-5.88034e-06	-4.18451e-05
17	20	-6.57722e-05	-4.46936e-05
17	21	7.84849e-05	8.24713e-05
17	22	-5.74878e-05	-8.37708e-05
17	23	3.5797e-05	7.22852e-05
17	24	-2.78464e-05	-5.46246e-05
17	25	3.3393e-05	2.77799e-05
18	1	2.20916e-07	-1.29636e-07
18	2	-8.26062e-07	-5.21337e-06
18	3	5.05779e-06	1.79161e-05
18	4	-2.48232e-05	-3.01164e-05
18	5	6.5932e-05	4.2006e-05
18	6	-0.000115726	-4.4332e-05
18	7	0.000165915	-4.15288e-06
18	8	-0.000228471	0.000111617
18	9	0.000314425	-0.000203782
18	10	-0.000392263	0.000221361
18	11	0.000391913	-0.000190128
18	12	-0.000281752	0.000143238
18	13	0.00010767	-9.10975e-05
18	14	5.42104e-05	5.73743e-05
18	15	-0.000150605	-5.50264e-05
18	16	0.000166844	6.77971e-05
18	17	-0.000118489	-7.98017e-05
18	18	4.23541e-05	9.01045e-05
18	19	1.51342e-05	-9.87666e-05
18	20	-2.70911e-05	9.80319e-05
18	21	2.05262e-06	-8.09497e-05
18	22	3.48258e-05	5.27096e-05
18	23	-6.23496e-05	-2.78629e-05
18	24	6.91386e-05	1.42159e-05
18	25	-5.6794e-05	-6.16485e-06
19	1	1.27217e-07	4.91643e-07
19	2	-5.38204e-07	5.63198e-07
19	3	-1.4509e-06	-5.08247e-06
19	4	1.3845e-05	6.66679e-06
19	5	-4.76053e-05	2.97055e-06
19	6	0.000113795	-1.96152e-05
19	7	-0.000195946	3.49379e-05
19	8	0.000239235	-4.67483e-05
19	9	-0.000210142	5.25466e-05
19	10	0.00012746	-5.69938e-05
19	11	-3.2186e-05	7.45048e-05
19	12	-3.71725e-05	-0.000108569
19	13	6.16076e-05	0.000131742
19	14	-4.89689e-05	-0.000101478
19	15	1.96496e-05	1.71054e-05
19	16	1.46856e-05	6.94747e-05
19	17	-4.87422e-05	-0.000110061
19	18	6.21562e-05	9.50444e-05
19	19	-3.23056e-05	-4.60799e-05
19	20	-2.39353e-05	-7.00444e-07
19	21	6.16429e-05	1.81249e-05
19	22	-6.41495e-05	-1.02618e-05
19	23	5.01364e-05	2.12519e-06
19	24	-3.84531e-05	-6.40432e-06
19	25	3.59826e-05	1.40733e-05
20	1	1.16536e-06	2.89947e-06
20	2	-8.94947e-06	-9.24003e-06
20	3	3.76699e-05	1.30533e-05
20	4	-9.44157e-05	-1.52293e-05
20	5	0.000162821	2.46196e-05
20	6	-0.000217618	-4.14656e-05
20	7	0.00024303	4.80514e-05
20	8	-0.000239941	-1.16846e-05
20	9	0.000212903	-8.00787e-05
20	10	-0.000170156	0.000178485
20	11	0.000140029	-0.000219773
20	12	-0.000130343	0.00021317
20	13	0.000104626	-0.000205557
20	14	-4.80443e-05	0.00019788
20	15	-3.52634e-06	-0.000170208
20	16	2.24881e-05	0.000125256
20	17	-2.22575e-05	-7.78249e-05
20	18	2.11547e-05	4.03257e-05
20	19	-1.51749e-05	-1.78488e-05
20	20	-2.74106e-06	1.05169e-05
20	21	2.50902e-05	-1.74386e-05
20	22	-3.8759e-05	3.27377e-05
20	23	3.6025e-05	-4.69599e-05
20	24	-1.97959e-05	5.49372e-05
20	25	2.46338e-06	-5.16428e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode10_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0910445	0
0	2	-0.126009	0
0	3	0.118932	0
0	4	-0.0705234	0
0	5	0.00362203	0
0	6	0.0465996	0
0	7	-0.0599822	0
0	8	0.0431499	0
0	9	-0.0176272	0
0	10	0.000753047	0
0	11	0.0033709	0
0	12	-0.000146893	0
0	13	-0.00371636	0
0	14	0.0050879	0
0	15	-0.00434636	0
0	16	0.00298113	0
0	17	-0.00186479	0
0	18	0.00117665	0
0	19	-0.000925795	0
0	20	0.00101633	0
0	21	-0.00117048	0
0	22	0.00115071	0
0	23	-0.000932867	0
0	24	0.000611395	0
0	25	-0.000283557	0
1	1	0.00173315	-0.482902
1	2	-0.00236085	0.94552
1	3	0.000824819	-1.11447
1	4	0.00209582	0.876418
1	5	-0.00462591	-0.314846
1	6	0.00486467	-0.361719
1	7	-0.00162906	0.933474
1	8	-0.00432034	-1.26027
1	9	0.0100892	1.31398
1	10	-0.0125607	-1.15599
1	11	0.0109641	0.887527
1	12	-0.0071943	-0.602936
1	13	0.0034859	0.363362
1	14	-0.000703738	-0.192671
1	15	-0.00107869	0.0875927
1	16	0.00179083	-0.0318678
1	17	-0.00160717	0.00720602
1	18	0.00109093	0.00102197
1	19	-0.000726081	-0.00219762
1	20	0.000573335	0.00125107
1	21	-0.000447822	-0.000270057
1	22	0.000248124	-0.000167304
1	23	-1.90983e-05	0.000174137
1	24	-0.000159451	-5.10667e-05
1	25	0.00022715	-1.58177e-05
2	1	0.0161294	0.00203028
2	2	-0.0453228	-0.00435836
2	3	0.0715842	0.00442467
2	4	-0.0697633	-0.00112655
2	5	0.025627	-0.00397687
2	6	0.0489811	0.0079192
2	7	-0.122061	-0.00854905
2	8	0.16365	0.00594759
2	9	-0.163647	-0.00208388
2	10	0.132608	-0.000937359
2	11	-0.0900952	0.00232057
2	12	0.0522889	-0.00246483
2	13	-0.0263352	0.00201816
2	14	0.0117398	-0.00133099
2	15	-0.00477054	0.000600028
2	16	0.00190514	-6.65717e-05
2	17	-0.000927481	-0.000150411
2	18	0.000599577	0.000146427
2	19	-0.000305373	-6.154e-05
2	20	-6.52147e-05	-3.63934e-05
2	21	0.00036997	0.000105848
2	22	-0.000508297	-0.000103212
2	23	0.000482878	3.51394e-05
2	24	-0.000345886	4.30609e-05
2	25	0.000188738	-8.37598e-05
3	1	0.00138784	0.0157849
3	2	-0.00453592	-0.068926
3	3	0.00862732	0.180674
3	4	-0.011746	-0.351081
3	5	0.0121498	0.548534
3	6	-0.00957439	-0.719454
3	7	0.00540886	0.813613
3	8	-0.00168971	-0.807359
3	9	-0.000252294	0.71093
3	10	0.000463497	-0.559027
3	11	3.8766e-05	0.39328
3	12	-0.000269012	-0.24682
3	13	-1.19465e-05	0.136899
3	14	0.000487919	-0.0657089
3	15	-0.000870442	0.0259213
3	16	0.00102877	-0.00701528
3	17	-0.000880708	-0.000245248
3	18	0.000489001	0.00205961
3	19	-8.2181e-05	-0.00181497
3	20	-0.000151251	0.0010374
3	21	0.000185121	-0.000308837
3	22	-9.03683e-05	-0.000147762
3	23	-5.66507e-05	0.000270828
3	24	0.000186224	-0.000142264
3	25	-0.000231888	-7.12974e-05
4	1	0.00536351	0.000777893
4	2	-0.0240493	-0.00336182
4	3	0.0609836	0.00807829
4	4	-0.10969	-0.0136049
4	5	0.152754	0.0176293
4	6	-0.17213	-0.0184917
4	7	0.160739	0.0162527
4	8	-0.125711	-0.0122952
4	9	0.0822889	0.00818607
4	10	-0.0445963	-0.00486077
4	11	0.0195588	0.00247505
4	12	-0.00667184	-0.000880967
4	13	0.00181031	5.32589e-05
4	14	-0.000877169	0.00011149
4	15	0.00117612	-3.98265e-05
4	16	-0.00135012	0.000130727
4	17	0.00103612	-0.000353119
4	18	-0.000454491	0.000439372
4	19	-3.73125e-05	-0.000288528
4	20	0.000255281	3.7029e-05
4	21	-0.000247439	0.000138882
4	22	0.000143354	-0.000193427
4	23	-2.70149e-05	0.000191648
4	24	-5.71443e-05	-0.000186119
4	25	8.70148e-05	0.000178435
5	1	0.000281383	0.000566927
5	2	-0.00136686	-0.00464032
5	3	0.00348436	0.01816
5	4	-0.00603197	-0.0465148
5	5	0.00785885	0.0887362
5	6	-0.00806956	-0.134963
5	7	0.00655934	0.170545
5	8	-0.00390007	-0.183842
5	9	0.00105703	0.17189
5	10	0.000963679	-0.140805
5	11	-0.00173324	0.101496
5	12	0.00165712	-0.0640915
5	13	-0.00140274	0.0347236
5	14	0.00125964	-0.0152849
5	15	-0.00116897	0.00461252
5	16	0.00102482	-4.71344e-05
5	17	-0.000769412	-0.00115281
5	18	0.000403772	0.00101
5	19	-2.51542e-05	-0.000644011
5	20	-0.000235012	0.000415763
5	21	0.000334047	-0.000272252
5	22	-0.000321405	0.00012007
5	23	0.000258883	2.24274e-05
5	24	-0.000174587	-9.50432e-05
5	25	8.11495e-05	8.78951e-05
6	1	0.000314972	6.24245e-05
6	2	-0.00214401	-0.000331833
6	3	0.00765441	0.00100658
6	4	-0.0182681	-0.00226516
6	5	0.0323104	0.00402094
6	6	-0.0449677	-0.00564972
6	7	0.0510923	0.00628385
6	8	-0.0484011	-0.00559094
6	9	0.0386451	0.00407302
6	10	-0.0260838	-0.00252408
6	11	0.014796	0.00135113
6	12	-0.00689321	-0.000486467
6	13	0.00240972	-0.000174771
6	14	-0.000347818	0.000522728
6	15	-0.000323281	-0.000466065
6	16	0.00033648	0.000176838
6	17	-0.000137112	6.61141e-05
6	18	-5.35102e-05	-0.000156828
6	19	0.000152846	0.000166518
6	20	-0.000157946	-0.000177715
6	21	0.000114592	0.000194116
6	22	-7.42276e-05	-0.000180105
6	23	5.90242e-05	0.000132169
6	24	-6.11343e-05	-8.05881e-05
6	25	5.78483e-05	4.79058e-05
7	1	4.67166e-05	-0.000100361
7	2	-0.00032125	0.000347986
7	3	0.0010353	-0.000220277
7	4	-0.00206952	-0.00161555
7	5	0.00296425	0.00639849
7	6	-0.00336813	-0.0139398
7	7	0.0032076	0.0221905
7	8	-0.00253628	-0.0280814
7	9	0.00154699	0.0292525
7	10	-0.000644926	-0.0255482
7	11	0.000221838	0.018917
7	12	-0.00029794	-0.0118584
7	13	0.000569444	0.00610714
7	14	-0.000767801	-0.00237007
7	15	0.000812021	0.000502202
7	16	-0.000725728	0.000152539
7	17	0.000550791	-0.000262395
7	18	-0.000327977	0.000216172
7	19	0.000118908	-0.0001768
7	20	-2.36796e-06	0.000205621
7	21	1.20182e-05	-0.000290376
7	22	-9.2894e-05	0.000362669
7	23	0.000153695	-0.000345718
7	24	-0.000154468	0.000221065
7	25	0.000112311	-6.04223e-05
8	1	-2.30473e-05	1.00104e-05
8	2	4.79893e-05	-9.07757e-05
8	3	0.000148433	0.000270629
8	4	-0.00101145	-0.000472932
8	5	0.00279798	0.000661121
8	6	-0.00507112	-0.000958598
8	7	0.006943	0.00141678
8	8	-0.00774288	-0.00174966
8	9	0.00720091	0.00161615
8	10	-0.00541995	-0.00110532
8	11	0.00299787	0.00061361
8	12	-0.000863974	-0.00029751
8	13	-0.000348983	-5.60462e-07
8	14	0.000691191	0.000322148
8	15	-0.000573993	-0.000480797
8	16	0.000305099	0.000372157
8	17	-1.81597e-05	-0.000123483
8	18	-0.000198457	-4.71914e-05
8	19	0.000283382	2.66103e-05
8	20	-0.000246208	0.000110959
8	21	0.000143881	-0.000213608
8	22	-3.12396e-05	0.000220496
8	23	-5.94022e-05	-0.00016933
8	24	0.000115695	0.000100733
8	25	-0.000130136	-3.17878e-05
9	1	3.36883e-05	-2.64413e-05
9	2	-0.000147701	0.000191101
9	3	0.000363466	-0.00060104
9	4	-0.000656746	0.00112498
9	5	0.000914206	-0.00133168
9	6	-0.000976011	0.000770586
9	7	0.000753563	0.000610984
9	8	-0.00026787	-0.00230329
9	9	-0.000315344	0.00353004
9	10	0.000699965	-0.00381955
9	11	-0.000693583	0.00328318
9	12	0.000432171	-0.00233504
9	13	-0.000233721	0.00132425
9	14	0.000247508	-0.000482011
9	15	-0.000352655	-2.92301e-05
9	16	0.000379555	0.000196713
9	17	-0.000300385	-0.000168394
9	18	0.000193831	9.82015e-05
9	19	-0.000135503	-3.7068e-05
9	20	0.00013206	-4.04231e-05
9	21	-0.000130313	0.000139004
9	22	9.30368e-05	-0.00020031
9	23	-4.32083e-05	0.000177754
9	24	1.94925e-05	-0.00010305
9	25	-2.55855e-05	3.99396e-05
10	1	-1.89371e-05	1.90573e-06
10	2	0.000100499	-3.1723e-05
10	3	-0.00023561	0.000143983
10	4	0.00031916	-0.000303608
10	5	-0.000280419	0.000412827
10	6	0.000156508	-0.000497272
10	7	-6.39661e-06	0.000640199
10	8	-0.000126897	-0.000773646
10	9	0.000200566	0.000718763
10	10	-0.000198833	-0.000424071
10	11	0.000129199	6.15553e-05
10	12	5.7773e-06	0.0001527
10	13	-0.00013941	-0.000205388
10	14	0.000146044	0.000234876
10	15	-1.81301e-05	-0.000268267
10	16	-0.000123356	0.000203692
10	17	0.000196734	-8.93239e-06
10	18	-0.00020482	-0.000218641
10	19	0.00018211	0.000362426
10	20	-0.000162231	-0.000369752
10	21	0.000158028	0.000259112
10	22	-0.000158614	-0.000101866
10	23	0.000143471	-2.04665e-05
10	24	-9.75061e-05	6.70355e-05
10	25	3.28248e-05	-5.27505e-05
11	1	5.26588e-06	5.98406e-06
11	2	-9.75569e-06	-2.29044e-05
11	3	2.19593e-06	-2.26286e-05
11	4	-2.57571e-06	0.00025388
11	5	5.78457e-05	-0.000643879
11	6	-0.000154204	0.000959756
11	7	0.000166084	-0.00102092
11	8	1.73521e-05	0.000913029
11	9	-0.000318391	-0.000814186
11	10	0.000524159	0.000752884
11	11	-0.000512441	-0.000685488
11	12	0.000328266	0.000667868
11	13	-0.000100988	-0.000788299
11	14	-3.98495e-05	0.000998607
11	15	3.81593e-05	-0.00111042
11	16	5.76882e-05	0.000972384
11	17	-0.00013856	-0.000643197
11	18	0.000130694	0.00032833
11	19	-6.30305e-05	-0.000150093
11	20	1.90825e-05	6.89312e-05
11	21	-3.51187e-05	-6.97226e-06
11	22	7.46056e-05	-5.03559e-05
11	23	-8.75706e-05	7.90341e-05
11	24	6.24654e-05	-7.53566e-05
11	25	-1.9372e-05	5.96906e-05
12	1	-5.21007e-06	-7.96217e-06
12	2	2.46104e-05	5.73144e-05
12	3	-6.31936e-05	-0.00014921
12	4	0.00014003	0.000166504
12	5	-0.000282506	7.18751e-06
12	6	0.000452833	-0.000306079
12	7	-0.000523165	0.00054858
12	8	0.00038732	-0.000610295
12	9	-0.000141545	0.00047255
12	10	3.3949e-05	-0.000185778
12	11	-0.000147487	-0.000144213
12	12	0.000328755	0.000369681
12	13	-0.00043142	-0.000389215
12	14	0.000444711	0.000251698
12	15	-0.000420228	-0.000126296
12	16	0.000378742	0.00012834
12	17	-0.000301128	-0.00021123
12	18	0.000186462	0.000255404
12	19	-8.0509e-05	-0.000206213
12	20	1.89157e-05	0.000100755
12	21	1.9009e-05	-1.33873e-05
12	22	-6.61134e-05	-6.1783e-06
12	23	0.000117143	-3.1479e-05
12	24	-0.000142045	7.64356e-05
12	25	0.000123806	-9.27161e-05
13	1	-6.47638e-06	-1.57031e-06
13	2	3.07594e-05	1.30306e-05
13	3	-6.7354e-05	-5.45301e-05
13	4	8.85713e-05	0.000191557
13	5	-7.89495e-05	-0.000486081
13	6	7.28571e-05	0.000839993
13	7	-0.000131108	-0.00104285
13	8	0.00026946	0.00101885
13	9	-0.000412494	-0.000868206
13	10	0.000456068	0.000672785
13	11	-0.000396963	-0.000426819
13	12	0.00031611	0.000158208
13	13	-0.000249998	2.29128e-05
13	14	0.000174764	-1.80967e-05
13	15	-8.87354e-05	-0.00013852
13	16	2.01565e-05	0.000277204
13	17	3.0802e-05	-0.000261632
13	18	-7.53712e-05	0.000131375
13	19	0.000101772	-2.66211e-05
13	20	-0.000101438	6.24733e-06
13	21	7.77805e-05	-1.27445e-05
13	22	-3.17034e-05	-4.90212e-06
13	23	-2.58245e-05	2.63793e-05
13	24	7.00788e-05	-1.81553e-05
13	25	-8.41481e-05	-1.37626e-05
14	1	4.22167e-07	-1.61857e-06
14	2	-9.1045e-06	1.01616e-05
14	3	2.51424e-05	-3.39856e-05
14	4	-2.3263e-05	5.65864e-05
14	5	-4.75007e-05	-2.11854e-05
14	6	0.000221852	-0.000105766
14	7	-0.000447152	0.000275459
14	8	0.000592314	-0.000409395
14	9	-0.00055539	0.000472165
14	10	0.000387113	-0.000467604
14	11	-0.000235435	0.000408811
14	12	0.000150943	-0.000306836
14	13	-8.752e-05	0.000203186
14	14	4.25433e-05	-0.000165322
14	15	-4.74672e-05	0.000184175
14	16	8.74118e-05	-0.000174035
14	17	-0.000116484	0.000108809
14	18	0.000102671	-4.9858e-05
14	19	-5.0287e-05	4.6788e-05
14	20	4.82372e-06	-8.65705e-05
14	21	-2.91071e-06	0.000125682
14	22	2.42566e-05	-0.000135144
14	23	-2.63781e-05	0.000118635
14	24	2.76903e-06	-9.76257e-05
14	25	1.86459e-05	8.42874e-05
15	1	-2.00165e-06	1.53503e-06
15	2	7.77216e-06	-2.36708e-06
15	3	-8.26825e-06	-7.76588e-06
15	4	-7.74766e-06	4.11979e-05
15	5	3.94032e-05	-9.49897e-05
15	6	-6.79468e-05	0.000161575
15	7	4.84834e-05	-0.000235246
15	8	4.50086e-05	0.00031047
15	9	-0.000157659	-0.000389905
15	10	0.000196492	0.000455002
15	11	-0.000134724	-0.000471088
15	12	4.882e-05	0.000419911
15	13	-3.91507e-05	-0.000303537
15	14	0.000118264	0.000159162
15	15	-0.000217263	-6.22983e-05
15	16	0.000273161	6.45953e-05
15	17	-0.000264192	-0.000122923
15	18	0.000202235	0.000155727
15	19	-0.000115214	-0.000148319
15	20	2.60492e-05	0.000137307
15	21	4.49774e-05	-0.000133443
15	22	-7.7784e-05	0.000111176
15	23	7.42953e-05	-5.91449e-05
15	24	-5.54448e-05	2.91523e-06
15	25	3.23157e-05	2.65981e-05
16	1	4.59832e-06	2.76354e-07
16	2	-2.54967e-05	-6.21167e-06
16	3	8.18025e-05	1.09488e-05
16	4	-0.000172631	1.24907e-05
16	5	0.000242799	-8.46956e-05
16	6	-0.000212882	0.000166496
16	7	8.08717e-05	-0.000167402
16	8	4.90663e-05	7.6704e-05
16	9	-0.000101973	1.222e-05
16	10	0.000101451	-4.3222e-05
16	11	-8.44755e-05	3.39099e-05
16	12	5.97242e-05	-3.5138e-06
16	13	-2.64481e-05	-2.73736e-05
16	14	-5.08862e-06	3.10225e-05
16	15	5.85436e-06	-2.09178e-05
16	16	3.81585e-05	3.3886e-05
16	17	-9.97813e-05	-6.75093e-05
16	18	0.000139693	9.02728e-05
16	19	-0.00014127	-8.50453e-05
16	20	0.000113295	5.54469e-05
16	21	-7.95011e-05	-2.09301e-05
16	22	5.71593e-05	9.00548e-06
16	23	-4.16859e-05	-2.48355e-05
16	24	2.15481e-05	3.78247e-05
16	25	5.15696e-06	-2.0128e-05
17	1	3.03157e-06	-2.60035e-07
17	2	-1.30567e-05	4.35995e-06
17	3	3.13557e-05	-1.74147e-05
17	4	-7.44229e-05	4.95171e-05
17	5	0.000135957	-0.000108368
17	6	-0.000151266	0.000167503
17	7	8.98333e-05	-0.000179409
17	8	-7.80339e-07	0.000135378
17	9	-7.47029e-05	-8.01577e-05
17	10	0.000134343	6.82331e-05
17	11	-0.000157476	-0.000111551
17	12	0.000111851	0.00016741
17	13	-1.35618e-05	-0.000175255
17	14	-6.84041e-05	0.000103104
17	15	7.67505e-05	1.44409e-05
17	16	-2.33332e-05	-9.2746e-05
17	17	-4.58163e-05	8.63768e-05
17	18	0.00010034	-3.47842e-05
17	19	-0.000113736	-9.38163e-07
17	20	7.09022e-05	9.91959e-06
17	21	-1.05145e-08	-1.77624e-05
17	22	-5.29641e-05	3.44111e-05
17	23	7.34999e-05	-4.53965e-05
17	24	-7.76521e-05	4.05481e-05
17	25	7.91742e-05	-2.83714e-05
18	1	1.64055e-06	3.61584e-06
18	2	-6.38917e-06	-1.4854e-05
18	3	2.30104e-05	2.63708e-05
18	4	-5.79615e-05	-1.07935e-05
18	5	0.00010354	-5.04805e-05
18	6	-0.000147599	0.000122094
18	7	0.000189379	-0.000144856
18	8	-0.000239328	0.000105421
18	9	0.000282502	-4.36318e-05
18	10	-0.000273447	3.15081e-06
18	11	0.000187454	1.35845e-05
18	12	-6.12593e-05	-3.48297e-05
18	13	-3.56031e-05	7.2953e-05
18	14	7.16132e-05	-0.00010137
18	15	-6.74285e-05	8.55217e-05
18	16	5.29018e-05	-2.90673e-05
18	17	-4.14545e-05	-3.70726e-05
18	18	3.97086e-05	9.28189e-05
18	19	-5.0382e-05	-0.000125339
18	20	6.28482e-05	0.000113578
18	21	-6.04539e-05	-5.52322e-05
18	22	4.04333e-05	-8.85673e-06
18	23	-1.67924e-05	3.41385e-05
18	24	1.74075e-06	-1.97656e-05
18	25	2.7332e-06	-2.03198e-06
19	1	-1.10341e-06	-3.33783e-06
19	2	-4.65126e-06	1.43703e-05
19	3	3.16428e-05	-3.35071e-05
19	4	-7.39295e-05	4.96588e-05
19	5	0.000104017	-5.6351e-05
19	6	-9.78432e-05	6.11762e-05
19	7	5.02627e-05	-6.41051e-05
19	8	-1.48655e-06	5.60725e-05
19	9	1.53289e-05	-2.87559e-05
19	10	-7.47848e-05	-6.68181e-06
19	11	9.39298e-05	1.64199e-05
19	12	-6.11207e-05	1.71096e-05
19	13	4.32124e-05	-7.00438e-05
19	14	-5.84047e-05	9.38647e-05
19	15	6.63172e-05	-6.31654e-05
19	16	-5.75225e-05	4.99081e-06
19	17	4.96376e-05	3.54609e-05
19	18	-3.12877e-05	-4.59581e-05
19	19	-1.00811e-05	4.72468e-05
19	20	4.25974e-05	-5.81225e-05
19	21	-3.23632e-05	7.32837e-05
19	22	-2.39316e-06	-7.35393e-05
19	23	2.33196e-05	5.37432e-05
19	24	-2.34089e-05	-2.71656e-05
19	25	1.80896e-05	6.17517e-06
20	1	-1.82398e-06	-8.35279e-07
20	2	8.69133e-06	4.92802e-06
20	3	-2.47015e-05	-2.14368e-06
20	4	3.29213e-05	-2.17886e-05
20	5	-2.48569e-06	6.83353e-05
20	6	-5.76453e-05	-0.000123133
20	7	0.000124445	0.000152302
20	8	-0.000208438	-0.000137244
20	9	0.000302311	0.000109783
20	10	-0.000346314	-0.000114205
20	11	0.000293281	0.000135309
20	12	-0.000174347	-0.000124287
20	13	6.63548e-05	8.71646e-05
20	14	-6.53616e-06	-6.8068e-05
20	15	-2.52239e-05	7.93678e-05
20	16	5.02014e-05	-9.8347e-05
20	17	-6.21718e-05	0.000100568
20	18	5.45731e-05	-7.26549e-05
20	19	-3.50413e-05	2.0625e-05
20	20	1.01453e-05	2.2074e-05
20	21	1.74268e-05	-2.28299e-05
20	22	-4.07547e-05	-1.1788e-05
20	23	5.20951e-05	4.54041e-05
20	24	-4.94422e-05	-5.31239e-05
20	25	3.68954e-05	3.84221e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode11_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.64674	0
0	2	-0.902516	0
0	3	0.858208	0
0	4	-0.509059	0
0	5	0.0199027	0
0	6	0.347531	0
0	7	-0.442778	0
0	8	0.31677	0
0	9	-0.129968	0
0	10	0.00920471	0
0	11	0.0169677	0
0	12	0.0101367	0
0	13	-0.0394744	0
0	14	0.0468968	0
0	15	-0.0356848	0
0	16	0.0191581	0
0	17	-0.00666286	0
0	18	0.000394301	0
0	19	0.00143911	0
0	20	-0.0012011	0
0	21	0.000420568	0
0	22	0.00019545	0
0	23	-0.000436881	0
0	24	0.000380645	0
0	25	-0.000208839	0
1	1	-0.00318684	0.0684016
1	2	0.00656762	-0.133677
1	3	-0.00806964	0.15701
1	4	0.0068846	-0.122399
1	5	-0.00414304	0.0417785
1	6	0.00116474	0.0549221
1	7	0.00174968	-0.135995
1	8	-0.00458436	0.181349
1	9	0.00672107	-0.187357
1	10	-0.00720541	0.163483
1	11	0.00572499	-0.124722
1	12	-0.00314313	0.084483
1	13	0.00087336	-0.0509963
1	14	0.000293581	0.0273209
1	15	-0.000527205	-0.0129077
1	16	0.000333896	0.00532018
1	17	-5.84039e-05	-0.00180007
1	18	-0.000119137	0.000301136
1	19	0.000119115	0.000271068
1	20	6.41239e-06	-0.000372341
1	21	-0.000132473	0.000226062
1	22	0.00019231	-2.50038e-05
1	23	-0.000194387	-8.10907e-05
1	24	0.000159712	6.79184e-05
1	25	-0.000105398	-1.42688e-05
2	1	0.119211	-0.0176951
2	2	-0.337621	0.0436129
2	3	0.539075	-0.0590513
2	4	-0.536953	0.0483106
2	5	0.224164	-0.0114633
2	6	0.314951	-0.036365
2	7	-0.849303	0.0756657
2	8	1.16119	-0.0937413
2	9	-1.17423	0.0892512
2	10	0.960492	-0.0696977
2	11	-0.658178	0.0455542
2	12	0.383508	-0.0248676
2	13	-0.190539	0.0109431
2	14	0.0797072	-0.00334499
2	15	-0.0266776	8.33851e-05
2	16	0.00574428	0.000831512
2	17	0.000603795	-0.000724085
2	18	-0.0016212	0.000255821
2	19	0.00126377	0.000219951
2	20	-0.000812825	-0.000478934
2	21	0.000488363	0.000494832
2	22	-0.00024017	-0.000390695
2	23	3.75478e-05	0.000287971
2	24	9.14241e-05	-0.000244726
2	25	-0.000128993	0.000243469
3	1	0.000800451	-0.00190126
3	2	-0.00287877	0.00821811
3	3	0.00652855	-0.0214423
3	4	-0.0114595	0.0419542
3	5	0.0162814	-0.0668897
3	6	-0.0190017	0.0903474
3	7	0.018664	-0.105347
3	8	-0.0160372	0.107132
3	9	0.0126581	-0.0957171
3	10	-0.00974245	0.0755459
3	11	0.00778316	-0.0528054
3	12	-0.00657993	0.0326634
3	13	0.00555211	-0.0177601
3	14	-0.00427793	0.00827773
3	15	0.00282418	-0.00311783
3	16	-0.0015604	0.000920756
3	17	0.000752346	-0.000378109
3	18	-0.000360957	0.000385747
3	19	0.000190995	-0.000305612
3	20	-0.000101317	4.09864e-05
3	21	4.53016e-05	0.000201446
3	22	-3.2166e-05	-0.000247788
3	23	6.36606e-05	0.000123343
3	24	-0.000102252	1.95956e-05
3	25	0.000115632	-7.01034e-05
4	1	0.0400509	-0.00517271
4	2	-0.176942	0.0210862
4	3	0.443027	-0.0485136
4	4	-0.788652	0.079674
4	5	1.08798	-0.102517
4	6	-1.2133	0.108392
4	7	1.11862	-0.096652
4	8	-0.861498	0.0736258
4	9	0.553917	-0.0481869
4	10	-0.292909	0.0272029
4	11	0.121999	-0.0133518
4	12	-0.0351318	0.00585939
4	13	0.00289383	-0.00247451
4	14	0.00350994	0.00101474
4	15	-0.00188995	-0.000183015
4	16	-0.000207213	-0.000338827
4	17	0.00100712	0.000461506
4	18	-0.000871173	-0.000269278
4	19	0.000465207	2.53197e-05
4	20	-0.000161986	0.000113085
4	21	2.88064e-05	-0.000163738
4	22	6.84681e-06	0.000204919
4	23	-2.60895e-05	-0.000275312
4	24	5.72561e-05	0.000331524
4	25	-7.75892e-05	-0.000299348
5	1	0.0001019	-5.96497e-05
5	2	-0.000406265	0.000440838
5	3	0.000949822	-0.00165986
5	4	-0.00165382	0.00420311
5	5	0.00220482	-0.00812109
5	6	-0.0021832	0.0128451
5	7	0.00151785	-0.0172153
5	8	-0.000628775	0.0197896
5	9	6.22791e-05	-0.0195624
5	10	-3.20702e-05	0.0166319
5	11	0.00030944	-0.0121818
5	12	-0.000544297	0.00777258
5	13	0.000584267	-0.0044562
5	14	-0.000479943	0.00232178
5	15	0.000355282	-0.000878696
5	16	-0.00029769	-0.000183511
5	17	0.000291936	0.000790898
5	18	-0.000276212	-0.000870815
5	19	0.000224062	0.000634118
5	20	-0.000144577	-0.000413891
5	21	6.62725e-05	0.000360836
5	22	-2.29127e-05	-0.000404478
5	23	2.39681e-05	0.000428221
5	24	-4.1217e-05	-0.000385267
5	25	4.1152e-05	0.000289399
6	1	0.00274766	-0.000459814
6	2	-0.0169982	0.00259241
6	3	0.056385	-0.00763551
6	4	-0.128279	0.015227
6	5	0.22069	-0.0231116
6	6	-0.30204	0.0285486
6	7	0.338795	-0.0297042
6	8	-0.317161	0.0262751
6	9	0.250334	-0.0196211
6	10	-0.167039	0.0121244
6	11	0.0935009	-0.00589289
6	12	-0.0427251	0.00189195
6	13	0.0147304	-4.56023e-05
6	14	-0.00273316	-0.000301859
6	15	-0.000768553	3.94627e-05
6	16	0.000979649	0.000140456
6	17	-0.000550167	-8.34174e-05
6	18	0.000363025	-7.2769e-06
6	19	-0.000383897	1.4643e-06
6	20	0.000363129	3.53871e-05
6	21	-0.000204043	-2.17211e-05
6	22	-1.28691e-05	-2.98938e-05
6	23	0.000155896	5.41359e-05
6	24	-0.000160936	-1.2212e-06
6	25	7.24656e-05	-0.000111358
7	1	-7.34523e-06	8.5086e-05
7	2	-5.46719e-05	-0.000261438
7	3	0.000396981	0.000350319
7	4	-0.00119498	-0.000213666
7	5	0.00230816	-5.59966e-05
7	6	-0.00320352	0.000332804
7	7	0.00332809	-0.000654031
7	8	-0.00265681	0.00108533
7	9	0.00167891	-0.00146493
7	10	-0.000856569	0.0014611
7	11	0.000372699	-0.000952707
7	12	-0.00028244	0.000212885
7	13	0.000518842	0.000341351
7	14	-0.000805619	-0.000482725
7	15	0.000883592	0.000298751
7	16	-0.000770933	-9.29942e-05
7	17	0.000636886	9.83754e-05
7	18	-0.000544846	-0.000264887
7	19	0.000433305	0.000395081
7	20	-0.000265961	-0.000403016
7	21	9.7241e-05	0.000341544
7	22	7.10713e-06	-0.000264462
7	23	-3.84872e-05	0.000179051
7	24	2.59413e-05	-8.80664e-05
7	25	-8.73578e-07	1.30067e-06
8	1	0.000115288	-3.43231e-05
8	2	-0.000987632	0.000229677
8	3	0.00437202	-0.0008111
8	4	-0.0127816	0.00196873
8	5	0.0273596	-0.00363068
8	6	-0.0453156	0.00526989
8	7	0.0600095	-0.00609784
8	8	-0.0648391	0.00573235
8	9	0.0578784	-0.00453414
8	10	-0.0429699	0.00311717
8	11	0.0265027	-0.00183229
8	12	-0.0133022	0.000821411
8	13	0.00498499	-0.000185322
8	14	-0.000856864	-4.71668e-05
8	15	-0.000553031	-2.73658e-05
8	16	0.000610773	0.000208032
8	17	-0.000303021	-0.000304949
8	18	0.000139913	0.000274724
8	19	-0.000184071	-0.00020817
8	20	0.000286127	0.00018885
8	21	-0.0003275	-0.000199412
8	22	0.00027239	0.000174491
8	23	-0.000138826	-0.000105245
8	24	-7.20885e-06	3.97685e-05
8	25	9.20165e-05	-9.15875e-06
9	1	-2.84186e-05	1.32682e-05
9	2	0.000121646	-5.24751e-05
9	3	-0.000208869	7.45896e-05
9	4	0.000106294	-1.27879e-05
9	5	0.000283528	-9.24105e-05
9	6	-0.000811132	7.59527e-05
9	7	0.00115596	0.000192068
9	8	-0.0011243	-0.000619351
9	9	0.000790757	0.000928619
9	10	-0.000281702	-0.00096866
9	11	-0.000322447	0.000848859
9	12	0.000818006	-0.000697897
9	13	-0.000944801	0.000513053
9	14	0.000693506	-0.000272909
9	15	-0.000346478	2.87632e-05
9	16	0.000157845	0.000132897
9	17	-0.000100091	-0.000171207
9	18	2.16873e-05	0.000113869
9	19	7.96271e-05	-2.14735e-05
9	20	-0.000106363	-5.85313e-05
9	21	5.28187e-05	0.000121696
9	22	4.74346e-06	-0.000170329
9	23	-2.71555e-05	0.000176181
9	24	2.64445e-05	-0.000124562
9	25	-1.78402e-05	5.01605e-05
10	1	4.71183e-06	-1.17506e-05
10	2	-1.83328e-05	2.9205e-05
10	3	9.08627e-05	2.7336e-06
10	4	-0.000510777	-6.19467e-05
10	5	0.00179575	-5.14361e-05
10	6	-0.00413614	0.00048823
10	7	0.00687021	-0.00112796
10	8	-0.00875096	0.00168704
10	9	0.00882522	-0.00189288
10	10	-0.00711798	0.00160166
10	11	0.00454979	-0.000929373
10	12	-0.00220091	0.000208329
10	13	0.00062611	0.00027266
10	14	0.000194581	-0.000449215
10	15	-0.000463869	0.0004125
10	16	0.000357245	-0.00026993
10	17	-9.23673e-05	0.000126923
10	18	-0.000104245	-7.35238e-05
10	19	0.000145685	9.13792e-05
10	20	-9.21816e-05	-7.96104e-05
10	21	2.83166e-05	2.29128e-07
10	22	1.60847e-05	9.44533e-05
10	23	-3.90587e-05	-0.000142869
10	24	3.23932e-05	0.000126344
10	25	-1.32115e-06	-7.21085e-05
11	1	-1.34774e-05	9.25383e-07
11	2	6.80137e-05	-2.13814e-05
11	3	-0.000182303	9.14769e-05
11	4	0.000336132	-0.000200533
11	5	-0.000469402	0.000290072
11	6	0.000480207	-0.000329996
11	7	-0.000286334	0.000359976
11	8	-5.29378e-05	-0.00042469
11	9	0.000380052	0.000491823
11	10	-0.000579363	-0.000493177
11	11	0.000607949	0.000445848
11	12	-0.000497136	-0.000435202
11	13	0.000354273	0.000461275
11	14	-0.000281666	-0.000427141
11	15	0.00028687	0.000305124
11	16	-0.000295467	-0.000179813
11	17	0.000249948	0.000116513
11	18	-0.00017486	-9.88953e-05
11	19	0.000111633	8.43459e-05
11	20	-5.11886e-05	-4.87915e-05
11	21	-1.35044e-05	-4.27017e-06
11	22	4.99286e-05	4.75166e-05
11	23	-3.82786e-05	-6.42022e-05
11	24	6.19015e-06	6.65561e-05
11	25	3.89981e-06	-6.369e-05
12	1	-4.86565e-06	7.63015e-06
12	2	1.08752e-05	-2.4306e-05
12	3	1.32817e-05	3.15383e-05
12	4	-7.50586e-05	-8.95964e-06
12	5	0.000110659	-6.19076e-05
12	6	-0.000112269	0.00020267
12	7	0.000213804	-0.000383541
12	8	-0.000489921	0.000518985
12	9	0.000770232	-0.000562382
12	10	-0.000782707	0.000522377
12	11	0.0004786	-0.000427583
12	12	-0.000123453	0.000326506
12	13	-3.11234e-05	-0.000239991
12	14	3.72247e-05	0.000135122
12	15	-7.27505e-05	4.47334e-06
12	16	0.000150248	-0.000126149
12	17	-0.000163751	0.000159257
12	18	8.89946e-05	-0.000105702
12	19	2.26924e-06	3.77918e-05
12	20	-5.49763e-05	-9.29024e-06
12	21	6.68985e-05	1.54702e-05
12	22	-5.31121e-05	-2.71356e-05
12	23	2.86599e-05	2.18919e-05
12	24	-9.46216e-06	2.39015e-06
12	25	4.32737e-06	-2.74063e-05
13	1	-2.93661e-06	-2.46115e-06
13	2	1.55423e-05	1.63366e-05
13	3	-4.79917e-05	-3.7703e-05
13	4	0.000108746	5.29544e-05
13	5	-0.000193681	-9.09793e-05
13	6	0.000281074	0.000188622
13	7	-0.000310111	-0.000294341
13	8	0.000192842	0.000315619
13	9	8.73913e-05	-0.000245697
13	10	-0.000418474	0.000155342
13	11	0.000623677	-8.64089e-05
13	12	-0.000591506	2.45963e-05
13	13	0.000373141	3.10278e-05
13	14	-0.000131291	-4.33867e-05
13	15	-7.83374e-06	-1.38386e-06
13	16	2.31495e-05	7.43007e-05
13	17	3.33293e-05	-0.000141868
13	18	-9.39425e-05	0.000170318
13	19	0.000113879	-0.000127567
13	20	-7.20235e-05	2.61081e-05
13	21	-1.91634e-05	7.02616e-05
13	22	9.51355e-05	-0.000112601
13	23	-8.97864e-05	0.000106919
13	24	1.3244e-05	-7.85664e-05
13	25	6.34299e-05	4.38115e-05
14	1	-2.06535e-06	-1.00816e-06
14	2	8.97837e-06	1.21344e-06
14	3	-1.28096e-05	3.41116e-06
14	4	9.14543e-06	1.3446e-05
14	5	-1.03326e-05	-0.000100951
14	6	-1.01333e-05	0.000252211
14	7	0.000118175	-0.000403993
14	8	-0.000297878	0.000508914
14	9	0.000424796	-0.000531571
14	10	-0.000386138	0.000449462
14	11	0.000176895	-0.000307179
14	12	7.13619e-05	0.000176755
14	13	-0.00017278	-7.84776e-05
14	14	7.57399e-05	-3.24642e-06
14	15	7.68127e-05	6.91846e-05
14	16	-0.0001231	-0.000102963
14	17	6.21749e-05	0.000102901
14	18	-1.30441e-06	-8.63724e-05
14	19	-3.7535e-06	6.43753e-05
14	20	-2.37406e-05	-3.32727e-05
14	21	4.30794e-05	-5.8698e-06
14	22	-2.92644e-05	3.22329e-05
14	23	-1.41001e-05	-2.70046e-05
14	24	5.38689e-05	1.13303e-06
14	25	-5.78781e-05	1.6866e-05
15	1	-2.68745e-06	-6.0214e-06
15	2	1.78927e-05	2.39524e-05
15	3	-5.32153e-05	-6.05893e-05
15	4	0.000107625	0.000122818
15	5	-0.000172443	-0.000191549
15	6	0.000218842	0.00021953
15	7	-0.000211735	-0.000186029
15	8	0.000156788	0.000143031
15	9	-8.70907e-05	-0.000155826
15	10	-6.11273e-06	0.00021227
15	11	0.000152115	-0.00024195
15	12	-0.000304125	0.000212736
15	13	0.000363549	-0.000168539
15	14	-0.00030034	0.000147659
15	15	0.000160534	-0.000135734
15	16	-2.41952e-06	0.000120766
15	17	-0.000110928	-0.000117729
15	18	0.000136072	0.000138813
15	19	-8.81858e-05	-0.000162808
15	20	1.61968e-05	0.000151886
15	21	3.14255e-05	-0.000107657
15	22	-2.71911e-05	7.17139e-05
15	23	-9.76492e-06	-6.5483e-05
15	24	3.4857e-05	7.12162e-05
15	25	-3.24351e-05	-6.79489e-05
16	1	-2.14842e-06	1.71091e-06
16	2	1.32266e-05	-1.35008e-05
16	3	-4.26792e-05	2.88467e-05
16	4	7.84519e-05	-2.56499e-05
16	5	-9.03539e-05	1.31336e-06
16	6	9.53762e-05	4.52256e-05
16	7	-0.000153306	-0.000131373
16	8	0.000247336	0.000227719
16	9	-0.000280265	-0.000247056
16	10	0.000235128	0.000160637
16	11	-0.000204538	-4.39602e-05
16	12	0.000244256	-2.93447e-05
16	13	-0.000295022	6.47083e-05
16	14	0.000261062	-0.000103469
16	15	-0.000135768	0.000141776
16	16	1.28769e-05	-0.000134931
16	17	2.93691e-05	7.98718e-05
16	18	-7.44683e-06	-3.20259e-05
16	19	-1.75851e-05	3.84051e-05
16	20	1.61685e-05	-8.82378e-05
16	21	7.98219e-06	0.000126823
16	22	-3.97951e-05	-0.000114952
16	23	5.55507e-05	6.46519e-05
16	24	-3.69846e-05	-1.26097e-05
16	25	-3.72217e-06	-1.79431e-05
17	1	-4.21504e-06	2.83447e-07
17	2	1.47414e-05	2.16067e-06
17	3	-1.52134e-05	-1.41668e-05
17	4	-5.13858e-06	3.14045e-05
17	5	2.06307e-05	-3.0242e-05
17	6	-2.12439e-05	1.045e-05
17	7	4.77931e-05	-1.39202e-05
17	8	-0.000123623	6.7444e-05
17	9	0.000206841	-0.000156186
17	10	-0.00024502	0.000232527
17	11	0.000234231	-0.00024194
17	12	-0.000192666	0.00018572
17	13	0.00013437	-0.000120496
17	14	-8.26664e-05	9.30156e-05
17	15	4.89336e-05	-0.000104536
17	16	-1.4567e-05	0.000117061
17	17	-3.14418e-05	-0.000104809
17	18	6.75496e-05	9.4273e-05
17	19	-7.09548e-05	-0.000111679
17	20	4.26052e-05	0.000127477
17	21	1.07821e-06	-0.000103584
17	22	-3.63766e-05	5.3141e-05
17	23	4.58755e-05	-1.62317e-05
17	24	-3.495e-05	1.05284e-05
17	25	2.08934e-05	-2.47907e-05
18	1	-1.42308e-07	1.74024e-07
18	2	5.04218e-06	-8.60503e-07
18	3	-2.42053e-05	7.996e-06
18	4	6.10357e-05	-2.44042e-05
18	5	-8.3166e-05	4.94621e-05
18	6	5.55788e-05	-8.46978e-05
18	7	-2.69836e-05	9.41388e-05
18	8	7.35e-05	-3.12209e-05
18	9	-0.000171516	-7.16424e-05
18	10	0.000227444	0.000145561
18	11	-0.000203118	-0.000186346
18	12	0.000151126	0.000233869
18	13	-0.000130441	-0.000287298
18	14	0.000134339	0.000298265
18	15	-0.000116876	-0.000240208
18	16	5.98223e-05	0.000150496
18	17	-1.61615e-06	-8.94042e-05
18	18	-5.97161e-06	7.14747e-05
18	19	-4.05228e-05	-6.46439e-05
18	20	0.000100984	3.8051e-05
18	21	-0.000131052	1.00817e-05
18	22	0.000106089	-5.70596e-05
18	23	-3.90159e-05	8.21847e-05
18	24	-2.42084e-05	-8.07338e-05
18	25	4.43707e-05	5.74207e-05
19	1	6.02688e-07	-3.72554e-07
19	2	-9.08119e-07	3.33521e-06
19	3	2.50206e-07	-1.00104e-05
19	4	1.23834e-06	1.81429e-05
19	5	-7.23053e-06	-2.03311e-05
19	6	1.19959e-05	-7.50624e-06
19	7	1.21582e-05	8.38456e-05
19	8	-8.74015e-05	-0.000163419
19	9	0.000204952	0.000162789
19	10	-0.000336868	-7.78486e-05
19	11	0.000438436	-8.63095e-06
19	12	-0.000461434	4.62246e-05
19	13	0.000405579	-4.34401e-05
19	14	-0.000316664	1.94469e-05
19	15	0.000226786	5.62792e-06
19	16	-0.000139394	-2.6473e-05
19	17	6.06715e-05	5.50383e-05
19	18	-4.09835e-06	-8.16865e-05
19	19	-2.97051e-05	7.28515e-05
19	20	4.78932e-05	-2.28456e-05
19	21	-5.10208e-05	-2.92502e-05
19	22	3.86964e-05	4.50179e-05
19	23	-1.63363e-05	-2.2707e-05
19	24	-8.00778e-06	-1.18549e-05
19	25	2.53054e-05	3.35081e-05
20	1	1.18638e-06	-2.49246e-06
20	2	-6.36139e-06	1.39244e-05
20	3	1.077e-05	-2.82256e-05
20	4	-4.06263e-06	1.85069e-05
20	5	-8.66127e-06	2.94547e-05
20	6	1.21249e-05	-8.30155e-05
20	7	-1.17973e-05	8.74339e-05
20	8	3.92904e-05	-2.73871e-05
20	9	-0.000112863	-4.90005e-05
20	10	0.000201983	7.79118e-05
20	11	-0.000247582	-5.53376e-05
20	12	0.000201623	3.33943e-05
20	13	-6.81423e-05	-4.57005e-05
20	14	-7.18575e-05	8.22152e-05
20	15	0.000131617	-0.000115051
20	16	-0.000114373	0.000119251
20	17	8.51933e-05	-9.41781e-05
20	18	-7.22737e-05	6.41144e-05
20	19	4.71006e-05	-4.64106e-05
20	20	1.21849e-05	4.05934e-05
20	21	-8.18892e-05	-3.95864e-05
20	22	0.000117562	3.39494e-05
20	23	-9.94332e-05	-1.90482e-05
20	24	4.94336e-05	2.34624e-06
20	25	-6.96636e-06	2.28842e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode12_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0446749	0
0	2	0.0550832	0
0	3	-0.0403396	0
0	4	0.00771566	0
0	5	0.0252336	0
0	6	-0.0385787	0
0	7	0.0244386	0
0	8	0.00755215	0
0	9	-0.039005	0
0	10	0.0563088	0
0	11	-0.0568891	0
0	12	0.0462895	0
0	13	-0.0320556	0
0	14	0.0195463	0
0	15	-0.010876	0
0	16	0.00585114	0
0	17	-0.00332239	0
0	18	0.00206714	0
0	19	-0.0012768	0
0	20	0.000722976	0
0	21	-0.000426787	0
0	22	0.000295521	0
0	23	-0.000201259	0
0	24	0.000137586	0
0	25	-0.000134716	0
1	1	-0.466874	-0.00104798
1	2	0.736563	0.00284555
1	3	-0.505939	-0.00468507
1	4	-0.101188	0.00515141
1	5	0.636856	-0.00327322
1	6	-0.701927	-0.000548415
1	7	0.245248	0.00471007
1	8	0.443807	-0.00764931
1	9	-0.987913	0.00887507
1	10	1.17412	-0.00872456
1	11	-1.02725	0.00755539
1	12	0.714051	-0.00566551
1	13	-0.402929	0.00362795
1	14	0.183448	-0.00205319
1	15	-0.0650521	0.00112098
1	16	0.016386	-0.000643211
1	17	-0.00223176	0.000412462
1	18	0.000112019	-0.000310692
1	19	-0.00039349	0.000247005
1	20	0.000495807	-0.000164959
1	21	-0.000288418	8.0252e-05
1	22	5.69581e-05	-3.86167e-05
1	23	8.86057e-05	3.84813e-05
1	24	-0.000181139	-3.30866e-05
1	25	0.00022635	-1.88081e-07
2	1	-0.00342376	0.00119679
2	2	0.01181	-0.00237381
2	3	-0.023286	0.0020475
2	4	0.0302543	-7.73302e-05
2	5	-0.0247137	-0.0023299
2	6	0.00605261	0.00412516
2	7	0.0173102	-0.00516875
2	8	-0.0343734	0.00575287
2	9	0.0393394	-0.00597554
2	10	-0.0338047	0.00574406
2	11	0.0233543	-0.00513029
2	12	-0.0131571	0.00443069
2	13	0.00588123	-0.00384009
2	14	-0.00190725	0.00326211
2	15	0.00038866	-0.00252956
2	16	-0.000202726	0.00166926
2	17	0.000457849	-0.00088913
2	18	-0.000628257	0.00037351
2	19	0.000540153	-0.000135724
2	20	-0.000263033	7.22481e-05
2	21	-6.16643e-05	-9.8635e-05
2	22	0.000305735	0.000165524
2	23	-0.000375284	-0.000218974
2	24	0.000288733	0.000228816
2	25	-0.000174649	-0.00019864
3	1	-0.128585	0.00039005
3	2	0.395511	-0.0014326
3	3	-0.656975	0.00312495
3	4	0.688679	-0.00514082
3	5	-0.380858	0.00688714
3	6	-0.158688	-0.00763365
3	7	0.679681	0.00698589
3	8	-0.964843	-0.00520424
3	9	0.953854	0.0029841
3	10	-0.737073	-0.00110876
3	11	0.460479	0.000110562
3	12	-0.233428	9.52186e-05
3	13	0.0944293	-5.11328e-05
3	14	-0.029397	0.000121113
3	15	0.00674636	-0.000264192
3	16	-0.0012992	0.00035055
3	17	0.000456176	-0.000378603
3	18	-0.000222084	0.000379472
3	19	2.13929e-05	-0.000334104
3	20	3.32477e-05	0.000243284
3	21	8.08936e-05	-0.000160511
3	22	-0.000247775	0.000119702
3	23	0.000339799	-0.000100522
3	24	-0.000332909	7.81633e-05
3	25	0.000288312	-5.23534e-05
4	1	0.00188982	0.000379819
4	2	-0.00726945	-0.00101066
4	3	0.0159502	0.00114971
4	4	-0.0258671	-2.37553e-05
4	5	0.034865	-0.00236124
4	6	-0.0414498	0.00497613
4	7	0.0444747	-0.00658693
4	8	-0.04322	0.0068208
4	9	0.0379479	-0.0060101
4	10	-0.0300827	0.0044325
4	11	0.0215866	-0.00233926
4	12	-0.0140442	0.000334836
4	13	0.00824841	0.000830253
4	14	-0.00430957	-0.000856566
4	15	0.00189752	0.000174858
4	16	-0.000520723	0.000425523
4	17	-0.000182703	-0.000514302
4	18	0.000375962	0.000295282
4	19	-0.000195964	-0.000135979
4	20	-0.000122412	0.000107472
4	21	0.000322951	-9.25237e-05
4	22	-0.000299333	5.00749e-05
4	23	0.000145683	-2.74153e-05
4	24	-2.3754e-05	4.62901e-05
4	25	4.96649e-06	-7.07767e-05
5	1	-0.0214034	-5.95138e-05
5	2	0.0986598	0.000112885
5	3	-0.248686	4.77113e-05
5	4	0.435053	-0.000460849
5	5	-0.577745	0.000814822
5	6	0.605167	-0.000832438
5	7	-0.504654	0.000663952
5	8	0.327962	-0.00065779
5	9	-0.151665	0.000998793
5	10	0.0300749	-0.00167956
5	11	0.024886	0.00245033
5	12	-0.0327387	-0.00285527
5	13	0.0209915	0.00260462
5	14	-0.00840292	-0.00184385
5	15	0.00147376	0.00100354
5	16	0.000717252	-0.000401116
5	17	-0.000823533	3.1267e-05
5	18	0.0005043	0.000216804
5	19	-0.000271429	-0.000342497
5	20	0.00012381	0.00034194
5	21	4.94799e-06	-0.000296345
5	22	-0.000110424	0.000260233
5	23	0.000154644	-0.0002158
5	24	-0.0001346	0.0001556
5	25	9.7189e-05	-0.000105123
6	1	0.00012594	0.000102528
6	2	-0.000808552	-0.000409291
6	3	0.00261688	0.000821046
6	4	-0.00565119	-0.000901593
6	5	0.00921776	0.000203486
6	6	-0.0122383	0.00111201
6	7	0.0138457	-0.00225875
6	8	-0.013578	0.00260922
6	9	0.0114564	-0.00222933
6	10	-0.00815717	0.00156913
6	11	0.00480604	-0.00095015
6	12	-0.00228968	0.000438801
6	13	0.000827326	-1.70419e-06
6	14	-0.000179863	-0.000332305
6	15	2.58211e-05	0.000484109
6	16	-0.000101981	-0.000461164
6	17	0.000164843	0.000382055
6	18	-4.17575e-05	-0.000328191
6	19	-0.00022654	0.000259298
6	20	0.000435556	-0.000127104
6	21	-0.000443206	-1.48496e-05
6	22	0.000289238	7.5376e-05
6	23	-0.000108995	-4.5391e-05
6	24	-1.03289e-05	-1.89852e-06
6	25	7.11305e-05	5.14917e-06
7	1	-0.00193398	-7.97341e-05
7	2	0.0115979	0.000284135
7	3	-0.0370141	-0.00046861
7	4	0.0808584	0.000488962
7	5	-0.133506	-0.000490152
7	6	0.175096	0.00068245
7	7	-0.18741	-0.00100678
7	8	0.165937	0.00129249
7	9	-0.121828	-0.00150101
7	10	0.0733196	0.00158841
7	11	-0.0349277	-0.0013733
7	12	0.0120225	0.000794846
7	13	-0.00212019	-0.000136642
7	14	-0.000443584	-0.000235411
7	15	0.000432646	0.000223602
7	16	-0.000181993	5.77133e-06
7	17	0.00018554	-0.000223492
7	18	-0.000266	0.000286186
7	19	0.000269045	-0.000181955
7	20	-0.000190912	1.22834e-05
7	21	8.58689e-05	9.13035e-05
7	22	-3.44277e-06	-9.53262e-05
7	23	-2.99316e-05	8.14484e-05
7	24	2.6866e-05	-0.000108978
7	25	-2.24008e-05	0.000137192
8	1	2.74572e-05	-8.1256e-06
8	2	-0.000161439	-4.41623e-05
8	3	0.000555857	0.000295053
8	4	-0.00135128	-0.000706762
8	5	0.0024647	0.000944939
8	6	-0.00351174	-0.000735064
8	7	0.00406593	0.000211148
8	8	-0.00397703	0.000255218
8	9	0.00339942	-0.000427565
8	10	-0.00261231	0.000366631
8	11	0.00186622	-0.000314268
8	12	-0.00133438	0.000413085
8	13	0.001053	-0.00057568
8	14	-0.000871858	0.000644502
8	15	0.000622656	-0.000568593
8	16	-0.000328071	0.000397739
8	17	0.000114183	-0.000213671
8	18	-1.78993e-06	7.78903e-05
8	19	-7.60685e-05	-2.76297e-06
8	20	0.000135745	-2.546e-05
8	21	-0.000148936	2.23238e-05
8	22	0.000123726	-8.75094e-06
8	23	-0.000100431	1.0383e-05
8	24	9.85892e-05	-3.77153e-05
8	25	-9.85847e-05	7.28159e-05
9	1	-0.000120808	-1.7107e-05
9	2	0.000931951	7.59892e-05
9	3	-0.00366439	-0.00016222
9	4	0.00962875	0.000185841
9	5	-0.0189191	-8.59162e-05
9	6	0.0294099	-7.65732e-05
9	7	-0.0372223	0.000206202
9	8	0.0389144	-0.000244552
9	9	-0.0338665	0.000143065
9	10	0.0245956	0.000111049
9	11	-0.0147939	-0.00041074
9	12	0.00717729	0.00057956
9	13	-0.00265173	-0.000560441
9	14	0.000674443	0.000447116
9	15	-0.00012807	-0.000329116
9	16	6.82282e-05	0.000243759
9	17	-3.54257e-05	-0.000230267
9	18	-3.16965e-05	0.000283341
9	19	6.81636e-05	-0.000305295
9	20	-5.60457e-05	0.00021674
9	21	2.53303e-05	-6.9039e-05
9	22	-5.55756e-06	-2.46638e-05
9	23	2.02709e-06	2.40961e-05
9	24	-5.7235e-06	2.09279e-05
9	25	1.40125e-05	-5.28996e-05
10	1	-2.92628e-06	-7.32182e-06
10	2	1.68921e-05	3.67963e-05
10	3	-3.26287e-05	-9.97517e-05
10	4	-2.27259e-05	0.000204331
10	5	0.000250466	-0.00033636
10	6	-0.000655278	0.000475631
10	7	0.00108294	-0.000614939
10	8	-0.00128481	0.000687773
10	9	0.00110838	-0.000596848
10	10	-0.000669719	0.000367101
10	11	0.000228925	-0.000156735
10	12	6.63209e-05	8.668e-05
10	13	-0.00019735	-0.000140995
10	14	0.000177413	0.000236542
10	15	-5.2369e-05	-0.000289133
10	16	-9.69167e-05	0.000253643
10	17	0.000195334	-0.000165227
10	18	-0.000193486	9.39943e-05
10	19	9.09024e-05	-6.25317e-05
10	20	4.23104e-05	3.73746e-05
10	21	-0.000116146	5.57026e-06
10	22	9.82762e-05	-4.11481e-05
10	23	-2.31933e-05	3.79203e-05
10	24	-5.33963e-05	-1.51129e-06
10	25	9.52922e-05	-3.47646e-05
11	1	-1.68565e-06	2.70058e-06
11	2	3.06702e-05	-2.27883e-05
11	3	-0.000163484	0.000104158
11	4	0.000575221	-0.000285872
11	5	-0.00148287	0.000543824
11	6	0.00294302	-0.000806066
11	7	-0.00464168	0.00100598
11	8	0.0059029	-0.00112566
11	9	-0.00611744	0.00118027
11	10	0.00523995	-0.00112861
11	11	-0.00379132	0.000909977
11	12	0.00236769	-0.000585307
11	13	-0.00124189	0.000297981
11	14	0.000440474	-0.000125942
11	15	4.49773e-05	5.01467e-05
11	16	-0.000242785	-1.08229e-05
11	17	0.000250509	-3.59118e-05
11	18	-0.000191003	8.41451e-05
11	19	0.00013819	-9.24665e-05
11	20	-0.000110235	4.26996e-05
11	21	9.26613e-05	2.99935e-05
11	22	-5.92283e-05	-7.89691e-05
11	23	7.81565e-06	9.15394e-05
11	24	3.30207e-05	-7.5646e-05
11	25	-4.04814e-05	3.84875e-05
12	1	-6.25761e-06	-3.79908e-06
12	2	2.4304e-05	2.71906e-05
12	3	-1.52666e-05	-7.96362e-05
12	4	-0.000113945	0.000131788
12	5	0.000368436	-0.000172078
12	6	-0.000570067	0.00027094
12	7	0.000554844	-0.000456093
12	8	-0.000386462	0.000611125
12	9	0.000260814	-0.000639109
12	10	-0.000240498	0.00057493
12	11	0.000203464	-0.000458411
12	12	-8.49689e-05	0.00026541
12	13	-3.01585e-05	8.67685e-06
12	14	8.72368e-05	-0.00029136
12	15	-0.000104134	0.000459189
12	16	6.70183e-05	-0.000426154
12	17	4.12663e-05	0.000235913
12	18	-0.000174412	-2.71585e-05
12	19	0.000259018	-9.27209e-05
12	20	-0.000243742	9.7881e-05
12	21	0.000131959	-2.48657e-05
12	22	7.03916e-06	-6.06248e-05
12	23	-9.79912e-05	0.000111579
12	24	0.000120016	-0.000116803
12	25	-9.67699e-05	8.73573e-05
13	1	-6.70987e-06	-9.12972e-07
13	2	2.72866e-05	5.74392e-06
13	3	-5.72497e-05	-1.66572e-05
13	4	6.42505e-05	3.74183e-05
13	5	-3.7207e-05	-5.04446e-05
13	6	3.25066e-05	-1.04097e-06
13	7	-9.03019e-05	0.000160907
13	8	0.000166741	-0.000410272
13	9	-0.000187654	0.000667887
13	10	0.000136265	-0.000819962
13	11	-7.03398e-05	0.000765962
13	12	6.27085e-05	-0.000489367
13	13	-0.000141338	0.000124246
13	14	0.000252574	0.000125421
13	15	-0.000299574	-0.000168791
13	16	0.000242061	8.45347e-05
13	17	-0.000113437	-1.28563e-05
13	18	-3.02977e-05	2.08895e-05
13	19	0.000129871	-7.41818e-05
13	20	-0.000152025	0.000111724
13	21	0.000124629	-0.000108786
13	22	-9.40649e-05	7.85435e-05
13	23	6.7102e-05	-4.83209e-05
13	24	-2.76666e-05	3.73275e-05
13	25	-2.13875e-05	-4.54171e-05
14	1	-2.49605e-06	-8.01086e-06
14	2	1.26801e-05	3.41816e-05
14	3	-2.63337e-05	-7.16052e-05
14	4	2.44863e-05	0.000102239
14	5	-1.58237e-05	-0.000127782
14	6	4.75929e-05	0.000159476
14	7	-0.000116345	-0.000189226
14	8	0.000121516	0.000217472
14	9	1.80121e-06	-0.000263432
14	10	-0.000134009	0.000328189
14	11	8.96051e-05	-0.000394923
14	12	0.000132293	0.000428704
14	13	-0.000339948	-0.000366404
14	14	0.000362892	0.00017682
14	15	-0.000202177	6.66055e-05
14	16	-1.15323e-05	-0.000228146
14	17	0.000156205	0.000231418
14	18	-0.00020187	-0.000109956
14	19	0.000195352	-4.7723e-05
14	20	-0.000188697	0.000165718
14	21	0.000186563	-0.000208707
14	22	-0.000166491	0.00018625
14	23	0.000125222	-0.000136906
14	24	-8.10637e-05	9.38315e-05
14	25	4.90822e-05	-6.37707e-05
15	1	2.01629e-06	-5.46053e-06
15	2	7.40549e-07	3.02568e-05
15	3	-2.59839e-05	-8.84896e-05
15	4	5.91519e-05	0.000159388
15	5	-3.42502e-05	-0.000204023
15	6	-6.86386e-05	0.000222066
15	7	0.000167462	-0.000213813
15	8	-0.000190891	0.000139409
15	9	0.000157498	1.46497e-05
15	10	-0.000112609	-0.000171374
15	11	6.27853e-05	0.000223342
15	12	4.2721e-06	-0.000145177
15	13	-7.91833e-05	8.83534e-07
15	14	0.000135432	0.00011059
15	15	-0.000154951	-0.000113107
15	16	0.000140537	2.38523e-05
15	17	-9.97301e-05	6.10839e-05
15	18	3.49079e-05	-7.35397e-05
15	19	3.14826e-05	3.03749e-05
15	20	-6.72521e-05	1.62102e-05
15	21	7.37988e-05	-4.12634e-05
15	22	-7.05641e-05	4.90932e-05
15	23	5.88481e-05	-5.15206e-05
15	24	-3.46647e-05	5.44976e-05
15	25	7.29458e-06	-5.49434e-05
16	1	2.76877e-06	3.52045e-06
16	2	-1.09748e-05	-1.57916e-05
16	3	1.74482e-05	2.7818e-05
16	4	-3.09826e-06	-1.08292e-05
16	5	-2.49309e-05	-5.57503e-05
16	6	2.6605e-05	0.000161205
16	7	-6.8371e-07	-0.00027993
16	8	-2.32239e-05	0.000380028
16	9	5.6376e-05	-0.00041841
16	10	-0.000106646	0.000371839
16	11	0.000116462	-0.000290537
16	12	-4.6823e-05	0.000282991
16	13	-3.97162e-05	-0.000373344
16	14	5.58453e-05	0.000440779
16	15	1.91401e-05	-0.000384449
16	16	-0.000137678	0.000238723
16	17	0.000217116	-8.39203e-05
16	18	-0.000203518	-4.46324e-05
16	19	0.000122309	0.000138441
16	20	-4.59791e-05	-0.000183919
16	21	1.59026e-05	0.000176101
16	22	-1.47854e-05	-0.000136597
16	23	1.51118e-05	9.58698e-05
16	24	-1.67493e-05	-6.72166e-05
16	25	2.55934e-05	4.98166e-05
17	1	-3.19197e-06	3.47504e-06
17	2	1.68935e-05	-1.40164e-05
17	3	-3.8096e-05	2.0587e-05
17	4	4.59545e-05	-2.45246e-08
17	5	-2.90148e-05	-2.9635e-05
17	6	1.62411e-05	1.64299e-05
17	7	-5.44976e-05	3.45677e-05
17	8	0.000134163	-7.0075e-05
17	9	-0.000184328	6.72802e-05
17	10	0.000171883	-5.45991e-05
17	11	-0.00014641	7.89664e-05
17	12	0.000168629	-0.000141633
17	13	-0.000227456	0.000186316
17	14	0.000252647	-0.000180645
17	15	-0.000207937	0.000169076
17	16	0.000129624	-0.000200151
17	17	-6.74229e-05	0.000241074
17	18	3.161e-05	-0.000222943
17	19	-5.91215e-06	0.000132684
17	20	-1.94513e-05	-2.58847e-05
17	21	4.25144e-05	-2.95335e-05
17	22	-6.15924e-05	1.97112e-05
17	23	7.35174e-05	1.28571e-05
17	24	-6.90048e-05	-2.81312e-05
17	25	4.67867e-05	2.10467e-05
18	1	-9.80326e-07	3.46808e-07
18	2	-3.86988e-06	-3.01238e-06
18	3	3.08485e-05	5.58922e-06
18	4	-8.28043e-05	-3.82998e-07
18	5	0.000136876	-6.99264e-06
18	6	-0.000166778	1.10892e-05
18	7	0.000180774	-4.18246e-05
18	8	-0.00021075	0.000122491
18	9	0.000250225	-0.000204943
18	10	-0.000248867	0.00021721
18	11	0.000174711	-0.000163216
18	12	-5.27952e-05	0.000120737
18	13	-5.67985e-05	-0.000145307
18	14	0.000103885	0.000213034
18	15	-7.80581e-05	-0.000261135
18	16	4.15532e-06	0.000257183
18	17	8.02773e-05	-0.000214724
18	18	-0.000133288	0.000159193
18	19	0.00012855	-0.000103799
18	20	-8.10801e-05	5.52007e-05
18	21	3.15172e-05	-2.11882e-05
18	22	-3.03229e-06	5.44131e-06
18	23	-1.43e-05	-2.5763e-06
18	24	3.22942e-05	7.5373e-06
18	25	-4.25519e-05	-1.98942e-05
19	1	3.47386e-08	6.91762e-08
19	2	1.97897e-06	3.15774e-07
19	3	-9.89725e-06	-9.3297e-06
19	4	-1.1145e-06	3.15431e-05
19	5	6.57558e-05	-6.23539e-05
19	6	-0.000150726	8.70687e-05
19	7	0.000182147	-6.78078e-05
19	8	-0.000139104	-2.86487e-07
19	9	7.06754e-05	5.03006e-05
19	10	-3.34329e-05	-4.01218e-05
19	11	2.07535e-05	2.69403e-05
19	12	1.9969e-05	-8.86519e-05
19	13	-0.000104706	0.000206295
19	14	0.000185864	-0.000275892
19	15	-0.000208431	0.000236849
19	16	0.000167328	-0.000142777
19	17	-9.86167e-05	8.39856e-05
19	18	3.36389e-05	-7.82205e-05
19	19	1.66996e-05	7.4287e-05
19	20	-4.57228e-05	-3.63506e-05
19	21	4.71807e-05	-1.58372e-05
19	22	-2.82455e-05	4.38672e-05
19	23	7.5298e-06	-3.88e-05
19	24	4.41626e-06	2.13171e-05
19	25	-1.11808e-05	-1.00107e-05
20	1	1.61132e-07	-2.30995e-06
20	2	1.44214e-06	1.0792e-05
20	3	-7.1458e-07	-2.01111e-05
20	4	-1.89772e-05	1.76034e-05
20	5	6.14205e-05	5.62436e-06
20	6	-0.000108684	-4.96347e-05
20	7	0.000141255	9.45462e-05
20	8	-0.000149305	-0.000111273
20	9	0.000136637	8.98039e-05
20	10	-0.000102324	-4.04216e-05
20	11	4.07458e-05	-1.42418e-05
20	12	2.80186e-05	4.11109e-05
20	13	-6.97266e-05	-2.1075e-05
20	14	7.12779e-05	-2.14903e-05
20	15	-4.40759e-05	4.23188e-05
20	16	9.21228e-06	-3.19543e-05
20	17	1.4602e-05	1.81876e-05
20	18	-2.29645e-05	-2.1699e-05
20	19	2.01785e-05	3.53335e-05
20	20	-6.75906e-06	-3.85674e-05
20	21	-7.91055e-06	2.30579e-05
20	22	5.09734e-06	-4.31705e-06
20	23	1.32127e-05	-8.20472e-07
20	24	-2.18398e-05	-2.48163e-06
20	25	8.67971e-06	-1.42338e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode13_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.852683	0
0	2	1.06856	0
0	3	-0.808875	0
0	4	0.191004	0
0	5	0.457074	0
0	6	-0.747685	0
0	7	0.516767	0
0	8	0.070131	0
0	9	-0.671876	0
0	10	1.01553	0
0	11	-1.02997	0
0	12	0.8151	0
0	13	-0.527017	0
0	14	0.281654	0
0	15	-0.122992	0
0	16	0.0418816	0
0	17	-0.00948574	0
0	18	0.000231954	0
0	19	0.0008783	0
0	20	-0.000258442	0
0	21	-0.000199894	0
0	22	0.000315725	0
0	23	-0.000273528	0
0	24	0.000175052	0
0	25	-5.47371e-05	0
1	1	0.0245632	0.000211956
1	2	-0.038996	-0.00138055
1	3	0.0275401	0.00353373
1	4	0.00322208	-0.00542075
1	5	-0.0300281	0.00538029
1	6	0.0328509	-0.0026588
1	7	-0.0101231	-0.0019912
1	8	-0.0230051	0.00673894
1	9	0.0483667	-0.00973863
1	10	-0.0565272	0.0102023
1	11	0.049082	-0.00862801
1	12	-0.0339039	0.00608826
1	13	0.0190009	-0.00351212
1	14	-0.00868691	0.00146784
1	15	0.00322053	-0.000178131
1	16	-0.00084032	-0.000410395
1	17	-0.000142341	0.00051116
1	18	0.000568119	-0.000355291
1	19	-0.000649459	9.66897e-05
1	20	0.00045726	0.000162294
1	21	-0.000198387	-0.000340985
1	22	7.41962e-05	0.000417473
1	23	-7.59365e-05	-0.000432319
1	24	9.14037e-05	0.000431963
1	25	-8.768e-05	-0.00041465
2	1	-0.0748543	-0.00282065
2	2	0.255785	0.00738713
2	3	-0.501728	-0.0112437
2	4	0.655554	0.0117232
2	5	-0.554121	-0.0073651
2	6	0.179852	-0.00124436
2	7	0.30853	0.0112201
2	8	-0.69301	-0.0187856
2	9	0.840896	0.0216749
2	10	-0.760293	-0.0201526
2	11	0.553609	0.0159963
2	12	-0.333745	-0.0110446
2	13	0.168032	0.00648727
2	14	-0.0705206	-0.00292514
2	15	0.0243208	0.000649559
2	16	-0.00650909	0.0003351
2	17	0.000939796	-0.000406752
2	18	0.000396483	0.000149389
2	19	-0.000552562	4.7468e-05
2	20	0.000469978	-0.000134559
2	21	-0.000381986	0.000185008
2	22	0.000328676	-0.000207093
2	23	-0.00031187	0.000185566
2	24	0.000310485	-0.000146607
2	25	-0.000272611	0.000109875
3	1	0.00623246	-0.00133911
3	2	-0.019274	0.00414918
3	3	0.0322038	-0.00704167
3	4	-0.0338372	0.00761718
3	5	0.0185429	-0.00436524
3	6	0.00818696	-0.00184832
3	7	-0.0337644	0.00818547
3	8	0.047634	-0.011977
3	9	-0.0470792	0.0124677
3	10	0.036539	-0.0105949
3	11	-0.0230655	0.00772109
3	12	0.0119379	-0.00485001
3	13	-0.00497459	0.00250076
3	14	0.00150705	-0.000818831
3	15	-0.000146874	-0.000196121
3	16	-0.000187884	0.000534644
3	17	9.16088e-05	-0.000272373
3	18	0.000144317	-0.000294581
3	19	-0.000291023	0.000740218
3	20	0.000191334	-0.000785886
3	21	6.29112e-05	0.00048762
3	22	-0.000238662	-0.000126015
3	23	0.000244939	-7.74622e-05
3	24	-0.000164	0.00010486
3	25	8.87501e-05	-6.53901e-05
4	1	0.0439447	0.00078348
4	2	-0.16922	-0.00314505
4	3	0.369597	0.0070821
4	4	-0.589142	-0.0113323
4	5	0.766987	0.0141128
4	6	-0.870078	-0.0143267
4	7	0.891941	0.0123222
4	8	-0.838396	-0.00948515
4	9	0.722127	0.00706127
4	10	-0.564882	-0.00546955
4	11	0.39629	0.00453699
4	12	-0.245637	-0.00389586
4	13	0.131995	0.00317087
4	14	-0.0596932	-0.00216165
4	15	0.0213217	0.000960006
4	16	-0.00481373	0.000104976
4	17	-0.000484752	-0.00069455
4	18	0.00132822	0.000740778
4	19	-0.000972093	-0.000472337
4	20	0.000557029	0.000148306
4	21	-0.000289818	0.000118353
4	22	0.000129355	-0.000280679
4	23	-3.82216e-05	0.000306615
4	24	-1.91541e-06	-0.000239752
4	25	3.95892e-06	0.000167421
5	1	0.00113402	-0.000383141
5	2	-0.00498197	0.00182985
5	3	0.0121114	-0.00480668
5	4	-0.0206024	0.00873855
5	5	0.0267249	-0.0119925
5	6	-0.027424	0.0130058
5	7	0.022419	-0.0115593
5	8	-0.0141626	0.00879081
5	9	0.00614393	-0.00605677
5	10	-0.000868674	0.00400721
5	11	-0.0012598	-0.00253485
5	12	0.00138686	0.00131171
5	13	-0.000831165	-0.000305322
5	14	0.00030642	-0.000262691
5	15	3.71545e-05	0.000331273
5	16	-0.000268291	-0.000122725
5	17	0.000407726	-0.000121035
5	18	-0.00037833	0.000288947
5	19	0.000144126	-0.000315225
5	20	0.000160161	0.000184892
5	21	-0.000331026	-2.74329e-05
5	22	0.000312045	2.53401e-08
5	23	-0.00020047	-8.91801e-05
5	24	9.46451e-05	0.000170719
5	25	-2.68009e-05	-0.000182428
6	1	0.00619054	0.00026588
6	2	-0.0314118	-0.00130876
6	3	0.0861832	0.00349474
6	4	-0.16525	-0.0065341
6	5	0.246927	0.0094748
6	6	-0.3059	-0.0111868
6	7	0.326952	0.0110244
6	8	-0.309207	-0.00918937
6	9	0.262179	0.00648727
6	10	-0.199935	-0.00382311
6	11	0.136483	0.00184439
6	12	-0.082448	-0.000780067
6	13	0.0431982	0.000509562
6	14	-0.0189174	-0.000726976
6	15	0.00637626	0.00102903
6	16	-0.0012547	-0.00107637
6	17	-0.000129863	0.000811295
6	18	0.000134772	-0.000412612
6	19	8.52464e-05	5.65183e-05
6	20	-0.000166356	0.000187117
6	21	0.000132013	-0.000310614
6	22	-8.64802e-05	0.000326441
6	23	7.69524e-05	-0.000275044
6	24	-9.4526e-05	0.000217304
6	25	0.000116671	-0.000183044
7	1	0.000132585	-3.05771e-05
7	2	-0.000729905	0.000220085
7	3	0.00209924	-0.000772852
7	4	-0.00416303	0.00177311
7	5	0.0063538	-0.00304193
7	6	-0.00775305	0.00426035
7	7	0.00758857	-0.00505673
7	8	-0.00587129	0.00507105
7	9	0.00341886	-0.00429895
7	10	-0.00120906	0.0032021
7	11	-0.000167393	-0.00220598
7	12	0.000590596	0.0013423
7	13	-0.000321219	-0.000578089
7	14	-0.000151095	0.000108018
7	15	0.000400527	-6.23259e-05
7	16	-0.000330443	0.000244609
7	17	0.000139211	-0.000382535
7	18	-6.88539e-06	0.00041511
7	19	-7.83334e-05	-0.000400398
7	20	0.000183853	0.000348656
7	21	-0.000291517	-0.000250485
7	22	0.000329172	0.000141472
7	23	-0.000274387	-6.18612e-05
7	24	0.000183476	1.32953e-05
7	25	-0.000120696	1.82938e-05
8	1	0.000670746	-1.80028e-06
8	2	-0.00424088	-5.50172e-05
8	3	0.0139209	0.000399812
8	4	-0.0309801	-0.00130443
8	5	0.052257	0.00267448
8	6	-0.0710806	-0.00401744
8	7	0.0811867	0.00485057
8	8	-0.080096	-0.00486799
8	9	0.0694629	0.00401219
8	10	-0.0532603	-0.00266783
8	11	0.0358609	0.00142566
8	12	-0.020759	-0.000559654
8	13	0.00986653	-2.26546e-05
8	14	-0.00340795	0.000445422
8	15	0.000366839	-0.000693146
8	16	0.000677837	0.000725173
8	17	-0.000812119	-0.000594109
8	18	0.000621546	0.000384966
8	19	-0.000388653	-0.00014819
8	20	0.000233582	-7.14328e-05
8	21	-0.000159405	0.000209941
8	22	0.000114225	-0.000220921
8	23	-6.11899e-05	0.000124004
8	24	5.90091e-06	5.48303e-06
8	25	2.58704e-05	-9.08533e-05
9	1	1.80373e-05	-2.19889e-05
9	2	-7.07934e-05	7.62182e-05
9	3	0.000189734	-0.000138998
9	4	-0.000486558	0.000213383
9	5	0.00101283	-0.00035941
9	6	-0.00153991	0.000594434
9	7	0.00175176	-0.00075346
9	8	-0.00159928	0.00060858
9	9	0.00122084	-0.000210526
9	10	-0.000700525	-0.000130442
9	11	0.000147344	0.000216935
9	12	0.000199089	-0.000125014
9	13	-0.000165455	3.44406e-05
9	14	-0.000136862	-7.54439e-06
9	15	0.000403281	-1.87389e-05
9	16	-0.000431153	7.17933e-05
9	17	0.000274542	-0.000103708
9	18	-9.49162e-05	9.10155e-05
9	19	-3.64236e-05	-5.66604e-05
9	20	0.000119516	2.59545e-05
9	21	-0.000153609	-1.2747e-05
9	22	0.000147105	1.78449e-05
9	23	-0.000111899	-3.777e-05
9	24	5.07087e-05	6.55353e-05
9	25	1.7642e-05	-7.86185e-05
10	1	7.57227e-05	9.19425e-06
10	2	-0.000526445	-3.20351e-05
10	3	0.00192359	8.80762e-05
10	4	-0.0047647	-0.000253005
10	5	0.00892793	0.000595905
10	6	-0.0134116	-0.00109776
10	7	0.0166922	0.00162925
10	8	-0.0176197	-0.00193515
10	9	0.0161166	0.00178917
10	10	-0.0129974	-0.00126817
10	11	0.00927102	0.000699618
10	12	-0.00574578	-0.000296286
10	13	0.00298499	4.77845e-05
10	14	-0.00124818	7.26745e-05
10	15	0.000418318	-6.52578e-05
10	16	-0.000124921	2.2606e-05
10	17	3.86376e-05	-7.74049e-05
10	18	-2.66933e-05	0.000249058
10	19	6.07109e-05	-0.000433998
10	20	-0.000102321	0.000508491
10	21	0.000112103	-0.000420477
10	22	-9.54964e-05	0.000226374
10	23	8.36729e-05	-4.42762e-05
10	24	-8.82063e-05	-3.8945e-05
10	25	9.41733e-05	2.21059e-05
11	1	-1.61277e-05	-6.53036e-06
11	2	7.3564e-05	3.68977e-05
11	3	-0.000126886	-7.83578e-05
11	4	3.06038e-05	7.01171e-05
11	5	0.000297779	-2.05669e-05
11	6	-0.000717035	2.17969e-05
11	7	0.000930383	-3.28787e-05
11	8	-0.00079448	-0.000114622
11	9	0.000544895	0.000392838
11	10	-0.000504292	-0.000564663
11	11	0.000631496	0.000545249
11	12	-0.000636922	-0.000467365
11	13	0.000449349	0.000413585
11	14	-0.000259151	-0.000344952
11	15	0.000166364	0.000236437
11	16	-9.75259e-05	-9.69996e-05
11	17	2.43674e-05	-7.99457e-05
11	18	-5.2426e-06	0.000272387
11	19	4.38883e-05	-0.00040024
11	20	-7.72996e-05	0.000398195
11	21	6.94123e-05	-0.000280825
11	22	-3.47879e-05	0.000122343
11	23	3.10751e-06	-1.80586e-07
11	24	8.55021e-06	-4.58639e-05
11	25	-9.76842e-07	3.18336e-05
12	1	1.48432e-05	-2.04587e-06
12	2	-9.0275e-05	2.2905e-05
12	3	0.000317166	-8.04345e-05
12	4	-0.00081453	0.000133749
12	5	0.00160846	-4.25527e-05
12	6	-0.00250259	-0.000265683
12	7	0.00316252	0.000596853
12	8	-0.00331846	-0.000669099
12	9	0.00291951	0.00042253
12	10	-0.00220576	-4.45535e-05
12	11	0.00152441	-0.000199723
12	12	-0.00102651	0.000173695
12	13	0.000641479	2.66186e-05
12	14	-0.000287528	-0.000233559
12	15	7.343e-06	0.00039376
12	16	0.000114206	-0.000501676
12	17	-8.87271e-05	0.000509094
12	18	1.05916e-05	-0.000397732
12	19	4.31976e-05	0.000232924
12	20	-5.28647e-05	-9.81045e-05
12	21	3.02768e-05	3.24758e-05
12	22	1.27462e-05	-2.9827e-05
12	23	-6.5869e-05	5.8631e-05
12	24	0.000103449	-8.6126e-05
12	25	-9.69067e-05	9.32769e-05
13	1	-2.65777e-06	4.39898e-07
13	2	1.80623e-05	-3.13428e-06
13	3	-5.48381e-05	-6.19414e-07
13	4	8.72348e-05	-4.61723e-06
13	5	-6.84784e-05	7.13694e-05
13	6	8.84878e-06	-0.000220945
13	7	2.21276e-06	0.000411068
13	8	0.000107335	-0.000554896
13	9	-0.000271698	0.00056262
13	10	0.000319396	-0.000387771
13	11	-0.000165584	8.41073e-05
13	12	-7.44774e-05	0.000172362
13	13	0.00021434	-0.000233568
13	14	-0.000200225	0.000123238
13	15	0.000108421	5.0069e-05
13	16	-7.78901e-06	-0.000198614
13	17	-7.02339e-05	0.000249941
13	18	9.35732e-05	-0.000181944
13	19	-4.92639e-05	5.58137e-05
13	20	-3.10955e-05	4.99514e-05
13	21	9.66304e-05	-9.94093e-05
13	22	-0.000111298	9.04031e-05
13	23	7.76286e-05	-3.44098e-05
13	24	-2.96453e-05	-3.72722e-05
13	25	-7.57199e-06	7.80679e-05
14	1	-6.92588e-06	-1.79011e-06
14	2	1.28967e-05	2.03459e-05
14	3	1.90675e-05	-6.15701e-05
14	4	-0.00010693	9.36116e-05
14	5	0.000219304	-7.23991e-05
14	6	-0.000325408	-1.09287e-05
14	7	0.000418049	9.39275e-05
14	8	-0.000465036	-7.35693e-05
14	9	0.000391197	-7.51718e-05
14	10	-0.00017703	0.00026135
14	11	-3.52491e-05	-0.000392918
14	12	6.76707e-05	0.000442235
14	13	6.36472e-05	-0.000421916
14	14	-0.000189064	0.000367876
14	15	0.00020671	-0.000296573
14	16	-0.000140568	0.000199847
14	17	4.59976e-05	-8.9911e-05
14	18	4.01266e-05	-5.13905e-06
14	19	-8.77442e-05	6.21066e-05
14	20	8.25652e-05	-7.67263e-05
14	21	-4.43241e-05	7.31567e-05
14	22	1.01896e-05	-7.47717e-05
14	23	-7.39056e-06	7.85236e-05
14	24	3.42952e-05	-7.51855e-05
14	25	-5.83868e-05	6.60223e-05
15	1	-1.6812e-06	-1.2452e-06
15	2	1.38831e-06	5.50665e-06
15	3	1.4029e-05	-1.62914e-05
15	4	-3.70184e-05	2.79202e-05
15	5	5.11214e-05	-1.95909e-05
15	6	-5.28279e-05	-2.68464e-05
15	7	1.94085e-06	0.000114717
15	8	0.000145457	-0.000221839
15	9	-0.000328855	0.000293495
15	10	0.000413786	-0.000280614
15	11	-0.000344701	0.000189626
15	12	0.000204077	-6.37051e-05
15	13	-9.89026e-05	-5.0994e-05
15	14	4.94676e-05	0.000109006
15	15	-2.62955e-05	-0.000102052
15	16	2.30534e-05	6.89631e-05
15	17	-3.36598e-05	-4.36318e-05
15	18	2.52431e-05	3.30612e-05
15	19	1.47894e-05	-3.36407e-05
15	20	-5.88337e-05	4.23593e-05
15	21	8.58625e-05	-5.84047e-05
15	22	-9.93293e-05	7.53246e-05
15	23	0.000100609	-7.49985e-05
15	24	-8.50272e-05	4.86961e-05
15	25	5.54967e-05	-1.28452e-05
16	1	2.24179e-06	-1.39926e-06
16	2	-1.27848e-05	1.17067e-05
16	3	3.02476e-05	-4.09339e-05
16	4	-5.4082e-05	7.9148e-05
16	5	8.18588e-05	-0.000100048
16	6	-6.94559e-05	9.94027e-05
16	7	-1.87356e-05	-0.000103159
16	8	0.00012705	0.00014795
16	9	-0.00019421	-0.000248382
16	10	0.000252036	0.000345676
16	11	-0.000319891	-0.000347172
16	12	0.00031983	0.000239404
16	13	-0.000199125	-0.000100145
16	14	2.77147e-05	2.01641e-05
16	15	8.69093e-05	-2.01517e-05
16	16	-0.000105339	4.32608e-05
16	17	4.52722e-05	-4.11459e-05
16	18	5.62453e-05	1.71634e-05
16	19	-0.000142132	2.85129e-06
16	20	0.00016346	-1.90983e-06
16	21	-0.000121867	-1.31371e-05
16	22	5.91376e-05	2.25145e-05
16	23	-1.38114e-05	-1.77123e-05
16	24	-2.00119e-06	4.96092e-06
16	25	-1.58617e-06	7.51557e-06
17	1	1.97465e-06	3.04913e-06
17	2	-5.73253e-06	-1.17096e-05
17	3	-6.08499e-06	2.17683e-05
17	4	4.40195e-05	-1.87514e-05
17	5	-7.72663e-05	-2.02096e-05
17	6	9.16331e-05	0.000100645
17	7	-0.000134958	-0.000179699
17	8	0.000239576	0.000213089
17	9	-0.000358988	-0.000226767
17	10	0.000411675	0.000256018
17	11	-0.000371397	-0.000258458
17	12	0.00029133	0.000189091
17	13	-0.00022318	-0.000100111
17	14	0.000167019	7.37156e-05
17	15	-0.00011726	-0.000116279
17	16	9.36077e-05	0.000182875
17	17	-0.000103778	-0.000237382
17	18	0.000120518	0.000255924
17	19	-0.000115779	-0.000230921
17	20	9.09246e-05	0.000181746
17	21	-6.72207e-05	-0.000133402
17	22	5.70007e-05	9.2576e-05
17	23	-5.29629e-05	-5.68319e-05
17	24	4.38459e-05	3.36245e-05
17	25	-2.72286e-05	-2.95945e-05
18	1	3.08744e-06	9.04899e-07
18	2	-1.13215e-05	-3.12547e-06
18	3	1.75302e-05	2.04058e-06
18	4	-2.21205e-05	3.72159e-06
18	5	4.31921e-05	1.26071e-06
18	6	-7.79183e-05	-2.22839e-05
18	7	8.89098e-05	3.23617e-05
18	8	-5.3507e-05	-9.38443e-06
18	9	-5.64711e-06	-4.35704e-05
18	10	5.20088e-05	0.000103297
18	11	-7.48012e-05	-0.000130335
18	12	8.39629e-05	0.000114686
18	13	-8.17303e-05	-8.83107e-05
18	14	6.17414e-05	7.35825e-05
18	15	-2.72829e-05	-7.57975e-05
18	16	-1.03588e-05	8.97e-05
18	17	3.47693e-05	-8.39805e-05
18	18	-2.65277e-05	3.70091e-05
18	19	-1.39898e-05	2.3371e-05
18	20	5.75994e-05	-5.4378e-05
18	21	-6.98606e-05	4.57281e-05
18	22	4.48185e-05	-1.6698e-05
18	23	-1.02932e-05	-1.04318e-05
18	24	-4.82032e-06	2.40968e-05
18	25	-3.74159e-06	-2.28479e-05
19	1	1.45056e-06	-2.16846e-06
19	2	-2.78047e-06	2.98408e-06
19	3	-7.17705e-06	6.9662e-06
19	4	3.67103e-05	-2.45282e-05
19	5	-6.93899e-05	3.25006e-05
19	6	8.34461e-05	-1.4001e-05
19	7	-9.42879e-05	-3.54843e-05
19	8	0.000134569	9.93805e-05
19	9	-0.000204473	-0.000151673
19	10	0.000266833	0.000183073
19	11	-0.000277014	-0.000203459
19	12	0.000225671	0.00020562
19	13	-0.000140977	-0.000162868
19	14	4.89474e-05	8.24636e-05
19	15	3.38287e-05	-8.51647e-06
19	16	-8.54627e-05	-2.55224e-05
19	17	9.35556e-05	1.10117e-05
19	18	-7.12495e-05	3.95457e-05
19	19	4.04129e-05	-8.85904e-05
19	20	-1.48223e-05	9.95214e-05
19	21	-1.86236e-06	-7.44534e-05
19	22	1.44947e-05	3.87486e-05
19	23	-2.75804e-05	-7.55203e-06
19	24	3.84629e-05	-1.33159e-05
19	25	-4.14636e-05	1.84436e-05
20	1	-1.57266e-06	-4.11619e-07
20	2	5.59097e-06	9.50676e-07
20	3	-1.96013e-06	7.3657e-08
20	4	-2.72624e-05	-5.81016e-06
20	5	7.54832e-05	1.05775e-05
20	6	-0.000101368	-1.04294e-05
20	7	8.23331e-05	2.37372e-05
20	8	-5.36996e-05	-4.59716e-05
20	9	5.9434e-05	3.02282e-05
20	10	-9.41981e-05	4.11172e-05
20	11	0.000131527	-0.000114423
20	12	-0.000167231	0.000121906
20	13	0.000189148	-6.58709e-05
20	14	-0.000163251	4.77536e-06
20	15	9.44968e-05	1.7272e-05
20	16	-3.83992e-05	2.71279e-06
20	17	3.28335e-05	-3.10496e-05
20	18	-6.38604e-05	3.49525e-05
20	19	8.91289e-05	-1.98409e-05
20	20	-7.68359e-05	9.72149e-06
20	21	3.81163e-05	-1.15321e-05
20	22	-1.20985e-05	1.70251e-05
20	23	1.37846e-05	-2.03038e-05
20	24	-2.37586e-05	1.96776e-05
20	25	2.542e-05	-1.30705e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode14_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00670979	0
0	2	-0.00882928	0
0	3	0.00630508	0
0	4	0.00135735	0
0	5	-0.0110033	0
0	6	0.0166845	0
0	7	-0.014072	0
0	8	0.00430814	0
0	9	0.0068888	0
0	10	-0.0140662	0
0	11	0.0157243	0
0	12	-0.013678	0
0	13	0.010161	0
0	14	-0.00645987	0
0	15	0.00334988	0
0	16	-0.00133997	0
0	17	0.000427619	0
0	18	-0.000218652	0
0	19	0.00032832	0
0	20	-0.000493397	0
0	21	0.000526128	0
0	22	-0.000408236	0
0	23	0.000286318	0
0	24	-0.000264979	0
0	25	0.000307899	0
1	1	-0.00513368	-0.153591
1	2	0.00775514	0.233247
1	3	-0.00481892	-0.138458
1	4	-0.00160298	-0.0797741
1	5	0.0065181	0.26167
1	6	-0.00648798	-0.267928
1	7	0.00208008	0.0786529
1	8	0.0033367	0.207315
1	9	-0.00669715	-0.45209
1	10	0.00709699	0.564474
1	11	-0.00538233	-0.534976
1	12	0.00300703	0.414766
1	13	-0.00120106	-0.270471
1	14	0.000382712	0.149327
1	15	-9.50783e-05	-0.0689344
1	16	-0.000296321	0.0254457
1	17	0.000852078	-0.00660601
1	18	-0.0011387	0.000656959
1	19	0.000919363	0.000246305
1	20	-0.000432174	2.11117e-05
1	21	1.85573e-05	-0.000195278
1	22	0.000192507	0.000148127
1	23	-0.00022131	-1.29695e-05
1	24	0.000125918	-0.000106542
1	25	-8.35435e-06	0.000160435
2	1	9.02243e-05	-0.00205224
2	2	-0.00130648	0.00519732
2	3	0.00420807	-0.00732889
2	4	-0.00745638	0.00667954
2	5	0.00839225	-0.0033598
2	6	-0.00518689	-0.00121025
2	7	-0.00142023	0.00551238
2	8	0.00832225	-0.00824412
2	9	-0.0123137	0.00871667
2	10	0.0124507	-0.00743117
2	11	-0.0101491	0.00548891
2	12	0.00736778	-0.00353947
2	13	-0.00509272	0.00176323
2	14	0.00331816	-0.000412484
2	15	-0.00185701	-0.000243343
2	16	0.00078304	0.000320481
2	17	-0.000245616	-0.00021898
2	18	0.000176358	0.000192384
2	19	-0.00029038	-0.000219519
2	20	0.000338735	0.000184831
2	21	-0.000292504	-6.92168e-05
2	22	0.000250527	-4.2597e-05
2	23	-0.000242978	9.27006e-05
2	24	0.000218755	-9.38719e-05
2	25	-0.000153098	8.8894e-05
3	1	-0.00114976	-0.129953
3	2	0.00308514	0.400451
3	3	-0.00439198	-0.670801
3	4	0.00401176	0.719822
3	5	-0.00251031	-0.430389
3	6	0.00148376	-0.11177
3	7	-0.00183138	0.677014
3	8	0.00313938	-1.04373
3	9	-0.00445173	1.11862
3	10	0.00500348	-0.95281
3	11	-0.00451055	0.673767
3	12	0.00323605	-0.40139
3	13	-0.0018477	0.201006
3	14	0.000989293	-0.082767
3	15	-0.000802351	0.0262017
3	16	0.000893829	-0.00490605
3	17	-0.000797146	-0.000654659
3	18	0.000426543	0.00106408
3	19	-4.96716e-05	-0.000605546
3	20	-0.000106501	0.000349298
3	21	7.8749e-05	-0.000237517
3	22	-3.51275e-05	0.000110815
3	23	6.50074e-05	3.7082e-05
3	24	-0.000132601	-0.000151217
3	25	0.000166925	0.000192597
4	1	-0.000584423	-5.32782e-05
4	2	0.00236202	0.000320728
4	3	-0.00525089	-0.000585541
4	4	0.00804445	3.72554e-05
4	5	-0.00931366	0.00192985
4	6	0.0086593	-0.00493125
4	7	-0.0069342	0.00780873
4	8	0.00532661	-0.00942051
4	9	-0.00433881	0.00919045
4	10	0.00367752	-0.00734093
4	11	-0.00295529	0.00484495
4	12	0.00215297	-0.00276763
4	13	-0.00144072	0.00148764
4	14	0.000897654	-0.000736969
4	15	-0.000509172	0.000237993
4	16	0.000279207	1.41223e-05
4	17	-0.000204623	-1.4664e-05
4	18	0.000205305	-6.55493e-05
4	19	-0.0001771	3.22151e-05
4	20	9.52869e-05	0.000135193
4	21	-1.95385e-05	-0.00028266
4	22	-1.60131e-06	0.000276964
4	23	-1.24808e-05	-0.000153437
4	24	1.21579e-05	4.00355e-05
4	25	1.4833e-05	-2.05589e-06
5	1	-9.5723e-05	-0.0319297
5	2	0.000303287	0.147071
5	3	-0.000119863	-0.372489
5	4	-0.00124864	0.660587
5	5	0.00384988	-0.901333
5	6	-0.00659826	0.9898
5	7	0.00809934	-0.893264
5	8	-0.00775539	0.665015
5	9	0.0060191	-0.402007
5	10	-0.0037963	0.186619
5	11	0.00193314	-0.0540288
5	12	-0.000985827	-0.00416142
5	13	0.000955797	0.0167366
5	14	-0.00127986	-0.0111805
5	15	0.00133276	0.00365859
5	16	-0.000937389	0.00041871
5	17	0.000353186	-0.00135589
5	18	6.56954e-05	0.000875554
5	19	-0.000162646	-0.000215948
5	20	6.04137e-05	-0.00016711
5	21	1.78063e-05	0.000290095
5	22	1.0773e-05	-0.000276651
5	23	-6.62872e-05	0.000206784
5	24	6.59685e-05	-0.00013271
5	25	-1.63017e-05	9.00952e-05
6	1	1.28823e-05	-4.26353e-05
6	2	8.63224e-05	0.000208789
6	3	-0.000599383	-0.000571059
6	4	0.00166903	0.00098122
6	5	-0.00298565	-0.00102115
6	6	0.0040936	0.000343515
6	7	-0.00476681	0.0009703
6	8	0.00491319	-0.0024241
6	9	-0.00447264	0.00346127
6	10	0.00349378	-0.00375576
6	11	-0.00215817	0.00329534
6	12	0.000778695	-0.0024148
6	13	0.00030435	0.00156341
6	14	-0.000913121	-0.000902321
6	15	0.00106958	0.000361144
6	16	-0.000901287	3.39398e-05
6	17	0.000568244	-0.000172205
6	18	-0.000228079	5.94131e-05
6	19	2.05759e-05	0.000159021
6	20	-1.49941e-05	-0.000311274
6	21	0.000128554	0.000308008
6	22	-0.000187908	-0.00019384
6	23	0.000118725	8.64197e-05
6	24	3.07455e-06	-4.66489e-05
6	25	-7.84608e-05	3.87343e-05
7	1	-3.6367e-05	-0.00361434
7	2	0.00012051	0.0212134
7	3	-0.000203113	-0.0663345
7	4	0.000117418	0.142761
7	5	0.00034677	-0.234331
7	6	-0.00120847	0.309133
7	7	0.00224471	-0.337481
7	8	-0.00310511	0.309802
7	9	0.00344698	-0.240702
7	10	-0.00311382	0.157933
7	11	0.00224486	-0.0863589
7	12	-0.00125302	0.0380806
7	13	0.000588269	-0.0124872
7	14	-0.00039002	0.00230371
7	15	0.000461211	0.000214952
7	16	-0.000550943	-0.000151667
7	17	0.000515865	-0.000225368
7	18	-0.000316367	0.00033902
7	19	5.38238e-05	-0.00027804
7	20	7.81357e-05	0.000222791
7	21	-2.31938e-05	-0.000221051
7	22	-7.72956e-05	0.000222843
7	23	9.7688e-05	-0.000190345
7	24	-5.68324e-05	0.000129957
7	25	3.11658e-05	-6.39627e-05
8	1	-6.85158e-06	-3.22958e-05
8	2	-1.98311e-05	0.000151421
8	3	0.000215832	-0.000364192
8	4	-0.000612399	0.000644285
8	5	0.00100048	-0.000928655
8	6	-0.00118093	0.0010205
8	7	0.00112565	-0.000710832
8	8	-0.00084281	0.000110176
8	9	0.000362073	0.000316339
8	10	0.000114142	-0.000212877
8	11	-0.00029783	-0.000320219
8	12	0.000162833	0.000901235
8	13	-1.27978e-06	-0.00118987
8	14	9.0495e-06	0.00107784
8	15	-7.28129e-05	-0.000713964
8	16	5.53183e-05	0.000342935
8	17	-3.75636e-06	-0.000104296
8	18	1.60682e-05	-7.93031e-06
8	19	-8.20226e-05	6.09779e-05
8	20	9.6428e-05	-0.000108032
8	21	9.86577e-06	0.000154145
8	22	-0.000174558	-0.000174872
8	23	0.000272683	0.000161484
8	24	-0.000250123	-0.00013573
8	25	0.000151782	0.000114573
9	1	2.51169e-05	-0.000325798
9	2	-9.70811e-05	0.00235242
9	3	0.000189423	-0.00871171
9	4	-0.000245237	0.0217319
9	5	0.000226754	-0.0407753
9	6	-9.95524e-05	0.0609714
9	7	-0.000137292	-0.0751363
9	8	0.00032224	0.0777658
9	9	-0.000250567	-0.0681839
9	10	-3.94273e-06	0.0506323
9	11	0.000135927	-0.0315293
9	12	-1.14008e-05	0.016076
9	13	-0.000193201	-0.00636205
9	14	0.000289025	0.00168488
9	15	-0.000262307	-0.000122755
9	16	0.000148624	-7.09982e-05
9	17	1.23999e-05	-8.37023e-05
9	18	-0.000107942	0.00017198
9	19	4.82373e-05	-9.6934e-05
9	20	8.99214e-05	-7.65738e-05
9	21	-0.000153061	0.000212885
9	22	0.000100935	-0.000230949
9	23	-2.06438e-05	0.00016617
9	24	-2.9185e-06	-9.38122e-05
9	25	-3.00789e-05	4.53327e-05
10	1	6.27727e-06	-2.19913e-05
10	2	-5.50962e-05	6.0655e-05
10	3	0.00015444	-4.67515e-05
10	4	-0.000258364	-5.25474e-05
10	5	0.000336967	0.000134467
10	6	-0.000387359	-8.2871e-05
10	7	0.000425166	-3.27987e-05
10	8	-0.000457102	2.04186e-05
10	9	0.00045349	0.000171234
10	10	-0.000443094	-0.000346515
10	11	0.000530007	0.000300671
10	12	-0.000696855	-9.53594e-05
10	13	0.000748648	-0.000100569
10	14	-0.00055169	0.000281844
10	15	0.000193089	-0.000494078
10	16	0.000129472	0.000665381
10	17	-0.00030444	-0.000710446
10	18	0.000358554	0.00064824
10	19	-0.000350229	-0.000548398
10	20	0.00030824	0.000450156
10	21	-0.000247352	-0.000352929
10	22	0.000171264	0.000253562
10	23	-8.18335e-05	-0.00016969
10	24	4.33819e-06	0.000116474
10	25	2.56552e-05	-7.92496e-05
11	1	2.02187e-07	-3.26813e-05
11	2	-1.13315e-05	0.000241821
11	3	5.83368e-05	-0.00100228
11	4	-0.000151611	0.00289139
11	5	0.00020403	-0.00619613
11	6	-5.93809e-05	0.0102703
11	7	-0.000304872	-0.0136948
11	8	0.000706929	0.0151628
11	9	-0.000897653	-0.0141758
11	10	0.00073892	0.0112353
11	11	-0.000323376	-0.00752035
11	12	-9.9263e-05	0.00420684
11	13	0.000332052	-0.00192927
11	14	-0.000342036	0.00069645
11	15	0.000213403	-0.000168262
11	16	-7.43279e-05	1.26926e-05
11	17	4.09234e-05	-6.97792e-05
11	18	-0.000123023	0.000242432
11	19	0.000206489	-0.000376381
11	20	-0.000192972	0.00036144
11	21	0.000109132	-0.000244384
11	22	-4.54528e-05	0.000135638
11	23	4.17613e-05	-8.06489e-05
11	24	-6.61138e-05	6.41735e-05
11	25	6.90591e-05	-6.64791e-05
12	1	-2.5565e-06	9.56143e-06
12	2	5.30464e-06	-4.20039e-05
12	3	4.61256e-06	9.58995e-05
12	4	-1.964e-05	-0.000142344
12	5	1.3144e-05	0.000139062
12	6	9.76206e-07	-6.69391e-05
12	7	1.20498e-05	-5.9249e-05
12	8	-4.05207e-05	0.000208084
12	9	4.6617e-05	-0.000323863
12	10	-3.00447e-05	0.000342853
12	11	2.56854e-05	-0.000249322
12	12	-5.92779e-05	8.47221e-05
12	13	0.000117764	7.50689e-05
12	14	-0.00013394	-0.00015231
12	15	5.95433e-05	0.000126265
12	16	5.71318e-05	-5.33147e-05
12	17	-0.000140728	5.26461e-06
12	18	0.000171826	-7.22275e-06
12	19	-0.0001631	3.81281e-05
12	20	0.000122066	-6.12132e-05
12	21	-7.12319e-05	5.91976e-05
12	22	4.26978e-05	-4.47836e-05
12	23	-3.27727e-05	2.92595e-05
12	24	1.65573e-05	-3.63394e-06
12	25	6.18005e-06	-3.248e-05
13	1	-5.42953e-06	-4.30438e-06
13	2	6.51416e-06	2.27301e-05
13	3	5.65204e-05	-9.46802e-05
13	4	-0.000215578	0.000321221
13	5	0.000390102	-0.000808656
13	6	-0.000450629	0.0015269
13	7	0.000310392	-0.00225452
13	8	9.39193e-06	0.00269945
13	9	-0.000354732	-0.00265642
13	10	0.000569854	0.00211296
13	11	-0.000650644	-0.00130133
13	12	0.000671052	0.000573337
13	13	-0.000642815	-0.000165972
13	14	0.000533335	7.88004e-05
13	15	-0.000348873	-0.000111522
13	16	0.000146364	6.93883e-05
13	17	2.2354e-05	4.16258e-05
13	18	-0.000143553	-9.45446e-05
13	19	0.000213568	4.80889e-05
13	20	-0.000212419	2.77712e-05
13	21	0.000137383	-7.81994e-05
13	22	-3.53626e-05	0.00010763
13	23	-3.41088e-05	-0.000114202
13	24	4.92624e-05	7.95415e-05
13	25	-3.06782e-05	-1.97213e-05
14	1	1.13568e-06	5.2994e-06
14	2	-6.04791e-06	-1.68583e-05
14	3	5.27685e-06	1.93168e-05
14	4	3.81694e-06	-3.34229e-06
14	5	-2.76514e-05	-5.26044e-05
14	6	0.00010915	0.000206107
14	7	-0.000251332	-0.000454016
14	8	0.00036438	0.00065227
14	9	-0.000347672	-0.000629
14	10	0.000186613	0.000380839
14	11	2.82779e-05	-8.41043e-05
14	12	-0.000170978	-0.000101674
14	13	0.000174685	0.000151921
14	14	-7.57166e-05	-0.000104262
14	15	-2.22057e-05	-5.25919e-07
14	16	4.57706e-05	9.54255e-05
14	17	-1.10847e-05	-0.000116233
14	18	-1.67861e-05	6.6942e-05
14	19	3.76549e-07	-1.31734e-06
14	20	3.93848e-05	-5.32299e-05
14	21	-6.30637e-05	0.000102935
14	22	5.56086e-05	-0.000137544
14	23	-2.52513e-05	0.000135578
14	24	-9.97071e-06	-0.000102602
14	25	3.52046e-05	6.12814e-05
15	1	1.95176e-06	1.8015e-06
15	2	-1.5576e-05	-5.05147e-06
15	3	5.86815e-05	-1.06617e-05
15	4	-0.000139427	7.05381e-05
15	5	0.000253183	-0.000131326
15	6	-0.000397916	0.000107192
15	7	0.000526548	-6.62664e-06
15	8	-0.000521591	-4.59354e-05
15	9	0.000333984	-4.51713e-05
15	10	-6.68584e-05	0.00022464
15	11	-0.000148264	-0.000340549
15	12	0.000250786	0.000291002
15	13	-0.000244602	-0.00011257
15	14	0.000178871	-6.26735e-05
15	15	-0.00010885	0.000149135
15	16	6.28387e-05	-0.000172738
15	17	-4.2678e-05	0.000183443
15	18	2.43404e-05	-0.000172311
15	19	1.55833e-05	0.000119116
15	20	-5.57487e-05	-6.10744e-05
15	21	5.55357e-05	4.49693e-05
15	22	-1.57095e-05	-5.14223e-05
15	23	-2.75233e-05	3.54809e-05
15	24	4.61691e-05	-8.48481e-07
15	25	-3.5222e-05	-2.00527e-05
16	1	-4.23324e-07	3.53826e-06
16	2	5.63251e-06	-1.81738e-05
16	3	-1.67507e-05	3.50813e-05
16	4	2.98133e-05	-2.57864e-05
16	5	-3.13803e-05	-3.46032e-05
16	6	7.53365e-06	0.000151182
16	7	2.48637e-05	-0.000296683
16	8	-4.121e-05	0.000401623
16	9	5.52236e-05	-0.000381885
16	10	-0.000109897	0.000218569
16	11	0.000223206	2.13395e-06
16	12	-0.000343421	-0.000165833
16	13	0.000377682	0.00023376
16	14	-0.000283683	-0.000229414
16	15	0.000126013	0.000164246
16	16	-1.17868e-05	-5.76915e-05
16	17	-1.6324e-05	-2.33674e-05
16	18	-1.27947e-05	3.29412e-05
16	19	5.89665e-05	-5.77433e-06
16	20	-9.74505e-05	-1.03342e-05
16	21	0.000113984	2.13338e-05
16	22	-0.000103443	-4.41243e-05
16	23	7.53145e-05	6.0427e-05
16	24	-4.81092e-05	-5.0276e-05
16	25	3.44037e-05	2.38063e-05
17	1	4.7972e-07	1.63016e-06
17	2	-9.4342e-06	-6.84984e-06
17	3	3.65631e-05	7.44506e-06
17	4	-8.05979e-05	1.2478e-05
17	5	0.000125333	-4.01608e-05
17	6	-0.000144776	2.75702e-05
17	7	0.000120884	6.14106e-05
17	8	-6.48813e-05	-0.000205932
17	9	1.01151e-05	0.000316134
17	10	2.39535e-05	-0.000299616
17	11	-4.60757e-05	0.00016513
17	12	7.47062e-05	-2.28047e-05
17	13	-0.000100903	-3.3134e-05
17	14	8.77902e-05	1.20716e-05
17	15	-3.28527e-05	2.4143e-05
17	16	-1.11575e-05	-5.01067e-05
17	17	3.37218e-06	7.52401e-05
17	18	3.35504e-05	-9.89818e-05
17	19	-5.80912e-05	9.8229e-05
17	20	6.53255e-05	-5.86594e-05
17	21	-6.57098e-05	7.20685e-06
17	22	5.57765e-05	1.77248e-05
17	23	-3.45667e-05	-1.49265e-05
17	24	1.42075e-05	9.23707e-06
17	25	-1.80977e-06	-1.19417e-05
18	1	-2.61589e-06	-5.33629e-08
18	2	9.28704e-06	-4.00648e-06
18	3	-1.6613e-05	1.68561e-05
18	4	3.25795e-05	-2.78285e-05
18	5	-6.88538e-05	2.13868e-05
18	6	0.000110351	4.82403e-06
18	7	-0.000125382	-5.70072e-05
18	8	0.000100817	0.000129554
18	9	-4.78701e-05	-0.000163683
18	10	-1.92788e-05	0.000103153
18	11	8.68318e-05	2.13295e-05
18	12	-0.000138171	-0.000122715
18	13	0.000162518	0.000143733
18	14	-0.000157141	-9.62705e-05
18	15	0.000123482	3.18133e-05
18	16	-7.13622e-05	1.45168e-05
18	17	2.29446e-05	-3.45134e-05
18	18	4.4797e-06	3.33653e-05
18	19	-1.24388e-05	-2.92414e-05
18	20	9.5785e-06	3.69148e-05
18	21	5.35205e-06	-5.16482e-05
18	22	-3.6868e-05	6.12973e-05
18	23	7.10589e-05	-5.75858e-05
18	24	-8.1252e-05	3.84356e-05
18	25	5.66902e-05	-1.21953e-05
19	1	3.19059e-06	2.96751e-07
19	2	-1.21311e-05	-2.55712e-06
19	3	2.28466e-05	5.60183e-06
19	4	-2.98933e-05	-9.7857e-06
19	5	3.32413e-05	1.66123e-05
19	6	-4.40646e-05	-3.7288e-05
19	7	7.04546e-05	0.000110348
19	8	-9.9128e-05	-0.000252189
19	9	0.000108544	0.000398077
19	10	-8.4045e-05	-0.000448102
19	11	2.72274e-05	0.000378874
19	12	4.31536e-05	-0.00027125
19	13	-9.79129e-05	0.000202311
19	14	0.000104036	-0.000166763
19	15	-5.50082e-05	0.000130866
19	16	-7.18549e-06	-9.30001e-05
19	17	3.58372e-05	6.53395e-05
19	18	-3.4854e-05	-4.86632e-05
19	19	3.16085e-05	3.97991e-05
19	20	-2.76617e-05	-3.58019e-05
19	21	1.66209e-05	2.79598e-05
19	22	-7.00021e-06	-1.03335e-05
19	23	4.43203e-06	-8.56646e-06
19	24	-2.72348e-06	1.71976e-05
19	25	-2.27763e-06	-1.50672e-05
20	1	1.08415e-06	-2.04903e-06
20	2	-7.40957e-07	9.17609e-06
20	3	-4.36908e-06	-1.74914e-05
20	4	1.56709e-05	2.63713e-05
20	5	-3.90639e-05	-3.79535e-05
20	6	6.62467e-05	5.07414e-05
20	7	-6.86526e-05	-8.5258e-05
20	8	3.25614e-05	0.000169353
20	9	2.28512e-05	-0.000270665
20	10	-6.46852e-05	0.000293099
20	11	8.26924e-05	-0.000189002
20	12	-9.10065e-05	2.42664e-05
20	13	9.77861e-05	0.000111309
20	14	-0.000102865	-0.000178108
20	15	0.000107576	0.000166475
20	16	-0.000114728	-9.38071e-05
20	17	0.000124554	1.27419e-05
20	18	-0.000124801	3.07271e-05
20	19	9.62718e-05	-2.99254e-05
20	20	-3.50539e-05	4.38998e-06
20	21	-3.57366e-05	2.02988e-05
20	22	7.70769e-05	-2.58047e-05
20	23	-6.79525e-05	1.11837e-05
20	24	2.73401e-05	7.8649e-06
20	25	8.29247e-06	-1.57428e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode15_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0128685	0
0	2	0.0149273	0
0	3	-0.0101691	0
0	4	0.0024186	0
0	5	0.00383919	0
0	6	-0.00605632	0
0	7	0.00497131	0
0	8	-0.00297378	0
0	9	0.00168082	0
0	10	-0.0013359	0
0	11	0.00143485	0
0	12	-0.00132721	0
0	13	0.000878219	0
0	14	-0.000611584	0
0	15	0.000851501	0
0	16	-0.00120071	0
0	17	0.00114933	0
0	18	-0.000676372	0
0	19	0.000102453	0
0	20	0.000285753	0
0	21	-0.000398064	0
0	22	0.000304136	0
0	23	-0.000131973	0
0	24	-1.31154e-05	0
0	25	0.000100449	0
1	1	0.00128305	-0.00410873
1	2	-0.00139855	0.00701519
1	3	-0.000145355	-0.0063301
1	4	0.00172555	0.00246469
1	5	-0.0016319	0.00214512
1	6	-2.65216e-05	-0.00522834
1	7	0.00183253	0.00605031
1	8	-0.00264061	-0.00518418
1	9	0.00226781	0.00368855
1	10	-0.00117965	-0.00237671
1	11	1.9437e-05	0.00143567
1	12	0.000705842	-0.000676974
1	13	-0.000872287	3.85561e-05
1	14	0.000725792	0.000338779
1	15	-0.000556526	-0.000359922
1	16	0.000441401	0.000114421
1	17	-0.000316767	0.000179206
1	18	0.000157584	-0.000353678
1	19	9.34236e-06	0.000415767
1	20	-0.000168362	-0.000460976
1	21	0.000290963	0.000516485
1	22	-0.000297358	-0.00052401
1	23	0.00014048	0.000444923
1	24	9.19333e-05	-0.000318629
1	25	-0.000238504	0.00021516
2	1	-0.00320374	0.219484
2	2	0.00859994	-0.572582
2	3	-0.0131742	0.864153
2	4	0.0133314	-0.895553
2	5	-0.00793454	0.605262
2	6	-0.000890139	-0.0962152
2	7	0.00962536	-0.438401
2	8	-0.015479	0.824246
2	9	0.0173566	-0.97935
2	10	-0.0159033	0.923078
2	11	0.012762	-0.736543
2	12	-0.00940308	0.510646
2	13	0.00648116	-0.310492
2	14	-0.00413014	0.165121
2	15	0.00243408	-0.0754469
2	16	-0.00142353	0.0282057
2	17	0.000946432	-0.0073582
2	18	-0.000756976	0.000156938
2	19	0.000641011	0.0013105
2	20	-0.000494621	-0.0010381
2	21	0.000347463	0.000593801
2	22	-0.000255744	-0.000330037
2	23	0.000203476	0.000199473
2	24	-0.000155741	-0.000133382
2	25	0.000117808	9.77052e-05
3	1	0.000688732	-0.00178384
3	2	-0.00190859	0.00531866
3	3	0.0027878	-0.00831487
3	4	-0.00234443	0.00778156
3	5	0.000338727	-0.00291014
3	6	0.00253925	-0.00425942
3	7	-0.00527983	0.0104754
3	8	0.00716289	-0.0134171
3	9	-0.00786251	0.0128965
3	10	0.00738623	-0.0103443
3	11	-0.00604882	0.00724498
3	12	0.00429516	-0.00436019
3	13	-0.00247244	0.00202652
3	14	0.000875847	-0.000424868
3	15	0.000170595	-0.000440592
3	16	-0.000532993	0.000713473
3	17	0.000434524	-0.000618901
3	18	-0.000248104	0.00040499
3	19	0.000180218	-0.0002359
3	20	-0.000202945	0.000134274
3	21	0.00022953	-3.84421e-05
3	22	-0.000246868	-8.24519e-05
3	23	0.000262199	0.000179446
3	24	-0.000240426	-0.000201378
3	25	0.000164398	0.000156605
4	1	0.000530393	-0.0139134
4	2	-0.0019538	0.0663936
4	3	0.00430792	-0.184564
4	4	-0.00732644	0.375731
4	5	0.0106429	-0.611976
4	6	-0.0138637	0.834199
4	7	0.0164324	-0.977213
4	8	-0.0175643	1.0006
4	9	0.0166664	-0.90555
4	10	-0.0139605	0.729246
4	11	0.0104359	-0.524003
4	12	-0.0070799	0.33545
4	13	0.00434677	-0.189961
4	14	-0.002346	0.0935636
4	15	0.00112633	-0.0385232
4	16	-0.00057568	0.0118383
4	17	0.000367676	-0.0013767
4	18	-0.00019662	-0.00143789
4	19	-3.87972e-05	0.00145312
4	20	0.000277228	-0.000850243
4	21	-0.000409662	0.000381025
4	22	0.000375297	-0.000180498
4	23	-0.00023006	0.000157305
4	24	9.38005e-05	-0.000184309
4	25	-2.38058e-05	0.00018662
5	1	0.00033379	-0.000404095
5	2	-0.00153796	0.00174474
5	3	0.00401281	-0.00406117
5	4	-0.00741212	0.00640069
5	5	0.0104321	-0.00733076
5	6	-0.0116364	0.00619496
5	7	0.010563	-0.00378003
5	8	-0.00781845	0.00153697
5	9	0.0045034	-0.000367656
5	10	-0.00172817	0.000216092
5	11	0.000140932	-0.000443134
5	12	0.000388245	0.000471228
5	13	-0.000412408	-0.000242513
5	14	0.000250159	6.4985e-05
5	15	7.84605e-05	-0.000112509
5	16	-0.00044121	0.000252702
5	17	0.000564986	-0.000266401
5	18	-0.000414713	8.88447e-05
5	19	0.000225673	0.000155864
5	20	-0.000152031	-0.000308374
5	21	0.000141161	0.000329041
5	22	-0.000112302	-0.000287664
5	23	7.62229e-05	0.00024923
5	24	-7.74035e-05	-0.000225763
5	25	0.000106206	0.000207017
6	1	9.38128e-05	-0.00170725
6	2	-0.000526809	0.0102452
6	3	0.00144983	-0.0337967
6	4	-0.00256786	0.078645
6	5	0.00341342	-0.142559
6	6	-0.00393449	0.211908
6	7	0.00436471	-0.266311
6	8	-0.00453821	0.288528
6	9	0.00395723	-0.272874
6	10	-0.00266398	0.226853
6	11	0.00140097	-0.166071
6	12	-0.000741029	0.106641
6	13	0.000563189	-0.0593604
6	14	-0.000455421	0.0278364
6	15	0.000209686	-0.0101594
6	16	0.000115948	0.00201935
6	17	-0.000349286	0.000767729
6	18	0.000387835	-0.00113152
6	19	-0.000294021	0.000716742
6	20	0.000203727	-0.000268439
6	21	-0.000176762	8.25897e-06
6	22	0.000171835	9.24094e-05
6	23	-0.000132097	-0.000126721
6	24	5.51618e-05	0.000142381
6	25	1.71456e-05	-0.00013749
7	1	4.09801e-05	3.35411e-05
7	2	-0.000291094	2.23954e-05
7	3	0.000977358	-0.000510056
7	4	-0.0020776	0.001477
7	5	0.00324709	-0.00226363
7	6	-0.00409038	0.00211345
7	7	0.00431948	-0.00105698
7	8	-0.00380783	-0.000241322
7	9	0.00268907	0.00121922
7	10	-0.00136425	-0.00158662
7	11	0.00033855	0.00127547
7	12	0.000117887	-0.00060312
7	13	-0.000149789	7.68263e-05
7	14	3.7951e-05	0.000112005
7	15	0.000104631	-0.000147283
7	16	-0.000262334	0.00023136
7	17	0.000368781	-0.000380675
7	18	-0.000350831	0.000494385
7	19	0.000216182	-0.000492398
7	20	-4.28166e-05	0.000372618
7	21	-9.19482e-05	-0.000204594
7	22	0.000154482	8.62383e-05
7	23	-0.000152342	-5.52637e-05
7	24	0.000112456	6.80723e-05
7	25	-5.79021e-05	-7.17806e-05
8	1	2.1375e-05	-9.03819e-05
8	2	-0.000117982	0.00078497
8	3	0.000255363	-0.00339682
8	4	-0.000156145	0.00976442
8	5	-0.000448238	-0.0209705
8	6	0.00129833	0.0357592
8	7	-0.00167508	-0.0502054
8	8	0.00124928	0.0594577
8	9	-0.000528877	-0.0603708
8	10	0.000163925	0.0530212
8	11	-0.0002007	-0.040281
8	12	0.000251876	0.0261375
8	13	-7.72679e-05	-0.013988
8	14	-0.000225522	0.00563407
8	15	0.000465256	-0.00114202
8	16	-0.00054843	-0.000550772
8	17	0.000482462	0.000759839
8	18	-0.000358765	-0.000458104
8	19	0.000274214	0.000141935
8	20	-0.000226002	3.02439e-05
8	21	0.00015244	-6.46904e-05
8	22	-5.32175e-05	2.22297e-05
8	23	-9.51746e-06	2.67463e-05
8	24	9.6612e-06	-3.4609e-05
8	25	1.63235e-05	5.10114e-06
9	1	-3.30962e-05	2.59676e-05
9	2	8.71488e-05	-8.4886e-05
9	3	-7.47245e-05	4.28192e-05
9	4	-5.16192e-05	0.000326576
9	5	0.000236669	-0.001058
9	6	-0.000452469	0.00190373
9	7	0.000737946	-0.00252929
9	8	-0.00102763	0.00266625
9	9	0.00116871	-0.00220374
9	10	-0.00112618	0.00130913
9	11	0.000971798	-0.00041913
9	12	-0.000769434	-6.48507e-05
9	13	0.000588984	0.000135668
9	14	-0.000504119	-8.69679e-05
9	15	0.000518768	0.000107747
9	16	-0.000549251	-0.000163942
9	17	0.000496369	0.000172651
9	18	-0.000349977	-0.000104741
9	19	0.000204459	-1.65932e-05
9	20	-0.000141664	0.000108761
9	21	0.00014045	-8.90569e-05
9	22	-0.000131211	-1.63935e-05
9	23	9.60167e-05	0.000100209
9	24	-7.29196e-05	-0.000102481
9	25	8.18678e-05	5.02808e-05
10	1	2.05903e-05	2.31801e-05
10	2	-8.78969e-05	-5.89397e-05
10	3	0.000190798	-4.64629e-05
10	4	-0.000251122	0.000599231
10	5	0.000174637	-0.00188288
10	6	3.55993e-05	0.00397525
10	7	-0.000279845	-0.00657865
10	8	0.000438216	0.00892342
10	9	-0.000415429	-0.0101037
10	10	0.000234406	0.00967009
10	11	-3.95865e-05	-0.00788686
10	12	-3.49534e-05	0.00547877
10	13	-4.97179e-05	-0.00315538
10	14	0.000203096	0.00133919
10	15	-0.000264162	-0.000208216
10	16	0.000168253	-0.000246186
10	17	-6.36515e-06	0.000236727
10	18	-9.69611e-05	-6.78602e-05
10	19	0.000101787	-5.19316e-05
10	20	-5.15529e-05	7.96794e-05
10	21	7.47791e-06	-7.08535e-05
10	22	2.12826e-07	6.46597e-05
10	23	2.48818e-05	-4.5082e-05
10	24	-5.79605e-05	3.18489e-06
10	25	6.42541e-05	2.66236e-05
11	1	2.06035e-06	1.02884e-05
11	2	2.32368e-06	-4.13476e-05
11	3	-5.69787e-06	6.36223e-05
11	4	-1.79532e-05	-1.70794e-05
11	5	4.3747e-05	-0.000167519
11	6	1.64725e-05	0.000563047
11	7	-0.000176327	-0.00111032
11	8	0.000300428	0.00150433
11	9	-0.000280126	-0.00142673
11	10	0.000154515	0.000888138
11	11	-1.47463e-06	-0.000208324
11	12	-0.000141996	-0.000295348
11	13	0.000247386	0.000525878
11	14	-0.000284731	-0.000566047
11	15	0.000257866	0.000519784
11	16	-0.000211153	-0.000439593
11	17	0.000169383	0.000354546
11	18	-9.88706e-05	-0.000271277
11	19	-1.01876e-05	0.000156356
11	20	8.78844e-05	-2.23861e-06
11	21	-7.83059e-05	-0.000115204
11	22	1.82948e-05	0.000110818
11	23	1.80217e-05	-1.45305e-06
11	24	-1.17444e-05	-0.000109928
11	25	-3.07904e-06	0.000151505
12	1	9.36901e-06	9.17693e-06
12	2	-4.74013e-05	-4.58845e-05
12	3	0.000100589	0.000124777
12	4	-0.000114478	-0.000243717
12	5	5.26046e-05	0.000327206
12	6	4.94867e-05	-0.000245277
12	7	-0.000111545	-4.47371e-05
12	8	0.000104049	0.000465202
12	9	-5.74219e-05	-0.000886493
12	10	-3.50912e-05	0.00117323
12	11	0.000236507	-0.00122275
12	12	-0.00052389	0.00101974
12	13	0.000717038	-0.000662373
12	14	-0.000652841	0.000285749
12	15	0.000359806	2.0993e-05
12	16	-7.04076e-06	-0.000211372
12	17	-0.00024467	0.000261975
12	18	0.000327735	-0.000194004
12	19	-0.000278947	8.48635e-05
12	20	0.000186384	-9.01049e-06
12	21	-0.000113833	-2.33059e-05
12	22	7.69619e-05	4.82856e-05
12	23	-6.32982e-05	-8.28167e-05
12	24	4.8641e-05	0.00010402
12	25	-1.58809e-05	-9.95616e-05
13	1	5.02475e-06	5.68351e-06
13	2	-1.91906e-05	-2.18862e-05
13	3	4.09191e-05	4.97088e-05
13	4	-6.97199e-05	-6.72837e-05
13	5	0.000107562	2.29605e-05
13	6	-0.000152045	9.04321e-05
13	7	0.000185284	-0.000199714
13	8	-0.000166487	0.00025495
13	9	8.25167e-05	-0.000287622
13	10	1.70809e-05	0.000324828
13	11	-8.30383e-05	-0.000341881
13	12	0.000105797	0.000301648
13	13	-9.52468e-05	-0.000200238
13	14	6.45509e-05	0.000100431
13	15	-2.93335e-05	-8.72033e-05
13	16	8.21861e-06	0.000173068
13	17	-8.06417e-06	-0.000269259
13	18	1.93789e-05	0.000261748
13	19	-3.58383e-05	-0.000138755
13	20	6.46213e-05	1.02524e-05
13	21	-9.96561e-05	2.92758e-05
13	22	0.000111976	-2.56735e-06
13	23	-9.39059e-05	-1.56005e-05
13	24	6.92782e-05	1.82077e-06
13	25	-5.0567e-05	1.97381e-05
14	1	-7.70379e-06	4.37738e-06
14	2	2.99004e-05	-2.66257e-05
14	3	-6.01593e-05	8.32371e-05
14	4	8.85973e-05	-0.000190161
14	5	-0.000116643	0.000329523
14	6	0.000145474	-0.000441644
14	7	-0.0001683	0.00050502
14	8	0.000188609	-0.000546949
14	9	-0.000222899	0.00055964
14	10	0.000275685	-0.000498785
14	11	-0.000314622	0.000354589
14	12	0.00028443	-0.000176739
14	13	-0.00017216	3.85063e-05
14	14	4.40847e-05	2.84323e-05
14	15	1.63661e-05	-3.61026e-05
14	16	1.61296e-05	-7.66045e-06
14	17	-0.000102905	7.33979e-05
14	18	0.000165471	-9.99106e-05
14	19	-0.000141021	6.93217e-05
14	20	4.49366e-05	-2.5817e-05
14	21	5.31271e-05	7.44748e-06
14	22	-0.000102729	-5.07056e-06
14	23	9.72764e-05	-7.33523e-06
14	24	-5.72113e-05	2.82378e-05
14	25	1.32485e-05	-3.54852e-05
15	1	2.86216e-06	6.92293e-07
15	2	-1.81399e-05	-1.02996e-05
15	3	4.27259e-05	5.46849e-05
15	4	-4.43575e-05	-0.000135457
15	5	4.26484e-06	0.000211787
15	6	3.35258e-05	-0.000262575
15	7	-1.98952e-05	0.000300345
15	8	-7.20005e-06	-0.000313503
15	9	-1.51202e-05	0.000274948
15	10	5.61517e-05	-0.00020127
15	11	-4.96065e-05	0.000110389
15	12	1.13963e-05	4.74668e-06
15	13	-4.86674e-06	-9.19721e-05
15	14	5.60614e-05	5.72072e-05
15	15	-0.000136025	8.91895e-05
15	16	0.000182389	-0.000208735
15	17	-0.000154539	0.000195182
15	18	6.83129e-05	-8.52765e-05
15	19	2.54194e-05	-8.18932e-06
15	20	-7.25983e-05	2.72461e-05
15	21	4.99911e-05	-5.76947e-06
15	22	1.26575e-05	-6.86899e-06
15	23	-6.03553e-05	5.82584e-06
15	24	6.6155e-05	-9.23609e-06
15	25	-4.4177e-05	2.03644e-05
16	1	-1.88799e-07	-1.82998e-06
16	2	5.1979e-06	2.04699e-06
16	3	-1.76651e-05	1.17346e-05
16	4	3.00785e-05	-6.07819e-05
16	5	-3.01256e-05	0.000150623
16	6	2.61192e-05	-0.000264154
16	7	-4.19744e-05	0.000396862
16	8	6.65266e-05	-0.000527055
16	9	-7.06105e-05	0.000600551
16	10	7.61089e-05	-0.000594939
16	11	-0.000142524	0.000519397
16	12	0.000274139	-0.000375806
16	13	-0.000389946	0.000183111
16	14	0.000403543	-1.91221e-05
16	15	-0.000299744	-2.40142e-05
16	16	0.000149646	-5.3185e-05
16	17	-6.10375e-05	0.000153399
16	18	7.92505e-05	-0.000191933
16	19	-0.000140578	0.000161715
16	20	0.000151984	-0.000105016
16	21	-9.88317e-05	6.26486e-05
16	22	3.71026e-05	-4.71953e-05
16	23	-7.99451e-06	4.35933e-05
16	24	5.91615e-06	-3.28356e-05
16	25	-1.04094e-05	1.53887e-05
17	1	1.45954e-06	-7.93769e-09
17	2	-1.036e-05	6.42404e-07
17	3	3.33017e-05	3.07531e-06
17	4	-6.55185e-05	-2.19676e-05
17	5	7.73058e-05	6.44956e-05
17	6	-4.89846e-05	-0.000128892
17	7	8.21981e-06	0.000183576
17	8	1.90624e-05	-0.000184082
17	9	-4.07679e-05	0.000135493
17	10	6.32886e-05	-9.82896e-05
17	11	-6.97508e-05	0.000104369
17	12	4.45119e-05	-0.000100359
17	13	-1.11116e-05	3.15486e-05
17	14	1.08104e-05	6.09737e-05
17	15	-4.41316e-05	-9.47075e-05
17	16	7.16051e-05	5.42921e-05
17	17	-6.16247e-05	1.24197e-06
17	18	1.06717e-05	-2.07039e-05
17	19	6.59669e-05	1.03154e-05
17	20	-0.000139566	-1.20629e-06
17	21	0.000171567	2.73085e-06
17	22	-0.000139244	4.90258e-07
17	23	6.42064e-05	-1.86342e-05
17	24	8.27388e-06	4.07171e-05
17	25	-5.22445e-05	-4.97279e-05
18	1	9.65424e-07	9.47072e-07
18	2	-4.68509e-06	-8.6374e-06
18	3	1.61742e-05	2.85728e-05
18	4	-2.78407e-05	-4.88185e-05
18	5	3.47033e-05	5.65675e-05
18	6	-6.42665e-05	-8.1845e-05
18	7	0.000117207	0.000171509
18	8	-0.000132061	-0.000302504
18	9	7.11351e-05	0.000383348
18	10	1.66309e-05	-0.000358703
18	11	-6.65047e-05	0.000253417
18	12	8.53545e-05	-0.000124119
18	13	-0.000110917	1.5901e-05
18	14	0.000133537	5.89989e-05
18	15	-0.000113865	-0.000110138
18	16	4.63278e-05	0.00013035
18	17	2.75904e-05	-0.000109609
18	18	-5.60871e-05	7.61773e-05
18	19	2.45147e-05	-6.59825e-05
18	20	2.68672e-05	7.10815e-05
18	21	-4.96975e-05	-6.30822e-05
18	22	4.40643e-05	4.02941e-05
18	23	-3.88739e-05	-2.04668e-05
18	24	4.04693e-05	1.30575e-05
18	25	-3.76853e-05	-1.5649e-05
19	1	-2.08261e-06	-3.04868e-07
19	2	8.68354e-06	-1.3942e-07
19	3	-1.28784e-05	-4.39506e-06
19	4	-5.09884e-06	2.13111e-05
19	5	5.10334e-05	-3.84446e-05
19	6	-9.18642e-05	3.09261e-05
19	7	9.16143e-05	4.52305e-06
19	8	-6.82092e-05	-4.14258e-05
19	9	6.7841e-05	6.50696e-05
19	10	-9.40487e-05	-8.73843e-05
19	11	0.000116164	0.000109856
19	12	-0.000114883	-0.000108454
19	13	8.85282e-05	6.4306e-05
19	14	-4.70479e-05	5.83648e-06
19	15	3.11274e-06	-6.77543e-05
19	16	3.39429e-05	0.000102573
19	17	-5.59699e-05	-0.000107206
19	18	5.87951e-05	8.67564e-05
19	19	-4.6187e-05	-5.49974e-05
19	20	2.79839e-05	2.66359e-05
19	21	-1.42912e-05	-7.57035e-06
19	22	8.90772e-06	-1.2935e-06
19	23	-7.10821e-06	-7.93753e-08
19	24	2.85737e-06	6.47102e-06
19	25	2.91027e-06	-9.41599e-06
20	1	-1.86823e-06	-3.21315e-07
20	2	7.18438e-06	3.93125e-06
20	3	-1.80878e-05	-1.05039e-05
20	4	3.58551e-05	2.93185e-05
20	5	-4.65863e-05	-7.58671e-05
20	6	1.75674e-05	0.000127319
20	7	6.21209e-05	-0.000140217
20	8	-0.0001354	0.000103976
20	9	0.00013385	-3.14299e-05
20	10	-6.86374e-05	-5.91113e-05
20	11	-8.14121e-07	0.0001239
20	12	4.20442e-05	-0.000115673
20	13	-5.91044e-05	4.85365e-05
20	14	6.80477e-05	1.47461e-05
20	15	-7.60474e-05	-4.37709e-05
20	16	7.38883e-05	5.65169e-05
20	17	-5.26626e-05	-6.26128e-05
20	18	2.61814e-05	5.55048e-05
20	19	-1.36395e-05	-4.41871e-05
20	20	1.2386e-05	3.8274e-05
20	21	-1.09245e-05	-3.13876e-05
20	22	6.81722e-06	1.90213e-05
20	23	-2.77304e-06	-6.27391e-06
20	24	-3.83607e-07	-2.73367e-06
20	25	4.01359e-06	8.16629e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode16_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00231699	0
0	2	0.00488436	0
0	3	-0.00628206	0
0	4	0.00384514	0
0	5	0.00214352	0
0	6	-0.00791492	0
0	7	0.00930454	0
0	8	-0.00519323	0
0	9	-0.00208915	0
0	10	0.00902198	0
0	11	-0.012886	0
0	12	0.0126841	0
0	13	-0.00951231	0
0	14	0.00576424	0
0	15	-0.00328097	0
0	16	0.00221405	0
0	17	-0.0016802	0
0	18	0.00107153	0
0	19	-0.000434445	0
0	20	3.45513e-05	0
0	21	2.62899e-06	0
0	22	0.000196321	0
0	23	-0.000332449	0
0	24	0.000230082	0
0	25	-6.18582e-07	0
1	1	-0.327978	0.00206767
1	2	0.538577	-0.00345674
1	3	-0.417078	0.00299555
1	4	0.0112821	-0.000863468
1	5	0.409518	-0.0017174
1	6	-0.566349	0.00323888
1	7	0.366415	-0.00282423
1	8	0.0611532	0.000580921
1	9	-0.485367	0.00270549
1	10	0.729255	-0.00597443
1	11	-0.748547	0.00814723
1	12	0.608829	-0.00844771
1	13	-0.412303	0.00691832
1	14	0.236917	-0.00446984
1	15	-0.115671	0.00221095
1	16	0.0470723	-0.000796214
1	17	-0.014947	0.000246462
1	18	0.00280436	-0.000166956
1	19	0.000505313	0.00016889
1	20	-0.000767135	-0.000148596
1	21	0.000362759	0.00016995
1	22	-5.53274e-05	-0.000241048
1	23	-5.52137e-05	0.0003051
1	24	8.54011e-05	-0.000304163
1	25	-0.000112639	0.000211764
2	1	0.00338804	-0.00106743
2	2	-0.00811482	0.00332006
2	3	0.0106726	-0.00626521
2	4	-0.00883496	0.00831585
2	5	0.0036357	-0.00776425
2	6	0.00173427	0.00441798
2	7	-0.00444302	0.000211317
2	8	0.0037594	-0.00428551
2	9	-0.00107676	0.00679012
2	10	-0.00139108	-0.00760491
2	11	0.00220218	0.00714087
2	12	-0.00149963	-0.00601255
2	13	0.000424869	0.00468479
2	14	0.000209973	-0.0033746
2	15	-0.000379585	0.0022467
2	16	0.000307723	-0.00147361
2	17	-0.0001386	0.00108518
2	18	-3.45446e-06	-0.000907671
2	19	5.35346e-05	0.00072394
2	20	-6.44467e-05	-0.000456023
2	21	8.2861e-05	0.000192039
2	22	-4.67559e-05	-5.35894e-05
2	23	-0.000101083	4.5818e-05
2	24	0.000279587	-8.26846e-05
2	25	-0.000346014	0.000108998
3	1	0.00721394	0.000361402
3	2	-0.0221922	-0.000971671
3	3	0.0360508	0.00160075
3	4	-0.0314703	-0.00203425
3	5	-0.0092161	0.00173733
3	6	0.0936202	-6.51472e-05
3	7	-0.210119	-0.00277994
3	8	0.327271	0.00570295
3	9	-0.406559	-0.00774793
3	10	0.422281	0.00855501
3	11	-0.374444	-0.00800359
3	12	0.285884	0.00614706
3	13	-0.187802	-0.0035609
3	14	0.104926	0.00121423
3	15	-0.04833	0.00018128
3	16	0.016846	-0.000575609
3	17	-0.00303014	0.000438896
3	18	-0.00113007	-0.00025011
3	19	0.00133888	0.000148073
3	20	-0.000625932	-9.32272e-05
3	21	8.7618e-05	8.49594e-05
3	22	0.000148574	-0.000118321
3	23	-0.000203352	0.000154117
3	24	0.000165617	-0.000184669
3	25	-9.12387e-05	0.000225024
4	1	0.000705993	0.000365495
4	2	-0.00277714	-0.00126338
4	3	0.0057637	0.00236573
4	4	-0.00780031	-0.00306766
4	5	0.00704637	0.0032166
4	6	-0.00309173	-0.0032646
4	7	-0.00283912	0.00352349
4	8	0.00852172	-0.0037238
4	9	-0.0118558	0.00347636
4	10	0.0120923	-0.00274792
4	11	-0.0100022	0.00183629
4	12	0.00690827	-0.00110766
4	13	-0.0039027	0.000746275
4	14	0.00168179	-0.000671477
4	15	-0.000504	0.000679116
4	16	0.000181842	-0.000610059
4	17	-0.000256194	0.000435645
4	18	0.000304883	-0.000261511
4	19	-0.000200223	0.000173844
4	20	6.71049e-05	-0.000114185
4	21	-6.07618e-06	8.95972e-06
4	22	-2.08496e-05	8.89804e-05
4	23	4.88221e-05	-0.00010134
4	24	-2.46106e-05	5.03702e-05
4	25	-7.46518e-05	-9.48448e-06
5	1	0.0237486	1.44895e-05
5	2	-0.113829	-6.08712e-05
5	3	0.304069	0.000340978
5	4	-0.578011	-0.00133478
5	5	0.862014	0.00322082
5	6	-1.06001	-0.00526735
5	7	1.10526	0.00632324
5	8	-0.992779	-0.00585529
5	9	0.77415	0.00426397
5	10	-0.524643	-0.00235099
5	11	0.307221	0.000729015
5	12	-0.153108	0.000274905
5	13	0.0629405	-0.000514123
5	14	-0.0199856	0.000136199
5	15	0.0041619	0.000400143
5	16	-0.000293808	-0.000689837
5	17	5.58173e-05	0.000655492
5	18	-0.00024984	-0.000439766
5	19	0.000220028	0.000197293
5	20	-5.60335e-05	-2.73777e-06
5	21	-0.000123012	-0.000117194
5	22	0.000266749	0.000146617
5	23	-0.000344223	-0.000103166
5	24	0.000341282	3.38344e-05
5	25	-0.000280629	2.88953e-05
6	1	0.000107232	0.000119161
6	2	-0.000605555	-0.000537134
6	3	0.00191282	0.00111428
6	4	-0.00416147	-0.00139883
6	5	0.00673496	0.00128324
6	6	-0.00846161	-0.00110272
6	7	0.00841865	0.000997099
6	8	-0.00655195	-0.000707189
6	9	0.00368294	0.000124405
6	10	-0.000905493	0.00044891
6	11	-0.00109167	-0.000786886
6	12	0.0020873	0.000989663
6	13	-0.00211543	-0.00113454
6	14	0.0014782	0.00112347
6	15	-0.000710196	-0.000912032
6	16	0.000268833	0.000624961
6	17	-0.000229816	-0.000414235
6	18	0.000341631	0.000307918
6	19	-0.000361175	-0.000239886
6	20	0.000286661	0.000170104
6	21	-0.000259754	-0.000113711
6	22	0.000312631	7.67909e-05
6	23	-0.000324557	-3.44068e-05
6	24	0.000215692	-1.89398e-05
6	25	-5.68465e-05	6.62949e-05
7	1	0.0031396	-5.19293e-05
7	2	-0.018957	0.00016247
7	3	0.0613226	-0.00020881
7	4	-0.137536	7.44772e-05
7	5	0.237396	0.000227269
7	6	-0.332993	-0.00070743
7	7	0.391909	0.00141004
7	8	-0.394685	-0.00216461
7	9	0.343999	0.00266134
7	10	-0.260641	-0.0027963
7	11	0.171282	0.0026459
7	12	-0.096653	-0.00223684
7	13	0.0458384	0.001627
7	14	-0.017464	-0.00100765
7	15	0.00478456	0.000531006
7	16	-0.000635255	-0.000204563
7	17	-4.93478e-05	1.17919e-05
7	18	-9.75703e-05	3.50824e-05
7	19	0.000181903	1.17544e-05
7	20	-0.000133328	-4.24151e-05
7	21	4.80385e-05	5.59152e-06
7	22	3.18601e-05	6.11385e-05
7	23	-8.7432e-05	-9.93993e-05
7	24	0.000101124	8.49426e-05
7	25	-7.71273e-05	-3.40328e-05
8	1	-9.37237e-06	2.38882e-05
8	2	1.80449e-05	-0.000132352
8	3	3.77742e-05	0.000368806
8	4	-0.000252228	-0.000665367
8	5	0.000683168	0.000895904
8	6	-0.00132243	-0.00102915
8	7	0.00202519	0.00112453
8	8	-0.00251311	-0.00113043
8	9	0.0025989	0.000820297
8	10	-0.00230749	-0.000140444
8	11	0.00173695	-0.000558603
8	12	-0.000973542	0.000926914
8	13	0.000226404	-0.000990894
8	14	0.000177687	0.000939066
8	15	-0.000140541	-0.000841484
8	16	-6.34517e-05	0.000670843
8	17	0.000125281	-0.000428365
8	18	-6.63376e-06	0.000190448
8	19	-0.000120174	-2.84053e-05
8	20	0.000107659	-5.45469e-05
8	21	4.2667e-06	8.48676e-05
8	22	-5.84242e-05	-8.58423e-05
8	23	-2.09888e-06	6.97757e-05
8	24	8.70315e-05	-3.29077e-05
8	25	-0.000113446	-2.46082e-05
9	1	0.000316514	-3.31102e-05
9	2	-0.00230104	0.000112423
9	3	0.00869499	-0.000194897
9	4	-0.0223584	0.000261392
9	5	0.0436081	-0.000438445
9	6	-0.0682402	0.00086303
9	7	0.0886096	-0.00136207
9	8	-0.0975946	0.00153142
9	9	0.0924076	-0.00119998
9	10	-0.0755876	0.000590383
9	11	0.053167	2.92192e-06
9	12	-0.0316309	-0.000454288
9	13	0.0153173	0.000719523
9	14	-0.00541809	-0.000782138
9	15	0.000754063	0.000709662
9	16	0.000682507	-0.000598521
9	17	-0.00062919	0.000465526
9	18	0.000210113	-0.000293349
9	19	5.01471e-05	0.000133694
9	20	-7.51735e-05	-5.98546e-05
9	21	-1.04834e-05	6.41421e-05
9	22	8.0173e-05	-7.45004e-05
9	23	-9.24889e-05	5.04558e-05
9	24	7.47952e-05	-1.09403e-05
9	25	-5.0098e-05	-8.61047e-06
10	1	1.68002e-06	2.66696e-08
10	2	-1.19126e-05	-1.02531e-05
10	3	7.11755e-07	0.000107482
10	4	8.34868e-05	-0.000396199
10	5	-0.000185254	0.000866154
10	6	0.000181945	-0.00137218
10	7	-5.22018e-05	0.00174122
10	8	-0.000137497	-0.00184754
10	9	0.000329813	0.00162538
10	10	-0.00050947	-0.00109763
10	11	0.000648809	0.000407516
10	12	-0.000640559	0.000211219
10	13	0.000422259	-0.000559999
10	14	-0.000127108	0.000629282
10	15	-4.23349e-05	-0.00055336
10	16	3.69661e-05	0.000431554
10	17	2.8231e-05	-0.000298125
10	18	-3.84446e-05	0.000182065
10	19	-3.62441e-06	-9.89368e-05
10	20	1.31979e-05	3.51206e-05
10	21	5.24779e-05	2.4164e-05
10	22	-0.00013937	-7.89702e-05
10	23	0.000174121	0.000123986
10	24	-0.00014455	-0.000151412
10	25	8.86865e-05	0.000147873
11	1	1.71484e-05	1.19285e-05
11	2	-0.000199547	-3.19536e-05
11	3	0.000978556	2.79625e-05
11	4	-0.00296068	1.08882e-05
11	5	0.00652787	-6.46188e-05
11	6	-0.0113706	0.000139933
11	7	0.0162863	-0.000266441
11	8	-0.0196161	0.000427203
11	9	0.0201515	-0.00054477
11	10	-0.0178215	0.000545889
11	11	0.0135976	-0.000415962
11	12	-0.00885948	0.000188252
11	13	0.00480972	5.95363e-05
11	14	-0.00207675	-0.000215336
11	15	0.000626051	0.000244775
11	16	-5.59716e-05	-0.000227415
11	17	-4.55341e-05	0.000220898
11	18	-4.24714e-05	-0.000196433
11	19	0.000147921	0.000126132
11	20	-0.000182908	-3.6614e-05
11	21	0.000155768	-3.52485e-05
11	22	-0.000121907	7.17091e-05
11	23	0.000102005	-6.94725e-05
11	24	-8.30882e-05	4.28841e-05
11	25	6.68447e-05	-1.27433e-05
12	1	-1.31259e-05	9.87244e-06
12	2	6.94755e-05	-5.79354e-05
12	3	-0.000170047	0.000176615
12	4	0.000236516	-0.000393863
12	5	-0.00020999	0.000716925
12	6	0.000151416	-0.00108794
12	7	-0.000138108	0.00136921
12	8	0.000147626	-0.00138723
12	9	-8.57977e-05	0.00106751
12	10	-9.08767e-05	-0.000537689
12	11	0.000290898	2.79488e-05
12	12	-0.00038358	0.000283044
12	13	0.000350802	-0.000334948
12	14	-0.000274852	0.000217101
12	15	0.000218144	-0.000101758
12	16	-0.000182403	7.79875e-05
12	17	0.000146607	-0.000109355
12	18	-8.87285e-05	0.0001374
12	19	5.85714e-06	-0.000147005
12	20	7.32773e-05	0.000149143
12	21	-0.000115479	-0.000144028
12	22	0.000107173	0.000116499
12	23	-6.3319e-05	-5.82385e-05
12	24	2.04788e-05	-1.36934e-05
12	25	-3.29684e-06	6.53887e-05
13	1	7.89879e-06	-3.72261e-06
13	2	-4.55411e-05	9.57996e-06
13	3	0.000144363	-1.08524e-05
13	4	-0.000388699	-9.8325e-07
13	5	0.000921558	5.34316e-05
13	6	-0.00181119	-0.000164231
13	7	0.00293333	0.000279654
13	8	-0.00396305	-0.000306817
13	9	0.0045083	0.000204182
13	10	-0.00436557	-1.71092e-05
13	11	0.00364848	-0.000122414
13	12	-0.00265755	8.07267e-05
13	13	0.00168063	0.000105864
13	14	-0.0009068	-0.000245519
13	15	0.000415351	0.000213792
13	16	-0.000181127	-6.56509e-05
13	17	0.000113756	-6.82841e-05
13	18	-0.00011614	0.000124097
13	19	0.000122889	-0.000114043
13	20	-0.000105931	5.55959e-05
13	21	6.88515e-05	2.8607e-05
13	22	-3.10775e-05	-8.05606e-05
13	23	2.21285e-06	6.06188e-05
13	24	2.34592e-05	-8.31043e-08
13	25	-4.57535e-05	-4.89299e-05
14	1	-5.93368e-06	3.56188e-06
14	2	2.84558e-05	-3.06507e-05
14	3	-5.869e-05	0.000114385
14	4	7.34591e-05	-0.000250638
14	5	-6.07726e-05	0.000392093
14	6	1.51848e-05	-0.000525551
14	7	5.61862e-05	0.000672005
14	8	-0.000125142	-0.000801342
14	9	0.000168755	0.000813602
14	10	-0.000199815	-0.000629313
14	11	0.000222139	0.000286761
14	12	-0.000168843	7.52949e-05
14	13	-5.45373e-07	-0.000316075
14	14	0.000180095	0.000386655
14	15	-0.000214128	-0.000347898
14	16	7.94613e-05	0.000284643
14	17	9.3274e-05	-0.000216069
14	18	-0.000167835	0.000116346
14	19	0.000124986	1.77504e-06
14	20	-3.41852e-05	-8.33126e-05
14	21	-3.41307e-05	9.20953e-05
14	22	4.76595e-05	-4.60542e-05
14	23	-1.17924e-05	1.453e-06
14	24	-4.1978e-05	4.00376e-06
14	25	7.55508e-05	1.97242e-05
15	1	1.64929e-08	-5.57462e-06
15	2	-1.33523e-05	3.18488e-05
15	3	5.6524e-05	-7.29625e-05
15	4	-9.69786e-05	9.0071e-05
15	5	7.70972e-05	-5.61806e-05
15	6	-3.59226e-05	-3.65639e-05
15	7	0.000103927	0.00019021
15	8	-0.00032693	-0.000356133
15	9	0.000580248	0.000423237
15	10	-0.000697632	-0.000313781
15	11	0.000642959	9.26494e-05
15	12	-0.000518131	6.86698e-05
15	13	0.000417893	-8.42739e-05
15	14	-0.000337953	3.62489e-05
15	15	0.000243778	-2.08739e-05
15	16	-0.000147011	2.6309e-05
15	17	8.58951e-05	-2.26547e-06
15	18	-7.90067e-05	-4.82906e-05
15	19	9.49037e-05	8.47017e-05
15	20	-8.31116e-05	-8.78094e-05
15	21	4.42314e-05	7.95792e-05
15	22	-1.97485e-05	-8.60193e-05
15	23	2.31321e-05	9.87593e-05
15	24	-2.86584e-05	-9.52046e-05
15	25	1.55406e-05	7.57465e-05
16	1	-1.84547e-06	1.72368e-06
16	2	3.61769e-06	-9.5022e-06
16	3	6.10696e-06	3.47966e-05
16	4	-4.21051e-05	-8.62197e-05
16	5	0.000104992	0.000134947
16	6	-0.000169863	-0.00011499
16	7	0.000206173	-7.04815e-07
16	8	-0.000205305	0.000159315
16	9	0.000191033	-0.000285709
16	10	-0.000195295	0.000335397
16	11	0.000215572	-0.00031807
16	12	-0.000226516	0.000277875
16	13	0.000214	-0.000223812
16	14	-0.000177571	0.000138128
16	15	0.000126702	-4.12414e-05
16	16	-7.81374e-05	-2.1749e-05
16	17	4.14684e-05	4.14364e-05
16	18	-1.60793e-05	-5.71846e-05
16	19	7.34115e-06	0.000106182
16	20	-1.27437e-05	-0.000172206
16	21	8.54143e-06	0.000200721
16	22	1.81542e-05	-0.000160672
16	23	-5.18863e-05	7.68273e-05
16	24	6.80926e-05	1.24797e-06
16	25	-5.59418e-05	-4.46033e-05
17	1	-3.22112e-06	-2.29076e-07
17	2	1.23495e-05	6.48411e-06
17	3	-9.68017e-06	-3.55378e-05
17	4	-2.97189e-05	8.68681e-05
17	5	8.59704e-05	-0.000114316
17	6	-0.000100912	6.56152e-05
17	7	5.82066e-05	5.68654e-05
17	8	-9.85269e-06	-0.000195874
17	9	-3.54582e-06	0.000277677
17	10	4.8784e-07	-0.000249414
17	11	1.88923e-06	0.000128641
17	12	-3.1197e-05	-1.12125e-05
17	13	0.00010639	-1.88835e-05
17	14	-0.000186169	-1.83113e-05
17	15	0.000209753	3.90979e-05
17	16	-0.000164673	-1.76348e-05
17	17	8.85186e-05	1.33145e-06
17	18	-2.76926e-05	-1.80272e-05
17	19	1.01168e-05	4.21287e-05
17	20	-3.05392e-05	-4.20907e-05
17	21	5.29242e-05	1.77189e-05
17	22	-5.09179e-05	2.95001e-06
17	23	3.73402e-05	4.01142e-07
17	24	-3.37433e-05	-1.49957e-05
17	25	3.51298e-05	1.80249e-05
18	1	-2.29183e-06	1.07769e-06
18	2	1.38657e-05	-4.77145e-06
18	3	-3.3313e-05	6.44218e-07
18	4	4.30324e-05	2.56384e-05
18	5	-2.73522e-05	-5.42589e-05
18	6	-1.12976e-05	5.16207e-05
18	7	5.64694e-05	-3.03971e-05
18	8	-9.79513e-05	2.60884e-05
18	9	0.000125579	-3.42809e-05
18	10	-0.000121394	2.47644e-05
18	11	9.56532e-05	6.428e-07
18	12	-8.44434e-05	-6.92504e-06
18	13	0.000100368	-1.05045e-05
18	14	-0.00012422	2.28327e-06
18	15	0.000144171	5.96464e-05
18	16	-0.000165496	-0.000129182
18	17	0.000178287	0.000145545
18	18	-0.000165186	-0.000105213
18	19	0.000135673	5.36042e-05
18	20	-0.000117005	-2.65955e-05
18	21	0.000116783	1.82258e-05
18	22	-0.00011226	-3.61537e-06
18	23	8.09317e-05	-2.19365e-05
18	24	-3.01937e-05	3.85401e-05
18	25	-9.84724e-06	-3.35647e-05
19	1	9.96016e-07	9.50075e-07
19	2	-7.84291e-06	-3.21593e-06
19	3	1.94766e-05	1.12183e-06
19	4	-2.17888e-05	9.19515e-06
19	5	-7.22437e-06	-9.84135e-06
19	6	7.53248e-05	-2.82049e-05
19	7	-0.000147031	0.000110656
19	8	0.000176874	-0.000196191
19	9	-0.000163598	0.000219988
19	10	0.000138164	-0.000165866
19	11	-0.000105705	7.57761e-05
19	12	3.02869e-05	3.87633e-06
19	13	9.35017e-05	-4.1092e-05
19	14	-0.000208096	3.29249e-05
19	15	0.000252923	-1.06376e-05
19	16	-0.000221707	-1.12335e-05
19	17	0.000161106	5.1624e-05
19	18	-0.000111487	-0.000111547
19	19	7.76047e-05	0.000160707
19	20	-5.51155e-05	-0.000174138
19	21	3.66412e-05	0.000149687
19	22	-1.15196e-05	-0.00010105
19	23	-1.20693e-05	5.16608e-05
19	24	1.34956e-05	-2.52307e-05
19	25	5.30751e-06	2.37101e-05
20	1	-1.28973e-06	-9.33702e-07
20	2	5.80885e-06	8.2371e-06
20	3	-1.26876e-05	-2.6125e-05
20	4	1.84267e-05	4.66186e-05
20	5	-2.79821e-05	-6.09636e-05
20	6	6.30458e-05	7.89276e-05
20	7	-0.00012333	-0.00011634
20	8	0.00016134	0.000155304
20	9	-0.000146846	-0.000148158
20	10	0.000107789	8.2183e-05
20	11	-8.01877e-05	-7.75505e-06
20	12	6.20975e-05	-9.80359e-06
20	13	-3.60975e-05	-4.30154e-05
20	14	8.88624e-06	0.000114417
20	15	6.95276e-06	-0.000137588
20	16	-2.30444e-05	9.02865e-05
20	17	5.12865e-05	-1.61167e-05
20	18	-7.68812e-05	-2.24142e-05
20	19	7.44895e-05	1.19381e-05
20	20	-4.15814e-05	1.18371e-05
20	21	1.23748e-05	-1.77499e-05
20	22	-1.93493e-05	8.91996e-06
20	23	4.49483e-05	-6.51676e-06
20	24	-4.95962e-05	1.80792e-05
20	25	2.87107e-05	-2.93633e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode17_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.358407	0
0	2	0.514836	0
0	3	-0.460394	0
0	4	0.111721	0
0	5	0.425408	0
0	6	-0.835416	0
0	7	0.806776	0
0	8	-0.276651	0
0	9	-0.517423	0
0	10	1.2099	0
0	11	-1.54151	0
0	12	1.47589	0
0	13	-1.15227	0
0	14	0.757729	0
0	15	-0.425473	0
0	16	0.204547	0
0	17	-0.0833692	0
0	18	0.0276407	0
0	19	-0.00619705	0
0	20	-0.00038823	0
0	21	0.00153268	0
0	22	-0.00106566	0
0	23	0.000413281	0
0	24	-3.35007e-06	0
0	25	-0.00016787	0
1	1	0.00570543	-0.00286236
1	2	-0.00966054	0.00490026
1	3	0.00809896	-0.00410069
1	4	-0.00156978	0.000779453
1	5	-0.00539132	0.00249545
1	6	0.00803271	-0.00348335
1	7	-0.00505155	0.0021802
1	8	-0.00109582	3.62406e-06
1	9	0.00679499	-0.00186674
1	10	-0.00986472	0.00289792
1	11	0.0102297	-0.00303914
1	12	-0.008961	0.00254313
1	13	0.00712222	-0.00184518
1	14	-0.00533512	0.00123338
1	15	0.00380113	-0.000722711
1	16	-0.00242701	0.000303718
1	17	0.00112719	-6.41176e-05
1	18	-0.000107084	4.13557e-05
1	19	-0.000314115	-0.000151807
1	20	0.000173133	0.000268056
1	21	0.000115059	-0.000299168
1	22	-0.00022816	0.000238583
1	23	0.000161146	-0.000155556
1	24	-3.32015e-05	0.000125946
1	25	-7.36695e-05	-0.000163344
2	1	0.262398	0.00152423
2	2	-0.622673	-0.00415256
2	3	0.801699	0.00629784
2	4	-0.629361	-0.00609498
2	5	0.203477	0.00320351
2	6	0.21349	0.000932794
2	7	-0.415958	-0.00433957
2	8	0.384389	0.00589797
2	9	-0.241493	-0.00583905
2	10	0.121189	0.00505112
2	11	-0.0782579	-0.00415245
2	12	0.0892403	0.00332506
2	13	-0.106098	-0.00258064
2	14	0.101017	0.00190661
2	15	-0.0752116	-0.00125521
2	16	0.0437399	0.000590028
2	17	-0.0191572	-2.22179e-05
2	18	0.00539405	-0.000293915
2	19	-8.26931e-05	0.000379925
2	20	-0.000905141	-0.000354304
2	21	0.000571648	0.000268552
2	22	-0.000179216	-0.000134323
2	23	-3.75877e-05	-6.18901e-06
2	24	0.000115093	9.15527e-05
2	25	-0.000117687	-9.96501e-05
3	1	5.65423e-05	-0.00114139
3	2	-0.000196706	0.00364861
3	3	0.000201288	-0.00609467
3	4	6.00398e-05	0.00626364
3	5	-0.000105046	-0.00361157
3	6	-0.000720817	-0.000284429
3	7	0.00245122	0.003667
3	8	-0.00448053	-0.00597244
3	9	0.00609953	0.00722201
3	10	-0.00693891	-0.00720642
3	11	0.00703104	0.00588604
3	12	-0.00656756	-0.00387693
3	13	0.00569334	0.00195299
3	14	-0.00452601	-0.000544319
3	15	0.00328388	-0.000158391
3	16	-0.00222902	0.00018165
3	17	0.0014253	0.000137322
3	18	-0.000734658	-0.000374544
3	19	9.84327e-05	0.000343972
3	20	0.000354223	-0.00013059
3	21	-0.00051082	-0.000101565
3	22	0.000442649	0.000239962
3	23	-0.000317174	-0.000238719
3	24	0.000237543	0.000124271
3	25	-0.000199635	9.157e-06
4	1	0.0385538	-0.000179948
4	2	-0.134959	0.000598958
4	3	0.24307	-0.00127647
4	4	-0.2569	0.00243661
4	5	0.0981718	-0.0044123
4	6	0.206103	0.00706139
4	7	-0.532019	-0.00943447
4	8	0.743442	0.0104077
4	9	-0.776218	-0.00971649
4	10	0.659197	0.00801242
4	11	-0.473248	-0.00603899
4	12	0.294347	0.0041951
4	13	-0.161883	-0.00270479
4	14	0.08013	0.00176845
4	15	-0.0359184	-0.001408
4	16	0.0140854	0.00133191
4	17	-0.00403262	-0.00119371
4	18	-5.02426e-05	0.000897979
4	19	0.00109896	-0.000542443
4	20	-0.000784817	0.000236622
4	21	0.00015377	-4.03298e-05
4	22	0.000281602	-4.71889e-05
4	23	-0.000435595	7.07611e-05
4	24	0.00040277	-7.16897e-05
4	25	-0.000280442	6.78459e-05
5	1	-0.000171562	6.70725e-05
5	2	0.00085487	-0.000199634
5	3	-0.00247778	0.000447761
5	4	0.00504711	-0.00107559
5	5	-0.00765204	0.00229066
5	6	0.00890027	-0.00379238
5	7	-0.00820862	0.00491245
5	8	0.00633435	-0.00536374
5	9	-0.00438888	0.00550414
5	10	0.00281582	-0.00561938
5	11	-0.00153443	0.00544522
5	12	0.000531701	-0.00465922
5	13	5.53707e-05	0.00335019
5	14	-0.000211154	-0.00185978
5	15	0.000143281	0.000548378
5	16	-0.000112688	0.000286175
5	17	0.00019605	-0.000550668
5	18	-0.000270557	0.00041642
5	19	0.000226242	-0.000154176
5	20	-8.70343e-05	-5.04827e-05
5	21	-6.17273e-05	0.000139807
5	22	0.00015196	-0.000126552
5	23	-0.000152377	4.67767e-05
5	24	8.70316e-05	3.85047e-05
5	25	-2.10325e-05	-6.48037e-05
6	1	0.00622398	-1.89346e-05
6	2	-0.0311939	3.77361e-05
6	3	0.0828585	4.12066e-06
6	4	-0.148312	-0.000224688
6	5	0.194168	0.000739576
6	6	-0.188303	-0.00140727
6	7	0.125254	0.00182935
6	8	-0.0318122	-0.00175436
6	9	-0.0518425	0.00130969
6	10	0.0977892	-0.000793742
6	11	-0.102434	0.000383112
6	12	0.0804647	-0.000101677
6	13	-0.05082	-0.000108035
6	14	0.0262457	0.000332514
6	15	-0.0108493	-0.000553888
6	16	0.00317585	0.00063604
6	17	-0.000196993	-0.000514859
6	18	-0.000514461	0.000301585
6	19	0.000395977	-0.000153696
6	20	-0.000147779	0.000106445
6	21	6.3309e-06	-9.96248e-05
6	22	3.2819e-05	0.000103567
6	23	-4.2042e-05	-0.000122009
6	24	5.9633e-05	0.000138311
6	25	-7.83633e-05	-0.000138343
7	1	-2.61851e-05	-2.09561e-06
7	2	0.000216292	5.02185e-05
7	3	-0.000755846	-0.000187025
7	4	0.00173865	0.000315568
7	5	-0.00304539	-0.000209213
7	6	0.00422498	-0.000224375
7	7	-0.00473955	0.000768934
7	8	0.00444387	-0.0010943
7	9	-0.00363972	0.00108399
7	10	0.00275521	-0.00089837
7	11	-0.00204576	0.000729331
7	12	0.00148958	-0.00061367
7	13	-0.000976633	0.000512792
7	14	0.000537869	-0.000408705
7	15	-0.000272539	0.000274917
7	16	0.00016263	-9.98526e-05
7	17	-0.000109389	-4.59879e-05
7	18	7.19481e-05	7.96836e-05
7	19	-4.46907e-05	-1.93128e-05
7	20	-4.34618e-06	-5.16752e-05
7	21	7.06399e-05	9.36688e-05
7	22	-9.44057e-05	-0.000117944
7	23	5.49003e-05	0.000119119
7	24	-3.34397e-06	-7.66748e-05
7	25	-1.0953e-05	8.49456e-06
8	1	0.000674491	1.06069e-05
8	2	-0.00426012	-3.1014e-05
8	3	0.0141187	3.13244e-05
8	4	-0.0316561	-5.8076e-05
8	5	0.05301	0.000280955
8	6	-0.0694175	-0.000784606
8	7	0.0723357	0.0014059
8	8	-0.0595709	-0.00187272
8	9	0.0370015	0.00202332
8	10	-0.0143036	-0.00182807
8	11	-0.00124492	0.00135232
8	12	0.00781763	-0.000781177
8	13	-0.00788143	0.000316492
8	14	0.00518048	-4.90188e-06
8	15	-0.00243372	-0.000249963
8	16	0.000712946	0.000494732
8	17	5.0081e-05	-0.000620646
8	18	-0.000291038	0.000516418
8	19	0.00031101	-0.000248809
8	20	-0.00022906	-5.74061e-06
8	21	0.000133187	0.000146015
8	22	-9.70929e-05	-0.000177741
8	23	0.000112005	0.000137792
8	24	-0.000121804	-6.92897e-05
8	25	0.000105975	1.91505e-05
9	1	-1.93613e-05	-1.09076e-05
9	2	0.000112497	3.97331e-05
9	3	-0.000362377	-7.84247e-05
9	4	0.000758016	0.000103372
9	5	-0.00114855	-8.11453e-05
9	6	0.00143586	-2.59347e-05
9	7	-0.00163452	0.000247794
9	8	0.00168203	-0.000568885
9	9	-0.00145785	0.000906732
9	10	0.00105125	-0.00115735
9	11	-0.000742253	0.0012592
9	12	0.000677677	-0.00122676
9	13	-0.00077093	0.00110833
9	14	0.000876621	-0.000889934
9	15	-0.000901422	0.000561211
9	16	0.000800218	-0.000250545
9	17	-0.000602917	0.000103809
9	18	0.00040206	-0.000107937
9	19	-0.000248427	0.000153157
9	20	0.000128827	-0.000167729
9	21	-2.89286e-05	0.000153089
9	22	-4.53246e-05	-0.000151508
9	23	8.33574e-05	0.000181276
9	24	-9.09811e-05	-0.000205983
9	25	9.17792e-05	0.00018754
10	1	5.39938e-05	-8.81799e-07
10	2	-0.000411287	5.89663e-06
10	3	0.00160685	-3.04039e-05
10	4	-0.00425858	0.000115881
10	5	0.00846916	-0.000248005
10	6	-0.0132106	0.000281096
10	7	0.0165013	-9.74932e-05
10	8	-0.0166165	-0.000244141
10	9	0.0133927	0.000620529
10	10	-0.00834933	-0.00093165
10	11	0.00353229	0.00105003
10	12	-0.000266641	-0.000892728
10	13	-0.00121698	0.000566169
10	14	0.00140322	-0.000296126
10	15	-0.000977356	0.000198541
10	16	0.000490154	-0.000189423
10	17	-0.000180549	0.000138718
10	18	3.55698e-06	-4.62089e-05
10	19	0.00013816	8.89681e-07
10	20	-0.00024123	-2.90787e-05
10	21	0.00026125	7.42681e-05
10	22	-0.000203403	-8.99008e-05
10	23	0.000119637	7.52067e-05
10	24	-5.11433e-05	-4.58391e-05
10	25	-1.60465e-07	2.10493e-05
11	1	-4.6254e-06	-2.27194e-06
11	2	2.88577e-05	2.13712e-05
11	3	-8.65415e-05	-8.14276e-05
11	4	0.00016455	0.000209916
11	5	-0.000228023	-0.000405791
11	6	0.000276645	0.000558465
11	7	-0.000305962	-0.00051552
11	8	0.000248757	0.000299036
11	9	-0.000108179	-9.57339e-05
11	10	1.0769e-05	6.30476e-05
11	11	-6.3265e-05	-0.000228478
11	12	0.000245489	0.000438095
11	13	-0.000416498	-0.000445647
11	14	0.000483574	0.000203081
11	15	-0.000505661	5.76643e-05
11	16	0.000532431	-0.000121305
11	17	-0.000523306	1.82664e-05
11	18	0.000462101	8.75945e-05
11	19	-0.000376605	-0.000111365
11	20	0.000272027	9.61642e-05
11	21	-0.000155844	-0.000100397
11	22	7.76024e-05	0.000111697
11	23	-7.23784e-05	-9.51431e-05
11	24	0.000108662	5.48575e-05
11	25	-0.000129442	-1.66849e-05
12	1	1.39318e-06	4.52691e-06
12	2	-2.72086e-05	-2.87485e-05
12	3	0.000145454	3.432e-05
12	4	-0.000428797	7.73307e-05
12	5	0.000876931	-0.000312967
12	6	-0.00141944	0.000516496
12	7	0.00194275	-0.000512912
12	8	-0.00225459	0.000284542
12	9	0.00214398	3.0459e-05
12	10	-0.00160525	-0.000287332
12	11	0.000922611	0.000412353
12	12	-0.00040798	-0.000359143
12	13	0.00013641	0.00013039
12	14	-2.37195e-05	0.000137558
12	15	9.13678e-06	-0.000258684
12	16	-4.70383e-05	0.000184252
12	17	5.7679e-05	-2.53977e-05
12	18	-4.02263e-06	-8.91952e-05
12	19	-6.44412e-05	0.00012999
12	20	9.08286e-05	-0.000144014
12	21	-7.18024e-05	0.000164132
12	22	4.29402e-05	-0.000177366
12	23	-3.69797e-05	0.000158214
12	24	5.21799e-05	-0.000101369
12	25	-6.45475e-05	2.77269e-05
13	1	2.56657e-06	-5.12543e-07
13	2	-1.70821e-05	-3.87701e-07
13	3	4.39521e-05	2.80976e-05
13	4	-5.0883e-05	-0.00011243
13	5	1.11501e-05	0.000245004
13	6	2.44801e-05	-0.000367268
13	7	3.42473e-05	0.000394067
13	8	-0.000194527	-0.000301187
13	9	0.000354959	0.000152472
13	10	-0.000397777	1.64539e-05
13	11	0.000300484	-0.000251336
13	12	-0.000155227	0.000551997
13	13	5.37762e-05	-0.000782677
13	14	-1.00163e-05	0.000797378
13	15	5.36733e-06	-0.000606531
13	16	-3.15776e-05	0.000362856
13	17	7.69041e-05	-0.000202432
13	18	-0.000100621	0.000132934
13	19	6.46105e-05	-7.78608e-05
13	20	1.73114e-06	-6.61955e-07
13	21	-2.68493e-05	5.84062e-05
13	22	-4.13448e-06	-5.22692e-05
13	23	3.35354e-05	8.45896e-06
13	24	-1.95587e-05	2.50219e-05
13	25	-1.6244e-05	-3.56382e-05
14	1	4.16623e-06	-3.97134e-06
14	2	-1.86824e-05	2.18886e-05
14	3	4.84565e-05	-6.44388e-05
14	4	-8.84868e-05	0.000142994
14	5	0.000117537	-0.000251035
14	6	-9.81361e-05	0.000319839
14	7	8.46685e-06	-0.000258258
14	8	0.000105361	8.00787e-05
14	9	-0.000186427	8.00822e-05
14	10	0.000259133	-0.000122414
14	11	-0.000368378	7.99642e-05
14	12	0.000489884	-2.39926e-05
14	13	-0.000552731	-3.28765e-05
14	14	0.000506692	0.000114202
14	15	-0.000369897	-0.000224983
14	16	0.000207885	0.000319032
14	17	-6.82466e-05	-0.000332256
14	18	-2.18955e-05	0.000255386
14	19	3.73807e-05	-0.0001362
14	20	4.57266e-06	2.41406e-05
14	21	-3.99746e-05	5.54024e-05
14	22	3.27643e-05	-9.12065e-05
14	23	-6.82741e-06	8.26246e-05
14	24	-3.1072e-06	-4.15896e-05
14	25	-9.30601e-06	-1.25792e-05
15	1	-1.04902e-06	-1.58241e-06
15	2	2.31115e-06	6.72519e-07
15	3	1.01516e-05	2.15098e-05
15	4	-3.68586e-05	-9.73497e-05
15	5	3.89054e-05	0.000228684
15	6	-1.17731e-05	-0.000333483
15	7	2.00982e-05	0.000303424
15	8	-8.37184e-05	-0.000145161
15	9	0.000127545	2.42044e-06
15	10	-8.62925e-05	1.98203e-05
15	11	-1.52526e-05	1.68894e-05
15	12	8.94204e-05	-1.41696e-05
15	13	-6.85805e-05	-1.22199e-05
15	14	-2.8719e-05	2.38761e-06
15	15	0.000121295	4.12693e-05
15	16	-0.000149748	-8.45141e-05
15	17	0.000124779	0.000108141
15	18	-9.51568e-05	-0.000100714
15	19	7.79825e-05	6.96597e-05
15	20	-5.39229e-05	-4.90965e-05
15	21	2.37878e-05	5.3023e-05
15	22	-1.56778e-05	-5.7212e-05
15	23	3.72204e-05	4.46479e-05
15	24	-5.98735e-05	-2.40366e-05
15	25	5.74531e-05	6.43225e-06
16	1	4.75272e-06	-5.17855e-06
16	2	-2.61334e-05	2.6863e-05
16	3	6.63626e-05	-6.40388e-05
16	4	-0.000106758	9.14917e-05
16	5	0.000113368	-0.000114707
16	6	-4.55153e-05	0.000183525
16	7	-9.6769e-05	-0.000281823
16	8	0.000236215	0.000313995
16	9	-0.000280171	-0.000250088
16	10	0.000208908	0.000180485
16	11	-9.78652e-05	-0.000204884
16	12	5.46396e-05	0.000316415
16	13	-0.000107004	-0.000401471
16	14	0.000172515	0.000358845
16	15	-0.000162037	-0.000218897
16	16	7.83766e-05	0.000100387
16	17	1.21267e-05	-6.90455e-05
16	18	-7.00648e-05	9.66378e-05
16	19	9.82147e-05	-0.000124469
16	20	-9.48326e-05	0.000117365
16	21	5.5804e-05	-7.48227e-05
16	22	-3.59416e-06	1.88014e-05
16	23	-3.25578e-05	2.6984e-05
16	24	4.21575e-05	-4.98139e-05
16	25	-2.75002e-05	4.99222e-05
17	1	1.54494e-07	-1.27112e-07
17	2	-7.42411e-06	6.88548e-06
17	3	3.47242e-05	-1.70843e-05
17	4	-8.47999e-05	8.90825e-06
17	5	0.000123062	2.74994e-05
17	6	-9.68133e-05	-7.57499e-05
17	7	1.98982e-05	0.000112364
17	8	3.67378e-05	-0.00012609
17	9	-6.79736e-05	0.000116333
17	10	0.000134607	-0.000102788
17	11	-0.000237605	0.000124835
17	12	0.000302762	-0.00017929
17	13	-0.000268829	0.000212351
17	14	0.000143364	-0.000193717
17	15	1.21069e-06	0.000140622
17	16	-0.000100077	-8.89748e-05
17	17	0.000144274	6.47822e-05
17	18	-0.00014246	-6.39292e-05
17	19	0.000101075	6.38084e-05
17	20	-4.16295e-05	-5.53236e-05
17	21	-9.52812e-06	4.39049e-05
17	22	3.80017e-05	-2.92955e-05
17	23	-3.79672e-05	9.24479e-06
17	24	1.33677e-05	7.92609e-06
17	25	1.88278e-05	-1.25403e-05
18	1	1.37429e-06	-2.34116e-07
18	2	-4.52988e-06	2.886e-06
18	3	1.33978e-06	-8.79982e-06
18	4	1.90017e-05	1.40633e-05
18	5	-4.56973e-05	-1.90008e-05
18	6	5.2147e-05	3.63571e-05
18	7	-3.72914e-05	-6.96718e-05
18	8	2.01493e-05	9.07493e-05
18	9	6.26656e-06	-6.54966e-05
18	10	-6.20695e-05	1.6948e-06
18	11	0.000130907	3.68642e-05
18	12	-0.00016895	7.88089e-07
18	13	0.000157076	-7.26183e-05
18	14	-0.000124456	9.88483e-05
18	15	0.000111497	-6.37036e-05
18	16	-0.000115111	8.51388e-06
18	17	0.000105201	2.21462e-05
18	18	-7.79847e-05	-8.30755e-06
18	19	5.1802e-05	-2.95282e-05
18	20	-3.79949e-05	5.1765e-05
18	21	3.43255e-05	-5.05404e-05
18	22	-2.8584e-05	4.82216e-05
18	23	1.02094e-05	-5.21112e-05
18	24	1.73074e-05	4.87472e-05
18	25	-4.10088e-05	-3.30736e-05
19	1	-2.6101e-07	-1.65075e-06
19	2	-2.29835e-06	7.07181e-06
19	3	1.16338e-05	-1.83111e-05
19	4	-1.32418e-05	3.49838e-05
19	5	-1.99404e-05	-5.51308e-05
19	6	8.85752e-05	7.43158e-05
19	7	-0.000151576	-8.2237e-05
19	8	0.000156835	8.5657e-05
19	9	-0.000101013	-0.000106176
19	10	4.51075e-05	0.000131807
19	11	-4.31201e-05	-0.00012214
19	12	7.97349e-05	6.50665e-05
19	13	-0.000103952	1.02345e-05
19	14	9.5605e-05	-6.31355e-05
19	15	-6.68176e-05	5.96001e-05
19	16	2.69772e-05	4.33231e-06
19	17	1.65345e-05	-7.96987e-05
19	18	-4.24047e-05	0.000110946
19	19	3.33322e-05	-0.000100888
19	20	-4.11248e-06	8.82794e-05
19	21	-1.42934e-05	-8.68162e-05
19	22	1.218e-05	8.43609e-05
19	23	-1.67458e-06	-7.6059e-05
19	24	-5.59557e-06	6.73466e-05
19	25	5.75459e-06	-5.7581e-05
20	1	-1.479e-06	2.08341e-07
20	2	8.67826e-06	9.25892e-07
20	3	-2.55324e-05	-1.04369e-05
20	4	5.04316e-05	3.56204e-05
20	5	-7.81041e-05	-6.94109e-05
20	6	9.57995e-05	8.89687e-05
20	7	-8.11439e-05	-7.30034e-05
20	8	3.74823e-05	2.03959e-05
20	9	3.39674e-06	3.73715e-05
20	10	-3.88254e-05	-4.78142e-05
20	11	7.85355e-05	-8.99589e-06
20	12	-9.37763e-05	8.15779e-05
20	13	6.92404e-05	-0.000100036
20	14	-4.91217e-05	5.97174e-05
20	15	7.1836e-05	-1.22839e-05
20	16	-0.000111868	-6.43218e-06
20	17	0.000122848	-1.86361e-06
20	18	-9.65666e-05	2.58123e-05
20	19	5.38843e-05	-4.9571e-05
20	20	-1.51281e-05	5.09723e-05
20	21	-7.57308e-06	-3.06001e-05
20	22	1.68907e-05	1.5166e-05
20	23	-2.68697e-05	-1.71056e-05
20	24	4.05585e-05	2.28315e-05
20	25	-4.49892e-05	-2.00725e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode18_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0594119	0
0	2	-0.0681535	0
0	3	0.0425125	0
0	4	0.000146091	0
0	5	-0.0343734	0
0	6	0.0416034	0
0	7	-0.0232615	0
0	8	-0.00357258	0
0	9	0.0223295	0
0	10	-0.0278647	0
0	11	0.0247779	0
0	12	-0.0195923	0
0	13	0.0154283	0
0	14	-0.012005	0
0	15	0.00840882	0
0	16	-0.00474504	0
0	17	0.00174508	0
0	18	4.16312e-05	0
0	19	-0.000603602	0
0	20	0.000436102	0
0	21	-0.000155186	0
0	22	5.27402e-05	0
0	23	-6.93499e-05	0
0	24	9.5735e-05	0
0	25	-9.86802e-05	0
1	1	-0.000379975	-0.227227
1	2	0.00111592	0.375855
1	3	-0.00189407	-0.297164
1	4	0.00207418	0.0172768
1	5	-0.00126563	0.288058
1	6	-0.000263483	-0.427083
1	7	0.001527	0.31808
1	8	-0.0013368	-0.023055
1	9	-0.000793889	-0.313216
1	10	0.00402415	0.556713
1	11	-0.00647203	-0.645183
1	12	0.00652123	0.593267
1	13	-0.00421063	-0.459527
1	14	0.00129239	0.306815
1	15	0.00039401	-0.177524
1	16	-0.000542063	0.0881732
1	17	0.000131983	-0.0364399
1	18	-3.62752e-07	0.0115343
1	19	0.000180589	-0.00205415
1	20	-0.000350217	-0.000336568
1	21	0.000360526	0.000342572
1	22	-0.000274575	3.11543e-05
1	23	0.000174884	-0.000213236
1	24	-8.99998e-05	0.000166818
1	25	3.31368e-05	-8.39266e-06
2	1	0.00228549	-0.0186538
2	2	-0.00519062	0.0401761
2	3	0.00429875	-0.0413225
2	4	0.00414986	0.0132667
2	5	-0.0169691	0.0265596
2	6	0.0237342	-0.0485214
2	7	-0.0151469	0.035186
2	8	-0.00822623	0.00649319
2	9	0.0359432	-0.0533833
2	10	-0.0557483	0.0837887
2	11	0.0614346	-0.089145
2	12	-0.054553	0.0742741
2	13	0.0410291	-0.0505457
2	14	-0.0269293	0.0284119
2	15	0.0158988	-0.0132301
2	16	-0.00867975	0.00518062
2	17	0.00430105	-0.00180112
2	18	-0.00166606	0.000650148
2	19	0.000215366	-0.000376345
2	20	0.000339672	0.000394387
2	21	-0.000349043	-0.000391384
2	22	0.000171149	0.000249138
2	23	-8.31214e-06	-6.04996e-05
2	24	-8.1301e-05	-4.33516e-05
2	25	9.86753e-05	4.65586e-05
3	1	0.000786762	-0.0844498
3	2	-0.00223069	0.270167
3	3	0.00344943	-0.484435
3	4	-0.00362438	0.595959
3	5	0.00283369	-0.517616
3	6	-0.00193774	0.269952
3	7	0.00179653	0.0379847
3	8	-0.00243167	-0.283399
3	9	0.00296245	0.397298
3	10	-0.00245353	-0.383484
3	11	0.000807722	0.292824
3	12	0.00108733	-0.183569
3	13	-0.00213281	0.0944108
3	14	0.00195924	-0.0383495
3	15	-0.0010842	0.0107163
3	16	0.000316956	-0.000589168
3	17	-5.57536e-05	-0.00148435
3	18	8.47927e-05	0.00102304
3	19	-2.79106e-05	-0.00034037
3	20	-0.000169919	-2.98589e-05
3	21	0.000313541	0.000201742
3	22	-0.000277896	-0.000279651
3	23	0.000109167	0.000250917
3	24	6.95339e-05	-0.00013321
3	25	-0.000165089	2.39879e-06
4	1	0.0024596	-0.008946
4	2	-0.00935807	0.0323178
4	3	0.0194408	-0.0621422
4	4	-0.0270101	0.0768581
4	5	0.0253668	-0.0583075
4	6	-0.0123556	0.00796086
4	7	-0.00691895	0.0529254
4	8	0.0234305	-0.0982612
4	9	-0.0305062	0.113223
4	10	0.0273515	-0.0998552
4	11	-0.018067	0.0712968
4	12	0.00821658	-0.0418134
4	13	-0.00150789	0.0199933
4	14	-0.00143417	-0.00756866
4	15	0.00196191	0.00210286
4	16	-0.00166354	-0.000320451
4	17	0.00137863	-6.29645e-05
4	18	-0.00117971	0.000105961
4	19	0.000890056	-0.000127057
4	20	-0.000492303	0.000175527
4	21	0.000132906	-0.00022928
4	22	6.89241e-05	0.000238446
4	23	-0.000111958	-0.00017816
4	24	7.18296e-05	8.1538e-05
4	25	-3.08027e-05	5.25297e-06
5	1	0.000343319	0.00951323
5	2	-0.00130553	-0.0507996
5	3	0.00255733	0.152734
5	4	-0.00313554	-0.329052
5	5	0.00226817	0.558872
5	6	-0.000157269	-0.785971
5	7	-0.00205572	0.941942
5	8	0.00313412	-0.979442
5	9	-0.00267243	0.893838
5	10	0.00127873	-0.720802
5	11	8.71555e-05	0.514976
5	12	-0.000850215	-0.325319
5	13	0.000933899	0.180287
5	14	-0.000524601	-0.0862291
5	15	-3.64813e-05	0.0344476
5	16	0.000422342	-0.0106035
5	17	-0.000533144	0.001815
5	18	0.000451047	0.000429283
5	19	-0.000293897	-0.000556807
5	20	0.000154299	0.00034291
5	21	-7.26799e-05	-0.000231518
5	22	4.07135e-05	0.000203462
5	23	-4.01394e-05	-0.000184103
5	24	6.23256e-05	0.000140877
5	25	-8.93935e-05	-7.3678e-05
6	1	0.000661916	-0.00209056
6	2	-0.00333452	0.0106714
6	3	0.00921516	-0.0291787
6	4	-0.0178052	0.0547904
6	5	0.0263516	-0.0778042
6	6	-0.0311498	0.0873177
6	7	0.0299364	-0.0786736
6	8	-0.0233774	0.0562494
6	9	0.014478	-0.0298702
6	10	-0.00658794	0.00866131
6	11	0.00162598	0.00311669
6	12	0.000354265	-0.00644177
6	13	-0.000467442	0.00507962
6	14	4.38267e-06	-0.00264613
6	15	0.000243657	0.0010419
6	16	-0.000143737	-0.000517438
6	17	-1.69843e-05	0.000537869
6	18	-2.49884e-05	-0.000596338
6	19	0.000237193	0.000526448
6	20	-0.000411244	-0.000376612
6	21	0.000402139	0.000213951
6	22	-0.00023545	-6.66619e-05
6	23	5.06894e-05	-3.7643e-05
6	24	4.47815e-05	7.33096e-05
6	25	-4.91332e-05	-5.83264e-05
7	1	2.72804e-05	0.00157959
7	2	-0.000167743	-0.0101943
7	3	0.000548304	0.0354721
7	4	-0.00120557	-0.0859606
7	5	0.0018916	0.160959
7	6	-0.0021264	-0.24589
7	7	0.00160354	0.316357
7	8	-0.000579353	-0.349582
7	9	-0.000243937	0.335913
7	10	0.000366431	-0.282783
7	11	6.54429e-05	0.209199
7	12	-0.000506959	-0.135645
7	13	0.000589648	0.0761973
7	14	-0.000378586	-0.0360382
7	15	0.000125641	0.013384
7	16	2.06451e-05	-0.0030841
7	17	-4.47814e-05	-0.000292701
7	18	-6.83739e-06	0.000735191
7	19	7.54372e-05	-0.000395725
7	20	-0.000126907	8.27082e-05
7	21	0.000160146	3.57571e-05
7	22	-0.000188649	-1.36271e-05
7	23	0.000224841	-4.30823e-05
7	24	-0.000256364	7.8688e-05
7	25	0.000249564	-9.61559e-05
8	1	9.15294e-05	-0.000287264
8	2	-0.00056485	0.00175781
8	3	0.00181033	-0.00571468
8	4	-0.00401986	0.0128239
8	5	0.00694578	-0.0219756
8	6	-0.00983441	0.0301332
8	7	0.0116445	-0.0338566
8	8	-0.0116462	0.0315844
8	9	0.00997719	-0.0245936
8	10	-0.00744149	0.0158781
8	11	0.00485885	-0.00825518
8	12	-0.00275679	0.00319758
8	13	0.00136336	-0.000763384
8	14	-0.000606049	0.000119087
8	15	0.000206833	-0.000177634
8	16	8.66057e-05	0.000165706
8	17	-0.000343837	0.000106781
8	18	0.000487021	-0.000413484
8	19	-0.000449488	0.000519894
8	20	0.000283997	-0.000429964
8	21	-0.000105485	0.00028901
8	22	-6.96393e-06	-0.000187937
8	23	4.18405e-05	0.000128451
8	24	-3.63713e-05	-9.71697e-05
8	25	2.52898e-05	8.68866e-05
9	1	-9.45977e-06	0.00018422
9	2	3.2061e-05	-0.00139066
9	3	1.30393e-05	0.00544042
9	4	-0.000291657	-0.0145593
9	5	0.000860578	0.0298236
9	6	-0.00148873	-0.0495549
9	7	0.00180648	0.0690068
9	8	-0.00162344	-0.082062
9	9	0.00101871	0.0842376
9	10	-0.000292553	-0.0750337
9	11	-0.000154548	0.0580366
9	12	0.000130201	-0.0387879
9	13	0.000184731	0.0220093
9	14	-0.000464037	-0.0100737
9	15	0.0005195	0.00314269
9	16	-0.000371426	-6.9587e-05
9	17	0.000179808	-0.000712101
9	18	-8.70199e-05	0.000549184
9	19	9.36776e-05	-0.000245767
9	20	-0.000116781	7.62226e-05
9	21	0.000110636	-1.87021e-05
9	22	-8.76089e-05	1.68907e-06
9	23	6.96769e-05	-1.89275e-06
9	24	-6.2637e-05	1.7151e-05
9	25	6.2245e-05	-3.77031e-05
10	1	2.04688e-05	-3.68404e-05
10	2	-9.44573e-05	0.000240508
10	3	0.000265455	-0.000826857
10	4	-0.000562209	0.00199977
10	5	0.00101629	-0.00378585
10	6	-0.00165354	0.0058754
10	7	0.0023288	-0.00762428
10	8	-0.00275963	0.00829338
10	9	0.00282744	-0.007503
10	10	-0.00261073	0.00557839
10	11	0.00216258	-0.00332987
10	12	-0.00148672	0.00146194
10	13	0.0006982	-0.000283266
10	14	-5.7921e-05	-0.000193818
10	15	-0.000231104	0.000162277
10	16	0.00023433	2.91847e-05
10	17	-0.000169861	-6.58851e-05
10	18	0.000135377	-0.000116058
10	19	-0.000105784	0.000342964
10	20	7.71947e-05	-0.000436156
10	21	-6.08196e-05	0.000376479
10	22	4.12569e-05	-0.000253054
10	23	-9.15003e-06	0.00014431
10	24	-2.75486e-05	-7.81517e-05
10	25	6.36285e-05	4.52657e-05
11	1	4.01149e-06	2.63776e-05
11	2	-3.06811e-05	-0.000185706
11	3	0.000118858	0.000712589
11	4	-0.000284366	-0.00196551
11	5	0.000488991	0.0043031
11	6	-0.000674264	-0.00775741
11	7	0.000775294	0.0117064
11	8	-0.000734037	-0.0149621
11	9	0.000550047	0.0163331
11	10	-0.000300772	-0.0152971
11	11	0.000103225	0.0123074
11	12	-3.00137e-05	-0.0084861
11	13	5.77474e-05	0.00497924
11	14	-0.000104939	-0.00244449
11	15	8.18587e-05	0.000944994
11	16	6.64839e-05	-0.000197237
11	17	-0.000273989	-0.000111127
11	18	0.000364708	0.000183389
11	19	-0.000246395	-0.000149263
11	20	2.44864e-05	9.89192e-05
11	21	0.00012981	-6.77728e-05
11	22	-0.000150841	4.23648e-05
11	23	8.94837e-05	-8.63259e-06
11	24	-2.01979e-05	-1.35434e-05
11	25	-2.44543e-05	-1.14078e-06
12	1	-5.94577e-07	-1.06865e-05
12	2	8.87931e-06	4.66937e-05
12	3	-3.38531e-05	-0.00013071
12	4	4.1942e-05	0.000327913
12	5	9.24972e-06	-0.000696736
12	6	-9.28837e-05	0.00122128
12	7	0.000158002	-0.00184278
12	8	-0.000185975	0.00241269
12	9	0.000179702	-0.00263669
12	10	-0.000164227	0.00229096
12	11	0.000165586	-0.00148013
12	12	-0.000148283	0.00056073
12	13	4.13467e-05	0.000140918
12	14	0.000136079	-0.000486794
12	15	-0.000268006	0.000488782
12	16	0.000294676	-0.000255243
12	17	-0.000272981	-1.67924e-05
12	18	0.0002575	0.000142474
12	19	-0.000227125	-9.71965e-05
12	20	0.00016263	-1.27852e-06
12	21	-9.62031e-05	5.31271e-05
12	22	5.69594e-05	-4.91258e-05
12	23	-4.70957e-05	1.92106e-05
12	24	6.72843e-05	1.25164e-05
12	25	-0.000105811	-3.08328e-05
13	1	9.3825e-07	1.23212e-05
13	2	-1.02463e-05	-7.76534e-05
13	3	4.5566e-05	0.000226454
13	4	-0.000113887	-0.000444811
13	5	0.000202002	0.000735243
13	6	-0.000311225	-0.00115845
13	7	0.000450705	0.00173204
13	8	-0.000574597	-0.00230949
13	9	0.000637846	0.00265401
13	10	-0.000692404	-0.00261042
13	11	0.000782138	0.00217309
13	12	-0.000834537	-0.00147392
13	13	0.000780066	0.000729292
13	14	-0.00066038	-0.000152906
13	15	0.000526454	-0.000140802
13	16	-0.000359132	0.000182762
13	17	0.000155598	-9.27923e-05
13	18	1.78991e-05	-1.63855e-05
13	19	-9.03859e-05	9.50177e-05
13	20	5.43116e-05	-0.000137723
13	21	2.81055e-05	0.000138938
13	22	-7.58433e-05	-0.000103772
13	23	6.30974e-05	6.92266e-05
13	24	-2.94978e-05	-6.3145e-05
13	25	1.16326e-05	6.64917e-05
14	1	-3.32939e-06	2.5064e-06
14	2	8.62868e-06	-1.33657e-05
14	3	7.28163e-06	2.60679e-05
14	4	-6.06999e-05	-1.36389e-05
14	5	0.000125235	-5.03593e-05
14	6	-0.000140452	0.000153698
14	7	5.56245e-05	-0.000276405
14	8	7.38954e-05	0.000451407
14	9	-0.000113431	-0.000656571
14	10	3.77112e-05	0.000715166
14	11	4.48786e-05	-0.000490498
14	12	-5.77688e-05	9.11592e-05
14	13	3.24723e-05	0.000260605
14	14	-3.53549e-05	-0.000453293
14	15	8.62637e-05	0.000485987
14	16	-0.000143867	-0.000385531
14	17	0.000140137	0.000216678
14	18	-6.21382e-05	-7.75299e-05
14	19	-1.14141e-05	1.80257e-05
14	20	1.69658e-05	-1.00368e-05
14	21	1.02778e-05	1.16136e-05
14	22	-1.92681e-05	-1.41884e-05
14	23	1.72094e-05	2.29875e-05
14	24	-1.71419e-05	-3.26181e-05
14	25	-1.43485e-06	3.44469e-05
15	1	-1.94915e-06	2.50856e-06
15	2	4.22458e-06	-1.02155e-05
15	3	4.76486e-06	3.83638e-05
15	4	-4.3832e-05	-0.000106046
15	5	0.0001251	0.000223341
15	6	-0.000222866	-0.000398774
15	7	0.000273635	0.000595546
15	8	-0.000259296	-0.000709191
15	9	0.000252788	0.000651285
15	10	-0.000326508	-0.000441924
15	11	0.000459466	0.000195376
15	12	-0.00055557	-1.14418e-05
15	13	0.000543636	-8.98964e-05
15	14	-0.000451266	0.000133644
15	15	0.000343674	-0.000128495
15	16	-0.000235728	6.1092e-05
15	17	0.000116196	5.33807e-05
15	18	2.77332e-06	-0.00015861
15	19	-8.78228e-05	0.000209468
15	20	0.000109181	-0.000203964
15	21	-6.82834e-05	0.000162123
15	22	2.59468e-06	-0.000107065
15	23	4.34042e-05	6.33831e-05
15	24	-5.22675e-05	-4.09913e-05
15	25	4.13288e-05	2.63109e-05
16	1	-4.74012e-06	5.67019e-06
16	2	1.91851e-05	-2.3314e-05
16	3	-3.37208e-05	5.40691e-05
16	4	2.4028e-05	-9.73448e-05
16	5	1.1913e-05	0.000140852
16	6	-3.75891e-05	-0.000169959
16	7	3.65857e-05	0.000198955
16	8	-3.98867e-05	-0.000243232
16	9	7.29169e-05	0.000264945
16	10	-0.000115109	-0.000218554
16	11	0.000122048	0.000141195
16	12	-8.64692e-05	-0.000112134
16	13	5.22568e-05	0.000142785
16	14	-7.04941e-05	-0.000175606
16	15	0.000159822	0.000166669
16	16	-0.00028343	-0.00011486
16	17	0.000355974	3.75342e-05
16	18	-0.000307054	2.98413e-05
16	19	0.000157679	-4.70312e-05
16	20	-5.06916e-06	1.27001e-05
16	21	-7.75406e-05	3.30896e-05
16	22	9.10221e-05	-5.37963e-05
16	23	-6.34096e-05	4.93678e-05
16	24	1.19133e-05	-4.23917e-05
16	25	3.62456e-05	4.39233e-05
17	1	4.37573e-06	-1.31145e-06
17	2	-2.0324e-05	5.38073e-06
17	3	4.76955e-05	-9.91387e-06
17	4	-7.59884e-05	-4.94506e-06
17	5	9.89836e-05	7.52689e-05
17	6	-0.000115102	-0.000225983
17	7	8.79161e-05	0.000429942
17	8	2.6312e-05	-0.000572236
17	9	-0.000176809	0.000532111
17	10	0.000246097	-0.000330063
17	11	-0.000185018	0.000116039
17	12	3.90077e-05	-1.95599e-05
17	13	0.000119064	4.57905e-05
17	14	-0.000222888	-0.00010822
17	15	0.000242774	0.000131802
17	16	-0.00020832	-0.000105926
17	17	0.00016292	6.48277e-05
17	18	-0.000119138	-4.61581e-05
17	19	6.81145e-05	7.13829e-05
17	20	-5.95369e-06	-0.000129894
17	21	-5.34937e-05	0.000170629
17	22	8.69406e-05	-0.000149068
17	23	-8.56505e-05	8.02713e-05
17	24	6.82165e-05	-1.92139e-05
17	25	-5.71878e-05	-1.49517e-06
18	1	1.38838e-06	-2.37192e-06
18	2	-2.20237e-06	7.00174e-06
18	3	4.62904e-06	1.38604e-06
18	4	-1.99832e-05	-3.89012e-05
18	5	4.76991e-05	9.28342e-05
18	6	-6.87506e-05	-0.000127976
18	7	7.33764e-05	0.000130141
18	8	-8.77464e-05	-0.000135995
18	9	0.000144386	0.000187234
18	10	-0.000216535	-0.000256779
18	11	0.00022765	0.00027758
18	12	-0.000150573	-0.000245471
18	13	4.78955e-05	0.000219471
18	14	7.00201e-06	-0.000218271
18	15	1.47299e-05	0.000195261
18	16	-0.000100535	-0.000124872
18	17	0.000195204	4.10785e-05
18	18	-0.000235605	2.20065e-05
18	19	0.000204719	-5.73201e-05
18	20	-0.000134491	5.76919e-05
18	21	6.37242e-05	-2.52771e-05
18	22	-6.89706e-06	-1.07286e-05
18	23	-3.36489e-05	2.46295e-05
18	24	5.09259e-05	-2.12542e-05
18	25	-4.29972e-05	1.63622e-05
19	1	4.46077e-07	-1.65366e-06
19	2	-6.48691e-06	1.13074e-05
19	3	2.15354e-05	-2.68365e-05
19	4	-4.46232e-05	3.13689e-05
19	5	8.71959e-05	-1.17519e-05
19	6	-0.000162508	-4.05203e-05
19	7	0.000232324	0.000131856
19	8	-0.000217601	-0.000244426
19	9	0.00011443	0.000316893
19	10	-1.30989e-05	-0.000273923
19	11	-1.73024e-05	0.000114815
19	12	-3.50915e-05	5.51794e-05
19	13	0.000148081	-0.000130839
19	14	-0.000257969	0.000112082
19	15	0.000295185	-6.83551e-05
19	16	-0.000255017	4.45449e-05
19	17	0.000190942	-4.13869e-05
19	18	-0.000139035	4.6984e-05
19	19	9.67543e-05	-5.07955e-05
19	20	-5.68043e-05	4.03392e-05
19	21	2.04295e-05	-8.41765e-06
19	22	7.31771e-06	-2.99443e-05
19	23	-2.25823e-05	4.77698e-05
19	24	2.68328e-05	-3.92133e-05
19	25	-2.50697e-05	2.24902e-05
20	1	4.75389e-07	1.17179e-06
20	2	-4.55266e-06	-3.31513e-06
20	3	9.58555e-06	-1.72706e-06
20	4	6.52016e-07	2.44549e-05
20	5	-2.57188e-05	-5.85965e-05
20	6	3.88416e-05	7.70727e-05
20	7	-4.2755e-05	-6.24249e-05
20	8	7.28574e-05	3.10895e-05
20	9	-0.000116684	1.38971e-06
20	10	0.000121984	-4.56157e-05
20	11	-0.000104073	9.87232e-05
20	12	0.000130101	-0.000134278
20	13	-0.000195918	0.000145221
20	14	0.000220861	-0.000148607
20	15	-0.000156128	0.000144718
20	16	3.67966e-05	-0.000117917
20	17	6.98852e-05	7.70137e-05
20	18	-0.000125951	-4.47589e-05
20	19	0.000134326	2.89483e-05
20	20	-0.000118484	-3.30938e-05
20	21	9.30575e-05	5.62912e-05
20	22	-5.77666e-05	-7.94082e-05
20	23	1.76226e-05	7.97371e-05
20	24	1.29503e-05	-5.48128e-05
20	25	-2.67151e-05	2.25847e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode19_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0367636	0
0	2	0.0401808	0
0	3	-0.0223177	0
0	4	-0.00319722	0
0	5	0.020721	0
0	6	-0.0218732	0
0	7	0.0099989	0
0	8	0.00486533	0
0	9	-0.014733	0
0	10	0.0178355	0
0	11	-0.0164651	0
0	12	0.0132629	0
0	13	-0.00977743	0
0	14	0.00668517	0
0	15	-0.00409709	0
0	16	0.00196186	0
0	17	-0.000412781	0
0	18	-0.000383858	0
0	19	0.000439475	0
0	20	2.43375e-06	0
0	21	-0.000498569	0
0	22	0.000685537	0
0	23	-0.000542344	0
0	24	0.000277417	0
0	25	-7.49168e-05	0
1	1	-0.00305272	0.0260666
1	2	0.00410188	-0.0424268
1	3	-0.00148409	0.0321979
1	4	-0.00275615	0.000434434
1	5	0.00513101	-0.0343521
1	6	-0.00392407	0.0477419
1	7	0.000217742	-0.0323489
1	8	0.00342064	-0.00331383
1	9	-0.00490717	0.0417626
1	10	0.00381039	-0.0678875
1	11	-0.00127806	0.0755754
1	12	-0.000956693	-0.0674103
1	13	0.00175537	0.0506265
1	14	-0.00116366	-0.0326081
1	15	7.99333e-05	0.0179981
1	16	0.000605332	-0.00830648
1	17	-0.000611613	0.00302991
1	18	0.000209563	-0.000842893
1	19	0.000205213	0.000342989
1	20	-0.000415891	-0.000427303
1	21	0.000399905	0.000471558
1	22	-0.000220347	-0.000325699
1	23	-3.26386e-06	0.00011231
1	24	0.000103503	2.79527e-05
1	25	-6.32177e-06	-6.79969e-05
2	1	-0.00233556	-0.144103
2	2	0.00543631	0.310912
2	3	-0.00598668	-0.317964
2	4	0.00154726	0.0929298
2	5	0.00597851	0.228756
2	6	-0.0109022	-0.410395
2	7	0.00848546	0.30599
2	8	0.000924873	0.0365666
2	9	-0.0123652	-0.430805
2	10	0.0203424	0.69253
2	11	-0.0223437	-0.744773
2	12	0.0192787	0.62663
2	13	-0.0137588	-0.433295
2	14	0.0082207	0.249902
2	15	-0.00404769	-0.119342
2	16	0.00158729	0.0454743
2	17	-0.00046537	-0.0122351
2	18	1.81205e-05	0.000891952
2	19	0.000226828	0.00148983
2	20	-0.000362985	-0.00121944
2	21	0.000318613	0.000557138
2	22	-0.00012742	-0.000103871
2	23	-6.07558e-05	-8.05746e-05
2	24	0.000143657	0.000102726
2	25	-0.00012776	-6.60163e-05
3	1	-5.67526e-05	0.0106214
3	2	3.20366e-06	-0.0335297
3	3	0.000622964	0.059307
3	4	-0.00202622	-0.0719742
3	5	0.00343223	0.0615187
3	6	-0.00332085	-0.0310742
3	7	0.000667033	-0.00580913
3	8	0.00397692	0.0344242
3	9	-0.00862367	-0.0469719
3	10	0.0112059	0.0443831
3	11	-0.0109373	-0.032933
3	12	0.00846902	0.0196282
3	13	-0.00513415	-0.00912938
3	14	0.00218618	0.00292628
3	15	-0.000348786	-0.000244317
3	16	-0.000335333	-0.000420154
3	17	0.000331974	0.000221861
3	18	-0.000172123	0.00021897
3	19	0.000101587	-0.000561656
3	20	-0.000123723	0.00064536
3	21	0.000213223	-0.000502
3	22	-0.000337645	0.000281263
3	23	0.00039157	-0.000131551
3	24	-0.000305973	0.000100395
3	25	0.000157102	-0.000133689
4	1	-0.000747157	-0.0721993
4	2	0.0028636	0.264341
4	3	-0.00578744	-0.517193
4	4	0.00729747	0.655956
4	5	-0.00509443	-0.522923
4	6	-0.00089661	0.11497
4	7	0.00808812	0.401155
4	8	-0.0131538	-0.803654
4	9	0.014222	0.955388
4	10	-0.0116536	-0.862154
4	11	0.00728466	0.630099
4	12	-0.00307096	-0.380585
4	13	0.000169528	0.189475
4	14	0.00119232	-0.0757082
4	15	-0.00136182	0.0226003
4	16	0.000885014	-0.00404008
4	17	-0.000281977	-9.12575e-05
4	18	-9.88225e-05	0.000269953
4	19	0.000196976	-4.6136e-05
4	20	-0.000180333	-5.87397e-05
4	21	0.000186591	0.000140204
4	22	-0.000189767	-0.000210748
4	23	0.000116074	0.000239145
4	24	2.661e-05	-0.000219608
4	25	-0.000159635	0.000161114
5	1	-5.78094e-05	-0.000861727
5	2	0.000233073	0.00486116
5	3	-0.000631733	-0.0154022
5	4	0.00127789	0.0346987
5	5	-0.00178436	-0.0611678
5	6	0.00157359	0.0887817
5	7	-0.000741879	-0.109264
5	8	0.00010388	0.116035
5	9	-0.000194101	-0.107542
5	10	0.000803791	0.0877213
5	11	-0.00140863	-0.0633332
5	12	0.00163777	0.0404361
5	13	-0.0014338	-0.0225194
5	14	0.000989821	0.0105572
5	15	-0.000564419	-0.00380948
5	16	0.000309333	0.00071803
5	17	-0.000202714	0.00031171
5	18	0.000115657	-0.000461448
5	19	1.71083e-05	0.000370071
5	20	-0.000123662	-0.000250347
5	21	0.000117211	0.000140207
5	22	-2.28962e-05	-6.54888e-05
5	23	-6.68238e-05	5.16354e-05
5	24	0.00011293	-7.88231e-05
5	25	-0.000131536	9.34912e-05
6	1	-0.00018645	-0.016427
6	2	0.000926701	0.0848349
6	3	-0.00255645	-0.235228
6	4	0.00491398	0.44872
6	5	-0.00712936	-0.6486
6	6	0.00802385	0.743155
6	7	-0.00697275	-0.687246
6	8	0.00439844	0.510504
6	9	-0.00138607	-0.29243
6	10	-0.000966344	0.110469
6	11	0.00200955	-0.00232596
6	12	-0.00180266	-0.0373954
6	13	0.000994324	0.0363404
6	14	-0.000287657	-0.02161
6	15	-4.29683e-05	0.00870843
6	16	8.26352e-05	-0.00200229
6	17	1.82422e-05	-5.70308e-06
6	18	-0.000113319	4.98993e-05
6	19	8.91651e-05	0.000119901
6	20	4.63432e-05	-4.86088e-05
6	21	-0.000187257	-7.81104e-05
6	22	0.000244196	0.000106363
6	23	-0.000202956	-7.06682e-05
6	24	0.000105956	3.57031e-05
6	25	-6.78563e-06	-1.93899e-05
7	1	-3.61337e-05	-0.000211453
7	2	0.000193709	0.0012536
7	3	-0.000543048	-0.00407681
7	4	0.00107256	0.00944929
7	5	-0.00166752	-0.0172867
7	6	0.0021557	0.0262918
7	7	-0.00238131	-0.0342564
7	8	0.00226084	0.0387881
7	9	-0.00186785	-0.0383014
7	10	0.00142648	0.0330006
7	11	-0.00113386	-0.0248976
7	12	0.000977922	0.0165765
7	13	-0.00080058	-0.00980976
7	14	0.000524314	0.00510321
7	15	-0.000204262	-0.00217163
7	16	-5.93413e-05	0.000577917
7	17	0.000175957	6.45059e-05
7	18	-0.000119253	-0.000166178
7	19	-3.12253e-05	0.000105811
7	20	0.000145322	-7.33337e-05
7	21	-0.000159834	7.07128e-05
7	22	0.000105004	-6.66177e-05
7	23	-2.4181e-05	7.81979e-05
7	24	-6.12099e-05	-0.000117593
7	25	0.000114425	0.000156583
8	1	-3.51452e-05	-0.00206075
8	2	0.000196242	0.0132908
8	3	-0.000561313	-0.0449589
8	4	0.00114833	0.10345
8	5	-0.00194439	-0.179782
8	6	0.00280582	0.249001
8	7	-0.00335922	-0.283216
8	8	0.003278	0.268843
8	9	-0.00261956	-0.214253
8	10	0.00174058	0.142795
8	11	-0.0010009	-0.0782492
8	12	0.000539604	0.0338029
8	13	-0.000280304	-0.0102763
8	14	0.00013305	0.00129819
8	15	-6.42402e-05	0.000509338
8	16	1.78887e-05	-0.000144202
8	17	7.23524e-05	-0.000204503
8	18	-0.000194596	0.000142461
8	19	0.000270253	4.51697e-05
8	20	-0.000248187	-7.9599e-05
8	21	0.000144278	-5.37924e-05
8	22	-1.96681e-05	0.000197181
8	23	-6.62309e-05	-0.000236618
8	24	9.28936e-05	0.00017396
8	25	-7.51226e-05	-6.80146e-05
9	1	-3.68842e-05	-5.36464e-05
9	2	0.000217873	0.000272868
9	3	-0.00061039	-0.000797327
9	4	0.00103491	0.00175231
9	5	-0.00118869	-0.00317709
9	6	0.00101069	0.00495766
9	7	-0.000701668	-0.0067721
9	8	0.000419383	0.00808063
9	9	-0.000147547	-0.00837367
9	10	-0.000122471	0.00755143
9	11	0.000260892	-0.00597454
9	12	-0.000176276	0.00419689
9	13	-2.05425e-05	-0.00269734
9	14	0.000155951	0.00168054
9	15	-0.000183498	-0.00103345
9	16	0.000166244	0.000536942
9	17	-0.00015627	-0.000110498
9	18	0.000145777	-0.000191066
9	19	-0.000115368	0.000339088
9	20	7.91061e-05	-0.000375213
9	21	-6.08047e-05	0.000336568
9	22	6.86732e-05	-0.000241533
9	23	-9.07074e-05	0.000129496
9	24	8.49228e-05	-4.44452e-05
9	25	-2.14557e-05	-3.91794e-06
10	1	-1.32277e-05	-0.000215133
10	2	5.66743e-05	0.00163202
10	3	-0.000103434	-0.006395
10	4	9.61497e-05	0.0169278
10	5	-6.23257e-05	-0.0336122
10	6	0.000126126	0.0529163
10	7	-0.000307318	-0.0683055
10	8	0.00043738	0.0737534
10	9	-0.000404865	-0.0673022
10	10	0.000326029	0.05202
10	11	-0.000354626	-0.0338207
10	12	0.000467058	0.0180664
10	13	-0.000534827	-0.0073912
10	14	0.000504061	0.00172266
10	15	-0.000411497	0.000412459
10	16	0.000295766	-0.000672045
10	17	-0.000163298	0.000292775
10	18	5.93747e-06	5.57722e-05
10	19	0.000158417	-0.000171777
10	20	-0.000273348	0.000112911
10	21	0.000293572	-1.07767e-05
10	22	-0.000220548	-4.02803e-05
10	23	0.000101313	2.70086e-05
10	24	-2.44014e-06	1.51384e-05
10	25	-4.11664e-05	-4.79443e-05
11	1	-6.11347e-06	-1.71902e-05
11	2	6.00988e-05	9.53165e-05
11	3	-0.000225644	-0.000275092
11	4	0.000485104	0.000508446
11	5	-0.000684678	-0.000698413
11	6	0.000667447	0.000846589
11	7	-0.000450074	-0.00103377
11	8	0.000168964	0.00124591
11	9	0.000106634	-0.00132461
11	10	-0.000383349	0.00113728
11	11	0.000615299	-0.000747555
11	12	-0.000711422	0.000385202
11	13	0.000676099	-0.000228233
11	14	-0.000601373	0.000263231
11	15	0.000516543	-0.00038202
11	16	-0.000376596	0.000485169
11	17	0.000175115	-0.000501372
11	18	3.48821e-05	0.000418005
11	19	-0.000192521	-0.000271604
11	20	0.00024524	0.000105187
11	21	-0.000182757	3.22889e-05
11	22	7.01799e-05	-9.84715e-05
11	23	1.0128e-05	0.000100901
11	24	-3.17507e-05	-8.57239e-05
11	25	1.8617e-05	8.02789e-05
12	1	3.68296e-06	-1.63595e-05
12	2	-2.15363e-05	0.000143613
12	3	6.51112e-05	-0.000653887
12	4	-0.000167722	0.00203189
12	5	0.000356081	-0.0047069
12	6	-0.000569694	0.00850499
12	7	0.000662414	-0.0123825
12	8	-0.000535694	0.0149285
12	9	0.000271923	-0.0152539
12	10	-4.83236e-05	0.0134062
12	11	-6.68419e-05	-0.0101469
12	12	0.000155312	0.00652855
12	13	-0.000285254	-0.00346956
12	14	0.000379412	0.00141006
12	15	-0.000331261	-0.000300627
12	16	0.000182774	-0.000128012
12	17	-7.19529e-05	0.000164082
12	18	5.08658e-05	-4.09306e-05
12	19	-6.22099e-05	-9.741e-05
12	20	5.28919e-05	0.000184543
12	21	-1.91062e-05	-0.000203657
12	22	-1.558e-05	0.000165119
12	23	2.10063e-05	-8.95292e-05
12	24	6.27759e-06	6.38838e-06
12	25	-3.36722e-05	4.98219e-05
13	1	6.56191e-06	5.59114e-06
13	2	-4.09863e-05	-1.58763e-05
13	3	0.000115708	3.14719e-05
13	4	-0.000162834	-7.21453e-05
13	5	6.54731e-05	0.000145292
13	6	0.000174992	-0.000206961
13	7	-0.000387299	0.000191486
13	8	0.000434814	-7.03599e-05
13	9	-0.000357966	-0.00011072
13	10	0.000232256	0.000236164
13	11	-7.46925e-05	-0.000223706
13	12	-8.11216e-05	0.000114437
13	13	0.000164904	-1.20093e-05
13	14	-0.000140379	-9.81222e-06
13	15	5.36085e-05	-6.25095e-05
13	16	1.91004e-05	0.00017695
13	17	-5.62835e-05	-0.000251611
13	18	8.62868e-05	0.000254625
13	19	-0.000113816	-0.000217417
13	20	0.000108318	0.000165774
13	21	-5.91019e-05	-0.000103545
13	22	-4.87939e-06	5.14519e-05
13	23	4.64051e-05	-3.80339e-05
13	24	-5.43115e-05	5.94626e-05
13	25	4.33462e-05	-8.34525e-05
14	1	-3.35102e-07	4.33773e-07
14	2	4.09599e-06	1.42461e-05
14	3	2.39567e-06	-7.4675e-05
14	4	-6.79106e-05	0.000189438
14	5	0.000238171	-0.000390575
14	6	-0.000488888	0.00077193
14	7	0.00069645	-0.00134104
14	8	-0.000716152	0.00189865
14	9	0.000506561	-0.00220378
14	10	-0.000153842	0.00220954
14	11	-0.000172522	-0.00201408
14	12	0.000316885	0.00168719
14	13	-0.000263078	-0.00127236
14	14	0.000118468	0.000843533
14	15	6.70629e-06	-0.000471645
14	16	-6.91906e-05	0.000193436
14	17	9.55096e-05	-2.19556e-05
14	18	-0.000124666	-4.71044e-05
14	19	0.000153316	3.26384e-05
14	20	-0.000154555	2.71604e-05
14	21	0.000124533	-8.74109e-05
14	22	-8.96357e-05	0.000127184
14	23	6.97276e-05	-0.000139502
14	24	-5.76844e-05	0.000115922
14	25	4.16964e-05	-6.65655e-05
15	1	3.16611e-06	-6.28584e-07
15	2	-2.03478e-05	-2.06868e-07
15	3	6.82058e-05	-4.35693e-06
15	4	-0.000153085	3.31621e-05
15	5	0.000246855	-9.06066e-05
15	6	-0.000289946	0.000169376
15	7	0.000236895	-0.000224129
15	8	-0.000126661	0.000158593
15	9	7.38747e-05	4.80026e-05
15	10	-0.000122327	-0.000269895
15	11	0.000174077	0.000357531
15	12	-0.000126187	-0.000277833
15	13	-1.3433e-06	0.000118893
15	14	0.000124354	1.48197e-06
15	15	-0.000198426	-3.76554e-05
15	16	0.000215605	3.55765e-05
15	17	-0.000180494	-3.91447e-05
15	18	0.00012024	4.06444e-05
15	19	-6.99893e-05	-2.65538e-05
15	20	4.4227e-05	-6.12401e-07
15	21	-3.18798e-05	3.74629e-05
15	22	1.70197e-05	-7.70022e-05
15	23	-1.04136e-06	0.000102048
15	24	-4.43765e-06	-0.000102178
15	25	-3.59606e-06	8.81359e-05
16	1	7.4331e-07	-3.75846e-06
16	2	-5.55111e-06	9.804e-06
16	3	1.56673e-05	-7.73626e-06
16	4	-3.32736e-05	-9.83878e-06
16	5	7.16188e-05	3.48782e-05
16	6	-0.000128101	-4.58114e-05
16	7	0.000193314	2.66217e-05
16	8	-0.000282703	2.4039e-05
16	9	0.000370583	-9.57006e-05
16	10	-0.000377879	0.00018414
16	11	0.000285095	-0.000304178
16	12	-0.00017598	0.000438884
16	13	0.000147441	-0.000513026
16	14	-0.000203326	0.000484482
16	15	0.00026247	-0.000400427
16	16	-0.000255897	0.000316665
16	17	0.000185948	-0.000242179
16	18	-0.000106999	0.000169098
16	19	6.4237e-05	-9.42915e-05
16	20	-5.59807e-05	2.58491e-05
16	21	5.7127e-05	1.99182e-05
16	22	-5.29153e-05	-3.44068e-05
16	23	3.87823e-05	2.44595e-05
16	24	-1.57005e-05	-1.03921e-05
16	25	-7.47206e-06	7.16554e-06
17	1	-2.43998e-06	-1.94969e-07
17	2	2.24438e-06	2.65524e-06
17	3	1.01101e-05	-1.19787e-05
17	4	-4.07258e-05	2.64317e-05
17	5	8.91682e-05	-2.86337e-05
17	6	-0.000118413	-2.65682e-06
17	7	5.68966e-05	6.28813e-05
17	8	9.72826e-05	-0.000131693
17	9	-0.000219244	0.000203358
17	10	0.000198697	-0.000265563
17	11	-6.59635e-05	0.000288894
17	12	-7.24548e-05	-0.000253498
17	13	0.000140314	0.000166675
17	14	-0.000131812	-7.84849e-05
17	15	8.31574e-05	5.33987e-05
17	16	-2.26395e-05	-8.93977e-05
17	17	-3.56271e-05	0.000113015
17	18	7.64467e-05	-7.9739e-05
17	19	-9.09462e-05	2.08676e-05
17	20	8.33399e-05	1.96722e-05
17	21	-5.88481e-05	-3.36165e-05
17	22	2.37737e-05	2.75643e-05
17	23	8.68171e-06	-2.87042e-06
17	24	-2.92671e-05	-3.23841e-05
17	25	4.04985e-05	6.00802e-05
18	1	3.14917e-07	-3.15829e-06
18	2	5.77199e-06	1.54591e-05
18	3	-2.1537e-05	-2.40995e-05
18	4	2.9194e-05	1.86243e-05
18	5	1.82944e-06	-1.82454e-05
18	6	-7.85848e-05	2.74134e-05
18	7	0.000149196	-1.61031e-05
18	8	-0.00014939	-4.49006e-05
18	9	8.88734e-05	0.000139256
18	10	-3.95119e-05	-0.000203609
18	11	3.55837e-05	0.000181908
18	12	-4.37945e-05	-7.88189e-05
18	13	4.98042e-05	-2.72333e-05
18	14	-7.68377e-05	6.2619e-05
18	15	0.000114676	-2.96922e-05
18	16	-0.000126925	-2.44844e-05
18	17	0.000108554	4.78942e-05
18	18	-8.78391e-05	-1.54378e-05
18	19	8.15871e-05	-4.24965e-05
18	20	-7.33021e-05	7.35413e-05
18	21	4.71215e-05	-6.38266e-05
18	22	-1.23446e-05	4.10839e-05
18	23	-1.57771e-05	-2.77334e-05
18	24	2.95001e-05	1.91647e-05
18	25	-2.83139e-05	-6.65538e-06
19	1	6.35305e-07	1.88206e-07
19	2	-3.3967e-06	-3.09926e-06
19	3	1.4701e-05	4.24802e-06
19	4	-3.78538e-05	3.86947e-08
19	5	6.82246e-05	8.62467e-06
19	6	-0.000108361	-3.76651e-05
19	7	0.000154254	5.77169e-05
19	8	-0.000166947	-4.89991e-05
19	9	0.000110368	3.3541e-05
19	10	-2.04263e-05	-4.0578e-05
19	11	-2.62578e-05	7.32783e-05
19	12	6.48668e-06	-0.000113092
19	13	3.85379e-05	0.000124245
19	14	-6.08818e-05	-8.57179e-05
19	15	4.76375e-05	3.03078e-05
19	16	-1.22077e-05	-3.57523e-06
19	17	-2.56328e-05	8.37596e-07
19	18	4.08542e-05	1.53307e-05
19	19	-2.82505e-05	-5.02646e-05
19	20	1.4022e-05	7.22673e-05
19	21	-1.5437e-05	-6.62348e-05
19	22	2.06433e-05	4.61141e-05
19	23	-1.44875e-05	-2.47655e-05
19	24	-1.61175e-06	4.74808e-06
19	25	1.68387e-05	1.17449e-05
20	1	1.94511e-07	9.49092e-07
20	2	-1.17168e-06	-1.44594e-06
20	3	-8.86457e-07	-3.66846e-06
20	4	4.30979e-07	1.20976e-05
20	5	2.30997e-05	-1.66761e-05
20	6	-5.80974e-05	2.88896e-05
20	7	5.96801e-05	-6.48941e-05
20	8	-6.89903e-06	0.00010499
20	9	-7.91268e-05	-0.000109717
20	10	0.000153113	7.49773e-05
20	11	-0.000187912	-4.12191e-05
20	12	0.000195402	4.58784e-05
20	13	-0.000194612	-7.67429e-05
20	14	0.000181848	8.49478e-05
20	15	-0.000141074	-4.99571e-05
20	16	8.0247e-05	2.09319e-06
20	17	-3.13081e-05	2.31006e-05
20	18	8.85107e-06	-1.42199e-05
20	19	2.4181e-07	-1.72178e-05
20	20	-6.39953e-06	4.03596e-05
20	21	8.69614e-06	-3.31646e-05
20	22	-1.01315e-05	1.31141e-05
20	23	1.15164e-05	-1.18433e-05
20	24	-4.3608e-06	3.05862e-05
20	25	-1.45257e-05	-4.70833e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode1_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.020505	0
0	2	-0.0379082	0
0	3	0.0547273	0
0	4	-0.0639999	0
0	5	0.0614932	0
0	6	-0.0490961	0
0	7	0.0329449	0
0	8	-0.019388	0
0	9	0.0113592	0
0	10	-0.00783682	0
0	11	0.00622051	0
0	12	-0.00471123	0
0	13	0.00291202	0
0	14	-0.00118731	0
0	15	-1.39016e-05	0
0	16	0.000491093	0
0	17	-0.000380483	0
0	18	4.18726e-06	0
0	19	0.000348369	0
0	20	-0.000507999	0
0	21	0.000437503	0
0	22	-0.000236573	0
0	23	6.30898e-05	0
0	24	2.33788e-05	0
0	25	-9.19352e-05	0
1	1	0.686784	-0.000180578
1	2	-1.52203	0.000214856
1	3	2.21869	-0.000157332
1	4	-2.54441	0.000350658
1	5	2.42948	-0.00117097
1	6	-1.982	0.00270881
1	7	1.4012	-0.00443131
1	8	-0.864122	0.00538541
1	9	0.464282	-0.00504929
1	10	-0.214727	0.003807
1	11	0.0828343	-0.00240401
1	12	-0.0246356	0.00130415
1	13	0.00435805	-0.000690416
1	14	0.000231962	0.000566295
1	15	-0.000194565	-0.000683788
1	16	-0.000269678	0.000703836
1	17	0.000296516	-0.000515067
1	18	-0.000115424	0.000265657
1	19	-2.38974e-05	-0.000118637
1	20	5.24874e-05	7.58802e-05
1	21	4.27781e-06	-4.64945e-05
1	22	-7.16273e-05	-3.73623e-06
1	23	7.71707e-05	4.19513e-05
1	24	-1.90455e-05	-4.16305e-05
1	25	-2.90316e-05	1.22879e-05
2	1	-0.000821152	-7.29013e-06
2	2	0.000639905	0.000390568
2	3	0.00215482	-0.00140368
2	4	-0.00690418	0.00262788
2	5	0.011236	-0.00331338
2	6	-0.0131292	0.00327047
2	7	0.0119616	-0.00293548
2	8	-0.00844218	0.00269828
2	9	0.00423789	-0.00263315
2	10	-0.00113812	0.0025379
2	11	-0.000118224	-0.00200153
2	12	9.47244e-05	0.000970482
2	13	0.000302007	-0.000105521
2	14	-0.000614204	-9.23237e-06
2	15	0.000771249	-0.000356789
2	16	-0.000815338	0.000571309
2	17	0.000807322	-0.000432895
2	18	-0.000790533	0.000164879
2	19	0.000775991	-1.38747e-05
2	20	-0.000735815	2.98361e-05
2	21	0.00060539	-9.5374e-05
2	22	-0.000369065	9.96498e-05
2	23	0.000126879	-4.9871e-05
2	24	5.22584e-07	5.46951e-07
2	25	-4.01968e-06	4.17985e-05
3	1	0.00657595	0.00034262
3	2	-0.0367351	-0.00103299
3	3	0.104381	0.00189017
3	4	-0.195489	-0.00292906
3	5	0.27029	0.0042484
3	6	-0.293927	-0.00540425
3	7	0.261394	0.00561601
3	8	-0.194582	-0.00460784
3	9	0.122317	0.00284704
3	10	-0.0643446	-0.00109624
3	11	0.0272677	-8.72152e-05
3	12	-0.00823747	0.000541726
3	13	0.000644151	-0.000476878
3	14	0.00144248	0.000346589
3	15	-0.00153064	-0.000502566
3	16	0.00113868	0.000823451
3	17	-0.000753805	-0.000910867
3	18	0.000467139	0.000671976
3	19	-0.000290916	-0.000390037
3	20	0.000246378	0.000277279
3	21	-0.000308498	-0.000262234
3	22	0.000377783	0.000200283
3	23	-0.000371676	-7.46379e-05
3	24	0.000299766	-4.55828e-05
3	25	-0.000208254	0.000111063
4	1	-0.000235484	0.000325927
4	2	0.000627658	-0.00107156
4	3	-0.000726349	0.00183875
4	4	0.000310134	-0.00197237
4	5	0.000252854	0.00119065
4	6	-0.000660943	5.3675e-05
4	7	0.00118973	-0.00089797
4	8	-0.00216419	0.00091061
4	9	0.00327983	-0.000461971
4	10	-0.00379067	0.00013117
4	11	0.00329762	-6.22098e-05
4	12	-0.0021547	9.33367e-05
4	13	0.00107581	-0.000155854
4	14	-0.000483266	0.000271107
4	15	0.000294958	-0.000368019
4	16	-0.000179024	0.00037412
4	17	-0.000107839	-0.000350164
4	18	0.000505507	0.000357781
4	19	-0.000726002	-0.000360221
4	20	0.000592901	0.000309639
4	21	-0.000234585	-0.000222208
4	22	-7.34192e-05	0.000164546
4	23	0.000171491	-0.000179624
4	24	-9.8494e-05	0.000236655
4	25	-1.3527e-05	-0.000271993
5	1	-0.0016131	0.000175154
5	2	0.00497659	-0.000687127
5	3	-0.00616736	0.00143853
5	4	0.000189558	-0.0020803
5	5	0.0122695	0.00230391
5	6	-0.0242206	-0.002034
5	7	0.0289621	0.00143283
5	8	-0.0254441	-0.00078265
5	9	0.0173304	0.000335608
5	10	-0.0090095	-8.67224e-05
5	11	0.00310891	-0.000203662
5	12	-0.000174913	0.000517007
5	13	-0.000612086	-0.000497806
5	14	0.000439417	6.54712e-05
5	15	-0.000123214	0.000376468
5	16	-5.93586e-05	-0.000482021
5	17	0.00010185	0.000345572
5	18	-3.04299e-05	-0.000242578
5	19	-8.69895e-05	0.000256812
5	20	0.000138223	-0.000278157
5	21	-9.62672e-05	0.000227755
5	22	2.77863e-05	-0.000144839
5	23	2.65414e-05	8.60419e-05
5	24	-5.60662e-05	-6.152e-05
5	25	4.81297e-05	5.99022e-05
6	1	-8.51848e-05	0.000115998
6	2	0.000387067	-0.000508604
6	3	-0.000905721	0.00123138
6	4	0.00145661	-0.00204417
6	5	-0.00190114	0.00243812
6	6	0.00226544	-0.00209676
6	7	-0.00245322	0.00132928
6	8	0.00216808	-0.000759643
6	9	-0.00138945	0.000628701
6	10	0.000543638	-0.000667673
6	11	-1.76802e-05	0.000627392
6	12	-0.00021627	-0.000585319
6	13	0.000353638	0.000625618
6	14	-0.000437428	-0.000575155
6	15	0.000438882	0.000309575
6	16	-0.000381181	-4.26126e-05
6	17	0.000285536	2.33201e-05
6	18	-0.000138088	-0.000174352
6	19	-3.52889e-05	0.00025747
6	20	0.000142234	-0.000204521
6	21	-0.000108123	0.000121475
6	22	-4.37276e-05	-9.03953e-05
6	23	0.00019909	9.272e-05
6	24	-0.000257525	-8.16148e-05
6	25	0.000221318	5.39513e-05
7	1	-0.000309547	1.19412e-05
7	2	0.00150224	2.35914e-06
7	3	-0.00354793	-6.47536e-05
7	4	0.0050423	2.24715e-05
7	5	-0.00436787	0.000377725
7	6	0.00166251	-0.00120707
7	7	0.00120216	0.00215167
7	8	-0.00256009	-0.00267875
7	9	0.00217045	0.00253508
7	10	-0.000829028	-0.00193503
7	11	-0.000427138	0.00120641
7	12	0.000902338	-0.000557038
7	13	-0.000592036	0.000167025
7	14	2.52254e-05	-0.00011496
7	15	0.000315667	0.000251822
7	16	-0.000354352	-0.000358087
7	17	0.00026987	0.000345876
7	18	-0.000200681	-0.000266491
7	19	0.000151414	0.000193141
7	20	-9.11544e-05	-0.000139709
7	21	3.02497e-05	7.63581e-05
7	22	3.86153e-06	8.53716e-06
7	23	-4.94132e-06	-8.36756e-05
7	24	-1.43076e-06	0.000112546
7	25	-1.34136e-05	-8.30867e-05
8	1	-4.79574e-05	-1.65996e-06
8	2	0.000212625	5.17053e-06
8	3	-0.00043702	-5.84024e-06
8	4	0.000506161	-1.73466e-06
8	5	-0.000269831	1.45679e-05
8	6	-0.00010569	-5.48358e-06
8	7	0.000251174	-2.49251e-05
8	8	-4.44633e-05	3.33226e-05
8	9	-0.000279873	-1.88461e-05
8	10	0.000494578	3.24073e-05
8	11	-0.000570947	-8.26391e-05
8	12	0.000539912	6.29255e-05
8	13	-0.000424419	0.000117866
8	14	0.000248914	-0.000348981
8	15	-2.7449e-05	0.00041315
8	16	-0.000170328	-0.000255563
8	17	0.000240424	5.22144e-05
8	18	-0.000174408	2.46503e-05
8	19	5.38981e-05	1.26657e-05
8	20	4.38497e-05	-6.45831e-05
8	21	-8.15746e-05	8.85015e-05
8	22	5.91307e-05	-0.000101597
8	23	-7.40064e-06	0.000111745
8	24	-2.53342e-05	-9.82348e-05
8	25	7.33901e-06	5.06547e-05
9	1	-5.10694e-05	-1.62235e-05
9	2	0.000305151	8.27038e-05
9	3	-0.000896019	-0.000215679
9	4	0.00167846	0.000365216
9	5	-0.00218272	-0.000422328
9	6	0.00201669	0.000285864
9	7	-0.00130327	-2.87969e-06
9	8	0.000527811	-0.000229116
9	9	-2.79952e-05	0.000283358
9	10	-0.000168505	-0.000205242
9	11	0.000154693	0.000110394
9	12	-4.40871e-05	-4.8084e-05
9	13	-5.5909e-05	-2.15764e-05
9	14	0.000132297	0.000121882
9	15	-0.00025034	-0.000197389
9	16	0.000409463	0.000180299
9	17	-0.000515256	-9.2379e-05
9	18	0.000506997	1.19728e-05
9	19	-0.000408641	3.30248e-05
9	20	0.000275104	-6.49143e-05
9	21	-0.000154457	9.6544e-05
9	22	6.49688e-05	-0.000109165
9	23	3.37142e-06	7.59911e-05
9	24	-5.22129e-05	1.56539e-07
9	25	6.21833e-05	-7.95279e-05
10	1	-1.36038e-05	-8.48316e-06
10	2	8.23303e-05	4.47961e-05
10	3	-0.000242674	-0.000108226
10	4	0.000439253	0.000147603
10	5	-0.000560261	-0.000108251
10	6	0.000548686	1.9739e-07
10	7	-0.000456115	0.000172553
10	8	0.000378552	-0.000442869
10	9	-0.000314964	0.000732861
10	10	0.000190934	-0.000846155
10	11	7.55044e-07	0.000658862
10	12	-0.000144622	-0.000262723
10	13	0.000121002	-8.5152e-05
10	14	2.53329e-05	0.000189595
10	15	-0.000144814	-0.000101776
10	16	0.000157188	4.28842e-05
10	17	-7.89721e-05	-0.000131205
10	18	-4.47961e-05	0.000261988
10	19	0.00015565	-0.000290258
10	20	-0.000185997	0.000214129
10	21	0.00012106	-0.00012182
10	22	-1.82196e-05	5.58363e-05
10	23	-4.97234e-05	2.37874e-06
10	24	5.27212e-05	-6.42001e-05
10	25	-1.84469e-05	0.000110927
11	1	-9.03599e-07	6.77093e-06
11	2	3.36092e-05	-2.5375e-05
11	3	-0.000162582	3.63889e-05
11	4	0.000422226	-2.34476e-05
11	5	-0.000739914	4.38987e-05
11	6	0.000945696	-0.000173212
11	7	-0.000891762	0.000367911
11	8	0.000596515	-0.000474051
11	9	-0.000239681	0.000349407
11	10	-2.71094e-06	4.98533e-06
11	11	7.17844e-05	-0.00036496
11	12	-2.89415e-05	0.000450083
11	13	-1.77898e-05	-0.000242779
11	14	1.64857e-05	-1.76682e-05
11	15	-2.89005e-06	0.000159516
11	16	3.67763e-05	-0.000206533
11	17	-0.000112695	0.000229198
11	18	0.000160686	-0.000241878
11	19	-0.000131577	0.000232916
11	20	5.61093e-05	-0.000203073
11	21	-7.56034e-06	0.000160525
11	22	9.66815e-06	-0.000105615
11	23	-1.95682e-05	3.33042e-05
11	24	-1.81663e-06	5.20057e-05
11	25	4.48589e-05	-0.000131416
12	1	3.10166e-06	-8.12761e-06
12	2	-2.39044e-05	3.25683e-05
12	3	6.16752e-05	-6.37444e-05
12	4	-8.87509e-05	6.64411e-05
12	5	9.15886e-05	-2.10033e-05
12	6	-7.22596e-05	-8.26243e-05
12	7	6.50557e-06	0.000265714
12	8	0.000145953	-0.000493077
12	9	-0.000359329	0.000687878
12	10	0.000500361	-0.000793869
12	11	-0.000442798	0.000748752
12	12	0.000218191	-0.000515794
12	13	2.67179e-05	0.000178575
12	14	-0.000199058	9.68522e-05
12	15	0.000290613	-0.000200855
12	16	-0.00028495	0.000152946
12	17	0.000180296	-7.26171e-05
12	18	-6.60455e-05	6.09913e-05
12	19	3.03806e-05	-0.000107772
12	20	-5.0799e-05	0.000144973
12	21	5.36226e-05	-0.000142801
12	22	-1.42519e-05	0.000118053
12	23	-2.87542e-05	-8.95656e-05
12	24	3.15897e-05	5.96495e-05
12	25	3.3987e-06	-2.44731e-05
13	1	-1.80243e-06	-5.31879e-07
13	2	5.91841e-06	2.58188e-05
13	3	-8.43707e-06	-8.85357e-05
13	4	1.09376e-05	0.000148273
13	5	-1.23899e-05	-0.000160964
13	6	-1.27432e-06	0.000103676
13	7	1.98661e-05	3.19244e-05
13	8	-9.64157e-08	-0.000183204
13	9	-7.33409e-05	0.000220386
13	10	0.000167279	-6.07771e-05
13	11	-0.000242273	-0.000250492
13	12	0.000262807	0.0005224
13	13	-0.000198241	-0.000540428
13	14	5.05655e-05	0.000303704
13	15	0.000138771	-2.11472e-05
13	16	-0.00028825	-0.000134847
13	17	0.000313131	0.00014766
13	18	-0.000222969	-8.21361e-05
13	19	0.000124533	3.46796e-06
13	20	-9.22851e-05	4.24932e-05
13	21	0.000100739	-4.09769e-05
13	22	-9.17732e-05	1.08643e-05
13	23	4.73245e-05	2.01478e-05
13	24	8.60168e-06	-3.26454e-05
13	25	-4.29012e-05	1.30553e-05
14	1	-1.32561e-06	3.58678e-06
14	2	5.63358e-06	-1.81751e-05
14	3	5.95503e-06	2.73186e-05
14	4	-4.96957e-05	1.70109e-05
14	5	9.84396e-05	-0.000118326
14	6	-0.000122215	0.000198971
14	7	0.00013431	-0.000214222
14	8	-0.000152117	0.000220245
14	9	0.000146419	-0.000256041
14	10	-8.28078e-05	0.000268069
14	11	-2.01655e-05	-0.000210608
14	12	9.92174e-05	0.00012228
14	13	-8.38358e-05	-7.17816e-05
14	14	-4.31776e-05	9.19657e-05
14	15	0.000215056	-0.000151066
14	16	-0.000332267	0.000171938
14	17	0.000342333	-0.000124758
14	18	-0.000272651	6.41194e-05
14	19	0.000188877	-4.3506e-05
14	20	-0.000133936	5.1079e-05
14	21	0.000102428	-4.92609e-05
14	22	-6.39022e-05	3.1935e-05
14	23	9.03323e-06	-2.16452e-05
14	24	4.05813e-05	3.43115e-05
14	25	-5.92326e-05	-5.93686e-05
15	1	-6.5131e-07	-3.93418e-06
15	2	1.53426e-06	2.48402e-05
15	3	8.64468e-07	-6.68777e-05
15	4	1.73331e-07	9.87842e-05
15	5	-2.9478e-05	-7.87783e-05
15	6	7.62458e-05	2.61553e-05
15	7	-8.3222e-05	4.15473e-06
15	8	6.62844e-05	-2.66749e-05
15	9	-0.000128344	0.000100629
15	10	0.000295833	-0.000225088
15	11	-0.000476914	0.000315382
15	12	0.000586085	-0.000275941
15	13	-0.000599576	0.000104234
15	14	0.000516491	9.0841e-05
15	15	-0.000348576	-0.000188008
15	16	0.000148073	0.000156851
15	17	9.4866e-07	-5.8944e-05
15	18	-5.29278e-05	-1.91029e-05
15	19	3.84478e-05	2.6385e-05
15	20	-1.47969e-05	2.0946e-05
15	21	1.4905e-05	-6.59064e-05
15	22	-3.7963e-05	7.47722e-05
15	23	5.84026e-05	-5.52497e-05
15	24	-5.44527e-05	2.43745e-05
15	25	3.03956e-05	6.02012e-06
16	1	-1.49232e-06	1.47149e-06
16	2	-2.4885e-07	-1.401e-05
16	3	4.72591e-06	4.10745e-05
16	4	2.57413e-06	-5.70959e-05
16	5	-2.39352e-05	3.08028e-05
16	6	3.21829e-05	2.5779e-05
16	7	1.08349e-05	-6.8007e-05
16	8	-0.000110035	7.07412e-05
16	9	0.000227614	-4.86991e-05
16	10	-0.000305245	4.57765e-05
16	11	0.000276407	-7.34266e-05
16	12	-0.00012979	7.04946e-05
16	13	-4.10774e-05	8.98245e-06
16	14	0.000117349	-0.000112008
16	15	-7.39938e-05	0.000148993
16	16	-1.28192e-05	-0.000106719
16	17	6.16979e-05	4.27923e-05
16	18	-5.26293e-05	3.00454e-06
16	19	1.81585e-05	-3.0894e-05
16	20	4.74123e-06	4.88755e-05
16	21	-1.22695e-05	-5.73118e-05
16	22	2.15402e-05	5.16777e-05
16	23	-3.98295e-05	-3.363e-05
16	24	5.87531e-05	1.79503e-05
16	25	-6.8846e-05	-1.8931e-05
17	1	-5.59007e-07	-8.434e-07
17	2	3.58009e-06	-1.18491e-07
17	3	-1.40046e-05	8.9581e-06
17	4	2.13962e-05	-2.76831e-05
17	5	-1.06059e-05	5.50137e-05
17	6	4.5432e-06	-8.59921e-05
17	7	-2.66429e-05	0.000102995
17	8	5.64142e-05	-8.97963e-05
17	9	-9.59068e-05	6.80963e-05
17	10	0.000188862	-8.73531e-05
17	11	-0.000311919	0.000156706
17	12	0.000370869	-0.00021206
17	13	-0.000326377	0.000170626
17	14	0.000216264	-2.28999e-05
17	15	-8.88261e-05	-0.000148029
17	16	-2.01983e-05	0.000254518
17	17	8.2409e-05	-0.000270048
17	18	-8.73892e-05	0.000213812
17	19	4.75856e-05	-0.000131664
17	20	1.29181e-05	7.30905e-05
17	21	-6.03007e-05	-5.3272e-05
17	22	6.43225e-05	5.27571e-05
17	23	-2.81715e-05	-5.07654e-05
17	24	-1.59047e-05	4.06454e-05
17	25	4.2012e-05	-2.18085e-05
18	1	2.31572e-07	-6.88785e-07
18	2	5.04914e-06	4.08633e-06
18	3	-1.71014e-05	-1.5413e-05
18	4	3.25162e-05	4.00021e-05
18	5	-4.91658e-05	-7.29219e-05
18	6	5.3842e-05	9.8146e-05
18	7	-2.51578e-05	-0.000112009
18	8	-5.62442e-05	0.000128466
18	9	0.000174669	-0.000143899
18	10	-0.000258694	0.000148655
18	11	0.000238372	-0.000161569
18	12	-0.000116497	0.000187273
18	13	-2.35505e-05	-0.000185059
18	14	8.84954e-05	0.000117863
18	15	-5.82904e-05	-4.73611e-06
18	16	-1.13878e-05	-8.63414e-05
18	17	6.06963e-05	0.000105771
18	18	-7.49555e-05	-6.92063e-05
18	19	6.75776e-05	2.62162e-05
18	20	-4.93559e-05	-4.12598e-06
18	21	2.55832e-05	-1.00275e-06
18	22	-4.84256e-06	-5.31202e-06
18	23	-6.37219e-06	2.2648e-05
18	24	8.25115e-06	-4.05107e-05
18	25	-1.38194e-06	4.3746e-05
19	1	-2.92186e-06	-1.81161e-06
19	2	9.81533e-06	5.34161e-06
19	3	-1.23536e-05	-3.33806e-06
19	4	-2.01576e-06	-8.7141e-06
19	5	2.99178e-05	2.75398e-05
19	6	-4.36132e-05	-6.64968e-05
19	7	7.6507e-06	0.00014496
19	8	8.49084e-05	-0.000231097
19	9	-0.000182085	0.000253728
19	10	0.000222177	-0.000202674
19	11	-0.00020321	0.000160587
19	12	0.000164666	-0.000181713
19	13	-0.00013792	0.000211071
19	14	0.000118767	-0.000172573
19	15	-7.75193e-05	6.77769e-05
19	16	4.88967e-06	3.888e-05
19	17	6.86054e-05	-0.000101534
19	18	-0.000108901	0.000123046
19	19	0.000111741	-0.000117655
19	20	-8.70106e-05	9.48614e-05
19	21	4.43169e-05	-6.91091e-05
19	22	-1.28578e-06	5.16224e-05
19	23	-2.33486e-05	-3.9066e-05
19	24	2.50173e-05	2.411e-05
19	25	-1.24203e-05	-5.81885e-06
20	1	-1.22624e-06	-3.40499e-08
20	2	2.57897e-06	4.98691e-06
20	3	1.57223e-06	-1.72873e-05
20	4	-4.84637e-06	3.24586e-05
20	5	-1.40225e-05	-4.18279e-05
20	6	5.71225e-05	4.02204e-05
20	7	-8.97007e-05	-3.48003e-05
20	8	5.97453e-05	2.50034e-05
20	9	5.01085e-05	-2.03366e-06
20	10	-0.000175793	-3.00287e-05
20	11	0.000223559	5.19771e-05
20	12	-0.000163972	-4.15607e-05
20	13	4.16588e-05	9.09929e-07
20	14	6.55565e-05	4.26237e-05
20	15	-9.30482e-05	-5.95352e-05
20	16	4.4741e-05	3.92134e-05
20	17	1.50411e-05	-2.12473e-06
20	18	-4.0975e-05	-2.45659e-05
20	19	4.02673e-05	3.31077e-05
20	20	-3.67461e-05	-2.53153e-05
20	21	3.75092e-05	1.43515e-06
20	22	-3.5292e-05	2.91047e-05
20	23	2.57518e-05	-4.64939e-05
20	24	-1.00157e-05	3.98065e-05
20	25	-8.07115e-06	-1.55013e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode20_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.948267	0
0	2	-1.07764	0
0	3	0.661711	0
0	4	0.00715912	0
0	5	-0.528637	0
0	6	0.627129	0
0	7	-0.33652	0
0	8	-0.0761961	0
0	9	0.354353	0
0	10	-0.418589	0
0	11	0.346199	0
0	12	-0.248929	0
0	13	0.18431	0
0	14	-0.149924	0
0	15	0.122659	0
0	16	-0.0901563	0
0	17	0.0556628	0
0	18	-0.0275851	0
0	19	0.0101713	0
0	20	-0.00197537	0
0	21	-0.000782167	0
0	22	0.00119292	0
0	23	-0.000896641	0
0	24	0.000522765	0
0	25	-0.000238456	0
1	1	0.000811741	0.0134909
1	2	-0.000457286	-0.0224993
1	3	-0.000845076	0.0180667
1	4	0.00131831	-0.00136049
1	5	-0.000140952	-0.0173862
1	6	-0.00173917	0.026528
1	7	0.0027346	-0.0206989
1	8	-0.00162906	0.00327266
1	9	-0.00183762	0.0170657
1	10	0.00657464	-0.0321155
1	11	-0.0105698	0.0380094
1	12	0.0121298	-0.0354139
1	13	-0.0108731	0.027631
1	14	0.00778964	-0.0184874
1	15	-0.00446278	0.01071
1	16	0.00202941	-0.00534435
1	17	-0.00073507	0.00221094
1	18	0.000237571	-0.000607847
1	19	-6.75501e-05	-0.000147871
1	20	-5.14949e-05	0.000429015
1	21	0.000132373	-0.000388543
1	22	-0.000126553	0.000172226
1	23	6.82988e-05	5.93336e-05
1	24	-1.46594e-05	-0.00021006
1	25	-1.76773e-05	0.000264001
2	1	0.0571226	-0.00199447
2	2	-0.130491	0.00395716
2	3	0.126849	-0.00347089
2	4	0.0265577	8.56868e-05
2	5	-0.271324	0.00427114
2	6	0.420118	-0.00677228
2	7	-0.304281	0.00553622
2	8	-0.0732029	-0.0009758
2	9	0.533383	-0.00448131
2	10	-0.859189	0.00816413
2	11	0.938717	-0.00881775
2	12	-0.803645	0.00697393
2	13	0.566967	-0.00413692
2	14	-0.336939	0.00163543
2	15	0.170093	2.70262e-06
2	16	-0.0727165	-0.00085365
2	17	0.0256471	0.00109803
2	18	-0.00668421	-0.000902366
2	19	0.000575436	0.000542052
2	20	0.000625611	-0.000275671
2	21	-0.000419412	0.000162142
2	22	0.000122177	-0.000127574
2	23	-1.5361e-05	0.0001095
2	24	-5.43426e-06	-0.000102304
2	25	4.50268e-05	0.00011436
3	1	0.00179191	0.00468224
3	2	-0.00540612	-0.0152299
3	3	0.00908683	0.0279467
3	4	-0.0105434	-0.0354047
3	5	0.00882376	0.0320411
3	6	-0.00477466	-0.0183829
3	7	0.000428849	0.000631742
3	8	0.00215479	0.0138436
3	9	-0.00221689	-0.0211126
3	10	0.00078257	0.0216273
3	11	0.000414064	-0.0180362
3	12	-0.000510196	0.0129665
3	13	-0.000112157	-0.00815866
3	14	0.000654705	0.00445031
3	15	-0.000698942	-0.00205094
3	16	0.000360642	0.000795992
3	17	-2.22351e-06	-0.000257471
3	18	-0.000111362	-2.48062e-05
3	19	-2.79359e-06	0.000219321
3	20	0.000121616	-0.00024384
3	21	-8.81836e-05	8.63523e-05
3	22	-4.73041e-05	9.66978e-05
3	23	0.0001596	-0.000158274
3	24	-0.000203556	9.75745e-05
3	25	0.000204176	-3.33894e-07
4	1	0.0430951	-0.00117547
4	2	-0.168474	0.00433544
4	3	0.356359	-0.0086993
4	4	-0.497081	0.0116246
4	5	0.459458	-0.0103995
4	6	-0.202799	0.00429487
4	7	-0.17432	0.00471542
4	8	0.499348	-0.0130491
4	9	-0.64377	0.0177736
4	10	0.592455	-0.0181907
4	11	-0.423577	0.0155346
4	12	0.237986	-0.0116154
4	13	-0.100858	0.00778431
4	14	0.027002	-0.00466245
4	15	0.000436556	0.00239112
4	16	-0.00492199	-0.000924097
4	17	0.00254893	9.39375e-05
4	18	-0.000216876	0.000332812
4	19	-0.00069013	-0.000519138
4	20	0.000639653	0.000531312
4	21	-0.000242151	-0.000424777
4	22	-8.65574e-05	0.000274661
4	23	0.000173769	-0.000139087
4	24	-8.1467e-05	4.89228e-05
4	25	-4.85842e-05	-1.15234e-05
5	1	2.44912e-05	-0.000698567
5	2	-5.74727e-05	0.00346465
5	3	-0.00027574	-0.00997749
5	4	0.00182741	0.0210081
5	5	-0.00528505	-0.0351918
5	6	0.0101655	0.0490683
5	7	-0.0147632	-0.0585325
5	8	0.0173337	0.0606134
5	9	-0.01713	-0.0548912
5	10	0.0145177	0.0437482
5	11	-0.0105694	-0.0309629
5	12	0.00651357	0.0197206
5	13	-0.003239	-0.0115073
5	14	0.00108498	0.00624522
5	15	8.13706e-05	-0.00313048
5	16	-0.000643944	0.00140252
5	17	0.000917526	-0.000562898
5	18	-0.000962196	0.000229481
5	19	0.000743695	-7.07847e-05
5	20	-0.000358926	-9.45886e-05
5	21	1.47324e-05	0.000261013
5	22	0.00014473	-0.000350276
5	23	-0.000136369	0.000331871
5	24	6.29293e-05	-0.000231251
5	25	1.63641e-05	9.30729e-05
6	1	0.0100457	-0.00028576
6	2	-0.0545495	0.00133463
6	3	0.15966	-0.00343517
6	4	-0.321998	0.00634656
6	5	0.492093	-0.00927988
6	6	-0.596287	0.0112169
6	7	0.585032	-0.0115691
6	8	-0.466313	0.010543
6	9	0.296629	-0.00879992
6	10	-0.1415	0.00686725
6	11	0.0397751	-0.00493626
6	12	0.00573462	0.00309287
6	13	-0.0145003	-0.00151108
6	14	0.00883578	0.000394398
6	15	-0.00247175	0.00015453
6	16	-0.000384509	-0.000238463
6	17	0.000641043	0.000143154
6	18	-0.000102788	-0.000103175
6	19	-0.000309437	0.000123514
6	20	0.000453886	-9.52472e-05
6	21	-0.000414899	-3.22537e-06
6	22	0.000279738	8.75341e-05
6	23	-0.000138752	-8.85233e-05
6	24	5.74956e-05	2.99384e-05
6	25	-4.41603e-05	1.27156e-05
7	1	-5.28363e-06	-0.00010935
7	2	-1.83198e-05	0.000721947
7	3	0.000138804	-0.00247121
7	4	-0.000353912	0.00583272
7	5	0.000478206	-0.0107773
7	6	-0.000125895	0.0164931
7	7	-0.000985309	-0.0213337
7	8	0.00253676	0.0235488
7	9	-0.00370384	-0.0223954
7	10	0.00386171	0.0185448
7	11	-0.0029968	-0.0135421
7	12	0.00157643	0.00893691
7	13	-0.000233023	-0.0056031
7	14	-0.00054842	0.00351969
7	15	0.000661121	-0.00218094
7	16	-0.000388767	0.00122167
7	17	0.000129959	-0.000572794
7	18	-6.50336e-05	0.00021783
7	19	9.89593e-05	-6.87744e-05
7	20	-8.52668e-05	1.90784e-05
7	21	1.28991e-05	2.94326e-07
7	22	3.8641e-05	-3.76016e-06
7	23	-3.69609e-05	-8.27899e-06
7	24	1.80869e-05	1.08988e-05
7	25	5.33404e-07	7.67101e-06
8	1	0.00114013	-4.05917e-05
8	2	-0.00780238	0.000250559
8	3	0.027911	-0.000713475
8	4	-0.0679019	0.00130478
8	5	0.124726	-0.00181734
8	6	-0.182343	0.00217476
8	7	0.218487	-0.00240741
8	8	-0.218172	0.00253912
8	9	0.183045	-0.00257251
8	10	-0.129099	0.00246216
8	11	0.0758338	-0.0021352
8	12	-0.0362067	0.00163051
8	13	0.0133802	-0.00109031
8	14	-0.00351074	0.000576913
8	15	0.00063382	-9.09829e-05
8	16	-0.000232788	-0.00026476
8	17	0.000241239	0.000376923
8	18	-0.000222091	-0.000318635
8	19	0.000223673	0.000272575
8	20	-0.000239866	-0.000299138
8	21	0.000210405	0.00030901
8	22	-0.00012755	-0.000235742
8	23	4.48094e-05	0.000121284
8	24	-1.57716e-05	-3.90601e-05
8	25	4.09907e-05	6.23363e-06
9	1	1.72911e-05	9.07373e-06
9	2	-7.3419e-05	-3.08663e-05
9	3	0.000185969	-5.23926e-05
9	4	-0.000424923	0.000534539
9	5	0.000855373	-0.00160701
9	6	-0.00129809	0.00303094
9	7	0.00139764	-0.00434187
9	8	-0.00107371	0.0052709
9	9	0.00063728	-0.005659
9	10	-0.000387748	0.00525991
9	11	0.000335227	-0.0040361
9	12	-0.000351274	0.00246006
9	13	0.00036375	-0.00121752
9	14	-0.000329955	0.0006159
9	15	0.000189993	-0.000428
9	16	6.5048e-05	0.000303569
9	17	-0.000343091	-0.000138702
9	18	0.000499271	1.77535e-05
9	19	-0.000457967	8.10028e-06
9	20	0.000297179	6.71837e-06
9	21	-0.000153093	4.29994e-06
9	22	7.24915e-05	-4.08577e-05
9	23	-2.86649e-05	7.79308e-05
9	24	1.18069e-05	-0.000108556
9	25	-2.66768e-05	0.00012284
10	1	9.26719e-05	-9.62747e-06
10	2	-0.000796745	6.05572e-05
10	3	0.00340355	-0.00016257
10	4	-0.00968131	0.000275192
10	5	0.0205699	-0.000394922
10	6	-0.0345552	0.000590721
10	7	0.0473948	-0.000869509
10	8	-0.0541538	0.0010951
10	9	0.0521796	-0.00113845
10	10	-0.042566	0.00103001
10	11	0.0292202	-0.000873414
10	12	-0.0165156	0.000727355
10	13	0.00724822	-0.000630469
10	14	-0.00205488	0.000586514
10	15	3.37431e-05	-0.000521269
10	16	0.000273456	0.000372292
10	17	-6.96571e-05	-0.000183453
10	18	-5.66429e-05	5.55468e-05
10	19	2.89684e-05	-2.37034e-05
10	20	2.85798e-05	1.95225e-05
10	21	-3.27789e-05	2.28486e-05
10	22	-9.22243e-06	-7.76361e-05
10	23	5.98282e-05	8.88589e-05
10	24	-9.26749e-05	-5.54568e-05
10	25	0.000102387	1.54366e-05
11	1	6.19795e-06	6.80048e-06
11	2	-2.07137e-05	-4.93339e-05
11	3	5.75782e-05	0.000147354
11	4	-0.000160665	-0.000246913
11	5	0.000320732	0.00022851
11	6	-0.000366389	-1.77666e-05
11	7	0.000112221	-0.000326654
11	8	0.000340857	0.000707138
11	9	-0.000649105	-0.00106799
11	10	0.000590138	0.00127786
11	11	-0.000253532	-0.001161
11	12	-0.000117834	0.000739037
11	13	0.000369579	-0.000259293
11	14	-0.000493298	-3.71032e-05
11	15	0.00052183	0.000103287
11	16	-0.000443752	-5.3845e-05
11	17	0.000244725	-1.66017e-06
11	18	4.65992e-06	4.35365e-05
11	19	-0.000169357	-8.807e-05
11	20	0.000184179	0.000124432
11	21	-0.000116038	-0.000127927
11	22	6.23976e-05	9.92212e-05
11	23	-5.42978e-05	-6.05853e-05
11	24	7.24944e-05	2.18974e-05
11	25	-9.28241e-05	1.93542e-05
12	1	1.51518e-06	-4.85161e-06
12	2	-4.55804e-05	1.80309e-05
12	3	0.000301474	-2.80762e-05
12	4	-0.00104535	-1.2668e-05
12	5	0.0024798	0.000112908
12	6	-0.00460316	-0.00012987
12	7	0.00710424	-0.000119819
12	8	-0.0092546	0.000616149
12	9	0.0101746	-0.00110478
12	10	-0.00942802	0.00132954
12	11	0.00729096	-0.00122465
12	12	-0.00453938	0.000901593
12	13	0.00205737	-0.00053636
12	14	-0.000412654	0.000255824
12	15	-0.00034297	-0.000106787
12	16	0.000496945	6.94583e-05
12	17	-0.000387594	-6.04306e-05
12	18	0.000239763	1.47553e-05
12	19	-0.000143954	3.54538e-05
12	20	0.000108679	-4.3645e-05
12	21	-0.000109293	3.87401e-05
12	22	0.000111472	-5.98046e-05
12	23	-9.11764e-05	8.75281e-05
12	24	5.62267e-05	-8.68214e-05
12	25	-3.01812e-05	5.6627e-05
13	1	3.06362e-06	2.47863e-06
13	2	-1.54952e-05	-2.04356e-06
13	3	4.07833e-05	-1.10745e-05
13	4	-0.000109941	4.43229e-05
13	5	0.000260951	-8.95208e-05
13	6	-0.000457045	8.33208e-05
13	7	0.000622063	4.60293e-05
13	8	-0.00067375	-0.000263414
13	9	0.000510852	0.000432162
13	10	-0.000156477	-0.000426648
13	11	-0.000182376	0.000239707
13	12	0.00034873	-6.46159e-06
13	13	-0.000392388	-0.000111885
13	14	0.000423456	6.83971e-05
13	15	-0.000440816	4.40974e-05
13	16	0.00038297	-9.31221e-05
13	17	-0.000265074	5.13272e-05
13	18	0.000171204	9.17608e-07
13	19	-0.000141443	-1.40451e-05
13	20	0.000131856	8.56594e-06
13	21	-8.85152e-05	-1.89504e-06
13	22	1.86523e-05	-8.22977e-06
13	23	3.39606e-05	1.63572e-05
13	24	-4.27752e-05	-1.77424e-05
13	25	1.19864e-05	2.28272e-05
14	1	2.62895e-06	4.04823e-06
14	2	-1.78561e-05	-1.77163e-05
14	3	7.13612e-05	3.18e-05
14	4	-0.000174315	-9.29011e-06
14	5	0.000280176	-5.93167e-05
14	6	-0.000347087	0.000102014
14	7	0.000431242	-6.59256e-05
14	8	-0.000612109	2.99585e-05
14	9	0.000831919	-0.000114138
14	10	-0.000913411	0.000301363
14	11	0.000762212	-0.000443359
14	12	-0.000481265	0.000444222
14	13	0.000240735	-0.000334781
14	14	-0.000104973	0.000193997
14	15	4.60071e-05	-9.42802e-05
14	16	-2.8273e-05	8.00825e-05
14	17	2.07458e-05	-0.000126773
14	18	-4.90471e-06	0.000153349
14	19	-9.57733e-06	-0.00012156
14	20	6.52524e-06	7.15658e-05
14	21	9.63479e-06	-3.81884e-05
14	22	-1.88429e-05	4.89132e-06
14	23	1.62143e-05	4.30328e-05
14	24	-1.5023e-05	-8.51597e-05
14	25	1.55618e-05	9.93291e-05
15	1	6.51361e-07	-3.6405e-06
15	2	-8.96658e-06	1.7021e-05
15	3	4.18483e-05	-5.32918e-05
15	4	-9.66131e-05	0.000134931
15	5	0.000134204	-0.000257655
15	6	-0.000136069	0.000363425
15	7	0.000141704	-0.000378806
15	8	-0.000189459	0.00028248
15	9	0.000250587	-0.00014052
15	10	-0.000263808	5.83686e-05
15	11	0.000217265	-8.93004e-05
15	12	-0.000151422	0.000192539
15	13	0.000104341	-0.00026922
15	14	-8.0646e-05	0.000255851
15	15	5.73063e-05	-0.000187375
15	16	-2.11921e-05	0.000145092
15	17	-4.22348e-06	-0.000160217
15	18	1.07058e-06	0.000191579
15	19	-5.3548e-07	-0.000188183
15	20	3.05819e-05	0.000150475
15	21	-6.3314e-05	-0.000109565
15	22	5.98905e-05	7.75156e-05
15	23	-2.35371e-05	-5.03394e-05
15	24	-1.45732e-05	2.82525e-05
15	25	3.3232e-05	-1.15096e-05
16	1	-2.27551e-06	1.87472e-06
16	2	7.37002e-06	-1.03231e-05
16	3	-1.80553e-05	2.50302e-05
16	4	3.52942e-05	-3.45658e-05
16	5	-3.27296e-05	2.38509e-05
16	6	-8.60183e-06	9.43501e-06
16	7	3.49834e-05	-4.57774e-05
16	8	2.96671e-05	6.64699e-05
16	9	-0.000172429	-8.03948e-05
16	10	0.000292392	0.000114844
16	11	-0.000305316	-0.000185512
16	12	0.000207742	0.000267751
16	13	-5.57813e-05	-0.000302778
16	14	-8.29839e-05	0.000257083
16	15	0.000162446	-0.000161339
16	16	-0.000174328	7.32449e-05
16	17	0.000141099	-2.39636e-05
16	18	-9.02781e-05	-1.67977e-07
16	19	4.4017e-05	3.24915e-05
16	20	-1.36823e-05	-7.20246e-05
16	21	-6.65702e-06	8.34122e-05
16	22	2.59841e-05	-6.17894e-05
16	23	-4.09165e-05	4.46597e-05
16	24	4.11934e-05	-5.22749e-05
16	25	-2.69292e-05	6.66349e-05
17	1	3.07683e-06	4.34831e-07
17	2	-1.55474e-05	2.75384e-06
17	3	3.57449e-05	-1.71378e-05
17	4	-4.81014e-05	5.36176e-05
17	5	4.35234e-05	-0.000120077
17	6	-5.47919e-05	0.000197519
17	7	0.000125575	-0.000251857
17	8	-0.000221225	0.000259265
17	9	0.000250728	-0.000207337
17	10	-0.000167436	0.00011856
17	11	1.2734e-05	-5.37731e-05
17	12	9.91482e-05	5.24901e-05
17	13	-8.23392e-05	-9.48782e-05
17	14	-3.45197e-05	0.000138958
17	15	0.000161594	-0.00016605
17	16	-0.000228645	0.000178482
17	17	0.000219889	-0.00017674
17	18	-0.000172313	0.000152318
17	19	0.000124331	-0.000100767
17	20	-8.23694e-05	3.56117e-05
17	21	4.58075e-05	1.67709e-05
17	22	-2.61494e-05	-4.10583e-05
17	23	3.04031e-05	4.33409e-05
17	24	-4.46324e-05	-3.45602e-05
17	25	4.75987e-05	1.97725e-05
18	1	1.30059e-06	-1.22731e-06
18	2	-1.33591e-06	5.94485e-06
18	3	-5.73011e-06	-2.05651e-05
18	4	2.09383e-05	5.2441e-05
18	5	-3.76541e-05	-9.32683e-05
18	6	3.97816e-05	0.000127255
18	7	-2.63501e-05	-0.000160615
18	8	4.67761e-05	0.000204129
18	9	-0.000149498	-0.000236789
18	10	0.000281404	0.000232129
18	11	-0.000321265	-0.000192123
18	12	0.000226435	0.00012856
18	13	-7.35109e-05	-4.87941e-05
18	14	-4.37448e-05	-3.35977e-05
18	15	0.000101472	9.21738e-05
18	16	-0.000121487	-9.87084e-05
18	17	0.000114325	4.75713e-05
18	18	-8.6427e-05	2.98098e-05
18	19	5.90276e-05	-8.03953e-05
18	20	-4.51678e-05	7.73387e-05
18	21	3.24298e-05	-4.54593e-05
18	22	-5.42397e-06	2.34185e-05
18	23	-2.9177e-05	-2.11754e-05
18	24	5.305e-05	2.42044e-05
18	25	-5.75489e-05	-2.22901e-05
19	1	7.18394e-07	-1.85763e-07
19	2	-6.62955e-06	-3.38582e-06
19	3	1.69986e-05	1.53749e-05
19	4	-1.51746e-05	-3.04577e-05
19	5	-8.63938e-06	3.16489e-05
19	6	3.65888e-05	-6.16532e-06
19	7	-4.51955e-05	-3.26428e-05
19	8	1.73932e-05	5.92735e-05
19	9	4.94225e-05	-6.39847e-05
19	10	-0.000108386	5.39417e-05
19	11	9.57263e-05	-4.54333e-05
19	12	-1.31401e-05	4.34587e-05
19	13	-7.30577e-05	-3.07283e-05
19	14	0.000100415	-1.96661e-06
19	15	-6.20837e-05	3.16942e-05
19	16	-2.74118e-06	-2.91408e-05
19	17	5.57153e-05	-3.67192e-06
19	18	-7.88268e-05	3.55153e-05
19	19	6.90478e-05	-4.25766e-05
19	20	-3.76423e-05	3.27203e-05
19	21	7.49693e-06	-2.67819e-05
19	22	3.5407e-06	3.16777e-05
19	23	2.81065e-06	-4.14955e-05
19	24	-1.31123e-05	4.55221e-05
19	25	1.70602e-05	-3.40972e-05
20	1	-7.31206e-07	5.36469e-07
20	2	4.85679e-06	4.30596e-07
20	3	-1.82601e-05	-1.10098e-05
20	4	3.32241e-05	3.42043e-05
20	5	-1.80589e-05	-5.84389e-05
20	6	-3.04299e-05	7.92834e-05
20	7	6.16466e-05	-0.000101405
20	8	-3.73543e-05	0.00011221
20	9	-3.33296e-05	-0.000105763
20	10	0.000110233	0.000100961
20	11	-0.000138258	-0.000102482
20	12	8.99908e-05	8.85768e-05
20	13	4.82357e-06	-4.32555e-05
20	14	-9.08255e-05	-1.68493e-05
20	15	0.000134798	6.07772e-05
20	16	-0.000135312	-7.73667e-05
20	17	0.00010108	6.90375e-05
20	18	-4.82299e-05	-3.94837e-05
20	19	9.21625e-06	-2.63982e-07
20	20	-1.00054e-05	3.35922e-05
20	21	4.07866e-05	-4.81714e-05
20	22	-6.66657e-05	4.17495e-05
20	23	6.39788e-05	-2.15806e-05
20	24	-3.60947e-05	-1.67314e-06
20	25	4.71802e-07	2.09859e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode21_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0465927	0
0	2	0.0485299	0
0	3	-0.022671	0
0	4	-0.010174	0
0	5	0.0276997	0
0	6	-0.0205433	0
0	7	-0.00165496	0
0	8	0.0197346	0
0	9	-0.0209569	0
0	10	0.0069835	0
0	11	0.0111176	0
0	12	-0.0231487	0
0	13	0.0255659	0
0	14	-0.0206942	0
0	15	0.0130722	0
0	16	-0.00630153	0
0	17	0.00187951	0
0	18	0.000209803	0
0	19	-0.000631204	0
0	20	0.000275336	0
0	21	0.000122051	0
0	22	-0.000276192	0
0	23	0.000250069	0
0	24	-0.000180987	0
0	25	0.000121928	0
1	1	-0.179241	0.00229743
1	2	0.328942	-0.00443079
1	3	-0.330241	0.00479021
1	4	0.15285	-0.0028027
1	5	0.119092	-0.000458519
1	6	-0.335707	0.00308299
1	7	0.37402	-0.003662
1	8	-0.211832	0.00207278
1	9	-0.0671415	0.000673297
1	10	0.333325	-0.00323109
1	11	-0.487516	0.00474315
1	12	0.502729	-0.00509019
1	13	-0.41567	0.00452707
1	14	0.288209	-0.00336699
1	15	-0.170883	0.00200552
1	16	0.0872574	-0.000861358
1	17	-0.0381251	0.000141537
1	18	0.0137268	0.00021646
1	19	-0.00351369	-0.000355249
1	20	0.000107606	0.000348268
1	21	0.000604571	-0.000247565
1	22	-0.00053931	0.000143252
1	23	0.000384231	-8.97269e-05
1	24	-0.000261123	6.24768e-05
1	25	0.000136552	-3.79448e-05
2	1	-0.00503969	0.00124465
2	2	0.0122476	-0.00307275
2	3	-0.0150944	0.00360268
2	4	0.00776466	-0.00109869
2	5	0.0078886	-0.00361422
2	6	-0.0215173	0.00730362
2	7	0.0220992	-0.0072753
2	8	-0.00717113	0.00353168
2	9	-0.0154497	0.00189877
2	10	0.0341667	-0.00680564
2	11	-0.0416972	0.00983498
2	12	0.0382559	-0.0105673
2	13	-0.0288954	0.00924235
2	14	0.0188276	-0.00656868
2	15	-0.0108065	0.00359868
2	16	0.00541355	-0.00131566
2	17	-0.00230166	8.91055e-05
2	18	0.000878325	0.000356787
2	19	-0.000481932	-0.000432921
2	20	0.00048305	0.000348858
2	21	-0.000456953	-0.000207203
2	22	0.00030245	8.9103e-05
2	23	-0.000132469	-6.88769e-06
2	24	3.77452e-05	-5.31251e-05
2	25	4.72937e-06	7.21158e-05
3	1	0.100838	9.8735e-05
3	2	-0.32771	-7.77762e-05
3	3	0.601834	-0.00046583
3	4	-0.767451	0.00157469
3	5	0.705471	-0.00267659
3	6	-0.412564	0.0030154
3	7	-0.00493784	-0.00212267
3	8	0.40161	-1.46712e-05
3	9	-0.66803	0.00285197
3	10	0.765913	-0.00540631
3	11	-0.719249	0.00679271
3	12	0.583885	-0.00670364
3	13	-0.418156	0.00547277
3	14	0.265252	-0.00375239
3	15	-0.147856	0.00209382
3	16	0.0708734	-0.000860259
3	17	-0.0278283	0.000243106
3	18	0.00778438	-0.000120631
3	19	-0.000535978	0.000160368
3	20	-0.000980855	-0.000158398
3	21	0.000638019	0.000127536
3	22	-0.000118543	-0.000113015
3	23	-0.000100364	9.34352e-05
3	24	7.85754e-05	-5.5186e-05
3	25	7.53056e-06	3.28761e-05
4	1	0.000153828	0.000504418
4	2	-7.13857e-05	-0.0020358
4	3	-0.000990206	0.00444108
4	4	0.00320833	-0.0064787
4	5	-0.00569909	0.006634
4	6	0.00737299	-0.0043915
4	7	-0.00826919	0.000659886
4	8	0.00941154	0.00303597
4	9	-0.0112912	-0.00563691
4	10	0.0131413	0.00681971
4	11	-0.0136653	-0.00661396
4	12	0.0121463	0.00527103
4	13	-0.00904375	-0.00338494
4	14	0.00563247	0.00170058
4	15	-0.00299027	-0.000667123
4	16	0.00139991	0.000211484
4	17	-0.000596397	6.045e-06
4	18	0.000244169	-0.000159722
4	19	-0.000129788	0.000199911
4	20	0.000119552	-0.000108013
4	21	-0.00010773	-2.68096e-05
4	22	4.9974e-05	0.000132458
4	23	2.07803e-05	-0.000196041
4	24	-5.17744e-05	0.000212672
4	25	2.84429e-05	-0.000177609
5	1	0.00199561	0.000141897
5	2	-0.00387657	-0.000598682
5	3	-0.0089737	0.00130236
5	4	0.062733	-0.00179521
5	5	-0.177162	0.001638
5	6	0.343628	-0.000792711
5	7	-0.519827	-0.000414759
5	8	0.649059	0.00140661
5	9	-0.690457	-0.00163069
5	10	0.638383	0.00104948
5	11	-0.51985	-0.000154915
5	12	0.375976	-0.000581404
5	13	-0.24237	0.000983379
5	14	0.138912	-0.0010324
5	15	-0.0698818	0.000792596
5	16	0.0298091	-0.000408044
5	17	-0.00981173	6.22431e-05
5	18	0.00161126	9.48369e-05
5	19	0.000790836	-3.86069e-05
5	20	-0.000930592	-0.000124006
5	21	0.000489977	0.000267745
5	22	-9.54359e-05	-0.000346519
5	23	-8.90536e-05	0.00036466
5	24	8.4435e-05	-0.000306358
5	25	8.33675e-06	0.000159807
6	1	0.00039185	-4.45689e-05
6	2	-0.00222273	0.000276626
6	3	0.00664033	-0.0007061
6	4	-0.0136486	0.00112276
6	5	0.0216431	-0.00148135
6	6	-0.0281212	0.00206819
6	7	0.0308924	-0.00310648
6	8	-0.0290947	0.00428122
6	9	0.0236016	-0.00486265
6	10	-0.0164914	0.00440944
6	11	0.00990214	-0.00317609
6	12	-0.00511473	0.00183835
6	13	0.00228677	-0.000910455
6	14	-0.000815156	0.00042731
6	15	1.92257e-05	-0.000185301
6	16	0.000420466	5.12641e-05
6	17	-0.000559452	6.19034e-05
6	18	0.000491868	-0.00022379
6	19	-0.000388212	0.000382766
6	20	0.000327428	-0.000430804
6	21	-0.000279982	0.000378717
6	22	0.000224639	-0.000313387
6	23	-0.000164905	0.000256204
6	24	9.4483e-05	-0.000179326
6	25	-2.89941e-05	8.03833e-05
7	1	5.7965e-07	4.88477e-05
7	2	0.000731727	-0.000157912
7	3	-0.00508982	0.000327663
7	4	0.0185732	-0.000653408
7	5	-0.0467569	0.00114141
7	6	0.0902303	-0.00150472
7	7	-0.140899	0.00143739
7	8	0.183945	-0.000997599
7	9	-0.205162	0.000568467
7	10	0.198365	-0.000462356
7	11	-0.167728	0.000622389
7	12	0.124409	-0.000773075
7	13	-0.0806249	0.000768486
7	14	0.0449726	-0.00062878
7	15	-0.0208521	0.000377346
7	16	0.00738627	-4.66286e-05
7	17	-0.00143397	-0.000248194
7	18	-0.000407315	0.000378563
7	19	0.000586371	-0.000331695
7	20	-0.000366731	0.000208807
7	21	0.000175095	-0.000107431
7	22	-5.24022e-05	4.98039e-05
7	23	-3.83861e-05	-2.48997e-06
7	24	0.000100194	-6.30068e-05
7	25	-0.000117834	0.000130257
8	1	5.88545e-05	-4.16576e-05
8	2	-0.000409909	0.000192529
8	3	0.00150635	-0.000524001
8	4	-0.0037582	0.00102869
8	5	0.00710595	-0.00152181
8	6	-0.0108109	0.00183033
8	7	0.0136776	-0.00205758
8	8	-0.0146026	0.00239996
8	9	0.0131753	-0.00274128
8	10	-0.00994866	0.00268177
8	11	0.00611262	-0.00203715
8	12	-0.00285205	0.00110592
8	13	0.000823558	-0.000376018
8	14	2.94229e-05	6.69244e-05
8	15	-0.000220007	-1.84412e-05
8	16	0.000231247	-3.91746e-06
8	17	-0.000228486	6.433e-05
8	18	0.000169735	-0.000115448
8	19	-4.41877e-05	0.000118822
8	20	-8.01834e-05	-7.69358e-05
8	21	0.000144019	1.58479e-05
8	22	-0.000145879	3.70387e-05
8	23	0.000121041	-5.07761e-05
8	24	-0.00010661	-5.51118e-07
8	25	0.000114931	8.53493e-05
9	1	-1.80452e-05	1.73023e-05
9	2	0.000165924	-7.53662e-05
9	3	-0.000853865	0.000130646
9	4	0.00297563	-0.000149473
9	5	-0.00767318	0.000275012
9	6	0.0155639	-0.000693977
9	7	-0.0258678	0.001309
9	8	0.036127	-0.00172618
9	9	-0.0430205	0.00162318
9	10	0.0440518	-0.00108414
9	11	-0.0390301	0.000558123
9	12	0.0301041	-0.000402356
9	13	-0.0202633	0.00053394
9	14	0.0117458	-0.000645582
9	15	-0.00557592	0.000582489
9	16	0.00187786	-0.00038861
9	17	-0.000193676	0.000147096
9	18	-0.000238394	7.69543e-05
9	19	0.00014638	-0.000203848
9	20	9.5894e-06	0.000175599
9	21	-6.77013e-05	-2.99932e-05
9	22	5.16027e-05	-0.000118629
9	23	-2.7118e-05	0.000185912
9	24	1.69843e-05	-0.000172956
9	25	-5.10867e-06	0.000126836
10	1	5.46202e-07	-7.39029e-06
10	2	-7.23234e-06	6.16679e-05
10	3	7.44621e-05	-0.000192807
10	4	-0.000322145	0.000332925
10	5	0.000845257	-0.00037864
10	6	-0.00158948	0.000348488
10	7	0.00233109	-0.000377638
10	8	-0.00283252	0.000536392
10	9	0.00296542	-0.00071105
10	10	-0.00268258	0.000729225
10	11	0.00205721	-0.000552998
10	12	-0.00131333	0.000283744
10	13	0.000693601	-4.82056e-05
10	14	-0.000336207	-6.31381e-05
10	15	0.000245141	1.54112e-05
10	16	-0.000311336	0.000130152
10	17	0.000387643	-0.000244241
10	18	-0.000382947	0.000247063
10	19	0.000293033	-0.000153487
10	20	-0.000162317	2.0085e-05
10	21	4.00356e-05	9.27498e-05
10	22	4.9206e-05	-0.00012981
10	23	-0.000112677	7.85747e-05
10	24	0.000159716	3.2216e-06
10	25	-0.000178237	-4.52132e-05
11	1	-5.75799e-06	7.6592e-06
11	2	4.15708e-05	-4.11991e-05
11	3	-0.000154759	0.000116277
11	4	0.00047879	-0.000189017
11	5	-0.00128427	0.000165906
11	6	0.00277433	-7.77388e-05
11	7	-0.00478646	0.000129434
11	8	0.00680753	-0.000416424
11	9	-0.00821104	0.000708739
11	10	0.00849429	-0.000666991
11	11	-0.0075636	0.000238923
11	12	0.00584695	0.000229043
11	13	-0.0039756	-0.000350735
11	14	0.00236876	0.00011748
11	15	-0.00115963	0.000200215
11	16	0.000356128	-0.000412944
11	17	7.77445e-05	0.000480392
11	18	-0.000219139	-0.000409007
11	19	0.00017167	0.000241899
11	20	-5.85586e-05	-5.90425e-05
11	21	-1.40444e-05	-6.92939e-05
11	22	1.81891e-05	0.000113086
11	23	1.01925e-05	-8.562e-05
11	24	-3.71398e-05	2.80216e-05
11	25	5.06807e-05	2.03276e-05
12	1	-1.53215e-06	3.01947e-06
12	2	1.07389e-05	-2.18166e-06
12	3	-3.94998e-05	-2.31679e-05
12	4	6.6005e-05	7.21962e-05
12	5	-3.82587e-05	-0.000111702
12	6	-4.63864e-05	0.00012222
12	7	0.000133129	-0.00011823
12	8	-0.000184494	0.000127974
12	9	0.000233377	-0.000172847
12	10	-0.000335166	0.000243305
12	11	0.000447509	-0.000313789
12	12	-0.000452996	0.000375639
12	13	0.000325733	-0.000410548
12	14	-0.000142011	0.000391185
12	15	-3.45354e-05	-0.000332987
12	16	0.000165	0.000278771
12	17	-0.000218328	-0.000243989
12	18	0.000199813	0.00021307
12	19	-0.000153208	-0.000171532
12	20	0.000120663	0.000117757
12	21	-0.000105639	-5.8517e-05
12	22	8.49236e-05	1.68697e-05
12	23	-5.1265e-05	-1.75433e-05
12	24	2.49014e-05	5.10545e-05
12	25	-2.20362e-05	-7.73567e-05
13	1	-3.04866e-06	-3.89506e-08
13	2	1.79419e-05	-4.01392e-06
13	3	-5.89866e-05	2.06304e-05
13	4	0.00016562	-3.88879e-05
13	5	-0.00039088	2.72266e-05
13	6	0.000760651	4.4993e-05
13	7	-0.00124505	-0.000172488
13	8	0.00171578	0.000260345
13	9	-0.00197834	-0.000185916
13	10	0.00189688	-3.40096e-05
13	11	-0.00148427	0.000221241
13	12	0.000900699	-0.0002397
13	13	-0.000357544	0.000145047
13	14	-5.15965e-06	-7.23843e-05
13	15	0.000154696	7.22807e-05
13	16	-0.000131193	-0.0001065
13	17	3.3767e-05	0.000135445
13	18	1.83646e-05	-0.000153549
13	19	1.66425e-05	0.000156889
13	20	-8.49552e-05	-0.000132803
13	21	0.00012567	8.08182e-05
13	22	-0.000123391	-2.36877e-05
13	23	8.91701e-05	-3.78523e-06
13	24	-4.06831e-05	-1.21669e-05
13	25	-2.6198e-06	4.9882e-05
14	1	-2.24501e-06	6.10437e-06
14	2	1.32836e-05	-3.44253e-05
14	3	-4.32061e-05	7.47276e-05
14	4	8.18919e-05	-8.04049e-05
14	5	-8.06534e-05	3.65282e-05
14	6	1.33999e-05	7.89324e-06
14	7	6.65332e-05	7.78694e-06
14	8	-9.01496e-05	-8.43561e-05
14	9	5.65267e-05	0.000154625
14	10	-1.39661e-05	-0.000174738
14	11	-1.34993e-05	0.000179619
14	12	3.42447e-05	-0.000210172
14	13	-5.30062e-05	0.000251211
14	14	7.77162e-05	-0.000252704
14	15	-0.000120976	0.000175164
14	16	0.000171303	-3.59553e-05
14	17	-0.000193352	-8.88739e-05
14	18	0.000167451	0.000138013
14	19	-0.000118053	-0.000121479
14	20	8.55041e-05	8.25477e-05
14	21	-7.81536e-05	-4.03462e-05
14	22	6.94891e-05	-4.64037e-06
14	23	-3.7732e-05	3.97905e-05
14	24	-6.22267e-06	-4.72421e-05
14	25	3.62724e-05	3.17541e-05
15	1	-3.657e-06	3.98795e-06
15	2	1.57617e-05	-2.0836e-05
15	3	-4.33721e-05	5.3763e-05
15	4	7.88812e-05	-9.86597e-05
15	5	-8.86851e-05	0.000147863
15	6	7.88405e-05	-0.000163195
15	7	-0.000117422	9.1273e-05
15	8	0.000219937	4.80816e-05
15	9	-0.000307995	-0.000170374
15	10	0.000326188	0.000239152
15	11	-0.000295068	-0.000268042
15	12	0.000242181	0.000244957
15	13	-0.000167555	-0.000154136
15	14	7.57942e-05	2.8854e-05
15	15	2.68975e-06	7.03065e-05
15	16	-3.30728e-05	-0.000109607
15	17	3.46364e-06	0.000101179
15	18	6.54071e-05	-7.11036e-05
15	19	-0.000125829	3.03835e-05
15	20	0.000135713	1.43514e-05
15	21	-9.01106e-05	-5.37575e-05
15	22	1.8798e-05	8.73422e-05
15	23	3.91634e-05	-0.000110986
15	24	-6.32791e-05	0.000108108
15	25	5.64756e-05	-7.4587e-05
16	1	-2.28744e-06	-2.28516e-06
16	2	1.56075e-05	7.1157e-06
16	3	-4.74845e-05	-6.24804e-06
16	4	0.000100609	3.68635e-06
16	5	-0.000174715	-3.80965e-05
16	6	0.00024523	0.000124109
16	7	-0.000264225	-0.000195767
16	8	0.000213196	0.000171275
16	9	-0.000124385	-3.52109e-05
16	10	4.07242e-05	-0.000153955
16	11	1.22971e-05	0.00030433
16	12	-3.08631e-05	-0.000359481
16	13	3.5589e-05	0.000353316
16	14	-4.21534e-05	-0.000363319
16	15	2.53156e-05	0.00039363
16	16	4.56053e-05	-0.000376565
16	17	-0.000144128	0.000286386
16	18	0.000204262	-0.000165212
16	19	-0.000191418	6.10456e-05
16	20	0.000133573	2.74163e-06
16	21	-8.34389e-05	-2.25695e-05
16	22	5.61424e-05	8.42244e-06
16	23	-2.62271e-05	1.69804e-05
16	24	-1.76595e-05	-2.87085e-05
16	25	5.42509e-05	2.34873e-05
17	1	-2.70375e-06	9.50368e-07
17	2	1.402e-05	-6.66482e-06
17	3	-4.01015e-05	2.89293e-05
17	4	7.89079e-05	-7.283e-05
17	5	-0.000118314	0.000124569
17	6	0.000133937	-0.00016534
17	7	-0.000101476	0.000169267
17	8	3.74204e-05	-0.000109112
17	9	4.6512e-06	-1.46521e-06
17	10	1.17784e-05	0.000101789
17	11	-7.41364e-05	-0.000151827
17	12	0.000143022	0.000168201
17	13	-0.000190238	-0.000175971
17	14	0.000190263	0.000180722
17	15	-0.000124593	-0.00017645
17	16	3.16768e-05	0.000145783
17	17	1.84754e-05	-8.11975e-05
17	18	-1.00297e-05	9.42488e-06
17	19	-2.0069e-05	3.3066e-05
17	20	4.00608e-05	-4.16714e-05
17	21	-3.79632e-05	3.22202e-05
17	22	1.70304e-05	-1.10816e-05
17	23	4.41488e-06	-1.64795e-05
17	24	-1.16736e-05	3.86854e-05
17	25	1.22152e-05	-4.9999e-05
18	1	7.17352e-07	1.91506e-06
18	2	-4.9266e-06	-1.09786e-05
18	3	1.0579e-05	1.94952e-05
18	4	2.44444e-06	-3.50289e-06
18	5	-5.56976e-05	-4.97991e-05
18	6	0.000131619	0.000141691
18	7	-0.000176168	-0.000255658
18	8	0.000162633	0.000327217
18	9	-0.000120058	-0.000287356
18	10	7.76324e-05	0.000146075
18	11	-3.35268e-05	3.1069e-06
18	12	-1.43943e-05	-7.30219e-05
18	13	4.89394e-05	7.13926e-05
18	14	-4.7035e-05	-7.17312e-05
18	15	2.48319e-06	0.000110335
18	16	6.45961e-05	-0.000153498
18	17	-0.000119793	0.000147113
18	18	0.00013651	-7.80507e-05
18	19	-0.000108826	-5.45901e-06
18	20	5.67444e-05	4.70503e-05
18	21	-1.58194e-05	-3.95631e-05
18	22	4.26177e-06	1.2777e-05
18	23	-7.84861e-06	1.44743e-06
18	24	3.115e-06	1.19165e-05
18	25	1.30681e-05	-4.08702e-05
19	1	-4.32258e-07	2.0246e-06
19	2	6.52336e-07	-1.06327e-05
19	3	3.37692e-06	2.88379e-05
19	4	-1.01999e-05	-6.06266e-05
19	5	-5.93328e-06	0.000102538
19	6	6.11057e-05	-0.000128568
19	7	-0.00010684	0.000114642
19	8	8.81149e-05	-6.85512e-05
19	9	-2.47031e-05	6.69495e-06
19	10	-2.89583e-05	7.11044e-05
19	11	5.16094e-05	-0.000151051
19	12	-5.78739e-05	0.000192755
19	13	6.00324e-05	-0.000175532
19	14	-4.32029e-05	0.000122065
19	15	-3.625e-06	-6.93401e-05
19	16	5.58775e-05	3.3058e-05
19	17	-8.66553e-05	-3.02903e-06
19	18	0.000104318	-2.72063e-05
19	19	-0.000125237	4.01815e-05
19	20	0.000135694	-2.2491e-05
19	21	-0.000113913	-6.50726e-06
19	22	6.85017e-05	1.98497e-05
19	23	-2.93411e-05	-1.60523e-05
19	24	1.5407e-05	9.12305e-06
19	25	-2.14449e-05	-6.8108e-06
20	1	1.50226e-06	2.14503e-06
20	2	-5.08082e-06	-7.4459e-06
20	3	7.71945e-06	9.35197e-06
20	4	-4.40021e-06	9.86843e-06
20	5	-8.6781e-06	-6.51523e-05
20	6	2.89501e-05	0.000147452
20	7	-5.1051e-05	-0.000231787
20	8	8.06113e-05	0.000293118
20	9	-0.000130694	-0.000298864
20	10	0.000187603	0.000223316
20	11	-0.000204609	-0.000100599
20	12	0.000161091	7.98602e-06
20	13	-9.49087e-05	2.49909e-05
20	14	5.66541e-05	-3.10148e-05
20	15	-5.81264e-05	4.16099e-05
20	16	7.16598e-05	-5.45129e-05
20	17	-6.85754e-05	5.48754e-05
20	18	4.50506e-05	-3.99676e-05
20	19	-1.1192e-05	1.48738e-05
20	20	-2.42129e-05	1.06117e-05
20	21	5.03944e-05	-2.01872e-05
20	22	-5.43113e-05	8.00645e-06
20	23	3.51777e-05	1.10068e-05
20	24	-1.0528e-05	-1.75866e-05
20	25	6.5393e-07	7.71268e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode22_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.815678	0
0	2	-0.813065	0
0	3	0.314663	0
0	4	0.259674	0
0	5	-0.493631	0
0	6	0.260815	0
0	7	0.192944	0
0	8	-0.477828	0
0	9	0.379485	0
0	10	0.0146604	0
0	11	-0.443443	0
0	12	0.68821	0
0	13	-0.692006	0
0	14	0.53364	0
0	15	-0.331276	0
0	16	0.166781	0
0	17	-0.0661869	0
0	18	0.0186531	0
0	19	-0.00226099	0
0	20	-0.000776843	0
0	21	0.000197808	0
0	22	0.000425932	0
0	23	-0.000511176	0
0	24	0.000319716	0
0	25	-0.000150412	0
1	1	-0.0191745	0.00199681
1	2	0.0303243	-0.00294687
1	3	-0.0220275	0.00165659
1	4	0.000286876	0.000843638
1	5	0.0179785	-0.00224081
1	6	-0.0204175	0.00139683
1	7	0.0084073	0.000484616
1	8	0.00677895	-0.00145433
1	9	-0.0147187	0.00090444
1	10	0.0129661	0.000278332
1	11	-0.00598047	-0.00100809
1	12	-0.000473566	0.000909796
1	13	0.00347909	-0.000206052
1	14	-0.0033269	-0.000695512
1	15	0.00174553	0.00140527
1	16	-0.000266	-0.00166721
1	17	-0.00046965	0.00145475
1	18	0.000581924	-0.000935744
1	19	-0.000448642	0.000365873
1	20	0.00031596	1.89396e-05
1	21	-0.000213471	-0.000137519
1	22	8.53631e-05	9.84109e-05
1	23	6.1407e-05	-5.67429e-05
1	24	-0.000184024	7.52295e-05
1	25	0.000283896	-0.000125308
2	1	0.122675	-0.00109422
2	2	-0.29949	0.00266281
2	3	0.38073	-0.00327211
2	4	-0.239855	0.00180756
2	5	-0.0837881	0.00116112
2	6	0.383572	-0.00362854
2	7	-0.444285	0.0037379
2	8	0.21419	-0.00116494
2	9	0.167667	-0.00269939
2	10	-0.4934	0.00576612
2	11	0.630868	-0.00674017
2	12	-0.578298	0.00577036
2	13	0.420305	-0.00383584
2	14	-0.250766	0.00189047
2	15	0.124085	-0.000475914
2	16	-0.0506311	-0.000335263
2	17	0.0166384	0.000701176
2	18	-0.00419869	-0.000738869
2	19	0.000764164	0.000574484
2	20	-0.00010235	-0.000407568
2	21	-3.70744e-06	0.000376237
2	22	4.3419e-05	-0.000451041
2	23	-4.42037e-05	0.000494052
2	24	-9.34961e-06	-0.000415607
2	25	9.40566e-05	0.00025447
3	1	0.00127814	0.00185618
3	2	-0.00595224	-0.00521225
3	3	0.0158086	0.00756309
3	4	-0.0288278	-0.00634079
3	5	0.0378012	0.00174681
3	6	-0.0340826	0.0030247
3	7	0.0144543	-0.00440539
3	8	0.0151885	0.0015046
3	9	-0.0432413	0.00346736
3	10	0.059748	-0.00755956
3	11	-0.0614286	0.00930402
3	12	0.0515835	-0.00882949
3	13	-0.0366094	0.00689798
3	14	0.0222496	-0.00439571
3	15	-0.0115686	0.00222299
3	16	0.00498259	-0.000947764
3	17	-0.00153059	0.000482118
3	18	7.30728e-05	-0.00035406
3	19	0.000277057	0.000230065
3	20	-0.000165067	-7.3208e-05
3	21	7.46893e-06	-1.94961e-05
3	22	2.96644e-05	-4.07697e-06
3	23	2.31681e-05	9.29049e-05
3	24	-6.65582e-05	-0.000155076
3	25	4.64175e-05	0.000141798
4	1	-0.0134909	-0.000191729
4	2	0.0435734	0.00104839
4	3	-0.0710061	-0.00270893
4	4	0.0655555	0.00408298
4	5	-0.0130525	-0.00358426
4	6	-0.0771634	0.00083301
4	7	0.184843	0.00288005
4	8	-0.28936	-0.00553201
4	9	0.370043	0.00574437
4	10	-0.407104	-0.00375066
4	11	0.389807	0.0011169
4	12	-0.324665	0.000631774
4	13	0.234	-0.00113316
4	14	-0.144637	0.00102768
4	15	0.0754478	-0.000935596
4	16	-0.0321249	0.000892889
4	17	0.0102418	-0.000718413
4	18	-0.0016786	0.000472615
4	19	-0.000553543	-0.000369527
4	20	0.000618542	0.000470419
4	21	-0.000283256	-0.000635114
4	22	2.29473e-05	0.000688725
4	23	0.000101436	-0.000555471
4	24	-0.000101155	0.00029782
4	25	4.21514e-05	-5.48366e-05
5	1	-0.000909278	0.000515986
5	2	0.00398708	-0.00205993
5	3	-0.00944878	0.0042677
5	4	0.0154168	-0.00544536
5	5	-0.0191916	0.00359398
5	6	0.0195238	0.00176434
5	7	-0.0173822	-0.0086971
5	8	0.0147082	0.0141023
5	9	-0.0128915	-0.0159636
5	10	0.0121849	0.0143815
5	11	-0.0118738	-0.0108309
5	12	0.0109308	0.00691883
5	13	-0.00889828	-0.0037292
5	14	0.00622168	0.00172341
5	15	-0.0037113	-0.000790575
5	16	0.00186428	0.000456329
5	17	-0.000724512	-0.000297651
5	18	0.00012306	0.000190719
5	19	0.000121521	-0.000169247
5	20	-0.000148329	0.000214483
5	21	5.43971e-05	-0.00026746
5	22	8.19946e-05	0.00031042
5	23	-0.000172246	-0.000332792
5	24	0.000157096	0.000302944
5	25	-7.17455e-05	-0.000228843
6	1	-0.0124251	-4.65689e-05
6	2	0.0651131	0.00015803
6	3	-0.185229	-0.000376086
6	4	0.36858	0.000744407
6	5	-0.569342	-0.000934922
6	6	0.721179	0.000205061
6	7	-0.772901	0.00182451
6	8	0.712965	-0.0045312
6	9	-0.570035	0.00665605
6	10	0.394046	-0.00723052
6	11	-0.232118	0.00614092
6	12	0.112422	-0.00405256
6	13	-0.0408473	0.00193483
6	14	0.00758695	-0.000469414
6	15	0.00271429	-0.00022326
6	16	-0.00310759	0.000372047
6	17	0.00123369	-0.00024516
6	18	2.71388e-06	1.69277e-05
6	19	-0.000297294	0.000215302
6	20	0.000149509	-0.000364306
6	21	1.9336e-05	0.000359552
6	22	-7.01827e-05	-0.000215104
6	23	3.94208e-05	3.60963e-05
6	24	5.61211e-06	7.01165e-05
6	25	-2.9001e-05	-7.98964e-05
7	1	-0.000212315	9.9731e-05
7	2	0.00119122	-0.000589867
7	3	-0.00356247	0.00185761
7	4	0.00732329	-0.00396646
7	5	-0.0114713	0.00624201
7	6	0.0145175	-0.00747947
7	7	-0.0155084	0.0068938
7	8	0.0145339	-0.00479041
7	9	-0.0123249	0.00218343
7	10	0.00962592	-6.03569e-05
7	11	-0.00701893	-0.00101725
7	12	0.00493188	0.00110529
7	13	-0.00346613	-0.000739914
7	14	0.00240805	0.000425515
7	15	-0.00157014	-0.000324033
7	16	0.000944188	0.00034571
7	17	-0.000555303	-0.000336941
7	18	0.000377574	0.000233147
7	19	-0.000344517	-9.51748e-05
7	20	0.000335829	-4.34032e-06
7	21	-0.000241539	5.31498e-05
7	22	8.29849e-05	-4.71473e-05
7	23	3.10673e-05	-2.04999e-05
7	24	-5.40382e-05	0.000102804
7	25	2.11856e-05	-0.000128614
8	1	-0.0019999	2.38557e-05
8	2	0.0130509	-9.94353e-05
8	3	-0.0446495	0.00019043
8	4	0.104491	-0.000155883
8	5	-0.186599	-0.000102422
8	6	0.269363	0.000357376
8	7	-0.325231	-0.000114114
8	8	0.335554	-0.000854194
8	9	-0.299745	0.00215877
8	10	0.233312	-0.00309354
8	11	-0.158209	0.00323251
8	12	0.0927139	-0.00271133
8	13	-0.0460161	0.00193164
8	14	0.0184755	-0.00114492
8	15	-0.00527404	0.000460812
8	16	0.000438251	2.07974e-07
8	17	0.000647421	-0.000180413
8	18	-0.000570825	0.000159615
8	19	0.000349139	-6.57724e-05
8	20	-0.000187997	-2.33874e-05
8	21	7.36959e-05	7.8489e-05
8	22	-1.21792e-05	-8.06676e-05
8	23	5.73123e-06	1.95758e-05
8	24	-2.08276e-05	8.31022e-05
8	25	2.12581e-05	-0.000169361
9	1	-9.04561e-06	-1.8551e-05
9	2	0.000125882	1.70118e-05
9	3	-0.000588353	0.00019836
9	4	0.00160305	-0.00083348
9	5	-0.00312027	0.00184815
9	6	0.00480045	-0.00292539
9	7	-0.00609683	0.00364319
9	8	0.0064786	-0.00370034
9	9	-0.0058031	0.00310707
9	10	0.00440857	-0.00218615
9	11	-0.00281908	0.00132763
9	12	0.00149814	-0.000733149
9	13	-0.000716814	0.000389254
9	14	0.000420176	-0.000211539
9	15	-0.000329947	0.000136532
9	16	0.00024708	-0.000122823
9	17	-0.000132717	0.000160662
9	18	8.55159e-06	-0.000245631
9	19	6.0944e-05	0.00031352
9	20	-2.07625e-05	-0.000277641
9	21	-7.4437e-05	0.000144798
9	22	0.000117316	-1.9725e-05
9	23	-7.90123e-05	-2.58723e-05
9	24	4.49987e-06	2.48677e-05
9	25	6.04327e-05	-3.08253e-05
10	1	-0.000214826	9.00928e-06
10	2	0.00173987	-6.55974e-05
10	3	-0.00709852	0.000196479
10	4	0.019315	-0.000333388
10	5	-0.0393154	0.00033777
10	6	0.063644	-0.000139037
10	7	-0.0850398	-0.000168779
10	8	0.0960084	0.000334322
10	9	-0.0928683	-0.000122255
10	10	0.0775239	-0.000389712
10	11	-0.0559325	0.000815397
10	12	0.0346674	-0.000885077
10	13	-0.0181203	0.000700522
10	14	0.0076285	-0.000477706
10	15	-0.00224055	0.000271492
10	16	0.00014058	-6.75144e-05
10	17	0.000300001	-8.84802e-05
10	18	-0.000172642	0.000140092
10	19	3.42012e-05	-9.36312e-05
10	20	-1.87921e-05	1.76105e-05
10	21	5.86583e-05	3.26071e-05
10	22	-7.74654e-05	-6.24466e-05
10	23	5.30842e-05	8.9756e-05
10	24	-1.28063e-05	-0.0001008
10	25	-5.6431e-06	8.06091e-05
11	1	5.18796e-06	1.32618e-05
11	2	3.11715e-06	-4.14886e-05
11	3	-0.000121602	5.56916e-05
11	4	0.000421859	-7.2778e-05
11	5	-0.000802711	0.000188461
11	6	0.00111249	-0.000454674
11	7	-0.00130115	0.00079924
11	8	0.00133517	-0.00109395
11	9	-0.00117849	0.00124158
11	10	0.00090282	-0.00120742
11	11	-0.000618534	0.00100939
11	12	0.000351096	-0.000709267
11	13	-0.000100889	0.000426484
11	14	-8.73076e-05	-0.000282392
11	15	0.000180601	0.000282984
11	16	-0.000201411	-0.000308879
11	17	0.000195343	0.000263815
11	18	-0.000197902	-0.000190395
11	19	0.000209751	0.000177002
11	20	-0.000191742	-0.000206392
11	21	0.000113492	0.000193466
11	22	1.64019e-07	-0.000132686
11	23	-9.13293e-05	9.31552e-05
11	24	0.000125685	-9.27272e-05
11	25	-0.000109308	8.54016e-05
12	1	-1.21117e-05	6.41152e-06
12	2	0.000145579	-1.57742e-05
12	3	-0.000771479	6.80186e-06
12	4	0.00256426	2.50312e-05
12	5	-0.00611814	-2.99354e-05
12	6	0.0113098	-2.88561e-05
12	7	-0.0169875	7.42581e-05
12	8	0.0213056	-2.17321e-05
12	9	-0.0226429	-4.8129e-05
12	10	0.0205524	1.977e-05
12	11	-0.0159743	4.44486e-05
12	12	0.0106062	-1.34192e-06
12	13	-0.00598443	-0.0001584
12	14	0.00287025	0.000288382
12	15	-0.00120867	-0.000276233
12	16	0.000521086	0.000190207
12	17	-0.000321753	-0.000156539
12	18	0.000291884	0.000181183
12	19	-0.000272323	-0.000185516
12	20	0.000210193	0.000140291
12	21	-0.000116369	-8.02775e-05
12	22	3.30357e-05	3.05075e-05
12	23	2.60371e-06	1.54089e-05
12	24	1.21818e-05	-6.01178e-05
12	25	-4.87446e-05	8.74946e-05
13	1	-1.16881e-05	-3.84037e-06
13	2	7.17774e-05	1.79287e-05
13	3	-0.000204274	-4.09881e-05
13	4	0.000383191	9.089e-05
13	5	-0.000574517	-0.000217715
13	6	0.000725074	0.00039534
13	7	-0.00072329	-0.000474228
13	8	0.000506241	0.000374052
13	9	-0.000141829	-0.000210372
13	10	-0.000230134	0.000116009
13	11	0.000478499	-8.91083e-05
13	12	-0.000549901	8.82772e-05
13	13	0.000475154	-0.000114896
13	14	-0.000318704	0.000147109
13	15	0.000148789	-0.000112503
13	16	-2.03677e-05	6.92131e-06
13	17	-4.42864e-05	4.94099e-05
13	18	4.66294e-05	2.0794e-05
13	19	5.27707e-06	-0.000130438
13	20	-8.22211e-05	0.000166015
13	21	0.000138534	-0.000134491
13	22	-0.000148803	9.9599e-05
13	23	0.000120153	-7.24085e-05
13	24	-7.43263e-05	3.12036e-05
13	25	3.05925e-05	2.0717e-05
14	1	-1.79064e-06	4.86772e-06
14	2	1.73331e-05	-2.91914e-05
14	3	-0.000100589	7.48404e-05
14	4	0.000360668	-0.000116425
14	5	-0.000903364	0.000134763
14	6	0.00176093	-0.000154821
14	7	-0.00286084	0.000234906
14	8	0.00398339	-0.000381587
14	9	-0.00476986	0.000486295
14	10	0.00489691	-0.000439086
14	11	-0.00429171	0.000282562
14	12	0.00317161	-0.000143307
14	13	-0.00191051	5.20498e-05
14	14	0.000866076	5.07156e-05
14	15	-0.000239031	-0.00015777
14	16	1.51159e-05	0.000185714
14	17	-2.72426e-05	-0.000120493
14	18	9.91394e-05	4.26319e-05
14	19	-0.000152027	-8.19879e-06
14	20	0.000182071	3.51067e-07
14	21	-0.000192005	3.43366e-06
14	22	0.000176672	4.44532e-06
14	23	-0.000135282	-2.72976e-05
14	24	8.0723e-05	4.70308e-05
14	25	-3.84301e-05	-5.05491e-05
15	1	-2.99077e-06	-2.54325e-06
15	2	2.22447e-05	6.92826e-06
15	3	-7.99454e-05	-1.21394e-05
15	4	0.000179714	2.28866e-05
15	5	-0.000280135	-4.48074e-05
15	6	0.000342828	8.46447e-05
15	7	-0.000381102	-0.000148632
15	8	0.000399457	0.000211312
15	9	-0.000379807	-0.000203469
15	10	0.000340045	9.87786e-05
15	11	-0.000303508	3.20976e-05
15	12	0.000270692	-9.01496e-05
15	13	-0.000246495	2.0019e-05
15	14	0.000226469	0.000140757
15	15	-0.000197677	-0.000276289
15	16	0.000176618	0.000297749
15	17	-0.00018416	-0.000221454
15	18	0.000197398	0.000129051
15	19	-0.000176426	-6.45955e-05
15	20	0.000114093	1.81824e-05
15	21	-3.30871e-05	1.4039e-05
15	22	-4.22695e-05	-1.63788e-05
15	23	8.94089e-05	-1.27027e-05
15	24	-8.93407e-05	4.69991e-05
15	25	5.0046e-05	-6.15171e-05
16	1	-2.5539e-07	-2.50741e-06
16	2	7.17779e-06	3.6211e-06
16	3	-3.96537e-05	8.17271e-06
16	4	0.000117771	-1.31494e-05
16	5	-0.000244197	-1.93643e-05
16	6	0.000398623	4.24989e-05
16	7	-0.000549248	3.48432e-05
16	8	0.000681938	-0.00022297
16	9	-0.000798396	0.000425075
16	10	0.000878126	-0.000512704
16	11	-0.000881559	0.00043281
16	12	0.0007862	-0.000272401
16	13	-0.00059511	0.000155872
16	14	0.000343781	-9.27721e-05
16	15	-0.000117562	3.24651e-05
16	16	-5.30013e-06	1.63617e-05
16	17	3.60182e-05	-2.87163e-05
16	18	-4.25351e-05	2.54524e-05
16	19	5.88204e-05	-3.20096e-05
16	20	-6.75329e-05	3.9616e-05
16	21	4.977e-05	-3.1157e-05
16	22	-1.32176e-05	1.39653e-05
16	23	-2.13608e-05	-5.72314e-06
16	24	3.81365e-05	4.06457e-06
16	25	-3.49497e-05	5.24139e-06
17	1	-1.7811e-07	5.26532e-06
17	2	-1.09216e-06	-2.24382e-05
17	3	1.03377e-05	5.22694e-05
17	4	-1.99756e-05	-8.35287e-05
17	5	-3.88511e-07	0.000100885
17	6	6.74533e-05	-0.000110007
17	7	-0.000154677	0.000117976
17	8	0.00019863	-0.000100364
17	9	-0.000150143	4.53518e-05
17	10	3.98596e-05	2.11535e-06
17	11	4.66807e-05	-1.4715e-06
17	12	-6.01373e-05	-1.58077e-05
17	13	1.01839e-05	-7.17761e-06
17	14	6.57187e-05	7.75633e-05
17	15	-0.000122141	-0.000144224
17	16	0.000141537	0.00015653
17	17	-0.000147237	-0.000126357
17	18	0.000154676	9.75509e-05
17	19	-0.000150307	-7.74534e-05
17	20	0.000127425	4.29911e-05
17	21	-9.57857e-05	9.68135e-06
17	22	5.27398e-05	-5.58758e-05
17	23	1.02188e-05	7.27865e-05
17	24	-7.3199e-05	-6.11358e-05
17	25	0.000101418	3.97368e-05
18	1	-1.32555e-07	-3.83221e-07
18	2	2.83417e-06	2.09069e-06
18	3	-1.86085e-05	-1.34358e-05
18	4	4.75561e-05	4.03927e-05
18	5	-6.29408e-05	-6.06241e-05
18	6	3.77914e-05	4.24609e-05
18	7	1.78039e-05	2.21047e-05
18	8	-5.39099e-05	-0.000134604
18	9	4.13884e-05	0.000281354
18	10	-3.83702e-06	-0.00038776
18	11	-4.16864e-05	0.000372692
18	12	9.65364e-05	-0.000247776
18	13	-0.000132586	9.69057e-05
18	14	0.000115851	1.62067e-06
18	15	-5.79239e-05	-1.85612e-05
18	16	7.86779e-08	-1.51219e-05
18	17	3.29964e-05	4.46959e-05
18	18	-5.1188e-05	-3.85061e-05
18	19	7.21756e-05	-1.24988e-06
18	20	-8.77283e-05	4.75829e-05
18	21	7.94946e-05	-7.13095e-05
18	22	-5.34087e-05	6.97598e-05
18	23	3.38616e-05	-6.07136e-05
18	24	-3.30815e-05	5.20255e-05
18	25	4.01663e-05	-4.01737e-05
19	1	-2.60232e-07	1.45757e-06
19	2	8.86685e-07	-5.04788e-06
19	3	-3.95859e-06	7.58141e-06
19	4	1.71725e-05	-1.4138e-05
19	5	-3.37174e-05	4.3032e-05
19	6	2.11346e-05	-8.47084e-05
19	7	2.40947e-05	9.10862e-05
19	8	-5.64749e-05	-3.95459e-05
19	9	5.28171e-05	-3.89959e-05
19	10	-4.1833e-05	9.57607e-05
19	11	5.40655e-05	-9.72877e-05
19	12	-8.10229e-05	4.0991e-05
19	13	8.88678e-05	3.4112e-05
19	14	-6.39498e-05	-6.50125e-05
19	15	2.53788e-05	2.92876e-05
19	16	4.83246e-06	2.73084e-05
19	17	-1.60875e-05	-5.24024e-05
19	18	5.46902e-06	4.5131e-05
19	19	1.52901e-05	-3.55635e-05
19	20	-2.18642e-05	3.53061e-05
19	21	-6.42879e-07	-3.27535e-05
19	22	4.11514e-05	2.19425e-05
19	23	-7.12656e-05	-1.22248e-05
19	24	7.24476e-05	1.12824e-05
19	25	-5.16219e-05	-1.59308e-05
20	1	-3.81385e-08	2.63188e-06
20	2	1.0165e-06	-8.99728e-06
20	3	1.79011e-06	1.19392e-05
20	4	-1.08081e-05	-1.718e-05
20	5	2.57765e-05	3.62458e-05
20	6	-5.8088e-05	-5.25064e-05
20	7	9.52036e-05	6.03735e-05
20	8	-9.39665e-05	-8.37983e-05
20	9	5.86862e-05	0.000120349
20	10	-4.40235e-05	-0.000143332
20	11	4.58581e-05	0.000144526
20	12	3.86442e-06	-0.000120826
20	13	-0.000101567	5.82759e-05
20	14	0.000153041	3.13833e-05
20	15	-0.000104935	-0.000103225
20	16	2.83727e-06	0.000127121
20	17	7.89422e-05	-0.000108026
20	18	-0.000112205	7.1588e-05
20	19	0.000111779	-4.73259e-05
20	20	-9.4973e-05	4.5103e-05
20	21	6.70052e-05	-4.97152e-05
20	22	-3.12959e-05	4.7336e-05
20	23	2.20175e-07	-4.14046e-05
20	24	1.08976e-05	3.87614e-05
20	25	-3.02322e-06	-3.67719e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode23_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0146709	0
0	2	0.0138818	0
0	3	-0.00376892	0
0	4	-0.0067189	0
0	5	0.0088785	0
0	6	-0.00130267	0
0	7	-0.00894522	0
0	8	0.0129005	0
0	9	-0.00715224	0
0	10	-0.00437564	0
0	11	0.014688	0
0	12	-0.0191525	0
0	13	0.0175057	0
0	14	-0.0123513	0
0	15	0.0067054	0
0	16	-0.00244657	0
0	17	8.26615e-05	0
0	18	0.00075117	0
0	19	-0.000703713	0
0	20	0.000305633	0
0	21	0.000127181	0
0	22	-0.000426733	0
0	23	0.000529061	0
0	24	-0.000460276	0
0	25	0.000303015	0
1	1	-0.37698	0.00641211
1	2	0.518429	-0.0104385
1	3	-0.216092	0.00857013
1	4	-0.269069	-0.00229046
1	5	0.477121	-0.00408852
1	6	-0.217711	0.00705309
1	7	-0.258107	-0.00587383
1	8	0.519165	0.00220487
1	9	-0.343195	0.00174779
1	10	-0.137888	-0.00464199
1	11	0.606916	0.00608051
1	12	-0.82592	-0.00615513
1	13	0.763906	0.00522709
1	14	-0.541874	-0.00386672
1	15	0.304444	0.00263612
1	16	-0.134596	-0.00178186
1	17	0.0446255	0.00123302
1	18	-0.00958331	-0.000836837
1	19	0.000576146	0.00049163
1	20	0.000336613	-0.000189778
1	21	-0.00014923	-8.66555e-06
1	22	0.000168152	9.03661e-05
1	23	-0.000208501	-0.000113877
1	24	0.000158076	0.000135893
1	25	-4.50539e-05	-0.000163777
2	1	-0.00399401	0.00376999
2	2	0.00981213	-0.00825139
2	3	-0.0127948	0.00894119
2	4	0.00917591	-0.00421739
2	5	-0.000116129	-0.00267229
2	6	-0.00882779	0.0068219
2	7	0.0120599	-0.00599081
2	8	-0.00785192	0.00174618
2	9	-0.00113862	0.00264834
2	10	0.0102432	-0.00483979
2	11	-0.0157833	0.00454185
2	12	0.0166348	-0.00298937
2	13	-0.0138674	0.00155672
2	14	0.00949005	-0.00080498
2	15	-0.00532136	0.000495951
2	16	0.00236407	-0.000185884
2	17	-0.000776324	-0.000239714
2	18	0.000198513	0.000546727
2	19	-0.000117817	-0.000537953
2	20	0.000169462	0.000306721
2	21	-0.000210587	-9.71554e-05
2	22	0.000184579	2.5974e-05
2	23	-6.84603e-05	-2.97094e-05
2	24	-8.48522e-05	2.22587e-05
2	25	0.000185127	8.13666e-06
3	1	-0.117446	0.00111221
3	2	0.317944	-0.00249978
3	3	-0.417757	0.00201387
3	4	0.245256	0.00135131
3	5	0.142511	-0.00572375
3	6	-0.469037	0.00771013
3	7	0.471238	-0.00524931
3	8	-0.120946	-0.000782568
3	9	-0.369391	0.00747001
3	10	0.730856	-0.0120913
3	11	-0.824498	0.0135858
3	12	0.687944	-0.0124222
3	13	-0.453282	0.00970218
3	14	0.239633	-0.00649138
3	15	-0.100336	0.0035818
3	16	0.0317107	-0.00148077
3	17	-0.00669508	0.000397776
3	18	0.000631124	-0.000163064
3	19	5.26134e-05	0.000291886
3	20	-6.06829e-05	-0.000347328
3	21	0.000109984	0.000234622
3	22	-0.000111164	-8.86474e-05
3	23	7.99069e-05	1.62818e-05
3	24	-4.18618e-05	9.10774e-07
3	25	-8.14102e-06	-3.39252e-05
4	1	0.000789674	0.00142083
4	2	-0.00272359	-0.00465326
4	3	0.0050835	0.0080245
4	4	-0.0062937	-0.00891663
4	5	0.00502641	0.00630056
4	6	-0.000981927	-0.00163579
4	7	-0.00500509	-0.00238225
4	8	0.0112162	0.00384741
4	9	-0.0156446	-0.00272551
4	10	0.0170766	0.000398409
4	11	-0.0157699	0.00157695
4	12	0.0129035	-0.00242132
4	13	-0.00957926	0.0022752
4	14	0.00643144	-0.00170557
4	15	-0.00376573	0.00115515
4	16	0.00172096	-0.0007349
4	17	-0.00034533	0.000340286
4	18	-0.000369152	9.03779e-05
4	19	0.000530106	-0.000432935
4	20	-0.000373182	0.00051647
4	21	0.00014966	-0.000329182
4	22	1.86212e-05	2.47698e-05
4	23	-0.000122946	0.000216908
4	24	0.000166856	-0.00029486
4	25	-0.00016434	0.000207989
5	1	-0.0309948	0.00060665
5	2	0.130337	-0.00250897
5	3	-0.287643	0.00543308
5	4	0.411605	-0.00784708
5	5	-0.389261	0.00838408
5	6	0.186783	-0.00710128
5	7	0.109096	0.00514876
5	8	-0.352316	-0.0035824
5	9	0.442209	0.00267614
5	10	-0.379356	-0.00217178
5	11	0.239322	0.00187424
5	12	-0.105783	-0.00177934
5	13	0.0228425	0.00180324
5	14	0.00940691	-0.00172365
5	15	-0.0122813	0.00139592
5	16	0.00608503	-0.000880841
5	17	-0.00112352	0.000361195
5	18	-0.000604658	1.19351e-05
5	19	0.000559627	-0.000191379
5	20	-0.000230605	0.000211082
5	21	0.000109101	-0.00015318
5	22	-9.38507e-05	9.59349e-05
5	23	4.29e-05	-5.69323e-05
5	24	5.8748e-05	2.24865e-05
5	25	-0.000165099	-7.16846e-06
6	1	0.000415341	0.000249456
6	2	-0.00223604	-0.000986462
6	3	0.00647055	0.0019554
6	4	-0.0130492	-0.00245351
6	5	0.0204752	0.00190685
6	6	-0.0264614	-0.000225452
6	7	0.0289168	-0.00204651
6	8	-0.0269124	0.00392664
6	9	0.0213316	-0.00465609
6	10	-0.0144251	0.00420314
6	11	0.00831426	-0.00311179
6	12	-0.00390467	0.0019983
6	13	0.00111721	-0.0012455
6	14	0.000382026	0.000949914
6	15	-0.000903748	-0.000934947
6	16	0.00080828	0.000891482
6	17	-0.000474479	-0.000652509
6	18	0.000139207	0.000316387
6	19	0.000103044	-7.34702e-05
6	20	-0.000198527	-4.88367e-06
6	21	0.000160789	-1.80144e-05
6	22	-7.89242e-05	4.18709e-05
6	23	1.53578e-05	-3.29485e-06
6	24	2.52715e-05	-9.13549e-05
6	25	-4.35123e-05	0.000173059
7	1	-0.00523812	0.000170744
7	2	0.0298003	-0.000871818
7	3	-0.0890765	0.00221897
7	4	0.179788	-0.0037316
7	5	-0.269726	0.00481595
7	6	0.31367	-0.00528632
7	7	-0.285495	0.00521151
7	8	0.197884	-0.00466038
7	9	-0.0925402	0.00378469
7	10	0.0111144	-0.00288469
7	11	0.0281717	0.00219205
7	12	-0.0326613	-0.00170735
7	13	0.021102	0.00133856
7	14	-0.00877602	-0.00103614
7	15	0.00184098	0.000756315
7	16	0.00023266	-0.000455429
7	17	-7.75454e-05	0.000153425
7	18	-0.000363595	8.12595e-05
7	19	0.000427997	-0.000200975
7	20	-0.000226245	0.0002144
7	21	1.15102e-05	-0.000186811
7	22	9.8368e-05	0.000191476
7	23	-0.000103231	-0.000236661
7	24	5.82481e-05	0.00026304
7	25	-1.98155e-05	-0.000224585
8	1	6.23591e-05	8.66451e-05
8	2	-0.000426526	-0.000425238
8	3	0.00150218	0.00107937
8	4	-0.00354191	-0.00185476
8	5	0.00632093	0.00246201
8	6	-0.00922481	-0.00274156
8	7	0.0115058	0.00265821
8	8	-0.0123824	-0.00224294
8	9	0.0113316	0.0016155
8	10	-0.00866669	-0.000984363
8	11	0.00554366	0.000549197
8	12	-0.00308382	-0.00036964
8	13	0.00161226	0.000378341
8	14	-0.000808172	-0.000460078
8	15	0.000330859	0.00046648
8	16	-8.32263e-05	-0.000319152
8	17	4.97033e-05	0.000112907
8	18	-0.000162372	1.11939e-05
8	19	0.000316294	-3.15383e-05
8	20	-0.000407088	1.0949e-05
8	21	0.000373969	6.83128e-06
8	22	-0.000242416	-1.29245e-05
8	23	9.20646e-05	2.04239e-05
8	24	2.01903e-05	-5.04886e-05
8	25	-7.4801e-05	9.67517e-05
9	1	-0.000593944	4.65837e-05
9	2	0.00420755	-0.000243719
9	3	-0.0153624	0.000698076
9	4	0.0376902	-0.00140905
9	5	-0.0690283	0.00217466
9	6	0.0995515	-0.00267935
9	7	-0.116431	0.00280536
9	8	0.112022	-0.00272046
9	9	-0.088788	0.00254724
9	10	0.0571883	-0.00220852
9	11	-0.0287877	0.00166788
9	12	0.0101793	-0.00107027
9	13	-0.00154706	0.000617821
9	14	-0.000717498	-0.000396551
9	15	0.000483367	0.000315812
9	16	3.81453e-05	-0.000230121
9	17	-0.000231462	0.000106206
9	18	0.000191179	-2.09853e-05
9	19	-8.72403e-05	3.17184e-05
9	20	5.10394e-06	-0.000101547
9	21	1.89719e-05	0.000144114
9	22	1.53661e-05	-0.000110954
9	23	-6.51719e-05	1.55935e-05
9	24	8.49475e-05	9.38026e-05
9	25	-7.62385e-05	-0.000160961
10	1	1.67208e-05	9.68787e-06
10	2	-9.56652e-05	-9.1567e-05
10	3	0.000281983	0.00031632
10	4	-0.000651937	-0.000631994
10	5	0.00134258	0.000865239
10	6	-0.00232611	-0.000909367
10	7	0.00325846	0.000861271
10	8	-0.00375559	-0.000890618
10	9	0.00364688	0.00100877
10	10	-0.00298273	-0.00106854
10	11	0.00204835	0.000948817
10	12	-0.00123969	-0.000658327
10	13	0.0007385	0.000311696
10	14	-0.000427028	-4.95988e-05
10	15	0.000152132	-5.93729e-05
10	16	7.47278e-05	5.35106e-05
10	17	-0.000145956	7.89022e-07
10	18	3.80826e-05	-6.93272e-05
10	19	0.000130841	0.000112455
10	20	-0.000227793	-9.27364e-05
10	21	0.000214165	3.16698e-05
10	22	-0.000133057	1.77732e-05
10	23	5.72698e-05	-3.16832e-05
10	24	-2.73982e-05	1.88856e-05
10	25	1.99931e-05	4.06487e-06
11	1	-5.44712e-05	7.3056e-06
11	2	0.000443592	-4.2589e-05
11	3	-0.00187566	0.000156003
11	4	0.00533091	-0.000430701
11	5	-0.0113204	0.000871247
11	6	0.0189746	-0.00129652
11	7	-0.0259339	0.00148183
11	8	0.0295176	-0.00141036
11	9	-0.028302	0.00129378
11	10	0.0228752	-0.00130208
11	11	-0.0153891	0.00136585
11	12	0.00833931	-0.00129839
11	13	-0.00337501	0.00101273
11	14	0.000810694	-0.00061023
11	15	4.41646e-05	0.00027636
11	16	-0.000147837	-9.69666e-05
11	17	0.000122805	3.32577e-05
11	18	-0.000136437	-2.66508e-05
11	19	0.000156155	4.27063e-05
11	20	-0.000158349	-5.27164e-05
11	21	0.000140552	3.66067e-05
11	22	-9.02233e-05	4.42949e-06
11	23	8.7271e-06	-5.25461e-05
11	24	6.39176e-05	9.00048e-05
11	25	-8.92245e-05	-0.000107959
12	1	1.95958e-06	-9.58284e-06
12	2	-5.51557e-07	5.95489e-05
12	3	-1.3283e-05	-0.000127624
12	4	2.09392e-05	0.000121124
12	5	5.71393e-05	-3.77596e-05
12	6	-0.00033885	-2.60778e-05
12	7	0.000817369	6.42964e-05
12	8	-0.00125296	-0.000136647
12	9	0.00139631	0.000232917
12	10	-0.00122337	-0.000337258
12	11	0.000888334	0.000432529
12	12	-0.000608987	-0.000426854
12	13	0.000526757	0.000282767
12	14	-0.000569785	-8.51787e-05
12	15	0.00055248	-9.26704e-05
12	16	-0.000401332	0.000243617
12	17	0.000195862	-0.000351259
12	18	-5.19296e-05	0.000357136
12	19	2.52871e-05	-0.000242693
12	20	-7.59206e-05	9.02446e-05
12	21	0.00010918	-5.57862e-07
12	22	-6.77834e-05	-1.23581e-05
12	23	-1.71868e-05	-2.5949e-06
12	24	6.7826e-05	1.37663e-05
12	25	-5.33721e-05	-2.07418e-05
13	1	-1.02534e-06	-2.71476e-06
13	2	8.68235e-06	-3.44154e-06
13	3	-6.23331e-05	4.47452e-05
13	4	0.000308349	-0.000128719
13	5	-0.000980369	0.000231824
13	6	0.00218433	-0.000318636
13	7	-0.00368004	0.000384914
13	8	0.0049194	-0.000465107
13	9	-0.00538715	0.000560764
13	10	0.00494137	-0.000643989
13	11	-0.00382782	0.00072898
13	12	0.00243681	-0.000802172
13	13	-0.00110894	0.000745923
13	14	0.000114283	-0.000489016
13	15	0.000390891	0.000153831
13	16	-0.000465261	7.0031e-05
13	17	0.000337199	-0.000126492
13	18	-0.000218758	9.15993e-05
13	19	0.000172123	-4.71931e-05
13	20	-0.000151067	2.50405e-05
13	21	0.000118559	-2.33203e-05
13	22	-7.92326e-05	2.73921e-05
13	23	4.12682e-05	-3.14294e-05
13	24	-1.64149e-06	3.86218e-05
13	25	-3.29956e-05	-3.89462e-05
14	1	-2.45508e-06	2.18741e-07
14	2	2.69623e-06	-3.55461e-06
14	3	1.60561e-05	1.49164e-05
14	4	-6.4151e-05	-3.52676e-05
14	5	0.000129753	5.32922e-05
14	6	-0.000204185	-7.16307e-05
14	7	0.000312422	0.000106729
14	8	-0.000458424	-0.000127272
14	9	0.000561313	0.000120415
14	10	-0.000533509	-0.000165007
14	11	0.000402883	0.000292513
14	12	-0.000271812	-0.000420604
14	13	0.0001867	0.000482207
14	14	-0.000129635	-0.000474293
14	15	7.10546e-05	0.000390932
14	16	9.73574e-06	-0.000225123
14	17	-0.00010209	1.60731e-05
14	18	0.00017309	0.000156499
14	19	-0.000194351	-0.000213578
14	20	0.000154656	0.000147882
14	21	-7.61196e-05	-4.35171e-05
14	22	1.29805e-05	-1.7871e-05
14	23	-1.29689e-05	2.92813e-05
14	24	6.5088e-05	-2.20246e-05
14	25	-0.000106261	8.42427e-06
15	1	-1.20209e-06	2.10724e-06
15	2	5.59927e-06	-1.14302e-05
15	3	-9.89622e-06	4.16198e-05
15	4	-7.64209e-06	-9.20437e-05
15	5	7.29091e-05	9.43884e-05
15	6	-0.000155457	2.22375e-05
15	7	0.000153871	-0.000181698
15	8	9.33037e-06	0.000222641
15	9	-0.000283397	-0.000128747
15	10	0.000513271	2.78931e-05
15	11	-0.000588293	3.17042e-05
15	12	0.000535458	-0.000111491
15	13	-0.000434348	0.000209824
15	14	0.000301892	-0.000224523
15	15	-0.00013246	9.85259e-05
15	16	-1.27778e-05	9.12389e-05
15	17	6.3431e-05	-0.000222904
15	18	-4.70025e-05	0.000247882
15	19	4.14415e-05	-0.000199517
15	20	-5.97503e-05	0.000136606
15	21	6.29864e-05	-9.79633e-05
15	22	-4.27562e-05	8.5417e-05
15	23	2.41665e-05	-8.03214e-05
15	24	-1.83307e-05	7.20761e-05
15	25	1.38412e-05	-5.87173e-05
16	1	-2.16709e-06	2.35296e-06
16	2	1.56942e-05	-2.16634e-05
16	3	-3.37421e-05	5.53383e-05
16	4	1.98602e-05	-4.74725e-05
16	5	4.06968e-05	-3.84502e-05
16	6	-0.000102864	0.000153013
16	7	0.000116962	-0.000240166
16	8	-0.000106126	0.000305181
16	9	0.000119089	-0.000366409
16	10	-0.000134143	0.000405199
16	11	0.000106926	-0.000378014
16	12	-5.874e-05	0.000267503
16	13	3.29183e-05	-0.000119813
16	14	-1.00627e-05	-3.6114e-06
16	15	-5.65389e-05	8.76077e-05
16	16	0.00015584	-0.00012761
16	17	-0.000229264	9.74674e-05
16	18	0.000237793	-6.79745e-06
16	19	-0.00020177	-7.58888e-05
16	20	0.000164979	9.88273e-05
16	21	-0.000125844	-7.74824e-05
16	22	5.83151e-05	5.07945e-05
16	23	1.72072e-05	-2.61713e-05
16	24	-4.82387e-05	-1.32544e-05
16	25	2.36219e-05	6.34091e-05
17	1	1.54363e-06	2.36023e-06
17	2	-9.57477e-06	-6.48591e-06
17	3	2.19167e-05	7.31537e-06
17	4	-3.49747e-05	-7.87538e-06
17	5	7.16623e-05	-5.67221e-06
17	6	-0.000154126	8.30281e-05
17	7	0.000253909	-0.000226059
17	8	-0.000316377	0.000344405
17	9	0.000308821	-0.000362551
17	10	-0.000232867	0.000295343
17	11	0.000127144	-0.000197449
17	12	-3.69668e-05	0.00010708
17	13	-3.3103e-05	-2.97832e-05
17	14	8.30622e-05	-4.46058e-05
17	15	-7.39409e-05	9.78085e-05
17	16	-7.94752e-06	-0.000100649
17	17	0.000105102	7.03768e-05
17	18	-0.000155245	-4.63969e-05
17	19	0.000150498	3.88553e-05
17	20	-0.000114242	-3.62213e-05
17	21	7.03493e-05	2.73787e-05
17	22	-3.96881e-05	-1.05675e-05
17	23	2.97597e-05	-4.18699e-06
17	24	-3.00233e-05	9.99274e-06
17	25	2.9165e-05	-1.20193e-05
18	1	4.6463e-07	1.12606e-06
18	2	-3.18677e-06	-2.93833e-06
18	3	6.02144e-06	4.18211e-06
18	4	-3.42978e-06	-1.00233e-07
18	5	1.14924e-06	-2.01726e-05
18	6	-1.53988e-05	5.29572e-05
18	7	5.20259e-05	-6.7212e-05
18	8	-9.97888e-05	4.60064e-05
18	9	0.000139254	-3.84035e-05
18	10	-0.000155101	0.000106502
18	11	0.000148773	-0.00022414
18	12	-0.000134682	0.000313752
18	13	0.000126213	-0.000346094
18	14	-0.000120075	0.000323131
18	15	9.27317e-05	-0.000224965
18	16	-3.64153e-05	5.8899e-05
18	17	-1.8946e-05	9.12615e-05
18	18	4.4677e-05	-0.000142228
18	19	-4.86404e-05	0.000102533
18	20	5.62114e-05	-4.6848e-05
18	21	-7.29404e-05	2.32305e-05
18	22	8.01643e-05	-1.62478e-05
18	23	-6.26162e-05	-2.87753e-06
18	24	2.89412e-05	2.77337e-05
18	25	-2.83064e-06	-3.33925e-05
19	1	2.5322e-07	-9.30861e-07
19	2	2.59008e-06	7.10123e-06
19	3	-1.27155e-05	-1.92819e-05
19	4	2.37218e-05	2.1922e-05
19	5	-4.8083e-06	-1.20117e-06
19	6	-7.77217e-05	-2.61206e-05
19	7	0.000192681	3.24283e-05
19	8	-0.000250025	-1.79516e-05
19	9	0.000203224	8.43976e-06
19	10	-9.85524e-05	-1.57732e-05
19	11	1.84671e-05	2.48937e-05
19	12	3.67248e-06	-3.64453e-05
19	13	-5.15068e-06	7.9305e-05
19	14	2.89228e-05	-0.000156471
19	15	-6.54812e-05	0.000220654
19	16	7.83636e-05	-0.00022792
19	17	-4.99983e-05	0.000186302
19	18	-1.18332e-05	-0.0001285
19	19	7.95631e-05	7.27747e-05
19	20	-0.000117464	-2.79799e-05
19	21	0.000107738	4.55469e-07
19	22	-6.70851e-05	1.07179e-05
19	23	2.86816e-05	-1.14957e-05
19	24	-9.21358e-06	8.41609e-06
19	25	3.71401e-06	-4.88328e-06
20	1	-1.10036e-06	9.28431e-07
20	2	5.26284e-06	-4.38223e-06
20	3	-1.40479e-05	7.28803e-06
20	4	3.0107e-05	-3.59594e-06
20	5	-4.64712e-05	-8.1696e-06
20	6	3.38401e-05	2.02142e-05
20	7	2.49963e-05	-1.80749e-05
20	8	-0.000100893	-2.53099e-06
20	9	0.000145234	2.65859e-05
20	10	-0.000129125	-3.05634e-05
20	11	6.77688e-05	2.28822e-06
20	12	-2.76967e-06	4.79548e-05
20	13	-4.90276e-05	-0.000104175
20	14	8.6071e-05	0.000160839
20	15	-9.64895e-05	-0.000200217
20	16	8.4227e-05	0.000183583
20	17	-7.0258e-05	-0.000107705
20	18	6.61348e-05	2.80669e-05
20	19	-7.27708e-05	7.81803e-06
20	20	8.41233e-05	-6.99347e-06
20	21	-9.10322e-05	2.15678e-06
20	22	8.86285e-05	-5.9721e-06
20	23	-7.4037e-05	6.23554e-06
20	24	4.81151e-05	4.27503e-06
20	25	-2.17765e-05	-1.58518e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode24_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00486459	0
0	2	0.00472728	0
0	3	-0.0014709	0
0	4	-0.0021397	0
0	5	0.00326823	0
0	6	-0.00140045	0
0	7	-0.00122444	0
0	8	0.00223998	0
0	9	-0.00186612	0
0	10	0.00230508	0
0	11	-0.0046525	0
0	12	0.007499	0
0	13	-0.00863578	0
0	14	0.00718709	0
0	15	-0.0041279	0
0	16	0.00122977	0
0	17	0.000373168	0
0	18	-0.000661819	0
0	19	0.00028135	0
0	20	9.06805e-05	0
0	21	-0.000153111	0
0	22	-1.45493e-05	0
0	23	0.000222975	0
0	24	-0.000362175	0
0	25	0.000408673	0
1	1	0.00418687	0.00513203
1	2	-0.00720784	-0.0076073
1	3	0.00621002	0.004418
1	4	-0.00134904	0.00176806
1	5	-0.00402304	-0.00527406
1	6	0.00593499	0.00307235
1	7	-0.00321742	0.00244595
1	8	-0.00142937	-0.00598368
1	9	0.00407392	0.00407386
1	10	-0.00315918	0.00246204
1	11	0.000238404	-0.00964897
1	12	0.00223918	0.0135446
1	13	-0.0030923	-0.0129667
1	14	0.0026595	0.00957304
1	15	-0.00176464	-0.00569972
1	16	0.000926989	0.00270394
1	17	-0.000333547	-0.000912986
1	18	4.24848e-05	8.86299e-05
1	19	-6.41717e-05	0.000199567
1	20	0.000315532	-0.000285762
1	21	-0.000588518	0.00029812
1	22	0.000689174	-0.000242302
1	23	-0.000575575	0.000138433
1	24	0.000317544	-4.12722e-05
1	25	-2.6817e-05	-2.18464e-05
2	1	0.000407183	0.171898
2	2	-0.000842477	-0.393058
2	3	0.000827635	0.46
2	4	-0.000196165	-0.256653
2	5	-0.000994788	-0.120994
2	6	0.00275083	0.435361
2	7	-0.00471782	-0.487689
2	8	0.00568768	0.250508
2	9	-0.00437711	0.139324
2	10	0.000890915	-0.491932
2	11	0.00309781	0.67894
2	12	-0.00575121	-0.679076
2	13	0.00633975	0.551561
2	14	-0.00527603	-0.379253
2	15	0.00349094	0.224491
2	16	-0.00193821	-0.114592
2	17	0.00118358	0.0496668
2	18	-0.00110027	-0.0173812
2	19	0.00112562	0.00411242
2	20	-0.000887636	6.9414e-05
2	21	0.000457046	-0.000752239
2	22	-9.23165e-05	0.000459902
2	23	-5.77005e-05	-0.000134236
2	24	2.94046e-05	1.1583e-06
2	25	4.17303e-05	1.07237e-05
3	1	-0.000167208	0.00410529
3	2	0.000712106	-0.0110945
3	3	-0.00172826	0.0145376
3	4	0.00313512	-0.00847869
3	5	-0.00461765	-0.00526101
3	6	0.00511674	0.0174794
3	7	-0.00311652	-0.0189158
3	8	-0.00165918	0.00736479
3	9	0.00729321	0.0110766
3	10	-0.0109776	-0.0267432
3	11	0.0111931	0.0329616
3	12	-0.00855078	-0.0294973
3	13	0.00482998	0.0208811
3	14	-0.00160844	-0.0121486
3	15	-0.000375693	0.00601317
3	16	0.00113024	-0.00274323
3	17	-0.00103463	0.00136892
3	18	0.000573394	-0.000792897
3	19	-0.000152933	0.00038432
3	20	-6.44841e-05	-5.88926e-05
3	21	0.000126568	-7.04573e-05
3	22	-0.000112518	2.9184e-05
3	23	4.4294e-05	5.06728e-05
3	24	6.64128e-05	-0.000102761
3	25	-0.000161418	0.000132639
4	1	0.000144648	0.0299231
4	2	-0.000483907	-0.111565
4	3	0.00104758	0.22697
4	4	-0.00201867	-0.314325
4	5	0.00350319	0.316667
4	6	-0.00499282	-0.230488
4	7	0.0054696	0.108638
4	8	-0.00437507	-0.0181904
4	9	0.00215944	-0.00597435
4	10	0.000284592	-0.0246312
4	11	-0.0022601	0.0721889
4	12	0.00332751	-0.102812
4	13	-0.00330158	0.103796
4	14	0.00245751	-0.0821295
4	15	-0.00146811	0.0527119
4	16	0.000878927	-0.0274275
4	17	-0.000703199	0.0109883
4	18	0.0005977	-0.00263959
4	19	-0.00034032	-0.000464019
4	20	1.50928e-05	0.00102705
4	21	0.000190074	-0.000756588
4	22	-0.000205353	0.000379378
4	23	0.000113455	-0.000108155
4	24	-3.69959e-05	-5.36992e-07
4	25	1.50428e-05	-1.2741e-05
5	1	2.35753e-05	0.00148914
5	2	-9.95009e-05	-0.00615657
5	3	0.000338729	0.0134873
5	4	-0.000840144	-0.0194231
5	5	0.00140053	0.0187956
5	6	-0.00162546	-0.00943888
5	7	0.00167047	-0.00548617
5	8	-0.00245369	0.0190657
5	9	0.00453611	-0.0252341
5	10	-0.00709566	0.0227468
5	11	0.00856409	-0.0151368
5	12	-0.00813972	0.00728544
5	13	0.00631773	-0.00216287
5	14	-0.00412938	5.01008e-06
5	15	0.00229656	0.000442854
5	16	-0.00106542	-0.000358805
5	17	0.000390873	0.000269912
5	18	-9.28946e-05	-0.000282783
5	19	-1.37906e-05	0.000348462
5	20	3.35066e-05	-0.000387376
5	21	-4.72772e-07	0.000369758
5	22	-4.99918e-05	-0.000311583
5	23	6.28787e-05	0.000222754
5	24	-1.6623e-05	-0.000110713
5	25	-5.11601e-05	1.71296e-05
6	1	-8.95358e-05	-0.00649162
6	2	0.000555279	0.0374864
6	3	-0.00180183	-0.119378
6	4	0.00380771	0.268698
6	5	-0.00583613	-0.471878
6	6	0.00697108	0.680407
6	7	-0.00675327	-0.829602
6	8	0.0052832	0.870626
6	9	-0.00310323	-0.794804
6	10	0.00102556	0.634774
6	11	0.000283683	-0.444117
6	12	-0.000709533	0.271247
6	13	0.000623941	-0.143166
6	14	-0.000443101	0.0639505
6	15	0.000338694	-0.0231271
6	16	-0.000283141	0.0060529
6	17	0.000171505	-0.000699398
6	18	6.56482e-05	-0.000267646
6	19	-0.000346621	0.000232293
6	20	0.000499394	-0.000216638
6	21	-0.000473846	0.000279568
6	22	0.000371111	-0.000324216
6	23	-0.000275464	0.00033306
6	24	0.000186129	-0.000313294
6	25	-8.77787e-05	0.000258228
7	1	-3.93626e-05	0.000333409
7	2	8.91678e-05	-0.00173949
7	3	7.33249e-05	0.00499032
7	4	-0.000671822	-0.0100704
7	5	0.00141677	0.0156336
7	6	-0.00145909	-0.0193719
7	7	0.000268385	0.0192924
7	8	0.00163629	-0.0150856
7	9	-0.00311681	0.0085513
7	10	0.00340405	-0.00255541
7	11	-0.00260396	-0.000827056
7	12	0.00138468	0.00147706
7	13	-0.000361293	-0.000783616
7	14	-0.000188636	0.000167797
7	15	0.000302229	-7.78252e-05
7	16	-0.000186786	0.000214231
7	17	3.01911e-05	-0.000272517
7	18	8.07474e-05	0.000233098
7	19	-0.000128761	-0.000172698
7	20	0.000133795	0.000113315
7	21	-0.000117567	-5.24432e-05
7	22	7.1504e-05	-9.62312e-06
7	23	1.03332e-05	7.49722e-05
7	24	-8.93213e-05	-0.000125309
7	25	0.000114466	0.000126741
8	1	-3.26142e-05	-0.00121944
8	2	0.000230196	0.00854239
8	3	-0.000818785	-0.0314462
8	4	0.00190197	0.0794902
8	5	-0.00329262	-0.153924
8	6	0.00466437	0.24178
8	7	-0.0056973	-0.318657
8	8	0.00602906	0.359859
8	9	-0.0053865	-0.352731
8	10	0.00392179	0.302251
8	11	-0.00226288	-0.226982
8	12	0.00106978	0.149115
8	13	-0.000547407	-0.0851069
8	14	0.000454334	0.0415296
8	15	-0.00046388	-0.0166795
8	16	0.000389271	0.00499496
8	17	-0.000207151	-0.000789945
8	18	2.74878e-05	-5.18618e-05
8	19	2.1502e-05	-0.000104167
8	20	5.0107e-05	0.000238244
8	21	-0.000117332	-0.000158635
8	22	0.000114039	3.80139e-06
8	23	-7.83661e-05	9.43748e-05
8	24	5.04297e-05	-0.000107697
8	25	-2.05132e-05	7.2359e-05
9	1	-1.84251e-05	2.91015e-05
9	2	7.80047e-05	-0.000212867
9	3	-8.88051e-05	0.000792048
9	4	-0.000128696	-0.0020129
9	5	0.000565737	0.00386007
9	6	-0.000947224	-0.00578568
9	7	0.000957142	0.00688958
9	8	-0.000503938	-0.00654948
9	9	-0.000168587	0.00487828
9	10	0.000716157	-0.00264712
9	11	-0.000976651	0.0008261
9	12	0.000955921	-5.60351e-06
9	13	-0.000728541	5.11406e-05
9	14	0.00040315	-0.000376364
9	15	-9.06679e-05	0.000536295
9	16	-0.000112642	-0.000463112
9	17	0.000150304	0.000298367
9	18	-6.03785e-05	-0.000171077
9	19	-4.32762e-05	0.000117103
9	20	8.04377e-05	-0.000113162
9	21	-5.75797e-05	0.000114416
9	22	1.8562e-05	-8.49315e-05
9	23	6.18595e-06	3.23364e-05
9	24	-5.87506e-06	8.29915e-06
9	25	-1.3699e-05	-2.46722e-05
10	1	-3.62096e-06	-0.000164832
10	2	4.72405e-05	0.00129132
10	3	-0.000195087	-0.00524572
10	4	0.000452357	0.0146041
10	5	-0.000707776	-0.0311144
10	6	0.000860524	0.0535783
10	7	-0.000970054	-0.0769028
10	8	0.00114315	0.0937884
10	9	-0.00132212	-0.098419
10	10	0.00132343	0.0895641
10	11	-0.0010536	-0.0708799
10	12	0.00060346	0.0486008
10	13	-0.000171262	-0.0285152
10	14	-8.19107e-05	0.0139106
10	15	0.000139742	-0.00523827
10	16	-9.93462e-05	0.00115261
10	17	5.4507e-05	0.000178452
10	18	-3.41666e-05	-0.000260915
10	19	2.65576e-05	1.70707e-06
10	20	-1.51897e-05	0.000203062
10	21	-1.05245e-05	-0.00024776
10	22	4.4463e-05	0.000166582
10	23	-6.76782e-05	-4.82328e-05
10	24	7.41355e-05	-3.70122e-05
10	25	-7.13523e-05	7.04376e-05
11	1	-1.12377e-05	6.84986e-07
11	2	2.80471e-05	-1.77151e-05
11	3	3.93085e-05	0.00013027
11	4	-0.000302464	-0.000468969
11	5	0.000681624	0.00106847
11	6	-0.000899563	-0.00177002
11	7	0.00081584	0.00234203
11	8	-0.000622544	-0.00262525
11	9	0.000552838	0.00251009
11	10	-0.000556217	-0.0019439
11	11	0.000441843	0.00109748
11	12	-0.000202431	-0.000374019
11	13	1.23583e-05	5.84102e-05
11	14	2.96863e-05	-3.97867e-05
11	15	1.86609e-05	3.5169e-05
11	16	-8.40437e-05	5.13412e-05
11	17	0.000139325	-0.000140906
11	18	-0.0001717	0.000171781
11	19	0.000181783	-0.000138649
11	20	-0.000172784	6.25491e-05
11	21	0.000139974	1.37605e-05
11	22	-0.000100314	-5.61703e-05
11	23	8.29385e-05	6.2243e-05
11	24	-8.00496e-05	-4.25615e-05
11	25	5.95149e-05	5.53169e-06
12	1	-2.62468e-06	-1.90863e-05
12	2	1.65509e-06	0.000155344
12	3	1.3643e-05	-0.000687456
12	4	-1.02365e-05	0.00208948
12	5	-5.3915e-05	-0.00487473
12	6	0.000159198	0.00923448
12	7	-0.000291281	-0.0145575
12	8	0.000495936	0.0193509
12	9	-0.000765941	-0.0219275
12	10	0.000971118	0.0213689
12	11	-0.00100445	-0.0179787
12	12	0.000894253	0.0129915
12	13	-0.000721447	-0.00789315
12	14	0.000528401	0.00379962
12	15	-0.000334984	-0.00117128
12	16	0.000186454	-0.000100335
12	17	-0.000125578	0.000435128
12	18	0.000136943	-0.00031847
12	19	-0.000159275	0.000105338
12	20	0.000142626	5.76527e-05
12	21	-8.98868e-05	-0.000154795
12	22	3.72629e-05	0.000194285
12	23	-6.50655e-06	-0.000178613
12	24	-2.92633e-06	0.000122655
12	25	-2.93554e-06	-5.9203e-05
13	1	-1.2827e-05	-5.87003e-06
13	2	4.90497e-05	3.35576e-05
13	3	-8.36634e-05	-9.89178e-05
13	4	4.03137e-05	0.000163281
13	5	0.000142493	-0.000120551
13	6	-0.000396994	-7.82524e-05
13	7	0.000571456	0.000350719
13	8	-0.000635142	-0.000613033
13	9	0.000707542	0.000818341
13	10	-0.000825895	-0.000842416
13	11	0.000846877	0.000602322
13	12	-0.000671593	-0.000260195
13	13	0.000412806	9.42561e-05
13	14	-0.000236424	-0.000194022
13	15	0.000163748	0.000383186
13	16	-0.000113913	-0.000441597
13	17	4.97114e-05	0.000328398
13	18	-7.11778e-06	-0.000158989
13	19	1.42072e-05	3.68752e-05
13	20	-4.6771e-05	2.3902e-05
13	21	5.94927e-05	-5.27583e-05
13	22	-3.088e-05	6.22506e-05
13	23	-1.45048e-05	-3.78479e-05
13	24	3.55862e-05	-1.68982e-05
13	25	-2.19356e-05	5.87866e-05
14	1	7.5319e-07	-1.27958e-06
14	2	-1.47162e-06	2.18491e-05
14	3	-1.04702e-05	-7.88827e-05
14	4	7.70157e-05	0.000212171
14	5	-0.000228512	-0.000540546
14	6	0.0004087	0.00119536
14	7	-0.000516946	-0.00217476
14	8	0.000521808	0.00326481
14	9	-0.000475279	-0.00408536
14	10	0.00043094	0.00427992
14	11	-0.000396473	-0.00378117
14	12	0.00036342	0.00285036
14	13	-0.000338149	-0.00182351
14	14	0.000325227	0.000931866
14	15	-0.000289537	-0.000303718
14	16	0.00019463	-1.8745e-05
14	17	-8.37593e-05	8.85295e-05
14	18	3.18973e-05	-3.10103e-05
14	19	-4.49431e-05	-3.30802e-05
14	20	7.21611e-05	5.46672e-05
14	21	-7.23038e-05	-5.66652e-05
14	22	4.30426e-05	7.52846e-05
14	23	-9.15092e-06	-0.000104776
14	24	-9.59791e-06	0.000109148
14	25	1.36951e-05	-7.6167e-05
15	1	8.86563e-06	-4.00336e-06
15	2	-2.927e-05	1.96595e-05
15	3	3.64608e-05	-4.18216e-05
15	4	-2.03389e-05	3.88702e-05
15	5	2.98329e-05	1.9989e-05
15	6	-0.000106075	-0.000129895
15	7	0.000206372	0.000264547
15	8	-0.000247641	-0.000406495
15	9	0.000213585	0.00053087
15	10	-0.000175526	-0.000561185
15	11	0.000170367	0.000414167
15	12	-0.000131661	-0.000134082
15	13	5.50978e-06	-0.000107799
15	14	0.000138231	0.00018804
15	15	-0.000180432	-0.000125785
15	16	0.000105746	2.3805e-05
15	17	-1.7273e-06	2.45042e-05
15	18	-6.79805e-05	-8.6394e-06
15	19	0.000101912	-1.63823e-05
15	20	-0.000110597	2.16151e-05
15	21	0.000102739	-2.28096e-05
15	22	-9.1466e-05	2.94957e-05
15	23	7.94023e-05	-2.48727e-05
15	24	-6.16647e-05	-9.01457e-06
15	25	4.5633e-05	6.00175e-05
16	1	-4.08644e-06	-3.96038e-06
16	2	1.37605e-05	1.46972e-05
16	3	-2.55526e-05	-2.04589e-05
16	4	3.22309e-05	1.90779e-05
16	5	-6.66952e-05	-3.21356e-05
16	6	0.000208596	6.89776e-05
16	7	-0.000439906	-0.000146683
16	8	0.000606918	0.000322699
16	9	-0.000620903	-0.000611661
16	10	0.000562181	0.000894456
16	11	-0.000525767	-0.00100155
16	12	0.000493088	0.000891539
16	13	-0.000418076	-0.000666077
16	14	0.000324598	0.000425868
16	15	-0.000264292	-0.000213257
16	16	0.000235386	5.51487e-05
16	17	-0.000189764	3.86163e-05
16	18	0.000114956	-8.12694e-05
16	19	-5.22058e-05	8.08387e-05
16	20	3.03585e-05	-4.84985e-05
16	21	-3.22599e-05	1.09909e-05
16	22	2.57027e-05	1.57024e-05
16	23	-2.13542e-06	-3.2919e-05
16	24	-2.22644e-05	3.58072e-05
16	25	3.45541e-05	-1.58995e-05
17	1	-2.88778e-06	-2.5605e-06
17	2	9.34994e-06	1.07092e-05
17	3	-8.6613e-06	-2.07054e-05
17	4	2.45471e-06	1.59048e-05
17	5	-8.3727e-06	3.09503e-05
17	6	2.066e-05	-0.00012227
17	7	-2.02896e-05	0.000205614
17	8	1.64428e-05	-0.000231789
17	9	-4.02191e-05	0.000224179
17	10	0.000100501	-0.000226366
17	11	-0.000170778	0.000220253
17	12	0.000219708	-0.000166439
17	13	-0.000236631	7.86375e-05
17	14	0.000228661	-2.26409e-06
17	15	-0.000204301	-3.65777e-05
17	16	0.00016982	4.07992e-05
17	17	-0.000124324	-3.39274e-05
17	18	6.46891e-05	3.09727e-05
17	19	-1.20575e-05	-1.98034e-05
17	20	-5.80843e-07	-4.39698e-06
17	21	-2.48309e-05	2.34531e-05
17	22	5.08459e-05	-2.72708e-05
17	23	-5.33371e-05	2.04861e-05
17	24	4.04791e-05	-8.44044e-06
17	25	-2.66664e-05	-1.98694e-06
18	1	-1.01988e-06	-4.04354e-07
18	2	7.73789e-06	4.01798e-06
18	3	-2.04759e-05	-1.71618e-05
18	4	2.47148e-05	2.5663e-05
18	5	-7.32285e-06	-8.84393e-06
18	6	-1.46851e-05	-1.55434e-05
18	7	-3.90161e-06	2.58314e-05
18	8	8.10972e-05	-1.2056e-05
18	9	-0.000168932	-6.26841e-05
18	10	0.000222938	0.000211928
18	11	-0.000262706	-0.00035035
18	12	0.000312922	0.000365415
18	13	-0.000344649	-0.00025783
18	14	0.000309019	0.000123382
18	15	-0.000215069	-2.54293e-05
18	16	0.000128481	-3.04472e-05
18	17	-7.945e-05	5.1501e-05
18	18	3.97711e-05	-5.65019e-05
18	19	8.51597e-06	6.9823e-05
18	20	-4.49402e-05	-8.63395e-05
18	21	4.88225e-05	7.83929e-05
18	22	-2.79518e-05	-3.55391e-05
18	23	5.1698e-06	-2.23849e-05
18	24	8.04382e-06	6.34825e-05
18	25	-1.6416e-05	-6.93401e-05
19	1	-3.05704e-07	7.16003e-07
19	2	-1.30111e-06	-2.14751e-06
19	3	1.11796e-05	9.58934e-07
19	4	-2.64865e-05	3.74663e-06
19	5	2.19832e-05	5.0918e-06
19	6	1.47074e-05	-4.38046e-05
19	7	-5.30564e-05	9.14792e-05
19	8	7.06971e-05	-0.000124794
19	9	-8.51502e-05	0.000156618
19	10	0.000112857	-0.000187997
19	11	-0.00014526	0.000181461
19	12	0.00016386	-0.000123285
19	13	-0.000155139	5.51104e-05
19	14	0.000108546	-1.78832e-05
19	15	-2.61243e-05	1.33247e-05
19	16	-5.79411e-05	-1.88743e-05
19	17	0.00010506	1.09207e-05
19	18	-0.000114186	1.45774e-05
19	19	0.000106822	-4.07004e-05
19	20	-9.13136e-05	5.16219e-05
19	21	6.6848e-05	-4.75931e-05
19	22	-4.22936e-05	3.31837e-05
19	23	2.66339e-05	-6.3489e-06
19	24	-1.66916e-05	-2.76868e-05
19	25	5.8844e-06	4.96979e-05
20	1	3.4963e-07	-8.07211e-07
20	2	-9.71792e-07	2.15923e-06
20	3	-4.36356e-06	-5.04649e-06
20	4	1.69137e-05	1.64105e-05
20	5	-1.29679e-05	-4.24122e-05
20	6	-3.27948e-05	8.42176e-05
20	7	9.72843e-05	-0.000130268
20	8	-0.000116022	0.000142515
20	9	6.224e-05	-0.000100402
20	10	1.24689e-05	5.74344e-05
20	11	-4.59252e-05	-7.83557e-05
20	12	4.56828e-05	0.000141084
20	13	-6.36889e-05	-0.000165726
20	14	0.0001093	0.000118441
20	15	-0.000143192	-4.46591e-05
20	16	0.000143766	2.8974e-07
20	17	-0.000122539	4.57799e-06
20	18	9.00872e-05	1.07563e-05
20	19	-4.99148e-05	-1.75384e-05
20	20	1.46792e-05	-7.15107e-06
20	21	6.64927e-07	5.16786e-05
20	22	1.67998e-06	-7.48865e-05
20	23	-6.56788e-06	5.21274e-05
20	24	4.09607e-06	-2.15776e-06
20	25	4.84844e-06	-3.8307e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode25_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00190478	0
0	2	-0.00337303	0
0	3	0.00379852	0
0	4	-0.00213558	0
0	5	-0.000401589	0
0	6	0.00111404	0
0	7	0.000865557	0
0	8	-0.00344808	0
0	9	0.00384714	0
0	10	-0.00128368	0
0	11	-0.00242342	0
0	12	0.00486117	0
0	13	-0.00527697	0
0	14	0.00456737	0
0	15	-0.00372501	0
0	16	0.00296936	0
0	17	-0.00218728	0
0	18	0.001498	0
0	19	-0.00111918	0
0	20	0.00104202	0
0	21	-0.00103807	0
0	22	0.00086683	0
0	23	-0.000462206	0
0	24	1.37625e-06	0
0	25	0.000267584	0
1	1	-0.00559419	-0.159628
1	2	0.00817944	0.240021
1	3	-0.00475886	-0.148673
1	4	-0.00169928	-0.0431657
1	5	0.00568144	0.176842
1	6	-0.00445357	-0.156857
1	7	6.69715e-05	0.024145
1	8	0.00294043	0.0996598
1	9	-0.00149728	-0.122939
1	10	-0.00379198	0.0450052
1	11	0.00959134	0.0675433
1	12	-0.0126473	-0.145179
1	13	0.0119726	0.159992
1	14	-0.00887158	-0.126705
1	15	0.0053988	0.0769946
1	16	-0.00287279	-0.0353091
1	17	0.00147904	0.0104793
1	18	-0.000812652	-8.66446e-06
1	19	0.00047373	-0.00238958
1	20	-0.000227967	0.00185418
1	21	-1.5192e-05	-0.00097423
1	22	0.000209573	0.000479541
1	23	-0.000270558	-0.000307677
1	24	0.000193844	0.000250019
1	25	-5.52353e-05	-0.000194452
2	1	9.91911e-05	0.00577764
2	2	-0.000622197	-0.0131032
2	3	0.00112514	0.0151162
2	4	-0.000473719	-0.00816623
2	5	-0.0017419	-0.00432822
2	6	0.00441671	0.0146056
2	7	-0.00549509	-0.0163447
2	8	0.00358519	0.00874998
2	9	0.000631873	0.00377969
2	10	-0.00482209	-0.0153102
2	11	0.00691502	0.021858
2	12	-0.00660203	-0.0226506
2	13	0.00505435	0.0193122
2	14	-0.00343335	-0.0141105
2	15	0.00207971	0.00876978
2	16	-0.000990878	-0.00435464
2	17	0.000313144	0.00140307
2	18	-0.000133805	8.69989e-05
2	19	0.000273158	-0.000511533
2	20	-0.000444033	0.000366787
2	21	0.000435714	-3.66769e-05
2	22	-0.000211426	-0.000243554
2	23	-6.74226e-05	0.00034698
2	24	0.000201917	-0.000269027
2	25	-0.000156131	0.000120358
3	1	-0.00104862	-0.0930213
3	2	0.00269906	0.249658
3	3	-0.00298604	-0.321364
3	4	0.00024066	0.170885
3	5	0.00461992	0.155064
3	6	-0.00836463	-0.430836
3	7	0.00787631	0.433153
3	8	-0.00261068	-0.121497
3	9	-0.004716	-0.341657
3	10	0.0100646	0.724287
3	11	-0.0111143	-0.879227
3	12	0.00850023	0.804325
3	13	-0.00453305	-0.597051
3	14	0.00124717	0.369763
3	15	0.000544161	-0.192421
3	16	-0.00106063	0.0832337
3	17	0.000912038	-0.0287042
3	18	-0.000591714	0.00682178
3	19	0.000327577	-0.000165815
3	20	-0.000169158	-0.00103451
3	21	9.38386e-05	0.000873986
3	22	-4.71526e-05	-0.000577963
3	23	-1.69172e-05	0.000363979
3	24	7.94997e-05	-0.000231659
3	25	-8.94034e-05	0.000150106
4	1	0.000329105	0.000711681
4	2	-0.0012123	-0.00278373
4	3	0.00251043	0.00600751
4	4	-0.00390266	-0.00891583
4	5	0.00510219	0.00991199
4	6	-0.00559973	-0.00872741
4	7	0.00490656	0.00652723
4	8	-0.00329747	-0.00480276
4	9	0.00166987	0.00434635
4	10	-0.000608892	-0.00488708
4	11	3.28959e-05	0.00546961
4	12	0.000343968	-0.00528139
4	13	-0.000583349	0.00419202
4	14	0.000645712	-0.00270392
4	15	-0.000643515	0.00146409
4	16	0.000718065	-0.000759766
4	17	-0.000807301	0.000484378
4	18	0.000735488	-0.000416325
4	19	-0.000477421	0.000383043
4	20	0.000182382	-0.000281965
4	21	8.9343e-06	0.000105459
4	22	-5.56005e-05	4.64824e-05
4	23	6.25922e-06	-7.11532e-05
4	24	3.88713e-05	4.37994e-07
4	25	-2.25448e-05	3.91426e-05
5	1	-0.000278703	-0.039443
5	2	0.00124652	0.166588
5	3	-0.00283236	-0.370795
5	4	0.00411127	0.538418
5	5	-0.00419593	-0.522058
5	6	0.00330808	0.265289
5	7	-0.00259355	0.137275
5	8	0.00308215	-0.502675
5	9	-0.00484285	0.684332
5	10	0.00696733	-0.652701
5	11	-0.00838162	0.482756
5	12	0.00852614	-0.282314
5	13	-0.00742104	0.126889
5	14	0.0055034	-0.0387112
5	15	-0.00341621	0.00319431
5	16	0.0017297	0.00457044
5	17	-0.00069425	-0.00307624
5	18	0.000214751	0.000841282
5	19	-5.03327e-05	9.70201e-05
5	20	-1.10182e-06	-0.000115484
5	21	5.11551e-05	-0.000121303
5	22	-0.000115982	0.000254101
5	23	0.000147413	-0.000210051
5	24	-0.000117411	5.90637e-05
5	25	5.56543e-05	9.79834e-05
6	1	-4.29255e-05	-0.000273152
6	2	0.000522201	0.00149073
6	3	-0.00212644	-0.00450918
6	4	0.00513313	0.0098965
6	5	-0.00895576	-0.0173791
6	6	0.012529	0.0253375
6	7	-0.0148415	-0.0313259
6	8	0.0151383	0.033478
6	9	-0.0132477	-0.0313683
6	10	0.00994633	0.0259293
6	11	-0.00654125	-0.0188829
6	12	0.00390567	0.0120175
6	13	-0.00213127	-0.00660241
6	14	0.000979182	0.0031369
6	15	-0.000308584	-0.00140054
6	16	7.87982e-05	0.0007386
6	17	-0.000157371	-0.00048963
6	18	0.000269153	0.000277927
6	19	-0.000196455	-3.19101e-05
6	20	-4.14075e-05	-0.000155786
6	21	0.00027469	0.000192737
6	22	-0.000377155	-8.17215e-05
6	23	0.000330314	-7.31187e-05
6	24	-0.000192171	0.000147804
6	25	6.37335e-05	-0.000113847
7	1	2.07015e-05	-0.0086276
7	2	-7.43175e-05	0.0492334
7	3	0.000163162	-0.148171
7	4	-0.000377735	0.302756
7	5	0.000940967	-0.463443
7	6	-0.00195098	0.55636
7	7	0.00306071	-0.532985
7	8	-0.00365395	0.404118
7	9	0.00335766	-0.229815
7	10	-0.00226657	0.0778085
7	11	0.000866336	0.0136452
7	12	0.000270052	-0.0448164
7	13	-0.000920454	0.0391103
7	14	0.00122209	-0.0218615
7	15	-0.00130963	0.00796957
7	16	0.00121904	-0.00114958
7	17	-0.00101272	-0.000731741
7	18	0.000777117	0.000624065
7	19	-0.000559551	-0.000226337
7	20	0.00036874	7.07581e-05
7	21	-0.000201055	-0.000130911
7	22	6.83959e-05	0.00023573
7	23	9.32118e-06	-0.000265213
7	24	-3.27291e-05	0.000204817
7	25	1.67549e-05	-0.000110755
8	1	9.16361e-06	-7.6811e-05
8	2	6.99662e-05	0.000433639
8	3	-0.000511906	-0.00135185
8	4	0.00150532	0.00303308
8	5	-0.00294929	-0.00539036
8	6	0.00460036	0.00800572
8	7	-0.006165	-0.0102551
8	8	0.00723754	0.0114824
8	9	-0.00736702	-0.0113543
8	10	0.00639095	0.0100616
8	11	-0.00471435	-0.00809731
8	12	0.00303507	0.00593332
8	13	-0.00175968	-0.00389309
8	14	0.000882013	0.00223154
8	15	-0.000317816	-0.0011373
8	16	5.33521e-05	0.000594999
8	17	-3.6874e-05	-0.000393767
8	18	0.000137651	0.000303742
8	19	-0.000219086	-0.000205195
8	20	0.000228846	9.85933e-05
8	21	-0.00020994	-4.72034e-05
8	22	0.000210075	8.47038e-05
8	23	-0.000220405	-0.000166053
8	24	0.000212325	0.000213585
8	25	-0.00018268	-0.000190057
9	1	-1.58776e-05	-0.00115189
9	2	4.23296e-05	0.00811028
9	3	-5.924e-05	-0.0295046
9	4	0.000120916	0.0723011
9	5	-0.000289022	-0.132719
9	6	0.000517519	0.192763
9	7	-0.000672008	-0.228451
9	8	0.000598164	0.22461
9	9	-0.000308843	-0.18425
9	10	2.94649e-05	0.125381
9	11	5.93685e-05	-0.0691514
9	12	5.13322e-05	0.0290865
9	13	-0.000290091	-0.00770545
9	14	0.000534376	-6.97016e-05
9	15	-0.000628292	0.00119304
9	16	0.00052225	-0.000519977
9	17	-0.000324079	1.6355e-05
9	18	0.000164511	6.75811e-05
9	19	-9.29554e-05	2.73678e-05
9	20	8.55283e-05	-0.000102011
9	21	-0.000106744	9.92898e-05
9	22	0.000141235	-6.64304e-05
9	23	-0.00016705	5.60296e-05
9	24	0.000156709	-5.74908e-05
9	25	-0.000111834	3.50841e-05
10	1	8.66466e-06	2.4879e-06
10	2	-4.09473e-05	-1.32778e-06
10	3	8.18246e-05	-0.00011001
10	4	-6.18188e-05	0.000528019
10	5	-0.000146874	-0.00133389
10	6	0.000715647	0.00233363
10	7	-0.00168802	-0.00317087
10	8	0.00278105	0.00355645
10	9	-0.00351227	-0.00335624
10	10	0.00358021	0.00266347
10	11	-0.00306671	-0.00179881
10	12	0.00228429	0.00108086
10	13	-0.00153259	-0.000618003
10	14	0.000968844	0.000321364
10	15	-0.000587807	-7.92007e-05
10	16	0.000310269	-0.000111855
10	17	-9.37121e-05	0.000193867
10	18	-4.72046e-05	-0.00015707
10	19	0.00010219	6.36045e-05
10	20	-0.000104698	9.82668e-06
10	21	9.12163e-05	-2.61575e-05
10	22	-6.66507e-05	-4.87555e-06
10	23	3.5676e-05	4.90956e-05
10	24	-2.04332e-05	-6.9845e-05
10	25	2.75564e-05	5.13853e-05
11	1	-4.96184e-06	-0.000131016
11	2	1.48899e-05	0.0010511
11	3	-3.52949e-05	-0.00431372
11	4	7.45862e-05	0.0120194
11	5	-0.000163911	-0.0252701
11	6	0.000369617	0.0421427
11	7	-0.000691945	-0.0573782
11	8	0.000988397	0.0650055
11	9	-0.00109441	-0.0620323
11	10	0.000991012	0.0500862
11	11	-0.000757798	-0.0340279
11	12	0.000465341	0.0190861
11	13	-0.000189282	-0.00850208
11	14	8.01761e-07	0.00278403
11	15	7.93849e-05	-0.000560662
11	16	-9.83344e-05	6.4178e-05
11	17	0.000125843	-8.76355e-05
11	18	-0.00016617	0.000115516
11	19	0.000171912	-6.66154e-05
11	20	-0.000132525	1.84254e-05
11	21	8.33183e-05	-2.66404e-05
11	22	-4.77072e-05	7.30793e-05
11	23	1.33283e-05	-0.000108859
11	24	3.34959e-05	0.000107105
11	25	-7.40244e-05	-7.84317e-05
12	1	9.42833e-06	1.19187e-05
12	2	-4.25568e-05	-4.86111e-05
12	3	9.96776e-05	6.88212e-05
12	4	-0.00014643	5.3417e-05
12	5	0.000147989	-0.000391911
12	6	-8.75997e-05	0.000789891
12	7	-6.66436e-05	-0.00100049
12	8	0.000329636	0.00098026
12	9	-0.000636981	-0.000842507
12	10	0.000859164	0.000650882
12	11	-0.000897947	-0.00043661
12	12	0.000756434	0.000259609
12	13	-0.000519784	-0.000169414
12	14	0.000303233	0.000173294
12	15	-0.000182323	-0.000214739
12	16	0.00015159	0.000213993
12	17	-0.000156312	-0.000158246
12	18	0.000145516	0.000101035
12	19	-0.000103988	-9.09021e-05
12	20	4.97232e-05	0.000124339
12	21	-5.90748e-06	-0.000157637
12	22	-1.68564e-05	0.000151207
12	23	2.03639e-05	-9.74684e-05
12	24	-1.13475e-05	2.69076e-05
12	25	-4.05705e-06	1.57656e-05
13	1	3.09606e-06	-9.0413e-06
13	2	-7.39339e-06	8.76238e-05
13	3	4.40285e-06	-0.000438563
13	4	-5.43918e-06	0.00141035
13	5	2.67932e-05	-0.00337124
13	6	-4.76615e-05	0.0064554
13	7	3.80071e-05	-0.0101756
13	8	8.82965e-06	0.0133136
13	9	-7.872e-05	-0.01454
13	10	0.000122718	0.0133527
13	11	-0.000103332	-0.0103495
13	12	6.14735e-05	0.00669586
13	13	-4.81648e-05	-0.00347659
13	14	5.20227e-05	0.00129358
13	15	-4.58825e-05	-0.000166089
13	16	3.15536e-05	-0.000237756
13	17	-2.57012e-05	0.000272186
13	18	3.67648e-05	-0.000176171
13	19	-6.34363e-05	8.67817e-05
13	20	9.14407e-05	-4.62844e-05
13	21	-8.91158e-05	2.48917e-05
13	22	3.84322e-05	1.13013e-05
13	23	3.53164e-05	-5.44285e-05
13	24	-8.35608e-05	7.52693e-05
13	25	7.82926e-05	-6.65114e-05
14	1	-2.77918e-06	2.58342e-06
14	2	6.80483e-07	-1.52677e-05
14	3	2.11115e-05	3.22995e-05
14	4	-6.7024e-05	3.73135e-07
14	5	0.000140368	-0.000142769
14	6	-0.000236575	0.000382737
14	7	0.00030578	-0.000636253
14	8	-0.00027326	0.000781804
14	9	0.000107002	-0.000724407
14	10	0.000170817	0.000483855
14	11	-0.000479684	-0.000177341
14	12	0.000680428	-7.77892e-05
14	13	-0.000679483	0.000194317
14	14	0.000505863	-0.000150054
14	15	-0.000258067	3.95523e-05
14	16	3.74698e-05	1.48346e-05
14	17	8.40522e-05	1.25704e-05
14	18	-9.69437e-05	-6.25825e-05
14	19	5.90718e-05	7.64541e-05
14	20	-2.95949e-05	-3.99369e-05
14	21	1.42484e-05	-2.52072e-05
14	22	1.01631e-07	7.84814e-05
14	23	-7.77284e-06	-8.80851e-05
14	24	2.79114e-06	5.70992e-05
14	25	6.24787e-06	-1.37818e-05
15	1	6.83051e-07	-1.24916e-06
15	2	-4.65437e-06	5.18816e-06
15	3	7.00456e-06	-2.21723e-05
15	4	-3.94257e-06	7.23453e-05
15	5	6.62091e-06	-0.000205755
15	6	-2.70705e-05	0.000523694
15	7	7.01207e-05	-0.00107731
15	8	-0.00011422	0.00172865
15	9	0.000118971	-0.00220369
15	10	-9.62449e-05	0.00229242
15	11	0.000100143	-0.00196315
15	12	-0.000128882	0.00135022
15	13	0.000121041	-0.000682692
15	14	-5.21881e-05	0.000168118
15	15	-3.0274e-05	0.000106495
15	16	7.20958e-05	-0.000181818
15	17	-6.992e-05	0.000150452
15	18	5.61646e-05	-8.95518e-05
15	19	-4.98562e-05	4.92961e-05
15	20	5.11696e-05	-5.33197e-05
15	21	-6.31903e-05	8.7982e-05
15	22	7.92799e-05	-0.000105898
15	23	-7.73115e-05	7.27519e-05
15	24	4.98876e-05	-8.57809e-06
15	25	-1.67918e-05	-4.03193e-05
16	1	1.46969e-06	5.06627e-07
16	2	-4.54559e-06	-3.03026e-06
16	3	1.41725e-05	1.89903e-05
16	4	-4.11308e-05	-3.22898e-05
16	5	8.40576e-05	-2.47883e-05
16	6	-0.000124187	0.000184606
16	7	0.000132123	-0.000378652
16	8	-8.56145e-05	0.00049296
16	9	-2.03276e-05	-0.000459455
16	10	0.000184465	0.000285785
16	11	-0.000385897	-4.03009e-05
16	12	0.000563129	-0.000170779
16	13	-0.000638514	0.000269529
16	14	0.000585087	-0.000254861
16	15	-0.000441529	0.000168964
16	16	0.000262944	-6.41739e-05
16	17	-0.00010978	-4.19286e-06
16	18	2.74352e-05	1.3035e-05
16	19	-3.31269e-07	7.63319e-06
16	20	-1.56392e-05	-1.51399e-05
16	21	3.05825e-05	-2.81722e-06
16	22	-3.01784e-05	2.99059e-05
16	23	1.87191e-05	-4.46927e-05
16	24	-1.49656e-05	3.87036e-05
16	25	2.30368e-05	-1.92341e-05
17	1	1.92084e-06	-1.77923e-06
17	2	3.03321e-06	8.18478e-06
17	3	-2.00511e-05	-2.03448e-05
17	4	3.2117e-05	1.86509e-05
17	5	-1.4828e-05	3.33373e-05
17	6	-4.5129e-05	-0.000124585
17	7	0.000141558	0.000182439
17	8	-0.000255446	-0.000153758
17	9	0.000339971	5.1436e-05
17	10	-0.000326645	7.89469e-05
17	11	0.000205737	-0.000191897
17	12	-5.70088e-05	0.000236613
17	13	-4.12316e-05	-0.000168971
17	14	8.4326e-05	1.16037e-05
17	15	-9.16545e-05	0.00013788
17	16	6.90669e-05	-0.000201941
17	17	-3.93335e-05	0.000183616
17	18	2.97708e-05	-0.000120841
17	19	-3.47316e-05	4.73543e-05
17	20	2.94016e-05	1.02019e-06
17	21	-1.06367e-05	-2.54153e-06
17	22	-3.45645e-06	-2.9407e-05
17	23	9.4436e-06	6.15528e-05
17	24	-1.91595e-05	-6.95831e-05
17	25	3.13952e-05	5.54639e-05
18	1	-3.57265e-06	5.1728e-07
18	2	1.36006e-05	-9.38826e-06
18	3	-2.81726e-05	3.45502e-05
18	4	3.1172e-05	-7.57306e-05
18	5	-1.39337e-05	0.000114272
18	6	7.1429e-06	-0.000104049
18	7	-3.50347e-05	9.48844e-06
18	8	7.8014e-05	0.000137261
18	9	-0.000101513	-0.000234246
18	10	9.54061e-05	0.000203545
18	11	-0.000100348	-7.32797e-05
18	12	0.000162335	-7.64876e-05
18	13	-0.000255684	0.000197985
18	14	0.000309586	-0.000268568
18	15	-0.000293948	0.000261631
18	16	0.000227915	-0.000179717
18	17	-0.000142365	7.74634e-05
18	18	6.71481e-05	-1.50063e-05
18	19	-2.07628e-05	5.60618e-06
18	20	3.89492e-06	-1.75137e-05
18	21	-9.44327e-06	2.14415e-05
18	22	2.70531e-05	-1.55755e-05
18	23	-4.32917e-05	8.91084e-06
18	24	5.00873e-05	-6.59478e-06
18	25	-4.69436e-05	8.12743e-06
19	1	-1.25577e-06	3.60276e-06
19	2	6.82705e-06	-1.19968e-05
19	3	-1.75114e-05	2.23524e-05
19	4	2.46612e-05	-2.99731e-05
19	5	-3.77267e-06	3.90225e-05
19	6	-6.38422e-05	-7.14898e-05
19	7	0.000157418	0.000132313
19	8	-0.000233707	-0.000191286
19	9	0.000256327	0.000215446
19	10	-0.000203575	-0.000189292
19	11	9.44518e-05	0.000110704
19	12	9.62232e-06	-4.18913e-06
19	13	-6.43761e-05	-5.90815e-05
19	14	8.10195e-05	2.04089e-05
19	15	-8.78579e-05	8.80907e-05
19	16	8.20356e-05	-0.000179276
19	17	-4.85271e-05	0.000199261
19	18	5.08345e-06	-0.000156
19	19	1.07433e-05	8.84967e-05
19	20	9.61324e-06	-3.26539e-05
19	21	-3.94401e-05	1.11911e-05
19	22	5.50484e-05	-2.55956e-05
19	23	-5.46115e-05	5.22758e-05
19	24	4.36194e-05	-6.32941e-05
19	25	-2.86978e-05	4.98726e-05
20	1	-4.64619e-07	1.5337e-06
20	2	2.80361e-06	-8.63203e-06
20	3	-6.51452e-06	1.98399e-05
20	4	1.628e-05	-3.24495e-05
20	5	-4.10607e-05	5.73575e-05
20	6	7.68519e-05	-9.95912e-05
20	7	-0.000113062	0.000133803
20	8	0.000137978	-0.00012968
20	9	-0.000137657	8.70587e-05
20	10	0.000106241	-3.32956e-05
20	11	-4.53407e-05	-1.41188e-06
20	12	-2.19722e-05	2.93963e-06
20	13	5.72867e-05	2.96454e-05
20	14	-5.6249e-05	-8.49833e-05
20	15	4.18747e-05	0.0001346
20	16	-2.05751e-05	-0.000152632
20	17	-7.77212e-06	0.000133606
20	18	2.95442e-05	-8.9649e-05
20	19	-3.31489e-05	4.2323e-05
20	20	1.9694e-05	-7.55902e-06
20	21	1.48331e-06	-1.3812e-05
20	22	-1.7421e-05	2.53163e-05
20	23	2.1862e-05	-2.67171e-05
20	24	-1.46937e-05	2.08059e-05
20	25	-4.12016e-06	-1.29982e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode26_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00551647	0
0	2	0.00468228	0
0	3	-0.001245	0
0	4	-0.00106619	0
0	5	0.00118224	0
0	6	-0.000229243	0
0	7	-0.000680827	0
0	8	0.00123394	0
0	9	-0.0013969	0
0	10	0.00109817	0
0	11	-0.000323822	0
0	12	-0.00087641	0
0	13	0.00231436	0
0	14	-0.00347519	0
0	15	0.00374879	0
0	16	-0.00304674	0
0	17	0.00193272	0
0	18	-0.00104239	0
0	19	0.000569768	0
0	20	-0.00033635	0
0	21	0.000164559	0
0	22	-3.29018e-05	0
0	23	-3.73409e-05	0
0	24	5.92103e-05	0
0	25	-3.66234e-05	0
1	1	-0.00516529	-0.322326
1	2	0.00759744	0.582363
1	3	-0.00446778	-0.574409
1	4	-0.00136503	0.265582
1	5	0.00477655	0.188698
1	6	-0.00368957	-0.548366
1	7	0.000117182	0.630427
1	8	0.00266601	-0.401746
1	9	-0.00287898	-0.0236184
1	10	0.0010647	0.464623
1	11	0.00086569	-0.769878
1	12	-0.00147688	0.875091
1	13	0.00087258	-0.803905
1	14	-1.07199e-05	0.6298
1	15	-0.000529266	-0.43042
1	16	0.000774941	0.258534
1	17	-0.000842065	-0.135782
1	18	0.000763714	0.0609554
1	19	-0.000670887	-0.0219597
1	20	0.000676597	0.0050187
1	21	-0.0006678	0.000618041
1	22	0.000492314	-0.0015883
1	23	-0.000219069	0.00119496
1	24	3.79744e-05	-0.000690541
1	25	-2.91497e-05	0.000364626
2	1	-0.000672615	-9.96733e-05
2	2	0.00109388	0.000521485
2	3	-0.00060457	-0.00133834
2	4	-0.000286822	0.00193778
2	5	0.000726693	-0.00129692
2	6	-0.000658205	-0.00071675
2	7	0.000489054	0.00282239
2	8	-0.000220459	-0.00342061
2	9	-0.000433101	0.00181727
2	10	0.00143161	0.00139138
2	11	-0.00242991	-0.00470617
2	12	0.00318395	0.0067459
2	13	-0.00359109	-0.0070896
2	14	0.00346044	0.00614072
2	15	-0.00267927	-0.00452382
2	16	0.00159226	0.00278763
2	17	-0.000754309	-0.00134118
2	18	0.000373482	0.000380997
2	19	-0.00029157	8.65587e-05
2	20	0.000305038	-0.000160744
2	21	-0.000295252	4.27824e-05
2	22	0.000208419	4.72202e-05
2	23	-7.01113e-05	-3.90843e-05
2	24	-3.70795e-05	2.97196e-06
2	25	7.55708e-05	3.9386e-06
3	1	-0.00099231	0.0581616
3	2	0.00243606	-0.189887
3	3	-0.00241671	0.351214
3	4	-0.000484566	-0.453392
3	5	0.00493236	0.427926
3	6	-0.00736296	-0.271775
3	7	0.00512918	0.0423226
3	8	0.00107196	0.18371
3	9	-0.00793886	-0.34998
3	10	0.0123378	0.43518
3	11	-0.0132637	-0.445497
3	12	0.0116472	0.40044
3	13	-0.00892782	-0.322823
3	14	0.00609341	0.234055
3	15	-0.00366553	-0.151561
3	16	0.00187052	0.0864658
3	17	-0.000683521	-0.0424152
3	18	-4.29413e-05	0.0169076
3	19	0.000425301	-0.0044916
3	20	-0.000518972	-0.00026155
3	21	0.000383488	0.00129907
3	22	-0.000139249	-0.000953115
3	23	-6.06178e-05	0.000368601
3	24	0.000126243	2.9827e-05
3	25	-8.40844e-05	-0.000185309
4	1	0.000309628	0.000749959
4	2	-0.00125358	-0.00260582
4	3	0.00285664	0.00486112
4	4	-0.00451833	-0.00593585
4	5	0.00509307	0.00470193
4	6	-0.00368658	-0.00158132
4	7	0.000681246	-0.00174017
4	8	0.00244149	0.00382536
4	9	-0.00438996	-0.00450718
4	10	0.00478603	0.00447979
4	11	-0.0039288	-0.00433079
4	12	0.00245121	0.00407277
4	13	-0.00107119	-0.00349256
4	14	0.000308667	0.00268975
4	15	-0.000249715	-0.00200613
4	16	0.000537783	0.00159115
4	17	-0.000716329	-0.00130406
4	18	0.000589877	0.000972821
4	19	-0.000253062	-0.000588615
4	20	-7.35902e-05	0.000277411
4	21	0.000211276	-0.000130013
4	22	-0.000157299	8.80667e-05
4	23	5.55305e-05	-3.9137e-05
4	24	-8.29267e-06	-3.38266e-05
4	25	9.24377e-07	6.79126e-05
5	1	-0.000327071	0.00793015
5	2	0.00150349	-0.033026
5	3	-0.00357374	0.0706863
5	4	0.00550271	-0.091997
5	5	-0.00575627	0.0588001
5	6	0.00359023	0.0456652
5	7	0.000213889	-0.197634
5	8	-0.00377411	0.343649
5	9	0.00539989	-0.432586
5	10	-0.00475052	0.44272
5	11	0.00279595	-0.386254
5	12	-0.000848869	0.294727
5	13	-0.000290664	-0.19986
5	14	0.000585319	0.121544
5	15	-0.000463707	-0.066237
5	16	0.000318644	0.0317914
5	17	-0.000247311	-0.012804
5	18	0.000195251	0.00372255
5	19	-0.000159911	-0.000142054
5	20	0.000161252	-0.000824141
5	21	-0.000161507	0.000752568
5	22	0.000130859	-0.00040216
5	23	-9.99413e-05	0.000111021
5	24	8.41476e-05	2.35602e-05
5	25	-5.3568e-05	-3.37163e-05
6	1	3.53994e-05	0.000145798
6	2	-6.25867e-05	-0.000697606
6	3	7.25594e-05	0.00178632
6	4	-0.000187697	-0.00303407
6	5	0.000416325	0.00360588
6	6	-0.000519684	-0.00301517
6	7	0.000227844	0.00175653
6	8	0.000453096	-0.000743827
6	9	-0.00109077	0.000426072
6	10	0.00119584	-0.000673044
6	11	-0.0007594	0.00108245
6	12	0.000154246	-0.00127956
6	13	0.000304005	0.00120446
6	14	-0.000468297	-0.00107167
6	15	0.000328919	0.000980845
6	16	-5.01865e-05	-0.000807428
6	17	-0.000157415	0.000488647
6	18	0.000241332	-0.000170236
6	19	-0.00024656	3.33163e-05
6	20	0.000161146	-9.2335e-05
6	21	4.45751e-06	0.000209733
6	22	-0.000134573	-0.000260893
6	23	0.000143958	0.000227706
6	24	-7.63939e-05	-0.000163791
6	25	1.7352e-05	0.000122316
7	1	-2.01635e-05	0.00154702
7	2	0.000147492	-0.00882792
7	3	-0.000482753	0.0262005
7	4	0.00108746	-0.051896
7	5	-0.00192447	0.0749645
7	6	0.00272785	-0.0804004
7	7	-0.00305211	0.0595842
7	8	0.0025888	-0.0175219
7	9	-0.00148086	-0.0295594
7	10	0.00032257	0.0643161
7	11	0.00029292	-0.0777245
7	12	-0.000284064	0.071511
7	13	2.6026e-05	-0.0540472
7	14	0.000141175	0.0343594
7	15	-0.000187097	-0.0182833
7	16	0.000224804	0.00780469
7	17	-0.000269089	-0.00229901
7	18	0.000259	9.63217e-05
7	19	-0.000202626	0.000422878
7	20	0.000168795	-0.000349902
7	21	-0.000174877	0.000205484
7	22	0.000183095	-0.00011499
7	23	-0.000176678	4.26965e-05
7	24	0.000166391	4.29191e-05
7	25	-0.000152599	-0.000119857
8	1	-3.59272e-06	2.7881e-05
8	2	3.91127e-05	-0.000170746
8	3	-0.000171652	0.000506539
8	4	0.000375792	-0.000965374
8	5	-0.000435652	0.00141863
8	6	0.000136888	-0.00193565
8	7	0.000377979	0.0025724
8	8	-0.000663329	-0.00300108
8	9	0.000493487	0.00289003
8	10	-9.60043e-05	-0.00242251
8	11	-0.000162258	0.00200733
8	12	0.000177105	-0.00174495
8	13	-0.000134547	0.00146685
8	14	0.000205032	-0.00107323
8	15	-0.000368835	0.000635622
8	16	0.000493109	-0.000266383
8	17	-0.000455957	5.34617e-06
8	18	0.000258424	0.0001521
8	19	-3.92133e-05	-0.000208878
8	20	-9.29199e-05	0.000180952
8	21	0.000167118	-0.000104692
8	22	-0.000228842	2.057e-05
8	23	0.000243978	4.08831e-05
8	24	-0.000183287	-6.9353e-05
8	25	8.55322e-05	8.2045e-05
9	1	2.04386e-06	0.000197046
9	2	-3.03758e-05	-0.00144861
9	3	9.50664e-05	0.0053512
9	4	-0.000170088	-0.0130721
9	5	0.000244211	0.0236302
9	6	-0.000324693	-0.0333376
9	7	0.000400269	0.0375155
9	8	-0.00044087	-0.0335796
9	9	0.000443131	0.0229652
9	10	-0.000474501	-0.0101555
9	11	0.000568254	-0.000286065
9	12	-0.000612706	0.00603355
9	13	0.000508135	-0.00727048
9	14	-0.000306852	0.00566491
9	15	0.000102391	-0.0031558
9	16	5.11184e-05	0.00108465
9	17	-0.000103052	7.26939e-05
9	18	2.2116e-05	-0.000430478
9	19	0.000142949	0.000315854
9	20	-0.000286313	-5.7444e-05
9	21	0.000339627	-0.000120174
9	22	-0.000305073	0.000142396
9	23	0.000216207	-6.23727e-05
9	24	-0.000112038	-1.50353e-05
9	25	2.95616e-05	2.2939e-05
10	1	-7.36891e-06	2.53281e-05
10	2	2.77006e-05	-0.000140887
10	3	-6.18891e-05	0.000355862
10	4	0.000172056	-0.000529496
10	5	-0.000425799	0.000513361
10	6	0.000743896	-0.000405329
10	7	-0.000925406	0.000481811
10	8	0.000865022	-0.000805199
10	9	-0.000725793	0.0010685
10	10	0.000731532	-0.000948413
10	11	-0.000800316	0.000506502
10	12	0.000643576	-8.0399e-05
10	13	-0.000230806	-0.000104537
10	14	-0.000121943	6.317e-05
10	15	0.000167071	6.55102e-05
10	16	3.55493e-06	-0.000151367
10	17	-0.000133158	0.000150115
10	18	8.36859e-05	-0.00010101
10	19	8.14242e-05	5.81376e-05
10	20	-0.000198906	-3.28762e-05
10	21	0.000175506	1.04914e-05
10	22	-7.09857e-05	1.57863e-05
10	23	-4.75024e-06	-4.49439e-05
10	24	1.51739e-05	6.4324e-05
10	25	1.1133e-05	-5.20402e-05
11	1	1.02953e-05	1.86771e-05
11	2	-5.11605e-05	-0.000159385
11	3	0.000118714	0.000713732
11	4	-0.000217422	-0.00212946
11	5	0.000427625	0.00462426
11	6	-0.000825601	-0.00766616
11	7	0.00132172	0.0100745
11	8	-0.00167417	-0.0108323
11	9	0.001674	0.00970599
11	10	-0.00127987	-0.00724458
11	11	0.000677802	0.00441683
11	12	-0.000205721	-0.00209613
11	13	7.19832e-05	0.000676561
11	14	-0.000193203	-8.06201e-05
11	15	0.000356684	2.76671e-05
11	16	-0.000413451	-0.000236498
11	17	0.000321947	0.000480465
11	18	-0.000136349	-0.000613998
11	19	-4.89003e-05	0.000589012
11	20	0.000166813	-0.000439365
11	21	-0.000193296	0.000248314
11	22	0.000147677	-9.76865e-05
11	23	-8.10771e-05	2.18306e-05
11	24	3.20352e-05	-3.05685e-06
11	25	-6.19415e-06	3.24846e-06
12	1	2.83359e-06	2.90712e-06
12	2	-1.21194e-06	-4.06796e-05
12	3	-6.84005e-06	0.00015528
12	4	-5.29849e-06	-0.000324881
12	5	4.78602e-05	0.000483493
12	6	-5.12815e-05	-0.000604119
12	7	-4.57233e-05	0.000682524
12	8	0.000183592	-0.000692284
12	9	-0.000284779	0.000628629
12	10	0.000355361	-0.000523065
12	11	-0.000406078	0.000372159
12	12	0.000376118	-0.000144943
12	13	-0.000209716	-0.000125934
12	14	-1.52336e-05	0.000322855
12	15	0.000122987	-0.000332829
12	16	-1.60155e-05	0.000170112
12	17	-0.00022905	1.61428e-05
12	18	0.000435665	-8.89896e-05
12	19	-0.000475222	4.67115e-05
12	20	0.000357197	1.73602e-05
12	21	-0.000197529	-3.19566e-05
12	22	0.000100209	4.30578e-06
12	23	-7.39533e-05	1.27502e-05
12	24	6.65181e-05	9.14004e-06
12	25	-4.6983e-05	-4.52436e-05
13	1	1.7196e-06	1.02639e-05
13	2	-1.15161e-05	-4.9148e-05
13	3	4.86314e-05	0.000137852
13	4	-0.000149646	-0.000353143
13	5	0.000319275	0.00081109
13	6	-0.000511681	-0.00152479
13	7	0.000688498	0.00229578
13	8	-0.000842542	-0.00278255
13	9	0.000967462	0.00277033
13	10	-0.00099126	-0.0023338
13	11	0.000809892	0.00170695
13	12	-0.000464227	-0.00109265
13	13	0.000144605	0.000593464
13	14	3.37794e-05	-0.000240604
13	15	-0.0001125	3.3557e-05
13	16	0.000148692	5.3604e-05
13	17	-0.000145117	-6.69968e-05
13	18	0.000110618	4.25787e-05
13	19	-7.97324e-05	-5.51697e-06
13	20	6.57126e-05	-1.00568e-05
13	21	-4.48653e-05	-9.3845e-06
13	22	6.93819e-06	3.30868e-05
13	23	2.12219e-05	-2.64648e-05
13	24	-2.51637e-05	-4.55646e-06
13	25	2.48052e-05	3.08992e-05
14	1	-1.75758e-06	2.37234e-06
14	2	-7.70604e-06	-1.44778e-05
14	3	6.86849e-05	6.14312e-05
14	4	-0.000188562	-0.000179898
14	5	0.000290603	0.000384713
14	6	-0.000306933	-0.000623451
14	7	0.000265857	0.000768754
14	8	-0.000233272	-0.000718057
14	9	0.000226174	0.000504519
14	10	-0.000203358	-0.000259535
14	11	0.00013663	7.67417e-05
14	12	-5.39527e-05	4.19911e-05
14	13	-4.24845e-06	-0.000154089
14	14	1.47305e-05	0.00030884
14	15	2.77913e-05	-0.000456043
14	16	-9.80055e-05	0.000484227
14	17	0.000142775	-0.000369542
14	18	-0.000115618	0.000199333
14	19	2.66518e-05	-6.5814e-05
14	20	4.99699e-05	-2.63807e-07
14	21	-5.38416e-05	1.89413e-05
14	22	7.43537e-06	-2.96675e-05
14	23	2.37133e-05	5.22721e-05
14	24	-7.01072e-06	-6.94199e-05
14	25	-3.93174e-05	5.93683e-05
15	1	-2.02731e-06	-2.74119e-06
15	2	1.66264e-05	3.40569e-06
15	3	-4.77442e-05	6.14589e-06
15	4	6.80699e-05	-3.61343e-06
15	5	-4.33919e-05	-2.63041e-05
15	6	-1.97442e-05	7.68685e-06
15	7	6.80218e-05	0.000139157
15	8	-5.87345e-05	-0.000336732
15	9	3.55507e-05	0.000429475
15	10	-9.75084e-05	-0.000387186
15	11	0.00024918	0.000298558
15	12	-0.00035131	-0.000209163
15	13	0.000290609	9.31304e-05
15	14	-0.000126272	4.93661e-05
15	15	-3.02011e-07	-0.000175889
15	16	3.43799e-05	0.000255201
15	17	-3.00973e-05	-0.000267734
15	18	4.74905e-05	0.000201932
15	19	-8.19124e-05	-9.62167e-05
15	20	9.91629e-05	1.92238e-05
15	21	-9.04087e-05	3.81255e-06
15	22	6.45522e-05	1.50939e-06
15	23	-3.18047e-05	-2.2172e-06
15	24	4.9233e-06	-1.21318e-05
15	25	1.11647e-05	2.83947e-05
16	1	8.11866e-07	1.36964e-06
16	2	-1.65481e-05	-1.45528e-06
16	3	6.28241e-05	3.11398e-06
16	4	-0.000114813	-1.93236e-05
16	5	0.000122881	7.88862e-05
16	6	-7.71145e-05	-0.000218227
16	7	1.631e-05	0.000415116
16	8	1.89929e-05	-0.000557099
16	9	-2.39969e-05	0.000527958
16	10	2.96911e-05	-0.000335766
16	11	-6.19123e-05	0.000115823
16	12	0.000100971	8.9865e-06
16	13	-0.000107858	-2.37881e-05
16	14	8.59681e-05	-1.41417e-05
16	15	-7.82752e-05	4.82861e-05
16	16	9.89639e-05	-5.88503e-05
16	17	-0.000114689	5.87849e-05
16	18	0.000104927	-5.98269e-05
16	19	-9.04695e-05	5.83869e-05
16	20	8.74401e-05	-5.20293e-05
16	21	-7.5445e-05	4.28416e-05
16	22	3.15864e-05	-3.30881e-05
16	23	2.95277e-05	2.84609e-05
16	24	-6.63564e-05	-3.46502e-05
16	25	5.42053e-05	4.41644e-05
17	1	1.304e-06	-2.09142e-06
17	2	-6.77124e-06	1.6975e-05
17	3	2.33515e-05	-6.77438e-05
17	4	-3.56466e-05	0.000151157
17	5	2.68504e-05	-0.000207877
17	6	-2.53419e-05	0.000170455
17	7	4.40672e-05	-3.23812e-05
17	8	-3.6099e-05	-0.000128766
17	9	-3.0046e-05	0.000212862
17	10	0.000101104	-0.000201662
17	11	-9.74829e-05	0.000168607
17	12	2.18551e-05	-0.000167941
17	13	2.8094e-05	0.000167895
17	14	2.93236e-05	-0.000125506
17	15	-0.000139617	5.60515e-05
17	16	0.000179696	8.85767e-06
17	17	-0.000123476	-5.54576e-05
17	18	4.21018e-05	6.94375e-05
17	19	9.93953e-06	-5.08962e-05
17	20	-2.81677e-05	2.51967e-05
17	21	1.97721e-05	-1.00345e-05
17	22	8.10682e-06	4.76154e-06
17	23	-4.08662e-05	-4.04656e-06
17	24	6.5143e-05	3.29115e-06
17	25	-7.57158e-05	-2.42558e-06
18	1	6.54192e-07	-1.90094e-06
18	2	-5.51713e-06	3.27889e-06
18	3	6.23689e-06	-3.07735e-06
18	4	2.18581e-06	1.00356e-05
18	5	-9.30635e-06	-3.02053e-05
18	6	2.00039e-05	4.35919e-05
18	7	-3.69078e-05	-1.52934e-05
18	8	3.63782e-05	-5.38328e-05
18	9	-1.05243e-05	0.000123551
18	10	-9.08465e-06	-0.000150285
18	11	-3.51739e-07	0.00011699
18	12	1.89142e-05	-5.40025e-05
18	13	-8.59613e-06	1.04715e-05
18	14	-4.83672e-05	-4.4194e-06
18	15	0.000124599	2.02129e-05
18	16	-0.000170172	-3.98421e-05
18	17	0.000161856	5.2266e-05
18	18	-0.000118321	-5.08051e-05
18	19	7.50175e-05	4.13006e-05
18	20	-4.82693e-05	-3.45638e-05
18	21	2.8363e-05	3.27197e-05
18	22	-9.98828e-06	-3.18706e-05
18	23	5.82228e-06	2.9896e-05
18	24	-1.64436e-05	-2.91384e-05
18	25	2.17077e-05	3.19354e-05
19	1	2.31733e-06	1.84063e-06
19	2	-1.08131e-05	-3.81428e-06
19	3	1.95975e-05	2.70326e-06
19	4	-1.35913e-05	3.7537e-06
19	5	-7.07928e-06	-1.71714e-05
19	6	2.27658e-05	4.01522e-05
19	7	-1.53685e-05	-7.03451e-05
19	8	-1.9842e-05	8.36121e-05
19	9	6.72993e-05	-6.50305e-05
19	10	-9.34258e-05	3.11598e-05
19	11	7.99196e-05	1.25326e-05
19	12	-5.31565e-05	-6.86133e-05
19	13	5.05242e-05	0.000111567
19	14	-6.40954e-05	-0.000123239
19	15	5.57497e-05	0.000119656
19	16	-1.68887e-05	-0.00010219
19	17	-2.48471e-05	5.67928e-05
19	18	4.58734e-05	-8.12792e-06
19	19	-4.70649e-05	-3.64039e-06
19	20	4.23743e-05	-1.30322e-05
19	21	-4.05734e-05	1.6148e-05
19	22	4.08026e-05	7.65951e-06
19	23	-3.98554e-05	-3.38844e-05
19	24	3.90382e-05	3.92736e-05
19	25	-4.45042e-05	-2.43486e-05
20	1	-3.13078e-07	-4.8465e-07
20	2	1.54122e-06	-2.78688e-06
20	3	-3.61109e-06	1.21186e-05
20	4	4.14624e-06	-2.46988e-05
20	5	-4.04961e-06	3.35468e-05
20	6	3.93799e-06	-2.84487e-05
20	7	1.93446e-05	1.80535e-05
20	8	-8.25728e-05	-2.17104e-05
20	9	0.000138751	3.76633e-05
20	10	-0.000129752	-4.84184e-05
20	11	7.44372e-05	3.92993e-05
20	12	-3.69665e-05	-7.14829e-06
20	13	4.49295e-05	-2.86843e-05
20	14	-8.17096e-05	3.37705e-05
20	15	0.000118214	1.67622e-06
20	16	-0.000127349	-4.61665e-05
20	17	0.000101302	6.10689e-05
20	18	-6.407e-05	-3.84673e-05
20	19	5.00123e-05	-1.88932e-07
20	20	-6.57864e-05	3.12866e-05
20	21	8.16161e-05	-4.57223e-05
20	22	-7.09058e-05	4.93624e-05
20	23	4.55831e-05	-5.25944e-05
20	24	-3.20191e-05	5.54269e-05
20	25	3.31855e-05	-4.82258e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode27_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00150506	0
0	2	-0.00221482	0
0	3	0.00225285	0
0	4	-0.00123815	0
0	5	-0.000524172	0
0	6	0.00147904	0
0	7	-0.000160208	0
0	8	-0.00278867	0
0	9	0.00489714	0
0	10	-0.00454396	0
0	11	0.00263381	0
0	12	-0.00116398	0
0	13	0.000835567	0
0	14	-0.000787146	0
0	15	0.00023723	0
0	16	0.000508458	0
0	17	-0.000691463	0
0	18	0.000124186	0
0	19	0.000635776	0
0	20	-0.000979598	0
0	21	0.00084847	0
0	22	-0.00056965	0
0	23	0.000393533	0
0	24	-0.00034752	0
0	25	0.000346674	0
1	1	0.254133	-0.000328014
1	2	-0.353256	0.000705302
1	3	0.15208	-0.000818298
1	4	0.185758	0.000449404
1	5	-0.351927	3.19097e-05
1	6	0.196248	-2.13788e-06
1	7	0.142633	-0.000513997
1	8	-0.380403	0.000837326
1	9	0.334458	-0.000474788
1	10	-0.0447381	-0.000463522
1	11	-0.300541	0.00152564
1	12	0.524334	-0.00228744
1	13	-0.563005	0.00255969
1	14	0.46157	-0.00238476
1	15	-0.307361	0.00192068
1	16	0.169578	-0.0013853
1	17	-0.0771903	0.000995378
1	18	0.0280213	-0.00081462
1	19	-0.00730274	0.000726247
1	20	0.000863351	-0.000630168
1	21	0.000169088	0.000525766
1	22	8.72348e-05	-0.000400607
1	23	-0.000280621	0.000234711
1	24	0.000248845	-6.84781e-05
1	25	-0.000143715	-4.75636e-05
2	1	-0.00101678	-0.00187112
2	2	0.00182605	0.00421859
2	3	-0.00126217	-0.00461535
2	4	-0.000473628	0.00177445
2	5	0.00201403	0.00259595
2	6	-0.00212864	-0.0049743
2	7	0.00083032	0.00335449
2	8	0.000677667	0.000771309
2	9	-0.0012602	-0.00407224
2	10	0.00104055	0.00450043
2	11	-0.00114077	-0.00238292
2	12	0.00213728	-0.000630169
2	13	-0.00326933	0.0029507
2	14	0.00350307	-0.00383887
2	15	-0.00279649	0.00347903
2	16	0.0019264	-0.0025555
2	17	-0.00145284	0.00167947
2	18	0.00125229	-0.00105862
2	19	-0.000970687	0.000616182
2	20	0.000550315	-0.000280894
2	21	-0.000182087	7.90163e-05
2	22	-3.1735e-06	-4.2948e-05
2	23	2.48995e-05	0.000117946
2	24	3.02249e-05	-0.00018457
2	25	-7.88366e-05	0.000177912
3	1	0.0269385	-0.000243661
3	2	-0.0760684	0.00066557
3	3	0.110834	-0.000875201
3	4	-0.0936623	0.000216093
3	5	0.0283021	0.00158547
3	6	0.0416898	-0.00360382
3	7	-0.0747641	0.00423905
3	8	0.0673989	-0.00274792
3	9	-0.0495836	-0.000138069
3	10	0.0511487	0.00298977
3	11	-0.0760008	-0.00479568
3	12	0.105001	0.00532622
3	13	-0.116989	-0.00478655
3	14	0.105033	0.0035488
3	15	-0.0769821	-0.00213298
3	16	0.0460815	0.000988548
3	17	-0.0220611	-0.0002396
3	18	0.00790836	-0.000165251
3	19	-0.00165919	0.000262254
3	20	-0.000146342	-0.00014384
3	21	0.000177668	-1.5461e-05
3	22	0.000146322	8.56354e-05
3	23	-0.000269499	-6.64431e-05
3	24	0.00014628	2.63646e-05
3	25	3.35378e-05	2.07019e-06
4	1	3.88685e-05	-0.000435982
4	2	-0.000223492	0.00166233
4	3	0.000686509	-0.00305834
4	4	-0.00137768	0.00297998
4	5	0.00193897	-0.00060701
4	6	-0.00193195	-0.00258181
4	7	0.00119006	0.00391263
4	8	2.44084e-05	-0.00200275
4	9	-0.00118182	-0.00221049
4	10	0.00188491	0.00652127
4	11	-0.00211354	-0.00902137
4	12	0.002116	0.00896621
4	13	-0.00207921	-0.00685587
4	14	0.00190036	0.0039335
4	15	-0.00137952	-0.0014141
4	16	0.000591222	-5.97918e-05
4	17	9.01759e-05	0.000534919
4	18	-0.000351838	-0.000499709
4	19	0.000240834	0.000422869
4	20	-4.96674e-05	-0.000438508
4	21	-2.12022e-05	0.000431196
4	22	-2.74014e-05	-0.000322351
4	23	0.000135731	0.000188806
4	24	-0.00024739	-0.000134969
4	25	0.000287156	0.000151187
5	1	-0.0195111	-8.3709e-05
5	2	0.0852305	0.000522171
5	3	-0.197639	-0.0016293
5	4	0.301255	0.00319031
5	5	-0.308695	-0.00416336
5	6	0.164347	0.00327256
5	7	0.106615	-0.000206733
5	8	-0.406779	-0.00382858
5	9	0.624508	0.00703779
5	10	-0.69531	-0.00838923
5	11	0.625617	0.00797446
5	12	-0.472631	-0.00644885
5	13	0.304043	0.00451522
5	14	-0.166534	-0.00272284
5	15	0.0765521	0.00135096
5	16	-0.0284669	-0.000463847
5	17	0.00780353	3.83534e-05
5	18	-0.00104373	2.56508e-05
5	19	-0.000348742	8.30259e-05
5	20	0.000281163	-0.000155005
5	21	-4.54127e-05	0.000109267
5	22	-6.90631e-05	-3.79116e-05
5	23	7.35217e-05	3.57047e-05
5	24	-6.43082e-05	-6.88623e-05
5	25	0.000102493	6.57723e-05
6	1	-1.12975e-06	-0.000137669
6	2	-3.28548e-05	0.000756457
6	3	0.000192173	-0.00203633
6	4	-0.000614864	0.0034342
6	5	0.00140833	-0.00383709
6	6	-0.00245489	0.00243148
6	7	0.00335758	0.000620227
6	8	-0.00372511	-0.00424466
6	9	0.00347516	0.00701991
6	10	-0.00279013	-0.00788716
6	11	0.00193749	0.00672985
6	12	-0.00119755	-0.00441549
6	13	0.000743096	0.00214225
6	14	-0.00053672	-0.000643336
6	15	0.000429295	-4.49617e-05
6	16	-0.000323409	0.000259361
6	17	0.000217473	-0.000325689
6	18	-0.000141625	0.000403859
6	19	0.000107544	-0.000492876
6	20	-0.00010566	0.000497405
6	21	0.000108032	-0.000364896
6	22	-9.13703e-05	0.000175364
6	23	7.79104e-05	-4.20852e-05
6	24	-0.00010852	-1.54184e-05
6	25	0.000168495	3.78315e-05
7	1	-0.00792086	-3.29202e-05
7	2	0.0468546	0.000208077
7	3	-0.147067	-0.000686827
7	4	0.316325	0.00166171
7	5	-0.516261	-0.0031703
7	6	0.672829	0.00473021
7	7	-0.719223	-0.00542356
7	8	0.637358	0.00463536
7	9	-0.46578	-0.00265518
7	10	0.272139	0.000420286
7	11	-0.114671	0.00119845
7	12	0.0189923	-0.0018555
7	13	0.0207896	0.0017517
7	14	-0.026036	-0.00129765
7	15	0.0175711	0.000784218
7	16	-0.00807205	-0.000348986
7	17	0.00219077	5.95663e-05
7	18	0.000123645	6.47793e-05
7	19	-0.000482681	-5.99946e-05
7	20	0.0002533	2.07252e-05
7	21	-4.16749e-05	-4.32259e-05
7	22	-5.4218e-05	0.000114864
7	23	6.65718e-05	-0.000132703
7	24	-2.24714e-05	5.69118e-05
7	25	-2.74181e-05	3.75229e-05
8	1	3.96866e-06	-1.27288e-05
8	2	-4.03645e-05	8.87883e-05
8	3	0.000165386	-0.000335688
8	4	-0.000353791	0.000819413
8	5	0.000432724	-0.00138315
8	6	-0.000316125	0.00159511
8	7	0.000177168	-0.00106282
8	8	-0.000210771	-0.000149606
8	9	0.000439187	0.00157453
8	10	-0.000811101	-0.00267168
8	11	0.00123198	0.00305731
8	12	-0.00148844	-0.00269651
8	13	0.00137348	0.00192287
8	14	-0.000918499	-0.00117255
8	15	0.000397405	0.00068366
8	16	-8.69083e-05	-0.000429923
8	17	4.30285e-05	0.000299373
8	18	-0.000120757	-0.000239446
8	19	0.000171713	0.00021304
8	20	-0.000152153	-0.000158172
8	21	7.71919e-05	6.24009e-05
8	22	2.42471e-05	7.96121e-06
8	23	-0.000101	-2.33299e-06
8	24	0.000102521	-4.85168e-05
8	25	-3.60327e-05	9.0339e-05
9	1	-0.00129505	-1.82137e-05
9	2	0.0092288	8.8495e-05
9	3	-0.034223	-0.000266918
9	4	0.086172	0.000606244
9	5	-0.163934	-0.00112056
9	6	0.249003	0.00175341
9	7	-0.311824	-0.00232668
9	8	0.328278	0.00253327
9	9	-0.293791	-0.0020784
9	10	0.224484	0.00100639
9	11	-0.146042	0.000187238
9	12	0.0798361	-0.000966079
9	13	-0.0354285	0.00116721
9	14	0.0115776	-0.000964748
9	15	-0.0017452	0.000625575
9	16	-0.000821538	-0.00033556
9	17	0.000697191	0.000129447
9	18	-0.000147795	2.00092e-05
9	19	-0.000103285	-8.19395e-05
9	20	8.80796e-05	3.45847e-05
9	21	-1.00221e-05	3.48701e-05
9	22	-4.32199e-05	-1.88584e-05
9	23	8.01909e-05	-6.03033e-05
9	24	-0.00010153	8.90623e-05
9	25	8.67865e-05	-2.86927e-05
10	1	-8.56672e-06	1.1712e-06
10	2	5.71087e-05	3.40728e-05
10	3	-0.000179631	-0.000185992
10	4	0.000386366	0.000491862
10	5	-0.000658511	-0.000844935
10	6	0.000930167	0.00106023
10	7	-0.0010842	-0.00103283
10	8	0.00104134	0.000759331
10	9	-0.000844957	-0.000310452
10	10	0.000571412	-0.000155915
10	11	-0.000241494	0.000435623
10	12	-0.000107733	-0.000430008
10	13	0.000389159	0.000250659
10	14	-0.000542598	-8.89635e-05
10	15	0.000582393	3.79297e-05
10	16	-0.000560766	-7.81519e-05
10	17	0.000500534	0.000146396
10	18	-0.000389924	-0.000191822
10	19	0.000239737	0.000203268
10	20	-9.99353e-05	-0.000193413
10	21	8.15369e-06	0.000162872
10	22	4.63701e-05	-0.00010682
10	23	-9.15154e-05	4.33746e-05
10	24	0.000124866	6.16427e-06
10	25	-0.000117724	-4.24396e-05
11	1	-0.000163273	5.98284e-06
11	2	0.00136172	-3.93141e-06
11	3	-0.00577513	-2.65592e-05
11	4	0.0164179	9.17673e-05
11	5	-0.034996	-0.000239351
11	6	0.0593444	0.000511143
11	7	-0.0828416	-0.000826102
11	8	0.0971245	0.00103677
11	9	-0.0967864	-0.00104538
11	10	0.0825245	0.000825861
11	11	-0.0602962	-0.00042687
11	12	0.0375633	-1.38756e-05
11	13	-0.0196221	0.000338552
11	14	0.00819449	-0.000488221
11	15	-0.00231769	0.000518505
11	16	2.83292e-05	-0.000513505
11	17	0.000453856	0.000500037
11	18	-0.000291073	-0.00043142
11	19	5.22777e-05	0.000283467
11	20	8.75545e-05	-0.000140847
11	21	-0.000143134	9.13205e-05
11	22	0.000166951	-9.07996e-05
11	23	-0.000168242	4.52541e-05
11	24	0.000125551	5.1304e-05
11	25	-4.7325e-05	-0.000134502
12	1	6.99807e-06	-7.26557e-06
12	2	-4.56559e-05	3.77863e-05
12	3	0.000108269	-0.00012999
12	4	-9.68851e-05	0.000325739
12	5	-0.000101297	-0.000590604
12	6	0.000453196	0.000819009
12	7	-0.000788121	-0.000932039
12	8	0.000954888	0.000891967
12	9	-0.000874961	-0.000657403
12	10	0.000578431	0.00021693
12	11	-0.000232836	0.000312765
12	12	1.30561e-06	-0.000699466
12	13	9.07369e-05	0.00077927
12	14	-0.000115627	-0.000587856
12	15	0.000139294	0.000292866
12	16	-0.000177905	-4.9149e-05
12	17	0.000211588	-8.48626e-05
12	18	-0.000205937	0.000125354
12	19	0.000155152	-9.43654e-05
12	20	-0.000104181	1.26882e-05
12	21	9.57395e-05	6.70633e-05
12	22	-0.000117324	-8.69898e-05
12	23	0.000120417	4.32268e-05
12	24	-8.06266e-05	1.54463e-05
12	25	2.36681e-05	-4.83334e-05
13	1	-1.45497e-05	-6.02773e-06
13	2	0.000143067	1.55563e-05
13	3	-0.000707601	-1.51225e-05
13	4	0.00231057	1.87286e-05
13	5	-0.00558733	-5.87716e-05
13	6	0.0106538	0.000123153
13	7	-0.0166101	-0.000161777
13	8	0.0216442	0.000142729
13	9	-0.0238858	-6.28823e-05
13	10	0.0224783	-7.65369e-05
13	11	-0.0180958	0.000279301
13	12	0.0124553	-0.000509878
13	13	-0.00724792	0.000662608
13	14	0.00341817	-0.000646562
13	15	-0.00113686	0.000474182
13	16	0.000105037	-0.000247448
13	17	0.000166863	8.89585e-05
13	18	-0.00013394	-4.52149e-05
13	19	6.21784e-05	5.82939e-05
13	20	-3.49827e-05	-6.41386e-05
13	21	5.25713e-05	6.5405e-05
13	22	-8.72789e-05	-8.59448e-05
13	23	9.78846e-05	0.000111143
13	24	-6.15006e-05	-0.000108581
13	25	7.69875e-07	7.49269e-05
14	1	4.80442e-06	3.08002e-07
14	2	-1.96615e-05	6.97206e-06
14	3	4.19546e-05	-4.6419e-05
14	4	-3.54899e-05	0.000149171
14	5	-5.49036e-05	-0.000329384
14	6	0.00022839	0.000544509
14	7	-0.000415388	-0.00069625
14	8	0.0005372	0.000710848
14	9	-0.000562687	-0.000588846
14	10	0.000500909	0.000366606
14	11	-0.000362944	-9.27797e-05
14	12	0.000182854	-0.000148387
14	13	-2.10282e-05	0.000274425
14	14	-7.40229e-05	-0.00026914
14	15	9.57622e-05	0.000179607
14	16	-9.5653e-05	-7.48575e-05
14	17	0.00011852	-6.84396e-06
14	18	-0.000132327	7.09183e-05
14	19	9.46797e-05	-0.00011775
14	20	-3.48724e-05	0.000124385
14	21	5.56486e-06	-8.96431e-05
14	22	-1.13345e-05	5.32575e-05
14	23	2.43994e-05	-4.78276e-05
14	24	-2.67606e-05	6.39156e-05
14	25	1.73453e-05	-7.2918e-05
15	1	-2.02791e-06	1.94643e-06
15	2	1.78577e-05	-5.6071e-06
15	3	-8.82039e-05	1.40613e-05
15	4	0.000296876	-3.46582e-05
15	5	-0.000747019	3.78952e-05
15	6	0.00149629	4.1474e-05
15	7	-0.00250773	-0.000184965
15	8	0.00361692	0.000277029
15	9	-0.00451039	-0.000267512
15	10	0.00485358	0.000196593
15	11	-0.00452891	-9.5079e-05
15	12	0.00369127	-2.15409e-05
15	13	-0.00261625	0.000130815
15	14	0.00157949	-0.000214942
15	15	-0.000798408	0.000253592
15	16	0.000355021	-0.000223429
15	17	-0.000175375	0.000141311
15	18	0.00012213	-6.54977e-05
15	19	-0.000105887	2.41108e-05
15	20	0.000105314	5.20041e-06
15	21	-0.000108413	-3.55584e-05
15	22	8.5834e-05	4.71388e-05
15	23	-3.31068e-05	-2.94068e-05
15	24	-1.05725e-05	-1.87753e-07
15	25	1.37649e-05	2.31333e-05
16	1	1.80182e-06	-4.98904e-06
16	2	-1.31159e-05	2.23756e-05
16	3	3.07413e-05	-4.51252e-05
16	4	-3.45043e-05	8.28115e-05
16	5	6.21905e-06	-0.000195212
16	6	5.37683e-05	0.000387029
16	7	-0.000120384	-0.000539426
16	8	0.000191352	0.000565968
16	9	-0.000287716	-0.000508286
16	10	0.000383802	0.000404556
16	11	-0.0004384	-0.000235932
16	12	0.000444082	4.43151e-05
16	13	-0.000405306	6.91202e-05
16	14	0.000338358	-8.15024e-05
16	15	-0.000270643	5.80089e-05
16	16	0.000200713	-4.3693e-05
16	17	-0.000104564	2.73416e-05
16	18	-1.50149e-06	9.86319e-06
16	19	6.89268e-05	-5.70363e-05
16	20	-8.42813e-05	8.25997e-05
16	21	7.50142e-05	-6.62673e-05
16	22	-6.60205e-05	2.13694e-05
16	23	6.09495e-05	1.80291e-05
16	24	-5.34971e-05	-3.07281e-05
16	25	3.71275e-05	2.24424e-05
17	1	-2.38407e-06	-5.38994e-07
17	2	9.01736e-06	1.40037e-06
17	3	-1.85982e-05	-2.10034e-06
17	4	3.63109e-05	-4.89207e-06
17	5	-6.53541e-05	2.41264e-05
17	6	8.20028e-05	-5.10847e-05
17	7	-6.6923e-05	9.0981e-05
17	8	5.78636e-05	-0.000143797
17	9	-0.000124517	0.000192965
17	10	0.00028542	-0.000216748
17	11	-0.000465821	0.000191758
17	12	0.000572824	-0.000119813
17	13	-0.000585204	3.95106e-05
17	14	0.00052394	1.39945e-05
17	15	-0.000414288	-3.86224e-05
17	16	0.000302718	4.19999e-05
17	17	-0.000230699	-2.31275e-05
17	18	0.000192983	-7.0118e-06
17	19	-0.000156309	2.49128e-05
17	20	0.000104274	-1.45681e-05
17	21	-5.06914e-05	-2.55329e-05
17	22	1.57634e-05	7.60615e-05
17	23	-3.36104e-06	-0.000103673
17	24	6.30516e-06	9.02143e-05
17	25	-1.60133e-05	-4.88099e-05
18	1	8.20615e-07	-5.5755e-07
18	2	1.61377e-06	3.53722e-06
18	3	-1.0271e-05	-1.41602e-05
18	4	3.02569e-05	5.04234e-05
18	5	-7.7429e-05	-0.000123908
18	6	0.000150652	0.000202867
18	7	-0.000218055	-0.000249667
18	8	0.000239524	0.000288633
18	9	-0.000211825	-0.000358361
18	10	0.000184114	0.000400424
18	11	-0.00018333	-0.000312577
18	12	0.000173504	0.000110077
18	13	-0.000124	8.01048e-05
18	14	6.35128e-05	-0.000159733
18	15	-3.84813e-05	0.000148274
18	16	4.79482e-05	-0.000134441
18	17	-4.88547e-05	0.000144291
18	18	1.31848e-05	-0.000127048
18	19	3.81864e-05	6.48609e-05
18	20	-6.41073e-05	-3.97707e-06
18	21	5.23201e-05	-1.73998e-05
18	22	-2.59038e-05	4.23377e-06
18	23	1.38394e-05	2.23446e-05
18	24	-2.34072e-05	-4.30038e-05
18	25	3.68327e-05	4.71565e-05
19	1	-2.59929e-06	3.90937e-07
19	2	1.09953e-05	-5.58189e-06
19	3	-2.39724e-05	2.19194e-05
19	4	3.23139e-05	-3.4324e-05
19	5	-1.7638e-05	6.10869e-06
19	6	-4.05954e-05	6.1071e-05
19	7	0.000148279	-0.000108472
19	8	-0.000279422	9.78205e-05
19	9	0.000379783	-5.87938e-05
19	10	-0.000392642	4.1608e-05
19	11	0.000297141	-6.00287e-05
19	12	-0.000137746	9.21068e-05
19	13	-6.66266e-06	-0.000117027
19	14	9.08961e-05	0.000131068
19	15	-0.000120966	-0.000134214
19	16	0.000119473	0.000120495
19	17	-0.000110038	-8.32423e-05
19	18	0.000117791	2.87898e-05
19	19	-0.00014314	2.20121e-05
19	20	0.000153486	-5.42274e-05
19	21	-0.00012398	6.24395e-05
19	22	6.71743e-05	-3.97887e-05
19	23	-1.53112e-05	-5.20975e-06
19	24	-1.15808e-05	4.14808e-05
19	25	1.45557e-05	-4.95162e-05
20	1	-2.57799e-06	-5.15701e-07
20	2	8.59114e-06	4.84608e-06
20	3	-1.10582e-05	-1.82359e-05
20	4	4.07697e-06	4.18959e-05
20	5	1.2805e-06	-6.24347e-05
20	6	1.48674e-05	5.40981e-05
20	7	-5.06079e-05	-2.0633e-05
20	8	7.69207e-05	1.2415e-05
20	9	-6.73378e-05	-5.84991e-05
20	10	3.71677e-05	0.000121452
20	11	-2.89099e-05	-0.000140725
20	12	4.00602e-05	8.86701e-05
20	13	-4.33888e-05	2.0903e-06
20	14	5.38754e-05	-6.38533e-05
20	15	-8.58904e-05	6.72913e-05
20	16	0.000114566	-4.92445e-05
20	17	-0.00011455	4.97531e-05
20	18	8.10359e-05	-5.67289e-05
20	19	-2.69555e-05	4.13662e-05
20	20	-2.33613e-05	-6.36291e-06
20	21	5.24593e-05	-2.45913e-05
20	22	-5.68976e-05	3.33467e-05
20	23	4.25505e-05	-1.98306e-05
20	24	-2.29088e-05	1.45957e-06
20	25	1.02741e-05	4.55443e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode28_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.394166	0
0	2	0.386813	0
0	3	-0.11163	0
0	4	-0.234057	0
0	5	0.40032	0
0	6	-0.248032	0
0	7	-0.128464	0
0	8	0.458734	0
0	9	-0.499132	0
0	10	0.206415	0
0	11	0.255044	0
0	12	-0.651192	0
0	13	0.830499	0
0	14	-0.78298	0
0	15	0.597757	0
0	16	-0.382511	0
0	17	0.207703	0
0	18	-0.0953409	0
0	19	0.0360141	0
0	20	-0.0102759	0
0	21	0.00151519	0
0	22	0.000404145	0
0	23	-0.000320103	0
0	24	-1.8083e-06	0
0	25	0.000167692	0
1	1	-0.000642404	0.000192116
1	2	0.0010224	-0.000372921
1	3	-0.00106497	0.00017437
1	4	0.000832796	0.000437314
1	5	-0.000101968	-0.000907424
1	6	-0.000858291	0.000923737
1	7	0.00109965	-0.000845496
1	8	-0.000323477	0.000905523
1	9	-0.000439641	-0.000665031
1	10	0.000226239	-0.000406297
1	11	0.000419899	0.002252
1	12	-0.000261526	-0.00421289
1	13	-0.000835834	0.00551458
1	14	0.0017831	-0.00583152
1	15	-0.00170679	0.00535488
1	16	0.000850333	-0.00439331
1	17	-5.11195e-05	0.00321815
1	18	-0.000226772	-0.00212766
1	19	0.000120987	0.00128126
1	20	6.24759e-05	-0.00062114
1	21	-0.000181131	8.08018e-05
1	22	0.000228552	0.000293584
1	23	-0.000207779	-0.000432885
1	24	0.000129544	0.000356674
1	25	-4.47338e-05	-0.000181212
2	1	0.0366736	0.00084276
2	2	-0.055088	-0.0021921
2	3	0.00362037	0.00331502
2	4	0.0916603	-0.00338367
2	5	-0.140748	0.00186722
2	6	0.0869074	0.000983243
2	7	0.0321717	-0.00394806
2	8	-0.123769	0.00553716
2	9	0.127494	-0.00490553
2	10	-0.0589438	0.00218303
2	11	-0.0198797	0.00161415
2	12	0.05874	-0.00494967
2	13	-0.0500396	0.00660445
2	14	0.0179422	-0.00635572
2	15	0.0100792	0.00487725
2	16	-0.0215286	-0.00315892
2	17	0.0190524	0.00186943
2	18	-0.0111265	-0.00108377
2	19	0.00418436	0.000582599
2	20	-0.000403436	-0.000231046
2	21	-0.000798698	5.49288e-06
2	22	0.000724655	0.000109072
2	23	-0.000324745	-0.000124949
2	24	2.47934e-05	5.15357e-05
2	25	9.37068e-05	6.7287e-05
3	1	-0.000324334	0.000602942
3	2	0.00113588	-0.00141455
3	3	-0.00200698	0.00111799
3	4	0.00207118	0.00110357
3	5	-0.000936904	-0.00393043
3	6	-0.000841701	0.00470506
3	7	0.00206223	-0.00216081
3	8	-0.00173027	-0.00218624
3	9	-3.00287e-05	0.00563599
3	10	0.00194697	-0.0067714
3	11	-0.00271054	0.0060471
3	12	0.00213166	-0.00466124
3	13	-0.00107943	0.0034743
3	14	0.000411293	-0.00268272
3	15	-0.000250228	0.00205309
3	16	0.00024102	-0.00138587
3	17	-0.000150956	0.000726292
3	18	3.33209e-05	-0.000212135
3	19	7.36925e-06	-7.91612e-05
3	20	4.33697e-05	0.000162657
3	21	-0.000151213	-0.000135236
3	22	0.000256147	0.000105141
3	23	-0.000282408	-0.000112509
3	24	0.000196882	0.000126751
3	25	-5.00103e-05	-0.000106374
4	1	0.0606536	-0.000481655
4	2	-0.225189	0.00182914
4	3	0.455816	-0.00374924
4	4	-0.627066	0.00520194
4	5	0.621902	-0.00521243
4	6	-0.422942	0.00357404
4	7	0.11824	-0.000896571
4	8	0.168839	-0.00181609
4	9	-0.354602	0.00373288
4	10	0.421354	-0.00455693
4	11	-0.397266	0.00441197
4	12	0.323558	-0.00362719
4	13	-0.234217	0.00267426
4	14	0.151063	-0.00194761
4	15	-0.0855937	0.00148987
4	16	0.0413453	-0.00110886
4	17	-0.0160285	0.000729173
4	18	0.004203	-0.000439627
4	19	-3.63335e-05	0.000289425
4	20	-0.000801315	-0.000238629
4	21	0.000624634	0.000241534
4	22	-0.000303673	-0.000253139
4	23	6.09289e-05	0.000215901
4	24	6.83396e-05	-0.000120064
4	25	-9.64513e-05	2.67748e-05
5	1	0.00014103	0.000537689
5	2	-0.000440196	-0.00228739
5	3	0.000662316	0.00506295
5	4	-0.00062444	-0.00724386
5	5	0.000466296	0.00699368
5	6	-0.000395759	-0.00404383
5	7	0.000364631	-4.52015e-05
5	8	-8.596e-05	0.00328655
5	9	-0.000658866	-0.00458084
5	10	0.0017347	0.00399021
5	11	-0.00276171	-0.00233812
5	12	0.00344814	0.000608855
5	13	-0.00365005	0.000537173
5	14	0.00330814	-0.000945134
5	15	-0.00259122	0.000844157
5	16	0.00187191	-0.000568102
5	17	-0.00135251	0.000347183
5	18	0.000952072	-0.000244314
5	19	-0.00057376	0.000192301
5	20	0.000230506	-0.000111802
5	21	1.99694e-05	6.36405e-07
5	22	-0.000122204	9.8626e-05
5	23	7.13426e-05	-0.00016376
5	24	5.5826e-05	0.000190949
5	25	-0.000154267	-0.000171483
6	1	0.00294615	-9.54834e-05
6	2	-0.0104317	0.000504802
6	3	0.0112144	-0.00116884
6	4	0.0245304	0.00139427
6	5	-0.127983	-0.000347882
6	6	0.300814	-0.00215553
6	7	-0.500114	0.00548433
6	8	0.657482	-0.00848603
6	9	-0.718607	0.00998649
6	10	0.671878	-0.009559
6	11	-0.547347	0.00777326
6	12	0.393345	-0.00546477
6	13	-0.251272	0.00319023
6	14	0.143015	-0.00136891
6	15	-0.0720776	0.000281398
6	16	0.0314377	0.000138074
6	17	-0.0111442	-0.000189523
6	18	0.00259933	0.000116681
6	19	0.000121358	-2.67926e-05
6	20	-0.000494897	-4.82086e-05
6	21	0.000258433	0.000119987
6	22	-8.21024e-05	-0.000194758
6	23	6.89142e-05	0.000242742
6	24	-0.000102893	-0.000234249
6	25	7.36392e-05	0.000170459
7	1	-2.13169e-05	8.83703e-05
7	2	0.000152351	-0.000498823
7	3	-0.000591679	0.00147559
7	4	0.00143496	-0.00294151
7	5	-0.00238444	0.00429511
7	6	0.00294509	-0.00469702
7	7	-0.00291791	0.00372074
7	8	0.00245608	-0.00171841
7	9	-0.00171226	-0.000427511
7	10	0.000772559	0.00189158
7	11	9.32297e-05	-0.00237849
7	12	-0.000518899	0.00213743
7	13	0.000458744	-0.00159634
7	14	-0.000232117	0.00107133
7	15	0.000124191	-0.000697648
7	16	-0.000153589	0.000469149
7	17	0.000190511	-0.000336071
7	18	-0.000150843	0.000268355
7	19	6.4213e-05	-0.00023881
7	20	2.618e-06	0.000206744
7	21	-2.14689e-05	-0.000153202
7	22	2.27397e-06	0.000104246
7	23	2.75994e-05	-9.48147e-05
7	24	-4.30872e-05	0.000120023
7	25	3.46621e-05	-0.000141391
8	1	0.000130165	-4.44769e-05
8	2	-0.000170077	0.000254344
8	3	-0.00217863	-0.000785141
8	4	0.0130303	0.00159749
8	5	-0.0407602	-0.00229586
8	6	0.0896893	0.00228048
8	7	-0.153082	-0.00114872
8	8	0.212814	-0.000850722
8	9	-0.248164	0.00280703
8	10	0.247462	-0.00381939
8	11	-0.213685	0.00370447
8	12	0.160903	-0.00294744
8	13	-0.105755	0.00206519
8	14	0.06029	-0.00125722
8	15	-0.0293295	0.000577553
8	16	0.0117415	-9.57417e-05
8	17	-0.00350526	-0.00016101
8	18	0.000466682	0.000236673
8	19	0.000279658	-0.000202576
8	20	-0.000239856	0.000132496
8	21	7.39701e-06	-7.13644e-05
8	22	0.000199321	2.15275e-05
8	23	-0.000283821	2.31478e-05
8	24	0.000238836	-4.99866e-05
8	25	-0.000130084	4.41043e-05
9	1	-2.08206e-05	4.17377e-05
9	2	0.00012274	-0.000227677
9	3	-0.000394778	0.000635744
9	4	0.000904099	-0.00118404
9	5	-0.00163767	0.00170962
9	6	0.00246541	-0.00209354
9	7	-0.00314991	0.00216859
9	8	0.00344749	-0.00176364
9	9	-0.00322655	0.000973159
9	10	0.00250344	-0.000148539
9	11	-0.00147671	-0.000390768
9	12	0.000533869	0.000515782
9	13	-4.44554e-05	-0.000284536
9	14	5.25905e-05	-9.07132e-05
9	15	-0.000274037	0.000347973
9	16	0.000423224	-0.000364292
9	17	-0.000423013	0.000224644
9	18	0.000323682	-8.3553e-05
9	19	-0.000192266	3.77411e-05
9	20	8.47863e-05	-9.72228e-05
9	21	-2.06053e-05	0.000193798
9	22	-2.18812e-05	-0.000248023
9	23	6.68287e-05	0.000237939
9	24	-0.000110194	-0.000186226
9	25	0.000134268	0.000121102
10	1	2.44617e-06	-1.01253e-05
10	2	6.37602e-05	7.38625e-05
10	3	-0.000567053	-0.00027471
10	4	0.00247962	0.000747231
10	5	-0.00737341	-0.00156677
10	6	0.0166499	0.0024717
10	7	-0.0300915	-0.00293383
10	8	0.0448173	0.00270338
10	9	-0.0561162	-0.00204286
10	10	0.0599774	0.00136917
10	11	-0.0552865	-0.000919022
10	12	0.0441604	0.000724393
10	13	-0.0305116	-0.000690367
10	14	0.0179958	0.000687751
10	15	-0.00871072	-0.000645054
10	16	0.0031009	0.000562495
10	17	-0.00048034	-0.000456548
10	18	-0.000326806	0.000339852
10	19	0.000378153	-0.000233547
10	20	-0.000272465	0.00015862
10	21	0.00018836	-0.000124048
10	22	-0.000120414	0.000115379
10	23	5.56209e-05	-0.000107243
10	24	-8.53342e-06	9.34657e-05
10	25	-4.70196e-06	-8.18748e-05
11	1	-1.05088e-05	9.31243e-06
11	2	5.9238e-05	-5.47314e-05
11	3	-0.000159707	0.000172405
11	4	0.000292016	-0.000348349
11	5	-0.000442198	0.000501546
11	6	0.000658232	-0.000578585
11	7	-0.00104111	0.000623321
11	8	0.00160021	-0.000690439
11	9	-0.00214059	0.000714543
11	10	0.00236778	-0.000569754
11	11	-0.00209405	0.000250127
11	12	0.00139242	9.19127e-05
11	13	-0.000584346	-0.000264117
11	14	-3.24146e-06	0.000188685
11	15	0.000281682	2.08745e-05
11	16	-0.000364097	-0.00016296
11	17	0.000360296	0.000137979
11	18	-0.000300941	-8.90529e-06
11	19	0.000208621	-0.000108719
11	20	-0.000125234	0.000159716
11	21	6.95047e-05	-0.000148459
11	22	-3.52822e-05	9.71089e-05
11	23	1.93287e-05	-3.23777e-05
11	24	-1.5421e-05	-1.87541e-05
11	25	6.4984e-06	3.96507e-05
12	1	-3.76847e-06	-2.26357e-06
12	2	2.45635e-05	1.16036e-05
12	3	-0.000137941	-4.32865e-05
12	4	0.000517768	0.000141754
12	5	-0.0013796	-0.000384469
12	6	0.00290629	0.000797954
12	7	-0.00514096	-0.00124985
12	8	0.00782195	0.00151479
12	9	-0.0103096	-0.00148272
12	10	0.0117783	0.00123574
12	11	-0.0116424	-0.000933127
12	12	0.00991846	0.000712849
12	13	-0.00723352	-0.000638976
12	14	0.00444041	0.000650155
12	15	-0.00216786	-0.000626762
12	16	0.000675977	0.000533416
12	17	6.37619e-05	-0.000422007
12	18	-0.000275926	0.000324645
12	19	0.000246443	-0.000234027
12	20	-0.000161876	0.000155213
12	21	7.4853e-05	-0.000106544
12	22	1.28387e-05	8.47303e-05
12	23	-8.95961e-05	-6.49896e-05
12	24	0.000132073	3.20811e-05
12	25	-0.000125623	5.60016e-06
13	1	-2.26873e-06	1.24501e-07
13	2	-1.0946e-06	-2.97854e-05
13	3	3.95537e-05	0.000131803
13	4	-0.000133665	-0.00027339
13	5	0.000243281	0.000334524
13	6	-0.000280205	-0.000229723
13	7	0.000131983	2.43653e-05
13	8	0.000290672	0.000119066
13	9	-0.000895347	-0.000136205
13	10	0.00137853	0.000121029
13	11	-0.00146195	-0.000168027
13	12	0.00113811	0.000252763
13	13	-0.000675814	-0.000284298
13	14	0.000366899	0.000217001
13	15	-0.000279661	-8.85633e-05
13	16	0.000282394	-3.88186e-05
13	17	-0.000244366	0.000126419
13	18	0.00015055	-0.000155747
13	19	-5.80396e-05	0.000138333
13	20	1.30955e-05	-0.00011003
13	21	-1.88859e-05	8.84476e-05
13	22	4.63925e-05	-6.81281e-05
13	23	-6.2413e-05	4.78313e-05
13	24	5.31906e-05	-3.38368e-05
13	25	-2.77041e-05	2.99952e-05
14	1	3.35245e-06	-3.84949e-08
14	2	-1.63635e-05	9.62684e-06
14	3	3.47445e-05	-5.02692e-05
14	4	-2.15393e-05	0.000116494
14	5	-0.000108099	-0.000155507
14	6	0.000439449	0.00013946
14	7	-0.000932612	-0.000119194
14	8	0.0014237	0.000147262
14	9	-0.00179309	-0.000199023
14	10	0.00199424	0.000231676
14	11	-0.00196149	-0.000245048
14	12	0.00166428	0.00025225
14	13	-0.00118357	-0.000269505
14	14	0.000642124	0.000290876
14	15	-0.000144863	-0.000270284
14	16	-0.000209795	0.000206293
14	17	0.00035388	-0.000165858
14	18	-0.000306728	0.000184544
14	19	0.000179045	-0.00022754
14	20	-8.62468e-05	0.000250919
14	21	5.6853e-05	-0.000244809
14	22	-4.84427e-05	0.000217631
14	23	2.79146e-05	-0.000172422
14	24	5.08963e-06	0.000114042
14	25	-4.04484e-05	-6.16164e-05
15	1	-9.84912e-08	6.17355e-06
15	2	3.73657e-07	-2.40024e-05
15	3	9.47652e-06	5.05037e-05
15	4	-6.01464e-05	-7.80401e-05
15	5	0.000161863	8.50879e-05
15	6	-0.000265081	-3.31399e-05
15	7	0.00030074	-7.7538e-05
15	8	-0.000231086	0.000176685
15	9	6.6352e-05	-0.000211211
15	10	0.000129497	0.000193516
15	11	-0.00027083	-0.000146166
15	12	0.000303244	7.77364e-05
15	13	-0.000224592	1.08506e-05
15	14	9.84352e-05	-9.62352e-05
15	15	-3.01816e-05	0.00012505
15	16	6.18e-05	-9.41556e-05
15	17	-0.000119444	6.63985e-05
15	18	0.000109253	-7.64038e-05
15	19	-2.43407e-05	0.000100962
15	20	-6.69545e-05	-0.000109482
15	21	0.00010171	9.10607e-05
15	22	-7.37355e-05	-5.29395e-05
15	23	2.24485e-05	9.47012e-06
15	24	9.3942e-06	2.69602e-05
15	25	-4.20656e-06	-4.62708e-05
16	1	-1.12749e-07	-2.02395e-06
16	2	-1.07765e-05	1.68713e-05
16	3	5.40496e-05	-5.42395e-05
16	4	-0.000116103	0.000110544
16	5	0.000135978	-0.000169635
16	6	-6.91021e-05	0.000203202
16	7	-8.54407e-05	-0.000188004
16	8	0.000310012	0.000129633
16	9	-0.000554831	-5.08456e-05
16	10	0.000717828	-1.62375e-05
16	11	-0.000714923	3.40117e-05
16	12	0.000580879	1.66031e-06
16	13	-0.000431495	-6.44618e-05
16	14	0.000328957	0.000118185
16	15	-0.000244288	-0.000117553
16	16	0.0001347	5.4481e-05
16	17	-1.41523e-05	1.83674e-05
16	18	-6.20483e-05	-4.39456e-05
16	19	6.98652e-05	1.96204e-05
16	20	-4.02062e-05	1.64449e-05
16	21	6.89304e-06	-3.76626e-05
16	22	2.3567e-05	4.11566e-05
16	23	-4.639e-05	-3.06661e-05
16	24	5.01524e-05	8.20249e-06
16	25	-3.96971e-05	2.18304e-05
17	1	3.69529e-06	3.5168e-06
17	2	-1.68436e-05	-1.98818e-05
17	3	4.90396e-05	5.08728e-05
17	4	-9.88877e-05	-8.73906e-05
17	5	0.000135777	0.000104931
17	6	-0.000118701	-7.59658e-05
17	7	3.64395e-05	2.14168e-05
17	8	7.34913e-05	1.0603e-05
17	9	-0.00015386	-6.42339e-06
17	10	0.000168225	-2.66436e-05
17	11	-0.000127775	7.30861e-05
17	12	8.6474e-05	-9.63361e-05
17	13	-7.42661e-05	7.96917e-05
17	14	5.47102e-05	-5.09046e-05
17	15	4.89915e-06	2.28573e-05
17	16	-6.26209e-05	2.70637e-05
17	17	6.08916e-05	-9.25019e-05
17	18	-1.02375e-05	0.00012253
17	19	-3.00974e-05	-9.18636e-05
17	20	1.81267e-05	3.32e-05
17	21	3.34471e-05	8.03176e-06
17	22	-7.19526e-05	-1.35596e-05
17	23	6.43678e-05	-5.45995e-06
17	24	-3.02449e-05	2.48133e-05
17	25	7.28696e-06	-2.91605e-05
18	1	2.27118e-06	-5.5754e-07
18	2	-1.40645e-05	-8.2458e-07
18	3	4.31021e-05	9.26907e-06
18	4	-8.391e-05	-1.70493e-05
18	5	0.000106246	-3.37318e-06
18	6	-8.29412e-05	6.11918e-05
18	7	2.82698e-05	-0.000104133
18	8	2.72841e-05	6.3179e-05
18	9	-8.37319e-05	4.54381e-05
18	10	0.00015035	-0.00013406
18	11	-0.000194822	0.000165258
18	12	0.000170646	-0.000161922
18	13	-8.99774e-05	0.000132127
18	14	1.97837e-05	-7.71006e-05
18	15	5.36583e-06	2.43604e-05
18	16	-1.90868e-05	-2.70485e-06
18	17	5.07222e-05	7.18786e-06
18	18	-7.68428e-05	-9.8014e-06
18	19	6.71702e-05	-6.33943e-06
18	20	-3.35549e-05	4.11384e-05
18	21	5.85955e-06	-8.59783e-05
18	22	1.4432e-05	0.000123787
18	23	-4.22827e-05	-0.00013733
18	24	7.11251e-05	0.000119336
18	25	-8.00972e-05	-7.472e-05
19	1	-1.22741e-06	7.18293e-07
19	2	2.15182e-06	-1.20751e-06
19	3	8.10961e-06	4.03151e-06
19	4	-3.91861e-05	-8.00452e-06
19	5	7.63453e-05	5.6506e-06
19	6	-7.91069e-05	-1.48228e-05
19	7	1.63383e-05	7.18697e-05
19	8	9.14471e-05	-0.000165444
19	9	-0.000170783	0.000225952
19	10	0.000162815	-0.000213538
19	11	-8.83533e-05	0.000162062
19	12	1.42509e-05	-0.000120138
19	13	2.01439e-05	0.00010409
19	14	-2.04016e-05	-0.000102093
19	15	7.19874e-06	9.6725e-05
19	16	-3.81572e-07	-7.85514e-05
19	17	1.62451e-05	3.9641e-05
19	18	-4.72001e-05	1.62659e-05
19	19	7.02308e-05	-5.94529e-05
19	20	-7.94879e-05	6.40116e-05
19	21	8.35619e-05	-4.20656e-05
19	22	-8.233e-05	2.68521e-05
19	23	6.43362e-05	-3.04855e-05
19	24	-2.7444e-05	3.60457e-05
19	25	-1.29057e-05	-2.6471e-05
20	1	1.02913e-06	1.20482e-06
20	2	-7.88932e-06	-3.49096e-06
20	3	2.25784e-05	2.46959e-06
20	4	-4.18622e-05	1.07947e-07
20	5	6.62842e-05	-5.55755e-06
20	6	-9.07209e-05	3.10764e-05
20	7	9.31906e-05	-7.48408e-05
20	8	-6.49288e-05	9.95783e-05
20	9	4.19231e-05	-7.66358e-05
20	10	-4.61744e-05	2.234e-05
20	11	3.42055e-05	2.25032e-05
20	12	1.58695e-05	-3.56086e-05
20	13	-5.95281e-05	1.884e-05
20	14	6.53526e-05	2.18736e-05
20	15	-4.11814e-05	-7.20627e-05
20	16	-1.52138e-06	0.00010164
20	17	5.01667e-05	-9.13819e-05
20	18	-8.23759e-05	5.28905e-05
20	19	8.66354e-05	-1.48849e-05
20	20	-7.53932e-05	3.78963e-07
20	21	6.52576e-05	-1.11442e-05
20	22	-6.00751e-05	2.75616e-05
20	23	5.22597e-05	-2.99671e-05
20	24	-3.41606e-05	1.86542e-05
20	25	1.00531e-05	-6.49978e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode29_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.556968	0
0	2	0.452305	0
0	3	-0.0354605	0
0	4	-0.244363	0
0	5	0.154336	0
0	6	0.133893	0
0	7	-0.264821	0
0	8	0.0858796	0
0	9	0.216718	0
0	10	-0.337788	0
0	11	0.15194	0
0	12	0.206676	0
0	13	-0.502622	0
0	14	0.594695	0
0	15	-0.499689	0
0	16	0.323745	0
0	17	-0.164554	0
0	18	0.0641245	0
0	19	-0.0175542	0
0	20	0.00244895	0
0	21	0.000114507	0
0	22	0.000215007	0
0	23	-0.000387015	0
0	24	0.000153302	0
0	25	0.000100415	0
1	1	-0.000751634	0.0148448
1	2	0.000729289	-0.0205267
1	3	0.000426397	0.00843649
1	4	-0.0016829	0.0117642
1	5	0.00176633	-0.0216722
1	6	-0.000690629	0.0119914
1	7	-0.000308604	0.00956906
1	8	0.000248938	-0.0259278
1	9	0.000713478	0.0246552
1	10	-0.00166495	-0.00616141
1	11	0.00169158	-0.0188411
1	12	-0.000443004	0.0381665
1	13	-0.00158075	-0.0454079
1	14	0.00327038	0.0413747
1	15	-0.00371628	-0.031062
1	16	0.00283855	0.0197518
1	17	-0.00125331	-0.0106879
1	18	-0.000238808	0.00483126
1	19	0.00106327	-0.00173736
1	20	-0.00111591	0.000453092
1	21	0.000736093	-6.79265e-05
1	22	-0.00034318	-1.92119e-05
1	23	0.000113758	4.85807e-05
1	24	-3.11991e-05	-4.81641e-05
1	25	5.39994e-05	2.05979e-05
2	1	-0.204256	-0.00218439
2	2	0.423844	0.00462023
2	3	-0.400744	-0.00494628
2	4	0.082958	0.0024584
2	5	0.273111	0.00152327
2	6	-0.352652	-0.00475818
2	7	0.100494	0.0053694
2	8	0.233518	-0.00307617
2	9	-0.346412	-0.000525222
2	10	0.148674	0.00324743
2	11	0.201902	-0.00394338
2	12	-0.474638	0.00294706
2	13	0.546656	-0.0013294
2	14	-0.446607	2.52241e-05
2	15	0.279554	0.000510286
2	16	-0.13504	-0.000328282
2	17	0.0477716	-0.000132367
2	18	-0.00984154	0.000430154
2	19	-0.00077779	-0.000446551
2	20	0.0014708	0.000292536
2	21	-0.000505897	-7.78387e-05
2	22	6.42623e-05	-0.000119218
2	23	-4.9483e-05	0.000216465
2	24	9.2452e-05	-0.000178197
2	25	-6.25448e-05	4.26875e-05
3	1	4.88968e-05	0.0112863
3	2	-0.000134802	-0.0323822
3	3	0.000267026	0.0479919
3	4	-0.000479326	-0.0403633
3	5	0.000718396	0.00812063
3	6	-0.000805316	0.0299097
3	7	0.000588079	-0.0491474
3	8	-0.000117833	0.0380021
3	9	-0.000404483	-0.00467001
3	10	0.000733201	-0.0315454
3	11	-0.000598654	0.0543895
3	12	-6.41612e-05	-0.0587279
3	13	0.000889059	0.0492899
3	14	-0.00134888	-0.0343753
3	15	0.00121793	0.0204419
3	16	-0.000636126	-0.0103561
3	17	-8.51391e-05	0.00432505
3	18	0.000596262	-0.00140502
3	19	-0.000688345	0.000397547
3	20	0.000442791	-0.000214478
3	21	-0.000126108	0.00016577
3	22	-5.217e-05	-7.65286e-05
3	23	6.69281e-05	3.85528e-05
3	24	-1.17161e-05	-9.1779e-05
3	25	-2.73234e-05	0.000171325
4	1	-0.0499356	0.000152786
4	2	0.161702	-0.000454509
4	3	-0.252296	0.000675194
4	4	0.187635	-0.000567703
4	5	0.0642645	0.000115398
4	6	-0.353214	0.000493591
4	7	0.450109	-0.00108547
4	8	-0.242907	0.00159112
4	9	-0.168137	-0.00193162
4	10	0.558082	0.00205751
4	11	-0.748028	-0.00208014
4	12	0.70592	0.00211052
4	13	-0.521122	-0.00201272
4	14	0.311867	0.00153661
4	15	-0.15303	-0.000726619
4	16	0.0615245	-1.8156e-05
4	17	-0.0202235	0.000395936
4	18	0.00562167	-0.000463454
4	19	-0.00156512	0.000388781
4	20	0.000536295	-0.000240258
4	21	-0.000148016	6.6369e-05
4	22	-6.48969e-05	4.50796e-05
4	23	0.000158969	-4.76367e-05
4	24	-0.000163097	-1.85416e-05
4	25	0.000113646	7.34996e-05
5	1	-5.29872e-06	0.00106796
5	2	0.000110683	-0.00443489
5	3	-0.000276173	0.00982672
5	4	0.000285998	-0.014681
5	5	-0.000178811	0.0163007
5	6	0.000281689	-0.0148087
5	7	-0.000750986	0.0134538
5	8	0.00147336	-0.0157001
5	9	-0.00222225	0.0220733
5	10	0.00270374	-0.0296045
5	11	-0.00278593	0.0340714
5	12	0.00265563	-0.0329967
5	13	-0.00246788	0.0269932
5	14	0.00207856	-0.0187756
5	15	-0.00135059	0.0111606
5	16	0.000488448	-0.00567926
5	17	0.000117546	0.0024232
5	18	-0.000284814	-0.000745408
5	19	0.000197222	-1.9689e-06
5	20	-0.000168766	0.000229029
5	21	0.000295602	-0.000217
5	22	-0.000419729	0.000173402
5	23	0.000384543	-0.000182775
5	24	-0.000210076	0.000218575
5	25	2.46955e-05	-0.000226311
6	1	-0.0152498	0.000206262
6	2	0.0737646	-0.000954826
6	3	-0.185583	0.00242004
6	4	0.305341	-0.00430121
6	5	-0.34775	0.00587248
6	6	0.255916	-0.00636855
6	7	-0.0588558	0.00549268
6	8	-0.142634	-0.00368103
6	9	0.250662	0.00178757
6	10	-0.236064	-0.000456659
6	11	0.142678	-0.00015449
6	12	-0.0404162	0.000247788
6	13	-0.0239745	-0.000152666
6	14	0.0432312	8.95714e-05
6	15	-0.0348682	-0.000104063
6	16	0.0190747	0.00017958
6	17	-0.00705601	-0.00027223
6	18	0.00111048	0.000290736
6	19	0.000707335	-0.000186067
6	20	-0.00080095	2.09056e-05
6	21	0.000531621	0.000100055
6	22	-0.000314895	-0.000114766
6	23	0.000184618	4.02982e-05
6	24	-0.000117657	4.22389e-05
6	25	8.81595e-05	-6.83009e-05
7	1	-1.8405e-05	-0.000515871
7	2	7.46982e-05	0.00319115
7	3	-0.00021619	-0.0106889
7	4	0.000428297	0.0249062
7	5	-0.000523532	-0.0446295
7	6	0.000340607	0.0648578
7	7	9.10609e-06	-0.0789385
7	8	-0.000288638	0.0820352
7	9	0.000404973	-0.0735022
7	10	-0.000392314	0.0569216
7	11	0.000285031	-0.0379388
7	12	-6.02669e-05	0.0213942
7	13	-0.000348633	-0.00975802
7	14	0.000873612	0.00323185
7	15	-0.00121622	-0.000528476
7	16	0.00113611	-0.000166862
7	17	-0.000747912	0.000248198
7	18	0.000354752	-0.000274448
7	19	-0.000114767	0.000257619
7	20	6.35742e-07	-0.000147654
7	21	6.80184e-05	6.18159e-06
7	22	-0.000129509	9.47723e-05
7	23	0.000145856	-0.000135672
7	24	-7.36775e-05	0.000122261
7	25	-4.37537e-05	-8.26824e-05
8	1	-0.00283383	6.57344e-05
8	2	0.0178219	-0.000364653
8	3	-0.0583052	0.00103955
8	4	0.128235	-0.00205154
8	5	-0.209459	0.00323664
8	6	0.266101	-0.00437814
8	7	-0.26766	0.00515626
8	8	0.21185	-0.00516947
8	9	-0.126413	0.00418618
8	10	0.0488031	-0.00247167
8	11	-0.00246505	0.000755786
8	12	-0.0118732	0.000273329
8	13	0.00797213	-0.000483127
8	14	-0.000376164	0.000293349
8	15	-0.00357479	-0.000169401
8	16	0.00348307	0.000228409
8	17	-0.00174129	-0.000332094
8	18	0.000278349	0.000351037
8	19	0.000327162	-0.000265645
8	20	-0.00035215	0.000120667
8	21	0.000225357	3.42944e-05
8	22	-0.000147143	-0.000151513
8	23	0.000106659	0.000190891
8	24	-5.80196e-05	-0.000158208
8	25	5.43091e-06	0.000101461
9	1	-6.24079e-07	-0.000126453
9	2	1.96634e-05	0.000858884
9	3	-0.000130899	-0.00322616
9	4	0.000368197	0.00850668
9	5	-0.000515151	-0.0171343
9	6	0.000233524	0.0276492
9	7	0.000489017	-0.0369945
9	8	-0.00122414	0.0420541
9	9	0.00151931	-0.0412333
9	10	-0.00134089	0.0351312
9	11	0.00102141	-0.0260524
9	12	-0.000843053	0.0167403
9	13	0.000816661	-0.00916538
9	14	-0.000801309	0.00407521
9	15	0.000692332	-0.00127679
9	16	-0.000504534	0.00010867
9	17	0.000322217	0.000197204
9	18	-0.000191693	-0.000225762
9	19	0.000109483	0.000232544
9	20	-7.24265e-05	-0.00024233
9	21	6.40351e-05	0.000223668
9	22	-4.68321e-05	-0.000163476
9	23	8.52404e-06	7.52938e-05
9	24	3.16785e-05	5.07207e-06
9	25	-5.61805e-05	-4.42538e-05
10	1	-0.000330307	3.46406e-06
10	2	0.00260636	-6.88713e-05
10	3	-0.0103985	0.000298582
10	4	0.0276453	-0.000679903
10	5	-0.054678	0.00102392
10	6	0.0849959	-0.00121012
10	7	-0.106963	0.00134753
10	8	0.110688	-0.00153182
10	9	-0.0947326	0.00161307
10	10	0.0667702	-0.00135809
10	11	-0.0380655	0.000784056
10	12	0.0168647	-0.000225518
10	13	-0.00539374	5.34411e-06
10	14	0.00119259	-9.19547e-05
10	15	-0.000432944	0.000198174
10	16	0.000449627	-0.000159552
10	17	-0.000303321	4.7087e-05
10	18	5.12737e-05	2.84403e-05
10	19	8.42255e-05	-4.36797e-05
10	20	-7.21693e-05	2.35811e-05
10	21	2.84617e-05	1.57182e-05
10	22	-5.5829e-05	-6.77286e-05
10	23	0.000145694	0.000106054
10	24	-0.000205733	-9.61404e-05
10	25	0.000175547	4.29397e-05
11	1	1.50327e-05	-1.60074e-05
11	2	-6.18884e-05	0.000131195
11	3	0.000101041	-0.000552973
11	4	1.10779e-06	0.00160575
11	5	-0.000325345	-0.00360584
11	6	0.000690125	0.00653193
11	7	-0.000811365	-0.00974037
11	8	0.000694952	0.0122142
11	9	-0.000605168	-0.0131633
11	10	0.000652352	0.0123888
11	11	-0.000689311	-0.0102627
11	12	0.000592554	0.00747849
11	13	-0.000393155	-0.00473194
11	14	0.000179481	0.0024944
11	15	-4.42728e-05	-0.000975158
11	16	3.24546e-05	0.00017557
11	17	-6.4729e-05	7.96851e-05
11	18	2.55393e-05	-6.16009e-05
11	19	8.17714e-05	-7.68736e-06
11	20	-0.000165997	3.97781e-05
11	21	0.000180557	-5.00268e-05
11	22	-0.00014678	6.70394e-05
11	23	9.69681e-05	-8.24531e-05
11	24	-4.93543e-05	7.41343e-05
11	25	1.13907e-05	-3.75938e-05
12	1	-2.93227e-05	2.94753e-06
12	2	0.000278439	-5.59101e-06
12	3	-0.00129945	-4.83046e-06
12	4	0.00403871	5.12111e-05
12	5	-0.00936468	-0.00014125
12	6	0.0170918	0.000212128
12	7	-0.025293	-0.000155812
12	8	0.0309162	-6.87343e-05
12	9	-0.0315818	0.000376761
12	10	0.0270947	-0.000604724
12	11	-0.019448	0.000627209
12	12	0.0114893	-0.000469186
12	13	-0.00538898	0.000282078
12	14	0.0019008	-0.000184689
12	15	-0.000536989	0.000161625
12	16	0.000263209	-0.000119454
12	17	-0.000245069	1.44163e-05
12	18	0.000177256	9.16798e-05
12	19	-9.29655e-05	-0.000116224
12	20	5.74706e-05	6.31307e-05
12	21	-6.29702e-05	-4.76241e-06
12	22	5.52369e-05	-1.43879e-05
12	23	7.9863e-06	1.05826e-05
12	24	-9.93025e-05	-7.64392e-06
12	25	0.000146509	1.85276e-06
13	1	-1.86434e-06	-1.1928e-06
13	2	5.41853e-06	2.83367e-05
13	3	-3.38356e-06	-0.00012632
13	4	6.60338e-07	0.000313314
13	5	-2.7389e-05	-0.000601768
13	6	8.98434e-05	0.00105873
13	7	-0.000129024	-0.00172493
13	8	8.39166e-05	0.00246529
13	9	2.39102e-05	-0.00301392
13	10	-0.000120413	0.00319488
13	11	0.000161464	-0.00301745
13	12	-0.000136463	0.00256172
13	13	3.92266e-05	-0.00188599
13	14	0.000107366	0.00109424
13	15	-0.00023698	-0.00039848
13	16	0.000291079	-1.05344e-05
13	17	-0.000246898	0.000121273
13	18	0.000102372	-6.55396e-05
13	19	9.10389e-05	-8.91792e-06
13	20	-0.000217952	1.83625e-05
13	21	0.000207686	3.07086e-05
13	22	-0.00011293	-7.59637e-05
13	23	3.24669e-05	6.86989e-05
13	24	-3.86117e-06	-1.56022e-05
13	25	1.51971e-06	-3.88527e-05
14	1	-1.30457e-06	-1.38449e-06
14	2	1.39685e-05	1.1995e-05
14	3	-7.69071e-05	-4.82306e-05
14	4	0.000292846	0.000117076
14	5	-0.000865004	-0.000206642
14	6	0.00200954	0.000280611
14	7	-0.00369285	-0.000273692
14	8	0.0054688	0.000148998
14	9	-0.0066655	4.38165e-05
14	10	0.00678615	-0.000205994
14	11	-0.0057874	0.000263194
14	12	0.00406965	-0.000204272
14	13	-0.00225854	9.19685e-05
14	14	0.000903262	-2.71316e-05
14	15	-0.000213952	6.65416e-05
14	16	2.17782e-05	-0.000167129
14	17	-2.55615e-05	0.000219902
14	18	4.54306e-05	-0.000171024
14	19	-3.6414e-05	9.09832e-05
14	20	2.07634e-06	-7.16943e-05
14	21	3.76865e-05	0.000105777
14	22	-6.13526e-05	-0.000126746
14	23	6.44704e-05	0.00010952
14	24	-5.75245e-05	-7.72584e-05
14	25	4.53023e-05	4.79638e-05
15	1	-4.21957e-06	-4.01446e-06
15	2	2.10151e-05	2.19918e-05
15	3	-5.74115e-05	-6.13783e-05
15	4	9.41589e-05	0.000113501
15	5	-8.68712e-05	-0.000138282
15	6	2.41669e-05	0.000118517
15	7	7.35979e-05	-0.000132454
15	8	-0.000203698	0.000248038
15	9	0.000332	-0.000421017
15	10	-0.000355801	0.00058985
15	11	0.000219319	-0.000733055
15	12	-6.28263e-06	0.000810427
15	13	-0.000142757	-0.000752578
15	14	0.000163412	0.000548313
15	15	-0.000103912	-0.000303345
15	16	6.22505e-05	0.000148987
15	17	-7.88889e-05	-0.000111301
15	18	9.14605e-05	0.000120159
15	19	-2.92357e-05	-0.000119459
15	20	-8.14697e-05	0.000108155
15	21	0.000153259	-9.29994e-05
15	22	-0.000146918	6.45169e-05
15	23	0.000102038	-2.11551e-05
15	24	-7.275e-05	-1.61049e-05
15	25	7.24308e-05	2.44099e-05
16	1	1.30015e-06	-6.14335e-07
16	2	1.12411e-06	2.80999e-06
16	3	-1.29001e-05	-1.46616e-05
16	4	2.95739e-05	5.951e-05
16	5	-5.43892e-05	-0.000139348
16	6	0.000121162	0.000214678
16	7	-0.000284276	-0.000246504
16	8	0.000570965	0.000213118
16	9	-0.000923732	-0.00011157
16	10	0.00120923	-2.39785e-05
16	11	-0.00131003	0.000126791
16	12	0.00118024	-0.000152785
16	13	-0.00084962	0.000125686
16	14	0.000441349	-9.36209e-05
16	15	-0.000124931	8.22728e-05
16	16	-8.73494e-06	-9.49252e-05
16	17	3.05226e-06	0.000109036
16	18	4.04697e-05	-9.50812e-05
16	19	-6.63595e-05	5.14182e-05
16	20	7.58476e-05	-5.25326e-06
16	21	-6.81275e-05	-1.84111e-05
16	22	2.80924e-05	2.19028e-05
16	23	3.27937e-05	-2.00378e-05
16	24	-7.56538e-05	1.69545e-05
16	25	8.26007e-05	-1.35111e-05
17	1	1.26615e-06	2.30075e-06
17	2	-3.28563e-06	-3.0843e-06
17	3	-4.92489e-06	-1.41237e-05
17	4	4.0655e-05	4.98624e-05
17	5	-9.8247e-05	-8.07391e-05
17	6	0.00013722	0.000105878
17	7	-0.000101171	-0.000162032
17	8	-3.88747e-05	0.00027145
17	9	0.000230044	-0.000397595
17	10	-0.000368569	0.000473768
17	11	0.000385229	-0.000465247
17	12	-0.000269863	0.0003988
17	13	8.2492e-05	-0.000328631
17	14	6.16236e-05	0.000275284
17	15	-0.000101164	-0.000224063
17	16	8.15692e-05	0.000163529
17	17	-6.81308e-05	-9.90746e-05
17	18	7.65394e-05	4.58331e-05
17	19	-8.28705e-05	-1.01679e-05
17	20	6.02191e-05	-1.71704e-05
17	21	-1.26135e-05	3.99972e-05
17	22	-2.85589e-05	-5.09829e-05
17	23	3.78557e-05	5.09273e-05
17	24	-1.66411e-05	-4.72825e-05
17	25	-1.20314e-05	3.83624e-05
18	1	-2.8161e-06	-8.03012e-09
18	2	1.05429e-05	2.14064e-06
18	3	-2.45275e-05	-1.55842e-05
18	4	3.26776e-05	3.59849e-05
18	5	-7.0871e-06	-3.72752e-05
18	6	-5.90972e-05	2.14776e-05
18	7	0.000141657	-2.46137e-05
18	8	-0.000211242	5.37552e-05
18	9	0.000237331	-7.74177e-05
18	10	-0.000183893	8.24973e-05
18	11	5.04805e-05	-9.06286e-05
18	12	9.31273e-05	0.000112243
18	13	-0.000161267	-0.000128043
18	14	0.000125914	0.000116511
18	15	-2.77959e-05	-7.22908e-05
18	16	-5.94947e-05	5.1435e-06
18	17	8.55777e-05	6.21995e-05
18	18	-5.75299e-05	-0.000102458
18	19	1.49783e-05	0.000106658
18	20	1.61544e-05	-9.35307e-05
18	21	-3.07537e-05	8.77374e-05
18	22	2.39821e-05	-9.26235e-05
18	23	4.82652e-06	9.22454e-05
18	24	-3.66354e-05	-7.89864e-05
18	25	4.93386e-05	5.89451e-05
19	1	2.66619e-07	-5.36454e-07
19	2	3.39794e-06	4.16492e-06
19	3	-2.40859e-05	-1.41262e-05
19	4	6.66834e-05	2.07318e-05
19	5	-0.000119333	-8.87593e-06
19	6	0.000162304	2.81821e-07
19	7	-0.000157962	-3.45164e-05
19	8	7.45768e-05	0.000101902
19	9	6.56092e-05	-0.000155609
19	10	-0.000200764	0.000169322
19	11	0.000269306	-0.000137692
19	12	-0.000238621	5.74549e-05
19	13	0.000141854	4.06219e-05
19	14	-6.39531e-05	-9.4598e-05
19	15	5.07198e-05	9.11379e-05
19	16	-6.88785e-05	-8.32583e-05
19	17	6.98409e-05	0.000108994
19	18	-4.12239e-05	-0.000140369
19	19	5.62614e-07	0.000131099
19	20	2.39055e-05	-7.93982e-05
19	21	-1.43057e-05	2.20479e-05
19	22	-1.68589e-05	7.66108e-06
19	23	3.65789e-05	-4.29688e-06
19	24	-2.99185e-05	-1.31672e-05
19	25	1.30237e-05	2.43698e-05
20	1	2.44152e-07	-4.77058e-08
20	2	4.50806e-06	-7.80554e-08
20	3	-2.73689e-05	2.35058e-08
20	4	7.13227e-05	2.81051e-06
20	5	-9.78696e-05	-1.10834e-05
20	6	5.44455e-05	1.28617e-05
20	7	5.0616e-05	4.33121e-06
20	8	-0.00016544	-2.06315e-05
20	9	0.000249891	1.3871e-05
20	10	-0.000270571	1.23853e-05
20	11	0.000217065	-5.28752e-05
20	12	-0.00012155	9.72882e-05
20	13	3.01816e-05	-0.000117379
20	14	2.45378e-05	9.65689e-05
20	15	-2.58897e-05	-5.69532e-05
20	16	-2.71076e-05	3.40714e-05
20	17	9.95166e-05	-3.4094e-05
20	18	-0.000134845	3.99639e-05
20	19	0.000116437	-4.40608e-05
20	20	-7.64499e-05	4.66753e-05
20	21	4.63965e-05	-4.06681e-05
20	22	-3.12305e-05	1.74782e-05
20	23	2.42107e-05	1.96744e-05
20	24	-2.38502e-05	-5.56014e-05
20	25	3.03849e-05	7.52667e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode2_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00067418	0
0	2	0.00352265	0
0	3	-0.0100806	0
0	4	0.0151799	0
0	5	-0.0177309	0
0	6	0.0185136	0
0	7	-0.0178001	0
0	8	0.0150673	0
0	9	-0.0103291	0
0	10	0.00500903	0
0	11	-0.00118137	0
0	12	-0.000238595	0
0	13	0.000159612	0
0	14	9.71417e-05	0
0	15	-8.1243e-05	0
0	16	-9.2166e-05	0
0	17	0.000287343	0
0	18	-0.000332322	0
0	19	0.000120347	0
0	20	0.000171629	0
0	21	-0.000260185	0
0	22	9.86274e-05	0
0	23	0.000104774	0
0	24	-0.000161417	0
0	25	8.21499e-05	0
1	1	0.00326127	0.604777
1	2	-0.00598797	-1.32883
1	3	0.00605062	1.93903
1	4	-0.00328723	-2.27279
1	5	-0.000373708	2.28143
1	6	0.00281872	-2.01885
1	7	-0.0033338	1.59809
1	8	0.0024931	-1.13948
1	9	-0.00130559	0.732668
1	10	0.000582081	-0.422686
1	11	-0.000544377	0.215989
1	12	0.000830164	-0.0951919
1	13	-0.00100774	0.0339831
1	14	0.000907463	-0.00800087
1	15	-0.000569002	-0.000208083
1	16	0.000257187	0.00110959
1	17	-0.000271307	-5.58149e-05
1	18	0.000540515	-0.000812702
1	19	-0.000717617	0.00105151
1	20	0.000610423	-0.000856652
1	21	-0.000293169	0.000528362
1	22	-4.23516e-05	-0.000268937
1	23	0.000230265	0.000124734
1	24	-0.000233846	-4.5774e-05
1	25	0.000143624	-3.81031e-06
2	1	0.00123056	-0.0012819
2	2	-0.00222135	0.0031425
2	3	0.00150162	-0.00465067
2	4	0.000674428	0.00515031
2	5	-0.00279948	-0.00442928
2	6	0.00388145	0.00286925
2	7	-0.00404888	-0.0012718
2	8	0.00390106	0.000172362
2	9	-0.00363005	0.000432802
2	10	0.00292212	-0.0007373
2	11	-0.00176018	0.000867178
2	12	0.00076147	-0.000899867
2	13	-0.000454126	0.000914599
2	14	0.00071687	-0.000990403
2	15	-0.00105342	0.00111846
2	16	0.00108605	-0.0011677
2	17	-0.000762653	0.00101301
2	18	0.000273989	-0.000664834
2	19	0.000139081	0.000291016
2	20	-0.000345116	-0.000101955
2	21	0.000378606	0.000151252
2	22	-0.000359445	-0.000280816
2	23	0.000352969	0.000310601
2	24	-0.000314643	-0.000216112
2	25	0.000191873	7.71988e-05
3	1	0.000303476	0.0180869
3	2	-0.00112395	-0.0649404
3	3	0.00234132	0.137638
3	4	-0.00351099	-0.215629
3	5	0.00424855	0.272182
3	6	-0.00435827	-0.288781
3	7	0.00380316	0.263495
3	8	-0.00282914	-0.20932
3	9	0.00196196	0.145473
3	10	-0.00158777	-0.0881359
3	11	0.00159779	0.0458058
3	12	-0.0015907	-0.0196614
3	13	0.00132876	0.00634767
3	14	-0.00091804	-0.00101699
3	15	0.000608778	-0.000417964
3	16	-0.000501496	0.00039933
3	17	0.000469597	-2.8925e-05
3	18	-0.000355628	-0.000283994
3	19	0.000177869	0.000407561
3	20	-5.79488e-05	-0.000348544
3	21	4.46197e-05	0.000206549
3	22	-0.000105728	-9.46284e-05
3	23	0.000179793	6.92235e-05
3	24	-0.0001986	-0.000103585
3	25	0.000142046	0.000125017
4	1	3.53273e-05	-0.000167725
4	2	-0.000265998	0.000460514
4	3	0.000553109	-0.000657876
4	4	-0.000354105	0.000630848
4	5	-0.000504636	-0.000542079
4	6	0.00144177	0.000688473
4	7	-0.00180863	-0.00114179
4	8	0.00156834	0.00163495
4	9	-0.00113997	-0.00179518
4	10	0.000921787	0.0014379
4	11	-0.000990605	-0.000741921
4	12	0.00099444	0.000131255
4	13	-0.000533428	0.000128549
4	14	-0.000247876	-0.000106117
4	15	0.000762304	-3.6534e-05
4	16	-0.000688398	0.000208548
4	17	0.000306412	-0.000302249
4	18	-6.62262e-05	0.000227491
4	19	5.76312e-05	-6.85228e-05
4	20	-7.7119e-05	-2.10909e-05
4	21	8.95929e-06	3.83095e-05
4	22	7.05915e-05	-6.91922e-05
4	23	-6.1089e-05	0.000121133
4	24	-2.86065e-05	-0.000143832
4	25	0.000102699	0.000115319
5	1	9.75152e-05	0.000733121
5	2	-0.000327474	-0.00340175
5	3	0.000569048	0.00889022
5	4	-0.000713294	-0.0166923
5	5	0.000765566	0.0246362
5	6	-0.000690679	-0.0297866
5	7	0.000540947	0.0302045
5	8	-0.000618093	-0.0260723
5	9	0.00105214	0.0192573
5	10	-0.00154046	-0.0120317
5	11	0.00178271	0.00607089
5	12	-0.0017983	-0.0021217
5	13	0.00174141	0.000121624
5	14	-0.00163177	0.000488866
5	15	0.00136515	-0.000400732
5	16	-0.000947468	0.000130842
5	17	0.00055217	0.000120843
5	18	-0.000328351	-0.000360268
5	19	0.000275136	0.000576297
5	20	-0.000289073	-0.000675457
5	21	0.000269236	0.000581852
5	22	-0.000195011	-0.000326455
5	23	0.00011594	2.70187e-05
5	24	-7.07126e-05	0.000196102
5	25	4.3712e-05	-0.000288835
6	1	-3.95749e-05	-9.91321e-06
6	2	8.72261e-07	6.65328e-05
6	3	0.000372139	-0.000167254
6	4	-0.00105259	0.000191785
6	5	0.00157646	6.21603e-05
6	6	-0.00151801	-0.000675079
6	7	0.000787954	0.00138816
6	8	0.000404506	-0.00169354
6	9	-0.00152481	0.00130974
6	10	0.00201279	-0.000508338
6	11	-0.00178159	-0.000170209
6	12	0.00116061	0.000401288
6	13	-0.000439799	-0.000257495
6	14	-0.000272892	3.04315e-05
6	15	0.000832325	6.4446e-05
6	16	-0.00100518	1.35156e-05
6	17	0.000722959	-0.000180995
6	18	-0.000247113	0.000300996
6	19	-5.40387e-05	-0.000301748
6	20	6.65156e-05	0.000238028
6	21	4.74265e-05	-0.000191806
6	22	-0.000112529	0.000164798
6	23	9.31865e-05	-0.000116946
6	24	-4.82802e-05	5.27407e-05
6	25	3.45779e-05	-1.67915e-05
7	1	-1.09776e-05	4.98765e-05
7	2	8.21616e-05	-0.00023687
7	3	-0.000137248	0.000648265
7	4	-8.17892e-05	-0.00130226
7	5	0.000678006	0.00206057
7	6	-0.00136693	-0.00266856
7	7	0.00173251	0.00292052
7	8	-0.00164438	-0.0027279
7	9	0.00132757	0.00216268
7	10	-0.00100507	-0.00148078
7	11	0.000655763	0.000901527
7	12	-0.000235686	-0.00042375
7	13	-0.000134042	-1.67369e-06
7	14	0.000319762	0.000297067
7	15	-0.000314714	-0.000363252
7	16	0.00022966	0.000233044
7	17	-0.000200173	-6.82711e-05
7	18	0.000253403	7.953e-06
7	19	-0.000312577	-3.34637e-05
7	20	0.000319091	4.5828e-05
7	21	-0.000276838	-1.39416e-05
7	22	0.000215312	-2.82506e-05
7	23	-0.000152819	5.36805e-05
7	24	8.61762e-05	-5.31311e-05
7	25	-1.19595e-05	1.89386e-05
8	1	-2.18948e-05	4.73509e-06
8	2	0.000118252	3.47369e-05
8	3	-0.000279979	-0.000169233
8	4	0.000343369	0.00030379
8	5	-0.000147913	-0.000246959
8	6	-0.000159211	-5.13121e-05
8	7	0.000216339	0.000459895
8	8	0.00011505	-0.000856146
8	9	-0.000651685	0.00116516
8	10	0.00112778	-0.00126871
8	11	-0.00136015	0.00109187
8	12	0.00129017	-0.000746985
8	13	-0.000983844	0.000466086
8	14	0.000569165	-0.000388124
8	15	-0.000135067	0.000454473
8	16	-0.000266221	-0.000516717
8	17	0.000543815	0.000482374
8	18	-0.000614108	-0.000356859
8	19	0.000521481	0.000211402
8	20	-0.00039624	-0.000103782
8	21	0.000310117	3.00824e-05
8	22	-0.000256377	2.93456e-05
8	23	0.000209433	-5.88281e-05
8	24	-0.000151887	3.33165e-05
8	25	8.59251e-05	3.27991e-05
9	1	-2.0561e-05	1.30401e-05
9	2	0.000109849	-8.56762e-05
9	3	-0.000281276	0.000265751
9	4	0.000449741	-0.000510686
9	5	-0.000455658	0.000662865
9	6	0.000190972	-0.000589017
9	7	0.000251387	0.000324446
9	8	-0.000598036	-2.08392e-05
9	9	0.000624194	-0.000226893
9	10	-0.000348845	0.000410799
9	11	-1.65509e-05	-0.000485739
9	12	0.000280577	0.000411836
9	13	-0.000387517	-0.000279559
9	14	0.000340463	0.000208236
9	15	-0.000159982	-0.000209342
9	16	-4.7143e-05	0.000225629
9	17	0.000154926	-0.000209925
9	18	-0.00016454	0.000158118
9	19	0.000161085	-0.000110827
9	20	-0.00017957	8.74197e-05
9	21	0.000195156	-4.98508e-05
9	22	-0.00018137	-1.57055e-05
9	23	0.000139829	6.83864e-05
9	24	-9.99284e-05	-8.41416e-05
9	25	8.98839e-05	7.73199e-05
10	1	-2.47821e-05	-1.70525e-05
10	2	9.99779e-05	5.07482e-05
10	3	-0.000193725	-0.000105453
10	4	0.000175911	0.000226626
10	5	7.65431e-05	-0.000366934
10	6	-0.000518862	0.000337883
10	7	0.000943492	-0.000101046
10	8	-0.00112771	-0.000118917
10	9	0.000969354	0.000161371
10	10	-0.000510019	-0.00012476
10	11	-7.55253e-05	0.000163169
10	12	0.000522603	-0.000249989
10	13	-0.000675146	0.000253798
10	14	0.000616787	-0.000164677
10	15	-0.000512203	8.46469e-05
10	16	0.000419439	-6.52944e-05
10	17	-0.000309975	8.5377e-05
10	18	0.000157691	-0.000119242
10	19	2.00111e-05	0.000150163
10	20	-0.00016085	-0.000167185
10	21	0.000212131	0.000172427
10	22	-0.000182321	-0.000164496
10	23	0.000121245	0.000135852
10	24	-6.40492e-05	-9.85386e-05
10	25	8.71174e-06	7.90553e-05
11	1	-1.23057e-05	6.53367e-06
11	2	6.53483e-05	-4.38172e-05
11	3	-0.000193515	0.000144065
11	4	0.000381788	-0.000296994
11	5	-0.000515629	0.00041379
11	6	0.000466784	-0.00039008
11	7	-0.000227005	0.000229609
11	8	-9.09321e-05	-6.10448e-05
11	9	0.000313663	-6.73587e-06
11	10	-0.000304583	-9.38329e-06
11	11	0.000112806	6.24384e-05
11	12	6.89892e-05	-0.000156732
11	13	-0.000108606	0.000266951
11	14	1.01988e-06	-0.000324555
11	15	0.000166652	0.000302512
11	16	-0.000266815	-0.000229806
11	17	0.000229051	0.000159785
11	18	-8.68303e-05	-0.000136398
11	19	-6.58531e-05	0.000142989
11	20	0.000138236	-0.000121476
11	21	-0.000106318	7.0649e-05
11	22	2.82081e-05	-4.26009e-05
11	23	2.5646e-05	4.57417e-05
11	24	-3.58798e-05	-4.29597e-05
11	25	2.65371e-05	2.44665e-05
12	1	8.70671e-07	1.20235e-06
12	2	1.37613e-05	2.57966e-06
12	3	-6.97191e-05	-2.78335e-05
12	4	0.000131082	0.000114429
12	5	-6.97261e-05	-0.00031377
12	6	-0.000197468	0.000592613
12	7	0.000559146	-0.000780297
12	8	-0.000828074	0.000727771
12	9	0.000959893	-0.00049123
12	10	-0.00101973	0.000259957
12	11	0.00102369	-0.000175844
12	12	-0.000915928	0.000249141
12	13	0.00066901	-0.000375034
12	14	-0.000379999	0.000432336
12	15	0.000208031	-0.000373858
12	16	-0.000193941	0.000242533
12	17	0.000233091	-0.000111391
12	18	-0.000236693	1.88856e-05
12	19	0.000215251	2.82664e-05
12	20	-0.000203044	-4.14858e-05
12	21	0.000197417	4.56544e-05
12	22	-0.000179887	-5.57232e-05
12	23	0.000148154	6.29397e-05
12	24	-0.000116937	-5.30282e-05
12	25	9.41636e-05	3.11138e-05
13	1	-9.94855e-07	-6.93747e-06
13	2	5.54462e-06	2.3527e-05
13	3	-3.31872e-05	-1.43207e-05
13	4	0.000123703	-5.01511e-05
13	5	-0.000265564	0.000111098
13	6	0.00032701	-5.12628e-05
13	7	-0.00016883	-0.000166512
13	8	-0.000149576	0.000429575
13	9	0.000401964	-0.000609999
13	10	-0.000458578	0.000682814
13	11	0.000383107	-0.000665208
13	12	-0.000274217	0.000548926
13	13	0.000159796	-0.000330572
13	14	-5.91572e-05	6.92175e-05
13	15	3.51851e-05	0.000144044
13	16	-0.000123717	-0.000272525
13	17	0.000259966	0.000334809
13	18	-0.000322852	-0.000348804
13	19	0.000253883	0.000320997
13	20	-0.000117608	-0.000258737
13	21	2.18195e-05	0.000177597
13	22	-4.97883e-06	-0.000107016
13	23	2.46423e-05	6.771e-05
13	24	-2.7619e-05	-4.7988e-05
13	25	5.56409e-06	2.51238e-05
14	1	2.8544e-06	3.2561e-06
14	2	-7.39738e-06	-5.57769e-06
14	3	9.24771e-06	-1.53768e-05
14	4	-2.57159e-05	7.28953e-05
14	5	0.000128092	-0.000163641
14	6	-0.000362781	0.000305351
14	7	0.000631972	-0.000515435
14	8	-0.000779084	0.000737572
14	9	0.000738515	-0.000850059
14	10	-0.00055267	0.000772762
14	11	0.000336222	-0.000529866
14	12	-0.000192776	0.000214686
14	13	0.00012908	5.59159e-05
14	14	-9.77549e-05	-0.000193496
14	15	7.15794e-05	0.00020841
14	16	-3.69472e-05	-0.000185216
14	17	-1.31533e-05	0.000160439
14	18	6.46953e-05	-0.000100231
14	19	-9.22946e-05	2.69488e-06
14	20	8.51105e-05	7.07735e-05
14	21	-6.03822e-05	-7.55415e-05
14	22	4.24197e-05	3.28768e-05
14	23	-3.09908e-05	1.03295e-05
14	24	6.8955e-06	-2.62717e-05
14	25	3.50932e-05	8.62195e-06
15	1	-3.98104e-07	-6.52096e-06
15	2	1.34266e-06	1.12156e-05
15	3	-1.66581e-06	1.42599e-05
15	4	7.88008e-06	-9.31907e-05
15	5	-5.02912e-05	0.000198139
15	6	0.000172637	-0.000251729
15	7	-0.000363991	0.000217054
15	8	0.00051204	-0.000130497
15	9	-0.000481558	3.71028e-05
15	10	0.000248886	6.68419e-05
15	11	5.09616e-05	-0.000191087
15	12	-0.000236807	0.000279084
15	13	0.000243301	-0.000278304
15	14	-0.000141315	0.000221888
15	15	4.56941e-05	-0.00016828
15	16	-3.31857e-05	0.000126288
15	17	0.000102913	-7.6467e-05
15	18	-0.000191909	3.06399e-05
15	19	0.000230805	-2.17623e-05
15	20	-0.000196155	5.08095e-05
15	21	0.000123519	-8.98127e-05
15	22	-6.77984e-05	0.000116922
15	23	4.84591e-05	-0.000120963
15	24	-4.47268e-05	9.73767e-05
15	25	3.5164e-05	-5.80298e-05
16	1	-9.49057e-07	-1.57345e-07
16	2	1.26351e-05	-3.32741e-06
16	3	-4.37656e-05	1.44563e-05
16	4	6.8378e-05	-2.00063e-05
16	5	-4.79088e-05	-3.63413e-06
16	6	-2.40356e-05	6.93806e-05
16	7	0.000133224	-0.000186885
16	8	-0.000240553	0.000353007
16	9	0.000282429	-0.000510685
16	10	-0.000240249	0.000560692
16	11	0.000155568	-0.000454992
16	12	-6.04782e-05	0.000262105
16	13	-3.03783e-05	-9.24677e-05
16	14	8.52229e-05	-7.60187e-06
16	15	-7.71717e-05	5.28537e-05
16	16	2.06807e-05	-7.87466e-05
16	17	3.2144e-05	0.000107315
16	18	-3.65267e-05	-0.00011462
16	19	2.70936e-06	6.8477e-05
16	20	1.69218e-05	8.75475e-06
16	21	8.15775e-07	-6.40583e-05
16	22	-2.15392e-05	7.59705e-05
16	23	1.50176e-05	-5.5467e-05
16	24	3.48694e-06	1.94085e-05
16	25	-1.11049e-05	1.31166e-05
17	1	-3.81102e-06	3.11493e-07
17	2	1.29177e-05	-2.5217e-06
17	3	-1.37305e-05	1.27586e-05
17	4	-8.26184e-06	-3.35818e-05
17	5	4.50738e-05	6.24281e-05
17	6	-7.68458e-05	-0.00010196
17	7	8.3549e-05	0.000145826
17	8	-5.84837e-05	-0.000174678
17	9	3.38603e-05	0.000177325
17	10	-4.27405e-05	-0.000140776
17	11	7.33419e-05	4.66288e-05
17	12	-9.96998e-05	6.62117e-05
17	13	0.000106339	-9.86352e-05
17	14	-7.97077e-05	2.29596e-05
17	15	1.83516e-05	7.21881e-05
17	16	4.08687e-05	-0.000106303
17	17	-4.33158e-05	8.58068e-05
17	18	-1.74621e-05	-5.35475e-05
17	19	8.78175e-05	2.56273e-05
17	20	-0.000119955	1.05373e-06
17	21	0.000121458	-1.74131e-05
17	22	-0.000118965	1.34077e-05
17	23	0.000113179	1.29559e-06
17	24	-9.66712e-05	-1.23776e-05
17	25	7.29562e-05	1.86419e-05
18	1	-2.54518e-07	-5.31424e-07
18	2	2.50821e-09	8.26809e-06
18	3	-1.15395e-05	-3.02764e-05
18	4	5.22625e-05	6.23636e-05
18	5	-0.000106781	-8.62374e-05
18	6	0.00012975	7.89148e-05
18	7	-8.56246e-05	-3.77632e-05
18	8	-4.45087e-06	-3.68075e-06
18	9	6.84796e-05	2.09785e-06
18	10	-7.73037e-05	3.02708e-05
18	11	7.82216e-05	-3.19579e-05
18	12	-0.000107243	-4.59964e-06
18	13	0.000132583	1.69056e-05
18	14	-0.000106638	2.71811e-05
18	15	3.85842e-05	-8.57962e-05
18	16	1.47797e-05	0.000107496
18	17	-2.55521e-05	-8.21901e-05
18	18	2.59567e-05	2.52687e-05
18	19	-4.5624e-05	3.32787e-05
18	20	6.10402e-05	-5.77467e-05
18	21	-4.3709e-05	4.11047e-05
18	22	9.04507e-06	-9.68797e-06
18	23	1.58868e-05	-1.12573e-05
18	24	-2.74468e-05	1.58058e-05
18	25	3.2387e-05	-1.03802e-05
19	1	1.23479e-06	3.83056e-07
19	2	1.02317e-06	-1.10643e-06
19	3	-1.40322e-05	2.42311e-06
19	4	3.00095e-05	-8.00219e-06
19	5	-3.12369e-05	2.27745e-05
19	6	6.47928e-06	-5.20225e-05
19	7	4.48121e-05	0.000105498
19	8	-0.000107138	-0.000175004
19	9	0.000163158	0.000220162
19	10	-0.000218648	-0.000210311
19	11	0.000271487	0.000142961
19	12	-0.000283274	-3.03043e-05
19	13	0.000234332	-7.91253e-05
19	14	-0.000156053	0.000117178
19	15	7.53652e-05	-7.64216e-05
19	16	1.11701e-05	1.62171e-05
19	17	-8.72268e-05	2.23317e-05
19	18	0.00010999	-4.96972e-05
19	19	-7.25921e-05	7.68083e-05
19	20	1.55488e-05	-8.6344e-05
19	21	2.44534e-05	7.06807e-05
19	22	-3.88426e-05	-5.20567e-05
19	23	3.31775e-05	4.41056e-05
19	24	-1.53635e-05	-3.67909e-05
19	25	-5.7059e-06	2.66817e-05
20	1	-5.1743e-07	-1.54434e-06
20	2	3.77288e-06	9.03133e-06
20	3	-9.45377e-06	-3.08382e-05
20	4	2.41952e-05	6.57458e-05
20	5	-4.64858e-05	-9.02981e-05
20	6	3.72037e-05	7.98267e-05
20	7	1.72133e-05	-3.85254e-05
20	8	-7.0386e-05	2.15286e-06
20	9	9.61941e-05	-9.11659e-06
20	10	-0.000112439	5.45419e-05
20	11	0.000137376	-8.64875e-05
20	12	-0.000174181	7.26789e-05
20	13	0.000206672	-3.35893e-05
20	14	-0.000207116	2.21408e-06
20	15	0.000175245	3.69423e-06
20	16	-0.000141951	2.0713e-05
20	17	0.000118622	-6.80489e-05
20	18	-8.66309e-05	0.000107329
20	19	3.86377e-05	-9.95055e-05
20	20	2.59691e-06	5.07837e-05
20	21	-1.34861e-05	-1.31387e-05
20	22	1.43723e-06	1.63788e-05
20	23	1.09707e-05	-3.92755e-05
20	24	-1.66373e-05	5.08994e-05
20	25	2.08984e-05	-4.42708e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode30_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0638477	0
0	2	-0.0525654	0
0	3	0.00593037	0
0	4	0.0254333	0
0	5	-0.0153395	0
0	6	-0.0168057	0
0	7	0.030752	0
0	8	-0.00941901	0
0	9	-0.0255266	0
0	10	0.0389623	0
0	11	-0.0167634	0
0	12	-0.0250292	0
0	13	0.0589851	0
0	14	-0.0691987	0
0	15	0.0580266	0
0	16	-0.0375289	0
0	17	0.0186243	0
0	18	-0.00639074	0
0	19	0.000863393	0
0	20	0.00037651	0
0	21	3.86359e-05	0
0	22	-0.000468829	0
0	23	0.000413587	0
0	24	-7.87528e-05	0
0	25	-0.000183456	0
1	1	-0.00257903	0.1295
1	2	0.00316821	-0.17905
1	3	-0.000547593	0.0731143
1	4	-0.00276339	0.105703
1	5	0.00354076	-0.197012
1	6	-0.00150046	0.11565
1	7	-0.000844981	0.0748315
1	8	0.00118953	-0.224166
1	9	0.000347292	0.220032
1	10	-0.00167783	-0.0628505
1	11	0.0010963	-0.155443
1	12	0.00100745	0.328029
1	13	-0.00279288	-0.396626
1	14	0.00297061	0.365751
1	15	-0.00188478	-0.277727
1	16	0.000731709	0.178746
1	17	-0.000198674	-0.0982
1	18	0.00012587	0.0455059
1	19	-0.000106193	-0.0170336
1	20	-1.30166e-05	0.00446637
1	21	0.000159283	-0.000219749
1	22	-0.00025536	-0.000603635
1	23	0.000282876	0.000452219
1	24	-0.000242015	-0.00025216
1	25	0.000158722	0.000187459
2	1	0.0237854	0.00290084
2	2	-0.0495584	-0.00571592
2	3	0.0472282	0.00482532
2	4	-0.0103475	-0.000101371
2	5	-0.0315358	-0.00433186
2	6	0.0416349	0.00419366
2	7	-0.0129924	0.000589157
2	8	-0.0258092	-0.00565277
2	9	0.0395896	0.00613782
2	10	-0.0176652	-0.000847142
2	11	-0.0219593	-0.00703482
2	12	0.0527995	0.012881
2	13	-0.060933	-0.0142284
2	14	0.0498266	0.0118763
2	15	-0.0313015	-0.00816362
2	16	0.0151867	0.00486736
2	17	-0.00534397	-0.00259425
2	18	0.00107082	0.00122231
2	19	2.68257e-05	-0.000429317
2	20	-3.13293e-05	-9.1884e-06
2	21	6.59462e-06	0.000198535
2	22	-0.000146682	-0.00022899
2	23	0.000260828	0.000188717
2	24	-0.000209566	-0.000123486
2	25	4.63886e-05	6.131e-05
3	1	-2.42368e-05	0.096483
3	2	-5.65695e-06	-0.276303
3	3	0.000494346	0.408391
3	4	-0.00157616	-0.34242
3	5	0.00227707	0.0689877
3	6	-0.001328	0.251322
3	7	-0.00113694	-0.413358
3	8	0.00334226	0.323296
3	9	-0.00340855	-0.0502384
3	10	0.00105932	-0.247307
3	11	0.00215243	0.435908
3	12	-0.00422822	-0.472343
3	13	0.00428176	0.394199
3	14	-0.00289927	-0.270045
3	15	0.00128155	0.155171
3	16	-0.00022438	-0.074751
3	17	-0.000186292	0.0294778
3	18	0.00025607	-0.00887303
3	19	-0.000258215	0.00162927
3	20	0.00023153	-2.74422e-06
3	21	-0.000119803	2.14477e-05
3	22	-2.09904e-05	-0.000180001
3	23	8.43577e-05	0.000172423
3	24	-6.45453e-05	-7.57397e-05
3	25	3.15984e-05	-2.65424e-05
4	1	0.0057354	0.00150674
4	2	-0.0188234	-0.00493248
4	3	0.0298306	0.007926
4	4	-0.0229239	-0.00658399
4	5	-0.00607075	-0.000318508
4	6	0.0399079	0.00905475
4	7	-0.0517418	-0.013266
4	8	0.0280435	0.00903058
4	9	0.0197948	0.00177487
4	10	-0.0653771	-0.0130273
4	11	0.0875697	0.0192669
4	12	-0.0826311	-0.0190711
4	13	0.0611189	0.0145083
4	14	-0.0368342	-0.00869564
4	15	0.018399	0.00396681
4	16	-0.00770485	-0.00122762
4	17	0.00275973	0.000171218
4	18	-0.000859548	4.49832e-05
4	19	0.000166817	-8.33743e-05
4	20	0.000137723	0.000139466
4	21	-0.000289565	-0.000174305
4	22	0.000320809	0.000159955
4	23	-0.000236531	-9.47915e-05
4	24	8.60789e-05	9.34008e-06
4	25	3.1078e-05	3.61506e-05
5	1	9.18408e-06	0.00871741
5	2	-5.21508e-05	-0.0359168
5	3	0.000109179	0.0782424
5	4	-0.000233352	-0.114248
5	5	0.000615616	0.124282
5	6	-0.00122538	-0.113648
5	7	0.00161578	0.111533
5	8	-0.00136217	-0.144399
5	9	0.000567921	0.210308
5	10	0.000165592	-0.278621
5	11	-0.00025697	0.313312
5	12	-0.000351371	-0.297469
5	13	0.00117762	0.240244
5	14	-0.00163191	-0.165965
5	15	0.0014832	0.097975
5	16	-0.000980446	-0.0488528
5	17	0.000524509	0.0199114
5	18	-0.000276364	-0.00601402
5	19	0.000145696	0.000765417
5	20	-4.10038e-05	0.000557008
5	21	-2.06043e-05	-0.000512638
5	22	1.17063e-05	0.000202082
5	23	2.21799e-05	1.96691e-05
5	24	-1.44917e-05	-0.000122516
5	25	-3.17836e-05	0.000150663
6	1	0.00164231	0.00054134
6	2	-0.008075	-0.00267408
6	3	0.0205389	0.00692732
6	4	-0.0339318	-0.0117739
6	5	0.0384405	0.0138058
6	6	-0.0275436	-0.0103332
6	7	0.00463227	0.00205822
6	8	0.0187352	0.00716374
6	9	-0.0312292	-0.0131515
6	10	0.0292795	0.0140561
6	11	-0.0179426	-0.0109458
6	12	0.00560039	0.00641353
6	13	0.00208576	-0.00265241
6	14	-0.0043317	0.000499028
6	15	0.00340202	0.000276276
6	16	-0.00179208	-0.00028231
6	17	0.000792172	8.75619e-05
6	18	-0.000527143	-1.96303e-05
6	19	0.000586306	0.000118642
6	20	-0.000615729	-0.000279181
6	21	0.000524369	0.000384947
6	22	-0.000357988	-0.000359835
6	23	0.000186143	0.000223339
6	24	-7.51634e-05	-7.38422e-05
6	25	3.67949e-05	-1.22437e-05
7	1	5.48117e-05	-0.00431198
7	2	-0.000190857	0.0269454
7	3	0.000387484	-0.0907843
7	4	-0.000634503	0.212902
7	5	0.000938397	-0.384769
7	6	-0.00127858	0.564605
7	7	0.00157775	-0.693162
7	8	-0.00176923	0.724725
7	9	0.00181347	-0.651411
7	10	-0.00160983	0.504576
7	11	0.00114834	-0.335137
7	12	-0.000676436	0.187943
7	13	0.000447413	-0.0857957
7	14	-0.000432441	0.028953
7	15	0.000422263	-0.00473913
7	16	-0.000314302	-0.00181779
7	17	0.000210306	0.00169045
7	18	-0.000217558	-0.000458617
7	19	0.000263975	-0.000177992
7	20	-0.000210829	0.000263291
7	21	4.56227e-05	-0.000155398
7	22	0.000118045	3.66727e-05
7	23	-0.000178685	4.928e-05
7	24	0.000137511	-9.7041e-05
7	25	-5.23244e-05	0.00011871
8	1	0.000280242	8.29716e-05
8	2	-0.00182632	-0.000540193
8	3	0.0061576	0.00190808
8	4	-0.0139074	-0.00458505
8	5	0.0232321	0.00808424
8	6	-0.0300497	-0.0108381
8	7	0.0307592	0.0112419
8	8	-0.025036	-0.00896457
8	9	0.015948	0.00513791
8	10	-0.00761525	-0.00145071
8	11	0.00259994	-0.000899588
8	12	-0.00092708	0.00172618
8	13	0.00104058	-0.00159527
8	14	-0.00137533	0.00111811
8	15	0.00122692	-0.000590961
8	16	-0.000696798	0.000139758
8	17	0.000190098	0.000122029
8	18	3.42425e-05	-0.000132773
8	19	-6.94181e-06	-1.29403e-05
8	20	-9.55256e-05	0.000109244
8	21	0.00015111	-4.95704e-05
8	22	-0.000139074	-7.65721e-05
8	23	7.51853e-05	0.000132894
8	24	1.12645e-05	-8.82461e-05
8	25	-6.6292e-05	-9.41135e-06
9	1	5.35211e-05	-0.000914193
9	2	-0.000226948	0.00676477
9	3	0.0004789	-0.0260936
9	4	-0.000666288	0.068669
9	5	0.00066533	-0.137543
9	6	-0.000449356	0.222068
9	7	0.000106012	-0.298995
9	8	0.000214326	0.342922
9	9	-0.000371838	-0.339425
9	10	0.000319921	0.29202
9	11	-0.000122529	-0.218881
9	12	-0.000131749	0.142547
9	13	0.000367447	-0.0798399
9	14	-0.000505904	0.0375186
9	15	0.000491778	-0.0139686
9	16	-0.00035148	0.00351657
9	17	0.000204668	-0.000176369
9	18	-0.000170426	-0.000345183
9	19	0.000254384	0.000230974
9	20	-0.000349881	-0.000146846
9	21	0.000346948	0.000106431
9	22	-0.00023326	-4.1556e-05
9	23	8.47531e-05	-3.65198e-05
9	24	2.89066e-05	8.2732e-05
9	25	-8.64186e-05	-6.98792e-05
10	1	3.4199e-05	-1.71561e-05
10	2	-0.000245305	3.81546e-05
10	3	0.000957747	7.27629e-05
10	4	-0.00257867	-0.000549086
10	5	0.00526281	0.00156024
10	6	-0.00852278	-0.00294589
10	7	0.0111737	0.0041261
10	8	-0.0119811	-0.00454147
10	9	0.0105777	0.00411258
10	10	-0.00770216	-0.00314786
10	11	0.00460698	0.00201864
10	12	-0.00225836	-0.000967045
10	13	0.000921643	7.35011e-05
10	14	-0.000312068	0.000613205
10	15	2.93062e-05	-0.000965378
10	16	0.000146917	0.000886171
10	17	-0.000246546	-0.000488234
10	18	0.000256499	7.63353e-05
10	19	-0.000212582	0.000100169
10	20	0.000153665	-5.07234e-05
10	21	-9.09227e-05	-4.7414e-05
10	22	3.8108e-05	7.41685e-05
10	23	-8.69889e-06	-3.6321e-05
10	24	3.5887e-07	-1.52783e-05
10	25	-5.41682e-06	4.83068e-05
11	1	-2.74457e-06	-0.000125034
11	2	-2.24657e-05	0.00109267
11	3	0.000127107	-0.00482665
11	4	-0.000285075	0.0142144
11	5	0.00039914	-0.0313492
11	6	-0.000407414	0.0551486
11	7	0.000346453	-0.0803768
11	8	-0.000312641	0.0994123
11	9	0.000312965	-0.105905
11	10	-0.000243012	0.0979648
11	11	5.192e-05	-0.0789214
11	12	0.000192824	0.0552519
11	13	-0.000375291	-0.0332393
11	14	0.000400611	0.0166742
11	15	-0.000265464	-0.00644872
11	16	7.36053e-05	0.00143174
11	17	5.39623e-05	0.000279788
11	18	-7.70149e-05	-0.000423581
11	19	5.85186e-05	0.000151376
11	20	-8.63945e-05	2.69841e-05
11	21	0.000168941	-5.19171e-05
11	22	-0.000240837	2.1652e-05
11	23	0.000253377	-9.63611e-06
11	24	-0.000211637	2.92896e-05
11	25	0.000140022	-5.04013e-05
12	1	-7.92086e-06	-2.223e-06
12	2	2.04796e-05	-4.02083e-06
12	3	-1.68708e-06	5.9721e-05
12	4	-0.000127552	-0.000208841
12	5	0.000497222	0.000445319
12	6	-0.00122968	-0.000734126
12	7	0.00223358	0.00103792
12	8	-0.0030891	-0.00127135
12	9	0.00334048	0.00132109
12	10	-0.00287959	-0.00117989
12	11	0.0019747	0.00100633
12	12	-0.00104207	-0.000928703
12	13	0.000401078	0.000850896
12	14	-0.000123649	-0.000620472
12	15	6.08879e-05	0.00026737
12	16	-3.71335e-05	5.9333e-05
12	17	7.61394e-06	-0.00024602
12	18	-8.13824e-06	0.000257422
12	19	2.34585e-05	-0.000150233
12	20	1.58845e-06	3.85581e-05
12	21	-6.68464e-05	9.44918e-06
12	22	0.00012699	-1.04967e-05
12	23	-0.000151343	7.70827e-06
12	24	0.000132338	-1.81169e-05
12	25	-8.56136e-05	3.36198e-05
13	1	3.90284e-06	-1.41905e-05
13	2	-2.2371e-05	0.000153177
13	3	6.77856e-05	-0.000763288
13	4	-0.000138235	0.0024577
13	5	0.000214802	-0.00584539
13	6	-0.000277925	0.011033
13	7	0.000310987	-0.0172179
13	8	-0.000312851	0.0227648
13	9	0.000331023	-0.0259254
13	10	-0.000418786	0.0256965
13	11	0.000524097	-0.0222254
13	12	-0.000516805	0.016682
13	13	0.000358782	-0.0107008
13	14	-0.000151883	0.0056593
13	15	1.00811e-05	-0.00222741
13	16	4.16664e-05	0.000374329
13	17	-4.51113e-05	0.000334924
13	18	5.13025e-05	-0.000415332
13	19	-8.22512e-05	0.000267913
13	20	0.000112514	-0.000116747
13	21	-0.000107151	2.48552e-05
13	22	6.91854e-05	2.90543e-05
13	23	-2.26585e-05	-6.90612e-05
13	24	-2.03556e-05	0.000101732
13	25	5.01655e-05	-0.000127283
14	1	1.37648e-06	-7.70548e-06
14	2	-1.06201e-05	1.76652e-05
14	3	1.98315e-05	3.07698e-06
14	4	1.0055e-06	-5.80381e-05
14	5	-3.59385e-05	7.69964e-05
14	6	-1.04747e-05	-9.1261e-06
14	7	0.000218309	-5.58293e-05
14	8	-0.000548474	-1.53841e-05
14	9	0.000848308	0.000181185
14	10	-0.000960215	-0.000258375
14	11	0.000842115	0.000176338
14	12	-0.00059907	-5.29864e-05
14	13	0.000388208	1.32986e-05
14	14	-0.000281949	-4.42231e-05
14	15	0.000246167	4.73752e-05
14	16	-0.000226899	2.19941e-05
14	17	0.000204248	-0.0001218
14	18	-0.000186278	0.00019806
14	19	0.000181202	-0.000222158
14	20	-0.000175364	0.000187234
14	21	0.000151488	-0.000115839
14	22	-0.000106686	5.61889e-05
14	23	4.533e-05	-4.45658e-05
14	24	1.20382e-05	6.64422e-05
14	25	-3.03968e-05	-7.86692e-05
15	1	4.85048e-06	2.47581e-06
15	2	-1.32557e-05	2.36958e-06
15	3	-5.77924e-06	-7.94043e-05
15	4	7.21115e-05	0.000354847
15	5	-0.000142348	-0.000940266
15	6	0.000149561	0.001868
15	7	-5.2511e-05	-0.00306301
15	8	-0.000120561	0.00430084
15	9	0.000262787	-0.00524629
15	10	-0.000306145	0.00560545
15	11	0.000291123	-0.00526147
15	12	-0.000260539	0.00431784
15	13	0.000180464	-0.00304921
15	14	-2.76117e-05	0.00177761
15	15	-0.000122165	-0.00074179
15	16	0.000166647	5.01182e-05
15	17	-9.6964e-05	0.000294657
15	18	-5.1862e-06	-0.000361125
15	19	6.02128e-05	0.000263208
15	20	-5.58106e-05	-0.000132128
15	21	3.0774e-05	5.63746e-05
15	22	-1.18411e-05	-3.89987e-05
15	23	-8.11474e-07	4.24284e-05
15	24	5.62879e-06	-4.89271e-05
15	25	-2.26542e-06	5.86591e-05
16	1	-2.3295e-06	1.59591e-06
16	2	1.18191e-05	-9.83614e-06
16	3	-1.60788e-05	1.77475e-05
16	4	-1.23747e-06	-7.10014e-06
16	5	3.5673e-06	-3.27116e-05
16	6	5.1871e-05	9.55909e-05
16	7	-9.98145e-05	-0.000155276
16	8	3.24864e-05	0.000187313
16	9	0.000118383	-0.000194971
16	10	-0.00021277	0.000207696
16	11	0.000193918	-0.000252707
16	12	-0.000123015	0.000320939
16	13	7.82079e-05	-0.000378657
16	14	-8.72438e-05	0.000399246
16	15	0.000115495	-0.000362886
16	16	-0.000104421	0.000266515
16	17	3.8419e-05	-0.000146296
16	18	4.03694e-05	5.3132e-05
16	19	-8.53479e-05	-1.29385e-05
16	20	8.38284e-05	1.34472e-05
16	21	-4.92657e-05	-1.29673e-05
16	22	4.67991e-06	-1.83312e-05
16	23	2.20012e-05	6.42785e-05
16	24	-1.26585e-05	-8.88963e-05
16	25	-1.72044e-05	7.99835e-05
17	1	-2.71244e-06	5.90996e-08
17	2	1.22176e-05	2.25714e-06
17	3	-3.10088e-05	-1.49391e-05
17	4	5.75125e-05	6.12362e-05
17	5	-8.2284e-05	-0.000167764
17	6	8.20092e-05	0.000328489
17	7	-3.19601e-05	-0.000517507
17	8	-7.49152e-05	0.000731914
17	9	0.000213382	-0.000966198
17	10	-0.000310242	0.00116736
17	11	0.000305358	-0.00126692
17	12	-0.000233116	0.00122245
17	13	0.000160219	-0.00103408
17	14	-8.16736e-05	0.000762821
17	15	-3.07618e-05	-0.000486514
17	16	0.000135189	0.000239512
17	17	-0.000167492	-4.21067e-05
17	18	0.000125708	-7.29583e-05
17	19	-5.58209e-05	0.00010405
17	20	8.79176e-07	-9.17768e-05
17	21	2.00266e-05	7.73479e-05
17	22	-1.33674e-05	-7.3352e-05
17	23	6.24131e-06	6.65735e-05
17	24	-1.96095e-05	-4.70223e-05
17	25	4.25044e-05	2.626e-05
18	1	3.48454e-07	2.63585e-06
18	2	4.24664e-07	-1.56245e-05
18	3	-5.43248e-06	4.37413e-05
18	4	2.44683e-05	-7.24614e-05
18	5	-5.8083e-05	6.98815e-05
18	6	8.12696e-05	-1.76884e-05
18	7	-7.56977e-05	-5.871e-05
18	8	4.87322e-05	0.000118607
18	9	-1.619e-05	-0.000151027
18	10	2.54459e-06	0.000147888
18	11	-4.16202e-05	-9.76598e-05
18	12	0.000134476	3.36022e-05
18	13	-0.000223395	-1.10928e-05
18	14	0.000241378	4.33734e-05
18	15	-0.000180992	-8.95993e-05
18	16	0.000102499	9.43199e-05
18	17	-6.50271e-05	-4.82868e-05
18	18	6.67319e-05	1.71532e-06
18	19	-7.10136e-05	-2.92928e-07
18	20	6.27659e-05	3.46136e-05
18	21	-5.16421e-05	-6.48428e-05
18	22	4.21578e-05	6.43141e-05
18	23	-3.12865e-05	-3.15239e-05
18	24	2.42761e-05	-1.49864e-05
18	25	-2.85439e-05	4.695e-05
19	1	-1.92121e-06	-1.91425e-06
19	2	1.04964e-05	1.36265e-05
19	3	-2.69143e-05	-3.41821e-05
19	4	4.71029e-05	3.30152e-05
19	5	-7.36251e-05	9.11753e-08
19	6	0.000115205	-1.47023e-05
19	7	-0.000154996	-2.22605e-05
19	8	0.000138853	7.7058e-05
19	9	-4.01801e-05	-0.000117291
19	10	-8.70933e-05	0.000153265
19	11	0.000167644	-0.000195491
19	12	-0.000183527	0.000230159
19	13	0.000157383	-0.000238354
19	14	-9.03248e-05	0.000220018
19	15	-2.65155e-05	-0.000188653
19	16	0.000150502	0.000139908
19	17	-0.000213512	-6.98963e-05
19	18	0.000204453	6.81169e-06
19	19	-0.000162978	2.08538e-05
19	20	0.000117394	-1.77174e-05
19	21	-7.71851e-05	9.16537e-06
19	22	5.22921e-05	-1.23177e-05
19	23	-4.57686e-05	2.15059e-05
19	24	4.51877e-05	-2.0928e-05
19	25	-3.55535e-05	6.6764e-06
20	1	-1.98304e-06	-1.15346e-06
20	2	5.75727e-06	5.50416e-06
20	3	-1.28241e-05	-7.10501e-06
20	4	3.39104e-05	-2.47871e-06
20	5	-7.01233e-05	2.28115e-05
20	6	9.31531e-05	-4.71958e-05
20	7	-7.62789e-05	6.36036e-05
20	8	3.29749e-05	-5.6433e-05
20	9	1.76181e-05	1.31514e-05
20	10	-7.93616e-05	4.92511e-05
20	11	0.000133648	-7.84961e-05
20	12	-0.000138851	4.26523e-05
20	13	8.96896e-05	3.69229e-05
20	14	-2.53389e-05	-0.000109724
20	15	-1.02805e-05	0.000130646
20	16	6.72645e-06	-9.81298e-05
20	17	5.67785e-06	5.62786e-05
20	18	-4.21163e-06	-3.34718e-05
20	19	8.36582e-06	1.34439e-05
20	20	-3.52743e-05	2.04336e-05
20	21	6.125e-05	-5.60983e-05
20	22	-5.76608e-05	7.31052e-05
20	23	3.22998e-05	-6.66961e-05
20	24	-1.28548e-05	4.76319e-05
20	25	7.24715e-06	-3.06443e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode31_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00323939	0
0	2	-0.00278761	0
0	3	0.000710549	0
0	4	0.000530444	0
0	5	8.48978e-05	0
0	6	-0.00135907	0
0	7	0.0012355	0
0	8	0.000931406	0
0	9	-0.00322879	0
0	10	0.00299049	0
0	11	0.000343	0
0	12	-0.00493597	0
0	13	0.00846058	0
0	14	-0.00960786	0
0	15	0.00844429	0
0	16	-0.00603948	0
0	17	0.00366816	0
0	18	-0.00208307	0
0	19	0.00134786	0
0	20	-0.00107429	0
0	21	0.000808836	0
0	22	-0.00040347	0
0	23	1.70078e-05	0
0	24	0.000194685	0
0	25	-0.000234082	0
1	1	-0.00463547	0.00353232
1	2	0.00611789	-0.00498886
1	3	-0.0020193	0.00260498
1	4	-0.00405122	0.00154465
1	5	0.00627066	-0.00411553
1	6	-0.00246701	0.00357306
1	7	-0.00384939	-0.000807842
1	8	0.00690547	-0.00220634
1	9	-0.00411428	0.0038064
1	10	-0.00188217	-0.00339731
1	11	0.00630533	0.00160365
1	12	-0.00674039	0.000312789
1	13	0.00443174	-0.00134075
1	14	-0.00187457	0.00122489
1	15	0.000296497	-0.000404007
1	16	0.000421219	-0.000431693
1	17	-0.000661011	0.000863527
1	18	0.000653874	-0.000924995
1	19	-0.000573023	0.000838011
1	20	0.000506245	-0.000731558
1	21	-0.000423057	0.000603784
1	22	0.000288082	-0.000429756
1	23	-0.000141525	0.000249335
1	24	4.82017e-05	-0.000127737
1	25	-2.39101e-05	7.50993e-05
2	1	0.000982504	-0.182808
2	2	-0.00198896	0.422685
2	3	0.00176735	-0.513893
2	4	-3.92756e-06	0.342072
2	5	-0.0019966	0.00103201
2	6	0.00223897	-0.301781
2	7	-5.75355e-05	0.39671
2	8	-0.00301554	-0.273729
2	9	0.00474132	0.0415327
2	10	-0.00420172	0.171017
2	11	0.00220844	-0.291415
2	12	-0.000215015	0.315568
2	13	-0.000820902	-0.277023
2	14	0.00081461	0.21305
2	15	-0.000283312	-0.148333
2	16	-0.000211602	0.0943208
2	17	0.00042861	-0.054279
2	18	-0.000388277	0.0276045
2	19	0.000204358	-0.0119339
2	20	-1.88481e-05	0.0040627
2	21	-6.45642e-05	-0.000806091
2	22	5.20432e-05	-0.000203784
2	23	-2.54087e-05	0.000306397
2	24	4.11963e-05	-0.000134915
2	25	-8.63309e-05	-1.6502e-05
3	1	-0.000728197	0.00158702
3	2	0.00181258	-0.0041784
3	3	-0.00206999	0.00553625
3	4	0.000890326	-0.00393789
3	5	0.000739221	-2.92338e-05
3	6	-0.00120558	0.00409314
3	7	-2.58778e-05	-0.00603006
3	8	0.00182954	0.0048645
3	9	-0.0023211	-0.00111048
3	10	0.000474039	-0.00343741
3	11	0.00286072	0.00655217
3	12	-0.00566305	-0.00711994
3	13	0.00654283	0.00575632
3	14	-0.00563632	-0.00376656
3	15	0.00393333	0.00204448
3	16	-0.00226875	-0.00089403
3	17	0.00100667	0.000272663
3	18	-0.000226047	-1.24307e-05
3	19	-0.00010848	-6.88859e-05
3	20	0.000116652	0.000110077
3	21	2.10819e-05	-0.000162113
3	22	-0.000150463	0.000207374
3	23	0.000201744	-0.000210871
3	24	-0.000171554	0.000153144
3	25	9.44393e-05	-6.02975e-05
4	1	0.000698811	0.00314344
4	2	-0.00225375	-0.0322136
4	3	0.00399221	0.126691
4	4	-0.00485344	-0.298538
4	5	0.00414515	0.484239
4	6	-0.00202254	-0.55882
4	7	-0.000542038	0.420677
4	8	0.00249026	-0.0766769
4	9	-0.00344637	-0.350481
4	10	0.00368582	0.698327
4	11	-0.00355662	-0.858901
4	12	0.00314148	0.822767
4	13	-0.00235064	-0.656789
4	14	0.00124349	0.449603
4	15	-0.000174227	-0.267324
4	16	-0.000530224	0.13842
4	17	0.000876723	-0.0618083
4	18	-0.00101955	0.0229407
4	19	0.000986182	-0.00628192
4	20	-0.000756819	0.000636376
4	21	0.000435283	0.000487371
4	22	-0.000180849	-0.000260113
4	23	5.07024e-05	-6.99069e-05
4	24	6.8479e-06	0.000205203
4	25	-4.93645e-05	-0.000202649
5	1	0.000116195	0.000213343
5	2	-0.000528629	-0.000572401
5	3	0.00133932	0.000456992
5	4	-0.00236814	0.000661139
5	5	0.00317846	-0.00225386
5	6	-0.00328019	0.00299566
5	7	0.00237011	-0.00205248
5	8	-0.000608256	-0.000216167
5	9	-0.00131826	0.00278987
5	10	0.00255556	-0.00480301
5	11	-0.00263384	0.00578977
5	12	0.001797	-0.00564744
5	13	-0.000773032	0.004667
5	14	0.000111743	-0.00337962
5	15	0.000177118	0.00220351
5	16	-0.000309451	-0.001261
5	17	0.00034459	0.000522179
5	18	-0.000263725	-1.62423e-05
5	19	0.000134263	-0.000198902
5	20	-2.91059e-05	0.000177062
5	21	-4.5357e-05	-5.75168e-05
5	22	9.86055e-05	-5.29783e-05
5	23	-0.000119781	0.00011006
5	24	9.74894e-05	-0.000105248
5	25	-5.12219e-05	6.63744e-05
6	1	0.00013322	-0.00770515
6	2	-0.000580184	0.0376195
6	3	0.00123417	-0.0970749
6	4	-0.00149658	0.169261
6	5	0.000713714	-0.220138
6	6	0.00110955	0.226907
6	7	-0.00321293	-0.199307
6	8	0.00463641	0.1707
6	9	-0.00479412	-0.168022
6	10	0.00379886	0.190524
6	11	-0.00231138	-0.214942
6	12	0.000986376	0.217284
6	13	-0.000131554	-0.189794
6	14	-0.000192685	0.142014
6	15	7.50091e-05	-0.0905812
6	16	0.00023877	0.0486307
6	17	-0.000487421	-0.0212636
6	18	0.000531142	0.00688043
6	19	-0.00036651	-0.000983063
6	20	0.000122652	-0.000673212
6	21	2.7847e-05	0.000773942
6	22	-2.82154e-05	-0.000531971
6	23	-3.46704e-05	0.000303105
6	24	6.45086e-05	-0.000133723
6	25	-4.56764e-05	1.82956e-05
7	1	-1.10539e-05	-1.44595e-05
7	2	5.82381e-05	0.000149299
7	3	-0.000208492	-0.000741154
7	4	0.000458223	0.00228441
7	5	-0.000550472	-0.00485724
7	6	0.000246845	0.00755412
7	7	0.000245507	-0.00894555
7	8	-0.0004403	0.00824726
7	9	8.09593e-05	-0.00584124
7	10	0.000665314	0.00281187
7	11	-0.00140215	-0.000165057
7	12	0.00176073	-0.00156999
7	13	-0.00162393	0.00226573
7	14	0.00119871	-0.00211245
7	15	-0.000786255	0.00156839
7	16	0.000529418	-0.00106812
7	17	-0.00039963	0.000749707
7	18	0.000332459	-0.000551355
7	19	-0.000294586	0.000424855
7	20	0.000253686	-0.000356702
7	21	-0.000182917	0.000313084
7	22	9.45694e-05	-0.000248142
7	23	-2.7622e-05	0.000145785
7	24	2.01216e-06	-3.47652e-05
7	25	-5.49951e-06	-4.76748e-05
8	1	4.04454e-05	-0.00186528
8	2	-0.000261207	0.0118569
8	3	0.00081195	-0.039377
8	4	-0.00152351	0.0888153
8	5	0.00188678	-0.151318
8	6	-0.0015522	0.206129
8	7	0.000618137	-0.232962
8	8	0.000571261	0.224995
8	9	-0.00161978	-0.19133
8	10	0.00220728	0.148475
8	11	-0.00227449	-0.109543
8	12	0.00195901	0.0793481
8	13	-0.00140719	-0.0565385
8	14	0.000807081	0.0383718
8	15	-0.000391846	-0.0236271
8	16	0.000268545	0.012516
8	17	-0.000335942	-0.00531883
8	18	0.000406446	0.00156337
8	19	-0.000371463	-0.000143342
8	20	0.000236622	-0.000121187
8	21	-6.77999e-05	5.17666e-05
8	22	-5.96181e-05	-1.88664e-05
8	23	0.000105461	6.87558e-05
8	24	-8.63025e-05	-0.000125558
8	25	4.71609e-05	0.000142938
9	1	1.40263e-06	-7.11947e-06
9	2	2.56685e-06	5.67784e-05
9	3	-3.44339e-05	-0.000226179
9	4	0.000141226	0.00061707
9	5	-0.000302631	-0.00128241
9	6	0.000269691	0.00218471
9	7	0.000187819	-0.00310365
9	8	-0.000842627	0.00365348
9	9	0.00122187	-0.00362653
9	10	-0.00113054	0.00315324
9	11	0.000688087	-0.00248054
9	12	-9.1435e-05	0.00176142
9	13	-0.000423135	-0.00108985
9	14	0.000610369	0.00061553
9	15	-0.000443028	-0.000444073
9	16	0.000145169	0.000482791
9	17	7.72324e-05	-0.000525744
9	18	-0.00018779	0.000471711
9	19	0.000230903	-0.000363209
9	20	-0.000226746	0.00025388
9	21	0.000175139	-0.000160147
9	22	-0.000102883	8.72475e-05
9	23	6.15272e-05	-2.91327e-05
9	24	-7.55286e-05	-2.26294e-05
9	25	0.000116677	6.12567e-05
10	1	1.79304e-05	-0.000283933
10	2	-0.000108893	0.00213996
10	3	0.000308964	-0.00829419
10	4	-0.000546638	0.0216791
10	5	0.000694147	-0.0426952
10	6	-0.000729997	0.0671452
10	7	0.000763466	-0.0872474
10	8	-0.000869129	0.0957724
10	9	0.000985017	-0.090281
10	10	-0.0010069	0.0741278
10	11	0.000925829	-0.0538469
10	12	-0.000811397	0.0353141
10	13	0.000703432	-0.0214241
10	14	-0.000617292	0.0122609
10	15	0.000582398	-0.00660978
10	16	-0.000585439	0.00321129
10	17	0.000546861	-0.00122204
10	18	-0.000408467	0.000179528
10	19	0.000210698	0.000189332
10	20	-4.56888e-05	-0.000141248
10	21	-3.49919e-05	-4.83745e-05
10	22	4.03941e-05	0.000178677
10	23	-1.28993e-05	-0.000190871
10	24	-7.55033e-06	0.000124742
10	25	1.13377e-05	-3.46464e-05
11	1	9.46446e-07	1.62921e-06
11	2	1.27181e-05	1.97206e-05
11	3	-0.000105571	-0.000153301
11	4	0.000320145	0.000460287
11	5	-0.000581508	-0.000856613
11	6	0.000751802	0.00117915
11	7	-0.000755248	-0.00134591
11	8	0.000622551	0.00140221
11	9	-0.000431216	-0.00139259
11	10	0.000234944	0.00128972
11	11	-7.89904e-05	-0.0010759
11	12	6.8843e-05	0.000805023
11	13	-0.000280962	-0.000565879
11	14	0.000576745	0.000393622
11	15	-0.00070853	-0.000267805
11	16	0.000614978	0.000175092
11	17	-0.000438488	-0.000117657
11	18	0.000294364	9.4886e-05
11	19	-0.000176725	-8.80983e-05
11	20	5.84905e-05	7.30248e-05
11	21	3.13998e-05	-5.43335e-05
11	22	-3.97994e-05	5.67265e-05
11	23	-3.1984e-05	-7.81176e-05
11	24	0.00011391	8.46396e-05
11	25	-0.000143145	-5.51764e-05
12	1	1.35905e-05	-3.8459e-05
12	2	-5.75756e-05	0.000316674
12	3	0.00015498	-0.00133097
12	4	-0.00031056	0.00379298
12	5	0.000455314	-0.00823962
12	6	-0.000500661	0.0144414
12	7	0.000486249	-0.0210533
12	8	-0.000538293	0.02597
12	9	0.000636628	-0.0273497
12	10	-0.000623534	0.0247372
12	11	0.000469062	-0.0193478
12	12	-0.000320945	0.0131761
12	13	0.000258842	-0.00783618
12	14	-0.000195903	0.00405613
12	15	9.24753e-05	-0.00180179
12	16	-5.46463e-05	0.00064095
12	17	0.000139233	-9.62379e-05
12	18	-0.00024573	-0.000158137
12	19	0.000262303	0.000263769
12	20	-0.000184013	-0.000256218
12	21	6.84211e-05	0.000175727
12	22	2.626e-05	-8.74595e-05
12	23	-6.70953e-05	2.33596e-05
12	24	6.08075e-05	2.46977e-05
12	25	-3.69908e-05	-5.91974e-05
13	1	1.95031e-06	-1.05814e-05
13	2	-1.4168e-06	6.36764e-05
13	3	-2.25716e-05	-0.000203241
13	4	0.000101881	0.000436891
13	5	-0.000235081	-0.000695779
13	6	0.000370818	0.000862346
13	7	-0.000452275	-0.000870503
13	8	0.000444537	0.000756983
13	9	-0.000362912	-0.000590371
13	10	0.000255596	0.000406195
13	11	-0.000140226	-0.000213869
13	12	2.63646e-05	2.25632e-05
13	13	6.47141e-05	0.000152243
13	14	-0.000129428	-0.000282694
13	15	0.000174577	0.000332442
13	16	-0.000197031	-0.000304398
13	17	0.000178242	0.000250197
13	18	-0.000103245	-0.000211509
13	19	6.66129e-06	0.000184904
13	20	2.56028e-05	-0.00014563
13	21	4.8152e-05	8.55064e-05
13	22	-0.000159908	-2.09127e-05
13	23	0.000206216	-2.78162e-05
13	24	-0.000152427	5.22664e-05
13	25	4.94773e-05	-5.17786e-05
14	1	1.95735e-06	-2.44954e-06
14	2	-2.23436e-05	3.52265e-05
14	3	7.45897e-05	-0.000164108
14	4	-0.000145419	0.000509889
14	5	0.000211653	-0.0012156
14	6	-0.000259418	0.00234378
14	7	0.000302823	-0.00380519
14	8	-0.000365961	0.00531669
14	9	0.000422983	-0.0064126
14	10	-0.000404965	0.0066296
14	11	0.00028496	-0.00582781
14	12	-0.000139911	0.0043243
14	13	7.68763e-05	-0.00266839
14	14	-8.95771e-05	0.00131481
14	15	7.99493e-05	-0.000455775
14	16	-1.77916e-05	4.43236e-05
14	17	-3.36146e-05	9.17503e-05
14	18	2.90806e-05	-0.000128061
14	19	1.68685e-05	0.000155517
14	20	-6.48442e-05	-0.000172973
14	21	7.79381e-05	0.000149444
14	22	-4.55423e-05	-8.68901e-05
14	23	-4.70116e-06	2.26459e-05
14	24	3.18503e-05	1.42473e-05
14	25	-1.98183e-05	-2.54562e-05
15	1	2.61781e-06	1.20582e-06
15	2	-1.31557e-05	4.28675e-06
15	3	2.44918e-05	-4.45669e-05
15	4	-6.667e-06	0.00014271
15	5	-6.28735e-05	-0.000268754
15	6	0.000156028	0.000359042
15	7	-0.000212158	-0.000371929
15	8	0.000202241	0.00027956
15	9	-0.000145544	-8.14101e-05
15	10	7.94036e-05	-0.000152796
15	11	-2.99324e-05	0.000313485
15	12	8.69919e-06	-0.000324381
15	13	-2.32506e-05	0.000224245
15	14	4.74942e-05	-0.000146467
15	15	-2.47462e-05	0.000156504
15	16	-5.56766e-05	-0.000192896
15	17	0.000141431	0.000190011
15	18	-0.000170146	-0.000157148
15	19	0.000114225	0.000122871
15	20	-1.17504e-05	-8.83522e-05
15	21	-5.3918e-05	5.04214e-05
15	22	3.5834e-05	-1.56721e-05
15	23	3.56336e-05	-8.65692e-06
15	24	-9.82117e-05	2.03954e-05
15	25	0.000114061	-2.32783e-05
16	1	2.82192e-06	-3.66308e-06
16	2	-1.79896e-05	1.95847e-05
16	3	4.96871e-05	-6.31963e-05
16	4	-8.19003e-05	0.000141862
16	5	9.03088e-05	-0.00024093
16	6	-8.57496e-05	0.000379354
16	7	0.000113396	-0.000624844
16	8	-0.000180541	0.000979421
16	9	0.00023664	-0.00132742
16	10	-0.000239762	0.00152962
16	11	0.000205553	-0.0015159
16	12	-0.000183144	0.00129931
16	13	0.000208445	-0.000952099
16	14	-0.000269479	0.000572454
16	15	0.000307092	-0.00026303
16	16	-0.000280302	0.000101516
16	17	0.000202039	-7.50302e-05
16	18	-0.000101288	8.66792e-05
16	19	1.00051e-05	-6.3193e-05
16	20	3.02524e-05	6.98443e-06
16	21	-9.54225e-06	4.77356e-05
16	22	-2.67139e-05	-7.57254e-05
16	23	2.93891e-05	7.33098e-05
16	24	5.75752e-06	-6.16838e-05
16	25	-4.99236e-05	5.98658e-05
17	1	-2.06706e-06	9.66095e-07
17	2	2.47226e-06	-5.48211e-06
17	3	1.85902e-05	1.11868e-05
17	4	-6.65802e-05	-1.48474e-05
17	5	0.000102287	1.42935e-05
17	6	-9.94993e-05	1.49367e-06
17	7	0.000120224	-3.90239e-05
17	8	-0.000233866	8.28185e-05
17	9	0.000374282	-0.000116882
17	10	-0.000413556	0.000150527
17	11	0.000336725	-0.000181791
17	12	-0.000225176	0.000175688
17	13	0.000131516	-0.00012274
17	14	-5.18159e-05	4.9307e-05
17	15	-2.51647e-05	2.83061e-05
17	16	8.58873e-05	-9.71768e-05
17	17	-0.000103996	0.000132135
17	18	8.26966e-05	-0.000121573
17	19	-5.73812e-05	8.15695e-05
17	20	5.42692e-05	-3.79023e-05
17	21	-7.19692e-05	7.60299e-06
17	22	8.69289e-05	9.47088e-06
17	23	-7.62192e-05	-2.21287e-05
17	24	4.32528e-05	2.66591e-05
17	25	-1.0873e-05	-1.31101e-05
18	1	1.21265e-06	1.50639e-06
18	2	-7.72526e-06	-1.33646e-06
18	3	1.7289e-05	-1.07602e-05
18	4	-1.03492e-05	2.67581e-05
18	5	-2.8785e-05	-2.54657e-05
18	6	7.29706e-05	-1.77533e-06
18	7	-6.77764e-05	3.48716e-05
18	8	-6.44162e-06	-1.15794e-06
18	9	0.000108851	-0.000142262
18	10	-0.000163772	0.000310771
18	11	0.000127507	-0.000394652
18	12	-4.15359e-05	0.000392797
18	13	-1.26908e-05	-0.000358056
18	14	-2.72655e-06	0.000295127
18	15	6.73367e-05	-0.00019568
18	16	-0.000136227	0.000109817
18	17	0.00016276	-9.91077e-05
18	18	-0.000123759	0.000145002
18	19	4.29729e-05	-0.000169485
18	20	3.06761e-05	0.000133867
18	21	-6.52e-05	-6.61651e-05
18	22	6.40343e-05	7.80788e-06
18	23	-5.1936e-05	2.55779e-05
18	24	4.52635e-05	-4.09328e-05
18	25	-4.2626e-05	5.00038e-05
19	1	2.62507e-06	1.40313e-06
19	2	-9.61819e-06	-5.23419e-06
19	3	2.13681e-05	9.83003e-06
19	4	-3.84095e-05	-1.88342e-05
19	5	6.32715e-05	4.63281e-05
19	6	-9.89576e-05	-9.40375e-05
19	7	0.000139705	0.000131176
19	8	-0.000175052	-0.000117343
19	9	0.000196064	4.96721e-05
19	10	-0.000200415	2.58142e-05
19	11	0.000193522	-6.64425e-05
19	12	-0.000173322	7.66175e-05
19	13	0.000132685	-9.31855e-05
19	14	-7.38551e-05	0.000135528
19	15	8.26854e-06	-0.000168756
19	16	4.78586e-05	0.000146689
19	17	-7.37798e-05	-8.06429e-05
19	18	5.74483e-05	2.66704e-05
19	19	-1.78564e-05	-1.97274e-05
19	20	-1.12706e-05	4.38452e-05
19	21	1.64049e-05	-6.51138e-05
19	22	-5.70518e-06	7.42541e-05
19	23	-5.28361e-06	-8.24787e-05
19	24	6.38837e-06	8.89076e-05
19	25	-1.04747e-06	-7.67791e-05
20	1	-2.01981e-06	4.26988e-07
20	2	1.15548e-05	-4.63338e-06
20	3	-3.42688e-05	1.51455e-05
20	4	7.11246e-05	-2.00163e-05
20	5	-0.000117725	8.2828e-06
20	6	0.000151619	9.29984e-07
20	7	-0.000135966	1.10185e-05
20	8	6.69684e-05	-1.97838e-05
20	9	1.68542e-05	-2.36503e-05
20	10	-7.374e-05	0.000137841
20	11	7.6613e-05	-0.000270944
20	12	-2.82403e-05	0.000339408
20	13	-2.7878e-05	-0.000305793
20	14	4.44154e-05	0.000193642
20	15	-1.39488e-05	-6.37003e-05
20	16	-3.92359e-05	-1.27635e-05
20	17	8.35473e-05	2.14614e-06
20	18	-9.1842e-05	6.21415e-05
20	19	6.31863e-05	-0.000117004
20	20	-2.63663e-05	0.00012932
20	21	9.0795e-06	-0.000108774
20	22	-1.54736e-05	7.94154e-05
20	23	2.90482e-05	-5.47714e-05
20	24	-3.12444e-05	3.67332e-05
20	25	1.91472e-05	-2.28244e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode32_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.000637053	0
0	2	0.0011055	0
0	3	-0.00295193	0
0	4	0.00182503	0
0	5	0.00209859	0
0	6	-0.00496447	0
0	7	0.00330649	0
0	8	0.00210017	0
0	9	-0.00698112	0
0	10	0.00760849	0
0	11	-0.00359962	0
0	12	-0.00249521	0
0	13	0.00743525	0
0	14	-0.00937466	0
0	15	0.00856442	0
0	16	-0.00647718	0
0	17	0.0044019	0
0	18	-0.00283619	0
0	19	0.0017576	0
0	20	-0.00103804	0
0	21	0.00059222	0
0	22	-0.000333553	0
0	23	0.000169748	0
0	24	-4.79005e-05	0
0	25	-3.41913e-05	0
1	1	-0.00228238	0.00285998
1	2	0.00335952	-0.003785
1	3	-0.00173275	0.000986856
1	4	-0.00161601	0.00362083
1	5	0.00403516	-0.00592247
1	6	-0.00351356	0.00331898
1	7	0.000235986	0.00261937
1	8	0.00365286	-0.00736111
1	9	-0.00538505	0.00727654
1	10	0.00326181	-0.00231198
1	11	0.00191425	-0.00455617
1	12	-0.00719041	0.00994532
1	13	0.00983711	-0.0121063
1	14	-0.00921296	0.011139
1	15	0.00653023	-0.00824591
1	16	-0.00354206	0.00488059
1	17	0.0014349	-0.00206047
1	18	-0.000434184	0.000147398
1	19	0.000128887	0.000917224
1	20	-7.91455e-05	-0.00132122
1	21	0.000109812	0.00126527
1	22	-0.000178427	-0.000963677
1	23	0.000240187	0.000621547
1	24	-0.000286705	-0.000356953
1	25	0.000333935	0.000179261
2	1	0.00254418	-0.0360629
2	2	-0.00542288	0.0393701
2	3	0.00577039	0.049468
2	4	-0.00295043	-0.179816
2	5	-0.000917027	0.21102
2	6	0.00337588	-0.0598935
2	7	-0.00354991	-0.191536
2	8	0.00207762	0.350898
2	9	-6.57483e-05	-0.277533
2	10	-0.0018293	-0.00669599
2	11	0.00362157	0.347795
2	12	-0.00537132	-0.581565
2	13	0.00659963	0.634056
2	14	-0.00668835	-0.536032
2	15	0.0055929	0.370847
2	16	-0.00385736	-0.213807
2	17	0.0021565	0.102382
2	18	-0.000920895	-0.0394045
2	19	0.000227513	0.0108075
2	20	6.81697e-05	-0.000836474
2	21	-0.000138191	-0.00129894
2	22	0.000103521	0.0010561
2	23	-4.56767e-05	-0.000485051
2	24	1.90816e-06	0.000121255
2	25	2.50766e-05	-7.21072e-06
3	1	-0.000334655	0.00244403
3	2	0.00100519	-0.00723903
3	3	-0.00171189	0.0114067
3	4	0.00204171	-0.0109299
3	5	-0.00164223	0.00465107
3	6	0.000343603	0.00407502
3	7	0.00144739	-0.00987648
3	8	-0.00268727	0.00967436
3	9	0.00252228	-0.00457114
3	10	-0.00105339	-0.0018969
3	11	-0.000833326	0.00660398
3	12	0.00219172	-0.00820724
3	13	-0.00262741	0.00705703
3	14	0.00238059	-0.00452153
3	15	-0.00194005	0.00205012
3	16	0.00163683	-0.000423851
3	17	-0.00149186	-0.000336277
3	18	0.00134251	0.000540011
3	19	-0.00107327	-0.000440201
3	20	0.000715346	0.000178352
3	21	-0.000395385	0.000112532
3	22	0.0002077	-0.000290826
3	23	-0.000132775	0.000296017
3	24	0.000102382	-0.000199095
3	25	-8.01323e-05	0.000116542
4	1	-0.00045743	-0.0717489
4	2	0.00182913	0.246123
4	3	-0.00396358	-0.436467
4	4	0.00585862	0.473456
4	5	-0.00636292	-0.27497
4	6	0.00494756	-0.0500145
4	7	-0.00197768	0.281598
4	8	-0.00144753	-0.271779
4	9	0.00399857	0.0515717
4	10	-0.00483943	0.219453
4	11	0.00404653	-0.388053
4	12	-0.0024183	0.401331
4	13	0.000915807	-0.304107
4	14	-8.74215e-05	0.176218
4	15	-0.000108134	-0.0754888
4	16	-4.05878e-05	0.0195785
4	17	0.000322412	0.00133815
4	18	-0.000567726	-0.0044851
4	19	0.000630825	0.00235937
4	20	-0.000515827	-0.00041687
4	21	0.000342395	-0.000339677
4	22	-0.000194503	0.000399911
4	23	6.84599e-05	-0.000242138
4	24	5.90111e-05	8.17138e-05
4	25	-0.000157334	-3.56322e-06
5	1	-5.54832e-05	0.00012255
5	2	0.000187072	-0.000463181
5	3	-0.000290979	0.000914774
5	4	0.000272938	-0.00125437
5	5	-0.000305349	0.00138264
5	6	0.000680226	-0.0013554
5	7	-0.00131036	0.00138615
5	8	0.0016985	-0.00177452
5	9	-0.00144842	0.0026144
5	10	0.00061851	-0.00362047
5	11	0.00031334	0.00428565
5	12	-0.000829092	-0.00423124
5	13	0.000801139	0.00346282
5	14	-0.000502285	-0.00229914
5	15	0.000251622	0.00111938
5	16	-0.000156169	-0.000192107
5	17	0.00013224	-0.00037188
5	18	-7.43378e-05	0.000596485
5	19	-3.9283e-06	-0.000566014
5	20	7.32091e-06	0.000381151
5	21	9.84015e-05	-0.000174946
5	22	-0.000236917	5.75182e-05
5	23	0.000302503	-3.47943e-05
5	24	-0.000266334	4.88201e-05
5	25	0.000181389	-5.6136e-05
6	1	-8.42657e-05	-0.0208737
6	2	0.000450957	0.0993075
6	3	-0.00105948	-0.244221
6	4	0.00124157	0.387202
6	5	-2.17136e-05	-0.407509
6	6	-0.00307414	0.227159
6	7	0.00749729	0.111236
6	8	-0.0118475	-0.462753
6	9	0.0145844	0.679026
6	10	-0.0148778	-0.699488
6	11	0.0130102	0.567095
6	12	-0.00992418	-0.375968
6	13	0.0065277	0.206799
6	14	-0.00352136	-0.0950799
6	15	0.0014262	0.0372808
6	16	-0.000390316	-0.0134727
6	17	0.000135672	0.00534491
6	18	-0.000235693	-0.00256002
6	19	0.000367133	0.00121204
6	20	-0.000371895	-0.000369232
6	21	0.00024529	-0.000123502
6	22	-8.99029e-05	0.000347537
6	23	1.03212e-05	-0.00038786
6	24	-1.1393e-05	0.000327691
6	25	2.00137e-05	-0.000233464
7	1	4.49327e-05	-0.000156215
7	2	-0.000236134	0.000881955
7	3	0.000729363	-0.00274539
7	4	-0.00168145	0.00606942
7	5	0.00312555	-0.0104809
7	6	-0.00477565	0.0148184
7	7	0.00592593	-0.0176534
7	8	-0.00586419	0.0181025
7	9	0.00459119	-0.0162257
7	10	-0.00285515	0.0127962
7	11	0.00141339	-0.00889572
7	12	-0.000523319	0.0055261
7	13	0.000104401	-0.00321479
7	14	-1.68485e-05	0.00188166
7	15	8.08622e-05	-0.00114067
7	16	-0.000100652	0.000701051
7	17	-1.69231e-05	-0.00046679
7	18	0.000230071	0.000408212
7	19	-0.000430398	-0.000438489
7	20	0.000528756	0.000404689
7	21	-0.000498338	-0.000226094
7	22	0.000374864	-8.10613e-06
7	23	-0.000226108	0.00014992
7	24	0.000109363	-0.000145189
7	25	-5.06857e-05	5.18934e-05
8	1	-3.34732e-05	-0.00437102
8	2	0.00020374	0.0271872
8	3	-0.000677835	-0.0874516
8	4	0.00151059	0.188125
8	5	-0.00246178	-0.298603
8	6	0.00304441	0.364477
8	7	-0.00279358	-0.343584
8	8	0.00161232	0.238175
8	9	8.67309e-05	-0.0944248
8	10	-0.00164663	-0.0290996
8	11	0.00259936	0.0962936
8	12	-0.00283586	-0.106355
8	13	0.00247717	0.0820222
8	14	-0.00175051	-0.0490941
8	15	0.000965257	0.023249
8	16	-0.000397787	-0.00848781
8	17	9.82258e-05	0.00214249
8	18	6.20292e-05	-0.00017774
8	19	-0.000152708	-0.00016184
8	20	0.000154317	0.000114987
8	21	-0.000100423	-7.4617e-05
8	22	7.09675e-05	0.000108834
8	23	-7.85382e-05	-0.000173907
8	24	7.98609e-05	0.000209949
8	25	-6.11456e-05	-0.000192472
9	1	1.37232e-05	-2.31196e-05
9	2	-0.000106931	0.000169226
9	3	0.000333136	-0.000625039
9	4	-0.000713761	0.00161769
9	5	0.00135798	-0.00327152
9	6	-0.00233565	0.00534556
9	7	0.00340204	-0.00722193
9	8	-0.00410757	0.00830351
9	9	0.00413762	-0.0083487
9	10	-0.00348347	0.0074605
9	11	0.00240782	-0.00591438
9	12	-0.00127205	0.00407082
9	13	0.000381807	-0.00236127
9	14	6.35092e-05	0.00110339
9	15	-4.70134e-05	-0.000299337
9	16	-0.00020561	-0.000219026
9	17	0.000395315	0.00052362
9	18	-0.000401884	-0.000585953
9	19	0.000303031	0.000431284
9	20	-0.000215921	-0.000187314
9	21	0.000178807	1.42984e-06
9	22	-0.000157456	5.60131e-05
9	23	0.00012478	-1.23341e-05
9	24	-9.13618e-05	-6.23118e-05
9	25	7.07336e-05	0.000110751
10	1	2.50619e-06	-0.000621601
10	2	1.1843e-06	0.00469795
10	3	-6.37525e-05	-0.0180794
10	4	0.000286332	0.0464098
10	5	-0.000718628	-0.0885612
10	6	0.00128367	0.13266
10	7	-0.00177962	-0.160457
10	8	0.00197523	0.158448
10	9	-0.00181889	-0.127034
10	10	0.00145876	0.0800648
10	11	-0.0010528	-0.0355955
10	12	0.00067242	0.00569281
10	13	-0.000382777	0.00757161
10	14	0.000307002	-0.00922283
10	15	-0.00047248	0.00596563
10	16	0.000694979	-0.00247267
10	17	-0.000773657	0.000509212
10	18	0.00069772	0.000109348
10	19	-0.000564607	-0.000140559
10	20	0.000416599	7.63782e-05
10	21	-0.000250583	-3.45731e-05
10	22	9.24507e-05	-3.81797e-06
10	23	1.37526e-05	3.40968e-05
10	24	-5.25219e-05	-3.8011e-05
10	25	4.48528e-05	2.20432e-05
11	1	2.37454e-05	3.91107e-06
11	2	-0.000102012	-2.05093e-05
11	3	0.00023394	-5.68766e-06
11	4	-0.000398189	0.000238623
11	5	0.000610606	-0.000737853
11	6	-0.000958532	0.00133633
11	7	0.0014643	-0.00187527
11	8	-0.00191519	0.0023004
11	9	0.00206006	-0.00256846
11	10	-0.00192979	0.00263548
11	11	0.0017491	-0.00242805
11	12	-0.00159383	0.00189511
11	13	0.00131888	-0.00118646
11	14	-0.000844648	0.000599454
11	15	0.00034322	-0.000276497
11	16	-4.86468e-05	0.000114979
11	17	-3.1994e-07	2.15058e-05
11	18	-4.54977e-05	-0.000138655
11	19	4.37885e-05	0.000163279
11	20	1.03284e-05	-8.25256e-05
11	21	-4.65029e-05	-2.72529e-05
11	22	3.5425e-05	9.03102e-05
11	23	-8.3391e-07	-9.20012e-05
11	24	-2.72352e-05	5.91566e-05
11	25	3.48433e-05	-2.38329e-05
12	1	3.67425e-06	-7.12522e-05
12	2	-4.04709e-05	0.000623279
12	3	0.000164103	-0.00274287
12	4	-0.000385515	0.00806019
12	5	0.00059689	-0.0176487
12	6	-0.000608878	0.0304623
12	7	0.000311098	-0.042806
12	8	0.000189443	0.0498482
12	9	-0.000619305	-0.0484545
12	10	0.000792239	0.0392215
12	11	-0.000741725	-0.0260393
12	12	0.000558153	0.0135612
12	13	-0.000285099	-0.00474483
12	14	1.96908e-05	0.000168147
12	15	9.02902e-05	0.00120024
12	16	-2.32306e-05	-0.000929317
12	17	-8.0944e-05	0.000313055
12	18	0.000109943	2.28576e-05
12	19	-8.35882e-05	-3.77388e-05
12	20	6.76004e-05	-6.75654e-05
12	21	-7.89665e-05	0.00012925
12	22	8.34755e-05	-0.000111617
12	23	-5.54224e-05	5.88419e-05
12	24	1.45538e-05	-1.40803e-05
12	25	6.47029e-06	-9.70775e-06
13	1	6.19008e-06	6.34866e-06
13	2	-3.57364e-05	-2.8965e-05
13	3	8.70317e-05	5.53372e-05
13	4	-0.000119114	-5.60076e-05
13	5	0.000111549	5.82162e-06
13	6	-0.000143429	9.22292e-05
13	7	0.000318487	-0.000159106
13	8	-0.000587373	0.000115777
13	9	0.000770013	-4.7144e-05
13	10	-0.000751872	0.000122026
13	11	0.000597779	-0.000326657
13	12	-0.000485916	0.000467293
13	13	0.000504752	-0.000420542
13	14	-0.000565578	0.000243217
13	15	0.000555463	-9.10084e-05
13	16	-0.000474752	6.80788e-05
13	17	0.000378035	-0.000131219
13	18	-0.00027311	0.000161735
13	19	0.000142914	-0.000109794
13	20	-9.72563e-06	2.93108e-05
13	21	-7.55231e-05	9.47044e-06
13	22	8.79978e-05	6.47422e-06
13	23	-4.76469e-05	-4.24347e-05
13	24	-5.19301e-06	6.39113e-05
13	25	3.65108e-05	-6.47939e-05
14	1	3.95422e-06	-2.55305e-06
14	2	-2.01355e-05	4.10177e-05
14	3	4.36359e-05	-0.000252248
14	4	-7.54349e-05	0.000903456
14	5	0.000155971	-0.00232472
14	6	-0.000318838	0.00470633
14	7	0.000511769	-0.00776483
14	8	-0.000612035	0.0106105
14	9	0.000530117	-0.0121038
14	10	-0.000269889	0.0115352
14	11	-5.97879e-05	-0.00911282
14	12	0.000274783	0.00582882
14	13	-0.000248225	-0.00282275
14	14	2.89293e-05	0.000778498
14	15	0.000196183	0.00022118
14	16	-0.000266044	-0.00046835
14	17	0.000180439	0.000353588
14	18	-5.69215e-05	-0.000174837
14	19	-1.792e-05	7.02041e-05
14	20	5.09079e-05	-5.30309e-05
14	21	-8.31289e-05	7.66683e-05
14	22	0.000120671	-9.58901e-05
14	23	-0.000136347	9.72686e-05
14	24	0.000113872	-8.87232e-05
14	25	-6.85594e-05	7.53059e-05
15	1	-9.04274e-07	1.67995e-06
15	2	-3.8229e-06	-1.43346e-05
15	3	2.78377e-05	5.41757e-05
15	4	-6.30899e-05	-0.000139072
15	5	8.4431e-05	0.000253372
15	6	-8.79204e-05	-0.000345601
15	7	8.97349e-05	0.000416072
15	8	-8.61293e-05	-0.00051699
15	9	3.27574e-05	0.000637099
15	10	7.97782e-05	-0.000679932
15	11	-0.000161064	0.000568943
15	12	0.000124899	-0.000329598
15	13	-1.45509e-06	6.33475e-05
15	14	-0.000114526	0.000123338
15	15	0.000172684	-0.000178633
15	16	-0.000197195	0.000143274
15	17	0.000226284	-0.000108334
15	18	-0.00024773	0.000111654
15	19	0.000220502	-0.000111658
15	20	-0.000140053	6.28062e-05
15	21	4.55476e-05	2.35587e-05
15	22	2.36456e-05	-9.48513e-05
15	23	-5.22612e-05	0.000114542
15	24	4.5457e-05	-9.07359e-05
15	25	-2.14291e-05	5.28498e-05
16	1	7.93706e-07	2.17118e-06
16	2	-6.44632e-08	-1.51226e-05
16	3	-5.80413e-06	4.8661e-05
16	4	2.35871e-05	-9.33107e-05
16	5	-4.96632e-05	9.37826e-05
16	6	5.61426e-05	5.53471e-05
16	7	-2.14435e-05	-0.000455034
16	8	-4.54783e-05	0.00108944
16	9	9.98236e-05	-0.00174697
16	10	-9.14609e-05	0.00210649
16	11	2.32191e-05	-0.00197118
16	12	5.66371e-05	0.00142184
16	13	-8.77804e-05	-0.000714115
16	14	3.01381e-05	8.26602e-05
16	15	8.8198e-05	0.000316539
16	16	-0.000186551	-0.000416909
16	17	0.000207992	0.000292221
16	18	-0.000163403	-0.000107454
16	19	0.000102187	-1.39451e-05
16	20	-5.38522e-05	4.40471e-05
16	21	7.77996e-06	-1.5782e-05
16	22	5.19339e-05	-2.76143e-05
16	23	-0.000110277	5.91643e-05
16	24	0.000140726	-6.9769e-05
16	25	-0.000137158	6.247e-05
17	1	-1.94034e-06	1.1921e-06
17	2	1.16173e-05	-6.3288e-06
17	3	-2.12968e-05	1.88097e-05
17	4	1.15728e-05	-3.95926e-05
17	5	2.70756e-05	7.51661e-05
17	6	-0.000101011	-0.00013377
17	7	0.000191988	0.000219694
17	8	-0.000224379	-0.000359152
17	9	0.000126504	0.000560237
17	10	6.46747e-05	-0.00073995
17	11	-0.000227303	0.000779835
17	12	0.000293567	-0.000631286
17	13	-0.000283862	0.000353677
17	14	0.000227418	-8.79634e-05
17	15	-0.000142076	-4.65407e-05
17	16	6.51039e-05	4.53105e-05
17	17	-2.41046e-05	1.41531e-05
17	18	-6.91451e-06	-6.15745e-05
17	19	5.87529e-05	7.18385e-05
17	20	-0.000106245	-5.6365e-05
17	21	0.000106121	3.91809e-05
17	22	-5.88821e-05	-3.3832e-05
17	23	2.27387e-06	3.77385e-05
17	24	3.23153e-05	-4.06832e-05
17	25	-4.11876e-05	3.41407e-05
18	1	3.2323e-07	1.49033e-06
18	2	-7.31898e-06	-8.71464e-06
18	3	2.36477e-05	3.18291e-05
18	4	-1.83629e-05	-8.03347e-05
18	5	-4.90299e-05	0.000149159
18	6	0.000148341	-0.000212742
18	7	-0.000194421	0.000224607
18	8	0.000155135	-0.000144814
18	9	-7.53332e-05	-8.44954e-06
18	10	1.49124e-05	0.00015421
18	11	-1.16876e-06	-0.000216951
18	12	2.78162e-05	0.000187414
18	13	-7.14378e-05	-9.83319e-05
18	14	9.65742e-05	-1.76392e-05
18	15	-8.70625e-05	0.000116524
18	16	6.57057e-05	-0.000150626
18	17	-5.15197e-05	0.000114036
18	18	3.56884e-05	-4.53757e-05
18	19	-8.50827e-06	-1.24168e-05
18	20	-2.27814e-05	3.75886e-05
18	21	4.34313e-05	-3.19872e-05
18	22	-4.54649e-05	1.43601e-05
18	23	3.18432e-05	-1.25112e-06
18	24	-8.50013e-06	-7.42805e-06
18	25	-2.03165e-05	1.68581e-05
19	1	2.70343e-08	-1.02531e-06
19	2	2.49473e-06	3.68195e-06
19	3	-2.02644e-05	3.97564e-06
19	4	5.6534e-05	-3.63043e-05
19	5	-7.6303e-05	8.29953e-05
19	6	4.14533e-05	-0.00011682
19	7	4.59173e-05	0.000117284
19	8	-0.00015047	-0.000101377
19	9	0.000213394	0.000127523
19	10	-0.000199809	-0.000218483
19	11	0.000148865	0.000306071
19	12	-0.000107196	-0.00030241
19	13	6.40887e-05	0.000203501
19	14	-6.33561e-06	-8.16835e-05
19	15	-4.199e-05	2.89033e-07
19	16	7.16149e-05	2.84177e-05
19	17	-0.000110624	-2.35982e-05
19	18	0.000160549	2.90678e-06
19	19	-0.00017581	2.60105e-05
19	20	0.000137591	-5.17484e-05
19	21	-8.45982e-05	5.85133e-05
19	22	5.32632e-05	-4.7487e-05
19	23	-4.0541e-05	4.00554e-05
19	24	3.02635e-05	-4.83886e-05
19	25	-1.82873e-05	6.06651e-05
20	1	5.27305e-07	-2.64722e-07
20	2	-2.31109e-06	-2.60334e-07
20	3	-1.91974e-06	-4.78159e-08
20	4	2.59859e-05	5.4817e-06
20	5	-7.16423e-05	-5.67191e-06
20	6	0.000126271	-3.24953e-05
20	7	-0.000171475	0.000128131
20	8	0.000185704	-0.000240939
20	9	-0.000158174	0.000302717
20	10	0.00010451	-0.00028793
20	11	-5.64778e-05	0.000216543
20	12	3.76673e-05	-0.000120814
20	13	-5.50608e-05	4.50468e-05
20	14	9.59227e-05	-2.9532e-05
20	15	-0.00012942	5.91313e-05
20	16	0.000131574	-7.35453e-05
20	17	-0.000105706	4.01031e-05
20	18	7.42826e-05	1.97476e-05
20	19	-5.50008e-05	-6.57383e-05
20	20	4.61985e-05	7.27081e-05
20	21	-3.42422e-05	-4.01215e-05
20	22	9.9555e-06	-7.39959e-06
20	23	1.83789e-05	3.68489e-05
20	24	-3.08013e-05	-3.8583e-05
20	25	1.97744e-05	2.94424e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode33_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00262809	0
0	2	-0.00274303	0
0	3	0.000592928	0
0	4	0.00267639	0
0	5	-0.00468794	0
0	6	0.00374177	0
0	7	-5.26909e-05	0
0	8	-0.00431669	0
0	9	0.00651033	0
0	10	-0.00488802	0
0	11	0.000202839	0
0	12	0.00529995	0
0	13	-0.00935004	0
0	14	0.0106294	0
0	15	-0.00931676	0
0	16	0.00672411	0
0	17	-0.00422302	0
0	18	0.00252199	0
0	19	-0.00164028	0
0	20	0.00125797	0
0	21	-0.00106919	0
0	22	0.000880704	0
0	23	-0.000595854	0
0	24	0.000258743	0
0	25	4.63164e-06	0
1	1	0.183515	0.000929243
1	2	-0.272894	-0.00177157
1	3	0.155236	0.00175812
1	4	0.0878281	-0.000346219
1	5	-0.256816	-0.00200521
1	6	0.21608	0.0036411
1	7	-0.0041261	-0.00301792
1	8	-0.213336	0.000287986
1	9	0.283292	0.00272162
1	10	-0.169725	-0.00412716
1	11	-0.0472095	0.0033691
1	12	0.248239	-0.00116632
1	13	-0.353313	-0.00121986
1	14	0.350846	0.00268496
1	15	-0.278252	-0.00285311
1	16	0.184658	0.00215369
1	17	-0.104361	-0.00127784
1	18	0.0502147	0.000603141
1	19	-0.0201624	-0.00014873
1	20	0.00641048	-0.000134552
1	21	-0.00140975	0.000235201
1	22	9.86252e-05	-0.000171512
1	23	9.91185e-05	3.66986e-05
1	24	-0.000110052	7.45113e-05
1	25	9.16892e-05	-0.000115495
2	1	-0.00148127	-0.00173035
2	2	0.00362931	0.00332082
2	3	-0.00490019	-0.00271999
2	4	0.0041166	9.05901e-05
2	5	-0.00146022	0.00242423
2	6	-0.00178183	-0.00307088
2	7	0.00414049	0.00174395
2	8	-0.00456469	0.00034894
2	9	0.00276694	-0.00171741
2	10	0.000544786	0.00170298
2	11	-0.00410692	-0.000828787
2	12	0.0068281	8.01668e-05
2	13	-0.00818856	-1.97941e-05
2	14	0.00825804	0.00054309
2	15	-0.00737452	-0.0011472
2	16	0.0058617	0.00135457
2	17	-0.00405226	-0.00106952
2	18	0.00233638	0.00057988
2	19	-0.00102439	-0.000189829
2	20	0.000230257	-1.60974e-05
2	21	0.00011169	7.00822e-05
2	22	-0.000167885	-7.35755e-06
2	23	0.000102134	-0.000112081
2	24	-2.50761e-05	0.00019947
2	25	-1.17388e-05	-0.000208437
3	1	-0.0439544	-0.000790011
3	2	0.12858	0.00190057
3	3	-0.195631	-0.00185373
3	4	0.170111	0.000121892
3	5	-0.0348188	0.00157967
3	6	-0.142816	-0.00116874
3	7	0.254834	-0.00131603
3	8	-0.227863	0.00367722
3	9	0.0685609	-0.00363458
3	10	0.148999	0.000776587
3	11	-0.334465	0.00333622
3	12	0.429358	-0.00660326
3	13	-0.424927	0.00771691
3	14	0.35023	-0.00668863
3	15	-0.247414	0.00456895
3	16	0.151016	-0.00252012
3	17	-0.0790685	0.00107905
3	18	0.0345481	-0.000212156
3	19	-0.011664	-0.000260365
3	20	0.0022214	0.000459707
3	21	0.000501162	-0.000474727
3	22	-0.000646765	0.000385134
3	23	0.000226135	-0.000261822
3	24	5.28354e-05	0.000169857
3	25	-0.000104381	-0.000127713
4	1	0.000223625	-0.000400078
4	2	-0.000950224	0.0012003
4	3	0.00235848	-0.00152174
4	4	-0.00403081	0.000318837
4	5	0.00487634	0.00222055
4	6	-0.00401909	-0.00458571
4	7	0.0015015	0.00515146
4	8	0.00174106	-0.00329927
4	9	-0.00419274	-0.000238258
4	10	0.00470328	0.00378705
4	11	-0.00343268	-0.00570247
4	12	0.00153257	0.00535416
4	13	-6.82841e-05	-0.00343044
4	14	-0.000529738	0.00131653
4	15	0.000371933	-6.3196e-05
4	16	0.000107267	-0.000189827
4	17	-0.00047367	-4.61456e-05
4	18	0.000588745	0.000283017
4	19	-0.000554485	-0.000392032
4	20	0.000471357	0.000410404
4	21	-0.000348586	-0.000334651
4	22	0.000188678	0.000186649
4	23	-4.17377e-05	-6.09485e-05
4	24	-3.91664e-05	1.7598e-05
4	25	4.88213e-05	-2.42506e-05
5	1	-0.0233103	-0.000552827
5	2	0.103207	0.00217893
5	3	-0.246781	-0.00459678
5	4	0.402139	0.00633455
5	5	-0.482049	-0.00576125
5	6	0.426738	0.00279267
5	7	-0.250499	0.00078147
5	8	0.0317973	-0.00284452
5	9	0.140419	0.00256062
5	10	-0.217541	-0.000707143
5	11	0.205389	-0.00119699
5	12	-0.14361	0.00213573
5	13	0.0747417	-0.00209186
5	14	-0.0243648	0.00157642
5	15	-0.00168802	-0.000987465
5	16	0.00956318	0.000408895
5	17	-0.00829661	0.000151083
5	18	0.00456279	-0.000551248
5	19	-0.00154256	0.000665443
5	20	-4.59539e-05	-0.000557292
5	21	0.000546867	0.000375931
5	22	-0.000480412	-0.000208054
5	23	0.000245657	9.60413e-05
5	24	-7.50528e-05	-6.67197e-05
5	25	2.94365e-05	8.13995e-05
6	1	-2.39683e-05	-9.34388e-06
6	2	7.48747e-05	3.71375e-05
6	3	-4.65015e-05	-0.000147439
6	4	-0.000171291	0.000363893
6	5	0.000480221	-0.000633245
6	6	-0.000476197	0.00101738
6	7	-0.000346588	-0.00161972
6	8	0.00207021	0.0023695
6	9	-0.00408424	-0.00317462
6	10	0.0054818	0.00404052
6	11	-0.00571291	-0.00482193
6	12	0.00484523	0.0051414
6	13	-0.00335717	-0.00466028
6	14	0.00182036	0.00337576
6	15	-0.000697074	-0.00172938
6	16	0.000211941	0.000345037
6	17	-0.000226103	0.000412064
6	18	0.000350075	-0.000603834
6	19	-0.000312958	0.00051886
6	20	0.00013642	-0.000388994
6	21	2.64744e-05	0.000295617
6	22	-0.000102706	-0.000232285
6	23	0.000129905	0.000179044
6	24	-0.000144718	-0.000125986
6	25	0.000129656	7.46969e-05
7	1	0.000773507	-0.000106034
7	2	-0.00654548	0.000591614
7	3	0.0285364	-0.00161262
7	4	-0.0839314	0.00279568
7	5	0.185971	-0.00327493
7	6	-0.329308	0.0022298
7	7	0.483115	0.000416273
7	8	-0.601225	-0.00369881
7	9	0.644868	0.00616217
7	10	-0.602543	-0.00691755
7	11	0.493803	0.00611764
7	12	-0.356183	-0.00455571
7	13	0.226015	0.00302762
7	14	-0.125391	-0.00185893
7	15	0.0598989	0.000922469
7	16	-0.0238659	-0.00010361
7	17	0.00739572	-0.000452295
7	18	-0.0014423	0.000601618
7	19	-3.8059e-05	-0.000454119
7	20	0.000129498	0.000228341
7	21	1.82491e-05	-5.11668e-05
7	22	-0.000117378	-3.20866e-05
7	23	0.000118595	1.67893e-05
7	24	-5.25017e-05	3.49682e-05
7	25	1.89224e-07	-3.85672e-05
8	1	-3.29245e-05	2.89139e-05
8	2	0.000123878	-0.000194417
8	3	-0.000136013	0.000665404
8	4	-0.000209404	-0.00149643
8	5	0.00100556	0.00241672
8	6	-0.00196493	-0.00289518
8	7	0.00255888	0.00259767
8	8	-0.0023535	-0.00171875
8	9	0.00136223	0.000744121
8	10	-4.45493e-05	-2.56226e-05
8	11	-0.0011	-0.000340939
8	12	0.0017648	0.000413331
8	13	-0.00177023	-0.000320708
8	14	0.0011795	0.000183221
8	15	-0.000400911	-2.6305e-05
8	16	-0.000127489	-0.000170774
8	17	0.000276421	0.000352985
8	18	-0.000193399	-0.000411716
8	19	7.67366e-05	0.000331382
8	20	-2.00138e-05	-0.000216349
8	21	4.30784e-06	0.000153845
8	22	1.44954e-05	-0.000138359
8	23	-4.05138e-05	0.000130422
8	24	5.5002e-05	-0.000110251
8	25	-5.82533e-05	7.99706e-05
9	1	0.000387688	-1.87017e-05
9	2	-0.00315596	0.000141148
9	3	0.0132207	-0.000476963
9	4	-0.0376672	0.00103164
9	5	0.0818492	-0.00165375
9	6	-0.143981	0.00201655
9	7	0.212302	-0.00176787
9	8	-0.268161	0.00094926
9	9	0.294223	-4.41321e-05
9	10	-0.282908	-0.000526112
9	11	0.239644	0.000713709
9	12	-0.179182	-0.000697735
9	13	0.11801	0.000634478
9	14	-0.0678807	-0.000569884
9	15	0.0334216	0.000484749
9	16	-0.0134368	-0.000343716
9	17	0.00385662	0.000150233
9	18	-0.000336997	1.42767e-05
9	19	-0.000383014	-6.98903e-05
9	20	0.000205769	3.19343e-05
9	21	4.69868e-05	3.45604e-05
9	22	-0.000178939	-8.0137e-05
9	23	0.000208841	7.75136e-05
9	24	-0.000172963	-3.76741e-05
9	25	0.000106903	3.20699e-06
10	1	-6.02888e-06	1.41842e-05
10	2	1.12625e-05	-0.000105278
10	3	-2.36492e-05	0.000390059
10	4	6.26617e-05	-0.000966476
10	5	1.93567e-07	0.00180463
10	6	-0.000396227	-0.00268886
10	7	0.00109231	0.00329772
10	8	-0.0017729	-0.00344367
10	9	0.00219631	0.00319043
10	10	-0.00225503	-0.00268572
10	11	0.00185093	0.00203568
10	12	-0.00105191	-0.00134896
10	13	0.000241449	0.00075427
10	14	0.000175703	-0.00032951
10	15	-0.000155315	6.34355e-05
10	16	-2.97625e-05	7.59122e-05
10	17	0.000120602	-0.000101667
10	18	-6.60581e-05	6.2795e-05
10	19	-4.71748e-05	-4.11303e-05
10	20	0.000131692	5.90408e-05
10	21	-0.000157699	-6.55776e-05
10	22	0.000138868	3.1885e-05
10	23	-9.36451e-05	8.50724e-06
10	24	4.03901e-05	-1.92678e-05
10	25	-1.34801e-06	4.66466e-06
11	1	7.52624e-05	2.86226e-07
11	2	-0.000623681	-1.19227e-05
11	3	0.00273797	1.04591e-05
11	4	-0.00831486	0.000120052
11	5	0.0192942	-0.000411712
11	6	-0.036085	0.000661963
11	7	0.0562631	-0.000654078
11	8	-0.0747433	0.000425453
11	9	0.085871	-0.000204617
11	10	-0.0862724	0.000129488
11	11	0.0763322	-0.000141706
11	12	-0.059548	0.000117391
11	13	0.0407281	1.49011e-05
11	14	-0.024087	-0.000227867
11	15	0.0119501	0.000402186
11	16	-0.00459929	-0.000421223
11	17	0.00102104	0.000268533
11	18	0.000221718	-2.78841e-05
11	19	-0.00038887	-0.000176957
11	20	0.000253699	0.000260737
11	21	-0.000114299	-0.000227172
11	22	2.32497e-05	0.00014027
11	23	2.35911e-05	-6.40186e-05
11	24	-3.63311e-05	2.75258e-05
11	25	3.46175e-05	-2.21206e-05
12	1	4.80205e-06	3.23449e-06
12	2	-1.38123e-05	-3.59816e-05
12	3	1.02959e-05	0.000138574
12	4	2.45837e-05	-0.000326727
12	5	-9.44734e-05	0.000584788
12	6	0.000150221	-0.000895306
12	7	-6.39049e-05	0.00119905
12	8	-0.000255358	-0.00136879
12	9	0.000763794	0.00132555
12	10	-0.00131713	-0.00110247
12	11	0.00168931	0.000782814
12	12	-0.00166659	-0.000459603
12	13	0.0012394	0.00021756
12	14	-0.000664137	-8.62348e-05
12	15	0.000269308	3.96647e-05
12	16	-0.000171566	-4.93198e-05
12	17	0.000229616	8.86935e-05
12	18	-0.000253899	-0.000119365
12	19	0.000188425	0.000107072
12	20	-9.25164e-05	-4.93631e-05
12	21	2.44823e-05	-9.45794e-06
12	22	1.94627e-06	2.53425e-05
12	23	2.86438e-06	-1.06174e-05
12	24	-1.53784e-05	4.72278e-06
12	25	1.04651e-05	-1.99331e-05
13	1	1.44405e-05	-1.3352e-06
13	2	-0.000124038	-4.18406e-06
13	3	0.000556301	1.44793e-05
13	4	-0.00170826	-1.19462e-05
13	5	0.00401329	4.80625e-06
13	6	-0.00766815	-4.18372e-05
13	7	0.0123275	0.000162741
13	8	-0.0169955	-0.000302255
13	9	0.0203589	0.000305606
13	10	-0.0214364	-0.000124068
13	11	0.0200045	-9.42214e-05
13	12	-0.0165418	0.000184995
13	13	0.0120039	-0.000137509
13	14	-0.00751895	3.95703e-05
13	15	0.00394278	3.45802e-05
13	16	-0.00159427	-5.47942e-05
13	17	0.000354643	2.89547e-05
13	18	0.000109856	1.27453e-05
13	19	-0.000186757	-3.74523e-05
13	20	0.000169558	2.2499e-05
13	21	-0.000158205	2.18153e-05
13	22	0.000126129	-4.93591e-05
13	23	-6.27821e-05	2.95623e-05
13	24	1.00897e-05	2.05162e-05
13	25	4.11715e-06	-6.3755e-05
14	1	6.14204e-07	-2.3285e-06
14	2	7.37137e-06	2.1602e-06
14	3	-3.32699e-05	3.19692e-05
14	4	6.91176e-05	-0.000150137
14	5	-9.77926e-05	0.000372861
14	6	0.000145614	-0.000620656
14	7	-0.000239405	0.000758525
14	8	0.000288483	-0.000764565
14	9	-0.000197509	0.000756129
14	10	1.73032e-05	-0.0008135
14	11	0.000156599	0.000857215
14	12	-0.00028918	-0.000759937
14	13	0.000350303	0.000518714
14	14	-0.000286765	-0.000256579
14	15	0.000118359	9.24425e-05
14	16	3.73278e-05	-4.36071e-05
14	17	-8.41044e-05	5.48458e-05
14	18	2.52452e-05	-7.29533e-05
14	19	6.61977e-05	7.44712e-05
14	20	-0.000109761	-5.67323e-05
14	21	7.64102e-05	1.72916e-05
14	22	-8.92402e-06	3.86698e-05
14	23	-3.3283e-05	-7.92865e-05
14	24	3.74073e-05	7.53783e-05
14	25	-2.59495e-05	-3.76076e-05
15	1	3.65078e-06	1.72035e-06
15	2	-3.27617e-05	-7.14579e-07
15	3	0.000140684	-8.67461e-06
15	4	-0.000405415	3.30297e-05
15	5	0.00090371	-6.14643e-05
15	6	-0.00167751	2.96111e-05
15	7	0.00267525	8.20302e-05
15	8	-0.00370836	-0.000161115
15	9	0.00450895	9.44722e-05
15	10	-0.00486054	8.77271e-05
15	11	0.004702	-0.000243785
15	12	-0.00411217	0.000257733
15	13	0.00322774	-0.000124625
15	14	-0.00223071	-4.8656e-05
15	15	0.00132516	0.000133471
15	16	-0.000643152	-0.000104903
15	17	0.000220063	2.49962e-05
15	18	-3.36064e-05	5.54593e-05
15	19	4.4354e-06	-0.000116555
15	20	-1.72324e-05	0.000139129
15	21	1.8097e-06	-0.000110791
15	22	2.78461e-05	5.61378e-05
15	23	-2.87228e-05	-1.68078e-05
15	24	-8.75147e-06	8.3626e-06
15	25	5.7442e-05	-1.94247e-05
16	1	-9.64935e-07	2.27395e-07
16	2	-7.24581e-06	9.17081e-07
16	3	1.59497e-05	-7.39392e-06
16	4	1.1127e-05	1.68444e-05
16	5	-8.13592e-05	-8.5913e-06
16	6	0.000170531	-3.17868e-05
16	7	-0.0002812	7.74471e-05
16	8	0.000425888	-9.01746e-05
16	9	-0.000537171	9.37127e-05
16	10	0.00052064	-0.000159916
16	11	-0.000380396	0.00029358
16	12	0.000193043	-0.000397863
16	13	-2.88284e-05	0.000376862
16	14	-8.64822e-05	-0.000244994
16	15	0.000162815	9.71944e-05
16	16	-0.000199391	7.44421e-06
16	17	0.000180661	-6.3404e-05
16	18	-0.000118828	7.42877e-05
16	19	5.81281e-05	-4.4055e-05
16	20	-2.09817e-05	-1.22058e-05
16	21	-5.85898e-06	6.27223e-05
16	22	2.50624e-05	-7.817e-05
16	23	-1.72332e-05	5.86772e-05
16	24	-1.89265e-05	-3.13677e-05
16	25	4.99667e-05	2.08221e-05
17	1	1.911e-06	-3.72201e-06
17	2	-1.31828e-05	1.94657e-05
17	3	4.84688e-05	-5.41398e-05
17	4	-9.89257e-05	8.50418e-05
17	5	0.000146495	-7.85185e-05
17	6	-0.000231257	6.13901e-05
17	7	0.000417281	-9.13762e-05
17	8	-0.000670684	0.000159632
17	9	0.000852096	-0.000203385
17	10	-0.000886562	0.000192589
17	11	0.00084367	-0.000130242
17	12	-0.0008059	9.11336e-06
17	13	0.000767464	0.000153414
17	14	-0.000676125	-0.000280399
17	15	0.000513805	0.000296065
17	16	-0.000316252	-0.000211506
17	17	0.000135782	0.000108072
17	18	-1.34378e-05	-3.53872e-05
17	19	-3.25907e-05	-1.36338e-05
17	20	2.32993e-05	4.02441e-05
17	21	-6.72893e-06	-3.06098e-05
17	22	9.93158e-06	-6.73425e-06
17	23	-2.23841e-05	4.42092e-05
17	24	2.5143e-05	-6.46853e-05
17	25	-1.24742e-05	6.89415e-05
18	1	3.47948e-06	-1.57297e-06
18	2	-8.39345e-06	3.21177e-06
18	3	6.38699e-06	-6.97591e-06
18	4	-2.31398e-06	2.43543e-05
18	5	2.5097e-06	-6.59826e-05
18	6	9.69104e-06	0.00012875
18	7	-5.95453e-05	-0.000195076
18	8	0.000133913	0.000241052
18	9	-0.000176024	-0.000230852
18	10	0.00015081	0.000144536
18	11	-8.08879e-05	-3.03184e-05
18	12	1.62393e-05	-3.03724e-05
18	13	2.27376e-05	1.8839e-05
18	14	-4.76406e-05	5.92066e-06
18	15	6.11447e-05	3.74728e-06
18	16	-6.44996e-05	-3.0184e-05
18	17	5.92999e-05	3.9504e-05
18	18	-3.4729e-05	-3.12308e-05
18	19	-6.93238e-06	2.50448e-05
18	20	4.21082e-05	-3.38501e-05
18	21	-6.17885e-05	5.31918e-05
18	22	7.8909e-05	-6.55593e-05
18	23	-9.06123e-05	6.17602e-05
18	24	7.75466e-05	-5.13711e-05
18	25	-4.15383e-05	4.5158e-05
19	1	4.15974e-07	2.95831e-07
19	2	-4.19982e-06	3.92628e-06
19	3	1.53605e-05	-9.61954e-06
19	4	-3.60179e-05	1.6955e-05
19	5	6.3899e-05	-3.92922e-05
19	6	-9.76143e-05	6.45922e-05
19	7	0.000158318	-6.45811e-05
19	8	-0.000256464	3.41867e-05
19	9	0.000336647	1.70085e-06
19	10	-0.000342992	-6.23963e-06
19	11	0.000301333	-3.02319e-05
19	12	-0.000261049	6.17025e-05
19	13	0.000214827	-1.21041e-05
19	14	-0.000142615	-0.00012814
19	15	6.98215e-05	0.000265327
19	16	-2.64383e-05	-0.000307462
19	17	4.85994e-06	0.000252625
19	18	1.74184e-05	-0.000157793
19	19	-4.18461e-05	6.71291e-05
19	20	5.14158e-05	5.80669e-06
19	21	-4.06664e-05	-5.30745e-05
19	22	2.39738e-05	6.88224e-05
19	23	-1.5207e-05	-6.04718e-05
19	24	1.30059e-05	4.28243e-05
19	25	-9.44327e-06	-2.38442e-05
20	1	1.01168e-06	-1.34297e-06
20	2	-4.1158e-06	7.2702e-06
20	3	7.78865e-06	-1.78678e-05
20	4	-7.33157e-06	2.41339e-05
20	5	-4.13016e-06	-2.04377e-05
20	6	3.00799e-05	1.58915e-05
20	7	-6.39472e-05	-2.67395e-05
20	8	9.04964e-05	5.64534e-05
20	9	-9.27279e-05	-8.33779e-05
20	10	6.85483e-05	8.60493e-05
20	11	-3.44869e-05	-6.4247e-05
20	12	1.0563e-06	3.47918e-05
20	13	2.79964e-05	-2.03577e-05
20	14	-4.28727e-05	2.56979e-05
20	15	4.40176e-05	-3.32107e-05
20	16	-4.43187e-05	2.98746e-05
20	17	4.70182e-05	-2.30639e-05
20	18	-3.88846e-05	1.87954e-05
20	19	9.60851e-06	-6.30873e-06
20	20	2.56563e-05	-1.82506e-05
20	21	-4.19874e-05	4.07969e-05
20	22	3.73217e-05	-4.84472e-05
20	23	-2.84407e-05	3.97616e-05
20	24	2.49424e-05	-2.13953e-05
20	25	-2.1084e-05	2.43597e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode34_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.17987	0
0	2	0.0766878	0
0	3	0.113652	0
0	4	-0.134809	0
0	5	-0.0696027	0
0	6	0.285244	0
0	7	-0.254311	0
0	8	-0.0480816	0
0	9	0.380964	0
0	10	-0.461819	0
0	11	0.206166	0
0	12	0.231931	0
0	13	-0.610333	0
0	14	0.773713	0
0	15	-0.717295	0
0	16	0.53515	0
0	17	-0.333065	0
0	18	0.174945	0
0	19	-0.0769652	0
0	20	0.0272533	0
0	21	-0.00667221	0
0	22	0.000109979	0
0	23	0.00106076	0
0	24	-0.000714444	0
0	25	0.000220702	0
1	1	-0.00366622	0.00264145
1	2	0.00503403	-0.00366584
1	3	-0.00217182	0.00134085
1	4	-0.00235755	0.00275543
1	5	0.00422122	-0.00511157
1	6	-0.00195103	0.00357067
1	7	-0.00152766	0.000804306
1	8	0.00236424	-0.00478942
1	9	-8.81003e-05	0.00580013
1	10	-0.00248525	-0.00373118
1	11	0.00291947	0.000362276
1	12	-0.00132239	0.00242573
1	13	-0.000815725	-0.00376788
1	14	0.0023994	0.00382047
1	15	-0.00304154	-0.00320299
1	16	0.00271156	0.00245338
1	17	-0.0016798	-0.00179079
1	18	0.000486318	0.00125132
1	19	0.000358652	-0.000883304
1	20	-0.000679965	0.000704993
1	21	0.000617195	-0.000632792
1	22	-0.000388389	0.000564715
1	23	0.000159732	-0.000459859
1	24	-2.64976e-05	0.000311961
1	25	-5.36285e-06	-0.000135339
2	1	-0.157982	-0.000401997
2	2	0.34058	0.000417739
2	3	-0.356585	0.000740951
2	4	0.145696	-0.00250015
2	5	0.138535	0.00280227
2	6	-0.277051	-0.000318861
2	7	0.188893	-0.00341599
2	8	0.016695	0.00515863
2	9	-0.164958	-0.00313245
2	10	0.168233	-0.00156272
2	11	-0.0672727	0.00623551
2	12	-0.0402463	-0.00872092
2	13	0.0886892	0.00845992
2	14	-0.0755	-0.00622638
2	15	0.0352445	0.00334153
2	16	-0.0009331	-0.000981151
2	17	-0.0145848	-0.000303684
2	18	0.0150542	0.000653036
2	19	-0.00937623	-0.000511069
2	20	0.00389876	0.000248255
2	21	-0.000807081	-8.20179e-05
2	22	-0.000266906	9.22854e-05
2	23	0.000381616	-0.000209605
2	24	-0.000287438	0.000288826
2	25	0.000227483	-0.000254591
3	1	-0.000203507	0.00153113
3	2	7.21798e-05	-0.00429549
3	3	0.00100748	0.00608861
3	4	-0.00255682	-0.0047435
3	5	0.00287787	0.000769543
3	6	-0.000514086	0.00282479
3	7	-0.00379322	-0.00338833
3	8	0.00689514	0.00113448
3	9	-0.00581576	0.00135174
3	10	0.00057079	-0.00181668
3	11	0.00591065	0.000131609
3	12	-0.0103168	0.00230053
3	13	0.0111812	-0.0040286
3	14	-0.00920541	0.00438935
3	15	0.00607263	-0.00363071
3	16	-0.00316434	0.00248045
3	17	0.0011121	-0.00149161
3	18	1.76776e-05	0.000824453
3	19	-0.000425474	-0.000463843
3	20	0.0003835	0.000340678
3	21	-0.000145479	-0.000324494
3	22	-9.91267e-05	0.000309854
3	23	0.00024852	-0.00028078
3	24	-0.000287228	0.000250275
3	25	0.000254737	-0.000214009
4	1	0.00528954	-0.00102139
4	2	-0.0208039	0.00360097
4	3	0.0453159	-0.00637168
4	4	-0.0677933	0.00662362
4	5	0.0732541	-0.00324155
4	6	-0.0543446	-0.00186147
4	7	0.0203733	0.00531921
4	8	0.0053361	-0.00501223
4	9	-0.00103918	0.00150701
4	10	-0.0362964	0.00278213
4	11	0.0875287	-0.00569194
4	12	-0.125045	0.00652347
4	13	0.131599	-0.00571951
4	14	-0.108961	0.00416798
4	15	0.0721309	-0.00273129
4	16	-0.0373359	0.00182059
4	17	0.0136774	-0.00132412
4	18	-0.00194157	0.000990103
4	19	-0.00175681	-0.000695799
4	20	0.00177536	0.000405551
4	21	-0.000899701	-0.000110088
4	22	0.000277244	-0.000156209
4	23	-5.58436e-05	0.000324691
4	24	2.27539e-05	-0.000346816
4	25	-5.11768e-06	0.000248329
5	1	-0.00021848	0.000268064
5	2	0.000762562	-0.000703379
5	3	-0.00106372	0.00054576
5	4	0.000100824	0.00103553
5	5	0.00229264	-0.00387819
5	6	-0.0047345	0.00653563
5	7	0.00524876	-0.00710072
5	8	-0.00297228	0.00451105
5	9	-0.00103877	0.000549952
5	10	0.00470685	-0.00592257
5	11	-0.00652223	0.00937789
5	12	0.00619874	-0.0100072
5	13	-0.00438562	0.00837804
5	14	0.00220782	-0.00569233
5	15	-0.000643106	0.00305868
5	16	-2.86189e-05	-0.00117353
5	17	0.000124235	0.000199623
5	18	-4.43619e-05	0.000110944
5	19	-2.60755e-05	-0.000104782
5	20	6.95647e-05	1.18163e-05
5	21	-9.97592e-05	7.14656e-05
5	22	0.000131689	-0.00010799
5	23	-0.000185634	7.33728e-05
5	24	0.000247369	1.40753e-05
5	25	-0.000264837	-9.37953e-05
6	1	0.0130404	-0.000275077
6	2	-0.0636459	0.00128526
6	3	0.162261	-0.00313197
6	4	-0.270822	0.00491018
6	5	0.309016	-0.00511913
6	6	-0.208663	0.00296594
6	7	-0.0280404	0.000824538
6	8	0.319715	-0.00449994
6	9	-0.554328	0.00651456
6	10	0.654526	-0.00638603
6	11	-0.612271	0.00470072
6	12	0.476673	-0.00254422
6	13	-0.314859	0.000834161
6	14	0.177255	5.72686e-05
6	15	-0.0845026	-0.00028078
6	16	0.0334538	0.000206554
6	17	-0.0104939	-9.83464e-05
6	18	0.00225072	3.89688e-05
6	19	-5.4243e-05	-4.53936e-05
6	20	-0.000275829	0.000108869
6	21	0.000238871	-0.000179871
6	22	-0.00018484	0.000210304
6	23	0.000132916	-0.000185053
6	24	-6.54877e-05	0.000116968
6	25	-6.23732e-06	-4.90849e-05
7	1	-0.000184941	0.000102733
7	2	0.00102972	-0.000499205
7	3	-0.00292851	0.00128448
7	4	0.00545254	-0.00230637
7	5	-0.00729586	0.00322709
7	6	0.00724678	-0.00375715
7	7	-0.00519709	0.00388396
7	8	0.00221002	-0.00385665
7	9	0.000320932	0.00394355
7	10	-0.00162317	-0.00415175
7	11	0.00176581	0.00422259
7	12	-0.00123644	-0.00393257
7	13	0.000558754	0.00332255
7	14	-0.000121362	-0.00260366
7	15	5.64358e-05	0.00190161
7	16	-0.000229922	-0.00121167
7	17	0.000403901	0.000571282
7	18	-0.00043393	-0.000122501
7	19	0.000331679	-4.70722e-05
7	20	-0.000176934	2.55809e-05
7	21	4.27596e-05	3.58751e-05
7	22	1.93386e-05	-6.04124e-05
7	23	-1.97814e-05	3.19013e-05
7	24	1.95227e-05	4.32096e-05
7	25	-4.24575e-05	-0.000123348
8	1	0.00444898	-0.00011085
8	2	-0.028403	0.000590753
8	3	0.0945603	-0.00162723
8	4	-0.21297	0.00302787
8	5	0.359881	-0.00419824
8	6	-0.479973	0.00450271
8	7	0.517319	-0.00371644
8	8	-0.451928	0.00214632
8	9	0.312071	-0.00043278
8	10	-0.154338	-0.000808966
8	11	0.0297414	0.00129496
8	12	0.039035	-0.00109981
8	13	-0.0581828	0.000528073
8	14	0.0484219	4.53015e-05
8	15	-0.0297935	-0.000379723
8	16	0.0140398	0.000466833
8	17	-0.00467672	-0.000409223
8	18	0.000587989	0.000285141
8	19	0.000582404	-0.000154864
8	20	-0.000644118	8.60078e-05
8	21	0.000472562	-0.000109465
8	22	-0.000324638	0.00017814
8	23	0.000229926	-0.0002125
8	24	-0.000176661	0.00017895
8	25	0.000144732	-0.000104496
9	1	-4.22065e-05	3.99662e-05
9	2	0.000287524	-0.000236606
9	3	-0.00102172	0.000729821
9	4	0.00241775	-0.00152561
9	5	-0.00419566	0.00245985
9	6	0.00559482	-0.00328248
9	7	-0.00583272	0.00372486
9	8	0.00469252	-0.00358883
9	9	-0.00272049	0.00289621
9	10	0.00083111	-0.00195898
9	11	0.000350824	0.0011503
9	12	-0.000768452	-0.000621077
9	13	0.000666606	0.000356323
9	14	-0.000297372	-0.000337711
9	15	-9.20817e-05	0.000485684
9	16	0.000277552	-0.00059521
9	17	-0.000210955	0.000515154
9	18	2.06844e-05	-0.000302268
9	19	0.000151196	9.96384e-05
9	20	-0.000221187	1.81666e-05
9	21	0.000171608	-4.39307e-05
9	22	-6.95084e-05	6.00698e-07
9	23	-1.9981e-06	6.25412e-05
9	24	3.4496e-05	-8.67527e-05
9	25	-5.82595e-05	4.68567e-05
10	1	0.000755973	-1.31022e-05
10	2	-0.00584432	0.000131825
10	3	0.0230001	-0.00051092
10	4	-0.0606572	0.00114544
10	5	0.119778	-0.0017272
10	6	-0.187519	0.00186592
10	7	0.240435	-0.00146848
10	8	-0.257249	0.000830213
10	9	0.231858	-0.000309432
10	10	-0.176182	1.13904e-05
10	11	0.111636	0.000155243
10	12	-0.0570632	-0.000258988
10	13	0.0213813	0.000296859
10	14	-0.00366133	-0.000281629
10	15	-0.00215464	0.000253832
10	16	0.00239205	-0.000231331
10	17	-0.00118345	0.000199374
10	18	0.000294589	-0.00015026
10	19	5.36268e-06	0.000118417
10	20	-9.40527e-07	-0.00012773
10	21	-4.05656e-05	0.000135151
10	22	2.98187e-05	-9.31501e-05
10	23	8.945e-06	1.71368e-05
10	24	-4.08032e-05	4.61369e-05
10	25	5.97157e-05	-6.52165e-05
11	1	-8.85659e-06	1.24573e-05
11	2	6.31998e-05	-5.702e-05
11	3	-0.000251187	0.000136059
11	4	0.000697403	-0.000267949
11	5	-0.00145618	0.000523652
11	6	0.0023226	-0.000941352
11	7	-0.00285038	0.00139673
11	8	0.00273225	-0.0016467
11	9	-0.00206395	0.00154499
11	10	0.00116618	-0.00112711
11	11	-0.000295611	0.000539346
11	12	-0.000430804	1.30451e-05
11	13	0.000937377	-0.000366412
11	14	-0.00111968	0.000490148
11	15	0.000928079	-0.000440632
11	16	-0.000484251	0.00030908
11	17	4.45244e-05	-0.000190727
11	18	0.000166817	0.000117082
11	19	-0.000105394	-6.69763e-05
11	20	-8.45799e-05	4.01614e-05
11	21	0.000212786	-4.02371e-05
11	22	-0.000201926	3.63603e-05
11	23	0.000109531	-1.00071e-05
11	24	-2.26441e-05	-1.30286e-05
11	25	-2.67207e-05	1.14538e-06
12	1	9.15815e-05	-1.06309e-05
12	2	-0.000843705	5.39891e-05
12	3	0.00388927	-0.000136655
12	4	-0.0117937	0.000210093
12	5	0.026443	-0.000223212
12	6	-0.0467079	0.000205584
12	7	0.067438	-0.000183075
12	8	-0.0813438	0.000108335
12	9	0.0830283	-1.55533e-05
12	10	-0.0721953	4.73245e-05
12	11	0.0534882	-0.000189267
12	12	-0.0334457	0.000216119
12	13	0.0171752	-1.18694e-05
12	14	-0.00674	-0.000253904
12	15	0.00155111	0.000361915
12	16	0.000230289	-0.000320972
12	17	-0.000419311	0.000270802
12	18	0.000190479	-0.000237351
12	19	-5.70367e-05	0.000174882
12	20	9.28523e-05	-0.000114797
12	21	-0.000172949	0.000111935
12	22	0.000183325	-0.000146085
12	23	-0.000124332	0.000160471
12	24	6.44981e-05	-0.000130351
12	25	-4.19376e-05	6.86374e-05
13	1	-9.68311e-06	7.39323e-07
13	2	4.8474e-05	-8.70467e-06
13	3	-0.000104564	3.90869e-05
13	4	0.00015201	-0.000101389
13	5	-0.000215526	0.000179369
13	6	0.000320701	-0.000249615
13	7	-0.000430782	0.000327636
13	8	0.000494315	-0.000445991
13	9	-0.000488773	0.000563439
13	10	0.000412701	-0.000580751
13	11	-0.000265238	0.00046899
13	12	2.41745e-05	-0.000302274
13	13	0.000323385	0.000174053
13	14	-0.000700215	-0.000112422
13	15	0.000929112	6.94237e-05
13	16	-0.000860871	3.80528e-06
13	17	0.000524187	-9.41109e-05
13	18	-0.00011989	0.000148323
13	19	-0.000148071	-0.00013411
13	20	0.000217896	7.50708e-05
13	21	-0.000158834	-2.77237e-05
13	22	7.31547e-05	1.42486e-05
13	23	-2.43015e-05	-7.22929e-06
13	24	2.10039e-05	-1.17193e-05
13	25	-3.77664e-05	2.93746e-05
14	1	3.93669e-06	-2.47308e-06
14	2	-7.10747e-05	1.80826e-05
14	3	0.000443059	-3.08883e-05
14	4	-0.00164712	-2.22252e-05
14	5	0.00432868	0.000175382
14	6	-0.00874068	-0.000343469
14	7	0.0142213	0.000402934
14	8	-0.0191623	-0.000368508
14	9	0.0217243	0.000343801
14	10	-0.0209154	-0.000337952
14	11	0.0171931	0.000266365
14	12	-0.0120922	-9.61574e-05
14	13	0.00723741	-7.86146e-05
14	14	-0.00359567	0.000137676
14	15	0.00136848	-7.99443e-05
14	16	-0.000267101	5.52633e-06
14	17	-0.000139403	2.51579e-05
14	18	0.000193225	-2.70399e-05
14	19	-0.000117068	1.50468e-05
14	20	5.36841e-05	-3.00714e-06
14	21	-5.39634e-05	2.70104e-05
14	22	7.49609e-05	-8.72059e-05
14	23	-5.81691e-05	0.000129417
14	24	7.22239e-06	-0.00012157
14	25	3.09637e-05	8.65141e-05
15	1	4.13986e-06	-4.29931e-06
15	2	-2.67831e-05	2.25971e-05
15	3	7.30192e-05	-5.28473e-05
15	4	-0.000109213	6.74943e-05
15	5	8.37803e-05	-4.96851e-05
15	6	8.24252e-06	1.75288e-05
15	7	-0.000108544	-4.71305e-06
15	8	0.000181119	4.16997e-05
15	9	-0.000265303	-0.000112556
15	10	0.000390384	0.000164791
15	11	-0.000495242	-0.000160519
15	12	0.000477208	7.19013e-05
15	13	-0.00030021	7.8373e-05
15	14	2.85387e-05	-0.00019167
15	15	0.000225587	0.000190996
15	16	-0.000360587	-9.54664e-05
15	17	0.000345967	-2.25782e-05
15	18	-0.000248432	0.000102666
15	19	0.000158515	-0.000111356
15	20	-0.000110528	5.65337e-05
15	21	9.21757e-05	6.1749e-06
15	22	-8.57622e-05	-2.48855e-05
15	23	8.06962e-05	3.5999e-06
15	24	-7.14713e-05	1.97235e-05
15	25	5.69786e-05	-2.61196e-05
16	1	-3.85098e-06	5.01141e-06
16	2	8.64581e-06	-2.28513e-05
16	3	1.70715e-05	3.98996e-05
16	4	-0.000155575	-4.14458e-05
16	5	0.00055859	7.89906e-05
16	6	-0.00137358	-0.000229543
16	7	0.00258583	0.000459092
16	8	-0.00395698	-0.000611444
16	9	0.00505872	0.000587221
16	10	-0.0054279	-0.000471957
16	11	0.0049017	0.000393345
16	12	-0.00374963	-0.000329651
16	13	0.00243164	0.00019176
16	14	-0.00133552	-1.12654e-05
16	15	0.000639568	-9.28778e-05
16	16	-0.000289615	8.40561e-05
16	17	0.000123983	-2.80383e-05
16	18	-2.97027e-05	-1.50433e-05
16	19	-2.19665e-05	2.6685e-05
16	20	4.25784e-05	-7.15823e-06
16	21	-5.82535e-05	-1.96772e-05
16	22	7.43864e-05	2.01352e-05
16	23	-6.76979e-05	3.99365e-06
16	24	2.69937e-05	-2.25154e-05
16	25	2.40522e-05	2.43587e-05
17	1	-7.63039e-07	-3.19596e-06
17	2	1.92545e-06	1.85953e-05
17	3	-5.39217e-07	-4.52347e-05
17	4	3.3793e-07	7.22894e-05
17	5	-7.89392e-06	-9.72333e-05
17	6	2.7006e-05	0.000117519
17	7	-7.46307e-05	-0.000120068
17	8	0.000145883	0.000103535
17	9	-0.000178163	-0.000116766
17	10	0.000129904	0.000207942
17	11	-4.57052e-05	-0.00032038
17	12	-1.492e-05	0.000337412
17	13	5.06702e-05	-0.000209941
17	14	-8.21662e-05	-5.30835e-06
17	15	0.000107933	0.00019184
17	16	-0.000119519	-0.000265667
17	17	0.00011888	0.000236596
17	18	-0.000118278	-0.000168845
17	19	0.000127102	0.000108697
17	20	-0.000135136	-6.83819e-05
17	21	0.000123591	4.5092e-05
17	22	-9.0513e-05	-3.05009e-05
17	23	5.03128e-05	1.93137e-05
17	24	-1.88147e-05	-1.57346e-05
17	25	5.50472e-06	2.3184e-05
18	1	-1.33969e-06	-4.01477e-07
18	2	3.85941e-06	-8.25033e-06
18	3	-5.00897e-06	4.33885e-05
18	4	-8.08169e-06	-0.000104459
18	5	7.12398e-05	0.000157294
18	6	-0.000219908	-0.000179537
18	7	0.000458595	0.000208472
18	8	-0.000762143	-0.000276225
18	9	0.0010806	0.000348861
18	10	-0.00133343	-0.000380719
18	11	0.00141744	0.000356369
18	12	-0.00126327	-0.000270431
18	13	0.000912636	0.000133271
18	14	-0.000523333	4.25759e-06
18	15	0.000255923	-8.65581e-05
18	16	-0.000154564	0.000108248
18	17	0.00015319	-0.000105415
18	18	-0.000162566	0.000106956
18	19	0.000140759	-0.000112777
18	20	-0.000101931	0.000115204
18	21	7.00877e-05	-0.000112741
18	22	-4.40428e-05	0.000101198
18	23	1.35878e-05	-7.73383e-05
18	24	1.38258e-05	4.77326e-05
18	25	-2.09901e-05	-2.26377e-05
19	1	5.11645e-07	-1.09523e-06
19	2	4.47782e-07	4.14993e-06
19	3	-6.25316e-06	-2.76284e-06
19	4	1.89673e-05	-1.73302e-05
19	5	-3.55513e-05	5.38784e-05
19	6	4.1568e-05	-7.09582e-05
19	7	-3.44891e-05	4.42331e-05
19	8	3.17256e-05	-9.29885e-06
19	9	-2.26296e-05	1.87353e-05
19	10	-1.61688e-05	-7.00509e-05
19	11	5.02743e-05	0.000108693
19	12	-3.1289e-05	-9.91487e-05
19	13	-1.34608e-05	7.46752e-05
19	14	1.91525e-05	-9.18944e-05
19	15	2.52768e-05	0.000151502
19	16	-7.39944e-05	-0.000203371
19	17	8.7754e-05	0.000219873
19	18	-7.10023e-05	-0.000216956
19	19	5.35468e-05	0.000207399
19	20	-5.74511e-05	-0.000181375
19	21	7.97348e-05	0.000132213
19	22	-9.7585e-05	-7.50084e-05
19	23	9.14155e-05	3.29977e-05
19	24	-6.31233e-05	-1.26737e-05
19	25	3.33566e-05	5.91919e-06
20	1	2.4198e-06	-3.9742e-07
20	2	-3.25692e-06	6.10951e-07
20	3	-1.16796e-06	1.14948e-05
20	4	-7.40239e-06	-4.26808e-05
20	5	4.40767e-05	7.83062e-05
20	6	-8.95014e-05	-0.000116813
20	7	0.000115933	0.000174046
20	8	-0.000124455	-0.000250999
20	9	0.000140148	0.000327231
20	10	-0.000184188	-0.000368425
20	11	0.000254024	0.000347445
20	12	-0.000306752	-0.000264704
20	13	0.000284031	0.00014609
20	14	-0.000180283	-3.34552e-05
20	15	5.79596e-05	-3.84624e-05
20	16	1.34986e-05	6.76697e-05
20	17	-1.60323e-05	-7.14047e-05
20	18	-1.56446e-05	6.00064e-05
20	19	3.70851e-05	-4.30429e-05
20	20	-3.76555e-05	3.58872e-05
20	21	3.90441e-05	-4.47072e-05
20	22	-5.53274e-05	6.07083e-05
20	23	7.34175e-05	-6.81133e-05
20	24	-7.21325e-05	5.64574e-05
20	25	4.70992e-05	-3.31874e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode35_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.724711	0
0	2	-0.656855	0
0	3	0.1269	0
0	4	0.415437	0
0	5	-0.578426	0
0	6	0.292371	0
0	7	0.178541	0
0	8	-0.486077	0
0	9	0.464838	0
0	10	-0.196473	0
0	11	-0.122531	0
0	12	0.343641	0
0	13	-0.429349	0
0	14	0.416685	0
0	15	-0.355891	0
0	16	0.279122	0
0	17	-0.20152	0
0	18	0.131644	0
0	19	-0.0758838	0
0	20	0.0372897	0
0	21	-0.01462	0
0	22	0.00370426	0
0	23	0.000270791	0
0	24	-0.00105635	0
0	25	0.000791619	0
1	1	-0.000379323	-0.00196948
1	2	0.000464354	0.00293711
1	3	6.89434e-05	-0.00172508
1	4	-0.000930004	-0.000912975
1	5	0.00145692	0.00302879
1	6	-0.00130137	-0.0030745
1	7	0.000552109	0.000976713
1	8	0.000691354	0.00201024
1	9	-0.00219643	-0.00413731
1	10	0.00302843	0.00410411
1	11	-0.00205667	-0.00180366
1	12	-0.000631722	-0.00162026
1	13	0.00356013	0.00449151
1	14	-0.00531514	-0.00561093
1	15	0.00560074	0.00489984
1	16	-0.00488034	-0.00324521
1	17	0.00361092	0.0017036
1	18	-0.00207989	-0.000774407
1	19	0.000674726	0.000326179
1	20	0.000150041	-4.22111e-05
1	21	-0.000283868	-0.000206394
1	22	6.58191e-05	0.000358431
1	23	0.00012028	-0.000342456
1	24	-0.000167899	0.000199352
1	25	0.000165016	-4.62109e-05
2	1	-0.0655681	0.000481869
2	2	0.175815	-0.0015
2	3	-0.277627	0.00262905
2	4	0.300714	-0.00289612
2	5	-0.192556	0.00157684
2	6	-0.039781	0.000972893
2	7	0.301111	-0.00326212
2	8	-0.442085	0.00368977
2	9	0.355421	-0.00193405
2	10	-0.0579382	-0.000843797
2	11	-0.317	0.00313042
2	12	0.609039	-0.00405759
2	13	-0.724907	0.003569
2	14	0.670235	-0.00224648
2	15	-0.515664	0.000956554
2	16	0.340551	-0.000237785
2	17	-0.195957	-4.76664e-06
2	18	0.0985193	0.000140479
2	19	-0.0426855	-0.000340062
2	20	0.015148	0.000526671
2	21	-0.00362701	-0.00057316
2	22	-0.000164127	0.000435411
2	23	0.000832757	-0.000188489
2	24	-0.000571605	-4.55512e-05
2	25	0.000223173	0.000191761
3	1	0.000582688	-0.000268671
3	2	-0.00175526	0.000729426
3	3	0.00277586	-0.00128684
3	4	-0.00241082	0.00197198
3	5	0.000121042	-0.00255202
3	6	0.00292046	0.00237259
3	7	-0.00441884	-0.000974941
3	8	0.00291455	-0.00126036
3	9	0.000903743	0.00317152
3	10	-0.0049376	-0.00357303
3	11	0.00760364	0.0022278
3	12	-0.00866536	-0.000153392
3	13	0.00840481	-0.00119481
3	14	-0.00702063	0.00115085
3	15	0.00493121	-0.00027201
3	16	-0.00281666	-0.000475762
3	17	0.00120625	0.000725463
3	18	-0.000237103	-0.000711502
3	19	-0.000226129	0.000674854
3	20	0.000345606	-0.000624348
3	21	-0.000229931	0.000486641
3	22	5.98336e-06	-0.00025407
3	23	0.000152316	1.3141e-05
3	24	-0.000133762	0.000128158
3	25	-7.13051e-06	-0.000146342
4	1	0.0124509	-0.000647608
4	2	-0.0532176	0.00216832
4	3	0.126292	-0.00381638
4	4	-0.20641	0.00427633
4	5	0.248296	-0.00291538
4	6	-0.218886	0.000395542
4	7	0.122119	0.00188119
4	8	0.00765389	-0.00281836
4	9	-0.132358	0.00215105
4	10	0.22889	-0.000345228
4	11	-0.288838	-0.00168627
4	12	0.310169	0.00302561
4	13	-0.293968	-0.00330746
4	14	0.247046	0.00291107
4	15	-0.183177	-0.00244771
4	16	0.118867	0.0021093
4	17	-0.0666829	-0.00169134
4	18	0.0315293	0.00105503
4	19	-0.0117478	-0.00034737
4	20	0.00265934	-0.000149152
4	21	0.000436312	0.000301038
4	22	-0.000889804	-0.000227686
4	23	0.000570118	0.000125849
4	24	-0.000261458	-8.52597e-05
4	25	0.000130315	8.73874e-05
5	1	0.000245161	0.000343289
5	2	-0.00103328	-0.0016189
5	3	0.00246684	0.00393043
5	4	-0.00430618	-0.00621033
5	5	0.00574683	0.00702392
5	6	-0.00550576	-0.00591
5	7	0.00299841	0.00355328
5	8	0.000727936	-0.00117231
5	9	-0.00386695	-5.90284e-05
5	10	0.00531923	-0.000226231
5	11	-0.00506312	0.00117251
5	12	0.003733	-0.00150598
5	13	-0.00214342	0.000819492
5	14	0.00092456	0.000195832
5	15	-0.000339653	-0.000715919
5	16	0.000294339	0.000603388
5	17	-0.000479224	-0.000254516
5	18	0.000591114	3.48471e-05
5	19	-0.000517409	-8.43821e-06
5	20	0.000346277	3.2229e-05
5	21	-0.000211247	1.17671e-05
5	22	0.000140303	-9.89453e-05
5	23	-8.2236e-05	0.000136493
5	24	2.84399e-05	-8.51659e-05
5	25	-3.73064e-06	-1.55526e-05
6	1	-0.00286843	-8.62208e-06
6	2	0.0133585	0.000152703
6	3	-0.0323088	-0.000626726
6	4	0.0513671	0.00139963
6	5	-0.057779	-0.00205323
6	6	0.0451751	0.00199811
6	7	-0.0190586	-0.000851887
6	8	-0.00762513	-0.00120163
6	9	0.0232206	0.00339695
6	10	-0.0231794	-0.00486682
6	11	0.010659	0.00510487
6	12	0.00672684	-0.00419819
6	13	-0.0213282	0.00281975
6	14	0.0285689	-0.00171049
6	15	-0.0278869	0.00105551
6	16	0.0218153	-0.000567548
6	17	-0.0139968	5.63692e-05
6	18	0.00728391	0.000363298
6	19	-0.00288319	-0.00050685
6	20	0.000633054	0.000359693
6	21	0.0002335	-9.52596e-05
6	22	-0.000431308	-0.000101234
6	23	0.000360697	0.000178068
6	24	-0.00020213	-0.000182989
6	25	6.11647e-05	0.000159136
7	1	2.19055e-06	9.98739e-05
7	2	0.000125401	-0.000512343
7	3	-0.000638497	0.00131235
7	4	0.00152259	-0.00214972
7	5	-0.00231281	0.00236959
7	6	0.00265571	-0.00146906
7	7	-0.00276657	-0.000483281
7	8	0.00300996	0.00289553
7	9	-0.00333097	-0.00504698
7	10	0.00338611	0.00628625
7	11	-0.00302153	-0.00619988
7	12	0.00237146	0.00496038
7	13	-0.0016496	-0.00328838
7	14	0.00103508	0.00187102
7	15	-0.000617506	-0.000920451
7	16	0.000378345	0.000333011
7	17	-0.00028515	-3.92605e-05
7	18	0.000310402	7.46182e-06
7	19	-0.000352756	-0.000101383
7	20	0.000301241	0.000157576
7	21	-0.000167764	-0.000132884
7	22	4.76922e-05	8.4846e-05
7	23	1.14255e-05	-6.22592e-05
7	24	-3.04445e-05	6.11983e-05
7	25	2.61759e-05	-5.25053e-05
8	1	-0.00144094	5.33572e-06
8	2	0.00923319	2.5227e-05
8	3	-0.0310075	-0.000271917
8	4	0.0708092	0.000962137
8	5	-0.122346	-0.00207887
8	6	0.169546	0.00323585
8	7	-0.195418	-0.00391435
8	8	0.191832	0.00378719
8	9	-0.163009	-0.0028365
8	10	0.121487	0.00140356
8	11	-0.0805398	-0.000141308
8	12	0.0484358	-0.000421556
8	13	-0.027266	0.000340421
8	14	0.0150962	-8.89448e-05
8	15	-0.00867999	3.66828e-06
8	16	0.00522519	-8.19072e-05
8	17	-0.00307205	0.000183728
8	18	0.00157836	-0.000215923
8	19	-0.000620822	0.000163671
8	20	0.000139864	-6.04166e-05
8	21	1.80827e-05	-3.48551e-05
8	22	-3.94128e-05	7.3334e-05
8	23	4.30455e-05	-5.44102e-05
8	24	-4.51461e-05	1.33987e-05
8	25	2.26021e-05	1.69581e-05
9	1	2.83326e-06	4.52957e-06
9	2	4.82369e-05	-3.97117e-05
9	3	-0.000278523	0.000120427
9	4	0.0007435	-0.000171228
9	5	-0.00128137	-3.24635e-06
9	6	0.00152606	0.000592051
9	7	-0.00119304	-0.00158084
9	8	0.000420675	0.00266126
9	9	0.000337193	-0.00338021
9	10	-0.0007281	0.00349608
9	11	0.00069405	-0.00311765
9	12	-0.000383425	0.00249462
9	13	1.80902e-06	-0.00184883
9	14	0.000266669	0.00134423
9	15	-0.000331441	-0.00101479
9	16	0.000261947	0.000736237
9	17	-0.000217917	-0.000401818
9	18	0.000300583	8.21769e-05
9	19	-0.000470055	8.29603e-05
9	20	0.000586296	-8.67737e-05
9	21	-0.000545658	4.90532e-05
9	22	0.000377613	-4.18409e-05
9	23	-0.00018842	3.60489e-05
9	24	4.2122e-05	-1.30655e-07
9	25	5.99784e-05	-5.19179e-05
10	1	-0.000278042	-1.90941e-05
10	2	0.00211993	7.20832e-05
10	3	-0.00830723	-0.000141536
10	4	0.0218935	0.000306119
10	5	-0.0433475	-0.000791735
10	6	0.0684234	0.00165336
10	7	-0.0893169	-0.00255683
10	8	0.0988159	0.00302979
10	9	-0.0942261	-0.00281889
10	10	0.0782646	0.00203183
10	11	-0.0569228	-0.00105921
10	12	0.036253	0.000316673
10	13	-0.0200917	1.32149e-05
10	14	0.00956736	-2.13327e-05
10	15	-0.00385518	-7.87234e-05
10	16	0.00129351	0.000145519
10	17	-0.000344302	-0.000175436
10	18	5.15553e-05	0.000195861
10	19	1.65668e-05	-0.000189171
10	20	-1.06358e-05	0.000139182
10	21	-1.77681e-05	-7.60703e-05
10	22	3.99171e-05	4.04919e-05
10	23	-3.38223e-05	-3.05714e-05
10	24	-5.88349e-06	1.56322e-05
10	25	5.32339e-05	1.39998e-05
11	1	-4.628e-06	1.55675e-05
11	2	5.42807e-05	-7.38927e-05
11	3	-0.000247394	0.000134401
11	4	0.000683753	-4.37613e-05
11	5	-0.00130532	-0.00030518
11	6	0.00185353	0.000823125
11	7	-0.00207023	-0.00133707
11	8	0.00189035	0.00173593
11	9	-0.00144313	-0.00196369
11	10	0.000917941	0.00201765
11	11	-0.000475007	-0.00190904
11	12	0.000233648	0.00160364
11	13	-0.000214559	-0.00112796
11	14	0.000311962	0.000642379
11	15	-0.000377969	-0.000318019
11	16	0.000334962	0.000186556
11	17	-0.00022034	-0.000135677
11	18	0.000125254	6.71061e-05
11	19	-9.27661e-05	-2.15628e-07
11	20	8.80286e-05	-1.60553e-05
11	21	-6.44416e-05	-7.38014e-08
11	22	2.46364e-05	8.35151e-06
11	23	-1.37185e-06	-9.19183e-06
11	24	3.16771e-06	1.78853e-05
11	25	-4.44477e-07	-3.3245e-05
12	1	-2.28336e-05	-5.99236e-06
12	2	0.000280693	2.35911e-05
12	3	-0.00141354	-5.54984e-05
12	4	0.00440971	0.000141747
12	5	-0.00996464	-0.000354896
12	6	0.0176236	0.000697357
12	7	-0.0254913	-0.00109933
12	8	0.0309934	0.00149712
12	9	-0.0322471	-0.00178756
12	10	0.0290338	0.00181441
12	11	-0.0227456	-0.00150897
12	12	0.0154814	0.000974373
12	13	-0.00901803	-0.000415493
12	14	0.00431099	-3.04315e-06
12	15	-0.0015257	0.000251691
12	16	0.00025384	-0.000367052
12	17	0.000143732	0.000358015
12	18	-0.000178794	-0.00025953
12	19	0.000129398	0.00017109
12	20	-0.000106293	-0.000160652
12	21	0.000111067	0.00018968
12	22	-0.000107065	-0.000176499
12	23	8.50844e-05	0.000103107
12	24	-5.91461e-05	-2.31493e-05
12	25	3.65273e-05	-1.8051e-05
13	1	-8.04694e-06	7.32582e-06
13	2	4.94944e-05	-2.97514e-05
13	3	-0.000156809	5.92497e-05
13	4	0.000337531	-5.08537e-05
13	5	-0.000566294	-5.83423e-05
13	6	0.000794271	0.000293077
13	7	-0.0009695	-0.000617877
13	8	0.00105633	0.000942793
13	9	-0.00101971	-0.0011411
13	10	0.000828832	0.00112074
13	11	-0.000511067	-0.000918117
13	12	0.000188586	0.000661416
13	13	-7.81537e-06	-0.000441058
13	14	2.17645e-05	0.000295945
13	15	-0.000173201	-0.000255013
13	16	0.000342895	0.000302259
13	17	-0.000426369	-0.000358153
13	18	0.000424966	0.000346842
13	19	-0.00039922	-0.000258997
13	20	0.000350939	0.000141457
13	21	-0.000248566	-4.65107e-05
13	22	0.000111432	-4.92847e-06
13	23	-3.01991e-06	1.89277e-05
13	24	-2.96756e-05	-8.85755e-06
13	25	-3.13359e-06	-9.12603e-06
14	1	1.42853e-06	5.215e-06
14	2	1.35097e-05	-2.45242e-05
14	3	-0.000141331	6.30541e-05
14	4	0.000595372	-0.000109656
14	5	-0.0016068	0.00013336
14	6	0.00323776	-8.19437e-05
14	7	-0.00524632	-8.8e-05
14	8	0.00707726	0.000350659
14	9	-0.00808074	-0.000632683
14	10	0.00789414	0.000860079
14	11	-0.0066396	-0.000953874
14	12	0.00478019	0.000875588
14	13	-0.00287475	-0.000676422
14	14	0.00137619	0.000448447
14	15	-0.000459904	-0.000255073
14	16	1.93367e-05	0.000124212
14	17	0.000148108	-6.06382e-05
14	18	-0.000179847	3.52015e-05
14	19	0.000134972	-3.22039e-06
14	20	-5.63568e-05	-5.32686e-05
14	21	-6.84991e-06	0.000117019
14	22	2.90411e-05	-0.000149284
14	23	-2.28633e-05	0.000123745
14	24	1.28223e-05	-6.27078e-05
14	25	-7.05408e-06	1.49657e-05
15	1	7.11342e-07	-9.31417e-07
15	2	9.9097e-06	-3.17249e-06
15	3	-5.68436e-05	3.50691e-06
15	4	0.000135878	1.71804e-05
15	5	-0.000193521	-4.95584e-05
15	6	0.000195926	8.88048e-05
15	7	-0.000179619	-0.000179447
15	8	0.000191938	0.000371639
15	9	-0.000250234	-0.000612984
15	10	0.000347216	0.000772313
15	11	-0.000430504	-0.000801653
15	12	0.000432017	0.000757126
15	13	-0.000343268	-0.000671601
15	14	0.000228105	0.000522583
15	15	-0.000154546	-0.000326033
15	16	0.000129149	0.000166578
15	17	-0.000116654	-9.2916e-05
15	18	0.000102115	5.3687e-05
15	19	-9.6092e-05	1.72517e-05
15	20	9.25206e-05	-0.000110059
15	21	-6.63323e-05	0.000168782
15	22	1.17531e-05	-0.000168809
15	23	4.11958e-05	0.000131671
15	24	-5.29393e-05	-8.69291e-05
15	25	1.88066e-05	4.81553e-05
16	1	-1.8613e-06	2.16865e-06
16	2	1.21437e-05	-6.11855e-06
16	3	-4.6276e-05	5.16107e-06
16	4	0.000116157	-1.09207e-05
16	5	-0.000228784	5.68551e-05
16	6	0.000425537	-0.000132782
16	7	-0.000772013	0.000165166
16	8	0.00125605	-0.000105785
16	9	-0.00173644	-1.78014e-06
16	10	0.00203791	7.88337e-05
16	11	-0.00205446	-0.000103584
16	12	0.00176226	0.000104731
16	13	-0.00124558	-0.000100778
16	14	0.000700294	8.63233e-05
16	15	-0.000299836	-5.17799e-05
16	16	7.77715e-05	3.50916e-07
16	17	2.43215e-05	4.43579e-05
16	18	-6.31038e-05	-5.38322e-05
16	19	6.4656e-05	2.60803e-05
16	20	-4.16242e-05	7.35518e-06
16	21	1.89485e-05	-1.40855e-05
16	22	-2.37026e-05	-2.3195e-06
16	23	4.89345e-05	1.20987e-05
16	24	-5.95118e-05	-3.20225e-06
16	25	3.66251e-05	-7.54491e-06
17	1	1.16674e-06	-1.68056e-06
17	2	-1.01941e-05	1.64939e-05
17	3	2.13397e-05	-5.35006e-05
17	4	-5.75435e-06	9.57542e-05
17	5	-5.02524e-05	-0.000100222
17	6	0.000113856	5.06889e-05
17	7	-0.000131829	-3.71048e-06
17	8	9.73598e-05	1.3417e-05
17	9	-5.61514e-05	-5.51402e-05
17	10	3.6407e-05	6.73747e-05
17	11	-2.86826e-05	-3.51722e-05
17	12	1.20129e-05	2.13392e-05
17	13	2.42008e-05	-7.14454e-05
17	14	-5.82782e-05	0.000127695
17	15	5.50053e-05	-0.000114432
17	16	-1.42256e-05	5.52905e-05
17	17	-3.14267e-05	-3.75098e-05
17	18	5.52494e-05	8.62853e-05
17	19	-5.02203e-05	-0.000145555
17	20	2.78976e-05	0.000165393
17	21	-4.60061e-06	-0.00014572
17	22	-1.54731e-05	0.000115028
17	23	3.21479e-05	-9.60643e-05
17	24	-3.80322e-05	8.58436e-05
17	25	2.54732e-05	-6.88379e-05
18	1	-1.07718e-06	-1.13117e-06
18	2	1.18382e-06	7.12061e-06
18	3	4.36212e-06	-1.1756e-05
18	4	-6.81693e-06	7.1185e-08
18	5	-1.53841e-05	4.05533e-05
18	6	7.14561e-05	-0.000124206
18	7	-0.000157482	0.000226113
18	8	0.000258499	-0.000267418
18	9	-0.000344704	0.0002122
18	10	0.000404458	-0.000109994
18	11	-0.000445591	1.12194e-05
18	12	0.000450598	7.22192e-05
18	13	-0.000388329	-0.000135611
18	14	0.000266743	0.000180119
18	15	-0.00013366	-0.000199569
18	16	3.21662e-05	0.000164544
18	17	2.34147e-05	-7.60061e-05
18	18	-4.01609e-05	-7.56609e-06
18	19	3.61994e-05	3.92827e-05
18	20	-3.06567e-05	-3.53478e-05
18	21	2.78497e-05	3.15832e-05
18	22	-2.23471e-05	-3.36123e-05
18	23	1.98085e-05	3.03324e-05
18	24	-2.83635e-05	-1.94422e-05
18	25	3.92194e-05	7.63099e-06
19	1	-1.3395e-07	-1.66782e-06
19	2	2.87795e-06	7.59729e-06
19	3	-1.1059e-05	-2.27064e-05
19	4	2.12124e-05	4.16948e-05
19	5	-3.05984e-05	-5.80287e-05
19	6	4.74551e-05	9.58023e-05
19	7	-6.9172e-05	-0.000165272
19	8	7.2918e-05	0.000226898
19	9	-5.23055e-05	-0.0002426
19	10	2.871e-05	0.000211618
19	11	-1.50258e-05	-0.000164303
19	12	-7.40021e-06	0.000135734
19	13	4.80248e-05	-0.000142656
19	14	-6.98517e-05	0.000164084
19	15	4.47198e-05	-0.000150537
19	16	6.49223e-07	8.81374e-05
19	17	-2.86565e-05	-2.07282e-05
19	18	2.86845e-05	1.58288e-06
19	19	-6.61779e-06	-4.48417e-05
19	20	-2.12979e-05	0.000114793
19	21	3.34079e-05	-0.000160094
19	22	-2.6286e-05	0.000155256
19	23	1.59533e-05	-0.000113295
19	24	-1.05626e-05	6.86501e-05
19	25	4.88943e-06	-4.50028e-05
20	1	-1.57945e-07	-9.82324e-07
20	2	2.49345e-06	1.93813e-06
20	3	-4.24904e-06	1.99875e-07
20	4	-8.81673e-06	-9.58201e-06
20	5	3.22341e-05	3.15976e-05
20	6	-1.61212e-05	-5.837e-05
20	7	-7.70385e-05	6.34447e-05
20	8	0.000213117	-3.80651e-05
20	9	-0.00033167	9.08343e-06
20	10	0.000397198	2.92915e-06
20	11	-0.000393917	-5.4337e-06
20	12	0.000329944	1.03564e-05
20	13	-0.000233785	-2.5887e-05
20	14	0.000130636	5.82968e-05
20	15	-4.26198e-05	-9.31069e-05
20	16	-9.24173e-06	9.46965e-05
20	17	2.07317e-05	-5.1238e-05
20	18	-5.5317e-06	-5.01422e-06
20	19	-1.52314e-05	3.80083e-05
20	20	1.71966e-05	-4.16711e-05
20	21	8.36919e-06	3.07609e-05
20	22	-3.8426e-05	-1.94259e-05
20	23	4.55949e-05	1.06409e-05
20	24	-3.0391e-05	1.74269e-08
20	25	1.28131e-05	-1.27191e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode36_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00111569	0
0	2	-5.15359e-05	0
0	3	0.001862	0
0	4	-0.00215549	0
0	5	0.000214582	0
0	6	0.0025936	0
0	7	-0.00361439	0
0	8	0.00136678	0
0	9	0.00265054	0
0	10	-0.00526503	0
0	11	0.00431535	0
0	12	-0.00017776	0
0	13	-0.00467345	0
0	14	0.00770051	0
0	15	-0.0081589	0
0	16	0.00695588	0
0	17	-0.00523986	0
0	18	0.00364271	0
0	19	-0.00233922	0
0	20	0.00126956	0
0	21	-0.000367314	0
0	22	-0.00031458	0
0	23	0.000664202	0
0	24	-0.000675325	0
0	25	0.000515606	0
1	1	0.259352	0.00580408
1	2	-0.300107	-0.00836519
1	3	0.0222983	0.00425677
1	4	0.271259	0.00351462
1	5	-0.241331	-0.00847398
1	6	-0.0778498	0.00663318
1	7	0.322775	0.000307041
1	8	-0.218051	-0.00699517
1	9	-0.133077	0.00902071
1	10	0.381847	-0.00563011
1	11	-0.290655	-0.000822128
1	12	-0.0749412	0.00701709
1	13	0.457654	-0.0106198
1	14	-0.645302	0.0111204
1	15	0.600731	-0.00944322
1	16	-0.422586	0.0069353
1	17	0.232543	-0.00454348
1	18	-0.099125	0.0026318
1	19	0.0305242	-0.00123579
1	20	-0.00492456	0.000316627
1	21	-0.00106636	0.000154602
1	22	0.00115189	-0.000256218
1	23	-0.000454154	0.000164802
1	24	5.34842e-07	-7.25415e-05
1	25	0.000206119	7.02087e-05
2	1	-0.0010146	-0.000175628
2	2	0.00231148	0.000983296
2	3	-0.0025839	-0.00242186
2	4	0.00101448	0.00330325
2	5	0.00164523	-0.00214645
2	6	-0.0034551	-0.00103242
2	7	0.00292887	0.00428516
2	8	-0.000426338	-0.00524209
2	9	-0.00212202	0.003058
2	10	0.0029268	0.0010328
2	11	-0.00175628	-0.0049228
2	12	-0.000140736	0.00710006
2	13	0.00133205	-0.00714887
2	14	-0.00135168	0.00559082
2	15	0.000651153	-0.00346472
2	16	0.000161139	0.00166136
2	17	-0.000724617	-0.000502409
2	18	0.000876638	-9.63121e-05
2	19	-0.000678613	0.000297749
2	20	0.000388847	-0.000243959
2	21	-0.000189749	9.41794e-05
2	22	8.21575e-05	6.08547e-06
2	23	-2.87507e-05	-1.73592e-05
2	24	2.61686e-05	-1.86619e-07
2	25	-6.11663e-05	-5.30998e-06
3	1	0.111199	0.00256535
3	2	-0.276446	-0.00747972
3	3	0.308272	0.0116165
3	4	-0.0990497	-0.0113896
3	5	-0.199346	0.00634731
3	6	0.305839	0.000396155
3	7	-0.108674	-0.00479574
3	8	-0.210792	0.00508971
3	9	0.358224	-0.00266321
3	10	-0.199502	-2.26869e-05
3	11	-0.148533	0.00162471
3	12	0.455602	-0.00213738
3	13	-0.569812	0.00210405
3	14	0.493592	-0.00201952
3	15	-0.326487	0.00203088
3	16	0.168331	-0.00199842
3	17	-0.0661252	0.00180841
3	18	0.0180537	-0.00145677
3	19	-0.00227122	0.000968716
3	20	-0.000598081	-0.000477688
3	21	0.000437065	0.000190303
3	22	-0.000192106	-0.000153797
3	23	0.000128285	0.000222208
3	24	-0.000126083	-0.000234742
3	25	0.000154596	0.000129647
4	1	0.00021595	0.000916257
4	2	-0.000667826	-0.00311988
4	3	0.00124323	0.0056033
4	4	-0.00176735	-0.00643474
4	5	0.00206186	0.00453162
4	6	-0.00213801	-0.000696616
4	7	0.00210268	-0.00294102
4	8	-0.00169994	0.00448378
4	9	0.000400196	-0.0035582
4	10	0.00175686	0.00132466
4	11	-0.00376852	0.000695891
4	12	0.00443108	-0.00172384
4	13	-0.00344291	0.00183033
4	14	0.00161544	-0.00146146
4	15	-7.62172e-05	0.00100823
4	16	-0.000566425	-0.000603034
4	17	0.000467808	0.000248204
4	18	-0.000189368	-2.09493e-05
4	19	0.000112581	-2.63539e-05
4	20	-0.000206428	5.18816e-06
4	21	0.000275068	-4.06072e-05
4	22	-0.000247102	0.000107144
4	23	0.00017595	-0.000108156
4	24	-0.000113271	2.97524e-05
4	25	6.68159e-05	5.22547e-05
5	1	0.0336332	-0.000385393
5	2	-0.128889	0.00207322
5	3	0.246018	-0.00605639
5	4	-0.27228	0.012087
5	5	0.131054	-0.0177766
5	6	0.113228	0.0194585
5	7	-0.28574	-0.0147332
5	8	0.250123	0.00456643
5	9	-0.0248123	0.00708189
5	10	-0.242871	-0.0158073
5	11	0.403103	0.0193479
5	12	-0.404559	-0.0182352
5	13	0.297018	0.0144951
5	14	-0.165367	-0.010064
5	15	0.0676965	0.00613399
5	16	-0.017558	-0.00324345
5	17	0.000825283	0.00150323
5	18	0.00126149	-0.000714424
5	19	-0.000164344	0.000463348
5	20	-0.000377942	-0.000361294
5	21	0.000314186	0.000255091
5	22	-0.000161898	-0.000154377
5	23	7.20148e-05	9.1445e-05
5	24	-1.54405e-05	-9.46253e-05
5	25	-1.38343e-05	0.000141136
6	1	5.46421e-05	0.000114828
6	2	-0.00038637	-0.000511275
6	3	0.00116987	0.00120462
6	4	-0.00206159	-0.00195168
6	5	0.00217027	0.00242317
6	6	-0.000891378	-0.00237242
6	7	-0.0013336	0.00175478
6	8	0.00347387	-0.000878564
6	9	-0.00493351	0.000312923
6	10	0.00576996	-0.000402861
6	11	-0.00614278	0.000833524
6	12	0.00605931	-0.000920611
6	13	-0.00549441	0.000437782
6	14	0.00443263	0.000162042
6	15	-0.00300869	-0.000436582
6	16	0.00163875	0.000450028
6	17	-0.000759962	-0.000442369
6	18	0.000449867	0.000441595
6	19	-0.000442196	-0.000364258
6	20	0.000444087	0.00020664
6	21	-0.000342416	-5.0277e-05
6	22	0.000199406	-2.8501e-05
6	23	-0.000111917	3.47454e-05
6	24	8.12891e-05	-3.34874e-05
6	25	-5.6575e-05	6.27442e-05
7	1	0.00791675	2.40317e-05
7	2	-0.0418708	-0.000154236
7	3	0.113156	0.00044805
7	4	-0.19744	-0.000822183
7	5	0.235579	0.00126386
7	6	-0.177815	-0.00211534
7	7	0.0332237	0.00383471
7	8	0.127935	-0.00644714
7	9	-0.225208	0.00929396
7	10	0.224841	-0.0112663
7	11	-0.153521	0.0115043
7	12	0.0663086	-0.010072
7	13	-0.00518118	0.00780246
7	14	-0.0191051	-0.00552107
7	15	0.0185218	0.00361025
7	16	-0.00976825	-0.00214475
7	17	0.00284751	0.00109609
7	18	3.0614e-05	-0.000403839
7	19	-0.000433012	1.64562e-05
7	20	0.000140649	0.000125062
7	21	6.98696e-05	-0.000117754
7	22	-0.000122689	7.71705e-05
7	23	0.000109087	-8.253e-05
7	24	-8.02838e-05	0.000114182
7	25	5.90259e-05	-9.04746e-05
8	1	4.40365e-05	-1.54248e-05
8	2	-0.000358507	8.44328e-05
8	3	0.00128007	-0.00039237
8	4	-0.00287757	0.00127138
8	5	0.00474632	-0.00283549
8	6	-0.00613564	0.00467496
8	7	0.00642041	-0.00616429
8	8	-0.00561299	0.00696851
8	9	0.00423295	-0.00703647
8	10	-0.00281574	0.00632692
8	11	0.00168852	-0.00488107
8	12	-0.00093101	0.00314372
8	13	0.000425618	-0.00177276
8	14	-5.76198e-05	0.00101245
8	15	-0.000161878	-0.000627541
8	16	0.000210225	0.000388636
8	17	-0.000154802	-0.000276531
8	18	9.9396e-05	0.000284699
8	19	-0.000104237	-0.000300624
8	20	0.000139633	0.000230474
8	21	-0.000117329	-0.00010278
8	22	1.79656e-05	6.70612e-06
8	23	6.40216e-05	1.00769e-05
8	24	-5.29567e-05	3.17394e-05
8	25	-1.29505e-05	-8.2961e-05
9	1	0.00134254	1.33364e-05
9	2	-0.00911925	-7.82381e-05
9	3	0.031512	0.000293149
9	4	-0.072062	-0.000833881
9	5	0.120516	0.00185374
9	6	-0.153676	-0.00323936
9	7	0.15008	0.00455172
9	8	-0.107163	-0.00535736
9	9	0.044689	0.00555027
9	10	0.00920928	-0.00527461
9	11	-0.0365449	0.00461546
9	12	0.0374335	-0.00357677
9	13	-0.0242232	0.00232457
9	14	0.0100594	-0.0011906
9	15	-0.00158461	0.000442251
9	16	-0.00116735	-0.000137602
9	17	0.000995555	0.000136655
9	18	-0.000253732	-0.000199969
9	19	-0.000157196	0.000152384
9	20	0.000258042	-1.18048e-05
9	21	-0.000255459	-8.66667e-05
9	22	0.000240541	7.8389e-05
9	23	-0.000218473	-2.32484e-05
9	24	0.0001854	-4.23114e-06
9	25	-0.000147846	8.0354e-06
10	1	8.72594e-06	1.45478e-05
10	2	-4.20999e-05	-1.89454e-05
10	3	0.000146173	-0.000108604
10	4	-0.000438232	0.000537603
10	5	0.00103039	-0.00130721
10	6	-0.001856	0.00221006
10	7	0.00260737	-0.00296206
10	8	-0.00290823	0.00344272
10	9	0.00259858	-0.00362174
10	10	-0.00182812	0.00340377
10	11	0.000963444	-0.00277801
10	12	-0.000374243	0.00197312
10	13	0.000136186	-0.00127959
10	14	-5.56591e-05	0.000803014
10	15	-1.02896e-05	-0.000458144
10	16	4.38739e-05	0.00014746
10	17	-1.56535e-06	0.000107342
10	18	-9.16393e-05	-0.000216529
10	19	0.000167519	0.000169307
10	20	-0.000174362	-6.72641e-05
10	21	0.000117405	1.90155e-06
10	22	-4.51091e-05	2.31529e-05
10	23	-2.31864e-06	-3.46712e-05
10	24	1.97196e-05	3.66498e-05
10	25	-2.20636e-05	-2.44294e-05
11	1	0.000163096	8.08599e-07
11	2	-0.00136186	-1.26069e-06
11	3	0.00568633	-1.08759e-05
11	4	-0.0156514	-1.5353e-05
11	5	0.0317479	0.000193695
11	6	-0.0501549	-0.000576064
11	7	0.0634247	0.00109602
11	8	-0.0648257	-0.00158202
11	9	0.0531574	0.00187235
11	10	-0.0337356	-0.00196642
11	11	0.0147034	0.00198766
11	12	-0.00198855	-0.00196568
11	13	-0.0031927	0.00176871
11	14	0.00326578	-0.00133383
11	15	-0.00154476	0.000800839
11	16	0.000164492	-0.000363628
11	17	0.000341912	0.000130119
11	18	-0.000334871	-9.45839e-05
11	19	0.000235184	0.000148796
11	20	-0.00018426	-0.000168358
11	21	0.000140598	0.000125486
11	22	-6.62503e-05	-7.28159e-05
11	23	-5.99317e-06	4.17423e-05
11	24	3.61882e-05	-2.08502e-05
11	25	-3.92771e-05	1.11056e-07
12	1	2.52493e-06	-1.60709e-06
12	2	5.8647e-07	-1.65019e-06
12	3	-9.9897e-06	8.12438e-06
12	4	-6.24799e-06	3.01819e-05
12	5	0.000116198	-0.000183885
12	6	-0.000374022	0.00044764
12	7	0.000720612	-0.00071066
12	8	-0.00103034	0.000897441
12	9	0.00123086	-0.00103443
12	10	-0.00127466	0.0011127
12	11	0.00110365	-0.00103244
12	12	-0.00072227	0.000737184
12	13	0.000245099	-0.000330884
12	14	0.000157895	-5.54788e-06
12	15	-0.000371964	0.000191445
12	16	0.000419782	-0.000280901
12	17	-0.000394533	0.000347465
12	18	0.00032846	-0.000386882
12	19	-0.000203732	0.000359016
12	20	3.67851e-05	-0.000268232
12	21	0.000103545	0.000149505
12	22	-0.000149188	-3.35545e-05
12	23	0.000100206	-4.90124e-05
12	24	-1.6105e-05	7.68205e-05
12	25	-5.28333e-05	-5.74021e-05
13	1	5.43857e-06	-7.74338e-06
13	2	-0.000108137	4.03609e-05
13	3	0.000653705	-7.86583e-05
13	4	-0.00226659	8.68722e-05
13	5	0.00551941	-5.79148e-05
13	6	-0.0103658	-2.8823e-05
13	7	0.0157203	0.000179012
13	8	-0.0196401	-0.000344074
13	9	0.0203038	0.000464218
13	10	-0.0172409	-0.000473437
13	11	0.011756	0.000342007
13	12	-0.00608661	-0.000163395
13	13	0.00200164	7.60691e-05
13	14	-8.92046e-06	-0.000100472
13	15	-0.000428314	0.000168026
13	16	0.000188113	-0.000236305
13	17	8.36771e-05	0.00029254
13	18	-0.000162316	-0.000322853
13	19	0.000116865	0.000300692
13	20	-7.73876e-05	-0.000210483
13	21	8.7197e-05	8.89812e-05
13	22	-0.000107188	4.05122e-06
13	23	0.000100682	-4.22451e-05
13	24	-7.59774e-05	3.35788e-05
13	25	5.42692e-05	-3.68042e-06
14	1	3.94302e-06	8.73179e-07
14	2	-2.52315e-05	-1.37075e-05
14	3	5.7122e-05	7.10419e-05
14	4	-5.20656e-05	-0.000170639
14	5	-1.43043e-06	0.000221657
14	6	2.50426e-05	-0.000139056
14	7	5.04788e-05	-2.84673e-05
14	8	-0.000210924	0.00014351
14	9	0.000399219	-0.000154971
14	10	-0.000547112	0.000119016
14	11	0.000598396	-5.49978e-05
14	12	-0.000537553	-5.63771e-05
14	13	0.000396223	0.000166793
14	14	-0.00024234	-0.00018796
14	15	0.000148554	0.000109484
14	16	-0.000140107	-9.05471e-06
14	17	0.000157516	-4.50624e-05
14	18	-0.000117279	3.85345e-05
14	19	2.20392e-05	7.75218e-06
14	20	4.99423e-05	-5.3241e-05
14	21	-5.02924e-05	6.31668e-05
14	22	5.9227e-07	-3.94538e-05
14	23	4.8947e-05	1.44226e-05
14	24	-6.69462e-05	-7.58657e-06
14	25	5.57094e-05	9.44111e-06
15	1	6.05023e-06	-4.16376e-06
15	2	-2.19305e-05	9.47445e-06
15	3	4.91987e-05	-3.81344e-06
15	4	-0.000136636	-2.25241e-05
15	5	0.000429683	8.21267e-05
15	6	-0.00109773	-0.000174593
15	7	0.00217992	0.000263977
15	8	-0.00348914	-0.00032675
15	9	0.00458866	0.000392796
15	10	-0.00494839	-0.000458218
15	11	0.00432603	0.000441448
15	12	-0.00299746	-0.000315126
15	13	0.00154263	0.00016454
15	14	-0.000443725	-7.58133e-05
15	15	-0.000114913	3.88415e-05
15	16	0.000209784	9.91856e-06
15	17	-6.4107e-05	-7.05094e-05
15	18	-8.76843e-05	8.41384e-05
15	19	0.000134579	-4.25751e-05
15	20	-0.000116212	3.20708e-07
15	21	0.000108025	8.28468e-06
15	22	-0.000117974	6.92238e-06
15	23	0.000110611	-3.08201e-05
15	24	-7.43064e-05	5.45371e-05
15	25	2.98847e-05	-6.67439e-05
16	1	-3.46429e-07	3.02033e-06
16	2	1.66907e-07	-1.18204e-05
16	3	-8.0003e-07	2.91905e-05
16	4	1.02586e-05	-6.39552e-05
16	5	-4.40573e-05	0.000102438
16	6	0.000117301	-0.000105287
16	7	-0.000205633	5.46544e-05
16	8	0.000236364	2.89636e-05
16	9	-0.000173675	-8.7939e-05
16	10	7.81022e-05	7.07662e-05
16	11	-2.90719e-05	1.90848e-06
16	12	3.17685e-05	-7.64905e-05
16	13	-4.29458e-05	0.000133575
16	14	3.33754e-05	-0.000157446
16	15	9.68026e-06	0.000121291
16	16	-8.81338e-05	-4.04344e-05
16	17	0.00016853	-2.88472e-05
16	18	-0.000193767	4.61694e-05
16	19	0.000147164	-1.54702e-05
16	20	-7.04674e-05	-2.75686e-05
16	21	1.26219e-05	4.99875e-05
16	22	6.95866e-06	-4.4858e-05
16	23	5.91992e-06	2.39479e-05
16	24	-3.32298e-05	-1.21969e-06
16	25	5.38812e-05	-1.85126e-05
17	1	3.74733e-07	4.72704e-06
17	2	-2.59931e-06	-1.94655e-05
17	3	1.42065e-06	4.5252e-05
17	4	3.22547e-06	-7.82833e-05
17	5	-1.84775e-06	0.000104248
17	6	-1.79377e-05	-8.99899e-05
17	7	0.000104249	1.65861e-05
17	8	-0.000329011	5.83101e-05
17	9	0.0006943	-4.60499e-05
17	10	-0.00107369	-6.51044e-05
17	11	0.00128768	0.000204431
17	12	-0.00124152	-0.000280693
17	13	0.000963756	0.000265038
17	14	-0.000566712	-0.000228026
17	15	0.000199341	0.000227366
17	16	2.72366e-05	-0.000214052
17	17	-9.89661e-05	0.000136666
17	18	8.45034e-05	-4.6306e-05
17	19	-6.18965e-05	1.31676e-05
17	20	5.38553e-05	-2.78929e-05
17	21	-3.81158e-05	4.5024e-05
17	22	2.46615e-06	-4.8846e-05
17	23	3.72236e-05	4.55358e-05
17	24	-6.16968e-05	-3.76126e-05
17	25	6.5858e-05	2.22341e-05
18	1	7.72066e-08	-4.45102e-08
18	2	5.44989e-06	1.1742e-06
18	3	-3.36277e-05	-8.57416e-07
18	4	8.5782e-05	-9.97195e-06
18	5	-0.00014221	4.67269e-05
18	6	0.000205862	-0.000115991
18	7	-0.00026707	0.00017955
18	8	0.00026477	-0.000182409
18	9	-0.000177682	0.000139512
18	10	7.70116e-05	-0.000126751
18	11	-3.83132e-05	0.000179407
18	12	5.74532e-05	-0.000243293
18	13	-8.56316e-05	0.000231689
18	14	0.000102252	-0.000130849
18	15	-0.000113454	2.09022e-05
18	16	0.000112879	3.06782e-05
18	17	-8.11373e-05	-3.87053e-05
18	18	2.06112e-05	4.3394e-05
18	19	3.18312e-05	-5.08286e-05
18	20	-3.84965e-05	4.97293e-05
18	21	3.8796e-06	-4.02507e-05
18	22	3.2352e-05	2.84879e-05
18	23	-4.15229e-05	-1.6961e-05
18	24	2.15734e-05	7.16139e-06
18	25	1.43579e-05	-1.50601e-06
19	1	-1.39673e-06	-8.16147e-07
19	2	4.69165e-06	-1.96478e-06
19	3	2.55832e-06	1.67403e-05
19	4	-2.85115e-05	-4.70837e-05
19	5	4.49831e-05	6.54105e-05
19	6	-1.57909e-05	-2.07015e-05
19	7	-5.59405e-05	-8.44842e-05
19	8	0.000137552	0.000189924
19	9	-0.000200323	-0.000235028
19	10	0.000211053	0.000190458
19	11	-0.000135888	-9.88318e-05
19	12	1.36726e-06	3.9476e-05
19	13	0.000103864	-3.13685e-05
19	14	-0.000113483	2.23065e-05
19	15	4.28839e-05	3.43085e-05
19	16	3.86595e-05	-0.000107779
19	17	-8.06643e-05	0.000124323
19	18	8.00837e-05	-7.31585e-05
19	19	-6.09177e-05	2.37038e-05
19	20	4.50746e-05	-2.86232e-05
19	21	-3.61934e-05	6.07967e-05
19	22	2.74286e-05	-6.90599e-05
19	23	-1.64644e-05	4.59438e-05
19	24	8.19243e-06	-1.75405e-05
19	25	-5.57933e-06	5.17488e-06
20	1	-8.63382e-07	-2.22258e-06
20	2	6.47725e-06	7.04151e-06
20	3	-1.91975e-05	-6.93615e-06
20	4	3.6941e-05	-1.06239e-05
20	5	-6.58643e-05	5.86065e-05
20	6	0.000123264	-0.000123221
20	7	-0.0002025	0.000151061
20	8	0.000240431	-0.000113116
20	9	-0.000175507	4.69521e-05
20	10	4.34278e-05	-6.90988e-06
20	11	5.80068e-05	1.82036e-05
20	12	-8.62627e-05	-7.04156e-05
20	13	7.01871e-05	0.000114211
20	14	-4.41442e-05	-9.9916e-05
20	15	1.85691e-05	3.72454e-05
20	16	6.23892e-06	1.88164e-05
20	17	-2.07344e-05	-3.76445e-05
20	18	8.01795e-06	3.79034e-05
20	19	2.70059e-05	-4.19252e-05
20	20	-5.3814e-05	4.49918e-05
20	21	4.93256e-05	-3.92932e-05
20	22	-1.51311e-05	3.111e-05
20	23	-2.86502e-05	-2.66441e-05
20	24	5.66939e-05	2.35571e-05
20	25	-5.50441e-05	-1.95082e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode37_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00267052	0
0	2	0.00239931	0
0	3	-0.000795114	0
0	4	-0.000340113	0
0	5	5.62649e-05	0
0	6	0.000942811	0
0	7	-0.00102427	0
0	8	-0.000329018	0
0	9	0.00176444	0
0	10	-0.00188905	0
0	11	0.00089592	0
0	12	0.000203022	0
0	13	-0.00089614	0
0	14	0.00130557	0
0	15	-0.00164234	0
0	16	0.00185513	0
0	17	-0.0017722	0
0	18	0.0013873	0
0	19	-0.000900816	0
0	20	0.00055258	0
0	21	-0.000432934	0
0	22	0.000441128	0
0	23	-0.000422439	0
0	24	0.000316208	0
0	25	-0.000167831	0
1	1	-0.00200842	0.00329501
1	2	0.00184403	-0.00600548
1	3	0.000668976	0.00554021
1	4	-0.00235109	-0.000991298
1	5	0.000948931	-0.00531067
1	6	0.00227108	0.00854096
1	7	-0.00390551	-0.0050899
1	8	0.0016433	-0.00353362
1	9	0.00317963	0.0110924
1	10	-0.00618372	-0.0116092
1	11	0.00398393	0.00406446
1	12	0.00245147	0.00735829
1	13	-0.00895463	-0.0168374
1	14	0.0120579	0.020716
1	15	-0.011219	-0.0189798
1	16	0.00807581	0.0141221
1	17	-0.00461547	-0.00888654
1	18	0.00200995	0.00481344
1	19	-0.000488199	-0.00217653
1	20	-0.0002053	0.000659925
1	21	0.000392639	7.53697e-05
1	22	-0.000323363	-0.000293904
1	23	0.000174453	0.000262103
1	24	-5.0584e-05	-0.00019277
1	25	-2.55269e-05	0.000158719
2	1	-0.000580148	0.12413
2	2	0.00119624	-0.248629
2	3	-0.0010457	0.213686
2	4	-5.49325e-05	0.000391112
2	5	0.00121716	-0.221767
2	6	-0.00129517	0.251692
2	7	0.000192522	-0.0575558
2	8	0.000898929	-0.200753
2	9	-0.000702826	0.318149
2	10	-0.000877377	-0.2086
2	11	0.00276947	-0.0533839
2	12	-0.00382088	0.316552
2	13	0.00367163	-0.464872
2	14	-0.00269861	0.471203
2	15	0.00147345	-0.379249
2	16	-0.000407812	0.254165
2	17	-0.000294843	-0.144303
2	18	0.000600767	0.0693669
2	19	-0.000586508	-0.0276042
2	20	0.000392037	0.00841609
2	21	-0.000196918	-0.00138494
2	22	0.000126467	-0.000357364
2	23	-0.000157544	0.000350545
2	24	0.00018083	-6.56681e-05
2	25	-0.000153976	-6.55616e-05
3	1	-0.00101526	-0.000960355
3	2	0.00264433	0.00155742
3	3	-0.00324183	0.00105659
3	4	0.0015535	-0.00732461
3	5	0.00153909	0.0122455
3	6	-0.00346989	-0.00926802
3	7	0.00225623	-0.00192869
3	8	0.00140492	0.013553
3	9	-0.004511	-0.0165223
3	10	0.0045837	0.00818194
3	11	-0.0018649	0.00628623
3	12	-0.0013511	-0.0185183
3	13	0.00307693	0.0230433
3	14	-0.00305226	-0.020062
3	15	0.00218162	0.0134978
3	16	-0.00130189	-0.00722393
3	17	0.000712738	0.00303792
3	18	-0.000388021	-0.000936601
3	19	0.000220708	0.000164003
3	20	-0.000121137	1.03316e-05
3	21	4.54897e-05	2.14066e-05
3	22	2.1202e-05	-0.00010997
3	23	-8.213e-05	0.000170005
3	24	0.000118463	-0.00016109
3	25	-0.000104472	0.000106905
4	1	-0.000378435	0.0466645
4	2	0.00105564	-0.159596
4	3	-0.00139068	0.280731
4	4	0.000857802	-0.297105
4	5	0.000322953	0.152971
4	6	-0.00134547	0.0803495
4	7	0.00137815	-0.255356
4	8	-0.000192964	0.268244
4	9	-0.00151386	-0.13188
4	10	0.00260484	-0.0529286
4	11	-0.00246152	0.183181
4	12	0.00133896	-0.216682
4	13	9.67299e-05	0.174735
4	14	-0.00123007	-0.105111
4	15	0.00170501	0.0458098
4	16	-0.00157476	-0.0113234
4	17	0.00117946	-0.0018953
4	18	-0.000796928	0.00369416
4	19	0.000506778	-0.00194283
4	20	-0.00031236	0.000309785
4	21	0.00021754	0.000384535
4	22	-0.000177194	-0.000410847
4	23	0.000111686	0.000194148
4	24	-1.61308e-05	3.09692e-06
4	25	-4.19354e-05	-9.58869e-05
5	1	-0.000380159	-0.00225795
5	2	0.0014988	0.00948649
5	3	-0.00308941	-0.0207642
5	4	0.00398005	0.0293081
5	5	-0.00302208	-0.0276037
5	6	0.000423186	0.0149924
5	7	0.00224078	0.000943786
5	8	-0.00336561	-0.0109997
5	9	0.00248966	0.0116928
5	10	-0.000491355	-0.00637679
5	11	-0.00121084	0.000782845
5	12	0.00187054	0.00165919
5	13	-0.00177388	-0.00113323
5	14	0.00148414	-0.00031803
5	15	-0.00119224	0.00113344
5	16	0.00085595	-0.00108599
5	17	-0.000520485	0.000663795
5	18	0.00029777	-0.000287085
5	19	-0.000207448	8.51162e-05
5	20	0.000163246	-1.39341e-05
5	21	-9.11733e-05	7.42834e-06
5	22	7.02913e-06	-5.06501e-05
5	23	2.96369e-05	0.000131159
5	24	-6.05005e-06	-0.000190575
5	25	-2.3075e-05	0.000177186
6	1	-0.000132807	0.000396456
6	2	0.000500783	-0.00049219
6	3	-0.000900077	-0.00306985
6	4	0.00090842	0.0128548
6	5	-0.000311486	-0.0214732
6	6	-0.000668191	0.00749538
6	7	0.00148327	0.0525785
6	8	-0.00156271	-0.161953
6	9	0.000729432	0.291795
6	10	0.000506236	-0.394247
6	11	-0.00133139	0.431057
6	12	0.00134629	-0.39472
6	13	-0.000744078	0.307897
6	14	-2.4475e-05	-0.205957
6	15	0.000584822	0.117872
6	16	-0.000754649	-0.0569285
6	17	0.000578482	0.0223925
6	18	-0.000273837	-0.00647647
6	19	3.33858e-05	0.000786525
6	20	8.29592e-05	0.000502572
6	21	-9.17641e-05	-0.000420014
6	22	3.31358e-05	0.000158639
6	23	3.61518e-05	1.93688e-07
6	24	-7.18143e-05	-8.27868e-05
6	25	8.29828e-05	0.000134864
7	1	-2.29252e-05	-0.000534297
7	2	4.22329e-05	0.00278664
7	3	-2.79507e-05	-0.00744837
7	4	-2.60278e-05	0.012733
7	5	0.000264282	-0.0142479
7	6	-0.000895256	0.00801877
7	7	0.00181061	0.00558837
7	8	-0.00262915	-0.0211337
7	9	0.00306276	0.031826
7	10	-0.00301328	-0.0341812
7	11	0.00259986	0.029382
7	12	-0.00209686	-0.0211857
7	13	0.00165717	0.0131764
7	14	-0.00126272	-0.00726419
7	15	0.000907737	0.0036447
7	16	-0.000617963	-0.00166613
7	17	0.000390378	0.00067137
7	18	-0.000230269	-0.000236616
7	19	0.000139496	8.2981e-05
7	20	-8.08048e-05	-3.24348e-05
7	21	4.21963e-05	2.88312e-06
7	22	-5.36716e-05	1.78103e-05
7	23	0.000102067	-9.04683e-06
7	24	-0.00011766	-3.57533e-05
7	25	6.83584e-05	8.44261e-05
8	1	-1.88553e-05	-0.00300143
8	2	0.000120206	0.0201176
8	3	-0.000297673	-0.0710711
8	4	0.000362071	0.172074
8	5	-0.000112192	-0.317185
8	6	-0.000419996	0.469715
8	7	0.000995806	-0.575835
8	8	-0.00135327	0.593787
8	9	0.00134643	-0.517857
8	10	-0.00102132	0.379908
8	11	0.000550798	-0.229136
8	12	-8.19852e-05	0.106303
8	13	-0.000293072	-0.0290966
8	14	0.000504026	-0.00643166
8	15	-0.000565346	0.0150746
8	16	0.000576507	-0.0117719
8	17	-0.000583236	0.00614531
8	18	0.000530298	-0.00217679
8	19	-0.000375904	0.000358234
8	20	0.000174681	0.000105651
8	21	-1.13975e-05	-4.06256e-05
8	22	-8.75243e-05	-9.00543e-05
8	23	0.000136048	0.00012893
8	24	-0.000134032	-7.75128e-05
8	25	8.49212e-05	1.12667e-06
9	1	-5.79748e-06	-9.035e-05
9	2	3.48234e-08	0.000587411
9	3	6.31874e-05	-0.00196694
9	4	-0.000173645	0.00435265
9	5	0.000261076	-0.00689085
9	6	-0.000310047	0.00780679
9	7	0.000424102	-0.00560079
9	8	-0.000685834	0.000442345
9	9	0.000914921	0.00570818
9	10	-0.000829733	-0.0103956
9	11	0.000477292	0.0121795
9	12	-0.000176661	-0.0111703
9	13	8.03234e-05	0.0084981
9	14	-8.80804e-05	-0.00546608
9	15	0.000113261	0.00299991
9	16	-0.000157653	-0.00145447
9	17	0.00020284	0.000688357
9	18	-0.000211039	-0.000368769
9	19	0.000166484	0.000237736
9	20	-6.29632e-05	-0.000156982
9	21	-7.34764e-05	7.5807e-05
9	22	0.000160599	-8.68259e-06
9	23	-0.000141871	-1.51017e-05
9	24	6.03126e-05	-6.01224e-06
9	25	1.859e-06	5.26074e-05
10	1	5.25973e-06	-0.000637433
10	2	-1.44061e-05	0.00506643
10	3	2.56204e-06	-0.0206886
10	4	4.72405e-05	0.0569773
10	5	-0.000113947	-0.11828
10	6	0.000137812	0.196251
10	7	-7.0336e-05	-0.269496
10	8	-2.83893e-05	0.313087
10	9	4.44914e-05	-0.311853
10	10	1.22477e-05	0.268145
10	11	-3.5456e-05	-0.199302
10	12	2.46181e-05	0.127489
10	13	-8.55316e-05	-0.0692875
10	14	0.000223679	0.0310842
10	15	-0.000299977	-0.0107743
10	16	0.000226498	0.00237765
10	17	-8.45903e-05	-4.6088e-05
10	18	-1.24686e-05	-7.55496e-05
10	19	6.37568e-05	-0.000174849
10	20	-0.000111689	0.000251512
10	21	0.00013726	-0.000184679
10	22	-0.000107264	0.000103768
10	23	4.67969e-05	-5.29006e-05
10	24	-2.23804e-06	2.69369e-05
10	25	-1.60463e-05	-2.10332e-05
11	1	-2.30696e-08	-6.73227e-06
11	2	1.7333e-05	9.58537e-05
11	3	-7.30527e-05	-0.000459623
11	4	0.000118544	0.00125736
11	5	-9.23952e-05	-0.00236861
11	6	2.51227e-05	0.00337943
11	7	5.84324e-05	-0.00377915
11	8	-0.000186088	0.00321914
11	9	0.000304611	-0.00178747
11	10	-0.000254232	-5.90094e-06
11	11	-3.91921e-05	0.0015731
11	12	0.000436791	-0.00249675
11	13	-0.000747757	0.00261396
11	14	0.00088997	-0.00209469
11	15	-0.000847361	0.00136074
11	16	0.000632215	-0.000770641
11	17	-0.000314943	0.000413505
11	18	-1.06784e-05	-0.000217107
11	19	0.000281684	0.000117273
11	20	-0.000431599	-7.58789e-05
11	21	0.000401357	4.69929e-05
11	22	-0.000241119	-4.57298e-06
11	23	8.90728e-05	-3.91462e-05
11	24	-2.40073e-05	6.68589e-05
11	25	1.74926e-05	-7.25253e-05
12	1	-8.27799e-06	-9.37869e-05
12	2	3.1915e-05	0.000857707
12	3	-7.77938e-05	-0.00393128
12	4	0.000160711	0.0120289
12	5	-0.00030196	-0.0275825
12	6	0.000516155	0.050375
12	7	-0.000769866	-0.0759624
12	8	0.000964238	0.0967024
12	9	-0.00100755	-0.105382
12	10	0.000888503	0.099129
12	11	-0.000664477	-0.0808327
12	12	0.000451838	0.0571899
12	13	-0.000405131	-0.034987
12	14	0.000581465	0.0182937
12	15	-0.000835082	-0.00795055
12	16	0.000943618	0.00270826
12	17	-0.000828437	-0.000653931
12	18	0.000589766	0.000139177
12	19	-0.000361341	-0.000124668
12	20	0.00019299	0.000145139
12	21	-7.2194e-05	-0.000107233
12	22	-5.81163e-06	5.35466e-05
12	23	3.67555e-05	-7.91527e-06
12	24	-3.35114e-05	-3.06317e-05
12	25	1.8991e-05	4.65459e-05
13	1	2.75435e-06	-8.40512e-06
13	2	-3.35253e-06	5.48077e-05
13	3	-2.5219e-05	-0.000170108
13	4	0.0001069	0.00035584
13	5	-0.000177664	-0.000576166
13	6	0.000121041	0.000776517
13	7	5.88862e-05	-0.000930929
13	8	-0.000230054	0.00104134
13	9	0.000295108	-0.00107262
13	10	-0.000286505	0.00095665
13	11	0.000287033	-0.000673501
13	12	-0.000280787	0.000294598
13	13	0.000167181	3.38948e-05
13	14	8.1688e-05	-0.000189119
13	15	-0.000360561	0.000176519
13	16	0.000537067	-9.39296e-05
13	17	-0.000563684	2.4332e-05
13	18	0.000468303	1.61763e-05
13	19	-0.000291714	-5.23657e-05
13	20	8.97766e-05	8.85146e-05
13	21	4.89988e-05	-9.89608e-05
13	22	-6.93574e-05	7.71159e-05
13	23	5.64023e-06	-5.01264e-05
13	24	6.63929e-05	3.56638e-05
13	25	-0.00010014	-2.39726e-05
14	1	-6.5264e-06	-1.11112e-05
14	2	2.84705e-05	0.000115355
14	3	-6.31259e-05	-0.00058817
14	4	9.1543e-05	0.0019708
14	5	-9.9338e-05	-0.00496645
14	6	0.000114768	0.00999616
14	7	-0.000193159	-0.0165579
14	8	0.000342063	0.0230325
14	9	-0.000500069	-0.0272923
14	10	0.000594723	0.0277932
14	11	-0.00058995	-0.0244112
14	12	0.000492851	0.0184638
14	13	-0.000359834	-0.0119463
14	14	0.000266982	0.00649475
14	15	-0.000246435	-0.00281108
14	16	0.000273245	0.000797446
14	17	-0.000290987	2.36251e-05
14	18	0.00025519	-0.000181253
14	19	-0.000172676	8.68871e-05
14	20	8.11988e-05	3.3231e-05
14	21	-1.24209e-05	-0.000118787
14	22	-2.03277e-05	0.000171837
14	23	2.49695e-05	-0.000180393
14	24	-1.88768e-05	0.000134507
14	25	1.52188e-05	-5.84831e-05
15	1	2.39479e-06	-2.51294e-06
15	2	-4.29703e-06	1.89677e-05
15	3	-1.78932e-05	-6.58433e-05
15	4	9.1249e-05	0.000148502
15	5	-0.00018674	-0.0002446
15	6	0.000182248	0.000316965
15	7	3.24985e-05	-0.000347387
15	8	-0.000374066	0.000355873
15	9	0.000615609	-0.000389222
15	10	-0.000645849	0.000436354
15	11	0.000561213	-0.000403558
15	12	-0.000483127	0.000264456
15	13	0.000385878	-0.000122924
15	14	-0.000199908	6.82709e-05
15	15	-1.7067e-05	-7.70965e-05
15	16	0.000149616	8.13806e-05
15	17	-0.000175784	-5.12891e-05
15	18	0.000155548	-6.22862e-06
15	19	-0.000129884	6.03389e-05
15	20	9.14693e-05	-7.03157e-05
15	21	-3.77988e-05	3.31923e-05
15	22	3.1816e-06	1.3921e-05
15	23	-1.5851e-05	-4.32749e-05
15	24	5.70895e-05	5.08741e-05
15	25	-8.72558e-05	-3.88322e-05
16	1	-1.04237e-06	-3.08112e-06
16	2	1.05169e-05	2.25607e-05
16	3	-2.65164e-05	-8.9996e-05
16	4	2.05944e-05	0.000272461
16	5	3.08515e-05	-0.00071004
16	6	-9.85176e-05	0.00157331
16	7	0.000126086	-0.00290214
16	8	-0.000102757	0.00448014
16	9	4.21182e-05	-0.00586052
16	10	6.84365e-05	0.00656233
16	11	-0.000224978	-0.00633407
16	12	0.000370393	0.00527557
16	13	-0.000436595	-0.00375633
16	14	0.000408298	0.00223436
16	15	-0.000326504	-0.00105221
16	16	0.000235277	0.000320637
16	17	-0.000160853	2.39205e-05
16	18	0.000115334	-0.00011312
16	19	-8.53887e-05	9.00783e-05
16	20	4.89494e-05	-5.87076e-05
16	21	-1.02013e-05	4.3695e-05
16	22	-1.15144e-05	-1.47739e-05
16	23	1.11341e-05	-4.05388e-05
16	24	5.76939e-06	8.62355e-05
16	25	-3.14346e-05	-8.18611e-05
17	1	-1.43198e-06	1.18207e-06
17	2	4.23554e-06	-6.83254e-06
17	3	-1.07123e-05	1.52977e-05
17	4	2.82417e-05	-1.46003e-05
17	5	-5.73379e-05	-1.27828e-05
17	6	7.38916e-05	8.30879e-05
17	7	-5.06289e-05	-0.00018329
17	8	8.76752e-06	0.000270807
17	9	-5.20663e-06	-0.000333083
17	10	5.33572e-05	0.000385408
17	11	-8.68777e-05	-0.000401094
17	12	5.06027e-05	0.000326256
17	13	7.77895e-06	-0.000171524
17	14	-1.44811e-05	1.18151e-05
17	15	-2.11013e-05	9.54243e-05
17	16	4.14886e-05	-0.00012851
17	17	-3.10797e-05	9.32568e-05
17	18	1.75995e-05	-3.34046e-05
17	19	-1.7971e-05	-2.28406e-06
17	20	1.87767e-05	8.59183e-07
17	21	-3.18411e-06	2.21881e-05
17	22	-1.73644e-05	-4.56654e-05
17	23	1.83238e-05	5.42688e-05
17	24	2.75875e-06	-4.5272e-05
17	25	-3.01426e-05	2.92032e-05
18	1	7.2686e-07	-1.87514e-06
18	2	3.65505e-07	8.97572e-06
18	3	-8.42643e-06	-2.36866e-05
18	4	2.46457e-05	4.98288e-05
18	5	-4.38649e-05	-9.9118e-05
18	6	5.34927e-05	0.000221126
18	7	-4.15652e-05	-0.000487542
18	8	1.76367e-05	0.000874166
18	9	5.7882e-07	-0.00123675
18	10	-1.08869e-05	0.00145291
18	11	6.16114e-06	-0.00149068
18	12	2.08678e-05	0.00135363
18	13	-5.38625e-05	-0.00107132
18	14	7.46374e-05	0.000719467
18	15	-8.82721e-05	-0.000397019
18	16	0.000110515	0.000182564
18	17	-0.000138756	-8.97281e-05
18	18	0.000154728	7.38535e-05
18	19	-0.000145853	-7.93117e-05
18	20	0.000112268	6.51424e-05
18	21	-6.76993e-05	-2.03454e-05
18	22	2.88457e-05	-3.00826e-05
18	23	-8.5453e-07	4.95137e-05
18	24	-2.05347e-05	-2.67267e-05
18	25	3.6079e-05	-1.27147e-05
19	1	-3.20543e-07	-1.23552e-06
19	2	-2.28635e-06	7.92684e-06
19	3	1.13954e-05	-2.34457e-05
19	4	-1.47657e-05	4.48228e-05
19	5	1.02069e-06	-6.88111e-05
19	6	5.70758e-06	0.00010452
19	7	2.22514e-05	-0.000164388
19	8	-7.42925e-05	0.00022894
19	9	0.000126344	-0.000270106
19	10	-0.000164087	0.000300924
19	11	0.000174787	-0.000324218
19	12	-0.000155915	0.000297736
19	13	0.000129783	-0.000200321
19	14	-0.000116016	7.02478e-05
19	15	0.000110863	2.8629e-05
19	16	-0.000114007	-5.95351e-05
19	17	0.000128412	3.87692e-05
19	18	-0.000136923	-1.42332e-05
19	19	0.000121756	9.12436e-06
19	20	-9.31328e-05	-4.61975e-06
19	21	7.36641e-05	-1.18202e-05
19	22	-6.7229e-05	2.57964e-05
19	23	6.10802e-05	-2.63031e-05
19	24	-4.71409e-05	2.04884e-05
19	25	2.71678e-05	-1.96551e-05
20	1	6.41171e-07	4.39247e-08
20	2	7.66408e-07	1.14731e-06
20	3	-7.85111e-06	-6.26487e-06
20	4	2.11342e-05	1.43051e-05
20	5	-3.44037e-05	-1.78463e-05
20	6	3.21732e-05	3.10416e-05
20	7	-1.87048e-05	-9.76827e-05
20	8	1.8289e-05	0.000222229
20	9	-2.35726e-05	-0.000339965
20	10	3.44659e-06	0.000388604
20	11	3.74587e-05	-0.000365562
20	12	-5.73804e-05	0.000306067
20	13	4.10927e-05	-0.000237193
20	14	-1.9675e-05	0.000162122
20	15	1.3723e-05	-7.38991e-05
20	16	-8.23517e-06	-1.4081e-05
20	17	-1.06125e-05	6.39969e-05
20	18	3.54914e-05	-5.57767e-05
20	19	-5.70261e-05	9.47269e-06
20	20	7.48005e-05	3.65217e-05
20	21	-8.56704e-05	-5.07319e-05
20	22	8.37002e-05	2.55297e-05
20	23	-7.14287e-05	1.62803e-05
20	24	5.25e-05	-4.10061e-05
20	25	-2.42767e-05	3.65099e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode38_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00666197	0
0	2	0.00513667	0
0	3	0.000457239	0
0	4	-0.00431807	0
0	5	0.00282788	0
0	6	0.00224935	0
0	7	-0.00567811	0
0	8	0.00410803	0
0	9	0.000819656	0
0	10	-0.0045508	0
0	11	0.00393834	0
0	12	0.000549167	0
0	13	-0.00591606	0
0	14	0.00928792	0
0	15	-0.00971514	0
0	16	0.00801935	0
0	17	-0.005501	0
0	18	0.00304854	0
0	19	-0.00113797	0
0	20	2.44876e-05	0
0	21	0.000328929	0
0	22	-0.000275288	0
0	23	0.00020166	0
0	24	-0.000253482	0
0	25	0.000368621	0
1	1	0.00771622	-0.173999
1	2	-0.00917777	0.260169
1	3	0.00116754	-0.1509
1	4	0.00794831	-0.0805515
1	5	-0.00809119	0.248988
1	6	-0.000750707	-0.222368
1	7	0.00877423	0.0254584
1	8	-0.0075166	0.194741
1	9	-0.00138154	-0.289662
1	10	0.0087652	0.207365
1	11	-0.00759449	-0.00433848
1	12	-0.00103402	-0.213074
1	13	0.0103811	0.358512
1	14	-0.0147203	-0.400837
1	15	0.0131981	0.358136
1	16	-0.00863891	-0.271045
1	17	0.00419779	0.17783
1	18	-0.0013675	-0.101797
1	19	0.00010868	0.0504712
1	20	0.000221902	-0.0210599
1	21	-0.000232732	0.00677929
1	22	0.000263099	-0.00110238
1	23	-0.000375483	-0.000517419
1	24	0.000477082	0.000621181
1	25	-0.00047207	-0.000371388
2	1	-0.00116754	0.00411907
2	2	0.00226073	-0.00804873
2	3	-0.00161949	0.00631653
2	4	-0.000983334	0.00135013
2	5	0.00356177	-0.00847355
2	6	-0.00354396	0.00836814
2	7	0.000283325	-0.000833548
2	8	0.00401949	-0.00807072
2	9	-0.00606651	0.0115827
2	10	0.00431107	-0.00724177
2	11	-6.24336e-05	-0.00212168
2	12	-0.00405022	0.0111764
2	13	0.0062592	-0.015922
2	14	-0.00639547	0.0156115
2	15	0.00521932	-0.0120276
2	16	-0.00353969	0.00757705
2	17	0.00186044	-0.00389983
2	18	-0.000524171	0.00154891
2	19	-0.000182776	-0.000363558
2	20	0.000239951	-4.64672e-05
2	21	2.91888e-05	4.74844e-05
2	22	-0.000258746	7.64956e-05
2	23	0.000297946	-0.000153723
2	24	-0.000182909	0.000144983
2	25	3.02493e-05	-9.19254e-05
3	1	0.00266945	-0.0546427
3	2	-0.0063308	0.160464
3	3	0.00634528	-0.250238
3	4	-0.000681105	0.242195
3	5	-0.00609157	-0.12299
3	6	0.00688424	-0.0366087
3	7	8.84239e-05	0.14241
3	8	-0.0088516	-0.149228
3	9	0.0112934	0.0816828
3	10	-0.00445774	0.000436831
3	11	-0.00750458	-0.0501238
3	12	0.0174284	0.0561064
3	13	-0.020709	-0.0345097
3	14	0.0176056	0.00766643
3	15	-0.0114856	0.010475
3	16	0.00576848	-0.0169021
3	17	-0.00213898	0.015181
3	18	0.000529603	-0.0102616
3	19	-8.55853e-05	0.0055149
3	20	6.28195e-05	-0.00226712
3	21	-0.000114716	0.000537171
3	22	0.000148746	0.000156214
3	23	-0.000147522	-0.000293564
3	24	0.00010421	0.000188969
3	25	-2.82087e-05	-2.53137e-05
4	1	9.86985e-05	0.00162907
4	2	-0.000188317	-0.00570029
4	3	-0.000257428	0.0102895
4	4	0.00166985	-0.0113802
4	5	-0.00343294	0.00684289
4	6	0.00404448	0.00112126
4	7	-0.00261168	-0.00763854
4	8	-0.000200127	0.00904458
4	9	0.00296221	-0.00541937
4	10	-0.00482175	-0.000117046
4	11	0.00575199	0.00420318
4	12	-0.00583489	-0.00544168
4	13	0.00497955	0.00449851
4	14	-0.00339376	-0.00278797
4	15	0.0017436	0.00127332
4	16	-0.000643013	-0.000238715
4	17	0.000177492	-0.000301298
4	18	2.7738e-06	0.000408661
4	19	-0.000193279	-0.000270764
4	20	0.00037737	8.3003e-05
4	21	-0.000428877	7.407e-05
4	22	0.000340943	-0.000178773
4	23	-0.000205566	0.000205528
4	24	0.00010777	-0.000148039
4	25	-7.67953e-05	5.23037e-05
5	1	0.000885649	0.015603
5	2	-0.00331127	-0.0750945
5	3	0.00599758	0.198653
5	4	-0.00580691	-0.364687
5	5	0.00106246	0.502559
5	6	0.00574595	-0.526095
5	7	-0.00946161	0.389166
5	8	0.00665636	-0.121326
5	9	0.00149355	-0.185116
5	10	-0.0102867	0.426575
5	11	0.0151073	-0.540236
5	12	-0.0144039	0.524441
5	13	0.00990674	-0.423001
5	14	-0.0046143	0.292498
5	15	0.000732531	-0.17566
5	16	0.00108125	0.0918019
5	17	-0.00132674	-0.0413614
5	18	0.000858277	0.01559
5	19	-0.000291695	-0.00445595
5	20	-0.000116411	0.000499009
5	21	0.00030833	0.000530563
5	22	-0.000308974	-0.000579733
5	23	0.000200536	0.000398005
5	24	-8.78966e-05	-0.000226352
5	25	4.38267e-05	0.000110266
6	1	0.000345729	5.3641e-06
6	2	-0.00159455	1.0853e-05
6	3	0.00377941	-0.000181241
6	4	-0.00581374	0.000612443
6	5	0.00614145	-0.00103739
6	6	-0.00411744	0.000765797
6	7	0.000625727	0.000888769
6	8	0.00273393	-0.00409408
6	9	-0.00484776	0.00815679
6	10	0.0054176	-0.0116054
6	11	-0.00455822	0.0129562
6	12	0.00264542	-0.0117139
6	13	-0.0004199	0.00865877
6	14	-0.00126329	-0.00516208
6	15	0.00191389	0.00230118
6	16	-0.00163839	-0.000523865
6	17	0.000958101	-0.000216714
6	18	-0.000392818	0.000258824
6	19	0.000143339	-2.69537e-05
6	20	-9.61338e-05	-0.000175882
6	21	7.47683e-05	0.000248232
6	22	-2.46343e-05	-0.000239145
6	23	-1.5492e-05	0.000222131
6	24	1.33045e-05	-0.00019758
6	25	1.67156e-05	0.000135378
7	1	0.000276344	-0.000416583
7	2	-0.00152628	0.00298618
7	3	0.00425351	-0.0118935
7	4	-0.0075721	0.0342069
7	5	0.00923254	-0.0782673
7	6	-0.00739762	0.148966
7	7	0.00233409	-0.241685
7	8	0.00367463	0.33947
7	9	-0.0078516	-0.41717
7	10	0.00860678	0.451711
7	11	-0.0063894	-0.432986
7	12	0.00310888	0.368486
7	13	-0.000576906	-0.278713
7	14	-0.00056018	0.187028
7	15	0.000684583	-0.110671
7	16	-0.000461971	0.0569879
7	17	0.000289979	-0.0247939
7	18	-0.000213181	0.00842941
7	19	0.00012771	-0.0016412
7	20	1.53182e-05	-0.000360909
7	21	-0.000154773	0.000516826
7	22	0.000197861	-0.000273747
7	23	-0.000138499	0.000117289
7	24	6.4069e-05	-7.60974e-05
7	25	-3.78133e-05	7.01167e-05
8	1	0.000100271	-0.000115007
8	2	-0.000602693	0.000770224
8	3	0.00188058	-0.00267715
8	4	-0.00396807	0.00635345
8	5	0.00630706	-0.0115934
8	6	-0.00791324	0.0172525
8	7	0.00793302	-0.0215374
8	8	-0.00626582	0.0228677
8	9	0.00368724	-0.0207779
8	10	-0.00129003	0.0161029
8	11	-0.000243958	-0.0104163
8	12	0.000857317	0.00528163
8	13	-0.000814921	-0.00164744
8	14	0.000444197	-0.000360435
8	15	-7.02659e-05	0.00108324
8	16	-8.81313e-05	-0.000940124
8	17	1.41108e-05	0.000393996
8	18	0.000166582	0.000104348
8	19	-0.000300649	-0.000337335
8	20	0.000288414	0.000357024
8	21	-0.000149366	-0.000293317
8	22	2.50868e-06	0.000216967
8	23	6.50969e-05	-0.000133443
8	24	-6.69465e-05	3.16303e-05
8	25	5.45075e-05	6.5073e-05
9	1	6.24983e-05	-0.000318921
9	2	-0.000426942	0.00237237
9	3	0.00148928	-0.00938686
9	4	-0.00345261	0.0257094
9	5	0.00584949	-0.0543221
9	6	-0.00758423	0.0939581
9	7	0.0076807	-0.138068
9	8	-0.00599183	0.176642
9	9	0.00327516	-0.19997
9	10	-0.000709201	0.202341
9	11	-0.000778121	-0.183965
9	12	0.000994859	0.150533
9	13	-0.000484416	-0.110721
9	14	6.38714e-06	0.0728387
9	15	5.26493e-05	-0.0423928
9	16	0.00017664	0.0213973
9	17	-0.000360814	-0.00901656
9	18	0.000329592	0.00288261
9	19	-0.000155175	-0.000451295
9	20	-4.91422e-06	-0.000177803
9	21	6.01809e-05	0.000119666
9	22	-2.89388e-05	7.70997e-05
9	23	-1.80253e-05	-0.000192403
9	24	3.8806e-05	0.000186451
9	25	-3.60554e-05	-0.000107504
10	1	1.44905e-05	-3.60041e-05
10	2	-0.000124195	0.000227305
10	3	0.000527714	-0.000805901
10	4	-0.00145293	0.00210688
10	5	0.00293216	-0.00433776
10	6	-0.00461201	0.00720535
10	7	0.00578056	-0.00990835
10	8	-0.00577258	0.0115931
10	9	0.00454192	-0.0118043
10	10	-0.00275941	0.0105958
10	11	0.00122736	-0.00844326
10	12	-0.000275551	0.00603659
10	13	-0.000215643	-0.00390704
10	14	0.000405126	0.00221584
10	15	-0.000338853	-0.00092922
10	16	0.000118842	7.70603e-05
10	17	5.0083e-05	0.000267878
10	18	-4.33619e-05	-0.000207414
10	19	-8.04178e-05	2.23131e-05
10	20	0.000181952	7.7706e-05
10	21	-0.000182609	-8.48381e-05
10	22	0.000102708	8.04261e-05
10	23	-8.47902e-06	-9.45824e-05
10	24	-4.82018e-05	9.79704e-05
10	25	5.58636e-05	-7.07024e-05
11	1	1.32492e-05	-4.52058e-05
11	2	-8.68405e-05	0.000437722
11	3	0.000345954	-0.00207215
11	4	-0.000952849	0.00639205
11	5	0.00191484	-0.014673
11	6	-0.00294681	0.0269485
11	7	0.00363734	-0.0413123
11	8	-0.00374776	0.054359
11	9	0.00326964	-0.062602
11	10	-0.00236021	0.0638991
11	11	0.00135419	-0.0581932
11	12	-0.000641022	0.0473965
11	13	0.000386516	-0.0344963
11	14	-0.000408441	0.0223052
11	15	0.000385126	-0.0125983
11	16	-0.000193469	0.00598786
11	17	-2.58106e-05	-0.00221
11	18	0.000108833	0.000483795
11	19	-4.98369e-05	0.000100201
11	20	-5.38791e-05	-0.0002236
11	21	0.000126644	0.000208747
11	22	-0.000154716	-0.000147899
11	23	0.000152285	7.28645e-05
11	24	-0.000125513	-1.28878e-05
11	25	7.99956e-05	-1.2628e-05
12	1	5.69292e-06	-6.35748e-06
12	2	-2.67448e-05	4.17955e-05
12	3	6.74483e-05	-0.000155163
12	4	-0.000192603	0.000463027
12	5	0.000552431	-0.00110593
12	6	-0.00120585	0.00208428
12	7	0.00197279	-0.00318677
12	8	-0.0025156	0.00405106
12	9	0.00256585	-0.00433136
12	10	-0.00213336	0.00395766
12	11	0.00146938	-0.00320151
12	12	-0.000813485	0.00240175
12	13	0.0002946	-0.00170718
12	14	-6.52623e-06	0.00109566
12	15	-2.56598e-05	-0.000517084
12	16	-0.000106906	1.4844e-05
12	17	0.000275764	0.00027353
12	18	-0.000380412	-0.000268455
12	19	0.000373409	6.541e-05
12	20	-0.00027812	0.000130723
12	21	0.000154879	-0.000187599
12	22	-5.41988e-05	0.000139119
12	23	-1.12272e-06	-8.39111e-05
12	24	2.00681e-05	5.77063e-05
12	25	-2.41333e-05	-4.15213e-05
13	1	-6.3806e-06	-8.46291e-06
13	2	1.96539e-05	6.96284e-05
13	3	-6.71537e-06	-0.000319904
13	4	-0.000104412	0.00106267
13	5	0.000386186	-0.0027262
13	6	-0.000812971	0.00556686
13	7	0.00122685	-0.00930358
13	8	-0.00149445	0.0130855
13	9	0.00160791	-0.0158811
13	10	-0.00157806	0.0169202
13	11	0.00138215	-0.0159466
13	12	-0.0010651	0.0133119
13	13	0.000771501	-0.00983057
13	14	-0.000598793	0.00639065
13	15	0.000484364	-0.0035888
13	16	-0.000329811	0.00162716
13	17	0.000174458	-0.000451997
13	18	-0.000128289	-9.6608e-05
13	19	0.00018249	0.00024128
13	20	-0.000218039	-0.000216306
13	21	0.000170341	0.000177008
13	22	-8.15541e-05	-0.000169342
13	23	1.81047e-05	0.000169177
13	24	-2.17773e-06	-0.00014292
13	25	1.32641e-05	9.62255e-05
14	1	3.57603e-06	-3.79466e-07
14	2	-2.42904e-05	-1.0216e-06
14	3	6.24945e-05	4.59435e-06
14	4	-7.54382e-05	1.3816e-05
14	5	3.99295e-05	-0.00010953
14	6	-2.09598e-05	0.000332079
14	7	9.02923e-05	-0.000657513
14	8	-0.000228058	0.000957415
14	9	0.000356995	-0.00108837
14	10	-0.000430815	0.00102121
14	11	0.000461148	-0.000845635
14	12	-0.000468731	0.000677648
14	13	0.000447102	-0.000599564
14	14	-0.000388293	0.000605812
14	15	0.000313289	-0.000567334
14	16	-0.000244452	0.000366899
14	17	0.000167653	-6.84826e-05
14	18	-6.71219e-05	-0.000150907
14	19	-2.54757e-05	0.000191014
14	20	6.34992e-05	-9.65219e-05
14	21	-4.97934e-05	-1.20411e-05
14	22	2.75683e-05	5.43465e-05
14	23	-2.19699e-05	-4.58929e-05
14	24	2.62823e-05	4.03518e-05
14	25	-2.95478e-05	-5.14515e-05
15	1	-1.14833e-06	1.56362e-06
15	2	6.72063e-06	-9.07026e-06
15	3	-1.13941e-05	4.74428e-06
15	4	-2.31314e-05	8.07935e-05
15	5	0.000155711	-0.000336804
15	6	-0.000389724	0.000817246
15	7	0.000645331	-0.00153722
15	8	-0.000823423	0.00243399
15	9	0.00087871	-0.00326959
15	10	-0.00085083	0.00372403
15	11	0.000797972	-0.00366197
15	12	-0.000713293	0.00318617
15	13	0.00056939	-0.00246447
15	14	-0.000395341	0.00165585
15	15	0.000247073	-0.00094417
15	16	-0.000143959	0.000473719
15	17	7.58322e-05	-0.000245691
15	18	-4.49896e-05	0.000155919
15	19	6.16757e-05	-0.000110931
15	20	-0.000103527	7.1795e-05
15	21	0.000122541	-3.39055e-05
15	22	-9.45476e-05	4.0789e-06
15	23	3.63006e-05	1.60782e-05
15	24	1.53856e-05	-3.04109e-05
15	25	-3.41113e-05	3.42485e-05
16	1	5.31204e-06	2.78256e-07
16	2	-2.6722e-05	-6.69218e-06
16	3	6.31592e-05	2.94999e-05
16	4	-8.73208e-05	-6.26123e-05
16	5	6.22204e-05	7.00988e-05
16	6	-1.4582e-06	-1.32737e-05
16	7	-2.05006e-05	-0.000105566
16	8	-2.69437e-05	0.000228534
16	9	9.18251e-05	-0.000280295
16	10	-0.000122393	0.000220629
16	11	0.000116434	-7.04415e-05
16	12	-0.000104005	-8.21982e-05
16	13	9.57259e-05	0.00012658
16	14	-6.69798e-05	-2.30032e-05
16	15	1.7207e-05	-0.000141916
16	16	1.51925e-05	0.000226346
16	17	-1.34693e-05	-0.000175033
16	18	2.86188e-06	5.64611e-05
16	19	-7.9394e-06	3.16549e-05
16	20	2.07944e-05	-5.44582e-05
16	21	-2.00176e-05	4.3605e-05
16	22	6.08489e-06	-4.55738e-05
16	23	-2.36148e-07	7.16479e-05
16	24	1.2524e-05	-9.08594e-05
16	25	-2.83391e-05	7.94312e-05
17	1	9.27113e-07	-1.63865e-06
17	2	-9.26276e-07	8.02944e-06
17	3	-1.35119e-05	-1.91982e-05
17	4	4.75134e-05	3.76402e-05
17	5	-6.74276e-05	-7.37874e-05
17	6	1.62168e-05	0.000133347
17	7	0.000130227	-0.000212899
17	8	-0.000320217	0.000320424
17	9	0.000458845	-0.000470627
17	10	-0.000487778	0.000648166
17	11	0.000417401	-0.000807183
17	12	-0.00029005	0.000902911
17	13	0.000144655	-0.00089868
17	14	-1.87961e-05	0.000759341
17	15	-5.65606e-05	-0.000503289
17	16	7.06741e-05	0.000242681
17	17	-3.53183e-05	-8.80726e-05
17	18	-9.88741e-06	4.51619e-05
17	19	2.26357e-05	-4.34868e-05
17	20	-2.7424e-06	2.36235e-05
17	21	-2.02115e-05	1.65125e-05
17	22	2.90384e-05	-3.96146e-05
17	23	-2.7443e-05	2.66116e-05
17	24	2.42115e-05	-4.77817e-06
17	25	-1.91949e-05	4.44188e-06
18	1	9.71168e-07	1.98124e-06
18	2	-1.31472e-06	-5.68535e-06
18	3	-7.88609e-06	3.28297e-06
18	4	2.43244e-05	1.71805e-05
18	5	-1.22975e-05	-5.67013e-05
18	6	-4.30459e-05	9.27622e-05
18	7	8.29705e-05	-0.000100745
18	8	-5.48307e-05	9.23562e-05
18	9	-1.7077e-05	-9.64692e-05
18	10	9.09274e-05	0.000100316
18	11	-0.000149144	-7.11675e-05
18	12	0.000175165	2.58963e-05
18	13	-0.000164905	-1.68501e-05
18	14	0.000134868	6.63139e-05
18	15	-9.8099e-05	-0.000142195
18	16	5.84458e-05	0.000188163
18	17	-1.78794e-05	-0.000172951
18	18	-1.43647e-05	0.000112542
18	19	2.46619e-05	-5.12917e-05
18	20	-1.4628e-05	2.22594e-05
18	21	4.30051e-06	-2.05566e-05
18	22	-6.57209e-06	1.45181e-05
18	23	1.05277e-05	1.49982e-05
18	24	4.06019e-07	-5.15633e-05
18	25	-2.6003e-05	6.79815e-05
19	1	3.54125e-07	1.06734e-06
19	2	-5.82998e-06	-3.96287e-06
19	3	1.70571e-05	-2.46713e-06
19	4	-1.926e-05	2.50096e-05
19	5	-5.08914e-07	-4.72305e-05
19	6	3.10183e-05	5.84239e-05
19	7	-4.14792e-05	-6.35181e-05
19	8	6.48344e-06	7.04506e-05
19	9	6.82784e-05	-9.50124e-05
19	10	-0.000140523	0.000140531
19	11	0.000163996	-0.0001787
19	12	-0.000139104	0.000189853
19	13	0.000105679	-0.000192985
19	14	-7.89831e-05	0.000200063
19	15	4.19242e-05	-0.000180228
19	16	2.13463e-06	0.000111166
19	17	-2.46757e-05	-3.24641e-05
19	18	1.83617e-05	7.23602e-06
19	19	-4.93868e-06	-4.28677e-05
19	20	1.14006e-07	8.07739e-05
19	21	-3.57799e-06	-7.30633e-05
19	22	1.17813e-05	3.56136e-05
19	23	-1.99037e-05	-7.95243e-06
19	24	2.39012e-05	-1.52157e-06
19	25	-2.47211e-05	8.0324e-06
20	1	-1.61054e-06	7.38215e-08
20	2	7.12817e-06	-2.63105e-07
20	3	-1.29509e-05	-3.75588e-06
20	4	8.82921e-06	2.61827e-05
20	5	1.84766e-05	-6.61568e-05
20	6	-7.30163e-05	8.7007e-05
20	7	0.00012677	-6.27039e-05
20	8	-0.000144829	1.27824e-05
20	9	0.000127791	3.3719e-05
20	10	-9.99346e-05	-6.9324e-05
20	11	9.18636e-05	0.000101328
20	12	-0.000120009	-0.000128194
20	13	0.00016381	0.000125549
20	14	-0.000186502	-7.59908e-05
20	15	0.000163728	3.30484e-06
20	16	-9.85151e-05	4.45376e-05
20	17	2.49075e-05	-4.30322e-05
20	18	2.0773e-05	7.80575e-06
20	19	-3.17386e-05	3.42535e-05
20	20	2.19444e-05	-6.11781e-05
20	21	-1.51935e-06	5.91319e-05
20	22	-2.49606e-05	-4.04533e-05
20	23	5.11791e-05	3.44043e-05
20	24	-6.90984e-05	-4.83471e-05
20	25	7.13873e-05	6.08481e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode39_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00204467	0
0	2	0.00238162	0
0	3	-0.00136937	0
0	4	-0.000677964	0
0	5	0.00273107	0
0	6	-0.00316177	0
0	7	0.00127239	0
0	8	0.00148072	0
0	9	-0.00282008	0
0	10	0.00183631	0
0	11	0.000594005	0
0	12	-0.00282435	0
0	13	0.0035065	0
0	14	-0.0024217	0
0	15	0.000623493	0
0	16	0.00061376	0
0	17	-0.000922566	0
0	18	0.000712756	0
0	19	-0.000382638	0
0	20	8.26039e-05	0
0	21	0.000106796	0
0	22	-0.00013197	0
0	23	1.45044e-05	0
0	24	0.000141091	0
0	25	-0.000207723	0
1	1	0.000919028	0.0484124
1	2	-0.00199411	-0.0489637
1	3	0.0020372	-0.0131829
1	4	-0.000187343	0.0671447
1	5	-0.0024181	-0.0429616
1	6	0.00328058	-0.0395915
1	7	-0.00113328	0.0899942
1	8	-0.00257306	-0.0476138
1	9	0.00500176	-0.0531515
1	10	-0.00438853	0.119084
1	11	0.00112454	-0.0871153
1	12	0.00289376	-0.026318
1	13	-0.00561821	0.150951
1	14	0.00605026	-0.223067
1	15	-0.00459857	0.223622
1	16	0.00241659	-0.174295
1	17	-0.000538163	0.110274
1	18	-0.000503256	-0.0570463
1	19	0.00074077	0.0234349
1	20	-0.00059461	-0.00672933
1	21	0.000428902	0.000449804
1	22	-0.000333257	0.000939079
1	23	0.000283707	-0.000719297
1	24	-0.000278883	0.000300148
1	25	0.000312554	-3.59171e-05
2	1	0.00103163	0.00486249
2	2	-0.00253365	-0.00969474
2	3	0.00326244	0.00841047
2	4	-0.00243165	-0.00040011
2	5	0.000733713	-0.00776315
2	6	0.000585581	0.00865769
2	7	-0.00123726	-0.00140893
2	8	0.00172245	-0.00752378
2	9	-0.00207475	0.0106443
2	10	0.00168404	-0.00574143
2	11	-0.000196165	-0.00373011
2	12	-0.00199747	0.0125339
2	13	0.00402753	-0.0170408
2	14	-0.00503331	0.0165058
2	15	0.00468632	-0.0126577
2	16	-0.00344301	0.00803939
2	17	0.00209308	-0.00435081
2	18	-0.0010849	0.0020612
2	19	0.000397137	-0.000939273
2	20	9.21347e-05	0.000558216
2	21	-0.00034787	-0.000510265
2	22	0.000314483	0.000499381
2	23	-0.000111526	-0.000409976
2	24	-3.32853e-05	0.000269855
2	25	5.07504e-06	-0.000138872
3	1	-0.0010029	0.075301
3	2	0.00308027	-0.184328
3	3	-0.00476529	0.19727
3	4	0.00399154	-0.043994
3	5	-0.000543471	-0.163637
3	6	-0.00330584	0.226204
3	7	0.00485648	-0.0666031
3	8	-0.00331932	-0.181636
3	9	4.62976e-05	0.298653
3	10	0.00299431	-0.174595
3	11	-0.00460645	-0.114232
3	12	0.00469507	0.392832
3	13	-0.00390244	-0.527773
3	14	0.00299005	0.497764
3	15	-0.00234051	-0.367593
3	16	0.00189382	0.220011
3	17	-0.00139013	-0.106995
3	18	0.000712321	0.0410031
3	19	-5.8138e-05	-0.0110194
3	20	-0.000306116	0.000919979
3	21	0.000369046	0.000981219
3	22	-0.000299434	-0.000598621
3	23	0.000196345	9.73771e-05
3	24	-7.97724e-05	8.93644e-05
3	25	-1.84965e-05	-9.04826e-05
4	1	-0.000260744	0.00201256
4	2	0.000974951	-0.00665758
4	3	-0.00204777	0.0111553
4	4	0.00285802	-0.0108659
4	5	-0.00261929	0.00416919
4	6	0.00125604	0.00526537
4	7	0.00036636	-0.0113522
4	8	-0.00130105	0.0106737
4	9	0.00139713	-0.00475506
4	10	-0.00118306	-0.00210523
4	11	0.00109589	0.00645716
4	12	-0.00115771	-0.0073413
4	13	0.00127361	0.00570319
4	14	-0.00137738	-0.00313764
4	15	0.0013119	0.000891116
4	16	-0.000931865	0.000520427
4	17	0.000354956	-0.0011002
4	18	7.42603e-05	0.00105707
4	19	-0.000151422	-0.000690135
4	20	3.49971e-05	0.000312106
4	21	3.74326e-07	-9.69433e-05
4	22	9.12631e-05	3.12571e-05
4	23	-0.000151967	-4.34011e-05
4	24	7.88835e-05	9.61815e-05
4	25	6.72108e-05	-0.000149098
5	1	-3.6411e-05	0.0411334
5	2	0.000293483	-0.159624
5	3	-0.00090755	0.311706
5	4	0.00158184	-0.362293
5	5	-0.00172748	0.210182
5	6	0.00112483	0.083409
5	7	-0.000225492	-0.317467
5	8	-0.000330475	0.316216
5	9	0.000305909	-0.073089
5	10	0.000119506	-0.25775
5	11	-0.00067022	0.493359
5	12	0.00111958	-0.545759
5	13	-0.00123413	0.446441
5	14	0.000906483	-0.286701
5	15	-0.000390751	0.145544
5	16	8.34741e-05	-0.0562915
5	17	-9.49802e-05	0.0143158
5	18	0.000234068	-0.000517034
5	19	-0.000294858	-0.00158355
5	20	0.000233394	0.00075065
5	21	-0.000122415	2.30758e-05
5	22	3.10141e-05	-0.000301908
5	23	2.49395e-05	0.000279277
5	24	-5.21009e-05	-0.000149613
5	25	5.1202e-05	2.56496e-05
6	1	-9.44102e-05	8.34096e-05
6	2	0.000597078	-0.00027252
6	3	-0.00168544	0.000369301
6	4	0.00274136	-6.16317e-05
6	5	-0.00251283	-0.000531741
6	6	0.000398073	0.000424577
6	7	0.00264433	0.00170841
6	8	-0.00500556	-0.00621562
6	9	0.00594198	0.0117411
6	10	-0.00569008	-0.0159662
6	11	0.00467851	0.0171532
6	12	-0.00328118	-0.0151634
6	13	0.00193852	0.0112535
6	14	-0.000978399	-0.0070546
6	15	0.000411151	0.00369454
6	16	-6.48568e-05	-0.00154409
6	17	-0.000184696	0.000426752
6	18	0.00034395	1.96179e-05
6	19	-0.000356301	-0.000104949
6	20	0.000217712	5.1862e-05
6	21	-4.28397e-05	9.6237e-06
6	22	-3.04925e-05	-5.90785e-05
6	23	-2.22514e-05	0.000107777
6	24	0.000116331	-0.000125833
6	25	-0.000162101	8.15854e-05
7	1	1.04105e-05	0.0124577
7	2	-0.000220804	-0.0660415
7	3	0.00103868	0.179153
7	4	-0.00272089	-0.314351
7	5	0.00494421	0.377502
7	6	-0.0068652	-0.284873
7	7	0.00771953	0.0423189
7	8	-0.00732364	0.244316
7	9	0.00596321	-0.442311
7	10	-0.00409319	0.481828
7	11	0.00220958	-0.387206
7	12	-0.000685168	0.238131
7	13	-0.000333475	-0.108158
7	14	0.000816213	0.0298998
7	15	-0.000815926	0.0016173
7	16	0.000554777	-0.00692594
7	17	-0.000302395	0.00372729
7	18	0.000166943	-0.000634727
7	19	-0.000124125	-0.00052238
7	20	0.000123739	0.000498156
7	21	-0.000112111	-0.000179438
7	22	7.15227e-05	-3.22884e-05
7	23	-3.24182e-05	8.67961e-05
7	24	1.35188e-05	-5.013e-05
7	25	-5.04557e-06	-2.09643e-05
8	1	-3.09774e-05	-6.53981e-05
8	2	0.000203164	0.000537747
8	3	-0.000734756	-0.00212032
8	4	0.00174609	0.00554012
8	5	-0.00287924	-0.0109174
8	6	0.00335732	0.0172012
8	7	-0.00274384	-0.0222424
8	8	0.00144548	0.0238663
8	9	-0.000177814	-0.0213234
8	10	-0.000754081	0.0158501
8	11	0.001384	-0.00976612
8	12	-0.00167616	0.00495712
8	13	0.00154841	-0.00207402
8	14	-0.00111261	0.000785325
8	15	0.000617997	-0.000411898
8	16	-0.00023491	0.000378355
8	17	-3.46364e-06	-0.000397369
8	18	0.000133637	0.000402284
8	19	-0.00019254	-0.000378491
8	20	0.000192365	0.000319146
8	21	-0.000144024	-0.000251254
8	22	8.19111e-05	0.000203658
8	23	-4.86498e-05	-0.000171676
8	24	6.46039e-05	0.000134043
8	25	-0.000115331	-8.54142e-05
9	1	-1.35071e-05	0.00257302
9	2	4.93065e-05	-0.017474
9	3	5.79277e-07	0.0604701
9	4	-0.000392559	-0.138726
9	5	0.00127257	0.233547
9	6	-0.00234407	-0.301657
9	7	0.00295385	0.301784
9	8	-0.00266349	-0.22614
9	9	0.00166231	0.108047
9	10	-0.000513896	0.00129338
9	11	-0.000375764	-0.0656396
9	12	0.000905048	0.0798259
9	13	-0.00108112	-0.0620705
9	14	0.000954655	0.0354614
9	15	-0.000676267	-0.0146483
9	16	0.000407644	0.0034701
9	17	-0.000210317	0.000551177
9	18	7.33118e-05	-0.00111351
9	19	1.63885e-05	0.000642228
9	20	-5.14427e-05	-0.000146611
9	21	3.89914e-05	-0.000121164
9	22	-1.83855e-05	0.000185598
9	23	1.38205e-05	-0.000142032
9	24	-1.10844e-05	6.89239e-05
9	25	-3.79081e-06	-1.47564e-05
10	1	-5.42421e-06	-1.73111e-05
10	2	2.68176e-05	0.000130526
10	3	-0.00011251	-0.000560915
10	4	0.000392414	0.0016819
10	5	-0.000966515	-0.00384716
10	6	0.00166176	0.00701337
10	7	-0.00213943	-0.0103689
10	8	0.00229676	0.0125677
10	9	-0.00222875	-0.0126507
10	10	0.00191738	0.0107069
10	11	-0.00133343	-0.00767403
10	12	0.000671758	0.00467323
10	13	-0.000209131	-0.00243355
10	14	4.0067e-05	0.00109858
10	15	-5.18069e-05	-0.00043072
10	16	8.20588e-05	0.000136631
10	17	-6.60339e-05	-2.16158e-05
10	18	3.36082e-05	-1.85302e-05
10	19	-7.94642e-06	2.23188e-05
10	20	-2.46915e-05	-1.58627e-06
10	21	6.93709e-05	-2.22141e-05
10	22	-0.000109473	3.68286e-05
10	23	0.000131127	-4.98828e-05
10	24	-0.000126156	6.14759e-05
10	25	9.11671e-05	-5.92942e-05
11	1	-9.45707e-06	0.00038039
11	2	5.52983e-05	-0.00310572
11	3	-0.000156898	0.0127555
11	4	0.000282943	-0.0346745
11	5	-0.000326695	0.0696428
11	6	0.000188557	-0.109249
11	7	4.30433e-05	0.137883
11	8	-0.000108228	-0.141895
11	9	-0.000128351	0.11891
11	10	0.00050921	-0.0793105
11	11	-0.000786748	0.0390362
11	12	0.000868228	-0.0101734
11	13	-0.000790654	-0.00385188
11	14	0.000610425	0.0067437
11	15	-0.000405351	-0.00454009
11	16	0.000254329	0.00170573
11	17	-0.000163908	-2.58148e-05
11	18	9.90191e-05	-0.000498577
11	19	-6.04934e-05	0.000422818
11	20	7.16571e-05	-0.000193083
11	21	-0.000125367	1.76172e-05
11	22	0.000171906	6.06229e-05
11	23	-0.000163019	-7.46361e-05
11	24	0.000104685	5.9966e-05
11	25	-4.75378e-05	-3.39256e-05
12	1	-3.83544e-06	-9.30986e-06
12	2	2.14939e-05	3.30285e-05
12	3	-5.18643e-05	-7.68528e-05
12	4	9.72284e-05	0.00024745
12	5	-0.000170096	-0.000797857
12	6	0.000274898	0.00187385
12	7	-0.000422504	-0.00323341
12	8	0.000620822	0.00434107
12	9	-0.000829175	-0.00474159
12	10	0.000951054	0.00435777
12	11	-0.000903629	-0.00342142
12	12	0.000689272	0.00223397
12	13	-0.000386757	-0.00110805
12	14	9.84985e-05	0.000320979
12	15	9.62919e-05	3.65834e-05
12	16	-0.000165899	-8.65297e-05
12	17	0.000125359	2.50774e-05
12	18	-2.11351e-05	1.78779e-05
12	19	-8.21781e-05	-1.92398e-05
12	20	0.000121692	9.30412e-06
12	21	-7.97104e-05	-7.72902e-06
12	22	4.45713e-06	1.03913e-05
12	23	3.98208e-05	-1.15839e-05
12	24	-3.68759e-05	9.95708e-06
12	25	1.47302e-05	-4.78159e-07
13	1	-9.01616e-06	4.5861e-05
13	2	4.76431e-05	-0.000427683
13	3	-0.000116118	0.00200172
13	4	0.000164199	-0.00622789
13	5	-0.000162593	0.01436
13	6	0.000139075	-0.0259365
13	7	-0.000104903	0.037907
13	8	4.63536e-05	-0.0457408
13	9	2.49936e-05	0.0460843
13	10	-6.3813e-05	-0.038829
13	11	3.56708e-05	0.0270195
13	12	5.17788e-05	-0.0149616
13	13	-0.000173184	0.00596694
13	14	0.000303412	-0.00108456
13	15	-0.000415312	-0.000604005
13	16	0.000478542	0.000695677
13	17	-0.000456458	-0.000366739
13	18	0.000334363	0.000106033
13	19	-0.000164341	7.23135e-06
13	20	3.33872e-05	-2.51311e-05
13	21	1.38146e-05	1.6205e-05
13	22	9.78114e-06	-1.57242e-05
13	23	-5.96521e-05	1.81383e-05
13	24	8.40982e-05	-1.48506e-05
13	25	-6.03129e-05	1.16908e-05
14	1	4.51978e-06	2.30526e-06
14	2	-9.86455e-06	3.66478e-06
14	3	9.02656e-06	-2.35207e-05
14	4	-2.38597e-05	3.84151e-05
14	5	6.96629e-05	-6.19816e-05
14	6	-8.05421e-05	0.000207873
14	7	-1.34216e-05	-0.000585291
14	8	0.000145945	0.00110147
14	9	-0.000185771	-0.00151517
14	10	0.00012044	0.00167154
14	11	-6.71162e-05	-0.00158166
14	12	0.000105347	0.00131592
14	13	-0.00017511	-0.00092412
14	14	0.000175263	0.00049701
14	15	-8.74579e-05	-0.000181235
14	16	-3.36637e-05	4.97947e-05
14	17	0.000119701	-3.65113e-05
14	18	-0.000122531	3.779e-05
14	19	5.03843e-05	-2.33005e-05
14	20	2.53445e-05	1.79552e-05
14	21	-3.54999e-05	-3.15121e-05
14	22	-1.85546e-05	4.83548e-05
14	23	7.67876e-05	-5.42798e-05
14	24	-8.94899e-05	4.69145e-05
14	25	6.0192e-05	-2.97135e-05
15	1	2.27668e-06	-1.07375e-06
15	2	-1.57923e-05	-2.35273e-05
15	3	4.51041e-05	0.000205063
15	4	-5.56851e-05	-0.000825809
15	5	2.69508e-05	0.00222922
15	6	-1.75799e-05	-0.00460691
15	7	4.86352e-05	0.00771392
15	8	-3.19721e-05	-0.0107327
15	9	-8.2483e-05	0.0125831
15	10	0.000218832	-0.0125086
15	11	-0.000274402	0.0104969
15	12	0.000215273	-0.00729343
15	13	-8.56702e-05	0.00401492
15	14	-2.50638e-05	-0.00157118
15	15	5.66222e-05	0.000257097
15	16	-2.07747e-05	0.000192661
15	17	-3.83382e-05	-0.000216245
15	18	8.9351e-05	0.000122174
15	19	-0.000120059	-4.60898e-05
15	20	0.000124639	2.08266e-05
15	21	-0.000100984	-2.57257e-05
15	22	6.39629e-05	2.6237e-05
15	23	-3.84169e-05	-1.35266e-05
15	24	2.78149e-05	4.39066e-06
15	25	-1.40949e-05	-1.29788e-05
16	1	-2.50397e-06	-1.23565e-06
16	2	9.57694e-06	3.77834e-06
16	3	-1.4749e-05	-4.90187e-06
16	4	-1.14451e-05	7.09742e-06
16	5	8.21515e-05	-2.29671e-05
16	6	-0.000157148	8.03435e-05
16	7	0.000200749	-0.000212782
16	8	-0.000217836	0.000412119
16	9	0.00023152	-0.000600503
16	10	-0.000252701	0.00067862
16	11	0.000254835	-0.000617969
16	12	-0.000196802	0.000481157
16	13	7.76748e-05	-0.000335132
16	14	4.18852e-05	0.000204801
16	15	-8.88659e-05	-0.000111543
16	16	4.09655e-05	6.82594e-05
16	17	6.13408e-05	-4.44213e-05
16	18	-0.000146687	1.69437e-06
16	19	0.000168134	5.29528e-05
16	20	-0.000131664	-8.33756e-05
16	21	7.7361e-05	7.62803e-05
16	22	-4.66258e-05	-4.9998e-05
16	23	5.2087e-05	2.41073e-05
16	24	-7.25964e-05	-6.30483e-06
16	25	8.19097e-05	-3.16663e-06
17	1	-3.68246e-07	-2.12948e-06
17	2	4.82499e-07	1.02147e-05
17	3	-4.56936e-06	-1.71239e-05
17	4	2.66647e-05	-5.57325e-06
17	5	-7.34888e-05	0.000111438
17	6	0.000126244	-0.000380892
17	7	-0.000148355	0.00089057
17	8	0.000137174	-0.00162957
17	9	-0.000147834	0.00242531
17	10	0.000208762	-0.00299116
17	11	-0.000264673	0.0030785
17	12	0.000242614	-0.00261472
17	13	-0.00012936	0.00176516
17	14	-1.90199e-05	-0.000862434
17	15	0.000116886	0.000201005
17	16	-0.000117441	0.00012835
17	17	5.43454e-05	-0.000209034
17	18	1.16211e-05	0.000167262
17	19	-5.6609e-05	-9.54284e-05
17	20	7.75646e-05	4.09975e-05
17	21	-6.70649e-05	-1.76292e-05
17	22	3.00747e-05	1.60495e-05
17	23	5.65277e-06	-1.59044e-05
17	24	-1.51109e-05	5.81025e-06
17	25	1.92426e-08	9.56568e-06
18	1	-1.12003e-06	-1.37237e-06
18	2	5.2767e-06	3.55233e-06
18	3	-2.9258e-06	2.2772e-06
18	4	-2.57056e-05	-1.8567e-05
18	5	7.99675e-05	3.47193e-05
18	6	-0.000124845	-5.32658e-05
18	7	0.000121365	6.28375e-05
18	8	-6.77813e-05	-1.31405e-05
18	9	-8.10384e-06	-0.000111099
18	10	7.94318e-05	0.000266749
18	11	-0.000122733	-0.000395339
18	12	0.000130163	0.000428735
18	13	-0.000116525	-0.000335338
18	14	9.42011e-05	0.000171001
18	15	-6.06234e-05	-2.88374e-05
18	16	1.2272e-05	-3.32796e-05
18	17	3.47514e-05	2.06568e-05
18	18	-5.17004e-05	1.2749e-05
18	19	3.30046e-05	-2.03808e-05
18	20	-3.06258e-06	7.48469e-07
18	21	-1.52867e-05	2.12561e-05
18	22	1.65405e-05	-2.60211e-05
18	23	-6.55101e-06	1.1742e-05
18	24	-2.30114e-06	8.85697e-06
18	25	6.89329e-07	-2.06082e-05
19	1	2.15259e-06	3.56285e-07
19	2	-6.81495e-06	7.7857e-07
19	3	7.67173e-06	-1.24671e-05
19	4	1.82375e-06	4.28712e-05
19	5	-2.7405e-05	-9.50495e-05
19	6	6.85881e-05	0.000169633
19	7	-9.4414e-05	-0.000231556
19	8	6.15277e-05	0.000194797
19	9	1.39461e-05	1.15397e-05
19	10	-4.75343e-05	-0.000354174
19	11	-1.38546e-05	0.000685435
19	12	0.000128024	-0.000845844
19	13	-0.0002116	0.000768496
19	14	0.000214693	-0.000509222
19	15	-0.000153302	0.000211392
19	16	8.75637e-05	-1.05597e-06
19	17	-5.58858e-05	-9.09574e-05
19	18	4.98938e-05	0.000101523
19	19	-5.21858e-05	-7.53008e-05
19	20	5.68472e-05	3.87368e-05
19	21	-5.33804e-05	-4.31028e-06
19	22	3.17216e-05	-1.95141e-05
19	23	-2.30401e-06	2.82072e-05
19	24	-1.73842e-05	-2.6121e-05
19	25	2.43328e-05	2.15251e-05
20	1	8.20926e-07	-2.12577e-06
20	2	-6.83191e-06	6.48463e-06
20	3	2.4126e-05	-7.69835e-06
20	4	-5.48126e-05	4.12589e-06
20	5	8.9354e-05	-5.67209e-08
20	6	-0.00011002	-3.75638e-06
20	7	0.000110961	-2.78389e-07
20	8	-9.66507e-05	3.2169e-05
20	9	6.52588e-05	-9.88551e-05
20	10	-1.21977e-05	0.000192963
20	11	-5.57076e-05	-0.00030225
20	12	0.000107702	0.000387684
20	13	-0.000110786	-0.000395591
20	14	7.45181e-05	0.000312423
20	15	-3.63316e-05	-0.000179315
20	16	1.33813e-05	5.46277e-05
20	17	-1.33713e-06	2.55956e-05
20	18	-3.52541e-06	-6.04452e-05
20	19	-1.74378e-06	7.14374e-05
20	20	1.83148e-05	-8.03174e-05
20	21	-3.50002e-05	9.04875e-05
20	22	3.46295e-05	-8.86116e-05
20	23	-1.30877e-05	6.78209e-05
20	24	-1.66877e-05	-3.96337e-05
20	25	3.83211e-05	2.08102e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode3_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.174649	0
0	2	-0.299905	0
0	3	0.366227	0
0	4	-0.303395	0
0	5	0.122362	0
0	6	0.0789443	0
0	7	-0.201837	0
0	8	0.216178	0
0	9	-0.157383	0
0	10	0.0806335	0
0	11	-0.0231257	0
0	12	-0.00528226	0
0	13	0.0121677	0
0	14	-0.00923501	0
0	15	0.00455218	0
0	16	-0.00124707	0
0	17	-0.000452107	0
0	18	0.00104273	0
0	19	-0.000917854	0
0	20	0.000449179	0
0	21	-1.3636e-05	0
0	22	-0.000173763	0
0	23	0.00012128	0
0	24	-3.23661e-06	0
0	25	-2.21161e-06	0
1	1	-0.00265217	0.00165356
1	2	0.00428978	-0.00315387
1	3	-0.00365114	0.00391854
1	4	0.00199461	-0.00402031
1	5	-0.00162391	0.00360381
1	6	0.0034319	-0.00270136
1	7	-0.00626958	0.00158493
1	8	0.00824486	-0.000812114
1	9	-0.00827498	0.000791191
1	10	0.00676842	-0.00135505
1	11	-0.00494709	0.00178938
1	12	0.0036007	-0.00151877
1	13	-0.00281981	0.00071436
1	14	0.00245584	1.77965e-05
1	15	-0.0022024	-0.000319083
1	16	0.00167511	0.000242767
1	17	-0.000867812	-1.524e-05
1	18	0.000190801	-0.000175087
1	19	7.97447e-05	0.000248359
1	20	-6.16763e-05	-0.000195165
1	21	-7.14034e-06	5.79806e-05
1	22	6.51976e-06	6.97006e-05
1	23	5.80605e-05	-0.000123831
1	24	-0.000102396	0.000122535
1	25	5.96302e-05	-0.00011425
2	1	0.114031	0.242643
2	2	-0.358164	-0.69175
2	3	0.694028	1.21322
2	4	-1.00898	-1.62201
2	5	1.18067	1.78995
2	6	-1.15329	-1.69375
2	7	0.962349	1.40215
2	8	-0.696637	-1.02625
2	9	0.441327	0.66713
2	10	-0.244919	-0.385019
2	11	0.117949	0.195784
2	12	-0.0480179	-0.0857274
2	13	0.0154889	0.0303332
2	14	-0.00323829	-0.00694727
2	15	9.11219e-05	-0.000551503
2	16	-0.000149148	0.00179427
2	17	0.000761861	-0.00141752
2	18	-0.000954842	0.000908531
2	19	0.000630339	-0.000432204
2	20	-0.000116714	-1.50207e-05
2	21	-0.000222047	0.000339705
2	22	0.000274112	-0.000476349
2	23	-0.000203446	0.000459028
2	24	0.00020196	-0.000364435
2	25	-0.00025625	0.000241609
3	1	-4.50188e-05	0.000296338
3	2	-9.23814e-05	-0.00128316
3	3	0.000730668	0.00315384
3	4	-0.00163358	-0.00534876
3	5	0.00197308	0.00676808
3	6	-0.00127811	-0.006846
3	7	4.24338e-05	0.00593989
3	8	0.000832542	-0.00445051
3	9	-0.000882249	0.00242775
3	10	0.000240651	-0.000270865
3	11	0.000593233	-0.00109919
3	12	-0.0010261	0.0011701
3	13	0.000768635	-0.000407029
3	14	-4.3366e-05	-0.000330074
3	15	-0.000675459	0.000583424
3	16	0.0010488	-0.000443812
3	17	-0.00104789	0.000222142
3	18	0.000866971	-0.000125536
3	19	-0.00068055	0.000158805
3	20	0.000523023	-0.00022688
3	21	-0.000375181	0.000250511
3	22	0.000234663	-0.000207927
3	23	-9.50436e-05	0.000144304
3	24	-4.2949e-05	-0.000116067
3	25	0.000133819	0.000114044
4	1	0.00181018	0.0144197
4	2	-0.0132972	-0.0591087
4	3	0.0455033	0.137868
4	4	-0.0995153	-0.231998
4	5	0.158446	0.309435
4	6	-0.196874	-0.34302
4	7	0.199112	0.324301
4	8	-0.168323	-0.264941
4	9	0.120708	0.187769
4	10	-0.0735843	-0.114966
4	11	0.0374873	0.0599862
4	12	-0.0150215	-0.0258383
4	13	0.0037108	0.00842503
4	14	0.000579151	-0.00138745
4	15	-0.00145484	-0.000578848
4	16	0.00116726	0.000659314
4	17	-0.000678227	-0.000291409
4	18	0.000221339	-3.90627e-05
4	19	0.000126346	0.000208202
4	20	-0.000267018	-0.000219428
4	21	0.000217007	0.000146971
4	22	-0.000131507	-7.35376e-05
4	23	0.000121948	2.5768e-05
4	24	-0.000160829	6.19671e-06
4	25	0.000174473	-1.46272e-05
5	1	-5.88526e-05	4.76167e-05
5	2	0.000146839	-0.000149658
5	3	-6.13812e-05	0.000422128
5	4	-0.000213595	-0.00114666
5	5	0.00029016	0.00230729
5	6	0.000112244	-0.00325619
5	7	-0.000760997	0.00342003
5	8	0.00118694	-0.00306018
5	9	-0.00118336	0.00267993
5	10	0.000971208	-0.00217733
5	11	-0.000831271	0.00125081
5	12	0.000712691	-0.000158692
5	13	-0.000468925	-0.000516454
5	14	0.000247227	0.000582591
5	15	-0.000261604	-0.000322314
5	16	0.000416047	6.57631e-05
5	17	-0.000457113	5.89754e-05
5	18	0.000294532	-6.97022e-05
5	19	-3.31448e-05	2.11155e-05
5	20	-0.000170602	2.2748e-05
5	21	0.000238922	-1.06801e-05
5	22	-0.000208552	-4.31695e-05
5	23	0.000159116	7.79052e-05
5	24	-0.000134205	-7.47699e-05
5	25	0.000131675	6.75127e-05
6	1	-0.000414812	0.00103277
6	2	0.00119913	-0.00532356
6	3	-0.000716738	0.014861
6	4	-0.00346774	-0.0289288
6	5	0.0117223	0.0435087
6	6	-0.0209636	-0.0532876
6	7	0.0267397	0.05466
6	8	-0.0265736	-0.0475396
6	9	0.0213206	0.0350712
6	10	-0.0139443	-0.0217033
6	11	0.00732688	0.0109619
6	12	-0.00287432	-0.00424779
6	13	0.000591843	0.00103985
6	14	0.000150499	2.78264e-06
6	15	-8.86999e-05	-1.15415e-05
6	16	-0.000182355	-0.000341501
6	17	0.000328493	0.000640829
6	18	-0.000273841	-0.000684133
6	19	0.000108031	0.000531056
6	20	4.34062e-05	-0.000359293
6	21	-0.000116621	0.000263201
6	22	0.000115566	-0.000230387
6	23	-5.94465e-05	0.000222968
6	24	-2.98925e-05	-0.000217532
6	25	0.000103104	0.000202002
7	1	3.73929e-05	2.01843e-05
7	2	-0.000177144	-3.1074e-05
7	3	0.000397957	-5.61093e-05
7	4	-0.000583357	0.000208865
7	5	0.000638886	-0.000226019
7	6	-0.000540425	1.40452e-05
7	7	0.000315281	0.000300876
7	8	-1.61428e-05	-0.000580517
7	9	-0.00026845	0.00078132
7	10	0.000434187	-0.000864706
7	11	-0.000443572	0.000800342
7	12	0.000343343	-0.000638267
7	13	-0.000194465	0.000429319
7	14	5.73619e-05	-0.000164038
7	15	-1.90594e-05	-0.000131582
7	16	0.000103107	0.000353598
7	17	-0.000199071	-0.00042275
7	18	0.000197469	0.000361106
7	19	-0.000109907	-0.000244586
7	20	4.88258e-06	0.000129652
7	21	7.63939e-05	-3.14258e-05
7	22	-0.000120242	-4.56351e-05
7	23	0.000124277	7.75893e-05
7	24	-0.000100037	-5.47158e-05
7	25	6.65908e-05	1.93037e-05
8	1	-0.000100116	0.000107194
8	2	0.000504092	-0.000618867
8	3	-0.00118583	0.00194095
8	4	0.00159225	-0.00416079
8	5	-0.00104873	0.00665152
8	6	-0.000495028	-0.00831503
8	7	0.00231963	0.00838427
8	8	-0.00350029	-0.0069349
8	9	0.0035461	0.00467295
8	10	-0.00266557	-0.00245031
8	11	0.00149166	0.000890664
8	12	-0.00054086	-0.000192247
8	13	-2.01752e-05	0.000165501
8	14	0.00025748	-0.00044761
8	15	-0.00033167	0.000748101
8	16	0.000356552	-0.000927302
8	17	-0.000306452	0.000901314
8	18	0.000142894	-0.000631594
8	19	4.31261e-05	0.000220481
8	20	-0.000124566	0.000125243
8	21	9.49692e-05	-0.000268772
8	22	-3.26823e-05	0.000234406
8	23	-1.13007e-05	-0.000133939
8	24	2.01555e-05	5.13693e-05
8	25	6.88987e-06	-9.73559e-06
9	1	1.75462e-05	1.20901e-05
9	2	-7.71075e-05	-3.04833e-05
9	3	0.000130026	3.12063e-05
9	4	-4.84006e-05	-2.55355e-05
9	5	-0.000160809	1.64988e-05
9	6	0.000302795	4.19198e-05
9	7	-0.00029978	-0.000163723
9	8	0.00030401	0.000286996
9	9	-0.000415128	-0.000309341
9	10	0.000530373	0.000149793
9	11	-0.000540381	0.000176855
9	12	0.000431618	-0.000515768
9	13	-0.000195352	0.000664494
9	14	-0.000128806	-0.000554551
9	15	0.000385426	0.000290926
9	16	-0.000428416	-2.11627e-05
9	17	0.0002854	-0.000171818
9	18	-0.000137489	0.00025932
9	19	0.000107589	-0.000243175
9	20	-0.000133802	0.000174632
9	21	0.000105242	-0.00013024
9	22	-2.51378e-05	0.000139757
9	23	-2.96871e-05	-0.000168018
9	24	2.32518e-05	0.00016831
9	25	2.20374e-05	-0.00012232
10	1	-1.23921e-05	5.57341e-06
10	2	0.000102611	-5.44883e-05
10	3	-0.000370131	0.000210407
10	4	0.000819238	-0.000523058
10	5	-0.00125227	0.000945098
10	6	0.00132192	-0.00128122
10	7	-0.000810147	0.00132274
10	8	-6.25054e-05	-0.00103892
10	9	0.000787226	0.00058369
10	10	-0.00109308	-0.000146275
10	11	0.00110442	-0.00014953
10	12	-0.00101639	0.000273955
10	13	0.000895787	-0.000290826
10	14	-0.000763562	0.000275904
10	15	0.000625976	-0.000244413
10	16	-0.000434273	0.000175756
10	17	0.000175362	-7.59804e-05
10	18	4.27711e-05	-4.00844e-06
10	19	-0.000115673	2.33584e-05
10	20	7.49764e-05	4.31332e-06
10	21	-1.54613e-05	-3.89522e-05
10	22	-2.11085e-05	5.6693e-05
10	23	3.92739e-05	-5.57549e-05
10	24	-4.44584e-05	4.53424e-05
10	25	4.03357e-05	-3.9744e-05
11	1	2.93476e-06	-2.40011e-05
11	2	-1.43288e-05	0.000114721
11	3	3.18445e-05	-0.000259017
11	4	-4.7485e-05	0.000360094
11	5	5.2171e-05	-0.000325223
11	6	-2.84034e-05	0.000173867
11	7	-4.12536e-05	-5.39922e-05
11	8	0.000121473	6.2289e-05
11	9	-0.000124982	-9.69474e-05
11	10	5.81972e-05	3.19196e-05
11	11	-4.50117e-05	8.11517e-05
11	12	0.000125363	-0.000137343
11	13	-0.000190624	0.000160428
11	14	0.000143291	-0.000211843
11	15	-1.37849e-05	0.000270856
11	16	-7.88339e-05	-0.00030106
11	17	4.56741e-05	0.000293606
11	18	7.2392e-05	-0.00023799
11	19	-0.000140123	0.000152122
11	20	8.66126e-05	-9.10136e-05
11	21	2.99778e-05	7.79892e-05
11	22	-0.000116622	-8.40766e-05
11	23	0.000131594	7.4624e-05
11	24	-8.56379e-05	-4.31043e-05
11	25	1.49688e-05	1.08848e-05
12	1	8.70502e-06	-1.29872e-06
12	2	-3.41251e-05	2.09696e-05
12	3	4.24241e-05	-6.99287e-05
12	4	5.23196e-05	0.000154386
12	5	-0.000321263	-0.000263577
12	6	0.000698642	0.000357833
12	7	-0.000951226	-0.00046971
12	8	0.000880215	0.000670637
12	9	-0.000545408	-0.00088272
12	10	0.000179331	0.00092853
12	11	7.85109e-05	-0.000761773
12	12	-0.000224112	0.000506285
12	13	0.000277581	-0.000305322
12	14	-0.000281301	0.000213811
12	15	0.000292265	-0.000196199
12	16	-0.000301424	0.000177191
12	17	0.000252962	-0.000109437
12	18	-0.000153869	1.22234e-05
12	19	7.69392e-05	6.84426e-05
12	20	-5.47637e-05	-0.000117348
12	21	4.65501e-05	0.000131967
12	22	-1.18033e-05	-9.68519e-05
12	23	-3.55568e-05	2.2452e-05
12	24	6.05989e-05	4.04385e-05
12	25	-5.93772e-05	-5.55968e-05
13	1	-8.1803e-07	-1.55808e-05
13	2	8.05196e-06	7.67122e-05
13	3	-3.49363e-07	-0.000182805
13	4	-7.11953e-05	0.000251799
13	5	0.000207042	-0.000183095
13	6	-0.000311832	2.5714e-06
13	7	0.000287852	0.000168202
13	8	-0.000176337	-0.000262287
13	9	8.93107e-05	0.000278528
13	10	-4.82405e-05	-0.000239607
13	11	1.52143e-05	0.000160729
13	12	2.43885e-05	-1.67828e-05
13	13	-7.54899e-05	-0.000189003
13	14	0.000130333	0.000366628
13	15	-0.000156354	-0.000431961
13	16	0.000136905	0.000382827
13	17	-9.06504e-05	-0.000260672
13	18	4.60779e-05	0.000125569
13	19	-1.96611e-05	-4.10716e-05
13	20	1.02404e-05	1.82273e-05
13	21	-8.20702e-06	-8.6934e-06
13	22	6.28545e-06	-2.82719e-05
13	23	3.84753e-07	8.02333e-05
13	24	-1.00112e-05	-0.000109773
13	25	7.36625e-06	0.000103683
14	1	-2.17292e-06	-4.10023e-06
14	2	-1.02909e-06	2.0737e-05
14	3	7.20122e-06	-5.43202e-05
14	4	2.24856e-05	8.7613e-05
14	5	-0.000117624	-0.000103429
14	6	0.000260044	0.00011543
14	7	-0.000395186	-0.000165723
14	8	0.000447979	0.000309019
14	9	-0.000382177	-0.000522039
14	10	0.000249247	0.000653685
14	11	-0.00013688	-0.000587229
14	12	0.000103179	0.000385081
14	13	-0.000157648	-0.00018295
14	14	0.000237619	4.83375e-05
14	15	-0.000242024	1.25067e-06
14	16	0.000154863	1.84817e-05
14	17	-6.83148e-05	-4.19288e-05
14	18	5.22447e-05	2.99505e-05
14	19	-7.66684e-05	-1.01302e-05
14	20	7.89487e-05	-2.80606e-06
14	21	-4.32634e-05	2.75231e-05
14	22	-5.66061e-06	-5.34012e-05
14	23	4.26045e-05	4.81992e-05
14	24	-5.93794e-05	-1.88048e-05
14	25	5.80714e-05	2.18681e-06
15	1	-1.34562e-06	3.68482e-06
15	2	2.33522e-06	-6.33347e-06
15	3	1.28164e-05	-1.51657e-05
15	4	-6.11639e-05	7.05096e-05
15	5	0.0001307	-0.000143584
15	6	-0.000195667	0.000217698
15	7	0.000252129	-0.000278269
15	8	-0.000308055	0.00030593
15	9	0.000371128	-0.000267688
15	10	-0.000425263	0.000136854
15	11	0.000407073	5.0561e-05
15	12	-0.000299514	-0.000183179
15	13	0.000193933	0.000160766
15	14	-0.000159679	-1.19406e-05
15	15	0.000149791	-0.000130371
15	16	-9.31129e-05	0.000168908
15	17	-4.51657e-06	-0.000106836
15	18	8.32897e-05	1.18509e-05
15	19	-0.000107514	4.22291e-05
15	20	9.05569e-05	-2.42701e-05
15	21	-5.66013e-05	-3.09966e-05
15	22	1.75526e-05	6.3227e-05
15	23	1.34035e-05	-5.3898e-05
15	24	-2.64625e-05	3.3173e-05
15	25	2.91701e-05	-2.95611e-05
16	1	1.23662e-06	-6.51198e-07
16	2	2.5375e-07	6.22738e-06
16	3	-5.65622e-06	-3.10985e-05
16	4	1.7303e-05	7.28203e-05
16	5	-4.71904e-05	-9.1788e-05
16	6	6.98977e-05	6.7982e-05
16	7	-3.20282e-05	-5.28793e-05
16	8	-6.20558e-05	0.000110491
16	9	0.000150701	-0.000207709
16	10	-0.000190821	0.000228549
16	11	0.000201091	-0.000127264
16	12	-0.000219574	-1.59723e-05
16	13	0.000238177	0.000115374
16	14	-0.000224967	-0.000150024
16	15	0.000184702	0.000126326
16	16	-0.000147586	-6.82311e-05
16	17	0.000112751	2.54417e-05
16	18	-5.00356e-05	-2.98374e-05
16	19	-4.20196e-05	5.22123e-05
16	20	0.000122146	-5.16993e-05
16	21	-0.000153891	3.65608e-05
16	22	0.000136747	-2.65317e-05
16	23	-9.37805e-05	1.29845e-05
16	24	5.23414e-05	1.04568e-05
16	25	-2.74711e-05	-2.631e-05
17	1	4.02241e-06	8.20855e-07
17	2	-2.20701e-05	-5.89519e-06
17	3	4.83234e-05	2.43977e-05
17	4	-6.0093e-05	-4.90993e-05
17	5	4.48076e-05	5.46128e-05
17	6	-5.69342e-06	-4.2844e-05
17	7	-3.64493e-05	2.09272e-05
17	8	4.32533e-05	4.86143e-05
17	9	5.96634e-06	-0.000174348
17	10	-7.45494e-05	0.000266295
17	11	9.32811e-05	-0.000240222
17	12	-3.41996e-05	0.000135917
17	13	-3.27512e-05	-6.77347e-05
17	14	-6.23335e-06	8.81767e-05
17	15	0.000150451	-0.000141303
17	16	-0.000259988	0.000156766
17	17	0.000226793	-0.000123807
17	18	-8.78301e-05	5.80151e-05
17	19	-4.35875e-05	1.33499e-05
17	20	0.000100538	-4.02845e-05
17	21	-9.70514e-05	4.17742e-07
17	22	7.31038e-05	6.28483e-05
17	23	-5.18419e-05	-9.15232e-05
17	24	4.23923e-05	7.62857e-05
17	25	-3.89882e-05	-4.94272e-05
18	1	-4.81766e-07	3.61172e-07
18	2	1.85778e-06	3.58887e-06
18	3	-5.75332e-06	-1.9695e-05
18	4	1.51453e-05	4.6818e-05
18	5	-2.79236e-05	-6.16258e-05
18	6	4.17098e-05	5.12297e-05
18	7	-4.43452e-05	-6.12398e-05
18	8	1.02954e-05	0.000132436
18	9	5.16328e-05	-0.000223762
18	10	-9.71016e-05	0.000261497
18	11	0.000101532	-0.000210284
18	12	-6.94985e-05	9.27327e-05
18	13	1.58873e-05	2.00282e-05
18	14	3.45197e-05	-6.53779e-05
18	15	-5.33765e-05	5.07803e-05
18	16	3.07386e-05	-3.17941e-05
18	17	1.41552e-05	4.11479e-05
18	18	-4.56631e-05	-6.12878e-05
18	19	4.3907e-05	5.99904e-05
18	20	-2.05378e-05	-3.66541e-05
18	21	-3.1981e-06	1.92528e-05
18	22	1.44427e-05	-2.42009e-05
18	23	-5.48667e-06	3.92253e-05
18	24	-1.7445e-05	-4.57204e-05
18	25	2.66384e-05	4.20807e-05
19	1	-3.92263e-08	-1.97611e-06
19	2	-3.65246e-06	1.04118e-05
19	3	1.69441e-05	-1.99201e-05
19	4	-2.78446e-05	1.71086e-05
19	5	1.68552e-05	-1.46476e-05
19	6	3.76091e-06	3.7007e-05
19	7	-1.4566e-05	-7.19553e-05
19	8	2.53185e-05	9.88264e-05
19	9	-4.83345e-05	-0.000140735
19	10	8.26353e-05	0.000226439
19	11	-0.000123777	-0.000311225
19	12	0.000159168	0.000306932
19	13	-0.000167437	-0.000200603
19	14	0.000125111	6.97014e-05
19	15	-1.44992e-05	1.85317e-05
19	16	-0.000134864	-5.45896e-05
19	17	0.00023208	5.59058e-05
19	18	-0.000214849	-4.41098e-05
19	19	0.000117104	3.78382e-05
19	20	-1.36018e-05	-4.31962e-05
19	21	-5.21803e-05	5.00395e-05
19	22	7.40486e-05	-4.69635e-05
19	23	-6.44268e-05	3.92619e-05
19	24	4.25165e-05	-3.62335e-05
19	25	-2.2268e-05	3.30867e-05
20	1	-9.47408e-07	-5.54779e-07
20	2	4.27971e-06	6.59148e-06
20	3	-1.01753e-05	-2.53782e-05
20	4	2.34075e-05	5.62198e-05
20	5	-4.77885e-05	-8.92661e-05
20	6	7.60136e-05	0.000108378
20	7	-0.000103884	-9.75032e-05
20	8	0.000122571	6.79066e-05
20	9	-0.000105561	-5.53355e-05
20	10	4.46497e-05	6.4987e-05
20	11	3.16255e-05	-5.6209e-05
20	12	-8.71681e-05	6.73562e-06
20	13	0.000101155	3.99824e-05
20	14	-7.09308e-05	-3.42169e-05
20	15	1.42074e-05	-7.83224e-06
20	16	3.34792e-05	3.55179e-05
20	17	-4.69318e-05	-2.59131e-05
20	18	3.65117e-05	-5.36399e-06
20	19	-2.36904e-05	2.66102e-05
20	20	1.13643e-05	-2.04677e-05
20	21	2.40012e-07	9.38168e-07
20	22	-3.99267e-06	4.39948e-06
20	23	5.09638e-06	9.66104e-06
20	24	-1.66562e-05	-2.0507e-05
20	25	3.3798e-05	1.21284e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode40_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.311647	0
0	2	0.221579	0
0	3	0.0634287	0
0	4	-0.251576	0
0	5	0.170093	0
0	6	0.0902796	0
0	7	-0.27501	0
0	8	0.210476	0
0	9	0.0467108	0
0	10	-0.28027	0
0	11	0.308342	0
0	12	-0.114839	0
0	13	-0.172104	0
0	14	0.397663	0
0	15	-0.48021	0
0	16	0.431462	0
0	17	-0.314572	0
0	18	0.192205	0
0	19	-0.0992142	0
0	20	0.0426222	0
0	21	-0.0143295	0
0	22	0.0029012	0
0	23	0.000510138	0
0	24	-0.000963965	0
0	25	0.000697081	0
1	1	-0.00463734	0.000232268
1	2	0.000955593	-0.000237041
1	3	0.0101703	0.00017105
1	4	-0.0143393	-0.000276202
1	5	0.00183054	0.000234708
1	6	0.0180038	0.000255366
1	7	-0.0249431	-0.000873557
1	8	0.00932867	0.0011182
1	9	0.0174307	-0.000826423
1	10	-0.0334833	0.000274632
1	11	0.0257644	3.36566e-06
1	12	0.000902565	0.000293986
1	13	-0.0305023	-0.000924345
1	14	0.0487999	0.00136095
1	15	-0.0510891	-0.00130511
1	16	0.0414986	0.000872234
1	17	-0.0276013	-0.000356791
1	18	0.0153895	-3.54124e-06
1	19	-0.00731112	0.000112627
1	20	0.00302457	-2.72427e-05
1	21	-0.00110053	-0.00012184
1	22	0.000286466	0.000238133
1	23	8.25548e-05	-0.000294103
1	24	-0.000242282	0.00030283
1	25	0.000239999	-0.000283192
2	1	-0.0359228	-0.000343835
2	2	0.0829085	0.0013185
2	3	-0.094911	-0.0024387
2	4	0.0438431	0.00240576
2	5	0.0420879	-0.000686423
2	6	-0.0956341	-0.00153922
2	7	0.0716982	0.0025473
2	8	0.00969694	-0.001804
2	9	-0.0828742	0.000272828
2	10	0.0952233	0.00075812
2	11	-0.0461752	-0.000788521
2	12	-0.0232785	4.7763e-05
2	13	0.0697879	0.000982787
2	14	-0.07679	-0.00175731
2	15	0.0553003	0.00189516
2	16	-0.0264553	-0.00145559
2	17	0.00531719	0.000826266
2	18	0.00418527	-0.000320957
2	19	-0.00548288	8.91493e-06
2	20	0.00352529	0.000164501
2	21	-0.00145793	-0.000239402
2	22	0.000305414	0.000206571
2	23	6.56132e-05	-6.90236e-05
2	24	-7.98039e-05	-0.000105668
2	25	4.62974e-05	0.000221231
3	1	-0.00952415	0.000298536
3	2	0.0276748	-0.000672243
3	3	-0.0425565	0.000784081
3	4	0.0403149	-0.000595791
3	5	-0.0189757	0.000205995
3	6	-0.00966699	0.000375875
3	7	0.0298193	-0.00100593
3	8	-0.0325679	0.00133574
3	9	0.0194068	-0.00104807
3	10	0.0015907	-3.57771e-05
3	11	-0.0216099	0.00166203
3	12	0.0347862	-0.00294797
3	13	-0.0392448	0.0031334
3	14	0.0363646	-0.00233443
3	15	-0.0291073	0.00121099
3	16	0.0204629	-0.000311037
3	17	-0.0126131	-0.000143368
3	18	0.00669208	0.000226848
3	19	-0.00294032	-0.000180021
3	20	0.00100794	0.000169746
3	21	-0.000249675	-0.000187725
3	22	5.22085e-05	0.000168226
3	23	-4.56014e-05	-9.95203e-05
3	24	6.66612e-05	2.50201e-05
3	25	-4.72719e-05	1.961e-05
4	1	0.0417301	0.00036985
4	2	-0.14322	-0.0011227
4	3	0.253403	0.00163714
4	4	-0.270013	-0.00131309
4	5	0.137052	0.000434775
4	6	0.0892357	9.23636e-05
4	7	-0.274554	0.000236651
4	8	0.306362	-0.0010184
4	9	-0.168673	0.00140595
4	10	-0.0616047	-0.000821777
4	11	0.276464	-0.000663551
4	12	-0.40011	0.00242355
4	13	0.4151	-0.00372603
4	14	-0.350094	0.00414656
4	15	0.250666	-0.00372177
4	16	-0.15474	0.00283639
4	17	0.0822351	-0.00187983
4	18	-0.0368541	0.00101241
4	19	0.0131258	-0.000294742
4	20	-0.00302901	-0.000174861
4	21	-0.00012653	0.000346743
4	22	0.000518889	-0.000296744
4	23	-0.000221931	0.000173172
4	24	5.55616e-06	-8.98372e-05
4	25	2.9132e-05	7.0528e-05
5	1	0.00182163	-2.48663e-05
5	2	-0.00784848	0.000109744
5	3	0.0180648	-0.000344797
5	4	-0.0279751	0.000874818
5	5	0.031194	-0.00163905
5	6	-0.0245387	0.00221156
5	7	0.0110796	-0.00221346
5	8	0.00189881	0.0017528
5	9	-0.00848127	-0.00115246
5	10	0.00806835	0.000446686
5	11	-0.00431167	0.000478965
5	12	0.00120872	-0.00147506
5	13	-0.000472639	0.00222381
5	14	0.00150438	-0.00256711
5	15	-0.00279339	0.00250537
5	16	0.00325466	-0.00208028
5	17	-0.00274512	0.00144935
5	18	0.00176646	-0.000876079
5	19	-0.000864447	0.00052418
5	20	0.000285532	-0.0003693
5	21	-9.74187e-06	0.000293115
5	22	-8.15764e-05	-0.000200354
5	23	9.48116e-05	8.25722e-05
5	24	-8.47597e-05	1.3735e-05
5	25	6.28481e-05	-6.8927e-05
6	1	0.0117639	0.000102603
6	2	-0.0573795	-0.00050861
6	3	0.147355	0.00123814
6	4	-0.253682	-0.00181108
6	5	0.319261	0.00163951
6	6	-0.301737	-0.000744707
6	7	0.210067	-0.000229929
6	8	-0.0980997	0.000612434
6	9	0.0232492	-0.000208291
6	10	-0.00893508	-0.000646857
6	11	0.0388525	0.00148653
6	12	-0.0785726	-0.00205419
6	13	0.101026	0.00226769
6	14	-0.0981875	-0.00213531
6	15	0.0773327	0.00176056
6	16	-0.050732	-0.00127793
6	17	0.0277323	0.000768477
6	18	-0.0122555	-0.000289734
6	19	0.00395612	-5.44386e-05
6	20	-0.000508319	0.000176415
6	21	-0.000465987	-0.000116478
6	22	0.000491166	1.0683e-05
6	23	-0.000283401	3.33911e-05
6	24	0.00011271	3.24792e-06
6	25	-3.6513e-05	-7.66962e-05
7	1	0.000921491	-6.32924e-05
7	2	-0.0049947	0.000234943
7	3	0.0139139	-0.000457863
7	4	-0.0252212	0.000571635
7	5	0.0315808	-0.000358561
7	6	-0.0250686	-0.000368392
7	7	0.00342605	0.00150432
7	8	0.0269941	-0.00248109
7	9	-0.0544526	0.00270969
7	10	0.0689431	-0.00216182
7	11	-0.0676213	0.00125237
7	12	0.054848	-0.000365788
7	13	-0.0379643	-0.000299145
7	14	0.0228384	0.00062343
7	15	-0.0120683	-0.000567091
7	16	0.00564439	0.000277208
7	17	-0.00236143	-1.01475e-05
7	18	0.000883114	-0.000108936
7	19	-0.000256154	0.000133875
7	20	-3.91819e-06	-0.000125355
7	21	6.51021e-05	8.36643e-05
7	22	7.42878e-06	-1.87285e-05
7	23	-0.000116306	-3.42784e-05
7	24	0.000159143	4.8527e-05
7	25	-0.00012332	-1.68241e-05
8	1	-0.00058656	2.9817e-05
8	2	0.00507014	-0.000201049
8	3	-0.0226778	0.000560719
8	4	0.0684048	-0.000872399
8	5	-0.15488	0.000830925
8	6	0.278639	-0.000479744
8	7	-0.412369	0.000188569
8	8	0.513657	-0.000223858
8	9	-0.546869	0.000487932
8	10	0.502455	-0.000752317
8	11	-0.400298	0.000938606
8	12	0.276523	-0.00104965
8	13	-0.164583	0.00107813
8	14	0.0829401	-0.00104874
8	15	-0.0339292	0.000979393
8	16	0.0100288	-0.000828171
8	17	-0.00119304	0.000555882
8	18	-0.000662181	-0.000197136
8	19	0.000357067	-0.000148662
8	20	4.27175e-05	0.000381274
8	21	-0.000116389	-0.000458472
8	22	3.81581e-05	0.000406817
8	23	2.30556e-05	-0.000292393
8	24	-2.77927e-05	0.000178186
8	25	8.38271e-06	-9.68193e-05
9	1	0.000263024	-2.13867e-05
9	2	-0.00176423	0.000122766
9	3	0.00609292	-0.000375133
9	4	-0.0141203	0.000844487
9	5	0.0242845	-0.0014616
9	6	-0.0323633	0.00187748
9	7	0.0337323	-0.00171606
9	8	-0.0265924	0.000989795
9	9	0.0134372	-0.000113805
9	10	0.000487216	-0.000487519
9	11	-0.0104025	0.000715103
9	12	0.0143498	-0.000714284
9	13	-0.0133265	0.00061946
9	14	0.00980519	-0.000524871
9	15	-0.00603489	0.000526501
9	16	0.0031793	-0.000603823
9	17	-0.00143933	0.000606448
9	18	0.000555749	-0.000461871
9	19	-0.000166229	0.000264036
9	20	-2.40681e-05	-0.000122449
9	21	0.000154015	3.79695e-05
9	22	-0.000208573	2.90491e-05
9	23	0.000144224	-6.9706e-05
9	24	-8.88638e-06	7.21757e-05
9	25	-9.72596e-05	-6.38166e-05
10	1	-0.000296611	-2.4282e-06
10	2	0.00259352	-2.25301e-05
10	3	-0.0113545	9.01319e-05
10	4	0.0334786	-0.000117078
10	5	-0.0749089	-1.08604e-05
10	6	0.135032	0.000227575
10	7	-0.202907	-0.000306489
10	8	0.259685	0.00021933
10	9	-0.287163	-0.000216345
10	10	0.277035	0.000428151
10	11	-0.234494	-0.000671829
10	12	0.174427	0.000771564
10	13	-0.113715	-0.000791503
10	14	0.064442	0.000819389
10	15	-0.0311478	-0.00077068
10	16	0.0122906	0.000535243
10	17	-0.00351729	-0.000182732
10	18	0.000395034	-8.19399e-05
10	19	0.000251927	0.000128708
10	20	-0.000164423	-1.08264e-05
10	21	3.92606e-05	-0.000124474
10	22	-2.09569e-05	0.000186049
10	23	6.6419e-05	-0.000173228
10	24	-0.000114416	0.000120056
10	25	0.00012581	-5.98978e-05
11	1	5.48996e-05	1.31904e-05
11	2	-0.000414407	-7.52926e-05
11	3	0.00159578	0.000156437
11	4	-0.00414366	-9.16031e-05
11	5	0.00805764	-0.00027773
11	6	-0.0123716	0.000859407
11	7	0.0154505	-0.00128813
11	8	-0.0159026	0.00126535
11	9	0.0134465	-0.000863794
11	10	-0.00906854	0.000402763
11	11	0.0043773	-0.000128909
11	12	-0.000707236	9.18809e-05
11	13	-0.00138808	-0.000205478
11	14	0.00207215	0.000310513
11	15	-0.00186476	-0.000260335
11	16	0.00129885	5.58982e-05
11	17	-0.000743681	0.000149182
11	18	0.000370959	-0.000215965
11	19	-0.000189269	0.000149344
11	20	0.000123558	-4.59275e-05
11	21	-9.37121e-05	-4.07753e-05
11	22	5.30763e-05	0.000117361
11	23	-1.39479e-06	-0.000169743
11	24	-3.13577e-05	0.000165745
11	25	2.92761e-05	-0.000115386
12	1	-6.08224e-05	5.53078e-06
12	2	0.000574671	-2.01442e-05
12	3	-0.00269726	2.227e-05
12	4	0.00847771	4.66085e-05
12	5	-0.020045	-0.000207664
12	6	0.0379139	0.000342084
12	7	-0.0596206	-0.000271295
12	8	0.0799259	-1.99977e-05
12	9	-0.0927872	0.000336075
12	10	0.0941538	-0.000470685
12	11	-0.0839459	0.000402585
12	12	0.0659043	-0.000268655
12	13	-0.0454924	0.000165211
12	14	0.0274133	-5.62203e-05
12	15	-0.0141662	-0.00010838
12	16	0.00601744	0.000266367
12	17	-0.00186943	-0.00030185
12	18	0.000227133	0.000208962
12	19	0.000181599	-0.000101127
12	20	-0.000164427	6.31572e-05
12	21	8.21831e-05	-7.97904e-05
12	22	-2.1281e-05	0.000103572
12	23	-5.06732e-06	-0.000121243
12	24	-1.57602e-05	0.000134954
12	25	6.30046e-05	-0.000132571
13	1	1.2291e-05	4.59464e-06
13	2	-8.6984e-05	-2.469e-06
13	3	0.000339961	-1.1806e-05
13	4	-0.000914	6.75929e-06
13	5	0.00187808	5.53693e-05
13	6	-0.0031243	-0.000183859
13	7	0.00433043	0.000321762
13	8	-0.00507224	-0.000371143
13	9	0.00503922	0.000316313
13	10	-0.00421622	-0.000234941
13	11	0.00290967	0.000177528
13	12	-0.00157281	-0.000117953
13	13	0.000536038	7.29628e-06
13	14	0.000115109	0.000140222
13	15	-0.000423292	-0.000227381
13	16	0.0004611	0.00019064
13	17	-0.000349844	-9.00316e-05
13	18	0.000216644	2.48233e-05
13	19	-0.000121938	-2.19848e-05
13	20	7.36746e-05	5.15238e-05
13	21	-6.62998e-05	-9.14296e-05
13	22	8.42531e-05	0.000129538
13	23	-0.000101998	-0.00014439
13	24	0.000100123	0.000124346
13	25	-7.93224e-05	-8.36861e-05
14	1	-1.58264e-05	2.32941e-06
14	2	0.000111789	-5.04144e-06
14	3	-0.000497055	-1.69532e-05
14	4	0.00164978	0.000108886
14	5	-0.0042003	-0.000277296
14	6	0.00849158	0.000439928
14	7	-0.0141503	-0.000484286
14	8	0.020004	0.000394578
14	9	-0.0244328	-0.000277834
14	10	0.0260363	0.000225382
14	11	-0.0243281	-0.000216694
14	12	0.0199928	0.00018659
14	13	-0.0144444	-9.7839e-05
14	14	0.00909023	-2.67264e-05
14	15	-0.00486092	0.000106998
14	16	0.00208675	-9.57563e-05
14	17	-0.000591129	3.59359e-05
14	18	-5.20277e-05	1.44225e-05
14	19	0.000249214	-5.45802e-05
14	20	-0.000265046	9.85979e-05
14	21	0.000223817	-0.000122306
14	22	-0.000161401	9.75401e-05
14	23	9.07221e-05	-4.14134e-05
14	24	-3.54597e-05	-1.15931e-06
14	25	1.13306e-05	1.10843e-05
15	1	-2.33084e-06	1.24789e-06
15	2	7.91828e-07	-8.61524e-06
15	3	4.1257e-05	1.32419e-05
15	4	-0.000193343	1.4636e-05
15	5	0.0005089	-7.58399e-05
15	6	-0.000937073	0.000106281
15	7	0.00132878	-5.11585e-05
15	8	-0.00156467	-5.11542e-05
15	9	0.00161001	0.000114829
15	10	-0.00146505	-0.000109995
15	11	0.00114878	8.52913e-05
15	12	-0.00073163	-7.21343e-05
15	13	0.000325278	2.18336e-05
15	14	-1.66202e-05	9.38464e-05
15	15	-0.00015939	-0.000198174
15	16	0.000208463	0.000204751
15	17	-0.000175291	-0.000133811
15	18	0.000116756	6.89829e-05
15	19	-6.55224e-05	-4.7237e-05
15	20	2.93462e-05	4.51386e-05
15	21	-5.75919e-06	-4.0844e-05
15	22	-5.77235e-06	3.48882e-05
15	23	-1.04244e-07	-2.14652e-05
15	24	2.19187e-05	-6.84797e-06
15	25	-4.29694e-05	3.76009e-05
16	1	-8.38714e-07	-1.79157e-06
16	2	1.25838e-05	1.19772e-06
16	3	-7.99141e-05	7.12107e-06
16	4	0.000304101	-2.0517e-05
16	5	-0.000828828	3.09724e-05
16	6	0.00177638	-2.40884e-05
16	7	-0.00313696	-1.40837e-06
16	8	0.00466783	2.61381e-05
16	9	-0.00595119	-4.09748e-05
16	10	0.00661427	5.01049e-05
16	11	-0.00647679	-5.846e-05
16	12	0.00558091	6.76096e-05
16	13	-0.00419557	-6.90234e-05
16	14	0.00271111	5.99466e-05
16	15	-0.00145419	-4.8612e-05
16	16	0.000593745	3.45932e-05
16	17	-0.000139708	-1.44714e-05
16	18	-2.20447e-05	-3.31442e-06
16	19	4.5226e-05	1.16373e-06
16	20	-3.50143e-05	2.68289e-05
16	21	3.18355e-05	-5.71987e-05
16	22	-4.11633e-05	6.09146e-05
16	23	5.09398e-05	-3.42338e-05
16	24	-4.621e-05	-4.86823e-06
16	25	3.13055e-05	3.42047e-05
17	1	-3.93527e-06	4.02293e-06
17	2	2.11199e-05	-1.48668e-05
17	3	-5.37684e-05	3.36174e-05
17	4	6.73661e-05	-6.24953e-05
17	5	-9.20887e-06	0.000100872
17	6	-0.000130645	-0.000154652
17	7	0.000296839	0.000224978
17	8	-0.000400555	-0.000268299
17	9	0.000406388	0.000223318
17	10	-0.000356973	-0.000109836
17	11	0.000290517	2.80065e-05
17	12	-0.000198344	-3.00696e-05
17	13	5.79671e-05	7.63102e-05
17	14	0.000103424	-0.000111396
17	15	-0.000210413	0.000122584
17	16	0.000224876	-0.000126153
17	17	-0.000172273	0.000121329
17	18	0.000102463	-8.96657e-05
17	19	-5.79162e-05	3.16643e-05
17	20	4.7629e-05	2.80313e-05
17	21	-4.97597e-05	-6.9464e-05
17	22	4.58695e-05	9.41326e-05
17	23	-3.65636e-05	-0.000107566
17	24	2.89072e-05	0.000102203
17	25	-2.58889e-05	-7.25141e-05
18	1	-1.46983e-06	-4.07942e-08
18	2	4.15617e-06	-1.41252e-07
18	3	-1.58733e-05	4.33383e-06
18	4	6.15375e-05	-1.94934e-05
18	5	-0.000169298	5.51898e-05
18	6	0.000366104	-0.000116458
18	7	-0.000681362	0.000166468
18	8	0.00111102	-0.000140675
18	9	-0.00155853	5.36057e-05
18	10	0.00186397	1.18481e-05
18	11	-0.00192591	-4.00611e-05
18	12	0.00175809	6.41511e-05
18	13	-0.00143755	-6.79028e-05
18	14	0.00104503	2.36924e-05
18	15	-0.000651303	4.4421e-05
18	16	0.000319861	-9.46436e-05
18	17	-0.000102268	0.000120866
18	18	1.66884e-05	-0.000135848
18	19	-1.99832e-05	0.000132592
18	20	3.79544e-05	-0.000101386
18	21	-3.22031e-05	5.75597e-05
18	22	7.25677e-06	-2.15504e-05
18	23	2.11998e-05	-2.6928e-06
18	24	-3.81486e-05	1.43643e-05
18	25	3.65326e-05	-1.12702e-05
19	1	-4.25043e-07	1.02056e-06
19	2	8.05449e-06	-4.36141e-06
19	3	-2.64519e-05	1.75722e-06
19	4	5.11774e-05	1.31549e-05
19	5	-7.44974e-05	-1.32776e-05
19	6	8.07408e-05	-4.22789e-05
19	7	-6.72985e-05	0.000143464
19	8	5.26919e-05	-0.000209316
19	9	-5.20393e-05	0.000178947
19	10	6.28711e-05	-9.53508e-05
19	11	-6.64861e-05	3.28089e-05
19	12	6.02048e-05	-1.53412e-05
19	13	-6.9398e-05	3.29266e-05
19	14	0.000102093	-6.48046e-05
19	15	-0.000130636	9.69049e-05
19	16	0.000133783	-0.00012677
19	17	-0.000122982	0.000145049
19	18	0.00011575	-0.000135782
19	19	-0.000109478	9.66773e-05
19	20	9.29174e-05	-4.05023e-05
19	21	-6.71792e-05	-2.19288e-05
19	22	4.062e-05	8.27733e-05
19	23	-1.64667e-05	-0.000127711
19	24	-1.51221e-06	0.000138181
19	25	7.07365e-06	-0.000105174
20	1	-1.83288e-06	1.40873e-08
20	2	9.27116e-06	-1.46279e-06
20	3	-2.1615e-05	2.47614e-06
20	4	3.78451e-05	-1.35375e-06
20	5	-6.60544e-05	3.78003e-06
20	6	0.000124337	-2.07649e-05
20	7	-0.000228918	5.83397e-05
20	8	0.000364558	-8.81458e-05
20	9	-0.000483607	6.91783e-05
20	10	0.000542137	-2.03073e-05
20	11	-0.000535653	-9.80666e-06
20	12	0.000508392	3.06355e-05
20	13	-0.000498199	-7.15616e-05
20	14	0.000479591	9.84004e-05
20	15	-0.000400817	-5.97795e-05
20	16	0.000257182	-2.3393e-05
20	17	-0.000101164	8.20964e-05
20	18	-7.02426e-06	-8.69603e-05
20	19	4.62881e-05	6.26466e-05
20	20	-4.04688e-05	-3.68823e-05
20	21	2.59949e-05	1.90479e-05
20	22	-1.81248e-05	-9.19772e-06
20	23	1.39414e-05	2.51242e-06
20	24	-1.29792e-05	3.81858e-06
20	25	1.81003e-05	-6.49693e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode41_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0261591	0
0	2	0.0190046	0
0	3	0.005303	0
0	4	-0.0229758	0
0	5	0.0178662	0
0	6	0.00500818	0
0	7	-0.0244279	0
0	8	0.0224174	0
0	9	-0.000135063	0
0	10	-0.0240136	0
0	11	0.0308658	0
0	12	-0.0153444	0
0	13	-0.0122476	0
0	14	0.0363402	0
0	15	-0.0470882	0
0	16	0.0441132	0
0	17	-0.0330278	0
0	18	0.0201836	0
0	19	-0.00977677	0
0	20	0.00339946	0
0	21	-0.000622705	0
0	22	-1.53978e-05	0
0	23	-7.97253e-05	0
0	24	0.000185201	0
0	25	-0.00016613	0
1	1	0.160983	-0.00479918
1	2	-0.180484	0.00768141
1	3	-0.00257012	-0.00561903
1	4	0.189827	-0.0002328
1	5	-0.160398	0.00568906
1	6	-0.0627483	-0.00710475
1	7	0.237826	0.00397611
1	8	-0.173471	0.00129657
1	9	-0.0750876	-0.00545377
1	10	0.278681	0.00632929
1	11	-0.260645	-0.00383139
1	12	0.0351778	-0.000456674
1	13	0.242439	0.00458783
1	14	-0.419764	-0.00720179
1	15	0.443456	0.00778015
1	16	-0.355006	-0.00665957
1	17	0.229549	0.00475686
1	18	-0.122785	-0.00293157
1	19	0.0546325	0.00158015
1	20	-0.0199931	-0.00074214
1	21	0.00567559	0.000309152
1	22	-0.000871072	-0.000129245
1	23	-0.000298017	7.7359e-05
1	24	0.000297794	-8.34269e-05
1	25	-7.61893e-05	0.00011199
2	1	-0.00156059	0.000215031
2	2	0.0041042	-0.000648074
2	3	-0.00555964	0.0010339
2	4	0.00341716	-0.000774005
2	5	0.00224862	-0.000322748
2	6	-0.00746174	0.00144204
2	7	0.00725739	-0.00151534
2	8	-0.000646072	0.000297223
2	9	-0.00760024	0.00152777
2	10	0.0107764	-0.0028489
2	11	-0.00613918	0.00271025
2	12	-0.00309185	-0.000895757
2	13	0.0111838	-0.00182978
2	14	-0.0145114	0.0041604
2	15	0.0130639	-0.00505793
2	16	-0.00899567	0.00437853
2	17	0.00467002	-0.00288066
2	18	-0.00156814	0.00152375
2	19	0.000103286	-0.000732306
2	20	0.000114516	0.00034147
2	21	0.000149625	-7.49038e-05
2	22	-0.00029597	-0.000110809
2	23	0.000203151	0.000134626
2	24	-5.41999e-05	-2.42583e-05
2	25	-7.38492e-06	-9.11106e-05
3	1	0.0516403	0.000524542
3	2	-0.138382	-0.00180413
3	3	0.183472	0.0034567
3	4	-0.1248	-0.0043678
3	5	-0.00549471	0.00333604
3	6	0.107961	-0.000227444
3	7	-0.113653	-0.00330254
3	8	0.0415236	0.00482871
3	9	0.0367772	-0.00328612
3	10	-0.0708239	-0.000143756
3	11	0.0644328	0.00329798
3	12	-0.0506585	-0.00485842
3	13	0.0515545	0.00495259
3	14	-0.063718	-0.00438994
3	15	0.0716824	0.00370604
3	16	-0.0660148	-0.00298698
3	17	0.0490169	0.00219297
3	18	-0.0291579	-0.00134594
3	19	0.0135819	0.000560438
3	20	-0.00467132	-9.9364e-06
3	21	0.00101647	-0.000202094
3	22	-7.37338e-05	0.000141176
3	23	-2.21717e-06	1.69012e-05
3	24	-2.34531e-05	-0.000119565
3	25	2.82831e-05	0.000119884
4	1	0.00469253	-0.000240625
4	2	-0.0155492	0.000620131
4	3	0.0261952	-0.000502876
4	4	-0.0258821	-0.00055202
4	5	0.0105986	0.00192188
4	6	0.0117647	-0.00238849
4	7	-0.0274024	0.00136557
4	8	0.0271242	0.00062054
4	9	-0.0119602	-0.00233206
4	10	-0.00938331	0.00252083
4	11	0.0272759	-0.000820188
4	12	-0.036251	-0.00176774
4	13	0.0360417	0.00362035
4	14	-0.0297794	-0.00386807
4	15	0.0213757	0.00291841
4	16	-0.0136534	-0.00178852
4	17	0.00785668	0.00116119
4	18	-0.00407922	-0.00103065
4	19	0.00188749	0.00104185
4	20	-0.000775531	-0.000957787
4	21	0.000328276	0.000772504
4	22	-0.000198832	-0.000567551
4	23	0.00013469	0.000386983
4	24	-4.06992e-05	-0.00022877
4	25	-5.44519e-05	9.65819e-05
5	1	-0.012656	4.21695e-05
5	2	0.0514411	-0.000182691
5	3	-0.107379	0.000603078
5	4	0.139024	-0.00136855
5	5	-0.104658	0.00202103
5	6	0.00813752	-0.00180159
5	7	0.0906895	0.000387853
5	8	-0.117377	0.00155533
5	9	0.0402915	-0.00266829
5	10	0.106178	0.00206601
5	11	-0.248794	-0.000174661
5	12	0.325503	-0.00173873
5	13	-0.318153	0.00271511
5	14	0.250312	-0.00267083
5	15	-0.162312	0.00202678
5	16	0.086505	-0.00122311
5	17	-0.0366947	0.000621729
5	18	0.0112496	-0.000390209
5	19	-0.00167394	0.000388731
5	20	-0.000406569	-0.000388448
5	21	0.000215706	0.000311885
5	22	0.000114142	-0.000192424
5	23	-0.00019597	6.84074e-05
5	24	0.000170667	2.61641e-05
5	25	-0.000141149	-6.21565e-05
6	1	0.00143505	-0.0001902
6	2	-0.00667621	0.000774356
6	3	0.0162664	-0.00177115
6	4	-0.0265449	0.0027706
6	5	0.0317874	-0.00306764
6	6	-0.0288767	0.00233203
6	7	0.0199438	-0.000987347
6	8	-0.0106067	-0.000114912
6	9	0.00574845	0.000219407
6	10	-0.00657116	0.000846624
6	11	0.0106305	-0.00243375
6	12	-0.0141825	0.00350712
6	13	0.0148186	-0.00346046
6	14	-0.0124586	0.00249892
6	15	0.0085809	-0.00132916
6	16	-0.00483949	0.00053351
6	17	0.00214345	-0.000210857
6	18	-0.000604885	0.000132013
6	19	-4.23713e-05	-9.36744e-05
6	20	0.000142327	5.33114e-05
6	21	-1.55662e-05	-3.23216e-05
6	22	-0.000121478	2.86329e-05
6	23	0.000198808	-2.33702e-05
6	24	-0.000227182	1.39708e-05
6	25	0.00021762	-1.86181e-05
7	1	-0.00947417	3.84671e-05
7	2	0.0514266	-0.000133083
7	3	-0.143826	0.000292122
7	4	0.262485	-0.000598605
7	5	-0.332362	0.00107555
7	6	0.27311	-0.00140793
7	7	-0.0666591	0.000997517
7	8	-0.216588	0.0004565
7	9	0.459801	-0.00240375
7	10	-0.573601	0.00373344
7	11	0.542234	-0.00374006
7	12	-0.414965	0.0026912
7	13	0.26256	-0.00139382
7	14	-0.137152	0.000424191
7	15	0.0577796	8.64138e-05
7	16	-0.018505	-0.000215685
7	17	0.00396216	8.84198e-05
7	18	-0.000586027	0.000120417
7	19	0.000479145	-0.000243073
7	20	-0.000554272	0.000243552
7	21	0.000306391	-0.000193601
7	22	-8.60213e-06	0.000144758
7	23	-0.000151671	-9.70774e-05
7	24	0.000186859	4.80673e-05
7	25	-0.000157985	-9.44498e-06
8	1	4.42852e-05	-3.45688e-05
8	2	-2.76808e-05	0.000223924
8	3	-0.000830174	-0.000734553
8	4	0.00434277	0.00162717
8	5	-0.0125693	-0.00266409
8	6	0.025727	0.00332717
8	7	-0.0407351	-0.00322227
8	8	0.0524704	0.00240279
8	9	-0.0567777	-0.0012154
8	10	0.0526191	5.36302e-05
8	11	-0.0421501	0.000675045
8	12	0.0292003	-0.000711889
8	13	-0.0173518	0.000240618
8	14	0.00865784	0.000243072
8	15	-0.00341236	-0.000425813
8	16	0.000783766	0.000360121
8	17	0.000302539	-0.000206109
8	18	-0.000623317	4.2276e-05
8	19	0.000588544	8.64524e-05
8	20	-0.000410342	-0.000151977
8	21	0.000213279	0.000169602
8	22	-5.08949e-05	-0.000153077
8	23	-5.29281e-05	9.16595e-05
8	24	8.44208e-05	1.23429e-06
8	25	-6.7209e-05	-7.38134e-05
9	1	-0.00278809	3.43118e-06
9	2	0.0192433	-2.46473e-05
9	3	-0.068235	0.000123279
9	4	0.161881	-0.000389363
9	5	-0.285009	0.000862257
9	6	0.39118	-0.00140746
9	7	-0.427182	0.00163121
9	8	0.369424	-0.00110618
9	9	-0.241171	-0.00014052
9	10	0.0962951	0.00150784
9	11	0.0148715	-0.00234068
9	12	-0.0701929	0.00243226
9	13	0.0772352	-0.00197251
9	14	-0.0582495	0.00125863
9	15	0.0338558	-0.000563063
9	16	-0.015243	9.04658e-05
9	17	0.00485515	9.55695e-05
9	18	-0.000610304	-8.56856e-05
9	19	-0.000431482	1.5405e-05
9	20	0.000346272	4.97311e-05
9	21	-0.000132081	-0.000102225
9	22	6.75659e-05	0.000125302
9	23	-0.000106179	-0.000105368
9	24	0.000158474	6.63343e-05
9	25	-0.000185912	-3.97665e-05
10	1	-1.39649e-05	-3.53964e-06
10	2	0.000126384	5.36862e-05
10	3	-0.000630177	-0.000227066
10	4	0.00214396	0.000520864
10	5	-0.00541728	-0.000840459
10	6	0.0107605	0.00117901
10	7	-0.0174696	-0.00162657
10	8	0.0237344	0.00213279
10	9	-0.0273818	-0.00245223
10	10	0.0271314	0.00236429
10	11	-0.0233186	-0.00186852
10	12	0.0175207	0.00120481
10	13	-0.0115517	-0.00067236
10	14	0.00662418	0.000385249
10	15	-0.00315771	-0.000272166
10	16	0.00106808	0.000258345
10	17	-5.67096e-05	-0.000301655
10	18	-0.000248898	0.000324128
10	19	0.000199201	-0.000261919
10	20	-5.27416e-05	0.000150117
10	21	-5.05763e-05	-6.03014e-05
10	22	8.48347e-05	6.28718e-08
10	23	-8.40299e-05	5.87421e-05
10	24	6.87319e-05	-0.000105253
10	25	-3.01634e-05	0.000103022
11	1	-0.000504083	1.34292e-05
11	2	0.00408193	-5.12924e-05
11	3	-0.0168339	0.000110724
11	4	0.0464155	-0.000231887
11	5	-0.0953752	0.000529463
11	6	0.154387	-0.00104477
11	7	-0.203172	0.00153016
11	8	0.221275	-0.001555
11	9	-0.200956	0.000948946
11	10	0.151622	-1.51363e-05
11	11	-0.0929619	-0.000743836
11	12	0.0432735	0.00104616
11	13	-0.0116209	-0.000982931
11	14	-0.0027203	0.000790509
11	15	0.00585869	-0.000573563
11	16	-0.00424398	0.000330007
11	17	0.00193594	-0.000109659
11	18	-0.000470908	-1.67435e-05
11	19	-8.57538e-05	6.68024e-05
11	20	0.000146552	-9.99271e-05
11	21	-7.39493e-05	0.000114303
11	22	3.60281e-05	-6.98571e-05
11	23	-4.65575e-05	-1.91949e-05
11	24	5.91095e-05	8.54464e-05
11	25	-5.46611e-05	-9.1735e-05
12	1	-4.58222e-06	-3.50538e-06
12	2	5.21615e-05	2.85994e-05
12	3	-0.000228616	-0.000107477
12	4	0.000648682	0.000263711
12	5	-0.00146039	-0.000486378
12	6	0.0028206	0.000730371
12	7	-0.0047112	-0.000953215
12	8	0.00673842	0.00113834
12	9	-0.00823431	-0.0012811
12	10	0.00864292	0.00136152
12	11	-0.00786955	-0.00132766
12	12	0.00630015	0.00113967
12	13	-0.00448566	-0.000820978
12	14	0.00283156	0.000437015
12	15	-0.001541	-8.19028e-05
12	16	0.000691899	-0.000124118
12	17	-0.000254195	0.000123983
12	18	9.48937e-05	-1.99444e-06
12	19	-6.4539e-05	-9.35434e-05
12	20	7.43423e-05	9.23703e-05
12	21	-9.59081e-05	-4.25992e-05
12	22	0.000121961	2.0642e-05
12	23	-0.000141379	-3.00136e-05
12	24	0.000146553	2.67342e-05
12	25	-0.000135315	-9.80651e-06
13	1	-6.71458e-05	3.16452e-06
13	2	0.000643051	-1.88217e-05
13	3	-0.00303287	5.79312e-05
13	4	0.00943012	-0.00012687
13	5	-0.0217429	0.000228615
13	6	0.039528	-0.000376825
13	7	-0.0586895	0.000569335
13	8	0.0726558	-0.00070338
13	9	-0.0759089	0.000614492
13	10	0.067317	-0.00027627
13	11	-0.0505919	-0.000139664
13	12	0.0318035	0.000439074
13	13	-0.0161415	-0.000539529
13	14	0.00599537	0.000448935
13	15	-0.000996898	-0.000236076
13	16	-0.000634464	2.40181e-05
13	17	0.00069006	7.64439e-05
13	18	-0.000321157	-4.68653e-05
13	19	4.09793e-05	-4.09284e-05
13	20	5.04261e-05	9.08448e-05
13	21	-3.81732e-05	-5.78699e-05
13	22	2.58126e-05	-1.41494e-05
13	23	-5.00224e-05	4.41252e-05
13	24	7.79154e-05	-6.75386e-06
13	25	-7.0183e-05	-5.20974e-05
14	1	-3.28779e-06	1.01115e-06
14	2	2.351e-05	-9.85163e-06
14	3	-8.92357e-05	3.54051e-05
14	4	0.000228634	-7.58008e-05
14	5	-0.000459275	9.08046e-05
14	6	0.000809036	-2.70486e-05
14	7	-0.00131653	-8.01408e-05
14	8	0.00193332	0.000146663
14	9	-0.00245715	-0.00018327
14	10	0.0026921	0.000236095
14	11	-0.00259899	-0.000280711
14	12	0.00222825	0.000285978
14	13	-0.00167884	-0.000244314
14	14	0.00110861	0.000133014
14	15	-0.000640403	5.27144e-05
14	16	0.000307094	-0.000250625
14	17	-0.000105319	0.000349265
14	18	9.64458e-06	-0.000278919
14	19	4.22666e-05	0.000101456
14	20	-9.85758e-05	3.86031e-05
14	21	0.000148459	-7.09825e-05
14	22	-0.000161055	4.7488e-05
14	23	0.000132708	-3.46728e-05
14	24	-8.10167e-05	3.79189e-05
14	25	2.66047e-05	-3.52411e-05
15	1	-3.18488e-06	-1.0309e-06
15	2	5.30334e-05	6.04933e-06
15	3	-0.000333425	-1.18994e-05
15	4	0.00127702	2.12541e-05
15	5	-0.00352039	-2.7131e-05
15	6	0.00746271	-2.13791e-05
15	7	-0.0126349	0.000159542
15	8	0.0176069	-0.000324723
15	9	-0.0206405	0.000390223
15	10	0.0205997	-0.000301528
15	11	-0.0175453	0.000130879
15	12	0.0126582	1.95113e-05
15	13	-0.00757665	-9.5405e-05
15	14	0.00358695	9.56455e-05
15	15	-0.00116046	-4.5759e-05
15	16	6.05148e-05	-3.51816e-05
15	17	0.000232037	0.000115987
15	18	-0.000174804	-0.000138686
15	19	4.54329e-05	8.02179e-05
15	20	3.67249e-05	9.82936e-06
15	21	-5.30941e-05	-6.53481e-05
15	22	3.41356e-05	6.43241e-05
15	23	-1.9704e-05	-3.31634e-05
15	24	2.97587e-05	1.4023e-05
15	25	-5.37686e-05	-2.31129e-05
16	1	-2.63671e-06	-7.03248e-07
16	2	1.78449e-05	7.75909e-06
16	3	-4.96195e-05	-3.51186e-05
16	4	8.21139e-05	9.16907e-05
16	5	-0.000104168	-0.00013207
16	6	0.000148658	7.59925e-05
16	7	-0.000288038	7.23962e-05
16	8	0.000567972	-0.000211414
16	9	-0.000919077	0.000248982
16	10	0.00116351	-0.000172006
16	11	-0.00117297	3.6019e-05
16	12	0.000981481	9.54902e-05
16	13	-0.000708364	-0.000190506
16	14	0.000437417	0.000251536
16	15	-0.000192635	-0.000284392
16	16	-6.22327e-06	0.000257754
16	17	0.000111196	-0.000157696
16	18	-0.000104435	5.23661e-05
16	19	4.50341e-05	-1.25255e-05
16	20	-5.3576e-06	2.11062e-05
16	21	3.39318e-06	-2.52471e-05
16	22	-2.19507e-05	1.7422e-05
16	23	4.55316e-05	-2.07722e-05
16	24	-6.51771e-05	3.90997e-05
16	25	7.33747e-05	-5.35576e-05
17	1	1.09631e-06	-1.3406e-06
17	2	-1.07375e-05	1.46603e-06
17	3	2.68836e-05	-5.42756e-06
17	4	1.91655e-05	3.02438e-05
17	5	-0.00028063	-7.18573e-05
17	6	0.000917774	8.21865e-05
17	7	-0.0019692	-7.69949e-06
17	8	0.00324996	-0.000125742
17	9	-0.00439002	0.000218047
17	10	0.00500344	-0.000208562
17	11	-0.00486781	0.000114872
17	12	0.00403511	1.68233e-05
17	13	-0.00280751	-0.000130601
17	14	0.00157929	0.000166696
17	15	-0.000644625	-0.00010568
17	16	9.63274e-05	-9.59489e-06
17	17	0.00013316	0.000113801
17	18	-0.000168154	-0.000160827
17	19	0.000120817	0.00014085
17	20	-6.96694e-05	-7.85764e-05
17	21	5.0291e-05	1.15967e-05
17	22	-5.48674e-05	2.72233e-05
17	23	5.79727e-05	-2.35243e-05
17	24	-4.62888e-05	-5.40589e-06
17	25	2.37012e-05	2.58017e-05
18	1	-1.97971e-07	5.18333e-08
18	2	1.81972e-06	-1.13309e-06
18	3	-5.12368e-06	-4.97852e-06
18	4	2.22203e-06	3.69686e-05
18	5	7.79893e-06	-9.92961e-05
18	6	-1.12054e-05	0.000147597
18	7	4.90765e-06	-0.000108351
18	8	1.79029e-05	-1.51783e-05
18	9	-8.15234e-05	0.000121925
18	10	0.000185008	-0.000139073
18	11	-0.000281684	9.13247e-05
18	12	0.000316476	-4.26039e-05
18	13	-0.000283639	2.11424e-05
18	14	0.000219487	-6.59951e-06
18	15	-0.000135844	-2.7895e-05
18	16	2.61097e-05	6.91966e-05
18	17	7.89974e-05	-7.40665e-05
18	18	-0.0001284	3.77046e-05
18	19	0.000115756	-8.06347e-06
18	20	-8.68176e-05	1.13818e-05
18	21	7.80267e-05	-1.98476e-05
18	22	-7.85818e-05	7.28944e-06
18	23	6.1594e-05	1.08533e-05
18	24	-2.84912e-05	-4.91745e-06
18	25	4.46784e-06	-2.69467e-05
19	1	2.45969e-06	7.49425e-07
19	2	-1.64691e-05	-3.23578e-06
19	3	4.52459e-05	6.79885e-06
19	4	-7.4231e-05	-3.33833e-06
19	5	8.73039e-05	-1.50794e-05
19	6	-7.48461e-05	3.26467e-05
19	7	5.86734e-06	-2.08602e-05
19	8	0.000172036	-3.05087e-05
19	9	-0.000457365	0.000108729
19	10	0.000750319	-0.000174615
19	11	-0.000924323	0.000177865
19	12	0.000927877	-0.000102433
19	13	-0.000793811	-1.71885e-05
19	14	0.000574298	0.000114685
19	15	-0.000327421	-0.000133581
19	16	0.000125675	7.70317e-05
19	17	-1.46076e-05	2.3207e-07
19	18	-9.0747e-06	-5.32054e-05
19	19	-1.79819e-05	7.01898e-05
19	20	4.83433e-05	-4.98877e-05
19	21	-5.38369e-05	3.78316e-07
19	22	4.07462e-05	4.66666e-05
19	23	-3.08535e-05	-5.75971e-05
19	24	3.18179e-05	3.22586e-05
19	25	-3.61655e-05	-1.38964e-06
20	1	1.21348e-06	7.66333e-07
20	2	-2.71744e-06	-4.60334e-06
20	3	2.74174e-06	1.42191e-05
20	4	-2.18848e-06	-2.46519e-05
20	5	7.28145e-06	2.37002e-05
20	6	-3.05348e-05	-9.36197e-06
20	7	5.49517e-05	-4.7109e-06
20	8	-2.62759e-05	4.76531e-06
20	9	-6.76306e-05	1.07881e-05
20	10	0.000170546	-3.14169e-05
20	11	-0.000233062	4.65295e-05
20	12	0.000257614	-6.59648e-05
20	13	-0.000267998	9.97238e-05
20	14	0.000269845	-0.000118272
20	15	-0.000253029	9.01813e-05
20	16	0.000213321	-3.40815e-05
20	17	-0.00015511	-1.01584e-05
20	18	8.85617e-05	2.58161e-05
20	19	-3.27309e-05	-2.03243e-05
20	20	3.58385e-07	7.50122e-06
20	21	1.92518e-05	5.45915e-06
20	22	-3.80835e-05	-1.96525e-05
20	23	4.6132e-05	3.44667e-05
20	24	-3.28355e-05	-4.17613e-05
20	25	9.97147e-06	3.23815e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode42_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0260388	0
0	2	0.0187239	0
0	3	0.00438442	0
0	4	-0.0194929	0
0	5	0.0134919	0
0	6	0.00612607	0
0	7	-0.0204493	0
0	8	0.0170217	0
0	9	0.000426248	0
0	10	-0.0171467	0
0	11	0.020573	0
0	12	-0.00936885	0
0	13	-0.00815361	0
0	14	0.0222469	0
0	15	-0.0280141	0
0	16	0.0260411	0
0	17	-0.019748	0
0	18	0.0126795	0
0	19	-0.00703138	0
0	20	0.00346025	0
0	21	-0.00161119	0
0	22	0.000756151	0
0	23	-0.000291085	0
0	24	-3.62071e-05	0
0	25	0.000216322	0
1	1	-0.165736	0.00137173
1	2	0.24767	-0.00182048
1	3	-0.148524	0.000552263
1	4	-0.0565275	0.00154702
1	5	0.199218	-0.00277303
1	6	-0.177165	0.00211047
1	7	0.0306984	-5.17703e-05
1	8	0.116054	-0.00191041
1	9	-0.167638	0.00255347
1	10	0.115454	-0.00178307
1	11	-0.01389	0.00053539
1	12	-0.0768159	7.6728e-05
1	13	0.126377	0.000307038
1	14	-0.135201	-0.00113927
1	15	0.118151	0.00162559
1	16	-0.0905258	-0.00148822
1	17	0.0623882	0.00107277
1	18	-0.0387434	-0.000756714
1	19	0.0214286	0.000576702
1	20	-0.010361	-0.000445686
1	21	0.004227	0.000348008
1	22	-0.00128311	-0.000271537
1	23	9.08078e-05	0.000168657
1	24	0.000235053	-2.37891e-05
1	25	-0.00019169	-0.000117415
2	1	-0.00329607	-0.00108371
2	2	0.00690197	0.0018945
2	3	-0.00695775	-0.00111976
2	4	0.00255746	-0.000799301
2	5	0.00316749	0.00201108
2	6	-0.00592935	-0.00131941
2	7	0.003837	-0.00062826
2	8	0.00116355	0.00219349
2	9	-0.0050046	-0.00238238
2	10	0.00494664	0.00151036
2	11	-0.00161383	-0.000604681
2	12	-0.0021302	0.000366672
2	13	0.00395905	-0.000623416
2	14	-0.00363712	0.000654936
2	15	0.0023052	-4.91784e-05
2	16	-0.00105053	-0.000829964
2	17	0.000316333	0.00134437
2	18	-3.7184e-05	-0.00129073
2	19	-3.72162e-05	0.000888727
2	20	6.72926e-05	-0.000387192
2	21	-8.30671e-05	-6.1245e-05
2	22	8.86251e-05	0.000339747
2	23	-8.18343e-05	-0.000394371
2	24	3.74382e-05	0.000279949
2	25	3.94468e-05	-0.000118948
3	1	0.0705207	-2.62571e-05
3	2	-0.222025	0.000341549
3	3	0.383484	-0.00124989
3	4	-0.431442	0.00244895
3	5	0.290717	-0.00279164
3	6	-0.00496947	0.00126713
3	7	-0.280792	0.00170095
3	8	0.413725	-0.00426597
3	9	-0.329912	0.00458517
3	10	0.0838368	-0.00217169
3	11	0.200514	-0.00204821
3	12	-0.408867	0.00650032
3	13	0.489083	-0.00961474
3	14	-0.454535	0.0104337
3	15	0.354276	-0.00910238
3	16	-0.238974	0.00660634
3	17	0.141339	-0.00399739
3	18	-0.0733492	0.00194681
3	19	0.0329598	-0.000712376
3	20	-0.0123284	0.00020404
3	21	0.00340831	-0.000127398
3	22	-0.000324664	0.000184176
3	23	-0.000369122	-0.00019351
3	24	0.000321502	0.000118485
3	25	-0.000156931	-2.86884e-05
4	1	0.0026682	-0.000445036
4	2	-0.00932943	0.00144277
4	3	0.0170476	-0.00228815
4	4	-0.0192061	0.00211054
4	5	0.0113109	-0.00110876
4	6	0.00394531	0.000329194
4	7	-0.0177281	-0.000436546
4	8	0.0216681	0.00110472
4	9	-0.0136698	-0.00134676
4	10	-0.00175951	0.000415482
4	11	0.017361	0.00152936
4	12	-0.027287	-0.00368099
4	13	0.029395	0.00520575
4	14	-0.0252474	-0.00563133
4	15	0.0182662	0.00503803
4	16	-0.0115147	-0.00388508
4	17	0.00654278	0.00261175
4	18	-0.00349838	-0.00147948
4	19	0.0018377	0.000633056
4	20	-0.000969528	-0.000138107
4	21	0.000515566	-4.52315e-05
4	22	-0.000272929	5.85791e-05
4	23	0.00014069	-4.26904e-05
4	24	-8.17592e-05	3.91714e-05
4	25	7.87817e-05	-2.82356e-05
5	1	-0.0071865	0.00029025
5	2	0.0366986	-0.00108458
5	3	-0.104177	0.00207469
5	4	0.207352	-0.00258498
5	5	-0.31367	0.00232539
5	6	0.368182	-0.00159871
5	7	-0.322012	0.000726595
5	8	0.163581	0.000289963
5	9	0.0691656	-0.00135035
5	10	-0.304819	0.00195492
5	11	0.47316	-0.00168997
5	12	-0.53658	0.000830454
5	13	0.500312	-0.000123434
5	14	-0.400006	2.49392e-05
5	15	0.279253	-0.000371384
5	16	-0.171338	0.000703848
5	17	0.0921427	-0.000726036
5	18	-0.0427904	0.000448372
5	19	0.0164821	-5.91274e-05
5	20	-0.00466567	-0.000224127
5	21	0.000448753	0.000269825
5	22	0.00050966	-0.000105704
5	23	-0.00044041	-0.000114926
5	24	0.000224915	0.000241215
5	25	-5.83997e-05	-0.000237369
6	1	0.000513966	-2.0226e-05
6	2	-0.00261105	1.33101e-06
6	3	0.00706987	0.000327854
6	4	-0.0127911	-0.00138586
6	5	0.0166906	0.00330849
6	6	-0.0160779	-0.00538267
6	7	0.0111762	0.00614595
6	8	-0.00493892	-0.00457825
6	9	0.000673187	0.00118331
6	10	8.42666e-05	0.0023825
6	11	0.00192364	-0.00462185
6	12	-0.00465286	0.00507878
6	13	0.00625327	-0.00422134
6	14	-0.00604058	0.00281227
6	15	0.00451645	-0.00148734
6	16	-0.00268311	0.000609285
6	17	0.00129448	-0.000221538
6	18	-0.000545783	0.000150783
6	19	0.000244135	-0.000195656
6	20	-0.000150654	0.000227726
6	21	0.000138797	-0.000190601
6	22	-0.000140145	8.54484e-05
6	23	0.000101099	4.13508e-05
6	24	-2.28389e-05	-0.000135598
6	25	-3.82892e-05	0.000174197
7	1	0.0008916	5.46792e-06
7	2	-0.00503799	-4.5847e-05
7	3	0.0149451	8.03699e-05
7	4	-0.030402	7.09255e-05
7	5	0.0482516	-0.000413957
7	6	-0.065869	0.000542843
7	7	0.0844322	-9.38758e-05
7	8	-0.107829	-0.000723798
7	9	0.13756	0.00138562
7	10	-0.168512	-0.00168424
7	11	0.190212	0.00180233
7	12	-0.19298	-0.00194017
7	13	0.174026	0.00210292
7	14	-0.138875	-0.00214432
7	15	0.0977443	0.00192075
7	16	-0.0602944	-0.00140327
7	17	0.0321657	0.000716885
7	18	-0.0143929	-0.000118583
7	19	0.00496108	-0.00017058
7	20	-0.000902115	0.000162531
7	21	-0.000324998	-6.49e-05
7	22	0.000390217	4.29111e-05
7	23	-0.000192157	-8.99129e-05
7	24	8.85901e-05	0.00012697
7	25	-0.000102519	-0.000127331
8	1	-0.000159999	-3.65667e-05
8	2	0.000920802	0.000152712
8	3	-0.00299252	-0.00034443
8	4	0.00713401	0.000566079
8	5	-0.0136251	-0.000809556
8	6	0.0216281	0.00115424
8	7	-0.029169	-0.00170502
8	8	0.0339363	0.00249239
8	9	-0.0343811	-0.00338721
8	10	0.0304444	0.00407569
8	11	-0.0235194	-0.00425354
8	12	0.015764	0.00387052
8	13	-0.00911026	-0.00309334
8	14	0.00451897	0.00211735
8	15	-0.00193412	-0.00112914
8	16	0.000735373	0.000338205
8	17	-0.000243311	0.000120734
8	18	4.98871e-05	-0.00027913
8	19	-3.44669e-05	0.000263141
8	20	0.000140408	-0.000184616
8	21	-0.00023472	0.000104103
8	22	0.000212287	-3.86038e-05
8	23	-0.000122355	-1.43981e-05
8	24	7.80828e-05	5.40283e-05
8	25	-9.41767e-05	-7.29649e-05
9	1	0.000450493	-4.91448e-06
9	2	-0.00324762	6.92789e-05
9	3	0.0120712	-0.000271553
9	4	-0.0304222	0.000628223
9	5	0.0581668	-0.00115485
9	6	-0.0898012	0.00185055
9	7	0.116756	-0.00247294
9	8	-0.131934	0.00263933
9	9	0.132891	-0.00228192
9	10	-0.121965	0.00174746
9	11	0.103979	-0.00137316
9	12	-0.0834899	0.00116725
9	13	0.0634111	-0.00095147
9	14	-0.045203	0.000607627
9	15	0.0296763	-0.000158472
9	16	-0.0174738	-0.000230743
9	17	0.00894405	0.000362691
9	18	-0.00381699	-0.000206727
9	19	0.00123038	-5.90102e-05
9	20	-0.000152407	0.000222032
9	21	-0.000189435	-0.000228239
9	22	0.00021019	0.000184216
9	23	-0.000116235	-0.000179729
9	24	1.53311e-05	0.00019124
9	25	5.50027e-05	-0.000171576
10	1	-3.71867e-05	6.36036e-06
10	2	0.000267047	-3.61711e-05
10	3	-0.00108556	0.000143752
10	4	0.00305395	-0.000376677
10	5	-0.0064445	0.000672128
10	6	0.0107983	-0.000856236
10	7	-0.0150227	0.000736396
10	8	0.0179254	-0.000262545
10	9	-0.0187092	-0.000392364
10	10	0.0172288	0.000965645
10	11	-0.0140507	-0.00122392
10	12	0.0102159	0.00108238
10	13	-0.00670936	-0.000723596
10	14	0.00406031	0.00040337
10	15	-0.00234238	-0.000176107
10	16	0.00134484	-3.29011e-05
10	17	-0.000752872	0.000227475
10	18	0.000350275	-0.000342451
10	19	-0.000100183	0.000353433
10	20	2.88565e-05	-0.000303985
10	21	-9.4173e-05	0.000242203
10	22	0.000181706	-0.000174898
10	23	-0.000198135	9.79262e-05
10	24	0.000144599	-2.6438e-05
10	25	-7.77404e-05	-2.43003e-05
11	1	8.90709e-05	3.14287e-06
11	2	-0.000723226	-4.86774e-06
11	3	0.00303184	-3.3049e-05
11	4	-0.00861038	0.000150423
11	5	0.0185032	-0.000313421
11	6	-0.0318936	0.000448065
11	7	0.0456761	-0.000569352
11	8	-0.0556699	0.000776369
11	9	0.0588126	-0.00105984
11	10	-0.0546897	0.00124053
11	11	0.0453698	-0.0011884
11	12	-0.0340183	0.00100206
11	13	0.0234038	-0.000890649
11	14	-0.0149954	0.00090882
11	15	0.00895178	-0.000895587
11	16	-0.00481632	0.000699473
11	17	0.00215244	-0.000371887
11	18	-0.000654456	9.28036e-05
11	19	-5.16187e-06	2.8892e-05
11	20	0.000196766	-3.19712e-05
11	21	-0.000194742	1.56643e-05
11	22	0.000121122	-2.68503e-05
11	23	-3.05606e-05	4.30079e-05
11	24	-3.29678e-05	-3.4522e-05
11	25	5.37187e-05	4.45748e-06
12	1	5.28986e-06	1.63259e-06
12	2	8.22189e-06	-1.78363e-05
12	3	-0.000192768	5.63536e-05
12	4	0.000792909	-0.000112943
12	5	-0.00191575	0.000177128
12	6	0.00341038	-0.000213595
12	7	-0.00493476	0.000185023
12	8	0.00608922	-7.36656e-05
12	9	-0.00657816	-0.000122987
12	10	0.00630449	0.000351234
12	11	-0.00538511	-0.000510579
12	12	0.00411652	0.000539417
12	13	-0.00283645	-0.000459592
12	14	0.00176964	0.000339067
12	15	-0.00099173	-0.000211953
12	16	0.00047935	7.05093e-05
12	17	-0.000170991	6.21483e-05
12	18	5.90853e-06	-0.000134797
12	19	6.87594e-05	0.000138475
12	20	-9.26687e-05	-0.000107683
12	21	8.1191e-05	7.10187e-05
12	22	-4.21342e-05	-2.92825e-05
12	23	-4.44303e-06	-2.62788e-05
12	24	4.17988e-05	8.54096e-05
12	25	-7.14811e-05	-0.000121525
13	1	1.74747e-05	7.18725e-06
13	2	-0.000131832	-4.91613e-05
13	3	0.000550133	0.000149906
13	4	-0.00166737	-0.00025866
13	5	0.00398601	0.000270829
13	6	-0.0077204	-0.000150363
13	7	0.0123331	-6.50054e-05
13	8	-0.0165675	0.000345076
13	9	0.0190505	-0.000628582
13	10	-0.0189896	0.000770927
13	11	0.0165504	-0.000670796
13	12	-0.0127317	0.000439699
13	13	0.00878447	-0.000325317
13	14	-0.00557148	0.000428863
13	15	0.00332946	-0.000591073
13	16	-0.00186438	0.00059176
13	17	0.000901471	-0.000388427
13	18	-0.000300358	0.000119917
13	19	6.36352e-06	6.14421e-05
13	20	8.10132e-05	-0.000106524
13	21	-0.000101818	6.795e-05
13	22	0.000131099	-2.49231e-05
13	23	-0.000150875	6.80678e-06
13	24	0.000129733	2.84964e-06
13	25	-7.57108e-05	-1.12819e-05
14	1	3.49377e-06	-2.97163e-06
14	2	-1.00986e-05	2.58385e-06
14	3	4.55138e-06	2.04797e-05
14	4	8.37789e-05	-5.82346e-05
14	5	-0.000352565	8.48102e-05
14	6	0.000772192	-0.000105029
14	7	-0.00117051	0.000111671
14	8	0.00141097	-5.40858e-05
14	9	-0.00147699	-8.69183e-05
14	10	0.0014004	0.000243435
14	11	-0.001206	-0.000321718
14	12	0.000924471	0.000302419
14	13	-0.000603943	-0.000242528
14	14	0.000309965	0.000196073
14	15	-0.000110022	-0.000160702
14	16	3.03491e-05	9.94642e-05
14	17	-3.20731e-05	-1.19152e-05
14	18	4.42524e-05	-4.98651e-05
14	19	-2.78654e-05	4.90306e-05
14	20	-2.62331e-06	-6.49771e-06
14	21	2.25725e-05	-3.21033e-05
14	22	-3.4028e-05	4.40376e-05
14	23	4.98012e-05	-4.12159e-05
14	24	-6.68231e-05	4.57306e-05
14	25	6.98909e-05	-5.95374e-05
15	1	-2.08497e-06	1.95461e-07
15	2	-4.43248e-06	-1.27498e-05
15	3	6.6827e-05	5.63945e-05
15	4	-0.000274909	-0.000127387
15	5	0.000748258	0.000202451
15	6	-0.00157095	-0.000245114
15	7	0.00267697	0.000198923
15	8	-0.0038135	-2.43622e-05
15	9	0.00464239	-0.000246781
15	10	-0.00489416	0.000468517
15	11	0.00448637	-0.000462561
15	12	-0.00356489	0.000232828
15	13	0.00244089	2.28905e-05
15	14	-0.00143989	-0.000137907
15	15	0.000748602	0.00010698
15	16	-0.000360094	-2.88845e-05
15	17	0.000147229	-1.23881e-05
15	18	6.71426e-07	7.4778e-06
15	19	-9.80184e-05	5.6699e-06
15	20	0.000114479	6.58605e-07
15	21	-7.10871e-05	-1.57851e-05
15	22	3.64173e-05	1.08111e-05
15	23	-4.42646e-05	1.59674e-05
15	24	6.65416e-05	-3.23889e-05
15	25	-6.54626e-05	2.26164e-05
16	1	-1.51232e-06	2.29534e-06
16	2	-4.63198e-06	-2.54817e-06
16	3	2.85627e-05	-6.07889e-06
16	4	-5.78117e-05	3.63013e-05
16	5	5.29593e-05	-0.000113309
16	6	3.78692e-05	0.000207843
16	7	-0.000208564	-0.000216975
16	8	0.000374404	9.44147e-05
16	9	-0.000474528	6.9337e-05
16	10	0.000501546	-0.000148959
16	11	-0.000449318	0.000134213
16	12	0.000341956	-0.000127182
16	13	-0.000241325	0.000184125
16	14	0.000162119	-0.000239328
16	15	-7.68956e-05	0.000215273
16	16	-5.60117e-06	-0.000129155
16	17	5.48088e-05	6.24188e-05
16	18	-6.40419e-05	-6.41976e-05
16	19	4.51412e-05	0.000104609
16	20	-1.49884e-05	-0.000127261
16	21	-8.86728e-06	0.000118824
16	22	1.53182e-05	-0.000102535
16	23	-5.77823e-06	9.09784e-05
16	24	-9.65316e-06	-7.09045e-05
16	25	2.16188e-05	3.10843e-05
17	1	-3.02258e-06	3.50077e-06
17	2	1.90872e-05	-1.03707e-05
17	3	-4.54604e-05	1.4686e-05
17	4	4.3979e-05	-3.15435e-05
17	5	3.45766e-05	8.35086e-05
17	6	-0.000216821	-0.000151772
17	7	0.000485955	0.000195143
17	8	-0.000771441	-0.000181987
17	9	0.00100305	8.99042e-05
17	10	-0.00114997	5.77008e-05
17	11	0.00117326	-0.000159477
17	12	-0.0010325	0.00011771
17	13	0.000762294	3.42132e-05
17	14	-0.000473043	-0.000167049
17	15	0.00026975	0.000212883
17	16	-0.000185266	-0.000201459
17	17	0.000171261	0.000174581
17	18	-0.000148911	-0.00013722
17	19	9.01916e-05	7.85142e-05
17	20	-3.56988e-05	-7.83837e-06
17	21	2.4643e-05	-4.14703e-05
17	22	-4.26225e-05	4.91692e-05
17	23	4.83397e-05	-3.00902e-05
17	24	-2.73109e-05	8.32369e-06
17	25	2.13243e-08	4.65549e-06
18	1	-1.10776e-06	4.57401e-07
18	2	5.06544e-06	-1.0696e-05
18	3	-1.10415e-05	3.6667e-05
18	4	2.32615e-05	-6.0904e-05
18	5	-6.67212e-05	5.75904e-05
18	6	0.000158724	-1.34769e-05
18	7	-0.000262672	-5.10723e-05
18	8	0.000321503	7.73777e-05
18	9	-0.00032832	-1.90655e-05
18	10	0.000315392	-0.000104625
18	11	-0.000285865	0.00022195
18	12	0.000221681	-0.000274656
18	13	-0.000144428	0.000249733
18	14	9.30674e-05	-0.000169224
18	15	-7.13717e-05	8.27615e-05
18	16	5.88171e-05	-3.37603e-05
18	17	-3.8735e-05	1.98904e-05
18	18	1.22651e-05	-1.1741e-05
18	19	4.78043e-06	-3.94781e-07
18	20	-5.09614e-06	4.55174e-06
18	21	-3.16573e-06	4.28665e-06
18	22	1.46585e-05	-2.01965e-05
18	23	-3.16519e-05	3.38758e-05
18	24	4.92542e-05	-3.35476e-05
18	25	-5.595e-05	1.35354e-05
19	1	-1.13469e-06	1.1462e-06
19	2	3.12598e-06	-4.66276e-06
19	3	-7.02043e-06	5.2664e-06
19	4	1.35556e-05	4.70837e-06
19	5	9.94242e-07	-9.14434e-06
19	6	-7.13592e-05	-2.89139e-05
19	7	0.000186841	0.000103808
19	8	-0.000291092	-0.00013998
19	9	0.000336826	7.45247e-05
19	10	-0.000328036	6.27863e-05
19	11	0.000310151	-0.00018
19	12	-0.000302147	0.000206931
19	13	0.000267551	-0.000155584
19	14	-0.000186019	0.000101367
19	15	9.87977e-05	-8.5136e-05
19	16	-4.92224e-05	7.41077e-05
19	17	3.46837e-05	-2.85806e-05
19	18	-2.99807e-05	-4.71648e-05
19	19	1.61999e-05	0.000112034
19	20	4.76495e-06	-0.000120817
19	21	-1.19721e-05	7.13127e-05
19	22	-3.77283e-06	-9.54931e-06
19	23	2.65083e-05	-2.72665e-05
19	24	-4.13395e-05	4.20754e-05
19	25	4.91521e-05	-5.07573e-05
20	1	1.42813e-06	8.65478e-07
20	2	-5.50219e-06	-2.1312e-06
20	3	1.64358e-05	5.94979e-06
20	4	-2.81827e-05	-2.32676e-05
20	5	2.89649e-07	5.24822e-05
20	6	9.95936e-05	-7.15828e-05
20	7	-0.000231016	6.54977e-05
20	8	0.000314363	-3.59597e-05
20	9	-0.000318595	5.73271e-06
20	10	0.000268646	-7.56336e-06
20	11	-0.000184542	3.89858e-05
20	12	7.59439e-05	-6.06591e-05
20	13	2.2982e-05	4.84743e-05
20	14	-7.02756e-05	-1.51741e-05
20	15	6.31665e-05	-7.68335e-06
20	16	-4.11275e-05	-2.04173e-06
20	17	3.77937e-05	2.5944e-05
20	18	-5.05355e-05	-2.40154e-05
20	19	5.86249e-05	-3.777e-06
20	20	-5.07528e-05	2.18864e-05
20	21	3.32779e-05	-1.99619e-05
20	22	-1.93648e-05	1.94172e-05
20	23	1.41342e-05	-3.09045e-05
20	24	-1.11413e-05	4.24927e-05
20	25	2.9049e-06	-4.37872e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode43_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.234522	0
0	2	0.137663	0
0	3	0.0696284	0
0	4	-0.126903	0
0	5	-0.00697049	0
0	6	0.134134	0
0	7	-0.0820952	0
0	8	-0.0852433	0
0	9	0.159509	0
0	10	-0.0432258	0
0	11	-0.144717	0
0	12	0.209446	0
0	13	-0.077788	0
0	14	-0.154561	0
0	15	0.334358	0
0	16	-0.378378	0
0	17	0.306931	0
0	18	-0.192157	0
0	19	0.094241	0
0	20	-0.03529	0
0	21	0.00909351	0
0	22	-0.000904851	0
0	23	-0.000486182	0
0	24	0.000351424	0
0	25	-0.00017503	0
1	1	0.00198963	0.066266
1	2	-0.00277641	-0.0809574
1	3	0.00134478	0.0143622
1	4	0.00115772	0.0662863
1	5	-0.00261082	-0.0742681
1	6	0.00152172	0.00182059
1	7	0.00150114	0.0738246
1	8	-0.00360925	-0.0752331
1	9	0.00241837	0.00151298
1	10	0.00112499	0.078607
1	11	-0.00357584	-0.0960232
1	12	0.00244499	0.037054
1	13	0.00172098	0.0580094
1	14	-0.00628691	-0.135513
1	15	0.00882043	0.165257
1	16	-0.00851994	-0.149482
1	17	0.0061929	0.109265
1	18	-0.00333379	-0.0664605
1	19	0.00113685	0.0337043
1	20	-1.55864e-05	-0.013868
1	21	-0.000286483	0.00422117
1	22	0.000220927	-0.000618846
1	23	-4.99805e-05	-0.000221086
1	24	-0.000154211	0.00015937
1	25	0.000315546	2.19267e-05
2	1	-0.108273	0.0191053
2	2	0.192683	-0.0403423
2	3	-0.117864	0.0396647
2	4	-0.072023	-0.0101908
2	5	0.176715	-0.0271285
2	6	-0.0789553	0.0425494
2	7	-0.110527	-0.0243709
2	8	0.180367	-0.0124526
2	9	-0.0553779	0.0406054
2	10	-0.133252	-0.0417831
2	11	0.198727	0.0173875
2	12	-0.0800232	0.0167608
2	13	-0.127608	-0.0436746
2	14	0.283341	0.0548584
2	15	-0.316108	-0.051452
2	16	0.24912	0.0397532
2	17	-0.148864	-0.0262725
2	18	0.067466	0.0150961
2	19	-0.0215952	-0.00754305
2	20	0.00345886	0.00313546
2	21	0.000767173	-0.000849895
2	22	-0.000645543	-0.00015046
2	23	0.000124587	0.000417151
2	24	4.83058e-05	-0.000335204
2	25	-6.06481e-05	0.000165033
3	1	-0.000720197	0.0591869
3	2	0.00195897	-0.150657
3	3	-0.00278634	0.176308
3	4	0.00259113	-0.070351
3	5	-0.00171363	-0.100674
3	6	0.000708007	0.188178
3	7	0.00035528	-0.109017
3	8	-0.0015944	-0.0721507
3	9	0.0025771	0.206057
3	10	-0.00239567	-0.190304
3	11	0.000738548	0.0403789
3	12	0.00153899	0.14541
3	13	-0.00315685	-0.27083
3	14	0.00348536	0.298553
3	15	-0.00280635	-0.24987
3	16	0.00175331	0.170214
3	17	-0.000806837	-0.0967045
3	18	0.000217235	0.0457966
3	19	-9.82101e-06	-0.0174972
3	20	2.13667e-05	0.0047306
3	21	-7.62078e-05	-0.000217927
3	22	0.000106075	-0.000822703
3	23	-0.00011392	0.000754121
3	24	0.000114889	-0.000501768
3	25	-0.000100003	0.000333655
4	1	-0.0402939	0.00141383
4	2	0.122824	-0.00443988
4	3	-0.175678	0.00709506
4	4	0.113987	-0.00715089
4	5	0.0409548	0.00522857
4	6	-0.154705	-0.00434818
4	7	0.114146	0.00629898
4	8	0.0475998	-0.00904514
4	9	-0.17948	0.00801964
4	10	0.158324	-0.000152487
4	11	0.00590513	-0.0131005
4	12	-0.198296	0.0265584
4	13	0.30704	-0.034974
4	14	-0.299734	0.0360625
4	15	0.21777	-0.0309616
4	16	-0.12293	0.0227425
4	17	0.053903	-0.0144617
4	18	-0.0177066	0.00796851
4	19	0.00394895	-0.00377364
4	20	-0.000429154	0.00151216
4	21	-7.07896e-05	-0.000504811
4	22	0.000126251	0.000144857
4	23	-0.000146322	-4.89553e-05
4	24	9.67812e-05	4.29463e-05
4	25	-2.75575e-05	-6.38416e-05
5	1	-0.000283079	0.0150969
5	2	0.000968386	-0.059543
5	3	-0.0015826	0.119907
5	4	0.00133965	-0.149449
5	5	1.39926e-05	0.109947
5	6	-0.00178161	-0.0150336
5	7	0.00270655	-0.0763858
5	8	-0.00190309	0.11137
5	9	-0.000477989	-0.0850518
5	10	0.00345109	0.0353128
5	11	-0.00593807	-0.00409658
5	12	0.00727792	0.0062183
5	13	-0.00729385	-0.0282461
5	14	0.00621577	0.0480487
5	15	-0.00457638	-0.0528537
5	16	0.0029607	0.0435133
5	17	-0.00171758	-0.0281262
5	18	0.000919968	0.0142636
5	19	-0.000498372	-0.00532943
5	20	0.000312051	0.00105098
5	21	-0.000199846	0.000369854
5	22	7.64962e-05	-0.000564599
5	23	3.28268e-05	0.000418196
5	24	-7.09847e-05	-0.000222435
5	25	3.89115e-05	4.10823e-05
6	1	-0.0114895	-0.00131021
6	2	0.0500075	0.00715431
6	3	-0.107487	-0.0208111
6	4	0.135777	0.041158
6	5	-0.0847549	-0.0604976
6	6	-0.0363681	0.0679252
6	7	0.147769	-0.0564449
6	8	-0.162217	0.0281853
6	9	0.0616944	0.00646974
6	10	0.089242	-0.0349491
6	11	-0.200797	0.0491815
6	12	0.22526	-0.0485812
6	13	-0.176956	0.0382736
6	14	0.102867	-0.0249348
6	15	-0.0425846	0.0134433
6	16	0.00992398	-0.00577705
6	17	0.00116614	0.00169576
6	18	-0.00218733	-4.66392e-05
6	19	0.000897823	-0.000303234
6	20	-6.60198e-05	0.000166373
6	21	-0.000161527	1.86347e-06
6	22	0.000199395	-7.57669e-05
6	23	-0.000242057	9.72908e-05
6	24	0.000273596	-9.74262e-05
6	25	-0.000257613	6.91111e-05
7	1	-6.66621e-06	-0.00137188
7	2	4.6215e-05	0.00825481
7	3	-0.000157748	-0.0257457
7	4	0.000281608	0.0525279
7	5	-0.00024835	-0.0740347
7	6	-3.99036e-05	0.0657031
7	7	0.000552868	-0.0086645
7	8	-0.00116447	-0.0928803
7	9	0.00162616	0.208055
7	10	-0.00172966	-0.294845
7	11	0.00152891	0.323942
7	12	-0.00120259	-0.293157
7	13	0.000803541	0.22376
7	14	-0.000324681	-0.144994
7	15	-0.00012695	0.0792001
7	16	0.000375332	-0.0355536
7	17	-0.000335723	0.0123191
7	18	8.88453e-05	-0.0027371
7	19	0.000172447	3.76866e-05
7	20	-0.000288155	0.000215694
7	21	0.000243144	-4.96971e-05
7	22	-0.000136472	-2.08528e-06
7	23	6.93801e-05	-1.5541e-05
7	24	-6.57942e-05	1.49068e-05
7	25	7.63233e-05	1.15796e-06
8	1	-0.00286264	5.51488e-05
8	2	0.0167289	-0.000415242
8	3	-0.049623	0.0016801
8	4	0.0952885	-0.00481826
8	5	-0.12735	0.0110374
8	6	0.115775	-0.0212285
8	7	-0.0548452	0.0348773
8	8	-0.0263015	-0.0493268
8	9	0.084228	0.0604685
8	10	-0.0937835	-0.064746
8	11	0.0627451	0.0610221
8	12	-0.0192159	-0.0509632
8	13	-0.0119159	0.037867
8	14	0.0225191	-0.0249662
8	15	-0.0186607	0.0144237
8	16	0.0103493	-0.00716243
8	17	-0.00395019	0.00299442
8	18	0.000875545	-0.00100159
8	19	3.99122e-05	0.000182826
8	20	-0.000155504	0.000104924
8	21	0.000131957	-0.000178261
8	22	-8.95386e-05	0.00018975
8	23	6.35832e-06	-0.000186935
8	24	7.81518e-05	0.000172825
8	25	-0.000108219	-0.000150815
9	1	1.33683e-05	-0.00144821
9	2	-2.8695e-05	0.0104203
9	3	-3.21903e-05	-0.03879
9	4	0.000358121	0.0975612
9	5	-0.00116891	-0.184574
9	6	0.00239234	0.277369
9	7	-0.00349592	-0.340973
9	8	0.00392345	0.347745
9	9	-0.00368684	-0.29436
9	10	0.00325073	0.202878
9	11	-0.00291932	-0.106608
9	12	0.00264091	0.0323868
9	13	-0.00230393	0.00935471
9	14	0.00192741	-0.0232037
9	15	-0.00156432	0.0207298
9	16	0.00122691	-0.0127862
9	17	-0.000918499	0.00578147
9	18	0.000640532	-0.00172295
9	19	-0.000401325	0.000120643
9	20	0.000221242	0.000185775
9	21	-0.000107948	-0.000103058
9	22	5.35209e-05	4.85002e-05
9	23	-4.17151e-05	-7.0258e-05
9	24	4.01713e-05	0.000100799
9	25	-1.88319e-05	-0.000107396
10	1	-0.000508394	5.16025e-05
10	2	0.00373748	-0.000384003
10	3	-0.0139142	0.00148613
10	4	0.034115	-0.0040001
10	5	-0.0609591	0.00839092
10	6	0.0831317	-0.014554
10	7	-0.0877179	0.0216409
10	8	0.0700961	-0.0281837
10	9	-0.0383174	0.0324957
10	10	0.00752534	-0.0333303
10	11	0.010544	0.0305189
10	12	-0.0139053	-0.0250486
10	13	0.00851222	0.0184964
10	14	-0.0018849	-0.0123091
10	15	-0.00178481	0.00734617
10	16	0.00230861	-0.00385821
10	17	-0.00140052	0.00173231
10	18	0.000522269	-0.000666745
10	19	-0.000126081	0.000263901
10	20	4.07829e-05	-0.000160513
10	21	-2.71937e-05	0.000138241
10	22	-5.30995e-06	-0.000121768
10	23	3.0517e-05	9.83035e-05
10	24	-1.10077e-05	-5.82704e-05
10	25	-3.57174e-05	-1.02615e-06
11	1	5.55377e-06	-0.000328492
11	2	-5.24039e-05	0.00272719
11	3	0.000155865	-0.0115829
11	4	-0.000223995	0.0330491
11	5	9.22128e-05	-0.0706836
11	6	0.000324484	0.120056
11	7	-0.000919816	-0.167691
11	8	0.00143099	0.196918
11	9	-0.00159401	-0.197016
11	10	0.00132437	0.169005
11	11	-0.000771229	-0.124221
11	12	0.000216723	0.0774639
11	13	0.00010357	-0.0399391
11	14	-0.000150903	0.0159688
11	15	3.85641e-05	-0.00398959
11	16	0.000100374	-0.000273535
11	17	-0.000158939	0.000900474
11	18	0.000106865	-0.000439659
11	19	-1.98525e-05	-1.02179e-05
11	20	-1.60181e-05	0.000191857
11	21	-4.53531e-06	-0.000184378
11	22	3.85435e-05	0.00011753
11	23	-6.36209e-05	-5.84569e-05
11	24	8.02482e-05	1.97631e-05
11	25	-8.47351e-05	1.00956e-06
12	1	-6.83127e-05	3.44319e-06
12	2	0.00059701	-4.52305e-05
12	3	-0.00259695	0.000285871
12	4	0.00750708	-0.00102311
12	5	-0.0160856	0.00252592
12	6	0.0269003	-0.00478475
12	7	-0.0360377	0.00739409
12	8	0.0390674	-0.00973276
12	9	-0.0341321	0.0112236
12	10	0.0234824	-0.011496
12	11	-0.0119022	0.010519
12	12	0.00348093	-0.00863364
12	13	0.000455241	0.00639728
12	14	-0.00105832	-0.00431946
12	15	0.000317824	0.00265653
12	16	0.000351009	-0.00143364
12	17	-0.000521802	0.000615444
12	18	0.000384795	-0.000163476
12	19	-0.000219685	-1.3894e-05
12	20	0.000139736	4.54582e-05
12	21	-0.000115533	-3.30258e-05
12	22	8.87083e-05	2.01802e-05
12	23	-4.23828e-05	-5.81064e-06
12	24	-3.12209e-07	-1.26851e-05
12	25	1.73709e-05	1.66116e-05
13	1	9.27035e-06	-4.36444e-05
13	2	-4.39725e-05	0.000438524
13	3	9.60747e-05	-0.0021851
13	4	-9.03574e-05	0.00712322
13	5	-3.44862e-05	-0.0171064
13	6	0.000190326	0.0322566
13	7	-0.000223941	-0.0496479
13	8	0.000108149	0.0640275
13	9	6.17799e-05	-0.0704483
13	10	-0.000203485	0.0668799
13	11	0.00031229	-0.0550156
13	12	-0.000437707	0.039071
13	13	0.000597517	-0.0236518
13	14	-0.000712854	0.0119021
13	15	0.000685695	-0.00472471
13	16	-0.000513242	0.00125264
13	17	0.00030008	7.02734e-06
13	18	-0.000170617	-0.00026591
13	19	0.000148001	0.000196901
13	20	-0.000156415	-7.58266e-05
13	21	0.000141023	-2.10126e-05
13	22	-0.000104369	8.49667e-05
13	23	5.67421e-05	-0.000114616
13	24	-5.53659e-06	0.000108279
13	25	-3.39787e-05	-7.86037e-05
14	1	-1.12551e-05	-6.79856e-06
14	2	8.12962e-05	2.50103e-05
14	3	-0.000352583	-2.90154e-05
14	4	0.00111908	-6.73271e-05
14	5	-0.00277357	0.000410911
14	6	0.0055086	-0.00112636
14	7	-0.0088796	0.00214875
14	8	0.0117097	-0.00316154
14	9	-0.0126529	0.00381052
14	10	0.011113	-0.00394242
14	11	-0.00775153	0.00357135
14	12	0.00404614	-0.00280749
14	13	-0.00127853	0.00191665
14	14	-0.000117607	-0.00120494
14	15	0.000445722	0.000767205
14	16	-0.000265746	-0.000494077
14	17	1.75975e-05	0.000275547
14	18	0.000121945	-8.82255e-05
14	19	-0.000173437	-4.47245e-05
14	20	0.000193232	9.59127e-05
14	21	-0.000194254	-6.97533e-05
14	22	0.000170513	1.96524e-05
14	23	-0.000126492	3.5981e-07
14	24	7.79231e-05	7.64894e-06
14	25	-3.94216e-05	-7.66213e-06
15	1	-2.82598e-06	-1.99583e-06
15	2	5.21341e-06	5.21843e-05
15	3	1.08191e-05	-0.000330778
15	4	-6.32629e-05	0.00121744
15	5	0.000157952	-0.00321152
15	6	-0.000293699	0.00664721
15	7	0.000455018	-0.0112641
15	8	-0.000598184	0.0159598
15	9	0.00065912	-0.0192028
15	10	-0.000573127	0.0199049
15	11	0.000328995	-0.0179371
15	12	-4.865e-05	0.0140383
15	13	-7.3589e-05	-0.00943204
15	14	-3.0889e-05	0.00532303
15	15	0.000237393	-0.00241679
15	16	-0.000365317	0.000757745
15	17	0.000339362	1.14962e-05
15	18	-0.000226187	-0.000272037
15	19	0.000132942	0.000273099
15	20	-9.67562e-05	-0.000171425
15	21	9.24964e-05	6.80911e-05
15	22	-9.49589e-05	-2.41568e-06
15	23	9.14227e-05	-3.0874e-05
15	24	-7.64721e-05	4.29387e-05
15	25	6.13513e-05	-3.94299e-05
16	1	1.86105e-06	-2.16905e-06
16	2	-1.42971e-06	8.319e-06
16	3	-1.4569e-05	-7.53335e-06
16	4	7.87718e-05	-1.66457e-05
16	5	-0.000282819	7.92528e-05
16	6	0.000769524	-0.00021692
16	7	-0.0015965	0.00047478
16	8	0.00258526	-0.00084002
16	9	-0.00335124	0.00120097
16	10	0.00350443	-0.0014005
16	11	-0.00289629	0.00133569
16	12	0.0017721	-0.00102294
16	13	-0.000630708	0.000605405
16	14	-0.000127489	-0.000252659
16	15	0.000413456	4.27574e-05
16	16	-0.00039235	4.01084e-05
16	17	0.000282221	-5.49739e-05
16	18	-0.000194791	5.83262e-05
16	19	0.000132433	-6.99551e-05
16	20	-7.16653e-05	7.35269e-05
16	21	1.24056e-05	-4.73896e-05
16	22	2.88819e-05	-1.12632e-06
16	23	-4.35503e-05	3.6573e-05
16	24	3.94307e-05	-3.65381e-05
16	25	-3.28142e-05	1.73871e-05
17	1	4.41287e-06	-3.64461e-07
17	2	-2.21577e-05	7.15667e-06
17	3	4.60327e-05	-4.885e-05
17	4	-5.51164e-05	0.000184618
17	5	5.57375e-05	-0.000525915
17	6	-7.19848e-05	0.0012091
17	7	8.94544e-05	-0.00223153
17	8	-7.50204e-05	0.0033774
17	9	4.42216e-05	-0.00435232
17	10	-2.29371e-05	0.00490923
17	11	-2.43263e-05	-0.0048945
17	12	0.000127257	0.00428625
17	13	-0.000223848	-0.00323608
17	14	0.000230761	0.00205017
17	15	-0.000153762	-0.0010542
17	16	6.62901e-05	0.000414762
17	17	-1.0228e-05	-8.62164e-05
17	18	-2.37008e-05	-5.79768e-05
17	19	4.70571e-05	9.97786e-05
17	20	-6.48111e-05	-8.66505e-05
17	21	8.30098e-05	6.10809e-05
17	22	-9.48026e-05	-4.47963e-05
17	23	8.71244e-05	3.46635e-05
17	24	-6.40953e-05	-2.41792e-05
17	25	4.48553e-05	1.704e-05
18	1	-2.27852e-09	-3.3416e-06
18	2	-2.01332e-06	1.9535e-05
18	3	4.39621e-06	-5.34608e-05
18	4	-7.83032e-06	9.52605e-05
18	5	1.64787e-05	-0.000127049
18	6	1.01026e-05	0.000135364
18	7	-0.000140947	-0.000107173
18	8	0.000365621	1.0249e-05
18	9	-0.000598065	0.00016318
18	10	0.000768776	-0.000317708
18	11	-0.00080725	0.000325992
18	12	0.000633136	-0.000188279
18	13	-0.000289435	2.42545e-05
18	14	-2.64383e-05	7.29336e-05
18	15	0.000154937	-0.000102037
18	16	-0.000121201	0.000100589
18	17	5.24683e-05	-8.61161e-05
18	18	-2.18051e-05	5.49749e-05
18	19	1.84638e-05	-1.29866e-05
18	20	-1.01436e-05	-2.03593e-05
18	21	-1.4712e-05	4.17575e-05
18	22	4.61485e-05	-6.15453e-05
18	23	-7.01276e-05	7.20599e-05
18	24	7.61262e-05	-5.85521e-05
18	25	-6.1768e-05	2.97041e-05
19	1	1.24083e-06	-8.26635e-07
19	2	-3.01817e-06	3.52202e-06
19	3	2.8044e-07	-4.93308e-06
19	4	1.18568e-06	1.40245e-05
19	5	1.51691e-05	-7.60304e-05
19	6	-3.85831e-05	0.000231685
19	7	2.47595e-05	-0.000454309
19	8	4.43425e-05	0.000673977
19	9	-0.000128961	-0.000844159
19	10	0.000182913	0.00095081
19	11	-0.000207089	-0.000987007
19	12	0.00024098	0.000951817
19	13	-0.000296609	-0.000847417
19	14	0.000322153	0.000667908
19	15	-0.000278375	-0.000435863
19	16	0.000200812	0.000225919
19	17	-0.000136879	-9.18044e-05
19	18	8.76586e-05	2.03944e-05
19	19	-4.04352e-05	1.27468e-05
19	20	2.3743e-06	-1.41294e-05
19	21	1.86001e-05	-1.66259e-06
19	22	-3.22728e-05	1.16305e-05
19	23	4.5594e-05	-8.69168e-06
19	24	-4.88328e-05	3.80417e-06
19	25	3.90555e-05	-3.03797e-06
20	1	-9.05382e-07	-1.09892e-06
20	2	1.86624e-06	8.47238e-06
20	3	1.21305e-05	-2.76527e-05
20	4	-5.06474e-05	5.8217e-05
20	5	8.16133e-05	-9.56133e-05
20	6	-7.05303e-05	0.000131901
20	7	3.64126e-05	-0.000158621
20	8	-1.83997e-05	0.00016503
20	9	1.38803e-05	-0.000127935
20	10	1.92854e-05	4.36703e-05
20	11	-0.000107863	3.50211e-05
20	12	0.000214513	-4.86693e-05
20	13	-0.000252462	-8.83224e-07
20	14	0.00018037	6.34005e-05
20	15	-6.29204e-05	-0.000103189
20	16	-6.09468e-06	0.000122338
20	17	8.03645e-06	-0.000120829
20	18	1.01688e-05	8.48294e-05
20	19	-1.25282e-05	-2.80974e-05
20	20	-1.21535e-06	-1.25496e-05
20	21	2.00506e-05	2.52247e-05
20	22	-3.19957e-05	-2.80312e-05
20	23	2.837e-05	3.65055e-05
20	24	-1.4167e-05	-4.47806e-05
20	25	2.06004e-06	3.99152e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode44_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.050118	0
0	2	0.0299839	0
0	3	0.0143741	0
0	4	-0.027802	0
0	5	-0.000215397	0
0	6	0.0287829	0
0	7	-0.0196689	0
0	8	-0.015911	0
0	9	0.0341368	0
0	10	-0.0126465	0
0	11	-0.0254865	0
0	12	0.0400238	0
0	13	-0.0149815	0
0	14	-0.0308162	0
0	15	0.0663434	0
0	16	-0.074789	0
0	17	0.0604887	0
0	18	-0.0379883	0
0	19	0.0189454	0
0	20	-0.00732163	0
0	21	0.00182688	0
0	22	0.000153482	0
0	23	-0.000546702	0
0	24	0.000357824	0
0	25	-2.74204e-05	0
1	1	-0.000287358	-0.039914
1	2	0.000999738	0.0530518
1	3	-0.00153364	-0.0191257
1	4	0.000791159	-0.0303234
1	5	0.00122157	0.0473676
1	6	-0.00288704	-0.0188105
1	7	0.00250095	-0.0237981
1	8	-0.0001267	0.0400495
1	9	-0.00229095	-0.0193361
1	10	0.00277683	-0.0152217
1	11	-0.0011381	0.0332594
1	12	-0.00125139	-0.0229044
1	13	0.00297294	-0.00529503
1	14	-0.00343195	0.0322066
1	15	0.00279149	-0.0451697
1	16	-0.00169645	0.0431093
1	17	0.000866106	-0.0323329
1	18	-0.000575363	0.0199653
1	19	0.000573401	-0.0102821
1	20	-0.000536253	0.00441834
1	21	0.000400522	-0.00160414
1	22	-0.000242598	0.000544752
1	23	0.00010103	-0.000249869
1	24	4.59841e-06	0.000183824
1	25	-6.00116e-05	-0.000137372
2	1	-0.0220695	0.121642
2	2	0.0395353	-0.256678
2	3	-0.0246463	0.252845
2	4	-0.0141488	-0.0666693
2	5	0.0360691	-0.17028
2	6	-0.0165678	0.269948
2	7	-0.0220695	-0.15659
2	8	0.0362296	-0.0763221
2	9	-0.0102528	0.255691
2	10	-0.0286055	-0.264952
2	11	0.0417616	0.111102
2	12	-0.0171069	0.108244
2	13	-0.0253292	-0.285496
2	14	0.0568484	0.363331
2	15	-0.0634665	-0.345109
2	16	0.0502028	0.269589
2	17	-0.0304179	-0.179487
2	18	0.0143274	0.102989
2	19	-0.00508336	-0.0505822
2	20	0.00117801	0.0205807
2	21	-5.16083e-05	-0.00627121
2	22	-5.29742e-05	0.00085836
2	23	-7.51644e-05	0.000473623
2	24	0.000180179	-0.00043009
2	25	-0.00020924	0.000189681
3	1	0.00145768	-0.0229706
3	2	-0.00413798	0.0573266
3	3	0.00617828	-0.0636496
3	4	-0.00555295	0.0174446
3	5	0.0021416	0.0512144
3	6	0.00204733	-0.0803977
3	7	-0.00456464	0.0382412
3	8	0.00428907	0.043834
3	9	-0.00178235	-0.0999041
3	10	-0.0014203	0.0866881
3	11	0.00377526	-0.0133901
3	12	-0.00453864	-0.0747712
3	13	0.00392961	0.134236
3	14	-0.00262257	-0.148097
3	15	0.00122551	0.125826
3	16	-0.000111299	-0.0880045
3	17	-0.000544052	0.0519967
3	18	0.000713969	-0.0261216
3	19	-0.000534216	0.0110239
3	20	0.000248535	-0.00372058
3	21	-2.93061e-05	0.000812272
3	22	-0.000103232	0.000111751
3	23	0.000175503	-0.000322145
3	24	-0.000185652	0.000317968
3	25	0.000142799	-0.000252633
4	1	-0.0078	0.00638118
4	2	0.0237285	-0.0213924
4	3	-0.0337054	0.0375523
4	4	0.0210435	-0.0436242
4	5	0.00991314	0.0393032
4	6	-0.0320776	-0.0365637
4	7	0.0227619	0.0434579
4	8	0.0107969	-0.0501033
4	9	-0.0375268	0.0350054
4	10	0.03277	0.0143439
4	11	0.000561269	-0.0878796
4	12	-0.0387275	0.158508
4	13	0.0595927	-0.19994
4	14	-0.0574887	0.20145
4	15	0.0411666	-0.170268
4	16	-0.0228109	0.123468
4	17	0.00974749	-0.0774859
4	18	-0.00309989	0.0419553
4	19	0.000695673	-0.0192148
4	20	-0.000132363	0.00701116
4	21	6.15242e-05	-0.0016069
4	22	-3.75006e-05	-0.00020474
4	23	5.66003e-07	0.000461765
4	24	2.9347e-05	-0.000237572
4	25	-3.38382e-05	1.33301e-05
5	1	4.56245e-05	-0.00637845
5	2	-9.40158e-05	0.0254208
5	3	-8.47812e-05	-0.0520896
5	4	0.000716666	0.0669217
5	5	-0.00172332	-0.0527185
5	6	0.00267975	0.0133522
5	7	-0.00292608	0.0272151
5	8	0.00187069	-0.0458013
5	9	0.000438439	0.0388564
5	10	-0.00309076	-0.0214533
5	11	0.00496139	0.0109483
5	12	-0.00555142	-0.013215
5	13	0.00507347	0.0222653
5	14	-0.00398912	-0.0290358
5	15	0.00271244	0.0289418
5	16	-0.00156683	-0.0230656
5	17	0.000743312	0.0150594
5	18	-0.000256628	-0.00801229
5	19	1.46052e-05	0.00329003
5	20	6.58123e-05	-0.000850041
5	21	-4.88713e-05	-9.67281e-06
5	22	1.15244e-05	6.79805e-05
5	23	8.29228e-07	0.000109338
5	24	2.01547e-06	-0.000240673
5	25	4.09348e-06	0.000252624
6	1	-0.00224038	-0.0102166
6	2	0.0098007	0.053006
6	3	-0.0212026	-0.147446
6	4	0.0270053	0.280403
6	5	-0.0172024	-0.397743
6	6	-0.00653256	0.431381
6	7	0.0285201	-0.345244
6	8	-0.0315835	0.162854
6	9	0.0121717	0.0458714
6	10	0.0170034	-0.206533
6	11	-0.0383039	0.278633
6	12	0.0424878	-0.26665
6	13	-0.0325755	0.204279
6	14	0.0179127	-0.12963
6	15	-0.00622333	0.0681857
6	16	9.62569e-05	-0.0288064
6	17	0.00173659	0.00875733
6	18	-0.00157189	-0.000998238
6	19	0.000976775	-0.00083093
6	20	-0.000540717	0.000643143
6	21	0.000306576	-0.000182077
6	22	-0.000174555	-6.24437e-05
6	23	7.92179e-05	0.000111795
6	24	8.12793e-06	-8.98279e-05
6	25	-9.83034e-05	6.22737e-05
7	1	7.10878e-05	0.000713914
7	2	-0.000317062	-0.00401721
7	3	0.000809535	0.0118586
7	4	-0.00150569	-0.0232669
7	5	0.00211085	0.0319417
7	6	-0.00214714	-0.0276697
7	7	0.00145268	0.0027891
7	8	-0.000503659	0.0405621
7	9	-3.47745e-06	-0.089155
7	10	-0.000189409	0.125344
7	11	0.000760446	-0.136954
7	12	-0.00120597	0.123257
7	13	0.00125651	-0.0934521
7	14	-0.000971416	0.0601
7	15	0.000561292	-0.0326906
7	16	-0.000191988	0.01486
7	17	-3.61566e-05	-0.00548837
7	18	9.65902e-05	0.0015253
7	19	-7.10268e-05	-0.000203036
7	20	4.19547e-05	-0.000141342
7	21	-1.23702e-05	0.000196881
7	22	-2.96682e-05	-0.000144945
7	23	6.43056e-05	4.04542e-05
7	24	-6.61441e-05	5.17325e-05
7	25	3.4659e-05	-8.60112e-05
8	1	-0.000564391	-0.000223787
8	2	0.00335311	0.000697792
8	3	-0.00998039	0.00115898
8	4	0.0190633	-0.0136557
8	5	-0.0251855	0.0497829
8	6	0.0224594	-0.119271
8	7	-0.0100079	0.218104
8	8	-0.0063193	-0.324525
8	9	0.0179861	0.406811
8	10	-0.0198679	-0.438832
8	11	0.0132746	0.412887
8	12	-0.0039018	-0.341639
8	13	-0.00287669	0.249584
8	14	0.00516311	-0.160956
8	15	-0.00426411	0.0911708
8	16	0.00242973	-0.044787
8	17	-0.00105609	0.0185395
8	18	0.000402902	-0.00600712
8	19	-0.000172527	0.00115957
8	20	6.18753e-05	0.00013726
8	21	3.59269e-05	-0.00015496
8	22	-0.000105672	-6.62165e-05
8	23	0.000132512	0.000154434
8	24	-0.000130835	-9.48568e-05
8	25	0.000109418	6.91495e-06
9	1	-1.12731e-05	0.000650988
9	2	2.37399e-06	-0.00465726
9	3	0.000132004	0.0172636
9	4	-0.000447069	-0.0432954
9	5	0.000871311	0.0816318
9	6	-0.00133794	-0.122022
9	7	0.00180739	0.148937
9	8	-0.00217161	-0.150672
9	9	0.00230261	0.126473
9	10	-0.00216762	-0.0864029
9	11	0.00186158	0.0449221
9	12	-0.00149485	-0.0133343
9	13	0.00109654	-0.00419249
9	14	-0.000679806	0.00982253
9	15	0.000279012	-0.00857737
9	16	6.95848e-05	0.00511161
9	17	-0.000297001	-0.00218716
9	18	0.000339933	0.000637206
9	19	-0.000237485	-0.000127322
9	20	0.000102502	4.07023e-05
9	21	-6.58524e-06	4.59892e-06
9	22	-5.19626e-05	-7.95353e-05
9	23	8.83657e-05	0.000114651
9	24	-9.72114e-05	-7.82189e-05
9	25	7.74135e-05	1.47494e-05
10	1	-0.00011835	0.000131561
10	2	0.000824295	-0.0011325
10	3	-0.00297925	0.00520145
10	4	0.00719374	-0.0164663
10	5	-0.0127493	0.0396748
10	6	0.0172926	-0.0768795
10	7	-0.0181714	0.124265
10	8	0.0144992	-0.171658
10	9	-0.00798888	0.205889
10	10	0.00173101	-0.216802
10	11	0.00193799	0.20202
10	12	-0.00266433	-0.167369
10	13	0.00165171	0.12341
10	14	-0.00037283	-0.0807309
10	15	-0.000342772	0.0464664
10	16	0.000418525	-0.0231263
10	17	-0.00017709	0.00956021
10	18	-4.93624e-05	-0.00291677
10	19	0.000119015	0.000313256
10	20	-6.68126e-05	0.000359531
10	21	-1.3865e-05	-0.000318903
10	22	6.37057e-05	0.000119482
10	23	-7.48465e-05	2.71375e-05
10	24	5.96274e-05	-5.93852e-05
10	25	-2.5754e-05	1.27025e-05
11	1	-1.39543e-06	0.000138577
11	2	-1.11395e-05	-0.00118751
11	3	5.15984e-05	0.00514014
11	4	-0.000128096	-0.0148307
11	5	0.000276418	0.0318906
11	6	-0.000502917	-0.0542039
11	7	0.000757348	0.075447
11	8	-0.000998788	-0.0880085
11	9	0.00116437	0.0873569
11	10	-0.00114418	-0.0743986
11	11	0.000903904	0.0543964
11	12	-0.000577381	-0.0338365
11	13	0.000338705	0.0174871
11	14	-0.000203975	-0.00709698
11	15	8.16008e-05	0.00190356
11	16	4.21771e-05	-5.35021e-05
11	17	-0.000111598	-0.000215108
11	18	0.000110262	5.84469e-05
11	19	-7.04102e-05	1.99922e-05
11	20	3.92064e-05	2.81425e-05
11	21	-4.52831e-05	-7.82072e-05
11	22	6.78259e-05	5.01702e-05
11	23	-6.61855e-05	2.56328e-05
11	24	3.48073e-05	-7.68584e-05
11	25	1.9495e-06	6.93128e-05
12	1	-8.51927e-06	3.32456e-05
12	2	9.81944e-05	-0.000289982
12	3	-0.000484256	0.00135874
12	4	0.00149373	-0.004436
12	5	-0.00335278	0.0110585
12	6	0.00583389	-0.0221506
12	7	-0.00805277	0.0369292
12	8	0.00886599	-0.0525088
12	9	-0.0077574	0.064726
12	10	0.00531603	-0.0699493
12	11	-0.00274057	0.0668076
12	12	0.000956487	-0.0566635
12	13	-0.000179033	0.0426921
12	14	8.73746e-05	-0.0284282
12	15	-0.000242904	0.0165442
12	16	0.000355168	-0.00822673
12	17	-0.000332439	0.00330273
12	18	0.000221396	-0.000878305
12	19	-0.000104473	-3.34288e-05
12	20	2.83002e-05	0.000208002
12	21	8.3602e-08	-0.000136659
12	22	1.40294e-05	4.47286e-05
12	23	-5.61557e-05	1.51419e-05
12	24	9.23495e-05	-4.31199e-05
12	25	-9.17128e-05	3.79607e-05
13	1	2.84417e-06	1.09982e-05
13	2	-1.0329e-05	-0.000167254
13	3	3.56382e-05	0.000947536
13	4	-0.000102561	-0.00325486
13	5	0.000227197	0.00796686
13	6	-0.000397422	-0.0150854
13	7	0.000589342	0.0232159
13	8	-0.000820001	-0.0299111
13	9	0.00109291	0.032851
13	10	-0.00128746	-0.0311226
13	11	0.00122839	0.0255952
13	12	-0.000913881	-0.0182689
13	13	0.000563164	0.0112447
13	14	-0.000367239	-0.00588908
13	15	0.000310463	0.00255941
13	16	-0.000276663	-0.000891625
13	17	0.000213966	0.000262129
13	18	-0.000144098	-0.000117119
13	19	8.5317e-05	0.000109284
13	20	-3.5336e-05	-8.6668e-05
13	21	-6.92259e-06	2.5576e-05
13	22	3.69063e-05	3.84315e-05
13	23	-4.5546e-05	-6.68593e-05
13	24	2.90783e-05	4.71752e-05
13	25	-6.99093e-07	-3.21166e-06
14	1	-2.91458e-06	1.50773e-06
14	2	-1.93297e-06	-3.5733e-05
14	3	1.78433e-06	0.000242379
14	4	0.000103332	-0.000915569
14	5	-0.000438043	0.00247138
14	6	0.00105498	-0.00525155
14	7	-0.00187286	0.00914488
14	8	0.00259456	-0.0134381
14	9	-0.00282777	0.0170797
14	10	0.00241214	-0.0190794
14	11	-0.00156584	0.0189026
14	12	0.000701656	-0.0167039
14	13	-0.000118412	0.0131883
14	14	-0.000128354	-0.00925002
14	15	0.00014153	0.00568737
14	16	-5.92419e-05	-0.00300108
14	17	-2.82919e-05	0.00127767
14	18	9.04969e-05	-0.000307591
14	19	-0.000128542	-0.000161718
14	20	0.000153117	0.000302594
14	21	-0.000160549	-0.000252122
14	22	0.000140947	0.000144449
14	23	-0.000105667	-5.8161e-05
14	24	7.31203e-05	1.31417e-07
14	25	-4.61837e-05	4.04544e-05
15	1	-2.8694e-06	-2.17497e-06
15	2	4.41509e-06	-4.45933e-06
15	3	2.64685e-05	0.000114888
15	4	-0.000128869	-0.000547953
15	5	0.000278034	0.00158557
15	6	-0.000375424	-0.00338966
15	7	0.000348302	0.0057678
15	8	-0.000222557	-0.00812474
15	9	0.000109615	0.00969924
15	10	-0.000112211	-0.00996235
15	11	0.000199116	0.00887875
15	12	-0.000241742	-0.00685965
15	13	0.000195203	0.00454627
15	14	-0.00014269	-0.00253577
15	15	0.000150771	0.00113749
15	16	-0.000195237	-0.000331625
15	17	0.00023857	-5.7645e-05
15	18	-0.000269625	0.000190583
15	19	0.000272981	-0.000182021
15	20	-0.00023602	0.000125447
15	21	0.000170949	-8.40554e-05
15	22	-9.91442e-05	7.62845e-05
15	23	3.84039e-05	-8.18101e-05
15	24	-5.62173e-06	6.79261e-05
15	25	3.28718e-06	-2.36659e-05
16	1	1.6103e-06	2.61248e-06
16	2	-3.96867e-06	-1.37428e-05
16	3	1.5981e-06	4.66024e-05
16	4	1.30734e-05	-0.000156617
16	5	-6.80526e-05	0.000454605
16	6	0.000199979	-0.00104525
16	7	-0.000400367	0.00193504
16	8	0.000624128	-0.00297463
16	9	-0.000807006	0.00389068
16	10	0.000853399	-0.00442127
16	11	-0.000710357	0.00446598
16	12	0.000452256	-0.0040879
16	13	-0.000221477	0.0033898
16	14	9.25773e-05	-0.00247532
16	15	-3.73195e-05	0.0015192
16	16	5.33486e-06	-0.000745212
16	17	2.511e-05	0.000273861
16	18	-5.64453e-05	-5.05546e-05
16	19	7.48711e-05	-5.40788e-05
16	20	-5.5694e-05	0.00011667
16	21	-4.04144e-06	-0.000145193
16	22	6.60776e-05	0.000138743
16	23	-8.76528e-05	-0.000114002
16	24	6.3911e-05	8.66943e-05
16	25	-1.78192e-05	-6.00404e-05
17	1	-1.98183e-07	3.34157e-06
17	2	-1.82348e-06	-2.87893e-05
17	3	1.10989e-05	8.6314e-05
17	4	-5.07435e-05	-0.000167979
17	5	0.000140829	0.000313953
17	6	-0.000236042	-0.000613989
17	7	0.000265486	0.00111763
17	8	-0.000239857	-0.00176541
17	9	0.000224402	0.00237714
17	10	-0.000225582	-0.00272906
17	11	0.000204162	0.00268861
17	12	-0.000157566	-0.00228454
17	13	0.000121235	0.00165736
17	14	-0.000119618	-0.000979392
17	15	0.000131801	0.00040677
17	16	-0.000121455	-3.47015e-05
17	17	9.39186e-05	-0.000128775
17	18	-8.3375e-05	0.000140988
17	19	9.93261e-05	-7.78203e-05
17	20	-0.000113875	3.53396e-06
17	21	9.67853e-05	4.20965e-05
17	22	-4.72011e-05	-5.05613e-05
17	23	-1.37535e-05	3.27238e-05
17	24	5.99136e-05	-4.72356e-06
17	25	-7.2279e-05	-1.12004e-05
18	1	4.12257e-08	1.11776e-06
18	2	2.65139e-06	-7.32048e-06
18	3	-1.23222e-05	2.46984e-05
18	4	3.53898e-05	-5.90993e-05
18	5	-6.62369e-05	0.000112778
18	6	8.86852e-05	-0.000186218
18	7	-9.63035e-05	0.000298042
18	8	9.45061e-05	-0.000492288
18	9	-0.000107789	0.000775157
18	10	0.000137689	-0.0010476
18	11	-0.000131637	0.001184
18	12	5.87737e-05	-0.00116062
18	13	4.1997e-05	0.00102058
18	14	-0.000106006	-0.00078382
18	15	0.000106875	0.000475544
18	16	-7.48848e-05	-0.000177341
18	17	4.904e-05	-1.12664e-05
18	18	-3.91715e-05	5.63891e-05
18	19	3.96627e-05	-1.59387e-05
18	20	-4.21137e-05	-2.52343e-05
18	21	3.15658e-05	3.11342e-05
18	22	2.57616e-06	-2.02714e-05
18	23	-4.38406e-05	1.71378e-05
18	24	6.17926e-05	-2.00112e-05
18	25	-5.10274e-05	1.74767e-05
19	1	1.99908e-06	2.07632e-06
19	2	-3.25838e-06	-1.13502e-05
19	3	-3.60426e-07	3.34145e-05
19	4	-6.56769e-06	-8.36125e-05
19	5	3.80399e-05	0.000166998
19	6	-7.75529e-05	-0.000247842
19	7	0.000108473	0.000298931
19	8	-0.00013363	-0.000353898
19	9	0.000149599	0.000452917
19	10	-0.000138956	-0.000561431
19	11	9.34306e-05	0.000595066
19	12	-2.8969e-05	-0.000506207
19	13	-2.05494e-05	0.000319228
19	14	2.73652e-05	-0.000109729
19	15	8.18436e-06	-4.73415e-05
19	16	-5.39676e-05	0.000125251
19	17	6.92624e-05	-0.000142385
19	18	-4.81138e-05	0.00012446
19	19	1.95511e-05	-8.53294e-05
19	20	-7.94871e-06	3.74845e-05
19	21	1.57124e-05	9.96307e-07
19	22	-2.69987e-05	-2.11881e-05
19	23	2.52105e-05	2.74168e-05
19	24	-1.23778e-05	-1.77428e-05
19	25	1.7986e-06	-1.30068e-05
20	1	1.00026e-06	-1.13086e-06
20	2	-6.77642e-06	7.20005e-06
20	3	1.56568e-05	-2.09977e-05
20	4	-2.29936e-05	4.61308e-05
20	5	2.73042e-05	-6.88153e-05
20	6	-2.13982e-05	6.06428e-05
20	7	1.83915e-07	-2.0838e-05
20	8	3.335e-05	-3.90241e-05
20	9	-7.14021e-05	0.000114535
20	10	9.30865e-05	-0.000195058
20	11	-7.22132e-05	0.0002696
20	12	4.06185e-06	-0.000324737
20	13	8.04991e-05	0.000346623
20	14	-0.000136165	-0.00032893
20	15	0.000140045	0.000265154
20	16	-0.000105385	-0.000162924
20	17	6.3424e-05	6.29903e-05
20	18	-3.31903e-05	-1.00517e-05
20	19	1.69463e-05	1.16967e-05
20	20	-1.49156e-05	-3.87683e-05
20	21	2.10674e-05	5.76555e-05
20	22	-1.93202e-05	-5.6179e-05
20	23	4.49161e-06	4.17769e-05
20	24	8.9442e-06	-2.30525e-05
20	25	-9.6318e-06	1.96153e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode45_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.251843	0
0	2	-0.148254	0
0	3	-0.0740152	0
0	4	0.135824	0
0	5	0.00742962	0
0	6	-0.144126	0
0	7	0.088826	0
0	8	0.0910281	0
0	9	-0.172184	0
0	10	0.0491292	0
0	11	0.15188	0
0	12	-0.222641	0
0	13	0.0846322	0
0	14	0.160653	0
0	15	-0.350629	0
0	16	0.397158	0
0	17	-0.321744	0
0	18	0.200679	0
0	19	-0.0976199	0
0	20	0.0359106	0
0	21	-0.00884177	0
0	22	0.000659099	0
0	23	0.000526724	0
0	24	-0.000248535	0
0	25	7.03597e-05	0
1	1	-0.000462102	0.0488023
1	2	0.000574975	-0.0563842
1	3	-0.00034768	0.00244455
1	4	0.00022615	0.0570354
1	5	-0.000380178	-0.0547396
1	6	0.000588925	-0.0097247
1	7	-0.000477471	0.0693982
1	8	-9.28356e-05	-0.0622297
1	9	0.00068263	-0.00712439
1	10	-0.000620776	0.0768113
1	11	-0.000301734	-0.0878887
1	12	0.0016094	0.0308465
1	13	-0.00249903	0.0570973
1	14	0.00247443	-0.127839
1	15	-0.0016843	0.154673
1	16	0.000644757	-0.140017
1	17	0.000214149	0.103022
1	18	-0.000701335	-0.0634222
1	19	0.000789009	0.0327427
1	20	-0.000591593	-0.0137901
1	21	0.000344919	0.00427444
1	22	-0.000212984	-0.000536084
1	23	0.000171886	-0.000409469
1	24	-0.000152233	0.000354673
1	25	0.000154886	-0.000131131
2	1	0.116031	0.0430995
2	2	-0.206471	-0.0901225
2	3	0.126435	0.0870887
2	4	0.0766341	-0.0203471
2	5	-0.18844	-0.0615104
2	6	0.0838192	0.0925421
2	7	0.118532	-0.0498197
2	8	-0.192682	-0.0301372
2	9	0.0586888	0.0872654
2	10	0.14274	-0.0854438
2	11	-0.211932	0.0315
2	12	0.084264	0.0399284
2	13	0.137871	-0.0943837
2	14	-0.304131	0.115731
2	15	0.339225	-0.107238
2	16	-0.268105	0.082237
2	17	0.161254	-0.0540711
2	18	-0.0739648	0.0308601
2	19	0.024259	-0.0152236
2	20	-0.00419858	0.00633622
2	21	-0.000780387	-0.00207218
2	22	0.000849545	0.000384734
2	23	-0.000304078	0.00010298
2	24	9.16953e-05	-0.000102508
2	25	-9.75608e-05	-4.19786e-05
3	1	-9.85415e-05	0.0517711
3	2	0.000437079	-0.132752
3	3	-0.000819772	0.158468
3	4	0.000738969	-0.0705527
3	5	-8.21761e-05	-0.0769908
3	6	-0.000580606	0.158228
3	7	0.000505212	-0.0992117
3	8	0.000450064	-0.0500163
3	9	-0.00151026	0.165262
3	10	0.00172945	-0.15823
3	11	-0.000992916	0.038479
3	12	2.03623e-05	0.113642
3	13	0.000397	-0.217774
3	14	-3.78125e-05	0.242049
3	15	-0.000703496	-0.203415
3	16	0.00129958	0.139033
3	17	-0.0014811	-0.0793847
3	18	0.00123432	0.0379952
3	19	-0.000733004	-0.0149073
3	20	0.000268676	0.00443702
3	21	-4.37371e-05	-0.000741737
3	22	2.0608e-05	-9.6629e-05
3	23	-4.57105e-05	8.70147e-05
3	24	6.1706e-05	3.84207e-06
3	25	-9.45232e-05	-1.57366e-05
4	1	0.0434914	0.00352227
4	2	-0.13234	-0.011081
4	3	0.188859	0.0174224
4	4	-0.121828	-0.0162065
4	5	-0.0453675	0.00877707
4	6	0.167542	-0.00417584
4	7	-0.122878	0.00902458
4	8	-0.0523554	-0.0187317
4	9	0.194759	0.0203861
4	10	-0.171579	-0.00458788
4	11	-0.0058621	-0.0257518
4	12	0.213269	0.0575646
4	13	-0.330415	-0.0774461
4	14	0.322863	0.0797847
4	15	-0.235082	-0.0676973
4	16	0.133103	0.0487197
4	17	-0.0584626	-0.0300028
4	18	0.0190458	0.0156825
4	19	-0.00398051	-0.00667288
4	20	0.000201879	0.00195058
4	21	0.000184386	2.32901e-05
4	22	-0.000121307	-0.000554095
4	23	0.000126665	0.000525927
4	24	-0.000134223	-0.000395638
4	25	0.000128741	0.000286864
5	1	1.33564e-06	0.0126297
5	2	0.00019506	-0.049694
5	3	-0.000821911	0.0997469
5	4	0.00174348	-0.123454
5	5	-0.00241338	0.0886061
5	6	0.00228962	-0.00685293
5	7	-0.00136327	-0.0712398
5	8	0.000237426	0.0996549
5	9	0.000469706	-0.0738625
5	10	-0.000730258	0.0272469
5	11	0.00093526	0.00267578
5	12	-0.0012272	-0.00239798
5	13	0.00138592	-0.01636
5	14	-0.0012655	0.0341076
5	15	0.000937346	-0.0395509
5	16	-0.000541262	0.0332384
5	17	0.000205336	-0.0218501
5	18	-6.32338e-06	0.0114381
5	19	-5.74058e-05	-0.00457693
5	20	4.39144e-05	0.00107643
5	21	-2.65102e-05	0.000258903
5	22	5.23683e-05	-0.000506274
5	23	-0.000102368	0.000347308
5	24	0.0001186	-0.000140665
5	25	-9.14218e-05	2.0293e-05
6	1	0.0126291	-0.00279379
6	2	-0.0548861	0.014998
6	3	0.117954	-0.043177
6	4	-0.149386	0.0849254
6	5	0.0946001	-0.124599
6	6	0.0365901	0.140041
6	7	-0.15763	-0.116728
6	8	0.17375	0.058545
6	9	-0.0653967	0.0132211
6	10	-0.0972792	-0.0720593
6	11	0.21717	0.100697
6	12	-0.243126	-0.0979812
6	13	0.190829	0.0752019
6	14	-0.110797	-0.046905
6	15	0.045519	0.023479
6	16	-0.0100013	-0.00882222
6	17	-0.00196401	0.00191151
6	18	0.00270208	0.000285078
6	19	-0.000881566	-0.000488028
6	20	-0.000218931	0.000207078
6	21	0.000430483	3.13294e-05
6	22	-0.000339527	-0.000145976
6	23	0.000256354	0.000171307
6	24	-0.000199454	-0.000156164
6	25	0.000143714	0.000136673
7	1	1.97498e-05	-0.00125384
7	2	-0.000148041	0.00738543
7	3	0.000502816	-0.022641
7	4	-0.00112013	0.0457242
7	5	0.00192977	-0.0643034
7	6	-0.00265286	0.0575857
7	7	0.00268165	-0.00915191
7	8	-0.00143764	-0.0781536
7	9	-0.000916489	0.178343
7	10	0.00334753	-0.254968
7	11	-0.00475024	0.281821
7	12	0.00472362	-0.256183
7	13	-0.00362176	0.196294
7	14	0.00217579	-0.127842
7	15	-0.00101421	0.0705923
7	16	0.000333634	-0.0325903
7	17	9.41563e-06	0.0121402
7	18	-0.000179678	-0.00327178
7	19	0.000245212	0.000294679
7	20	-0.000256574	0.000341638
7	21	0.000260862	-0.000269665
7	22	-0.000246155	9.32041e-05
7	23	0.000168029	-5.57073e-06
7	24	-4.20973e-05	1.56276e-05
7	25	-5.40755e-05	-5.73877e-05
8	1	0.00312698	4.4216e-05
8	2	-0.018251	-0.00050307
8	3	0.0539563	0.00264147
8	4	-0.103178	-0.0089248
8	5	0.137315	0.0223526
8	6	-0.124223	-0.0446402
8	7	0.0580508	0.0740159
8	8	0.0296551	-0.104477
8	9	-0.0920504	0.127726
8	10	0.102078	-0.136865
8	11	-0.0682006	0.129597
8	12	0.0208065	-0.108942
8	13	0.0131157	0.0813285
8	14	-0.0246697	-0.0536793
8	15	0.0203727	0.0310042
8	16	-0.0110987	-0.0153552
8	17	0.00390607	0.00625684
8	18	-0.000508385	-0.00189308
8	19	-0.00034429	0.000257933
8	20	0.000276797	0.000145508
8	21	-0.000127914	-0.000146103
8	22	4.26761e-05	8.31405e-05
8	23	2.97367e-05	-5.22132e-05
8	24	-8.81564e-05	6.2074e-05
8	25	0.000110552	-8.34827e-05
9	1	4.37456e-06	-0.00126503
9	2	-8.99271e-05	0.00899281
9	3	0.000452814	-0.033192
9	4	-0.00128374	0.082988
9	5	0.00251835	-0.15634
9	6	-0.00378033	0.23425
9	7	0.00454923	-0.287427
9	8	-0.0043931	0.292689
9	9	0.00323559	-0.24708
9	10	-0.00145326	0.169142
9	11	-0.000316138	-0.087277
9	12	0.00150856	0.0245251
9	13	-0.00189971	0.0102216
9	14	0.0016575	-0.0211525
9	15	-0.00117022	0.0184613
9	16	0.000740625	-0.0114663
9	17	-0.000435542	0.00546778
9	18	0.00021645	-0.00200165
9	19	-6.92502e-05	0.000535804
9	20	-1.19547e-05	-7.76136e-05
9	21	4.84688e-05	-2.03021e-05
9	22	-5.48979e-05	1.66615e-05
9	23	3.87037e-05	-3.11342e-06
9	24	-1.24872e-05	1.35548e-05
9	25	-1.4621e-05	-2.94328e-05
10	1	0.000554143	6.89129e-05
10	2	-0.00406683	-0.000572208
10	3	0.0150884	0.00244288
10	4	-0.0368825	-0.00713941
10	5	0.0658126	0.0159919
10	6	-0.0897628	-0.0290761
10	7	0.0948321	0.0444843
10	8	-0.0759386	-0.0586852
10	9	0.0416033	0.0678486
10	10	-0.00808496	-0.069521
10	11	-0.0118452	0.0636487
10	12	0.0157969	-0.0523085
10	13	-0.00997026	0.0386036
10	14	0.00246842	-0.0254957
10	15	0.00195034	0.0149699
10	16	-0.00279007	-0.0077234
10	17	0.00178384	0.00340912
10	18	-0.000639191	-0.00119278
10	19	5.61692e-05	0.000252332
10	20	7.15986e-05	1.17661e-05
10	21	-5.10323e-05	1.66374e-05
10	22	3.29026e-05	-0.00012037
10	23	-2.97251e-05	0.000191919
10	24	3.02534e-05	-0.000182974
10	25	-3.07252e-05	0.000102499
11	1	8.36088e-06	-0.000272125
11	2	-3.14429e-05	0.0023017
11	3	9.59095e-05	-0.009832
11	4	-0.000293232	0.0280483
11	5	0.000743927	-0.0599031
11	6	-0.00145075	0.101652
11	7	0.00217381	-0.141903
11	8	-0.00257673	0.166501
11	9	0.00252014	-0.166399
11	10	-0.00209304	0.142548
11	11	0.00145218	-0.104534
11	12	-0.000767612	0.0648718
11	13	0.000218507	-0.0331263
11	14	0.000100033	0.0129949
11	15	-0.000221789	-0.0030593
11	16	0.000221116	-0.000407868
11	17	-0.000167286	0.000888688
11	18	0.000136531	-0.000498922
11	19	-0.000161257	0.000112253
11	20	0.000193838	7.34425e-05
11	21	-0.000176551	-0.00011134
11	22	0.000117805	9.72135e-05
11	23	-6.57694e-05	-8.35495e-05
11	24	4.04981e-05	7.7211e-05
11	25	-2.5643e-05	-6.96819e-05
12	1	6.31372e-05	2.24706e-05
12	2	-0.000586972	-0.000169642
12	3	0.0026854	0.000696635
12	4	-0.00799134	-0.00207622
12	5	0.0173106	0.00484858
12	6	-0.0290039	-0.00917349
12	7	0.0388893	0.0145113
12	8	-0.0423642	-0.0196997
12	9	0.0374608	0.0233345
12	10	-0.0263676	-0.0243518
12	11	0.0139702	0.0225601
12	12	-0.00463986	-0.0186907
12	13	-1.11907e-05	0.0138992
12	14	0.00100622	-0.00923993
12	15	-0.000382552	0.00543915
12	16	-0.000307515	-0.00282132
12	17	0.000512678	0.00130409
12	18	-0.00037504	-0.00053427
12	19	0.000190933	0.000146063
12	20	-8.68689e-05	6.39032e-05
12	21	3.33361e-05	-0.000157137
12	22	4.31813e-06	0.000152743
12	23	-2.31174e-05	-8.83368e-05
12	24	2.72383e-05	2.07504e-05
12	25	-3.34158e-05	7.65337e-06
13	1	-1.58495e-06	-3.55828e-05
13	2	8.98604e-06	0.000379258
13	3	-2.95661e-05	-0.00189678
13	4	7.16655e-05	0.00613619
13	5	-8.04371e-05	-0.0146275
13	6	-7.86515e-05	0.0274865
13	7	0.000457147	-0.0423384
13	8	-0.000898242	0.0547817
13	9	0.00117964	-0.0604962
13	10	-0.00121474	0.0575776
13	11	0.00102917	-0.0474205
13	12	-0.000692162	0.0337139
13	13	0.000328632	-0.0204562
13	14	-5.54147e-05	0.0103207
13	15	-9.44649e-05	-0.00410133
13	16	0.000135934	0.00111106
13	17	-8.70397e-05	-5.79948e-05
13	18	2.58251e-07	-0.000148379
13	19	4.36699e-05	9.64494e-05
13	20	-2.15734e-05	-1.7519e-05
13	21	-1.41159e-05	-1.53819e-05
13	22	1.11198e-05	8.0298e-06
13	23	3.31329e-05	2.71317e-06
13	24	-8.35349e-05	-9.65546e-07
13	25	0.000104255	-4.17994e-07
14	1	1.16137e-06	5.0738e-06
14	2	-4.5659e-05	-3.47929e-05
14	3	0.000323269	0.000150334
14	4	-0.0011993	-0.000464656
14	5	0.00305319	0.00109381
14	6	-0.00599018	-0.00209047
14	7	0.00950212	0.00339772
14	8	-0.0124197	-0.00483602
14	9	0.0134874	0.00609486
14	10	-0.0121893	-0.00678823
14	11	0.00910482	0.00667145
14	12	-0.00550777	-0.00580646
14	13	0.00257061	0.00449524
14	14	-0.000802919	-0.00310298
14	15	6.38049e-05	0.00190538
14	16	8.13602e-05	-0.00103484
14	17	-3.86711e-05	0.000513653
14	18	1.00909e-05	-0.000283235
14	19	-9.09849e-06	0.000217875
14	20	1.00945e-05	-0.000182444
14	21	-1.61578e-05	0.000114458
14	22	2.71076e-05	-4.17121e-05
14	23	-3.13915e-05	1.54669e-05
14	24	2.641e-05	-4.04464e-05
14	25	-2.29747e-05	7.45624e-05
15	1	-4.51413e-06	2.74985e-07
15	2	1.16923e-05	2.30462e-05
15	3	2.26738e-07	-0.000202262
15	4	-4.29441e-05	0.000892954
15	5	8.65125e-05	-0.00260441
15	6	-9.15783e-05	0.00564942
15	7	5.63354e-05	-0.00974982
15	8	-3.14394e-05	0.0139277
15	9	8.71455e-05	-0.0168508
15	10	-0.000226459	0.0174884
15	11	0.000351154	-0.0156959
15	12	-0.000348077	0.0122431
15	13	0.000189739	-0.00826684
15	14	4.7668e-05	0.00473755
15	15	-0.000250188	-0.00222109
15	16	0.000344901	0.000794913
15	17	-0.000320539	-0.000160201
15	18	0.00021199	-6.1932e-05
15	19	-8.61014e-05	0.000115437
15	20	8.10858e-06	-0.000104494
15	21	4.70479e-06	6.93333e-05
15	22	1.63309e-05	-3.12189e-05
15	23	-3.49948e-05	3.4136e-06
15	24	3.90354e-05	9.07434e-06
15	25	-3.46625e-05	-4.40349e-06
16	1	-1.28784e-06	2.49673e-06
16	2	4.38918e-06	-1.30297e-05
16	3	6.02236e-06	3.60585e-05
16	4	-9.57579e-05	-9.61318e-05
16	5	0.000374587	0.000234637
16	6	-0.000918106	-0.000470152
16	7	0.0017199	0.000792228
16	8	-0.00265723	-0.00115657
16	9	0.00343049	0.00148245
16	10	-0.00366929	-0.0016796
16	11	0.00323358	0.00168547
16	12	-0.00235951	-0.00150742
16	13	0.00144085	0.00122672
16	14	-0.000736435	-0.000939368
16	15	0.000302935	0.000693051
16	16	-7.1481e-05	-0.000484188
16	17	-5.13308e-05	0.000299843
16	18	0.000108761	-0.000143834
16	19	-0.000111399	3.02792e-05
16	20	8.64106e-05	3.71746e-05
16	21	-6.5329e-05	-7.67552e-05
16	22	5.2582e-05	0.000107242
16	23	-4.29144e-05	-0.000119445
16	24	4.51932e-05	9.18056e-05
16	25	-6.21597e-05	-3.06164e-05
17	1	7.71466e-07	3.51077e-06
17	2	-3.9527e-06	-1.13499e-05
17	3	-2.22967e-06	6.85945e-06
17	4	3.45173e-05	6.82402e-05
17	5	-8.1609e-05	-0.000339057
17	6	0.000104496	0.000943527
17	7	-8.18839e-05	-0.00190776
17	8	3.55579e-05	0.00305935
17	9	8.11322e-06	-0.00405067
17	10	-4.77975e-05	0.00454048
17	11	0.000100475	-0.004387
17	12	-0.000163736	0.00367745
17	13	0.000177341	-0.002661
17	14	-8.78274e-05	0.0016381
17	15	-6.38505e-05	-0.000829639
17	16	0.00018148	0.000314519
17	17	-0.000211502	-5.13801e-05
17	18	0.000168761	-5.7258e-05
17	19	-9.59915e-05	9.78407e-05
17	20	3.39315e-05	-0.000111252
17	21	-7.83276e-06	0.000101862
17	22	1.28917e-05	-6.7561e-05
17	23	-2.66589e-05	1.91056e-05
17	24	3.50611e-05	2.28069e-05
17	25	-3.53066e-05	-4.29266e-05
18	1	2.28764e-07	-4.97954e-07
18	2	2.31781e-06	-1.50791e-06
18	3	-8.65847e-06	1.9753e-05
18	4	1.21569e-05	-5.71898e-05
18	5	-4.15098e-06	8.09196e-05
18	6	-2.10434e-05	-6.39157e-05
18	7	9.35462e-05	3.85078e-05
18	8	-0.000275644	-6.75298e-05
18	9	0.000548977	0.000181573
18	10	-0.000765271	-0.00033874
18	11	0.000814412	0.000434625
18	12	-0.000721607	-0.000415474
18	13	0.000541935	0.000343913
18	14	-0.000313042	-0.000287119
18	15	0.000104222	0.000235097
18	16	2.09931e-05	-0.000166503
18	17	-6.91095e-05	9.75253e-05
18	18	7.97058e-05	-4.08665e-05
18	19	-7.35117e-05	-8.59887e-06
18	20	6.10124e-05	4.1193e-05
18	21	-5.1728e-05	-4.89416e-05
18	22	4.35619e-05	5.13654e-05
18	23	-2.99274e-05	-6.38451e-05
18	24	1.72188e-05	7.52933e-05
18	25	-1.65777e-05	-7.01726e-05
19	1	3.84649e-06	2.31925e-06
19	2	-2.00877e-05	-8.35503e-06
19	3	5.14135e-05	8.40708e-06
19	4	-7.41891e-05	7.86127e-06
19	5	5.07974e-05	-4.42187e-05
19	6	1.94701e-05	0.000128077
19	7	-8.773e-05	-0.000317011
19	8	9.9695e-05	0.000630369
19	9	-5.13622e-05	-0.000977161
19	10	-4.12852e-06	0.00121145
19	11	1.6041e-05	-0.00126066
19	12	1.99802e-05	0.00113323
19	13	-7.42009e-05	-0.000860872
19	14	0.000116041	0.000521944
19	15	-0.000135877	-0.000236038
19	16	0.000141749	6.96727e-05
19	17	-0.000137203	-2.13465e-06
19	18	0.000114124	-1.79988e-05
19	19	-7.51706e-05	2.5061e-05
19	20	3.88787e-05	-3.33639e-05
19	21	-1.9309e-05	4.68962e-05
19	22	1.36943e-05	-5.63337e-05
19	23	-8.30078e-06	4.74068e-05
19	24	-3.25744e-06	-2.43529e-05
19	25	1.64433e-05	3.9927e-06
20	1	-1.07633e-06	3.32367e-07
20	2	1.8278e-06	-2.3024e-06
20	3	-4.50851e-06	1.12809e-05
20	4	1.84357e-05	-3.07903e-05
20	5	-4.45094e-05	4.81716e-05
20	6	7.26286e-05	-3.76427e-05
20	7	-8.8135e-05	-9.2979e-06
20	8	7.04592e-05	5.72701e-05
20	9	5.64662e-06	-5.29177e-05
20	10	-0.00013809	-1.07958e-05
20	11	0.000266134	8.24104e-05
20	12	-0.000320234	-0.000117095
20	13	0.000279938	0.000119084
20	14	-0.000171617	-0.000112207
20	15	5.29451e-05	0.00010719
20	16	2.17095e-05	-0.000106774
20	17	-4.11748e-05	0.000109679
20	18	2.99377e-05	-0.000101271
20	19	-1.30893e-05	7.02349e-05
20	20	2.54746e-06	-3.06825e-05
20	21	2.07457e-06	5.84434e-06
20	22	-9.61554e-06	-1.38603e-06
20	23	2.28833e-05	6.97812e-06
20	24	-3.47163e-05	-1.10781e-05
20	25	3.89346e-05	6.79823e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode46_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0035659	0
0	2	-0.00230389	0
0	3	-0.00136229	0
0	4	0.00405986	0
0	5	-0.00360986	0
0	6	0.000241169	0
0	7	0.00375739	0
0	8	-0.00522546	0
0	9	0.00232189	0
0	10	0.00322947	0
0	11	-0.00689229	0
0	12	0.0053284	0
0	13	0.000761291	0
0	14	-0.00773048	0
0	15	0.0120948	0
0	16	-0.0127043	0
0	17	0.010646	0
0	18	-0.00766699	0
0	19	0.0049422	0
0	20	-0.00291702	0
0	21	0.00161305	0
0	22	-0.0008535	0
0	23	0.000419231	0
0	24	-0.000168118	0
0	25	3.91441e-05	0
1	1	-0.00418728	-0.250324
1	2	0.00502104	0.404427
1	3	-0.000717982	-0.301602
1	4	-0.00414341	-0.00746377
1	5	0.00415195	0.306209
1	6	0.000340903	-0.387593
1	7	-0.00398817	0.205005
1	8	0.00302575	0.110147
1	9	0.000919833	-0.35568
1	10	-0.00360334	0.393756
1	11	0.00286432	-0.218977
1	12	0.000127344	-0.0671258
1	13	-0.0029074	0.334277
1	14	0.00394007	-0.493504
1	15	-0.00331697	0.523446
1	16	0.00206182	-0.455212
1	17	-0.00105153	0.34004
1	18	0.000530307	-0.222445
1	19	-0.000317365	0.128089
1	20	0.000181548	-0.0644106
1	21	-2.82672e-05	0.0274627
1	22	-0.000108126	-0.00910017
1	23	0.000153158	0.00157806
1	24	-9.66191e-05	0.000646136
1	25	2.3863e-05	-0.000815963
2	1	-0.00190662	-0.00733885
2	2	0.00367945	0.0151214
2	3	-0.00276262	-0.0141075
2	4	-0.000775438	0.00234123
2	5	0.00360399	0.0114301
2	6	-0.00280066	-0.0159301
2	7	-0.000672276	0.00782025
2	8	0.00312671	0.00604923
2	9	-0.00239123	-0.0155367
2	10	-0.00016072	0.0150811
2	11	0.00171583	-0.00589755
2	12	-0.00107008	-0.00670611
2	13	-0.000701927	0.0170691
2	14	0.00186338	-0.0218682
2	15	-0.00175451	0.0209691
2	16	0.000995687	-0.0164464
2	17	-0.000395321	0.0109128
2	18	0.000147799	-0.00628268
2	19	-4.71836e-05	0.00325738
2	20	-5.85279e-05	-0.0015637
2	21	0.000188589	0.000668854
2	22	-0.000301662	-0.000246921
2	23	0.000339001	0.000131975
2	24	-0.000292914	-0.000157128
2	25	0.000208151	0.000168992
3	1	-0.000631206	0.0494544
3	2	0.00136863	-0.155994
3	3	-0.000954844	0.270761
3	4	-0.000927759	-0.308735
3	5	0.00269474	0.217666
3	6	-0.0023391	-0.024379
3	7	-0.000245986	-0.177909
3	8	0.00287083	0.288493
3	9	-0.00322806	-0.257774
3	10	0.00110697	0.107062
3	11	0.00182594	0.0943881
3	12	-0.00386004	-0.27099
3	13	0.00435259	0.373725
3	14	-0.00361232	-0.391473
3	15	0.00236365	0.343246
3	16	-0.00126588	-0.261296
3	17	0.000642461	0.175315
3	18	-0.000452292	-0.103941
3	19	0.000434734	0.0539545
3	20	-0.000354098	-0.0238606
3	21	0.000181608	0.00833155
3	22	-2.55198e-05	-0.00164216
3	23	-5.8387e-05	-0.000519085
3	24	0.000102865	0.000752476
3	25	-0.00014468	-0.000419387
4	1	-0.00142913	-0.000956236
4	2	0.00471515	0.00303074
4	3	-0.00780487	-0.00496887
4	4	0.00736581	0.00516953
4	5	-0.00274707	-0.00360863
4	6	-0.00246007	0.00199547
4	7	0.00390133	-0.00187126
4	8	-0.00112335	0.00268581
4	9	-0.00227702	-0.00220761
4	10	0.00269087	-0.00093058
4	11	0.000303055	0.00563406
4	12	-0.00434159	-0.00958125
4	13	0.00687085	0.0113217
4	14	-0.00706648	-0.0108214
4	15	0.00572382	0.00882164
4	16	-0.00396498	-0.00625654
4	17	0.00237459	0.00390274
4	18	-0.00112551	-0.00218087
4	19	0.000294761	0.00117365
4	20	0.000122868	-0.000726643
4	21	-0.000211606	0.000544887
4	22	0.000106776	-0.000378951
4	23	1.70133e-05	0.000194127
4	24	-6.51207e-05	-8.33548e-05
4	25	7.40906e-05	6.49675e-05
5	1	7.03918e-05	-0.00127074
5	2	-0.000188031	0.00788714
5	3	7.95354e-06	-0.0268031
5	4	0.000750208	0.0628689
5	5	-0.00160636	-0.110612
5	6	0.0016984	0.150161
5	7	-0.000849027	-0.1546
5	8	-0.000388253	0.106543
5	9	0.00159386	-0.0118403
5	10	-0.00268825	-0.101067
5	11	0.00346244	0.196316
5	12	-0.00359424	-0.248822
5	13	0.00304264	0.253179
5	14	-0.00208569	-0.220507
5	15	0.00111539	0.169118
5	16	-0.000434811	-0.115805
5	17	9.44733e-05	0.0711369
5	18	3.51264e-05	-0.0389906
5	19	-5.28276e-05	0.0186586
5	20	5.23103e-06	-0.00738283
5	21	3.02048e-05	0.00208202
5	22	-9.50484e-06	-0.000158074
5	23	-9.80433e-06	-0.000238788
5	24	-2.49277e-05	0.000175099
5	25	8.02796e-05	-7.98022e-05
6	1	-0.000308268	0.000446474
6	2	0.00122347	-0.0024502
6	3	-0.00223604	0.00724783
6	4	0.00181348	-0.014541
6	5	0.00125459	0.0214141
6	6	-0.00605507	-0.0236996
6	7	0.00943017	0.0190717
6	8	-0.00840784	-0.00892212
6	9	0.00296824	-0.00252098
6	10	0.00394449	0.0108192
6	11	-0.00898217	-0.0137858
6	12	0.010603	0.0121983
6	13	-0.00932386	-0.00848646
6	14	0.00666024	0.00484739
6	15	-0.00398057	-0.00231115
6	16	0.00199261	0.000926271
6	17	-0.000787543	-0.000358444
6	18	0.000143321	0.000268072
6	19	0.000135628	-0.000357053
6	20	-0.00015229	0.000377041
6	21	6.25017e-05	-0.000250617
6	22	-3.14667e-05	9.55143e-05
6	23	6.32111e-05	-4.07182e-05
6	24	-5.90972e-05	7.34351e-05
6	25	4.04633e-06	-0.000100024
7	1	0.000101405	-0.000138107
7	2	-0.00052484	0.000763951
7	3	0.00139971	-0.00228279
7	4	-0.00239901	0.00442988
7	5	0.00277982	-0.00526342
7	6	-0.00195955	0.00102503
7	7	-2.4394e-05	0.0123598
7	8	0.00255605	-0.0365657
7	9	-0.00474445	0.0683997
7	10	0.00581432	-0.0997688
7	11	-0.00548269	0.121048
7	12	0.00409293	-0.12591
7	13	-0.00235849	0.114233
7	14	0.000916006	-0.091327
7	15	-5.03255e-05	0.0646682
7	16	-0.000284742	-0.0405791
7	17	0.000284592	0.0224743
7	18	-0.000145754	-0.0108578
7	19	2.72184e-05	0.00442345
7	20	-2.17584e-05	-0.00134356
7	21	9.3366e-05	0.000108182
7	22	-0.000130287	0.000228107
7	23	9.91674e-05	-0.000181035
7	24	-6.17702e-05	3.33901e-05
7	25	6.3503e-05	7.59674e-05
8	1	-7.90491e-05	2.3238e-05
8	2	0.000432816	-0.000141161
8	3	-0.00123628	0.000405732
8	4	0.00224759	-0.000521283
8	5	-0.00261863	-0.000463944
8	6	0.00155002	0.00374972
8	7	0.000670541	-0.00966862
8	8	-0.00260978	0.01692
8	9	0.00292332	-0.0230153
8	10	-0.0015103	0.0257224
8	11	-0.000635049	-0.0243885
8	12	0.00238162	0.0200485
8	13	-0.00311529	-0.0144991
8	14	0.00283699	0.0093305
8	15	-0.0019997	-0.0054083
8	16	0.00117007	0.00283329
8	17	-0.000639615	-0.00128609
8	18	0.000352639	0.000445471
8	19	-0.000176252	-0.000117166
8	20	9.08508e-05	0.000106492
8	21	-0.000103101	-0.000179317
8	22	0.000139497	0.000181548
8	23	-0.000115593	-0.000104899
8	24	3.6657e-05	1.41658e-05
8	25	3.5575e-05	4.42939e-05
9	1	2.86484e-05	-4.7297e-05
9	2	-0.000207908	0.000371482
9	3	0.000800401	-0.0013884
9	4	-0.00204165	0.00327571
9	5	0.00385431	-0.00547342
9	6	-0.00574847	0.00663482
9	7	0.00701402	-0.00513123
9	8	-0.00717814	-3.94547e-05
9	9	0.00634383	0.00841701
9	10	-0.00496521	-0.0179594
9	11	0.0034321	0.025865
9	12	-0.00202121	-0.0298552
9	13	0.00096041	0.0291329
9	14	-0.000333445	-0.0245552
9	15	7.48418e-05	0.0180324
9	16	-6.8935e-05	-0.0115375
9	17	0.000164724	0.00633826
9	18	-0.000194053	-0.00284846
9	19	0.000104749	0.000903563
9	20	-9.82129e-06	-5.41339e-05
9	21	1.62536e-05	-0.000205703
9	22	-9.29824e-05	0.000240299
9	23	0.000145763	-0.000209755
9	24	-0.000133214	0.000156944
9	25	7.6396e-05	-9.68102e-05
10	1	-7.94334e-06	6.0853e-07
10	2	5.44274e-05	-3.14224e-05
10	3	-0.000211768	0.000151046
10	4	0.000566845	-0.000264901
10	5	-0.00104299	-5.11238e-05
10	6	0.00129843	0.00134307
10	7	-0.00104613	-0.00382437
10	8	0.000423276	0.00706676
10	9	0.00012746	-0.010044
10	10	-0.000273912	0.0116613
10	11	2.69184e-05	-0.0114631
10	12	0.000393883	0.00982333
10	13	-0.000777094	-0.00750602
10	14	0.000957788	0.00516473
10	15	-0.00087822	-0.00318552
10	16	0.000669186	0.00174121
10	17	-0.000504371	-0.000838107
10	18	0.00039717	0.000358476
10	19	-0.000257938	-0.000145431
10	20	8.73858e-05	8.30746e-05
10	21	2.08689e-05	-0.000103472
10	22	-2.30783e-05	0.000157982
10	23	-3.2202e-05	-0.000207257
10	24	8.07971e-05	0.00021584
10	25	-9.93973e-05	-0.000164497
11	1	6.46657e-06	-7.55232e-06
11	2	-7.28598e-05	9.19311e-05
11	3	0.000289682	-0.000429945
11	4	-0.000719521	0.00123378
11	5	0.00136538	-0.00259643
11	6	-0.00216012	0.0042789
11	7	0.00294746	-0.00556366
11	8	-0.00349856	0.00555907
11	9	0.00362864	-0.00389467
11	10	-0.00332574	0.00106883
11	11	0.00272459	0.00191417
11	12	-0.00201611	-0.00415274
11	13	0.00140958	0.00518476
11	14	-0.00101378	-0.00501225
11	15	0.00073694	0.00400067
11	16	-0.000460818	-0.00267917
11	17	0.000217103	0.00148794
11	18	-6.77777e-05	-0.000646315
11	19	-1.59457e-05	0.000177989
11	20	7.3558e-05	-2.94321e-06
11	21	-9.4445e-05	-7.49862e-07
11	22	6.63295e-05	-3.6635e-05
11	23	-1.26804e-05	3.04733e-05
11	24	-2.91025e-05	2.54244e-05
11	25	4.36918e-05	-8.81852e-05
12	1	2.62603e-06	2.76602e-06
12	2	-1.32212e-05	-3.7822e-05
12	3	-2.00412e-05	0.00017978
12	4	0.00021728	-0.000456606
12	5	-0.000634093	0.000732459
12	6	0.0011394	-0.000754184
12	7	-0.0014616	0.000325534
12	8	0.00141948	0.000560058
12	9	-0.00110335	-0.00167764
12	10	0.000736272	0.0026103
12	11	-0.000453444	-0.00298093
12	12	0.000305599	0.00276756
12	13	-0.000288936	-0.00227456
12	14	0.000308162	0.00177339
12	15	-0.000256509	-0.00133943
12	16	0.000143002	0.00097111
12	17	-6.97627e-05	-0.000660875
12	18	9.56341e-05	0.000396915
12	19	-0.000171244	-0.00018615
12	20	0.000211036	4.16402e-05
12	21	-0.000179127	4.51078e-05
12	22	9.3668e-05	-9.39952e-05
12	23	-1.69205e-06	0.000114539
12	24	-4.89366e-05	-9.91277e-05
12	25	4.7771e-05	4.48934e-05
13	1	-6.90021e-07	-1.19501e-05
13	2	-1.49311e-05	7.30142e-05
13	3	9.90888e-05	-0.000220298
13	4	-0.000295568	0.000468334
13	5	0.000591311	-0.000853248
13	6	-0.000917507	0.00143666
13	7	0.00119746	-0.00216175
13	8	-0.00140408	0.00270788
13	9	0.00154045	-0.00265489
13	10	-0.00157098	0.0019237
13	11	0.00142342	-0.000903474
13	12	-0.00109297	4.74641e-05
13	13	0.00070222	0.000461459
13	14	-0.000406086	-0.000651514
13	15	0.000251567	0.000623702
13	16	-0.000173822	-0.000502319
13	17	0.000111291	0.000377843
13	18	-5.61784e-05	-0.000265807
13	19	1.57326e-05	0.000154515
13	20	8.7374e-06	-5.48004e-05
13	21	-1.52894e-05	-1.35536e-05
13	22	9.36669e-06	4.08758e-05
13	23	-4.64113e-06	-3.50295e-05
13	24	5.61909e-06	1.96432e-05
13	25	-4.77853e-06	-1.116e-05
14	1	3.30896e-06	1.85309e-06
14	2	-1.78692e-05	-1.49771e-05
14	3	5.56298e-05	6.73844e-05
14	4	-0.000109965	-0.000207584
14	5	0.000131377	0.000462381
14	6	-7.15779e-05	-0.000793211
14	7	-5.39532e-05	0.00106894
14	8	0.0001726	-0.00108789
14	9	-0.00020337	0.000761355
14	10	0.000104442	-0.0002637
14	11	8.23217e-05	-0.000123078
14	12	-0.000239124	0.000266742
14	13	0.000269333	-0.00022877
14	14	-0.000178616	0.000134669
14	15	5.58077e-05	-6.4062e-05
14	16	1.1261e-05	3.84383e-05
14	17	2.74774e-06	-4.76977e-05
14	18	-6.40305e-05	6.33888e-05
14	19	0.000108957	-6.30531e-05
14	20	-8.96076e-05	4.81395e-05
14	21	1.79885e-05	-3.49448e-05
14	22	4.78617e-05	3.5544e-05
14	23	-6.70339e-05	-3.85191e-05
14	24	4.88256e-05	2.32166e-05
14	25	-2.42706e-05	3.71883e-06
15	1	-2.90863e-06	-4.91567e-06
15	2	1.23831e-05	2.79301e-05
15	3	-8.73138e-06	-7.8535e-05
15	4	-4.06183e-05	0.000163864
15	5	0.000122481	-0.000308126
15	6	-0.000203766	0.000518193
15	7	0.000299608	-0.000728943
15	8	-0.000427033	0.000852895
15	9	0.000562762	-0.000845135
15	10	-0.000681613	0.000695637
15	11	0.000736393	-0.000458331
15	12	-0.000652702	0.000245228
15	13	0.000433718	-0.000112333
15	14	-0.000185161	2.97691e-05
15	15	5.1385e-06	3.28229e-05
15	16	7.73145e-05	-7.97711e-05
15	17	-8.27336e-05	0.000106642
15	18	5.46644e-05	-9.98389e-05
15	19	-2.30628e-05	6.25787e-05
15	20	-8.38417e-06	-2.17474e-05
15	21	3.20996e-05	-7.31085e-06
15	22	-3.37314e-05	2.64321e-05
15	23	1.44275e-05	-3.46461e-05
15	24	1.18361e-05	3.24632e-05
15	25	-3.09373e-05	-3.02125e-05
16	1	-1.97085e-06	1.57747e-06
16	2	9.11055e-06	-8.7067e-06
16	3	-1.71454e-05	2.05164e-05
16	4	1.45033e-05	-4.28389e-05
16	5	-7.08796e-06	0.000121315
16	6	1.32254e-05	-0.00031942
16	7	-2.51711e-05	0.000595605
16	8	3.29885e-05	-0.000768501
16	9	-5.53439e-05	0.000701797
16	10	0.00010198	-0.000440087
16	11	-0.000156606	0.000128659
16	12	0.000201584	0.000107504
16	13	-0.000228331	-0.000205391
16	14	0.00022923	0.000177821
16	15	-0.00019829	-0.000111282
16	16	0.000140338	9.12332e-05
16	17	-7.52677e-05	-0.00012493
16	18	2.59439e-05	0.000165283
16	19	4.63175e-06	-0.000173007
16	20	-2.45429e-05	0.000135891
16	21	3.19968e-05	-7.49661e-05
16	22	-2.32857e-05	3.47918e-05
16	23	5.90864e-06	-3.44049e-05
16	24	7.65868e-06	4.65253e-05
16	25	-1.32585e-05	-4.16149e-05
17	1	1.1478e-06	1.38611e-06
17	2	-2.55681e-06	-1.0222e-05
17	3	5.52962e-07	2.48059e-05
17	4	-2.01717e-06	-2.31926e-05
17	5	1.14389e-05	-1.67164e-05
17	6	-1.44077e-05	0.000102701
17	7	1.08819e-05	-0.000223259
17	8	-3.97995e-05	0.000334873
17	9	0.000132069	-0.00038459
17	10	-0.000250106	0.000344183
17	11	0.000318001	-0.000215517
17	12	-0.000295956	3.88106e-05
17	13	0.000206964	0.00011203
17	14	-0.000109687	-0.000180809
17	15	4.16401e-05	0.000167352
17	16	-2.74575e-07	-0.000113354
17	17	-1.97814e-05	6.56444e-05
17	18	1.20163e-05	-4.10984e-05
17	19	1.78971e-05	2.93039e-05
17	20	-5.14243e-05	-2.51841e-05
17	21	7.41417e-05	3.21449e-05
17	22	-7.99034e-05	-4.41886e-05
17	23	7.00123e-05	4.99276e-05
17	24	-4.88469e-05	-4.47058e-05
17	25	2.18772e-05	3.2028e-05
18	1	1.32679e-06	-2.89115e-08
18	2	-2.46388e-06	1.78763e-07
18	3	-1.21425e-05	-2.54141e-06
18	4	6.65841e-05	9.1133e-06
18	5	-0.000145309	3.83878e-06
18	6	0.000192758	-7.3589e-05
18	7	-0.000188268	0.000182367
18	8	0.000156443	-0.000260722
18	9	-0.000117999	0.000259813
18	10	7.46561e-05	-0.00019155
18	11	-3.1779e-05	0.00010475
18	12	1.88047e-05	-1.93114e-05
18	13	-5.44926e-05	-7.03091e-05
18	14	0.000106015	0.000130131
18	15	-0.000127514	-0.000112076
18	16	0.000107541	3.46463e-05
18	17	-5.39536e-05	2.95384e-05
18	18	-1.25538e-05	-3.91702e-05
18	19	4.99571e-05	1.4955e-05
18	20	-3.61863e-05	1.06565e-05
18	21	-3.19884e-07	-3.15191e-05
18	22	2.10694e-05	5.16001e-05
18	23	-1.73076e-05	-6.69827e-05
18	24	4.0319e-06	6.93864e-05
18	25	1.96167e-06	-5.5837e-05
19	1	-8.14584e-07	4.80226e-07
19	2	1.9995e-06	-3.605e-06
19	3	4.53011e-06	1.39274e-05
19	4	-3.30284e-05	-2.42385e-05
19	5	7.41874e-05	1.58911e-06
19	6	-8.65191e-05	6.57909e-05
19	7	6.59009e-05	-0.000128306
19	8	-8.71967e-05	0.000145055
19	9	0.000205017	-0.000143597
19	10	-0.000354457	0.000151197
19	11	0.000425809	-0.000131347
19	12	-0.000385631	4.70975e-05
19	13	0.000274263	6.78949e-05
19	14	-0.000148085	-0.000142383
19	15	5.0731e-05	0.000147087
19	16	8.0606e-07	-0.000117297
19	17	-1.67349e-05	9.59902e-05
19	18	1.22377e-05	-8.49354e-05
19	19	6.37452e-06	6.3045e-05
19	20	-2.84752e-05	-3.12965e-05
19	21	3.95589e-05	1.62245e-05
19	22	-3.93669e-05	-3.13358e-05
19	23	3.58188e-05	5.7672e-05
19	24	-2.98054e-05	-6.61294e-05
19	25	1.95844e-05	4.82559e-05
20	1	1.62541e-06	-1.74513e-06
20	2	-8.58372e-06	8.36423e-06
20	3	1.8267e-05	-1.44568e-05
20	4	-1.05684e-05	1.07413e-05
20	5	-3.16113e-05	6.49922e-06
20	6	8.41278e-05	-4.55087e-05
20	7	-9.44671e-05	0.000114893
20	8	4.70635e-05	-0.000196967
20	9	1.25257e-05	0.000245832
20	10	-4.38961e-05	-0.000230627
20	11	4.94956e-05	0.000165792
20	12	-2.96442e-05	-8.44851e-05
20	13	-2.09718e-05	5.83555e-06
20	14	8.23653e-05	5.08742e-05
20	15	-0.000125826	-5.35386e-05
20	16	0.000137046	-3.91053e-06
20	17	-0.000112818	7.34482e-05
20	18	5.80635e-05	-9.83866e-05
20	19	4.76335e-06	7.81372e-05
20	20	-3.98292e-05	-5.42065e-05
20	21	2.92822e-05	4.44662e-05
20	22	6.4056e-06	-3.22456e-05
20	23	-3.10442e-05	8.664e-06
20	24	2.86305e-05	1.29741e-05
20	25	-8.4202e-06	-2.25599e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode47_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0101868	0
0	2	0.00660433	0
0	3	0.00259551	0
0	4	-0.00731079	0
0	5	0.00388334	0
0	6	0.00281378	0
0	7	-0.00593556	0
0	8	0.00361378	0
0	9	0.000735066	0
0	10	-0.00306856	0
0	11	0.00239352	0
0	12	-0.000637322	0
0	13	5.24258e-06	0
0	14	-0.000811744	0
0	15	0.00177177	0
0	16	-0.00179228	0
0	17	0.000860969	0
0	18	0.000444148	0
0	19	-0.00151459	0
0	20	0.0019343	0
0	21	-0.0017022	0
0	22	0.00120006	0
0	23	-0.00080392	0
0	24	0.000607913	0
0	25	-0.000491715	0
1	1	0.000619397	-0.00027906
1	2	-0.000780202	-6.21847e-05
1	3	3.1388e-05	0.00116979
1	4	0.00122663	-0.00196009
1	5	-0.00170876	0.0010601
1	6	0.000456161	0.00129823
1	7	0.00148427	-0.00295199
1	8	-0.00183778	0.0019517
1	9	-9.00261e-05	0.00124603
1	10	0.00253886	-0.00402561
1	11	-0.00326108	0.00399889
1	12	0.00149958	-0.00106963
1	13	0.00178441	-0.00281481
1	14	-0.00492027	0.00557651
1	15	0.00667648	-0.00635424
1	16	-0.00676076	0.0054691
1	17	0.00559579	-0.00377899
1	18	-0.00386677	0.00211814
1	19	0.00218265	-0.000980256
1	20	-0.000905502	0.000400239
1	21	0.000144937	-0.000123154
1	22	0.000180794	-5.39099e-05
1	23	-0.000259965	0.000162339
1	24	0.000263372	-0.000187679
1	25	-0.000262277	0.000157546
2	1	-0.00150879	0.0679782
2	2	0.00235941	-0.114206
2	3	-0.000753941	0.0543769
2	4	-0.00188711	0.0689852
2	5	0.00235673	-0.118059
2	6	0.000171443	0.0292901
2	7	-0.00306459	0.102155
2	8	0.00311668	-0.128672
2	9	0.000262525	0.01437
2	10	-0.00443768	0.130663
2	11	0.00573932	-0.166822
2	12	-0.00259676	0.0532065
2	13	-0.0031704	0.133925
2	14	0.00809591	-0.28194
2	15	-0.00993623	0.32755
2	16	0.00885189	-0.280308
2	17	-0.00638094	0.190191
2	18	0.00395104	-0.104395
2	19	-0.00224426	0.0457409
2	20	0.00126658	-0.0149465
2	21	-0.000704592	0.00272169
2	22	0.000293109	0.000468507
2	23	4.58227e-05	-0.000583996
2	24	-0.000261598	0.000211809
2	25	0.000303463	-2.622e-05
3	1	0.000138317	-0.00185764
3	2	-0.000723152	0.00498023
3	3	0.00175867	-0.00631949
3	4	-0.00252938	0.00327849
3	5	0.0020461	0.00248955
3	6	-0.000104692	-0.00597552
3	7	-0.00213106	0.0039534
3	8	0.00303631	0.001583
3	9	-0.00200168	-0.00553279
3	10	-0.000276689	0.00464319
3	11	0.00256471	7.40631e-06
3	12	-0.00387241	-0.00488213
3	13	0.00392777	0.00735323
3	14	-0.00315884	-0.00706645
3	15	0.00219794	0.00503314
3	16	-0.00141214	-0.00250558
3	17	0.00082695	0.000539302
3	18	-0.000365235	0.000375449
3	19	2.89583e-05	-0.000499354
3	20	0.000173514	0.000393196
3	21	-0.000289582	-0.00036736
3	22	0.000317535	0.00041456
3	23	-0.000207803	-0.0004389
3	24	9.77579e-06	0.00039612
3	25	0.000135371	-0.000284769
4	1	-0.000134862	0.0546963
4	2	-6.51706e-05	-0.165022
4	3	0.00147978	0.231499
4	4	-0.00399372	-0.140663
4	5	0.00577835	-0.0736233
4	6	-0.00472662	0.225681
4	7	0.000522483	-0.162647
4	8	0.00465255	-0.0685532
4	9	-0.00740584	0.260276
4	10	0.00569651	-0.238988
4	11	-0.000514914	0.00886485
4	12	-0.00500804	0.278217
4	13	0.00807793	-0.462082
4	14	-0.00800443	0.481452
4	15	0.00603172	-0.378723
4	16	-0.0038451	0.236851
4	17	0.00234829	-0.118726
4	18	-0.0015381	0.0463661
4	19	0.0010395	-0.0126455
4	20	-0.000586704	0.00125583
4	21	0.000160184	0.000848267
4	22	0.000133011	-0.00048216
4	23	-0.000217722	3.20637e-05
4	24	0.000123805	0.000124283
4	25	2.22741e-05	-0.000117704
5	1	-0.000426719	-0.000669524
5	2	0.00181096	0.00260754
5	3	-0.00391486	-0.00507741
5	4	0.00540501	0.0058731
5	5	-0.00495989	-0.00338919
5	6	0.00253939	-0.00140483
5	7	0.000441335	0.0053758
5	8	-0.00224781	-0.00585561
5	9	0.00217738	0.00296281
5	10	-0.000814855	0.000645347
5	11	-0.000770249	-0.00228708
5	12	0.00185547	0.0014518
5	13	-0.00225314	0.000501524
5	14	0.00209763	-0.002166
5	15	-0.00163009	0.00294485
5	16	0.00104536	-0.00277627
5	17	-0.000474244	0.00196609
5	18	3.6783e-05	-0.00109428
5	19	0.000198808	0.000602086
5	20	-0.000253087	-0.000504113
5	21	0.000186228	0.000548544
5	22	-6.40435e-05	-0.000520543
5	23	-4.10082e-05	0.000367673
5	24	8.19718e-05	-0.000145618
5	25	-7.27181e-05	-6.45779e-05
6	1	-0.0002229	0.0237966
6	2	0.0011294	-0.104571
6	3	-0.00302809	0.229152
6	4	0.00541883	-0.302447
6	5	-0.0071142	0.219821
6	6	0.007225	0.0115072
6	7	-0.00581901	-0.243646
6	8	0.00350869	0.302662
6	9	-0.000724653	-0.136251
6	10	-0.00228988	-0.149586
6	11	0.00506189	0.386615
6	12	-0.00689024	-0.469471
6	13	0.00727039	0.404306
6	14	-0.00625473	-0.267956
6	15	0.00443775	0.138232
6	16	-0.00258082	-0.0534141
6	17	0.00118856	0.0133268
6	18	-0.000377428	-0.000668532
6	19	7.23679e-06	-0.000833622
6	20	0.000136745	-5.20755e-05
6	21	-0.000194978	0.00053433
6	22	0.000206452	-0.000468352
6	23	-0.000183048	0.000253027
6	24	0.000136399	-8.96166e-05
6	25	-6.76612e-05	-2.10809e-05
7	1	-0.000146645	2.74684e-05
7	2	0.000621012	-5.96761e-05
7	3	-0.00135772	3.57566e-05
7	4	0.00196258	6.22709e-06
7	5	-0.00191594	-1.65724e-05
7	6	0.000857668	0.000213351
7	7	0.00102782	-0.00104094
7	8	-0.00290184	0.00279211
7	9	0.00385996	-0.00529727
7	10	-0.00363117	0.00775305
7	11	0.00258049	-0.0089343
7	12	-0.00125502	0.00811063
7	13	5.86059e-05	-0.00575649
7	14	0.000817417	0.00308145
7	15	-0.00132934	-0.00104286
7	16	0.00150799	-6.29908e-05
7	17	-0.00142191	0.000385553
7	18	0.00116804	-0.000249149
7	19	-0.000859801	4.33288e-06
7	20	0.000589504	0.000125961
7	21	-0.000388779	-0.000118849
7	22	0.000236155	5.43694e-05
7	23	-0.000110215	5.1552e-06
7	24	1.91559e-05	-4.12933e-05
7	25	2.16123e-05	4.90013e-05
8	1	8.22424e-06	0.00695827
8	2	-1.37857e-05	-0.0405494
8	3	2.2434e-05	0.119593
8	4	-0.000217703	-0.22761
8	5	0.000935374	0.299348
8	6	-0.00230486	-0.260735
8	7	0.0040118	0.0958544
8	8	-0.00548483	0.126357
8	9	0.00632102	-0.297744
8	10	-0.00654147	0.347838
8	11	0.00634962	-0.283663
8	12	-0.0057732	0.16723
8	13	0.00478748	-0.0631639
8	14	-0.00358774	0.00290372
8	15	0.00247371	0.016699
8	16	-0.00158842	-0.0143955
8	17	0.000922089	0.00675322
8	18	-0.000470924	-0.00151143
8	19	0.000238282	-0.000392207
8	20	-0.000148662	0.000509996
8	21	0.000100305	-0.000202886
8	22	-5.94379e-05	1.00325e-05
8	23	3.36727e-05	4.60622e-05
8	24	-1.58312e-05	-7.60782e-05
8	25	-1.71023e-06	0.000120559
9	1	-9.30945e-06	5.87569e-05
9	2	2.16586e-05	-0.000368767
9	3	-3.78581e-05	0.00127445
9	4	9.4367e-05	-0.00310571
9	5	-0.000200373	0.00576887
9	6	0.000247782	-0.00845378
9	7	-5.67287e-05	0.01009
9	8	-0.000409276	-0.0101429
9	9	0.00092883	0.00875506
9	10	-0.00127115	-0.00637274
9	11	0.00146837	0.00357736
9	12	-0.00162119	-0.00109721
9	13	0.00162246	-0.000454221
9	14	-0.00131761	0.000972068
9	15	0.000761685	-0.000825445
9	16	-0.000180212	0.000455924
9	17	-0.000228393	-0.0001409
9	18	0.000388147	3.01165e-06
9	19	-0.000328918	-2.98046e-05
9	20	0.00016794	0.000114125
9	21	-4.91386e-05	-0.000160116
9	22	3.2892e-05	0.000146199
9	23	-7.06347e-05	-0.000105694
9	24	9.55237e-05	7.31816e-05
9	25	-9.04066e-05	-4.80554e-05
10	1	3.5243e-06	0.00142795
10	2	-3.3727e-05	-0.0104465
10	3	0.00020735	0.0385145
10	4	-0.000706442	-0.0934247
10	5	0.00154933	0.165271
10	6	-0.00247763	-0.223053
10	7	0.00316532	0.231895
10	8	-0.00344628	-0.179506
10	9	0.00333251	0.0877389
10	10	-0.00297963	0.00218776
10	11	0.00259847	-0.0573007
10	12	-0.00223053	0.0699237
10	13	0.0017171	-0.0540883
10	14	-0.00101204	0.0300861
10	15	0.000328746	-0.0115825
10	16	0.000119339	0.00223254
10	17	-0.000308074	0.000558617
10	18	0.000292512	-0.000571022
10	19	-0.000125198	0.000109073
10	20	-8.19241e-05	0.000103323
10	21	0.000194168	-8.13566e-05
10	22	-0.000186695	-1.80963e-05
10	23	0.000133476	9.08895e-05
10	24	-9.24207e-05	-0.000109551
10	25	6.99372e-05	9.25706e-05
11	1	7.68542e-07	1.73303e-05
11	2	-7.57815e-06	-0.000119642
11	3	3.9372e-05	0.000447994
11	4	-0.000113347	-0.00119321
11	5	0.000258112	0.00242339
11	6	-0.00051608	-0.0038763
11	7	0.000832936	0.0050514
11	8	-0.00101695	-0.00557551
11	9	0.000885065	0.00543301
11	10	-0.000445766	-0.00483102
11	11	-3.60516e-05	0.00395408
11	12	0.000214827	-0.00292291
11	13	-3.10398e-06	0.00189581
11	14	-0.000329015	-0.00106256
11	15	0.000473503	0.000514945
11	16	-0.00037725	-0.000221245
11	17	0.000165624	0.000113209
11	18	4.29974e-05	-0.000113
11	19	-0.000169202	0.000123243
11	20	0.000167448	-7.59945e-05
11	21	-8.03e-05	-1.16817e-05
11	22	9.06602e-06	7.63001e-05
11	23	6.35866e-07	-9.45378e-05
11	24	2.09703e-05	9.36451e-05
11	25	-4.05561e-05	-9.44252e-05
12	1	-2.34256e-06	0.000212558
12	2	1.9369e-05	-0.00188517
12	3	-6.28975e-06	0.00822593
12	4	-0.00017182	-0.0235192
12	5	0.000569764	0.0494217
12	6	-0.00104823	-0.0807855
12	7	0.00141324	0.105732
12	8	-0.00157319	-0.112091
12	9	0.00154412	0.0958467
12	10	-0.00139237	-0.0641645
12	11	0.00121982	0.0303726
12	12	-0.00109887	-0.00560102
12	13	0.000967642	-0.00632825
12	14	-0.000723767	0.00824543
12	15	0.000400959	-0.00553994
12	16	-0.000112372	0.00242233
12	17	-0.000109644	-0.000600907
12	18	0.000291759	-1.0905e-05
12	19	-0.000399973	4.50276e-05
12	20	0.000373207	5.79361e-05
12	21	-0.000242539	-0.000137319
12	22	0.000101492	0.000158751
12	23	-2.55397e-06	-0.000128161
12	24	-5.0712e-05	7.13774e-05
12	25	7.08971e-05	-1.68942e-05
13	1	1.68885e-06	2.71389e-06
13	2	-4.76517e-06	-2.68824e-05
13	3	1.28361e-05	0.000118459
13	4	-6.82217e-05	-0.000342566
13	5	0.000232602	0.000741837
13	6	-0.000486561	-0.00125613
13	7	0.000724191	0.00170248
13	8	-0.000842845	-0.00191888
13	9	0.000762141	0.0018947
13	10	-0.000444655	-0.00168951
13	11	5.38831e-07	0.00134466
13	12	0.00031553	-0.000950326
13	13	-0.000323178	0.000649049
13	14	9.08074e-05	-0.000501095
13	15	0.000164549	0.000432726
13	16	-0.000291221	-0.000345905
13	17	0.000277974	0.000232113
13	18	-0.000188992	-0.00014685
13	19	9.26916e-05	0.000106249
13	20	-3.47926e-05	-7.62996e-05
13	21	2.55824e-05	4.20737e-05
13	22	-3.47208e-05	-2.32132e-05
13	23	2.42242e-05	3.28893e-05
13	24	5.82104e-06	-5.51121e-05
13	25	-2.69872e-05	6.23539e-05
14	1	-5.25266e-06	2.09429e-05
14	2	2.26986e-05	-0.000231039
14	3	-4.58806e-05	0.00121042
14	4	4.24495e-05	-0.00407696
14	5	2.02073e-05	0.0100293
14	6	-0.000128588	-0.0192024
14	7	0.000254107	0.0295718
14	8	-0.000404973	-0.037309
14	9	0.000571259	0.0389767
14	10	-0.000684783	-0.0338114
14	11	0.000698003	0.0240866
14	12	-0.000637216	-0.0135425
14	13	0.000538579	0.00532714
14	14	-0.000399281	-0.000727585
14	15	0.000248794	-0.000817874
14	16	-0.000167601	0.000742343
14	17	0.000164275	-0.000267462
14	18	-0.000164069	-5.76973e-05
14	19	0.0001293	0.000167096
14	20	-7.772e-05	-0.000141188
14	21	2.83611e-05	5.90996e-05
14	22	1.2233e-05	2.26915e-05
14	23	-3.81372e-05	-7.08287e-05
14	24	4.12116e-05	7.32328e-05
14	25	-2.25947e-05	-4.22101e-05
15	1	8.02197e-07	3.18072e-06
15	2	-5.71026e-06	-1.4789e-05
15	3	2.57019e-05	4.75803e-05
15	4	-7.90479e-05	-0.000125577
15	5	0.000168639	0.000260992
15	6	-0.000267944	-0.000410635
15	7	0.000343252	0.000508824
15	8	-0.000382827	-0.000553985
15	9	0.000387081	0.000567782
15	10	-0.000339101	-0.000535473
15	11	0.000227128	0.000468999
15	12	-8.31978e-05	-0.000415505
15	13	-2.79423e-05	0.000388894
15	14	5.07565e-05	-0.000374578
15	15	1.53312e-05	0.000355128
15	16	-0.0001063	-0.000300937
15	17	0.000147269	0.000201955
15	18	-0.000119784	-9.35064e-05
15	19	6.84338e-05	1.2363e-05
15	20	-4.07242e-05	3.68202e-05
15	21	3.98687e-05	-6.76524e-05
15	22	-4.33768e-05	8.56638e-05
15	23	3.75106e-05	-7.88184e-05
15	24	-2.23082e-05	3.74031e-05
15	25	5.08627e-06	2.37253e-05
16	1	1.76309e-07	7.3411e-06
16	2	-2.22446e-06	-4.3797e-05
16	3	1.8595e-05	0.00016106
16	4	-5.82472e-05	-0.000521856
16	5	9.54632e-05	0.00146003
16	6	-9.21061e-05	-0.00328042
16	7	4.53754e-05	0.00588428
16	8	1.06667e-05	-0.0086201
16	9	-4.10362e-05	0.0105274
16	10	4.92371e-05	-0.0108134
16	11	-6.05823e-05	0.00930995
16	12	5.71603e-05	-0.00661286
16	13	-2.16672e-06	0.0037407
16	14	-7.93091e-05	-0.00156003
16	15	0.000126092	0.000388738
16	16	-0.000114629	-1.16948e-06
16	17	7.2032e-05	-2.56311e-05
16	18	-4.19697e-05	-1.87488e-05
16	19	4.12099e-05	3.53185e-05
16	20	-5.39589e-05	-1.73937e-05
16	21	6.28791e-05	-1.91148e-05
16	22	-6.66542e-05	5.25976e-05
16	23	6.64721e-05	-6.4404e-05
16	24	-5.48832e-05	5.20629e-05
16	25	3.08588e-05	-2.87232e-05
17	1	-1.63899e-07	9.79361e-07
17	2	1.73895e-06	-8.65583e-06
17	3	-2.4142e-06	2.72573e-05
17	4	-1.75444e-06	-6.08525e-05
17	5	2.22722e-06	0.000113977
17	6	2.03855e-05	-0.0001639
17	7	-7.68458e-05	0.000165137
17	8	0.000164382	-0.000114014
17	9	-0.000273401	5.86324e-05
17	10	0.000376487	-3.06591e-05
17	11	-0.00043004	3.3426e-05
17	12	0.00041842	-6.68637e-05
17	13	-0.000368968	0.000112215
17	14	0.000299314	-0.000133727
17	15	-0.000198852	0.0001101
17	16	8.34217e-05	-5.63564e-05
17	17	-7.21584e-06	6.59603e-06
17	18	1.2547e-06	2.35295e-05
17	19	-3.94794e-05	-3.5903e-05
17	20	7.41684e-05	3.3434e-05
17	21	-8.29944e-05	-2.40261e-05
17	22	7.02677e-05	2.3954e-05
17	23	-4.39748e-05	-4.51999e-05
17	24	1.10511e-05	7.81658e-05
17	25	1.83101e-05	-9.72715e-05
18	1	3.30703e-06	1.85586e-06
18	2	-1.47781e-05	-1.35591e-05
18	3	3.04241e-05	4.47465e-05
18	4	-3.5121e-05	-9.92372e-05
18	5	1.68718e-05	0.000203949
18	6	7.85524e-06	-0.000427919
18	7	-5.40643e-06	0.000818329
18	8	-2.37187e-05	-0.0013497
18	9	5.14143e-05	0.00193384
18	10	-6.63998e-05	-0.00240466
18	11	7.28751e-05	0.00254376
18	12	-8.05141e-05	-0.00222811
18	13	0.000101359	0.00156058
18	14	-0.000129653	-0.000820902
18	15	0.00013703	0.000274118
18	16	-9.77669e-05	-1.00021e-05
18	17	2.1694e-05	-5.05808e-05
18	18	4.81851e-05	2.40414e-05
18	19	-8.49979e-05	1.86124e-05
18	20	9.82928e-05	-4.16749e-05
18	21	-0.000103512	2.8049e-05
18	22	0.000101271	1.64437e-05
18	23	-8.49492e-05	-6.02881e-05
18	24	5.67796e-05	7.11535e-05
18	25	-2.82153e-05	-5.06776e-05
19	1	-2.45974e-06	-9.80161e-07
19	2	8.15074e-06	5.35778e-06
19	3	-1.04591e-05	-1.31352e-05
19	4	-7.32729e-07	1.94242e-05
19	5	3.1818e-05	-1.49787e-05
19	6	-6.66896e-05	-1.01035e-05
19	7	6.52552e-05	5.3992e-05
19	8	-2.38045e-06	-9.28367e-05
19	9	-0.000106875	9.6843e-05
19	10	0.000214254	-6.25661e-05
19	11	-0.000268286	1.64605e-05
19	12	0.000258999	1.36231e-05
19	13	-0.000222858	-1.61854e-05
19	14	0.000188324	-9.99506e-06
19	15	-0.000143101	5.1985e-05
19	16	7.67547e-05	-7.99783e-05
19	17	-2.12021e-05	7.64041e-05
19	18	8.7805e-06	-5.16513e-05
19	19	-2.21999e-05	2.29232e-05
19	20	3.15613e-05	-3.7334e-07
19	21	-3.81929e-05	-8.39056e-06
19	22	5.18261e-05	1.87006e-06
19	23	-6.63934e-05	9.33983e-06
19	24	6.82851e-05	-1.18191e-05
19	25	-5.17783e-05	1.41037e-06
20	1	-1.42128e-06	-1.26994e-06
20	2	6.27485e-06	7.21022e-06
20	3	-1.66795e-05	-1.35001e-05
20	4	2.42187e-05	8.15867e-06
20	5	-1.3047e-05	3.26027e-06
20	6	-1.13828e-05	-1.1659e-05
20	7	3.99388e-05	5.07521e-05
20	8	-8.13731e-05	-0.000169153
20	9	0.00012819	0.000365468
20	10	-0.000157134	-0.000592329
20	11	0.000162444	0.00077934
20	12	-0.000147629	-0.000835135
20	13	0.000114342	0.000697648
20	14	-7.82434e-05	-0.000409168
20	15	5.16849e-05	0.000108482
20	16	-2.08033e-05	7.56225e-05
20	17	-2.20782e-05	-0.000119162
20	18	6.0452e-05	8.54106e-05
20	19	-8.31363e-05	-4.0316e-05
20	20	9.92812e-05	8.26951e-06
20	21	-0.000115362	1.12183e-05
20	22	0.000118747	-1.93519e-05
20	23	-9.79478e-05	1.75966e-05
20	24	5.98055e-05	-1.28541e-05
20	25	-2.04469e-05	1.24816e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode48_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0263706	0
0	2	0.0193917	0
0	3	0.00468149	0
0	4	-0.0224157	0
0	5	0.0180651	0
0	6	0.00381102	0
0	7	-0.0233745	0
0	8	0.023526	0
0	9	-0.00419854	0
0	10	-0.0190454	0
0	11	0.0289073	0
0	12	-0.0192111	0
0	13	-0.00308507	0
0	14	0.0253804	0
0	15	-0.0383567	0
0	16	0.0399547	0
0	17	-0.0336386	0
0	18	0.0243122	0
0	19	-0.0155663	0
0	20	0.00909723	0
0	21	-0.00508446	0
0	22	0.0028304	0
0	23	-0.00152798	0
0	24	0.000710379	0
0	25	-0.000203801	0
1	1	-0.147153	-0.00156357
1	2	0.183545	0.00246081
1	3	-0.0398778	-0.00173206
1	4	-0.143067	-8.59985e-05
1	5	0.173658	0.00173099
1	6	-0.0221746	-0.00230133
1	7	-0.154277	0.00144019
1	8	0.182701	0.000560499
1	9	-0.0413458	-0.00269066
1	10	-0.139547	0.00368419
1	11	0.211627	-0.00275652
1	12	-0.128542	0.000250283
1	13	-0.0435633	0.00248206
1	14	0.200484	-0.00415349
1	15	-0.275859	0.00438626
1	16	0.26512	-0.003591
1	17	-0.203113	0.00243359
1	18	0.129943	-0.00142522
1	19	-0.0705849	0.000745774
1	20	0.0324443	-0.000338036
1	21	-0.0122668	0.000124958
1	22	0.00350955	-7.23881e-05
1	23	-0.000539779	0.000122973
1	24	-0.000121522	-0.000193257
1	25	0.000154258	0.000226006
2	1	0.00303458	0.000993193
2	2	-0.00567692	-0.00218028
2	3	0.00408479	0.00223254
2	4	0.0014005	-0.000642802
2	5	-0.00620067	-0.00143946
2	6	0.00642459	0.00237958
2	7	-0.00222958	-0.00160329
2	8	-0.00341642	-9.52307e-05
2	9	0.00749357	0.00124858
2	10	-0.00802257	-0.000985757
2	11	0.0042479	-0.000153373
2	12	0.00286693	0.000913237
2	13	-0.0107599	-0.000580259
2	14	0.0165045	-0.000553929
2	15	-0.0183043	0.00161917
2	16	0.0162864	-0.00194714
2	17	-0.0120839	0.00151686
2	18	0.00760675	-0.000786661
2	19	-0.00402183	0.000243122
2	20	0.00160923	-7.80335e-05
2	21	-0.000239334	0.000182293
2	22	-0.000287623	-0.000348715
2	23	0.000263628	0.000428988
2	24	-6.81773e-05	-0.000363136
2	25	-2.69976e-05	0.000185007
3	1	0.0135461	0.000704847
3	2	-0.0348297	-0.00199713
3	3	0.0407346	0.00287844
3	4	-0.0135588	-0.0023512
3	5	-0.0328445	0.000612411
3	6	0.0590167	0.00115073
3	7	-0.0347952	-0.00196254
3	8	-0.0301852	0.0017455
3	9	0.0898217	-0.00105647
3	10	-0.0959823	0.00051346
3	11	0.0338725	-0.000377436
3	12	0.0697525	0.000452564
3	13	-0.167773	-0.000345099
3	14	0.222706	-0.000138203
3	15	-0.223753	0.000772976
3	16	0.18438	-0.00112083
3	17	-0.128419	0.00100909
3	18	0.0763253	-0.000681223
3	19	-0.0385298	0.000428335
3	20	0.0161305	-0.000284837
3	21	-0.00519168	0.000175702
3	22	0.000880935	-0.000120671
3	23	0.000351259	0.00015074
3	24	-0.000442074	-0.000213017
3	25	0.000235188	0.000243814
4	1	0.0036178	3.02214e-05
4	2	-0.0128744	5.98421e-05
4	3	0.0246271	-0.000582591
4	4	-0.0309967	0.00167327
4	5	0.0256961	-0.00287241
4	6	-0.00954691	0.00305816
4	7	-0.00966538	-0.00131366
4	8	0.0224203	-0.00178622
4	9	-0.0231915	0.00421147
4	10	0.0129195	-0.00411421
4	11	0.00242686	0.00128554
4	12	-0.0157529	0.00286369
4	13	0.0226335	-0.00637612
4	14	-0.0226324	0.00792894
4	15	0.0180837	-0.00740591
4	16	-0.012084	0.0056137
4	17	0.0069603	-0.00356752
4	18	-0.00358975	0.001928
4	19	0.00169482	-0.000880734
4	20	-0.00070614	0.00033251
4	21	0.000269942	-0.000106024
4	22	-0.00014942	3.48964e-05
4	23	0.000113413	-1.59979e-05
4	24	-4.32185e-05	1.04746e-05
4	25	-3.86264e-05	-5.78546e-06
5	1	0.0266394	-0.000108014
5	2	-0.107534	0.000274323
5	3	0.223253	-0.000315122
5	4	-0.288792	0.000173266
5	5	0.220092	6.30823e-06
5	6	-0.0220514	-1.17145e-05
5	7	-0.196594	-0.000277363
5	8	0.302389	0.000732968
5	9	-0.236224	-0.00104009
5	10	0.0465769	0.000959438
5	11	0.158728	-0.000499684
5	12	-0.288866	-6.54225e-05
5	13	0.314332	0.000388446
5	14	-0.261054	-0.000378727
5	15	0.176453	0.000273164
5	16	-0.098761	-0.000322743
5	17	0.0452218	0.000513375
5	18	-0.0160312	-0.00065925
5	19	0.003608	0.000639575
5	20	0.000128858	-0.00045651
5	21	-0.000574785	0.000186066
5	22	0.000299277	5.29868e-05
5	23	-0.000100385	-0.000170345
5	24	3.81347e-05	0.000181099
5	25	-3.09911e-05	-0.000161538
6	1	-0.000841028	1.14554e-05
6	2	0.00449083	-2.52808e-05
6	3	-0.0127244	8.99258e-05
6	4	0.0245166	-0.000357197
6	5	-0.0352731	0.000811487
6	6	0.0390863	-0.00113526
6	7	-0.0324228	0.00110077
6	8	0.0165793	-0.000824443
6	9	0.00300457	0.000507971
6	10	-0.0201327	-0.000198912
6	11	0.0309239	-0.000166973
6	12	-0.0344596	0.000615963
6	13	0.0318866	-0.000988308
6	14	-0.025469	0.00100538
6	15	0.0177862	-0.000611981
6	16	-0.0108987	0.000118301
6	17	0.00583512	0.000150129
6	18	-0.00264912	-0.000186875
6	19	0.000866182	0.000167827
6	20	1.49685e-05	-0.000178214
6	21	-0.00031791	0.000192461
6	22	0.000281353	-0.000177811
6	23	-0.000129057	0.00013098
6	24	7.72001e-06	-6.5514e-05
6	25	4.57712e-05	1.21077e-07
7	1	0.00471583	-4.84183e-05
7	2	-0.0252027	0.00036211
7	3	0.0696671	-0.00115573
7	4	-0.127741	0.00217727
7	5	0.170941	-0.00261618
7	6	-0.175549	0.00180517
7	7	0.146303	-2.71668e-05
7	8	-0.114802	-0.00164623
7	9	0.112881	0.00239168
7	10	-0.146555	-0.00227959
7	11	0.19346	0.0018587
7	12	-0.2226	-0.00149006
7	13	0.216474	0.00119177
7	14	-0.178646	-0.000840083
7	15	0.125969	0.000415258
7	16	-0.0759415	-6.95717e-05
7	17	0.0387062	-4.79962e-05
7	18	-0.016093	-5.19816e-05
7	19	0.00486711	0.000231047
7	20	-0.000508021	-0.000339865
7	21	-0.000557632	0.000323339
7	22	0.000444003	-0.000239725
7	23	-0.000151463	0.000172978
7	24	3.9434e-06	-0.000143107
7	25	1.88778e-05	0.000116971
8	1	-0.000152342	-1.6509e-05
8	2	0.000892996	9.12694e-05
8	3	-0.00260688	-0.000179399
8	4	0.00470468	0.000137608
8	5	-0.00522782	5.73141e-05
8	6	0.00187898	-0.000283736
8	7	0.00625019	0.000461223
8	8	-0.0176253	-0.000538195
8	9	0.0286903	0.000455301
8	10	-0.0356985	-0.000228522
8	11	0.0368279	-9.38035e-05
8	12	-0.032921	0.000480908
8	13	0.0262856	-0.000844224
8	14	-0.0190323	0.000991557
8	15	0.0124675	-0.000762733
8	16	-0.0072879	0.000258671
8	17	0.00373999	0.000208878
8	18	-0.00165735	-0.000425363
8	19	0.000624594	0.000415402
8	20	-0.000208896	-0.000327875
8	21	9.38026e-05	0.00026922
8	22	-9.86706e-05	-0.000243507
8	23	0.000130909	0.000214702
8	24	-0.000136529	-0.000173901
8	25	9.68391e-05	0.000132432
9	1	-0.000731718	-2.58569e-05
9	2	0.00588407	0.000148119
9	3	-0.0246113	-0.000482664
9	4	0.0699701	0.0010795
9	5	-0.150532	-0.00177414
9	6	0.25914	0.00213799
9	7	-0.368808	-0.00171394
9	8	0.442638	0.000517561
9	9	-0.453091	0.000811155
9	10	0.397137	-0.0015299
9	11	-0.29683	0.00137058
9	12	0.186117	-0.000619722
9	13	-0.0938192	-0.000158631
9	14	0.0333763	0.000525239
9	15	-0.0031239	-0.000438357
9	16	-0.00671852	0.000156652
9	17	0.00662878	5.77345e-05
9	18	-0.00374748	-0.00011678
9	19	0.00136427	7.10463e-05
9	20	-0.000180027	1.8746e-06
9	21	-0.000188986	-4.93688e-05
9	22	0.000215024	4.80144e-05
9	23	-0.000151215	-5.98663e-06
9	24	9.72231e-05	-4.30334e-05
9	25	-6.58492e-05	6.81108e-05
10	1	-9.5174e-07	-1.33567e-05
10	2	8.10856e-05	4.38709e-05
10	3	-0.000380247	-5.57969e-05
10	4	0.000854506	8.60186e-06
10	5	-0.00100944	8.23112e-05
10	6	1.57012e-06	-0.000147454
10	7	0.00276601	0.000122825
10	8	-0.00704751	-4.4147e-05
10	9	0.0116853	4.81103e-05
10	10	-0.0150919	-0.000195291
10	11	0.0160706	0.000357827
10	12	-0.0145087	-0.000351271
10	13	0.0113541	0.000145349
10	14	-0.00785749	0.000100321
10	15	0.00484816	-0.000208556
10	16	-0.00262604	0.000138019
10	17	0.00119196	2.00447e-05
10	18	-0.00039159	-0.000152904
10	19	6.359e-06	0.000215293
10	20	0.000135816	-0.0002093
10	21	-0.000145689	0.000153274
10	22	0.000109425	-9.10932e-05
10	23	-7.18261e-05	6.53753e-05
10	24	4.098e-05	-7.77121e-05
10	25	-2.40768e-05	9.67399e-05
11	1	-0.000270673	-4.54432e-06
11	2	0.00238535	5.71713e-05
11	3	-0.010675	-0.000227166
11	4	0.0320525	0.00053288
11	5	-0.0724254	-0.000908322
11	6	0.130889	0.00127966
11	7	-0.196196	-0.00157196
11	8	0.249676	0.00158358
11	9	-0.273891	-0.00110721
11	10	0.261429	0.000261997
11	11	-0.218118	0.000512399
11	12	0.159101	-0.000850343
11	13	-0.100955	0.000729664
11	14	0.0549869	-0.0003651
11	15	-0.0249402	4.18128e-06
11	16	0.0087596	0.000185362
11	17	-0.00188214	-0.000175237
11	18	-0.000123365	6.04918e-05
11	19	0.000284675	3.82531e-05
11	20	-8.90169e-05	-6.72901e-05
11	21	-1.8786e-05	3.88824e-05
11	22	2.94617e-05	1.79567e-05
11	23	-4.80608e-06	-7.4014e-05
11	24	-1.99374e-05	0.000104357
11	25	3.26645e-05	-0.000103434
12	1	2.1786e-06	-1.52394e-06
12	2	-9.7031e-06	-7.89238e-06
12	3	-1.21329e-05	6.02304e-05
12	4	0.000121082	-0.000168105
12	5	-0.00028076	0.000295955
12	6	0.000260204	-0.000361044
12	7	0.000255609	0.000251422
12	8	-0.00134501	7.75103e-05
12	9	0.00272195	-0.000489859
12	10	-0.00396069	0.000747236
12	11	0.0047274	-0.000757746
12	12	-0.00483929	0.000660647
12	13	0.00427633	-0.000590104
12	14	-0.00320362	0.000490017
12	15	0.00194984	-0.00028857
12	16	-0.000888918	7.11544e-05
12	17	0.000249261	4.58904e-05
12	18	-5.63479e-06	-5.58865e-05
12	19	-2.93929e-05	2.40836e-05
12	20	1.8325e-05	5.7285e-06
12	21	-1.7869e-05	-3.41665e-05
12	22	2.42652e-05	6.06285e-05
12	23	-2.09172e-05	-6.95081e-05
12	24	-7.7767e-07	6.22604e-05
12	25	2.80824e-05	-5.54244e-05
13	1	-4.27111e-05	-8.30208e-06
13	2	0.000465533	4.57394e-05
13	3	-0.00236563	-0.000134249
13	4	0.00782712	0.000275407
13	5	-0.019222	-0.000433443
13	6	0.0374472	0.000578268
13	7	-0.0602096	-0.000726453
13	8	0.0819799	0.000859427
13	9	-0.0961257	-0.000857125
13	10	0.0980936	0.000626256
13	11	-0.0876563	-0.000266171
13	12	0.0687739	-1.44795e-05
13	13	-0.0473164	0.000125594
13	14	0.0283284	-0.000134834
13	15	-0.0144599	0.000112457
13	16	0.00597903	-5.02308e-05
13	17	-0.00171703	-4.97299e-05
13	18	9.21306e-05	0.000122435
13	19	0.000250958	-0.00012312
13	20	-0.00017871	7.63287e-05
13	21	6.96181e-05	-2.20612e-05
13	22	-3.15456e-06	-2.09134e-05
13	23	-3.11689e-05	3.75082e-05
13	24	3.90487e-05	-1.95253e-05
13	25	-2.17342e-05	-1.36885e-05
14	1	-3.88017e-07	5.67265e-06
14	2	4.16604e-06	-2.55398e-05
14	3	-2.13816e-05	6.64053e-05
14	4	7.40602e-05	-0.000142219
14	5	-0.000154569	0.000242068
14	6	0.000198484	-0.000296816
14	7	-0.000150637	0.000229974
14	8	7.30661e-06	-3.10175e-05
14	9	0.000199909	-0.00019077
14	10	-0.000422821	0.000269235
14	11	0.000631191	-0.000192665
14	12	-0.000817145	0.000144488
14	13	0.000941118	-0.00024459
14	14	-0.000927325	0.000382273
14	15	0.000756785	-0.000387997
14	16	-0.000511927	0.000252687
14	17	0.000301769	-9.87541e-05
14	18	-0.000183999	1.80215e-05
14	19	0.00014821	-4.25182e-06
14	20	-0.000138799	1.23912e-05
14	21	0.000110189	-2.39879e-05
14	22	-6.71337e-05	3.55938e-05
14	23	3.76776e-05	-3.07447e-05
14	24	-3.07323e-05	-2.01402e-06
14	25	3.39118e-05	4.71982e-05
15	1	-6.7165e-06	-1.27138e-06
15	2	7.24384e-05	7.35603e-06
15	3	-0.000399334	-3.24674e-05
15	4	0.00145328	0.000109124
15	5	-0.00388662	-0.000231528
15	6	0.00817073	0.00031215
15	7	-0.0141213	-0.000305508
15	8	0.0206245	0.000281334
15	9	-0.0258796	-0.000264826
15	10	0.0282092	0.00016787
15	11	-0.0269097	3.87926e-05
15	12	0.0225317	-0.000238671
15	13	-0.0165166	0.000315815
15	14	0.0104984	-0.000278133
15	15	-0.00566717	0.000200936
15	16	0.00248258	-0.000126915
15	17	-0.000781949	5.14229e-05
15	18	9.16603e-05	2.61629e-05
15	19	9.15835e-05	-8.15619e-05
15	20	-0.000121986	9.63164e-05
15	21	0.000138552	-7.40686e-05
15	22	-0.00013742	3.31621e-05
15	23	0.000100115	2.09849e-06
15	24	-4.87783e-05	-1.54295e-05
15	25	1.42519e-05	1.06491e-05
16	1	-3.45692e-06	-1.76084e-07
16	2	1.43752e-05	-6.41668e-07
16	3	-3.43842e-05	1.42001e-05
16	4	6.07226e-05	-6.57385e-05
16	5	-8.2309e-05	0.000150282
16	6	9.21072e-05	-0.000213108
16	7	-9.45397e-05	0.000200476
16	8	6.01241e-05	-0.000111101
16	9	7.26605e-05	2.83212e-06
16	10	-0.000273721	7.14887e-05
16	11	0.000405627	-0.000120401
16	12	-0.000388302	0.000178527
16	13	0.000271253	-0.000234574
16	14	-0.000151553	0.000230141
16	15	8.51296e-05	-0.000141657
16	16	-5.7843e-05	1.49312e-05
16	17	3.11206e-05	8.66654e-05
16	18	-5.54387e-06	-0.000132479
16	19	1.05057e-05	0.000133501
16	20	-4.45404e-05	-0.000114936
16	21	6.94225e-05	8.75803e-05
16	22	-6.20928e-05	-5.68169e-05
16	23	3.69464e-05	3.95582e-05
16	24	-1.79368e-05	-4.97024e-05
16	25	1.07098e-05	7.54592e-05
17	1	-2.99229e-06	4.28175e-07
17	2	1.51517e-05	9.39023e-07
17	3	-6.41937e-05	-1.8272e-05
17	4	0.000229891	6.58417e-05
17	5	-0.000651763	-0.000111943
17	6	0.00147779	9.93665e-05
17	7	-0.00275537	-2.02679e-05
17	8	0.00433444	-7.39703e-05
17	9	-0.00585397	0.000118195
17	10	0.00686339	-9.76447e-05
17	11	-0.00705354	5.93008e-05
17	12	0.00640354	-5.71772e-05
17	13	-0.00512931	0.000110564
17	14	0.00357829	-0.000179625
17	15	-0.00211162	0.000192211
17	16	0.000966706	-0.000130597
17	17	-0.00023883	4.92921e-05
17	18	-8.02169e-05	4.01466e-06
17	19	0.00011434	-2.63915e-05
17	20	-5.70471e-05	2.60699e-05
17	21	3.89886e-05	-5.95442e-06
17	22	-6.35664e-05	-2.46875e-05
17	23	7.83351e-05	5.04634e-05
17	24	-6.14868e-05	-6.16295e-05
17	25	3.16506e-05	5.48388e-05
18	1	2.53749e-07	-2.22229e-07
18	2	3.56463e-06	-4.1253e-06
18	3	-1.41519e-05	2.04233e-05
18	4	2.72134e-05	-4.38778e-05
18	5	-4.54322e-05	7.04383e-05
18	6	7.79929e-05	-0.00010391
18	7	-0.000119536	0.00013232
18	8	0.000157964	-0.000129482
18	9	-0.000179104	8.06485e-05
18	10	0.000149822	3.36226e-06
18	11	-6.37309e-05	-0.00010389
18	12	-3.24987e-05	0.000204658
18	13	0.000104588	-0.000279575
18	14	-0.000151905	0.000300345
18	15	0.000174217	-0.000249948
18	16	-0.000166036	0.000135443
18	17	0.00012303	-2.66331e-06
18	18	-5.62637e-05	-8.45976e-05
18	19	5.58301e-06	9.88046e-05
18	20	-3.12384e-06	-6.38583e-05
18	21	3.1409e-05	1.41393e-05
18	22	-4.77534e-05	3.15274e-05
18	23	3.43117e-05	-5.86852e-05
18	24	-1.00014e-05	5.17134e-05
18	25	6.2984e-08	-1.20604e-05
19	1	-2.23443e-06	9.23988e-07
19	2	1.66211e-05	-6.22446e-07
19	3	-5.44515e-05	-5.93013e-06
19	4	0.000115888	1.6484e-05
19	5	-0.000200813	-1.42776e-05
19	6	0.000334664	-2.16134e-05
19	7	-0.000564144	7.921e-05
19	8	0.000904876	-0.000121776
19	9	-0.00129893	0.000140198
19	10	0.00163646	-0.000141502
19	11	-0.00181329	0.000120008
19	12	0.0017763	-7.29993e-05
19	13	-0.00154326	2.11535e-05
19	14	0.00119378	5.77617e-06
19	15	-0.000820438	-5.67147e-06
19	16	0.000479749	-2.85747e-06
19	17	-0.000205133	1.13195e-05
19	18	3.60109e-05	-1.70736e-05
19	19	1.38004e-05	1.31362e-05
19	20	8.73292e-06	1.60354e-06
19	21	-3.38378e-05	-1.7975e-05
19	22	2.96931e-05	2.53934e-05
19	23	-1.03083e-05	-1.8643e-05
19	24	-8.86127e-07	1.87723e-08
19	25	-2.394e-06	2.16633e-05
20	1	2.74802e-06	1.01538e-09
20	2	-1.2616e-05	2.43448e-06
20	3	2.57136e-05	-9.22828e-06
20	4	-3.24315e-05	4.85674e-06
20	5	2.98606e-05	3.28941e-05
20	6	-1.11638e-05	-9.31288e-05
20	7	-4.08499e-05	0.000148213
20	8	0.000123849	-0.0001795
20	9	-0.000194551	0.000163679
20	10	0.00020649	-9.74705e-05
20	11	-0.000166075	1.06413e-05
20	12	0.000111961	6.79602e-05
20	13	-6.17399e-05	-0.000122647
20	14	2.32364e-05	0.000151237
20	15	-1.09484e-05	-0.000161118
20	16	2.63965e-05	0.000148072
20	17	-5.65751e-05	-0.000100295
20	18	8.91966e-05	3.45709e-05
20	19	-0.000108061	1.093e-05
20	20	8.92542e-05	-2.54044e-05
20	21	-3.22122e-05	2.46093e-05
20	22	-2.48396e-05	-1.4277e-05
20	23	4.91804e-05	-7.814e-06
20	24	-4.82379e-05	3.05659e-05
20	25	4.38322e-05	-3.573e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode49_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.241843	0
0	2	0.184714	0
0	3	0.0365297	0
0	4	-0.216846	0
0	5	0.195359	0
0	6	0.0122699	0
0	7	-0.224874	0
0	8	0.255498	0
0	9	-0.0732154	0
0	10	-0.179541	0
0	11	0.314148	0
0	12	-0.240277	0
0	13	0.0108584	0
0	14	0.24243	0
0	15	-0.407016	0
0	16	0.444319	0
0	17	-0.38246	0
0	18	0.27633	0
0	19	-0.172134	0
0	20	0.0933176	0
0	21	-0.0438049	0
0	22	0.0173484	0
0	23	-0.00534644	0
0	24	0.000872514	0
0	25	0.000325534	0
1	1	0.0143466	-0.00100985
1	2	-0.0177328	0.00207114
1	3	0.00338213	-0.00233084
1	4	0.014698	0.000952907
1	5	-0.0175052	0.00167919
1	6	0.00215638	-0.00365167
1	7	0.0156752	0.00313368
1	8	-0.0187228	-0.000181866
1	9	0.00479664	-0.00309513
1	10	0.0130523	0.00421633
1	11	-0.0200764	-0.00237291
1	12	0.0120044	-0.00123271
1	13	0.00436124	0.00480222
1	14	-0.0190731	-0.00708711
1	15	0.0261896	0.00755651
1	16	-0.0254104	-0.00640913
1	17	0.0198234	0.00444908
1	18	-0.0130302	-0.00255993
1	19	0.00741025	0.00122054
1	20	-0.00375634	-0.00047337
1	21	0.00177996	0.000158078
1	22	-0.000815273	-7.93883e-05
1	23	0.000312268	7.51163e-05
1	24	-1.97368e-05	-5.98365e-05
1	25	-0.000111506	3.30695e-05
2	1	0.0339737	-0.00137504
2	2	-0.0632786	0.00242646
2	3	0.0452142	-0.00125628
2	4	0.0154305	-0.00149621
2	5	-0.0664422	0.00276443
2	6	0.0640433	-0.000833014
2	7	-0.0132778	-0.00225774
2	8	-0.0449171	0.00307099
2	9	0.0732432	-0.000780045
2	10	-0.0610028	-0.00223855
2	11	0.0192391	0.00319724
2	12	0.0344283	-0.00134284
2	13	-0.084676	-0.00195586
2	14	0.120036	0.00470954
2	15	-0.133527	-0.00580879
2	16	0.124615	0.00542143
2	17	-0.0996746	-0.00430578
2	18	0.068829	0.00304588
2	19	-0.0410208	-0.00191756
2	20	0.0208774	0.00107695
2	21	-0.00877621	-0.000573656
2	22	0.00276925	0.000316527
2	23	-0.000427213	-0.000180096
2	24	-0.000182835	7.4528e-05
2	25	0.000224776	4.45206e-05
3	1	-0.00100323	0.00127558
3	2	0.00300731	-0.00375933
3	3	-0.00438564	0.00555712
3	4	0.00298449	-0.00444845
3	5	0.00105486	0.000839717
3	6	-0.00452135	0.00234718
3	7	0.00384633	-0.00286166
3	8	0.0013312	0.00110242
3	9	-0.00735745	0.000973288
3	10	0.00924204	-0.00194418
3	11	-0.00440087	0.00175812
3	12	-0.00547691	-0.00117615
3	13	0.0156775	0.000933736
3	14	-0.021712	-0.00125205
3	15	0.0219864	0.0017868
3	16	-0.0179763	-0.00202676
3	17	0.012394	0.00180105
3	18	-0.00736535	-0.00134335
3	19	0.00380494	0.000937372
3	20	-0.00171923	-0.000651948
3	21	0.000720116	0.000419472
3	22	-0.000348633	-0.000214131
3	23	0.00021252	5.52235e-05
3	24	-8.59141e-05	5.3945e-05
3	25	-4.85147e-05	-0.000111984
4	1	0.0357309	-0.0012057
4	2	-0.129928	0.00383249
4	3	0.253217	-0.00573648
4	4	-0.323276	0.00402302
4	5	0.270284	0.000865098
4	6	-0.0997742	-0.004709
4	7	-0.104532	0.00388738
4	8	0.237576	0.00081452
4	9	-0.23964	-0.00509577
4	10	0.124443	0.0053128
4	11	0.0415196	-0.00138939
4	12	-0.183866	-0.00390334
4	13	0.257225	0.00760906
4	14	-0.256697	-0.00847751
4	15	0.206429	0.00705946
4	16	-0.139042	-0.00466871
4	17	0.0792828	0.00238747
4	18	-0.0380003	-0.000765248
4	19	0.0148453	-5.10059e-05
4	20	-0.00431738	0.000192938
4	21	0.000635376	2.27306e-05
4	22	0.000152484	-0.000252341
4	23	-0.000103487	0.000298419
4	24	1.2611e-05	-0.000167648
4	25	-1.50142e-05	-3.74829e-06
5	1	-0.00223564	0.00015491
5	2	0.00910593	-0.000523687
5	3	-0.0190819	0.000755933
5	4	0.02477	-0.000248154
5	5	-0.0184603	-0.00100466
5	6	0.000270057	0.0019945
5	7	0.0199368	-0.00165784
5	8	-0.0295215	5.98189e-05
5	9	0.0225049	0.00165658
5	10	-0.00317003	-0.00219853
5	11	-0.0181186	0.00104265
5	12	0.0320616	0.00120843
5	13	-0.0350952	-0.00330701
5	14	0.0295137	0.00426774
5	15	-0.0202795	-0.00391899
5	16	0.0115985	0.00275516
5	17	-0.00548308	-0.00143625
5	18	0.00207333	0.000401393
5	19	-0.000556469	0.000218709
5	20	1.32789e-05	-0.000483704
5	21	0.00014922	0.000528394
5	22	-0.000204219	-0.000482165
5	23	0.000246558	0.000404909
5	24	-0.000264516	-0.00029429
5	25	0.000209121	0.000151295
6	1	-0.0095304	-0.000483833
6	2	0.0489968	0.00208773
6	3	-0.134723	-0.00441473
6	4	0.252958	0.0055441
6	5	-0.354739	-0.00368759
6	6	0.382597	-0.000739127
6	7	-0.309045	0.00498858
6	8	0.154623	-0.00605494
6	9	0.0267855	0.00304754
6	10	-0.179709	0.00220814
6	11	0.271584	-0.00676811
6	12	-0.29816	0.00870126
6	13	0.274341	-0.00793214
6	14	-0.221693	0.00565587
6	15	0.159943	-0.00321872
6	16	-0.103174	0.00134957
6	17	0.0589474	-0.00014895
6	18	-0.0291606	-0.000489288
6	19	0.0118653	0.000642653
6	20	-0.00338132	-0.00043927
6	21	6.60259e-05	0.000103076
6	22	0.000737952	0.000163022
6	23	-0.000602362	-0.000275472
6	24	0.000308677	0.000261557
6	25	-0.00013408	-0.000194728
7	1	-0.000374513	-4.13169e-05
7	2	0.00209153	0.000226559
7	3	-0.00597335	-0.000676341
7	4	0.0113755	0.00145785
7	5	-0.0161207	-0.00244389
7	6	0.0180585	0.00317416
7	7	-0.0168305	-0.00298036
7	8	0.0142673	0.00141248
7	9	-0.013033	0.00132267
7	10	0.0144372	-0.00427506
7	11	-0.0173517	0.00621295
7	12	0.0193648	-0.00646868
7	13	-0.0188362	0.00535188
7	14	0.0158004	-0.00365943
7	15	-0.0114147	0.00204746
7	16	0.00701884	-0.000876397
7	17	-0.00353885	0.000248969
7	18	0.00130477	-3.81615e-05
7	19	-0.000187076	1.44098e-05
7	20	-0.000146528	-1.46911e-05
7	21	6.64252e-05	-5.38265e-06
7	22	9.47972e-05	1.8553e-05
7	23	-0.00013987	5.04727e-06
7	24	5.66363e-05	-4.96449e-05
7	25	6.37747e-05	7.19985e-05
8	1	-0.00199749	-0.000140891
8	2	0.011886	0.000747683
8	3	-0.0355574	-0.00209693
8	4	0.0673433	0.00386599
8	5	-0.083189	-0.00496549
8	6	0.0515087	0.00435299
8	7	0.0425836	-0.00206856
8	8	-0.180504	-0.000714779
8	9	0.316954	0.00258758
8	10	-0.405458	-0.0028681
8	11	0.422867	0.00190849
8	12	-0.376519	-0.000589044
8	13	0.293463	-0.000401238
8	14	-0.203328	0.000847563
8	15	0.126416	-0.000882539
8	16	-0.0707858	0.000734372
8	17	0.0355042	-0.000541672
8	18	-0.015598	0.000335948
8	19	0.00567045	-0.000111444
8	20	-0.00143479	-0.000109281
8	21	-1.67165e-05	0.000263002
8	22	0.000352138	-0.000306501
8	23	-0.000324643	0.000254712
8	24	0.00020749	-0.000152567
8	25	-0.000107026	4.47115e-05
9	1	8.14962e-05	-1.02772e-05
9	2	-0.000657657	2.34613e-05
9	3	0.00265237	1.41878e-05
9	4	-0.00725037	-0.000181776
9	5	0.0150409	0.000470407
9	6	-0.0250595	-0.000753546
9	7	0.0347762	0.000977144
9	8	-0.0412169	-0.00127182
9	9	0.0423367	0.00178972
9	10	-0.0378369	-0.00248079
9	11	0.0292706	0.00303911
9	12	-0.0193624	-0.00314542
9	13	0.0106809	0.00280851
9	14	-0.00459888	-0.00228849
9	15	0.00120717	0.00173191
9	16	0.000188406	-0.00114457
9	17	-0.000480735	0.000604593
9	18	0.000329098	-0.000255567
9	19	-8.31982e-05	0.000137673
9	20	-6.83349e-05	-0.000155019
9	21	6.36897e-05	0.000191119
9	22	1.40595e-05	-0.000194351
9	23	-5.91126e-05	0.00017207
9	24	4.83753e-05	-0.000143834
9	25	-2.41073e-06	0.000116391
10	1	-0.000405405	-1.42145e-05
10	2	0.00285921	9.42052e-05
10	3	-0.01012	-0.000341666
10	4	0.0231699	0.000865689
10	5	-0.0370483	-0.00158693
10	6	0.0404198	0.00208854
10	7	-0.0220223	-0.00188519
10	8	-0.0200864	0.000910119
10	9	0.0746511	0.000336694
10	10	-0.122657	-0.00117158
10	11	0.148012	0.00128905
10	12	-0.145541	-0.000941793
10	13	0.121472	0.000584839
10	14	-0.0877846	-0.000449218
10	15	0.0554418	0.000481498
10	16	-0.0306207	-0.00052598
10	17	0.0146462	0.000475795
10	18	-0.00590426	-0.000331209
10	19	0.00187551	0.000170287
10	20	-0.000374688	-6.56898e-05
10	21	-4.04211e-05	2.94277e-05
10	22	0.000117343	-3.14785e-05
10	23	-0.000125997	4.96466e-05
10	24	0.000117831	-7.62912e-05
10	25	-0.000102039	9.48159e-05
11	1	2.94032e-05	4.52527e-06
11	2	-0.000237525	-4.32796e-05
11	3	0.00102653	0.000183162
11	4	-0.00303475	-0.000459037
11	5	0.00681861	0.00085457
11	6	-0.0122512	-0.00135728
11	7	0.0181416	0.00187571
11	8	-0.0227113	-0.002204
11	9	0.0245864	0.00223847
11	10	-0.0234041	-0.00207094
11	11	0.0197796	0.00179147
11	12	-0.0149016	-0.00141814
11	13	0.00998362	0.00102692
11	14	-0.00586903	-0.000745052
11	15	0.00296026	0.000613589
11	16	-0.00124416	-0.000551091
11	17	0.000387652	0.000458063
11	18	-1.37591e-05	-0.000306216
11	19	-0.000112285	0.000136426
11	20	0.000124466	-1.99743e-05
11	21	-0.000102081	4.37821e-07
11	22	6.93765e-05	-5.76081e-05
11	23	-3.5955e-05	0.000129941
11	24	2.32645e-05	-0.000165475
11	25	-3.76581e-05	0.000153809
12	1	-6.44898e-05	-7.09106e-06
12	2	0.000542668	3.05706e-05
12	3	-0.00225085	-9.1097e-05
12	4	0.00609091	0.000256152
12	5	-0.0119644	-0.000640788
12	6	0.0177113	0.00125688
12	7	-0.0194622	-0.0018332
12	8	0.014002	0.00196685
12	9	-0.00146149	-0.00152641
12	10	-0.0141881	0.000789654
12	11	0.0273346	-0.000143979
12	12	-0.0338021	-0.000227395
12	13	0.0327051	0.000333678
12	14	-0.0262208	-0.000255124
12	15	0.0178108	0.000110491
12	16	-0.0102926	-1.3751e-05
12	17	0.00496566	7.97111e-06
12	18	-0.00186535	-7.61234e-05
12	19	0.000417707	0.000183938
12	20	6.36624e-05	-0.000278176
12	21	-0.00012067	0.000303228
12	22	6.01729e-05	-0.000246903
12	23	3.4719e-06	0.000154714
12	24	-4.07535e-05	-9.24543e-05
12	25	4.48619e-05	8.22068e-05
13	1	2.73742e-06	4.95566e-06
13	2	-4.13968e-05	-5.28112e-05
13	3	0.00020407	0.000204043
13	4	-0.000653982	-0.000445418
13	5	0.00160399	0.000677461
13	6	-0.00316298	-0.000864684
13	7	0.00511467	0.00106855
13	8	-0.00687434	-0.00129765
13	9	0.00779889	0.00147998
13	10	-0.00761028	-0.0015376
13	11	0.00653799	0.001387
13	12	-0.00506663	-0.000995346
13	13	0.0035833	0.000479266
13	14	-0.00229852	-5.25751e-05
13	15	0.00133341	-0.00012781
13	16	-0.000723966	6.601e-05
13	17	0.000403816	9.09788e-05
13	18	-0.000255746	-0.000185845
13	19	0.000184151	0.000169456
13	20	-0.000140463	-9.13316e-05
13	21	0.000107798	1.22898e-05
13	22	-8.3482e-05	4.06795e-05
13	23	6.53842e-05	-5.49983e-05
13	24	-4.45284e-05	2.39964e-05
13	25	1.52226e-05	3.2608e-05
14	1	-5.76525e-06	-6.65089e-06
14	2	6.58514e-05	4.95384e-05
14	3	-0.000349621	-0.000157096
14	4	0.00116632	0.000316227
14	5	-0.00275086	-0.000497627
14	6	0.00490199	0.000694114
14	7	-0.00681647	-0.000889633
14	8	0.00738323	0.00101566
14	9	-0.00591033	-0.00099136
14	10	0.00267993	0.000797869
14	11	0.00121565	-0.000507838
14	12	-0.00447914	0.000253413
14	13	0.00618992	-0.000126135
14	14	-0.00614434	0.00010506
14	15	0.00483285	-9.72181e-05
14	16	-0.00308234	4.78217e-05
14	17	0.0015853	1.4202e-05
14	18	-0.000632717	-5.93967e-05
14	19	0.000168817	0.000108881
14	20	-2.45367e-06	-0.000175158
14	21	-3.30702e-05	0.000223984
14	22	3.37223e-05	-0.0002143
14	23	-3.53567e-05	0.000149633
14	24	4.32389e-05	-7.69656e-05
14	25	-6.04745e-05	3.89634e-05
15	1	7.92231e-07	2.47189e-06
15	2	4.35956e-06	-1.72323e-05
15	3	-2.42579e-05	5.58936e-05
15	4	3.66422e-05	-0.000129829
15	5	5.21058e-05	0.000233267
15	6	-0.00036833	-0.000313557
15	7	0.000931211	0.000327415
15	8	-0.00155891	-0.000320631
15	9	0.00195187	0.000369089
15	10	-0.00193868	-0.000477578
15	11	0.00161331	0.000583935
15	12	-0.00117992	-0.000601876
15	13	0.000773059	0.000471833
15	14	-0.000446153	-0.000225762
15	15	0.000218354	-3.29668e-05
15	16	-9.39925e-05	0.000210448
15	17	5.68295e-05	-0.000270724
15	18	-6.64983e-05	0.000243998
15	19	7.38806e-05	-0.000182879
15	20	-5.04382e-05	0.000111303
15	21	4.05885e-06	-3.7061e-05
15	22	3.6367e-05	-1.49467e-05
15	23	-4.90361e-05	2.24959e-05
15	24	3.84778e-05	-1.54595e-06
15	25	-2.74379e-05	-1.41134e-05
16	1	-2.144e-06	-1.02594e-06
16	2	2.42164e-05	6.71787e-06
16	3	-0.000111969	-4.41272e-05
16	4	0.000314362	0.000149241
16	5	-0.000683536	-0.000302034
16	6	0.00127742	0.000436295
16	7	-0.00203144	-0.000527072
16	8	0.0026817	0.000602481
16	9	-0.00291963	-0.000662132
16	10	0.002592	0.00065112
16	11	-0.00177589	-0.00052764
16	12	0.00072966	0.000319145
16	13	0.000223151	-0.000110588
16	14	-0.000828194	-2.36418e-05
16	15	0.000990726	7.86582e-05
16	16	-0.000793159	-0.000100101
16	17	0.00044805	0.000111971
16	18	-0.00016425	-9.30271e-05
16	19	2.18364e-05	4.18e-05
16	20	1.90678e-05	-8.39934e-06
16	21	-2.54844e-05	2.159e-05
16	22	2.78832e-05	-4.87645e-05
16	23	-2.47499e-05	5.29112e-05
16	24	1.36252e-05	-3.19797e-05
16	25	-3.61685e-06	2.01511e-06
17	1	-5.08501e-07	9.52493e-07
17	2	2.89453e-06	-1.84448e-06
17	3	-1.51567e-05	1.70322e-06
17	4	3.82439e-05	7.95478e-06
17	5	-5.2126e-05	-3.25812e-05
17	6	2.64225e-05	4.50032e-05
17	7	7.35173e-05	-1.84502e-06
17	8	-0.000242006	-0.000119919
17	9	0.000394274	0.000294263
17	10	-0.000438197	-0.000454416
17	11	0.000360137	0.000540852
17	12	-0.000219061	-0.000519634
17	13	8.25368e-05	0.000407352
17	14	1.5168e-05	-0.000278685
17	15	-5.99597e-05	0.00018814
17	16	5.12992e-05	-0.000125308
17	17	-2.13447e-05	6.11322e-05
17	18	7.03928e-06	9.26304e-06
17	19	-3.57053e-06	-6.34436e-05
17	20	-6.20943e-06	7.52245e-05
17	21	1.12731e-05	-4.59133e-05
17	22	-8.21756e-07	5.96872e-06
17	23	-9.96175e-06	1.48825e-05
17	24	2.68288e-06	-1.31551e-05
17	25	1.83605e-05	8.64547e-06
18	1	1.618e-06	-1.14304e-06
18	2	-2.44649e-06	1.06055e-05
18	3	-9.94232e-06	-4.22935e-05
18	4	5.25742e-05	9.77855e-05
18	5	-0.00012154	-0.000155838
18	6	0.000196081	0.00020316
18	7	-0.000310013	-0.000242056
18	8	0.000541056	0.000256039
18	9	-0.000860833	-0.000227626
18	10	0.00108508	0.000186223
18	11	-0.00104417	-0.000174534
18	12	0.000746356	0.000177773
18	13	-0.000338589	-0.000141683
18	14	-1.75369e-05	4.69233e-05
18	15	0.000213226	7.0281e-05
18	16	-0.000220475	-0.000159415
18	17	9.97131e-05	0.00019451
18	18	3.40437e-05	-0.000170459
18	19	-9.41141e-05	9.66631e-05
18	20	8.32413e-05	-1.1114e-05
18	21	-5.76674e-05	-3.83954e-05
18	22	5.4278e-05	4.02867e-05
18	23	-6.64308e-05	-1.98946e-05
18	24	6.97648e-05	1.22393e-06
18	25	-5.72358e-05	7.68178e-06
19	1	8.76049e-07	-9.68097e-07
19	2	-3.8005e-06	4.33803e-06
19	3	1.07806e-05	-2.06671e-05
19	4	-2.57646e-05	6.31361e-05
19	5	4.29668e-05	-0.000128683
19	6	-4.73152e-05	0.000192511
19	7	3.76245e-05	-0.000204813
19	8	-3.52574e-05	0.000136959
19	9	6.0295e-05	-2.88115e-05
19	10	-9.38604e-05	-7.31583e-05
19	11	8.87747e-05	0.000172201
19	12	-3.11077e-05	-0.000266151
19	13	-4.01924e-05	0.000305864
19	14	8.38658e-05	-0.000263274
19	15	-9.10983e-05	0.000185444
19	16	7.35289e-05	-0.000130897
19	17	-5.38921e-05	0.000105354
19	18	4.91289e-05	-8.58018e-05
19	19	-4.98997e-05	6.16146e-05
19	20	3.61632e-05	-3.9562e-05
19	21	-4.93845e-06	2.61917e-05
19	22	-2.73979e-05	-1.92543e-05
19	23	4.45249e-05	1.47431e-05
19	24	-4.40885e-05	-8.67699e-06
19	25	3.38616e-05	6.57991e-09
20	1	-1.15527e-06	-9.72733e-07
20	2	3.47889e-06	2.87199e-06
20	3	-1.09184e-05	-9.95534e-07
20	4	3.41048e-05	-6.39857e-06
20	5	-7.51738e-05	8.5268e-06
20	6	0.000118585	1.31142e-05
20	7	-0.000146157	-6.87484e-05
20	8	0.000174427	0.000134318
20	9	-0.000247556	-0.000159367
20	10	0.000359573	0.000130545
20	11	-0.00043768	-9.42977e-05
20	12	0.00041415	9.67929e-05
20	13	-0.000281548	-0.000126003
20	14	0.000103587	0.000127303
20	15	2.74612e-05	-7.57777e-05
20	16	-6.28545e-05	3.55693e-06
20	17	2.05585e-05	4.91518e-05
20	18	4.3532e-05	-6.71884e-05
20	19	-7.86271e-05	5.03174e-05
20	20	7.15098e-05	-6.90875e-06
20	21	-4.37677e-05	-4.25983e-05
20	22	2.35559e-05	7.34928e-05
20	23	-2.03693e-05	-7.54072e-05
20	24	2.21282e-05	5.58703e-05
20	25	-1.48588e-05	-2.77085e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode4_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.263125	0
0	2	0.453114	0
0	3	-0.555739	0
0	4	0.464806	0
0	5	-0.195732	0
0	6	-0.105728	0
0	7	0.291956	0
0	8	-0.316764	0
0	9	0.231886	0
0	10	-0.119341	0
0	11	0.0346806	0
0	12	0.00719351	0
0	13	-0.0171569	0
0	14	0.0124255	0
0	15	-0.00533131	0
0	16	0.000921993	0
0	17	0.00065936	0
0	18	-0.000858897	0
0	19	0.000705627	0
0	20	-0.000474508	0
0	21	0.000169464	0
0	22	0.000126578	0
0	23	-0.000317758	0
0	24	0.000400498	0
0	25	-0.000396937	0
1	1	0.00279787	0.00032148
1	2	-0.00654682	-0.000791394
1	3	0.0103394	0.0011983
1	4	-0.0131415	-0.00127906
1	5	0.014015	0.000926099
1	6	-0.0122304	-9.97886e-05
1	7	0.00761037	-0.00122931
1	8	-0.00118273	0.00276335
1	9	-0.00478751	-0.0038329
1	10	0.00810377	0.00397244
1	11	-0.00815196	-0.00330343
1	12	0.00601122	0.00235243
1	13	-0.0032933	-0.00159898
1	14	0.00108535	0.00110762
1	15	0.000288223	-0.000678557
1	16	-0.000935223	0.00026198
1	17	0.0010165	2.91906e-05
1	18	-0.000698678	-0.000169065
1	19	0.000268949	0.000234898
1	20	-2.20963e-05	-0.000251619
1	21	2.78679e-05	0.000187188
1	22	-0.000122899	-6.33553e-05
1	23	0.000136736	-5.02777e-05
1	24	-6.3299e-05	0.000113586
1	25	-4.10865e-06	-0.000124423
2	1	-0.171709	0.159887
2	2	0.54003	-0.455484
2	3	-1.04778	0.79854
2	4	1.52534	-1.06762
2	5	-1.78784	1.17836
2	6	1.74999	-1.11515
2	7	-1.46405	0.923061
2	8	1.06346	-0.674973
2	9	-0.677525	0.437332
2	10	0.380403	-0.250318
2	11	-0.187873	0.125036
2	12	0.0804516	-0.0525261
2	13	-0.0284828	0.016383
2	14	0.00690183	-0.00161508
2	15	0.000407823	-0.00239452
2	16	-0.00187427	0.00217933
2	17	0.00125673	-0.00107972
2	18	-0.000209493	0.000262895
2	19	-0.000495719	0.000171149
2	20	0.000649645	-0.000376391
2	21	-0.000431049	0.000418587
2	22	0.000138688	-0.000296977
2	23	3.9058e-05	6.75188e-05
2	24	-7.22352e-05	0.000143778
2	25	1.5611e-05	-0.000247708
3	1	0.000503795	-2.52963e-05
3	2	-0.00152344	0.000327082
3	3	0.00264635	-0.00126404
3	4	-0.00342131	0.00280997
3	5	0.00388616	-0.00423444
3	6	-0.00442091	0.00461977
3	7	0.00497381	-0.00366572
3	8	-0.00485386	0.00187906
3	9	0.00361831	-0.000163528
3	10	-0.00180723	-0.00082074
3	11	0.000429457	0.001026
3	12	0.000101369	-0.000744872
3	13	-0.000181042	0.000183843
3	14	0.000274027	0.000484075
3	15	-0.000370691	-0.000971496
3	16	0.000275786	0.0010885
3	17	-3.26267e-05	-0.000918771
3	18	-0.000183949	0.000684958
3	19	0.000302074	-0.000522683
3	20	-0.000336939	0.000421066
3	21	0.000334914	-0.000342956
3	22	-0.000339748	0.000285898
3	23	0.000339219	-0.000244981
3	24	-0.000300295	0.000208631
3	25	0.000232726	-0.000166419
4	1	-0.00289676	0.00976672
4	2	0.0206578	-0.0395731
4	3	-0.0701752	0.0912623
4	4	0.153326	-0.152211
4	5	-0.244419	0.201969
4	6	0.304383	-0.22362
4	7	-0.308588	0.211788
4	8	0.261133	-0.173344
4	9	-0.186849	0.12245
4	10	0.113205	-0.073754
4	11	-0.0572677	0.0368231
4	12	0.0231444	-0.0141198
4	13	-0.00646794	0.00291454
4	14	0.000307573	0.00118957
4	15	0.00102463	-0.00180197
4	16	-0.000831473	0.00110356
4	17	0.000441411	-0.000237093
4	18	-0.000115549	-0.000283671
4	19	-0.000157957	0.000403384
4	20	0.000332278	-0.000316459
4	21	-0.000352954	0.000207979
4	22	0.000256604	-0.000140379
4	23	-0.000146771	0.000101528
4	24	9.32596e-05	-6.49037e-05
4	25	-9.03996e-05	7.95814e-06
5	1	0.000126481	-1.82328e-05
5	2	-0.000618132	-0.000122697
5	3	0.00151504	0.000596887
5	4	-0.0023357	-0.00120286
5	5	0.00247966	0.00155324
5	6	-0.00204612	-0.00154389
5	7	0.00172261	0.00133581
5	8	-0.0017422	-0.00106968
5	9	0.00164129	0.000754988
5	10	-0.00114687	-0.000359326
5	11	0.000661681	2.2467e-05
5	12	-0.000649252	-9.81449e-06
5	13	0.00092149	0.000322223
5	14	-0.000886907	-0.000583957
5	15	0.000342965	0.000478383
5	16	0.000344266	-0.000101277
5	17	-0.000744001	-0.000251258
5	18	0.000730668	0.00041983
5	19	-0.000452429	-0.000415668
5	20	0.000155367	0.000311717
5	21	-5.9318e-06	-0.000185959
5	22	7.36694e-06	0.000101519
5	23	-6.7451e-05	-7.05383e-05
5	24	0.000106544	5.16304e-05
5	25	-9.27471e-05	-1.28201e-05
6	1	0.000506292	0.000711192
6	2	-0.00141442	-0.00365738
6	3	0.000463171	0.0102083
6	4	0.00596614	-0.0197688
6	5	-0.0189139	0.0294478
6	6	0.034028	-0.0358389
6	7	-0.0439896	0.0370521
6	8	0.0442432	-0.033235
6	9	-0.035891	0.0259073
6	10	0.0236614	-0.0171682
6	11	-0.012297	0.00910346
6	12	0.00446523	-0.00325923
6	13	-0.000514831	0.000179378
6	14	-0.000677568	0.000705393
6	15	0.000540724	-0.000535222
6	16	-7.14365e-05	0.000166466
6	17	-0.000251041	0.000153766
6	18	0.00030261	-0.000431548
6	19	-0.000187866	0.000597324
6	20	7.61659e-05	-0.000567623
6	21	-3.18026e-05	0.000367823
6	22	1.06523e-05	-0.000102166
6	23	1.66104e-05	-0.000109871
6	24	-2.04235e-05	0.000192578
6	25	-1.62858e-05	-0.000163706
7	1	-2.4032e-05	3.09279e-05
7	2	6.93836e-05	-0.00013126
7	3	-9.16827e-05	0.000375273
7	4	0.000118915	-0.000784507
7	5	-0.0002768	0.00119291
7	6	0.000591833	-0.00142003
7	7	-0.000829065	0.00150489
7	8	0.000699944	-0.0015341
7	9	-0.000291924	0.00140224
7	10	4.76156e-05	-0.000973313
7	11	-0.000209713	0.000346216
7	12	0.000524058	0.000168183
7	13	-0.000594776	-0.000314604
7	14	0.000316428	0.000121832
7	15	0.000126426	0.000155152
7	16	-0.000503796	-0.00028496
7	17	0.000692318	0.000226012
7	18	-0.000680869	-8.29221e-05
7	19	0.000544244	-3.18463e-05
7	20	-0.000392578	6.94034e-05
7	21	0.000285071	-3.97744e-05
7	22	-0.000222705	-1.14765e-05
7	23	0.000196262	2.94568e-05
7	24	-0.000179266	1.62988e-06
7	25	0.000135617	-4.4159e-05
8	1	3.57083e-05	6.20975e-05
8	2	-0.000229755	-0.000366898
8	3	0.000629679	0.00115932
8	4	-0.000811667	-0.00257156
8	5	1.98415e-05	0.00435598
8	6	0.00186468	-0.00584725
8	7	-0.0038824	0.00639081
8	8	0.004938	-0.00580732
8	9	-0.00480105	0.00447189
8	10	0.00396143	-0.00294554
8	11	-0.00295839	0.00153134
8	12	0.00205414	-0.000288317
8	13	-0.00129302	-0.000656076
8	14	0.000702612	0.00110628
8	15	-0.000365115	-0.00106679
8	16	0.000299114	0.000758186
8	17	-0.000371658	-0.00040578
8	18	0.000376414	0.000118104
8	19	-0.000218916	9.63132e-05
8	20	6.62346e-07	-0.00024831
8	21	0.000122237	0.000321685
8	22	-0.000121547	-0.000293381
8	23	8.53923e-05	0.000174722
8	24	-7.80498e-05	-3.29693e-05
8	25	8.68782e-05	-5.11877e-05
9	1	-1.49347e-06	2.17104e-05
9	2	-2.32937e-06	-8.67156e-05
9	3	-1.04399e-05	0.000191833
9	4	0.00010919	-0.000312651
9	5	-0.000338536	0.000402371
9	6	0.000647954	-0.0003955
9	7	-0.000952585	0.000275025
9	8	0.00113091	-0.000103533
9	9	-0.000930312	-7.19655e-05
9	10	0.00025402	0.000271387
9	11	0.000516427	-0.000474077
9	12	-0.000856328	0.000571778
9	13	0.000629096	-0.000499077
9	14	-0.000134826	0.000287883
9	15	-0.000247837	-6.08101e-06
9	16	0.000371471	-0.000247856
9	17	-0.000321148	0.000381209
9	18	0.000224308	-0.00037787
9	19	-0.000131078	0.000279613
9	20	5.10083e-05	-0.000146274
9	21	-1.87825e-06	3.81274e-05
9	22	-6.0873e-06	2.01492e-05
9	23	-5.63611e-06	-5.02799e-05
9	24	2.89361e-06	7.55798e-05
9	25	1.45077e-05	-8.62131e-05
10	1	-2.17133e-05	7.09481e-06
10	2	6.93606e-05	-4.54504e-05
10	3	-4.4683e-05	0.000114823
10	4	-0.00015679	-0.000168225
10	5	0.000455715	0.000199597
10	6	-0.000603586	-0.000276746
10	7	0.000456028	0.000424089
10	8	-0.000205916	-0.000569965
10	9	0.000111573	0.000631602
10	10	-0.000112484	-0.000600488
10	11	-9.49828e-08	0.000553034
10	12	0.000261507	-0.000543401
10	13	-0.000544186	0.000495982
10	14	0.000687766	-0.000314726
10	15	-0.000621595	6.5434e-05
10	16	0.000451127	9.98498e-05
10	17	-0.00033885	-0.000142495
10	18	0.000313017	0.000134463
10	19	-0.000279306	-0.000126174
10	20	0.000180061	0.000110454
10	21	-7.10398e-05	-8.31496e-05
10	22	3.44235e-05	6.27424e-05
10	23	-6.88102e-05	-5.4526e-05
10	24	0.000101988	4.22016e-05
10	25	-8.30161e-05	-1.09991e-05
11	1	6.20512e-07	4.36824e-06
11	2	-4.06947e-06	-3.46455e-05
11	3	1.80005e-05	8.67376e-05
11	4	-4.07907e-05	-0.000102842
11	5	5.38398e-05	7.26072e-05
11	6	-3.04174e-05	-6.88129e-05
11	7	-3.6888e-05	0.00011319
11	8	0.000113008	-0.000134021
11	9	-0.000165273	0.000101782
11	10	0.000163742	-8.68328e-05
11	11	-6.38516e-05	0.000138938
11	12	-9.91521e-05	-0.000220152
11	13	0.000198243	0.000287328
11	14	-0.000149795	-0.000329474
11	15	8.42744e-07	0.000318269
11	16	0.000123649	-0.00022967
11	17	-0.000149393	9.47665e-05
11	18	0.000100492	3.72619e-05
11	19	-3.59078e-05	-0.000140003
11	20	-4.71708e-06	0.000194056
11	21	1.02691e-05	-0.000174894
11	22	2.16249e-06	8.34521e-05
11	23	-1.13844e-05	1.89712e-05
11	24	1.8935e-05	-5.68946e-05
11	25	-3.09101e-05	2.26292e-05
12	1	-1.14092e-05	6.73557e-06
12	2	6.76944e-05	-3.19671e-05
12	3	-0.000183569	6.41861e-05
12	4	0.000285962	-8.12909e-05
12	5	-0.000250834	7.48013e-05
12	6	3.91183e-05	-1.17443e-05
12	7	0.000256111	-0.000143739
12	8	-0.000491836	0.000339799
12	9	0.000577651	-0.000474969
12	10	-0.000520809	0.000530695
12	11	0.00037453	-0.000535181
12	12	-0.000175816	0.000453653
12	13	-3.70647e-05	-0.000266673
12	14	0.00018889	6.30688e-05
12	15	-0.000213199	4.44978e-05
12	16	0.000144309	-3.41777e-05
12	17	-9.94862e-05	-3.34915e-05
12	18	0.000146773	9.23901e-05
12	19	-0.000232537	-0.000109231
12	20	0.000254962	8.50619e-05
12	21	-0.000181366	-3.72079e-05
12	22	6.88007e-05	-1.53038e-05
12	23	8.0275e-06	5.04923e-05
12	24	-2.26997e-05	-5.82356e-05
12	25	5.18683e-06	5.10687e-05
13	1	-9.16019e-06	-7.3719e-06
13	2	2.98947e-05	3.00994e-05
13	3	-4.77184e-05	-2.92839e-05
13	4	6.65546e-05	-4.07054e-05
13	5	-0.000109143	0.00010748
13	6	0.000154056	-6.69391e-05
13	7	-0.000162001	-8.47502e-06
13	8	0.00014795	-3.94907e-05
13	9	-0.000126447	0.000197513
13	10	7.34309e-05	-0.000311573
13	11	-9.38372e-06	0.000308456
13	12	1.0731e-05	-0.000242985
13	13	-0.000107367	0.000200496
13	14	0.000242628	-0.000223539
13	15	-0.000336461	0.000272443
13	16	0.000351048	-0.000253378
13	17	-0.000305913	0.000133914
13	18	0.000235866	1.37383e-05
13	19	-0.000152191	-0.000119842
13	20	6.92884e-05	0.000183009
13	21	-2.0839e-05	-0.000211326
13	22	1.49817e-05	0.000186483
13	23	-2.0158e-05	-0.000100517
13	24	1.21216e-05	-1.34055e-05
13	25	2.05255e-06	9.98683e-05
14	1	-4.15061e-06	-2.96981e-06
14	2	2.82779e-05	1.93188e-05
14	3	-9.91949e-05	-4.60534e-05
14	4	0.000222409	6.41619e-05
14	5	-0.000355073	-6.86779e-05
14	6	0.000438681	6.27582e-05
14	7	-0.000409903	-4.47273e-05
14	8	0.000210774	1.77574e-05
14	9	0.000105415	9.22721e-06
14	10	-0.000369205	-1.92548e-05
14	11	0.000460497	-1.02576e-05
14	12	-0.000392106	7.72502e-05
14	13	0.000254173	-0.000148217
14	14	-0.000141148	0.000197072
14	15	9.86502e-05	-0.000217075
14	16	-0.000104117	0.000210104
14	17	0.00010057	-0.000186876
14	18	-5.26655e-05	0.000156734
14	19	-2.73125e-05	-0.000127876
14	20	9.52073e-05	0.00011317
14	21	-0.000113988	-0.000108605
14	22	8.336e-05	8.97938e-05
14	23	-2.9502e-05	-4.88757e-05
14	24	-1.80126e-05	5.01908e-06
14	25	4.12707e-05	2.70657e-05
15	1	2.75805e-06	1.27193e-06
15	2	-1.23521e-05	-6.86073e-06
15	3	2.68992e-05	1.82715e-05
15	4	-3.75052e-05	-3.14535e-05
15	5	3.77453e-05	4.99206e-05
15	6	-2.4474e-05	-8.4162e-05
15	7	6.74493e-06	0.000105712
15	8	-1.4175e-05	-7.90526e-05
15	9	4.45973e-05	4.40488e-05
15	10	-5.1615e-05	-5.50607e-05
15	11	2.96347e-05	8.88955e-05
15	12	-1.54684e-05	-8.7748e-05
15	13	1.46679e-06	3.7379e-05
15	14	5.48737e-05	2.41495e-05
15	15	-0.000145592	-4.41554e-05
15	16	0.000212553	1.36075e-05
15	17	-0.000222817	1.66284e-05
15	18	0.000187018	-1.39433e-05
15	19	-0.000121246	3.94764e-06
15	20	4.08226e-05	-6.485e-06
15	21	2.10761e-05	2.68285e-07
15	22	-3.13371e-05	3.07465e-05
15	23	-7.2247e-06	-6.21066e-05
15	24	5.9376e-05	6.41788e-05
15	25	-9.27272e-05	-3.90488e-05
16	1	-3.10075e-06	1.09663e-06
16	2	1.09465e-05	-8.46654e-07
16	3	-2.24245e-05	-1.32475e-05
16	4	4.92103e-05	5.03366e-05
16	5	-0.000107929	-0.000106418
16	6	0.000171026	0.00016441
16	7	-0.000176688	-0.000174821
16	8	0.000109975	0.000111056
16	9	-1.44835e-05	-4.98612e-05
16	10	-6.15935e-05	7.91109e-05
16	11	0.000101325	-0.000167057
16	12	-0.000114588	0.000215569
16	13	0.000101809	-0.000199624
16	14	-6.43841e-05	0.000176924
16	15	2.93027e-05	-0.000185262
16	16	-1.55884e-05	0.000207431
16	17	1.03096e-05	-0.00021308
16	18	1.74343e-05	0.000188688
16	19	-7.91309e-05	-0.000143101
16	20	0.000140078	9.39755e-05
16	21	-0.000159731	-4.93439e-05
16	22	0.000136394	8.93391e-06
16	23	-9.33597e-05	2.44343e-05
16	24	5.49542e-05	-4.28537e-05
16	25	-3.6492e-05	4.13884e-05
17	1	-2.96566e-06	4.81578e-06
17	2	4.24749e-06	-1.3412e-05
17	3	2.15414e-05	9.61586e-06
17	4	-9.52161e-05	1.5632e-05
17	5	0.000183073	-3.67823e-05
17	6	-0.000204889	2.75903e-05
17	7	0.000130133	-2.90452e-05
17	8	-1.36321e-05	9.82163e-05
17	9	-0.000102477	-0.000202095
17	10	0.000230939	0.000248178
17	11	-0.000348082	-0.000192477
17	12	0.000372908	8.38802e-05
17	13	-0.000293833	3.22133e-06
17	14	0.000201588	-4.96969e-05
17	15	-0.000167884	7.79187e-05
17	16	0.000179903	-0.000104207
17	17	-0.000187441	0.000121875
17	18	0.000169981	-0.000112461
17	19	-0.000136652	7.19409e-05
17	20	8.89101e-05	-2.09102e-05
17	21	-2.92559e-05	-1.91783e-05
17	22	-1.9747e-05	4.49584e-05
17	23	3.49569e-05	-5.76054e-05
17	24	-1.76606e-05	5.85391e-05
17	25	-1.03133e-05	-5.79171e-05
18	1	5.72455e-06	-9.79275e-07
18	2	-2.66243e-05	6.43225e-06
18	3	5.50366e-05	-1.44825e-05
18	4	-6.53577e-05	1.08234e-05
18	5	4.55338e-05	4.74884e-06
18	6	-1.96465e-05	-8.70465e-06
18	7	1.88691e-05	-5.35152e-06
18	8	-4.38892e-05	3.23735e-05
18	9	8.06223e-05	-9.09134e-05
18	10	-0.000115113	0.000189675
18	11	0.000134386	-0.000288614
18	12	-0.000129609	0.000337695
18	13	9.00843e-05	-0.000335259
18	14	-1.44884e-05	0.000309456
18	15	-7.18533e-05	-0.000267802
18	16	0.000130827	0.000206364
18	17	-0.000146057	-0.000139916
18	18	0.000136249	9.93408e-05
18	19	-0.000129373	-0.000103237
18	20	0.000130403	0.00013285
18	21	-0.000125915	-0.000145089
18	22	0.000109818	0.000116593
18	23	-8.67999e-05	-6.59277e-05
18	24	6.11281e-05	2.6524e-05
18	25	-3.38093e-05	-1.30314e-05
19	1	5.87969e-07	-7.39474e-07
19	2	-2.06629e-06	9.921e-07
19	3	1.96346e-05	-1.95845e-06
19	4	-8.28549e-05	6.72434e-06
19	5	0.000185815	-1.05672e-05
19	6	-0.000267173	1.34293e-05
19	7	0.000276383	-2.5063e-05
19	8	-0.000230138	6.10756e-05
19	9	0.000165845	-0.000126451
19	10	-9.0629e-05	0.000182899
19	11	1.31829e-05	-0.000188323
19	12	4.01957e-05	0.000151941
19	13	-6.30537e-05	-0.000114653
19	14	7.81792e-05	0.000102163
19	15	-0.000100176	-0.000103145
19	16	0.000112581	9.41414e-05
19	17	-9.3217e-05	-7.00984e-05
19	18	4.85678e-05	4.25465e-05
19	19	-9.94384e-06	-2.17152e-05
19	20	-3.18537e-06	1.03064e-05
19	21	1.25806e-06	-1.07835e-05
19	22	-2.91582e-06	2.0974e-05
19	23	1.3029e-05	-2.82775e-05
19	24	-2.35585e-05	2.19629e-05
19	25	2.26325e-05	-7.45544e-06
20	1	1.2589e-06	-1.1186e-06
20	2	-1.17331e-05	5.29698e-06
20	3	3.36341e-05	-1.81398e-05
20	4	-5.36458e-05	3.30542e-05
20	5	6.56155e-05	-3.13224e-05
20	6	-7.81546e-05	1.12997e-05
20	7	0.000106944	1.59358e-05
20	8	-0.000160229	-3.76538e-05
20	9	0.000212783	4.14078e-05
20	10	-0.000227227	-2.11532e-05
20	11	0.00019762	-1.9471e-05
20	12	-0.000141511	5.58747e-05
20	13	7.06682e-05	-5.88759e-05
20	14	5.56596e-06	3.45223e-05
20	15	-7.08121e-05	-1.13385e-05
20	16	0.000110422	-1.024e-05
20	17	-0.000115856	4.6123e-05
20	18	9.21668e-05	-7.75987e-05
20	19	-6.79438e-05	6.8191e-05
20	20	7.53878e-05	-1.60207e-05
20	21	-0.000110842	-4.32952e-05
20	22	0.000136064	7.22564e-05
20	23	-0.000126237	-6.29259e-05
20	24	9.25877e-05	3.63583e-05
20	25	-5.9404e-05	-1.50361e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode50_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.30152	0
0	2	-0.160692	0
0	3	-0.130838	0
0	4	0.215178	0
0	5	-0.0191179	0
0	6	-0.197788	0
0	7	0.175693	0
0	8	0.048237	0
0	9	-0.212884	0
0	10	0.143354	0
0	11	0.0768355	0
0	12	-0.225389	0
0	13	0.170155	0
0	14	0.0364167	0
0	15	-0.243969	0
0	16	0.34116	0
0	17	-0.315703	0
0	18	0.222954	0
0	19	-0.125156	0
0	20	0.0557804	0
0	21	-0.0187285	0
0	22	0.00374479	0
0	23	0.000386284	0
0	24	-0.000705862	0
0	25	0.000287689	0
1	1	-0.00151789	0.000713068
1	2	0.000970086	-0.00114637
1	3	0.00133102	0.000953441
1	4	-0.00227365	-0.000323058
1	5	0.000405229	-0.000324135
1	6	0.00235068	0.000704065
1	7	-0.00312708	-0.000681023
1	8	0.00117102	0.000146325
1	9	0.00159238	0.000781762
1	10	-0.00273062	-0.00158344
1	11	0.00167792	0.00160171
1	12	0.00017802	-0.000578301
1	13	-0.00132216	-0.00102544
1	14	0.0014635	0.00237261
1	15	-0.0011785	-0.00291425
1	16	0.00092746	0.00260897
1	17	-0.000742747	-0.00175033
1	18	0.000496086	0.000779133
1	19	-0.000183306	-7.15141e-05
1	20	-4.17763e-05	-0.000236401
1	21	0.000105261	0.000232082
1	22	-0.000134206	-8.80271e-05
1	23	0.000226823	-4.68969e-05
1	24	-0.000297602	9.94067e-05
1	25	0.000240743	-8.57576e-05
2	1	0.0985351	0.000438985
2	2	-0.176616	-0.000533475
2	3	0.110887	-0.000399369
2	4	0.0613141	0.00176058
2	5	-0.159677	-0.00191087
2	6	0.0744169	7.90063e-05
2	7	0.0994065	0.00224088
2	8	-0.170029	-0.00256414
2	9	0.0608805	0.000238298
2	10	0.118683	0.00275627
2	11	-0.199296	-0.0038553
2	12	0.113284	0.00217432
2	13	0.0683417	0.00106784
2	14	-0.223417	-0.00388766
2	15	0.279157	0.00513612
2	16	-0.242046	-0.00487245
2	17	0.162514	0.00374076
2	18	-0.0874091	-0.00239692
2	19	0.0376997	0.00124323
2	20	-0.0125806	-0.000401546
2	21	0.00284283	-0.000124823
2	22	-0.000203041	0.000357526
2	23	-2.65409e-05	-0.000375083
2	24	-0.000217261	0.000285716
2	25	0.000369792	-0.000159253
3	1	-0.000505339	-0.000265642
3	2	0.00121565	0.000944473
3	3	-0.00132413	-0.00198734
3	4	0.000578755	0.00289074
3	5	0.000308706	-0.00265625
3	6	-0.000583212	0.000701387
3	7	0.000255364	0.00186371
3	8	5.55836e-05	-0.00283209
3	9	8.86597e-05	0.00127063
3	10	-0.000425119	0.00142276
3	11	0.000315241	-0.00310998
3	12	0.000501706	0.00295562
3	13	-0.0015367	-0.00169312
3	14	0.00198922	0.000450302
3	15	-0.00160715	0.000221806
3	16	0.000895267	-0.000363444
3	17	-0.000407658	0.000201469
3	18	0.000212808	6.79246e-05
3	19	-0.000120384	-0.000319663
3	20	3.76462e-05	0.000499891
3	21	1.3262e-05	-0.000590018
3	22	-1.90371e-05	0.000574724
3	23	2.05337e-05	-0.000459718
3	24	-6.80301e-05	0.00029078
3	25	0.000149661	-0.000132288
4	1	0.000531595	0.000952228
4	2	0.00275104	-0.00310285
4	3	-0.0177716	0.00512757
4	4	0.0437585	-0.00493799
4	5	-0.0622554	0.00210238
4	6	0.0502978	0.00123219
4	7	-0.00649455	-0.0023434
4	8	-0.0415138	0.000622287
4	9	0.0611919	0.00196959
4	10	-0.0458214	-0.00283242
4	11	0.0188275	0.000988942
4	12	-0.00924504	0.00234812
4	13	0.0257364	-0.00514075
4	14	-0.0534672	0.00620275
4	15	0.0713696	-0.00562907
4	16	-0.0694837	0.00414215
4	17	0.0523741	-0.00248457
4	18	-0.0311232	0.00120099
4	19	0.0143082	-0.000516133
4	20	-0.00459468	0.000331212
4	21	0.000476673	-0.000392749
4	22	0.000633604	0.000469048
4	23	-0.000619769	-0.000445364
4	24	0.000375612	0.000330079
4	25	-0.000166644	-0.00019577
5	1	9.51171e-05	4.186e-05
5	2	-0.000498785	-0.000199729
5	3	0.001248	0.000321394
5	4	-0.00174276	-3.71877e-05
5	5	0.00113899	-0.000560443
5	6	0.000508353	0.000708984
5	7	-0.00212407	-3.90359e-05
5	8	0.00279136	-0.000552305
5	9	-0.00233177	-0.000221458
5	10	0.000912058	0.00239407
5	11	0.00100334	-0.00452688
5	12	-0.00249929	0.00513147
5	13	0.00282123	-0.00392888
5	14	-0.00209628	0.00178262
5	15	0.00108336	0.000174662
5	16	-0.000384912	-0.00126594
5	17	9.40741e-05	0.00145317
5	18	-2.0943e-05	-0.00109084
5	19	-3.45889e-06	0.000590985
5	20	4.27831e-05	-0.000231587
5	21	-8.03261e-05	8.06073e-05
5	22	7.44431e-05	-3.95587e-05
5	23	-1.24066e-05	1.02498e-05
5	24	-8.52132e-05	-6.27625e-07
5	25	0.000173437	5.35833e-05
6	1	-0.00879079	7.01591e-05
6	2	0.0376708	-0.000356055
6	3	-0.0780328	0.000729579
6	4	0.0881452	-0.000531007
6	5	-0.0249605	-0.000783122
6	6	-0.102249	0.00282654
6	7	0.216726	-0.00447605
6	8	-0.224631	0.00465558
6	9	0.0889517	-0.00293856
6	10	0.139676	-9.54178e-05
6	11	-0.358824	0.00307275
6	12	0.481384	-0.00476372
6	13	-0.480586	0.00483414
6	14	0.388392	-0.00373985
6	15	-0.261877	0.00221947
6	16	0.148471	-0.000908206
6	17	-0.0701335	0.000150752
6	18	0.0266756	4.54651e-05
6	19	-0.0073465	6.23685e-05
6	20	0.000756581	-0.000167633
6	21	0.000677909	0.000136204
6	22	-0.000633867	-1.65357e-05
6	23	0.000404575	-0.000101848
6	24	-0.000255046	0.000165706
6	25	0.000154776	-0.000157875
7	1	-1.27962e-05	-6.79879e-06
7	2	-9.4148e-05	4.82514e-05
7	3	0.000611218	-0.000190773
7	4	-0.00157599	0.00044586
7	5	0.00256328	-0.000614192
7	6	-0.00316262	0.000396803
7	7	0.00334587	0.000241552
7	8	-0.00322311	-0.000926578
7	9	0.00282062	0.00117667
7	10	-0.00222786	-0.00077502
7	11	0.00166075	-0.000187877
7	12	-0.00121937	0.0013893
7	13	0.00079175	-0.00229078
7	14	-0.000337856	0.00241191
7	15	3.0528e-05	-0.0017711
7	16	4.97863e-05	0.00085922
7	17	-7.31668e-05	-0.000155203
7	18	0.000146845	-0.000169506
7	19	-0.000163269	0.000178177
7	20	6.47472e-05	-2.61531e-05
7	21	3.72106e-05	-0.000117772
7	22	-4.06227e-05	0.000153456
7	23	-3.72367e-05	-0.000103813
7	24	0.000114955	5.72786e-05
7	25	-0.000129696	-6.03799e-05
8	1	-0.00584705	1.5333e-05
8	2	0.0346427	-8.15531e-05
8	3	-0.104372	0.000213475
8	4	0.204561	-0.000373347
8	5	-0.281293	0.00049671
8	6	0.265965	-0.00054978
8	7	-0.131666	0.000541349
8	8	-0.0756043	-0.000502172
8	9	0.263427	0.000531065
8	10	-0.354527	-0.000770915
8	11	0.331244	0.00123131
8	12	-0.232961	-0.00168976
8	13	0.119493	0.00184039
8	14	-0.0343737	-0.00155381
8	15	-0.00921153	0.000961379
8	16	0.0205902	-0.000321228
8	17	-0.0161307	-0.000130254
8	18	0.00833278	0.00028174
8	19	-0.00281046	-0.000211948
8	20	0.000288507	9.78012e-05
8	21	0.000376635	-3.13487e-05
8	22	-0.000326617	-1.6372e-05
8	23	0.000165033	8.65106e-05
8	24	-8.89437e-05	-0.000157726
8	25	0.000104511	0.000181037
9	1	-4.4782e-05	2.71548e-05
9	2	0.000211914	-7.94824e-05
9	3	-0.000586991	4.26665e-05
9	4	0.00130993	0.000235832
9	5	-0.00254697	-0.000728903
9	6	0.00421577	0.00117673
9	7	-0.00580616	-0.00137188
9	8	0.00671394	0.00139535
9	9	-0.00673821	-0.00139476
9	10	0.00612571	0.0013242
9	11	-0.0052262	-0.00111009
9	12	0.00423	0.000831218
9	13	-0.00323622	-0.000586702
9	14	0.0023832	0.000400243
9	15	-0.00172807	-0.000281199
9	16	0.00119509	0.000228073
9	17	-0.000783227	-0.000185927
9	18	0.000589171	9.05534e-05
9	19	-0.000584961	4.3344e-05
9	20	0.000595714	-0.000134802
9	21	-0.000504074	0.000135254
9	22	0.000336543	-7.25675e-05
9	23	-0.000169653	8.95876e-06
9	24	5.28949e-05	1.73511e-05
9	25	-5.90659e-06	-1.71462e-05
10	1	-0.00167879	-1.00307e-05
10	2	0.0124564	6.36046e-05
10	3	-0.046837	-0.000178569
10	4	0.116743	0.000241579
10	5	-0.214569	-2.58621e-05
10	6	0.306246	-0.000552806
10	7	-0.347493	0.001274
10	8	0.313741	-0.00178616
10	9	-0.218197	0.00189789
10	10	0.102598	-0.00170382
10	11	-0.00992509	0.00145886
10	12	-0.0385004	-0.00131658
10	13	0.0470505	0.00122968
10	14	-0.0339841	-0.00109386
10	15	0.0168643	0.000856087
10	16	-0.00499718	-0.00050608
10	17	-0.000199811	0.000110249
10	18	0.00117567	0.000178576
10	19	-0.000666483	-0.000250786
10	20	0.00016021	0.00015475
10	21	4.95085e-06	-3.88019e-05
10	22	2.47238e-05	-4.53146e-07
10	23	-7.91239e-05	-1.71831e-05
10	24	8.56796e-05	3.33382e-05
10	25	-4.94592e-05	-3.53718e-05
11	1	-1.66303e-05	-1.05501e-06
11	2	0.000105542	1.98273e-05
11	3	-0.000356367	-0.000121203
11	4	0.000847144	0.000380022
11	5	-0.00161317	-0.000777249
11	6	0.00262941	0.00119511
11	7	-0.00373322	-0.0015264
11	8	0.00458603	0.00174373
11	9	-0.00485588	-0.00185056
11	10	0.00448209	0.00183043
11	11	-0.00370856	-0.00168831
11	12	0.00284879	0.00147777
11	13	-0.00206613	-0.00123367
11	14	0.00139382	0.000921772
11	15	-0.000848014	-0.000521069
11	16	0.000438145	0.000111805
11	17	-0.000150922	0.000182886
11	18	-2.85671e-05	-0.000302017
11	19	0.00010514	0.000273642
11	20	-8.56521e-05	-0.000180011
11	21	4.24559e-06	0.000103175
11	22	7.87168e-05	-7.6872e-05
11	23	-0.000116057	8.42262e-05
11	24	0.000104414	-9.80015e-05
11	25	-7.43226e-05	0.000103466
12	1	-0.000299911	-1.64534e-06
12	2	0.00266046	2.03299e-05
12	3	-0.0116973	-5.95055e-05
12	4	0.0339031	6.86813e-05
12	5	-0.0726141	4.99032e-06
12	6	0.121894	-0.000123077
12	7	-0.165832	0.000194954
12	8	0.186315	-0.000215657
12	9	-0.174297	0.000259537
12	10	0.135497	-0.000349748
12	11	-0.086087	0.000454141
12	12	0.0426256	-0.000548104
12	13	-0.014137	0.000601018
12	14	0.000717786	-0.000589609
12	15	0.00274583	0.000543425
12	16	-0.0019549	-0.000503634
12	17	0.000570803	0.000446536
12	18	9.86154e-05	-0.000315131
12	19	-0.000148165	0.000133769
12	20	1.64629e-05	-3.79983e-06
12	21	4.58632e-05	-2.93014e-05
12	22	-1.527e-05	1.39077e-05
12	23	-3.89837e-05	-5.61064e-06
12	24	5.91304e-05	1.00836e-05
12	25	-3.63481e-05	-1.15152e-05
13	1	-5.10531e-06	3.16803e-06
13	2	3.70944e-05	-9.15892e-06
13	3	-0.000119747	1.6811e-06
13	4	0.000260447	6.31931e-05
13	5	-0.000504072	-0.000226167
13	6	0.000925126	0.000434414
13	7	-0.00147701	-0.000546537
13	8	0.00193782	0.000520363
13	9	-0.00207556	-0.000473047
13	10	0.00183609	0.000461154
13	11	-0.00135088	-0.000417635
13	12	0.000816378	0.000319628
13	13	-0.000386729	-0.000191634
13	14	0.000122963	3.44646e-05
13	15	-8.47318e-06	0.000149918
13	16	-1.24748e-05	-0.000355537
13	17	1.79962e-05	0.000551279
13	18	-6.95518e-05	-0.00064983
13	19	0.000154175	0.000587214
13	20	-0.000202662	-0.000404943
13	21	0.000175451	0.000205411
13	22	-9.84328e-05	-6.12489e-05
13	23	2.56313e-05	-1.51195e-05
13	24	6.51295e-06	3.95392e-05
13	25	-1.66828e-06	-2.42e-05
14	1	-4.42768e-05	-3.20403e-06
14	2	0.000434415	8.89286e-06
14	3	-0.0021368	-1.29911e-05
14	4	0.00698338	3.04611e-05
14	5	-0.0169083	-8.75164e-05
14	6	0.0320925	0.000208368
14	7	-0.0494401	-0.00041315
14	8	0.0632287	0.000639647
14	9	-0.0680486	-0.000720416
14	10	0.0620298	0.000583387
14	11	-0.0478793	-0.000382945
14	12	0.0309935	0.000292251
14	13	-0.0163742	-0.000290172
14	14	0.00659625	0.000261748
14	15	-0.00162426	-0.000174944
14	16	-7.92303e-05	6.27547e-05
14	17	0.000239327	4.89201e-05
14	18	-2.28511e-05	-0.000124029
14	19	-8.40453e-05	0.0001254
14	20	4.42413e-05	-7.10173e-05
14	21	3.81615e-05	1.86662e-05
14	22	-8.6816e-05	6.73379e-06
14	23	8.23103e-05	-2.29322e-05
14	24	-4.90542e-05	3.70535e-05
14	25	2.14607e-05	-3.43254e-05
15	1	4.79966e-06	4.51371e-06
15	2	-2.49171e-05	-2.56971e-05
15	3	6.18987e-05	7.56888e-05
15	4	-8.06085e-05	-0.000144436
15	5	2.30548e-05	0.000177117
15	6	0.000146235	-0.00012665
15	7	-0.000414105	2.81541e-05
15	8	0.000701013	5.16785e-05
15	9	-0.000879993	-8.8047e-05
15	10	0.000857504	7.49618e-05
15	11	-0.000654287	-8.83528e-06
15	12	0.000389615	-7.69817e-05
15	13	-0.000170036	0.000127395
15	14	2.07266e-05	-0.000124081
15	15	7.35907e-05	8.73914e-05
15	16	-0.000115583	-5.11176e-05
15	17	0.000111024	5.54204e-05
15	18	-9.15236e-05	-0.000115118
15	19	9.15284e-05	0.000195335
15	20	-0.000120985	-0.000248175
15	21	0.00015158	0.000251817
15	22	-0.000134341	-0.000207865
15	23	5.97198e-05	0.000130962
15	24	2.18261e-05	-4.67978e-05
15	25	-5.71763e-05	-1.4652e-05
16	1	-3.82455e-06	8.42808e-07
16	2	4.56511e-05	-7.0906e-06
16	3	-0.000282621	1.66921e-05
16	4	0.00109725	-1.24309e-05
16	5	-0.00303722	-3.21395e-05
16	6	0.00648898	0.000136484
16	7	-0.0112095	-0.000284961
16	8	0.0160779	0.000427013
16	9	-0.0194518	-0.00049297
16	10	0.0200511	0.00041277
16	11	-0.0176919	-0.00020819
16	12	0.0133238	2.9425e-05
16	13	-0.00844568	-2.63857e-08
16	14	0.00435147	0.000100495
16	15	-0.00166112	-0.000226194
16	16	0.000316658	0.0002764
16	17	0.000109332	-0.000222087
16	18	-8.82706e-05	0.000118481
16	19	-3.72942e-05	-2.73896e-05
16	20	0.000100298	-3.66872e-05
16	21	-7.87811e-05	7.76999e-05
16	22	1.99673e-05	-8.93887e-05
16	23	2.67183e-05	6.49205e-05
16	24	-4.03496e-05	-1.49732e-05
16	25	2.82759e-05	-3.05689e-05
17	1	1.89692e-06	1.08291e-06
17	2	-1.78751e-05	-2.28665e-06
17	3	7.01296e-05	6.58603e-08
17	4	-0.000155508	8.38613e-06
17	5	0.000218788	-1.75235e-05
17	6	-0.00021047	2.58688e-05
17	7	0.000134949	-5.50119e-05
17	8	-8.34293e-06	0.000111648
17	9	-0.000132236	-0.000151206
17	10	0.00019537	0.000120525
17	11	-0.000137798	-2.1599e-05
17	12	4.63092e-05	-8.36424e-05
17	13	-2.53031e-05	0.000133147
17	14	6.65912e-05	-0.000118122
17	15	-9.11333e-05	7.38091e-05
17	16	6.8867e-05	-3.89633e-05
17	17	-4.39779e-05	3.0667e-05
17	18	5.8846e-05	-4.45481e-05
17	19	-9.08826e-05	6.93184e-05
17	20	7.93055e-05	-9.76641e-05
17	21	-6.21798e-06	0.000125607
17	22	-7.53524e-05	-0.000143268
17	23	0.000104506	0.000138624
17	24	-7.71727e-05	-0.000111474
17	25	3.39274e-05	6.94482e-05
18	1	-2.39494e-06	1.06575e-06
18	2	1.25085e-05	-5.18998e-06
18	3	-4.62202e-05	1.47839e-05
18	4	0.000157218	-2.42695e-05
18	5	-0.000446114	2.04865e-05
18	6	0.00102949	-9.03115e-06
18	7	-0.00196274	1.12885e-05
18	8	0.00313281	-1.45323e-05
18	9	-0.00424748	-2.34415e-05
18	10	0.0049541	9.59074e-05
18	11	-0.00498927	-0.000139216
18	12	0.00432502	0.000119743
18	13	-0.00320605	-7.29766e-05
18	14	0.00198774	5.403e-05
18	15	-0.000955522	-7.78563e-05
18	16	0.000254841	0.000110184
18	17	0.000117012	-0.000107869
18	18	-0.000246266	6.56756e-05
18	19	0.000225404	-1.906e-05
18	20	-0.000144492	-4.06654e-06
18	21	7.71491e-05	1.09732e-05
18	22	-4.5764e-05	-1.72624e-05
18	23	3.66945e-05	2.28245e-05
18	24	-3.76174e-05	-1.90638e-05
18	25	4.37613e-05	4.11825e-06
19	1	1.45329e-06	-4.97942e-07
19	2	-1.37286e-05	5.39221e-06
19	3	4.84199e-05	-2.71364e-05
19	4	-0.000103038	6.72172e-05
19	5	0.000170779	-8.55568e-05
19	6	-0.000239851	3.86258e-05
19	7	0.000261025	3.83533e-05
19	8	-0.000183456	-5.82757e-05
19	9	4.03565e-05	5.53274e-06
19	10	6.74339e-05	4.8049e-05
19	11	-7.49593e-05	-4.4068e-05
19	12	5.7808e-06	-1.26308e-05
19	13	6.14254e-05	7.86838e-05
19	14	-6.92404e-05	-0.000107446
19	15	3.4298e-05	8.31866e-05
19	16	-1.29953e-05	-3.90858e-05
19	17	2.53786e-05	2.4254e-05
19	18	-3.56133e-05	-4.42086e-05
19	19	4.35534e-06	6.07541e-05
19	20	5.30064e-05	-5.13003e-05
19	21	-8.14163e-05	3.02679e-05
19	22	5.74137e-05	-1.91552e-05
19	23	-1.29685e-05	2.42289e-05
19	24	-1.14318e-05	-3.61094e-05
19	25	8.29732e-06	4.10787e-05
20	1	9.34048e-07	-1.0576e-06
20	2	3.999e-07	5.39698e-06
20	3	-1.14137e-05	-1.37983e-05
20	4	3.0148e-05	2.23786e-05
20	5	-6.10795e-05	-2.79464e-05
20	6	0.000146966	2.98608e-05
20	7	-0.000332973	-1.42785e-05
20	8	0.000597903	-3.28881e-05
20	9	-0.00086386	8.68377e-05
20	10	0.00106569	-0.000104012
20	11	-0.00117471	8.23714e-05
20	12	0.00116456	-5.74255e-05
20	13	-0.0010112	5.15677e-05
20	14	0.000748	-6.52484e-05
20	15	-0.000461027	8.55525e-05
20	16	0.000216182	-8.81032e-05
20	17	-3.37061e-05	6.50558e-05
20	18	-8.53995e-05	-3.83747e-05
20	19	0.000140388	3.12707e-05
20	20	-0.000140416	-4.28752e-05
20	21	0.000117032	5.33638e-05
20	22	-9.84842e-05	-4.77853e-05
20	23	8.1046e-05	2.95293e-05
20	24	-4.94096e-05	-1.09037e-05
20	25	1.00397e-05	-1.59649e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode51_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.000474954	0
0	2	0.000665835	0
0	3	-0.00123681	0
0	4	-0.000412624	0
0	5	0.00250219	0
0	6	-0.00197856	0
0	7	-0.00127468	0
0	8	0.00403488	0
0	9	-0.00350955	0
0	10	0.000128172	0
0	11	0.00327847	0
0	12	-0.00410576	0
0	13	0.00195845	0
0	14	0.0014162	0
0	15	-0.00393309	0
0	16	0.00477548	0
0	17	-0.00438579	0
0	18	0.00347413	0
0	19	-0.00243995	0
0	20	0.00148934	0
0	21	-0.000813112	0
0	22	0.000472312	0
0	23	-0.000322057	0
0	24	0.000220136	0
0	25	-0.000151408	0
1	1	0.0307168	-0.100756
1	2	-0.0305317	0.126055
1	3	-0.00673994	-0.0270404
1	4	0.034163	-0.101864
1	5	-0.0155422	0.127311
1	6	-0.0245591	-0.021962
1	7	0.0333744	-0.110427
1	8	0.00133573	0.143657
1	9	-0.0370385	-0.0478964
1	10	0.0302244	-0.0942346
1	11	0.0129639	0.16989
1	12	-0.0469749	-0.126354
1	13	0.0372504	-0.00436451
1	14	0.00909847	0.146527
1	15	-0.0575896	-0.237245
1	16	0.0800695	0.255829
1	17	-0.0726556	-0.218582
1	18	0.0492757	0.15657
1	19	-0.0257735	-0.0960743
1	20	0.0102442	0.0505861
1	21	-0.00295301	-0.022398
1	22	0.000665497	0.00781042
1	23	-0.000299558	-0.00164748
1	24	0.000269361	-0.000295623
1	25	-0.000172457	0.000562896
2	1	0.00147415	-0.011997
2	2	-0.00284328	0.0229104
2	3	0.0022887	-0.017867
2	4	-2.08441e-05	-0.00168133
2	5	-0.00186881	0.0173748
2	6	0.00193721	-0.0145831
2	7	-0.00062905	-0.0019148
2	8	-0.000689201	0.0144678
2	9	0.00115601	-0.0115101
2	10	-0.000959688	-0.00244154
2	11	0.0007997	0.013636
2	12	-0.00093555	-0.0125526
2	13	0.000931435	0.00054718
2	14	-0.000366258	0.0138359
2	15	-0.000542472	-0.022697
2	16	0.00120175	0.0234826
2	17	-0.00130127	-0.0185036
2	18	0.0010273	0.0117354
2	19	-0.000709921	-0.00607522
2	20	0.000469255	0.00251057
2	21	-0.000272636	-0.000743376
2	22	0.000129966	7.40664e-05
2	23	-6.57827e-05	0.000100336
2	24	3.09607e-05	-0.000124391
2	25	1.68366e-05	0.000116968
3	1	0.0151486	-0.0650652
3	2	-0.0343713	0.173747
3	3	0.0309281	-0.226115
3	4	0.00166816	0.138948
3	5	-0.0316503	0.0456909
3	6	0.0247087	-0.186707
3	7	0.0120275	0.17529
3	8	-0.0364393	-0.0307614
3	9	0.0202227	-0.127683
3	10	0.0202664	0.188229
3	11	-0.0440398	-0.125559
3	12	0.0278897	-0.00371042
3	13	0.0154447	0.120542
3	14	-0.0550688	-0.17715
3	15	0.0699626	0.171425
3	16	-0.0602907	-0.12931
3	17	0.0392572	0.0798775
3	18	-0.019766	-0.0407826
3	19	0.00758419	0.0167804
3	20	-0.00218846	-0.00501568
3	21	0.000617692	0.000571132
3	22	-0.00036739	0.000505427
3	23	0.000274082	-0.000465696
3	24	-0.000112563	0.000239518
3	25	-4.0436e-05	-7.09737e-05
4	1	0.000142669	-0.00316723
4	2	-0.000661543	0.00892897
4	3	0.00139984	-0.0105481
4	4	-0.00176818	0.00155102
4	5	0.00144529	0.0140585
4	6	-0.000654134	-0.0226509
4	7	-0.00018976	0.0139773
4	8	0.000782579	0.007603
4	9	-0.000947074	-0.0260309
4	10	0.000574438	0.0274878
4	11	0.000270721	-0.011218
4	12	-0.00131004	-0.0120237
4	13	0.0022484	0.0297934
4	14	-0.00282216	-0.0359325
4	15	0.00277129	0.0317325
4	16	-0.00211544	-0.0224372
4	17	0.00128513	0.013158
4	18	-0.000701107	-0.00657189
4	19	0.000398483	0.00288822
4	20	-0.000192742	-0.00113731
4	21	9.04404e-06	0.000349397
4	22	9.06786e-05	2.07892e-05
4	23	-8.54689e-05	-0.000186598
4	24	4.23209e-05	0.000223177
4	25	-1.58325e-05	-0.000179906
5	1	0.00534103	0.00639499
5	2	-0.0188988	-0.02778
5	3	0.0314512	0.0628322
5	4	-0.0259063	-0.0890904
5	5	-0.000976174	0.0733529
5	6	0.02825	-0.00126871
5	7	-0.0297659	-0.0996469
5	8	0.00260763	0.169858
5	9	0.0284996	-0.15733
5	10	-0.0355809	0.0546321
5	11	0.0128378	0.0962632
5	12	0.0219354	-0.232436
5	13	-0.0461425	0.306958
5	14	0.0497633	-0.308483
5	15	-0.0377719	0.256326
5	16	0.0213027	-0.181872
5	17	-0.0085829	0.111469
5	18	0.00192653	-0.0588222
5	19	0.000265659	0.0261228
5	20	-0.000433741	-0.00912351
5	21	0.000170585	0.00194364
5	22	-2.22022e-05	0.000249305
5	23	-3.14637e-05	-0.000486064
5	24	9.47467e-05	0.000256939
5	25	-0.000176767	-7.60335e-05
6	1	-0.000131784	-0.000711387
6	2	0.000675326	0.00338364
6	3	-0.00177311	-0.00828374
6	4	0.00314229	0.0132678
6	5	-0.00417611	-0.0151848
6	6	0.00423265	0.0128185
6	7	-0.00307963	-0.00770889
6	8	0.00119977	0.00191477
6	9	0.000618695	0.00416745
6	10	-0.00194406	-0.0113022
6	11	0.0026996	0.0193136
6	12	-0.00282551	-0.0261938
6	13	0.00239481	0.0294571
6	14	-0.0017907	-0.0280311
6	15	0.00133545	0.0227921
6	16	-0.000975515	-0.0158116
6	17	0.000588135	0.00925272
6	18	-0.000276431	-0.00448591
6	19	0.000171528	0.00175782
6	20	-0.000201123	-0.000513619
6	21	0.000195928	5.14907e-05
6	22	-0.000102673	6.10661e-05
6	23	2.16325e-06	-2.3749e-05
6	24	3.02304e-05	-5.12546e-05
6	25	-1.30217e-05	0.000108021
7	1	0.00147281	0.00620554
7	2	-0.00721662	-0.0352586
7	3	0.0175849	0.105113
7	4	-0.0262538	-0.211038
7	5	0.0235576	0.313087
7	6	-0.00669994	-0.355159
7	7	-0.0143625	0.304884
7	8	0.0240417	-0.17968
7	9	-0.0149851	0.0359874
7	10	-0.00574391	0.0678711
7	11	0.0237608	-0.104514
7	12	-0.0293535	0.0843509
7	13	0.0230199	-0.0387233
7	14	-0.0118758	-0.0029017
7	15	0.00274774	0.0259726
7	16	0.00171155	-0.0306545
7	17	-0.00245632	0.0245027
7	18	0.00159759	-0.0153334
7	19	-0.000655145	0.00774991
7	20	0.000158443	-0.00306978
7	21	-3.12483e-05	0.000784473
7	22	5.84921e-05	8.79602e-05
7	23	-0.000106835	-0.000319541
7	24	0.000133642	0.000310989
7	25	-0.000131193	-0.000207785
8	1	2.42337e-05	0.000261627
8	2	-0.000142519	-0.00155129
8	3	0.000456367	0.00474131
8	4	-0.00095304	-0.00967051
8	5	0.00139273	0.0142281
8	6	-0.00161598	-0.0147188
8	7	0.00182773	0.0081223
8	8	-0.00221024	0.00503831
8	9	0.00262343	-0.0200974
8	10	-0.0029119	0.0309442
8	11	0.00304343	-0.0337635
8	12	-0.00292089	0.0288969
8	13	0.00243288	-0.0197986
8	14	-0.00169963	0.0104819
8	15	0.00104442	-0.00360841
8	16	-0.000664978	-2.21071e-05
8	17	0.000473413	0.00107378
8	18	-0.000308163	-0.000845934
8	19	0.000146424	0.000413408
8	20	-5.42173e-05	-0.000216642
8	21	5.66973e-05	0.000206994
8	22	-0.000106858	-0.000215515
8	23	0.000139687	0.000178072
8	24	-0.000129207	-0.000118927
8	25	8.86654e-05	6.36386e-05
9	1	0.000339626	7.82574e-05
9	2	-0.00213385	3.69373e-06
9	3	0.00672025	-0.00273417
9	4	-0.013572	0.0155549
9	5	0.018887	-0.0502377
9	6	-0.0176182	0.11585
9	7	0.00806146	-0.208676
9	8	0.00568151	0.307792
9	9	-0.016372	-0.382309
9	10	0.0190842	0.406985
9	11	-0.0143716	-0.375431
9	12	0.00673391	0.301897
9	13	-0.000640191	-0.211879
9	14	-0.00208981	0.129218
9	15	0.00215483	-0.0676054
9	16	-0.00116806	0.0294635
9	17	0.000313938	-0.00997214
9	18	4.44291e-05	0.00209514
9	19	-6.84918e-05	0.000106975
9	20	-1.08964e-05	-0.000320671
9	21	9.19305e-05	0.000198331
9	22	-0.000139984	-0.00014391
9	23	0.000131396	0.000102976
9	24	-6.65264e-05	-2.02038e-05
9	25	-2.40262e-05	-6.50575e-05
10	1	8.19192e-06	0.000133634
10	2	-0.000114509	-0.000986921
10	3	0.000526698	0.00375617
10	4	-0.00134296	-0.00963829
10	5	0.00229495	0.018561
10	6	-0.0029046	-0.0282495
10	7	0.00289334	0.0348322
10	8	-0.00235753	-0.0350422
10	9	0.0015962	0.0284317
10	10	-0.000887406	-0.0177233
10	11	0.000413969	0.00698498
10	12	-0.00020225	0.000709745
10	13	0.000100593	-0.00436475
10	14	3.77537e-05	0.00471795
10	15	-0.000188931	-0.00331205
10	16	0.000235742	0.00161744
10	17	-0.000150442	-0.000483795
10	18	4.1982e-05	4.54277e-05
10	19	-1.18458e-05	-1.26291e-05
10	20	4.43262e-05	6.78074e-05
10	21	-7.48573e-05	-7.50599e-05
10	22	7.89364e-05	4.56137e-05
10	23	-6.15339e-05	-1.30331e-05
10	24	2.90082e-05	-2.03187e-05
10	25	4.47268e-06	5.62552e-05
11	1	7.26438e-05	-0.000118139
11	2	-0.000518085	0.00109413
11	3	0.00189192	-0.00517609
11	4	-0.00458344	0.0166078
11	5	0.00811052	-0.0404595
11	6	-0.0108614	0.0793313
11	7	0.0108768	-0.129668
11	8	-0.00737933	0.180745
11	9	0.00172616	-0.218172
11	10	0.00339307	0.230519
11	11	-0.00588545	-0.214792
11	12	0.005508	0.177232
11	13	-0.00354058	-0.129609
11	14	0.00152773	0.0837735
11	15	-0.000321723	-0.0474638
11	16	-3.71692e-05	0.0230951
11	17	-5.30483e-05	-0.00918018
11	18	0.000182374	0.00259323
11	19	-0.000180656	-0.000232991
11	20	9.69756e-05	-0.000215586
11	21	-2.48447e-05	0.000119265
11	22	-1.10127e-05	-4.44543e-05
11	23	3.43326e-05	6.89842e-05
11	24	-5.34626e-05	-0.000108573
11	25	5.28071e-05	9.93038e-05
12	1	4.85463e-06	3.56377e-05
12	2	-3.96471e-05	-0.000275535
12	3	0.000175089	0.00113993
12	4	-0.000524474	-0.00328513
12	5	0.0011646	0.00722821
12	6	-0.00198824	-0.0126897
12	7	0.0026624	0.0182666
12	8	-0.00287885	-0.0219366
12	9	0.00264025	0.0221955
12	10	-0.00220097	-0.0189993
12	11	0.00178124	0.0137297
12	12	-0.00142396	-0.00825855
12	13	0.00110017	0.00396766
12	14	-0.000819553	-0.00137133
12	15	0.0005997	0.000238126
12	16	-0.000439364	4.387e-05
12	17	0.000336818	-2.3996e-05
12	18	-0.000269228	-2.96581e-05
12	19	0.000193413	5.39072e-05
12	20	-0.000104192	-5.65702e-05
12	21	3.36301e-05	5.46896e-05
12	22	7.30821e-06	-5.28089e-05
12	23	-3.06815e-05	4.3998e-05
12	24	3.87435e-05	-2.92959e-05
12	25	-2.88773e-05	2.02054e-05
13	1	9.40028e-07	-1.99876e-05
13	2	-5.12504e-05	0.000254873
13	3	0.00030089	-0.00139384
13	4	-0.000944462	0.00481304
13	5	0.00206448	-0.012232
13	6	-0.00346407	0.0247304
13	7	0.00459957	-0.0415635
13	8	-0.00481189	0.0596238
13	9	0.00383615	-0.0742501
13	10	-0.00207932	0.0811832
13	11	0.000321318	-0.0784963
13	12	0.000809531	0.0673684
13	13	-0.00113991	-0.0513581
13	14	0.000907407	0.0346964
13	15	-0.000495978	-0.020643
13	16	0.000193781	0.0106712
13	17	-9.28196e-05	-0.00462543
13	18	0.000118644	0.00149324
13	19	-0.000150695	-0.000163184
13	20	0.000136825	-0.000209603
13	21	-0.000100516	0.00017238
13	22	7.45113e-05	-5.40941e-05
13	23	-5.8377e-05	5.9276e-06
13	24	3.23171e-05	-3.41619e-05
13	25	1.01455e-05	8.07615e-05
14	1	1.08939e-06	7.58157e-06
14	2	-1.32288e-05	-5.67038e-05
14	3	5.64889e-05	0.000257444
14	4	-0.000130593	-0.000832142
14	5	0.000214621	0.00199284
14	6	-0.00033042	-0.00373389
14	7	0.000497552	0.00579234
14	8	-0.00063362	-0.00770419
14	9	0.000653318	0.00885545
14	10	-0.000586138	-0.00874841
14	11	0.000489021	0.00737907
14	12	-0.000366704	-0.00526787
14	13	0.000232803	0.00312304
14	14	-0.000140387	-0.00147543
14	15	0.000124589	0.000500555
14	16	-0.00016058	-6.63159e-05
14	17	0.000183397	-7.15495e-05
14	18	-0.000146421	9.06616e-05
14	19	5.92045e-05	-6.88789e-05
14	20	2.60455e-05	3.45935e-05
14	21	-6.2954e-05	6.98725e-06
14	22	5.1527e-05	-5.35085e-05
14	23	-2.69723e-05	8.64771e-05
14	24	1.85994e-05	-8.8946e-05
14	25	-2.97596e-05	6.88872e-05
15	1	1.75609e-07	-7.95753e-06
15	2	-7.18995e-06	6.30215e-05
15	3	6.03401e-05	-0.000309857
15	4	-0.000235909	0.00108142
15	5	0.000599334	-0.00284162
15	6	-0.00112624	0.005974
15	7	0.00166648	-0.0104489
15	8	-0.00204356	0.0155524
15	9	0.00215042	-0.0200673
15	10	-0.0019274	0.0228061
15	11	0.00139897	-0.0230455
15	12	-0.000742256	0.0207495
15	13	0.000192095	-0.0165979
15	14	0.000127794	0.0117247
15	15	-0.000253094	-0.00724447
15	16	0.000285463	0.00385265
15	17	-0.000285496	-0.00169945
15	18	0.00025052	0.000542474
15	19	-0.000159284	-2.05006e-05
15	20	2.82435e-05	-0.000154684
15	21	8.60813e-05	0.000162724
15	22	-0.000140426	-0.000110393
15	23	0.000133544	5.39195e-05
15	24	-9.04789e-05	-1.42009e-05
15	25	4.25579e-05	-4.97328e-06
16	1	-2.98001e-07	-1.40806e-06
16	2	2.33119e-07	1.49399e-06
16	3	-7.34459e-06	1.25246e-05
16	4	3.0028e-05	-8.36616e-05
16	5	-4.63112e-05	0.000303436
16	6	1.39599e-05	-0.000741296
16	7	9.42756e-05	0.0013482
16	8	-0.000263193	-0.00198702
16	9	0.000413129	0.002499
16	10	-0.000446693	-0.00272831
16	11	0.000348419	0.00259254
16	12	-0.000202828	-0.00214212
16	13	9.55528e-05	0.00153132
16	14	-4.97827e-05	-0.000936746
16	15	6.69584e-05	0.000472747
16	16	-0.000136486	-0.000163982
16	17	0.000204619	-1.62857e-05
16	18	-0.000213695	9.97128e-05
16	19	0.000161301	-0.000113038
16	20	-8.58138e-05	8.42533e-05
16	21	2.12036e-05	-3.32886e-05
16	22	1.34926e-05	-3.01323e-05
16	23	-1.22402e-05	9.01759e-05
16	24	-7.67789e-06	-0.000123047
16	25	1.69778e-05	0.000115748
17	1	2.88594e-06	3.53841e-07
17	2	-1.03788e-05	9.42602e-07
17	3	2.09467e-05	-1.42939e-05
17	4	-4.05324e-05	9.54639e-05
17	5	7.92328e-05	-0.000403557
17	6	-0.000145418	0.00112609
17	7	0.000250261	-0.00227836
17	8	-0.000394678	0.00364444
17	9	0.000539248	-0.00489476
17	10	-0.000601361	0.00572609
17	11	0.000522033	-0.00596737
17	12	-0.000339803	0.00560399
17	13	0.000169575	-0.0047421
17	14	-9.73499e-05	0.00357884
17	15	0.000108404	-0.00236458
17	16	-0.000124746	0.00133726
17	17	9.61382e-05	-0.000640665
17	18	-3.29977e-05	0.000269296
17	19	-3.39317e-05	-0.00010873
17	20	7.26759e-05	4.49015e-05
17	21	-5.2431e-05	-1.98878e-05
17	22	-2.11935e-05	1.22952e-05
17	23	0.000101234	-1.11896e-05
17	24	-0.000143615	9.07737e-06
17	25	0.00013493	-4.66346e-06
18	1	1.10459e-06	-1.34304e-06
18	2	-2.50163e-06	7.27991e-06
18	3	4.04403e-06	-1.47307e-05
18	4	1.78963e-06	2.02168e-05
18	5	-3.6119e-05	-3.25337e-05
18	6	9.44839e-05	2.98707e-05
18	7	-0.00011862	6.13721e-05
18	8	5.23442e-05	-0.000273889
18	9	8.14198e-05	0.000544512
18	10	-0.000195091	-0.000775615
18	11	0.000223143	0.000888163
18	12	-0.000167768	-0.000851671
18	13	7.57153e-05	0.000704677
18	14	-3.64042e-06	-0.000518043
18	15	-1.17953e-05	0.000342471
18	16	-1.92314e-05	-0.000193924
18	17	5.39481e-05	7.02655e-05
18	18	-6.60455e-05	2.38946e-05
18	19	6.63884e-05	-7.63443e-05
18	20	-7.2511e-05	8.96976e-05
18	21	7.83468e-05	-8.5287e-05
18	22	-7.01273e-05	7.87214e-05
18	23	5.51085e-05	-6.71488e-05
18	24	-5.07335e-05	4.51413e-05
18	25	5.58247e-05	-1.94706e-05
19	1	6.90598e-07	8.81814e-07
19	2	-1.25455e-05	-7.54686e-06
19	3	4.28676e-05	2.91037e-05
19	4	-5.93565e-05	-6.27562e-05
19	5	1.90619e-05	6.85588e-05
19	6	5.06548e-05	2.4445e-05
19	7	-6.75507e-05	-0.000267005
19	8	2.17666e-06	0.00063922
19	9	9.0088e-05	-0.00106003
19	10	-0.000142746	0.00142304
19	11	0.000136821	-0.00161716
19	12	-9.51236e-05	0.00159123
19	13	5.0601e-05	-0.00139967
19	14	-2.83622e-05	0.00113148
19	15	4.00087e-05	-0.000834193
19	16	-6.88236e-05	0.000534178
19	17	8.11209e-05	-0.000279523
19	18	-6.68528e-05	0.000116748
19	19	3.72107e-05	-4.31536e-05
19	20	-4.88308e-07	1.70052e-05
19	21	-2.78505e-05	-5.14391e-06
19	22	2.53614e-05	-6.08379e-07
19	23	6.89553e-06	1.20911e-06
19	24	-4.13771e-05	-9.47223e-07
19	25	5.68677e-05	1.73039e-06
20	1	-1.64883e-06	2.98898e-06
20	2	3.99583e-06	-1.09913e-05
20	3	-1.99655e-06	1.4365e-05
20	4	3.70833e-06	1.01842e-05
20	5	-3.14229e-05	-7.86711e-05
20	6	8.73213e-05	0.000168405
20	7	-0.00013746	-0.000220641
20	8	0.000141504	0.000189888
20	9	-9.8406e-05	-7.9302e-05
20	10	5.29399e-05	-6.73283e-05
20	11	-4.19099e-05	0.000189139
20	12	6.52889e-05	-0.000247001
20	13	-0.000111717	0.000250172
20	14	0.000157915	-0.000233265
20	15	-0.000171461	0.000215237
20	16	0.000146985	-0.000188185
20	17	-0.00010112	0.000138787
20	18	4.58598e-05	-6.84272e-05
20	19	9.6773e-06	-5.1399e-06
20	20	-5.59876e-05	6.16534e-05
20	21	8.38424e-05	-9.11651e-05
20	22	-8.37956e-05	9.51205e-05
20	23	5.90169e-05	-8.31696e-05
20	24	-3.18618e-05	6.37304e-05
20	25	2.07676e-05	-3.82482e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode52_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00240106	0
0	2	-0.00196102	0
0	3	0.00018752	0
0	4	0.00125534	0
0	5	-0.00154083	0
0	6	0.000865735	0
0	7	3.24054e-05	0
0	8	-0.000560155	0
0	9	0.000810205	0
0	10	-0.00101881	0
0	11	0.000817667	0
0	12	3.65862e-05	0
0	13	-0.00097956	0
0	14	0.00147046	0
0	15	-0.00157936	0
0	16	0.00144175	0
0	17	-0.00101453	0
0	18	0.000473171	0
0	19	-0.000192803	0
0	20	0.000290009	0
0	21	-0.000543533	0
0	22	0.00070322	0
0	23	-0.000677826	0
0	24	0.00052377	0
0	25	-0.000346957	0
1	1	0.122483	0.0202953
1	2	-0.120563	-0.0254021
1	3	-0.0279366	0.00558042
1	4	0.134428	0.0199878
1	5	-0.058339	-0.024687
1	6	-0.0993162	0.00385185
1	7	0.13135	0.0212144
1	8	0.00607469	-0.0263624
1	9	-0.144402	0.00767637
1	10	0.116071	0.017878
1	11	0.051992	-0.0299654
1	12	-0.182332	0.0209048
1	13	0.142131	0.00210194
1	14	0.0400086	-0.0256282
1	15	-0.229869	0.0397218
1	16	0.317709	-0.0419212
1	17	-0.288065	0.0354532
1	18	0.195297	-0.0253863
1	19	-0.101774	0.0157832
1	20	0.0395653	-0.00862982
1	21	-0.00984644	0.00414254
1	22	0.000199324	-0.00168674
1	23	0.0011507	0.000522469
1	24	-0.000586147	-8.10988e-05
1	25	0.00019193	-9.40982e-06
2	1	0.000645105	-0.103915
2	2	-0.00122599	0.207369
2	3	0.000970676	-0.182634
2	4	6.20779e-05	0.023009
2	5	-0.00103239	0.134479
2	6	0.00115016	-0.156219
2	7	-0.000367946	0.0452844
2	8	-0.00055629	0.0797464
2	9	0.000820837	-0.113408
2	10	-0.00039939	0.0520055
2	11	-0.000131023	0.030432
2	12	0.000436951	-0.0651766
2	13	-0.000656293	0.0402748
2	14	0.000896892	0.0108948
2	15	-0.00106364	-0.0501781
2	16	0.00110971	0.0613319
2	17	-0.00107304	-0.0501976
2	18	0.000967233	0.031009
2	19	-0.000787918	-0.014584
2	20	0.000549929	0.00475059
2	21	-0.000316494	-0.000542293
2	22	0.000174506	-0.000513457
2	23	-0.000136725	0.000403523
2	24	0.00013525	-0.000115916
2	25	-0.000115589	-5.99894e-05
3	1	0.0610535	0.0137357
3	2	-0.137577	-0.0358004
3	3	0.122278	0.0445194
3	4	0.00901462	-0.0241315
3	5	-0.128464	-0.0131504
3	6	0.0998883	0.0370748
3	7	0.0479317	-0.0292406
3	8	-0.147127	-0.000793479
3	9	0.0839742	0.027451
3	10	0.0775164	-0.0325214
3	11	-0.173777	0.0168651
3	12	0.110772	0.00576536
3	13	0.0619303	-0.0220916
3	14	-0.220697	0.0272047
3	15	0.280141	-0.0236789
3	16	-0.24027	0.0166011
3	17	0.154764	-0.0097754
3	18	-0.0762383	0.00482394
3	19	0.0276736	-0.00190976
3	20	-0.00635331	0.000524856
3	21	0.000298373	-1.42308e-05
3	22	0.000237739	-0.000117018
3	23	0.000104528	0.000139541
3	24	-0.000151017	-0.000147795
3	25	1.92876e-05	0.00014051
4	1	0.000260751	-0.0112088
4	2	-0.000730168	0.0237659
4	3	0.00074406	-0.000961522
4	4	0.000320589	-0.0778199
4	5	-0.00194654	0.166039
4	6	0.00265355	-0.173432
4	7	-0.00146199	0.0559303
4	8	-0.00096403	0.125373
4	9	0.00273298	-0.2457
4	10	-0.00238905	0.218455
4	11	0.000172297	-0.0589367
4	12	0.00243054	-0.139701
4	13	-0.0041372	0.281412
4	14	0.00463336	-0.323992
4	15	-0.00426658	0.283817
4	16	0.00350768	-0.204849
4	17	-0.00264613	0.126149
4	18	0.00175371	-0.0674814
4	19	-0.000909299	0.031603
4	20	0.000299082	-0.0128741
4	21	-8.80806e-06	0.00433953
4	22	-7.52212e-05	-0.000946064
4	23	9.2724e-05	-0.000121926
4	24	-7.85162e-05	0.00024997
4	25	2.89866e-05	-0.000117859
5	1	0.0222888	-0.00013418
5	2	-0.0789499	0.00128758
5	3	0.132534	-0.00468028
5	4	-0.113136	0.00944503
5	5	0.00599637	-0.010904
5	6	0.105985	0.00347182
5	7	-0.11684	0.0127755
5	8	0.0120438	-0.0287426
5	9	0.110983	0.0315555
5	10	-0.138825	-0.0148229
5	11	0.0459124	-0.0156578
5	12	0.0964068	0.045932
5	13	-0.195108	-0.0634564
5	14	0.208361	0.064088
5	15	-0.157149	-0.0521862
5	16	0.0884421	0.0356549
5	17	-0.0363974	-0.02085
5	18	0.00968912	0.010522
5	19	-0.00079262	-0.00452463
5	20	-0.000466101	0.00153536
5	21	0.000117719	-0.000305071
5	22	-2.40668e-05	-1.95229e-05
5	23	0.000155501	-4.30422e-06
5	24	-0.00022808	6.80642e-05
5	25	0.000201267	-7.89733e-05
6	1	0.000112157	-0.00524291
6	2	-0.000635257	0.0247479
6	3	0.00174589	-0.0614251
6	4	-0.00294446	0.102815
6	5	0.00325958	-0.128593
6	6	-0.00226773	0.126969
6	7	0.000625606	-0.100386
6	8	0.000640635	0.0558934
6	9	-0.00114479	0.00431517
6	10	0.00128494	-0.0794798
6	11	-0.00163089	0.160104
6	12	0.00230148	-0.225871
6	13	-0.00290226	0.256189
6	14	0.0030282	-0.243566
6	15	-0.00266443	0.197747
6	16	0.00208106	-0.138344
6	17	-0.00152797	0.0835393
6	18	0.00106534	-0.0432224
6	19	-0.000623967	0.01876
6	20	0.000208451	-0.00649669
6	21	5.52282e-05	0.00152586
6	22	-0.000108979	9.47123e-06
6	23	6.29699e-05	-0.000286545
6	24	-5.51956e-05	0.000224305
6	25	0.000108612	-0.000129608
7	1	0.00635003	-0.000844747
7	2	-0.0310817	0.00493668
7	3	0.0751074	-0.0153597
7	4	-0.110041	0.0327253
7	5	0.0943799	-0.0522671
7	6	-0.0182455	0.0645676
7	7	-0.0732943	-0.0611168
7	8	0.112435	0.0408359
7	9	-0.0679077	-0.0117874
7	10	-0.0287647	-0.0137044
7	11	0.113621	0.0266645
7	12	-0.142595	-0.0259754
7	13	0.116766	0.0170685
7	14	-0.067336	-0.00696949
7	15	0.0250954	7.8344e-05
7	16	-0.00266476	0.00279429
7	17	-0.00356056	-0.00295624
7	18	0.00253678	0.00205181
7	19	-0.000585189	-0.0011202
7	20	-0.00022753	0.000508816
7	21	0.000184507	-0.00019803
7	22	3.94789e-05	8.53302e-05
7	23	-0.000140406	-7.64095e-05
7	24	0.000139449	9.28254e-05
7	25	-0.000127037	-9.36703e-05
8	1	1.22162e-05	0.00123869
8	2	-6.28935e-05	-0.00771137
8	3	0.00018708	0.0246087
8	4	-0.000378246	-0.0515388
8	5	0.000485946	0.076631
8	6	-0.000307604	-0.0799413
8	7	-0.000144394	0.0469015
8	8	0.000606847	0.0182541
8	9	-0.000830636	-0.0914103
8	10	0.000817625	0.142294
8	11	-0.000762464	-0.152564
8	12	0.000808789	0.124833
8	13	-0.000916676	-0.0776371
8	14	0.00094742	0.0322809
8	15	-0.000800931	-0.00184449
8	16	0.00047481	-0.0116335
8	17	-9.88477e-05	0.0132016
8	18	-0.000126346	-0.00942556
8	19	0.00013208	0.00496713
8	20	-4.83781e-05	-0.00187056
8	21	1.01423e-05	0.000352969
8	22	-9.75764e-06	0.000128767
8	23	-2.16924e-05	-0.00016043
8	24	9.11991e-05	8.96051e-05
8	25	-0.000143406	-3.85651e-05
9	1	0.00146155	4.55287e-05
9	2	-0.00924659	-0.000434255
9	3	0.0292305	0.00195863
9	4	-0.059287	-0.00589101
9	5	0.0832207	0.0134975
9	6	-0.079103	-0.0251524
9	7	0.0387158	0.0395817
9	8	0.0209952	-0.0538572
9	9	-0.0683531	0.0643155
9	10	0.0807432	-0.0679608
9	11	-0.0596598	0.0637069
9	12	0.0250939	-0.0529092
9	13	0.00216653	0.0387805
9	14	-0.0134326	-0.0249424
9	15	0.0122321	0.013988
9	16	-0.00654533	-0.00679567
9	17	0.00198203	0.00281758
9	18	-5.87123e-06	-0.000933157
9	19	-0.000292296	0.000143903
9	20	8.2258e-05	0.000157376
9	21	6.25085e-05	-0.000213479
9	22	-6.5642e-05	0.000116244
9	23	2.61389e-05	2.047e-05
9	24	-1.20347e-05	-0.000101296
9	25	1.52912e-05	0.000120382
10	1	2.17062e-05	0.000771528
10	2	-6.71008e-05	-0.00589556
10	3	7.48342e-05	0.0229207
10	4	7.95081e-05	-0.0595423
10	5	-0.000530697	0.115433
10	6	0.00128983	-0.176775
10	7	-0.00214344	0.220658
10	8	0.00271026	-0.228079
10	9	-0.0026653	0.195764
10	10	0.00202276	-0.137717
10	11	-0.00113961	0.0760629
10	12	0.000374933	-0.0287449
10	13	0.000130623	0.00244772
10	14	-0.000359543	0.00641229
10	15	0.000343464	-0.00580988
10	16	-0.000206525	0.00256477
10	17	8.76758e-05	-0.00012994
10	18	-1.89262e-05	-0.000795161
10	19	-2.16098e-05	0.00075007
10	20	2.69462e-05	-0.000389433
10	21	8.7042e-06	8.23166e-05
10	22	-6.34732e-05	5.41177e-05
10	23	0.00010565	-4.84413e-05
10	24	-0.00011297	-1.09282e-05
10	25	8.59621e-05	5.41828e-05
11	1	0.000247853	4.95056e-05
11	2	-0.00194568	-0.00033847
11	3	0.00762785	0.00132832
11	4	-0.0195197	-0.00380738
11	5	0.0361341	0.00860759
11	6	-0.0505295	-0.0159226
11	7	0.0536559	0.0247687
11	8	-0.0412819	-0.0331192
11	9	0.0182353	0.0386993
11	10	0.00450846	-0.0399854
11	11	-0.0175284	0.0367831
11	12	0.0186654	-0.0301927
11	13	-0.012435	0.0221033
11	14	0.00511388	-0.0143862
11	15	-0.000493057	0.00825267
11	16	-0.000996297	-0.0041173
11	17	0.000731599	0.00179075
11	18	-0.000133122	-0.000749479
11	19	-0.000143535	0.000398078
11	20	0.000108813	-0.000279758
11	21	1.11823e-05	0.000176908
11	22	-7.94897e-05	-6.40165e-05
11	23	8.35831e-05	-2.27385e-05
11	24	-5.77526e-05	6.50448e-05
11	25	3.0393e-05	-6.33244e-05
12	1	3.47513e-07	0.000174986
12	2	-2.38921e-05	-0.00156341
12	3	0.000102335	0.00694018
12	4	-0.000209585	-0.0204509
12	5	0.000245694	0.0448823
12	6	-0.000105852	-0.0778988
12	7	-0.000205445	0.11085
12	8	0.000543588	-0.132324
12	9	-0.000738552	0.1344
12	10	0.000722781	-0.116986
12	11	-0.00056254	0.0873271
12	12	0.000350156	-0.0555543
12	13	-0.000110433	0.0296613
12	14	-0.000132171	-0.0129219
12	15	0.000306517	0.0043995
12	16	-0.000379182	-0.00114242
12	17	0.000386723	0.000312094
12	18	-0.000345929	-0.000221914
12	19	0.000235774	0.000250649
12	20	-8.16053e-05	-0.000272858
12	21	-3.75628e-05	0.000254184
12	22	6.73968e-05	-0.000176974
12	23	-2.36487e-05	7.7089e-05
12	24	-3.86171e-05	-7.5258e-06
12	25	8.27271e-05	-1.81422e-05
13	1	3.28336e-05	3.10192e-06
13	2	-0.00031808	-6.24813e-05
13	3	0.00146995	0.000344016
13	4	-0.00441249	-0.00113183
13	5	0.00968593	0.00274581
13	6	-0.0164813	-0.00535199
13	7	0.0223588	0.00870151
13	8	-0.0243435	-0.0120533
13	9	0.020938	0.0144699
13	10	-0.0134465	-0.0152675
13	11	0.00525137	0.0143091
13	12	0.000526161	-0.0119929
13	13	-0.00286273	0.00900169
13	14	0.00269538	-0.0060203
13	15	-0.00157947	0.00352927
13	16	0.000610184	-0.00173329
13	17	-0.000134736	0.000627681
13	18	1.32571e-05	-9.06309e-05
13	19	-7.04057e-06	-6.26078e-05
13	20	-2.36877e-06	3.00036e-05
13	21	1.36726e-05	3.71815e-05
13	22	-6.48775e-07	-6.21517e-05
13	23	-3.16612e-05	3.10067e-05
13	24	5.78238e-05	2.80598e-05
13	25	-5.66959e-05	-6.9876e-05
14	1	6.25092e-06	3.00505e-05
14	2	-2.49251e-05	-0.000286783
14	3	5.56609e-05	0.0014266
14	4	-8.8201e-05	-0.00469403
14	5	9.27959e-05	0.0114217
14	6	-3.43323e-05	-0.0218971
14	7	-8.37422e-05	0.0343827
14	8	0.000203832	-0.0453392
14	9	-0.000256385	0.0510166
14	10	0.000210474	-0.0494411
14	11	-0.000100692	0.0414255
14	12	6.33079e-06	-0.0299511
14	13	3.51142e-05	0.0185125
14	14	-5.79954e-05	-0.00959066
14	15	9.83052e-05	0.00401549
14	16	-0.000153689	-0.00124439
14	17	0.000196546	0.000154759
14	18	-0.000192645	0.00020096
14	19	0.000120893	-0.000293257
14	20	4.54802e-06	0.000251415
14	21	-0.000125757	-0.000128376
14	22	0.000182723	1.19511e-05
14	23	-0.000168012	3.47664e-05
14	24	0.0001201	-2.29661e-05
14	25	-7.41379e-05	-3.7522e-06
15	1	1.59865e-06	4.92006e-06
15	2	-3.03773e-05	-2.6462e-05
15	3	0.000191473	7.61088e-05
15	4	-0.000697278	-0.000200851
15	5	0.00179966	0.000531033
15	6	-0.00360701	-0.00120233
15	7	0.00584439	0.00217973
15	8	-0.00778315	-0.00322439
15	9	0.00853393	0.00407065
15	10	-0.00761178	-0.00456068
15	11	0.00537657	0.00460922
15	12	-0.00284468	-0.00417326
15	13	0.000941949	0.00333825
15	14	2.80034e-05	-0.00235065
15	15	-0.000291658	0.00146733
15	16	0.000232815	-0.000802282
15	17	-0.000122159	0.000348876
15	18	5.89191e-05	-7.88497e-05
15	19	-4.15706e-05	-3.2419e-05
15	20	3.40441e-05	2.80578e-05
15	21	-9.48947e-06	3.46168e-05
15	22	-2.21991e-05	-0.000104087
15	23	3.46827e-05	0.000142739
15	24	-2.35457e-05	-0.000132693
15	25	8.21889e-06	8.66259e-05
16	1	-2.3834e-06	7.43123e-06
16	2	8.46413e-06	-5.72486e-05
16	3	-2.74187e-05	0.000264067
16	4	7.86682e-05	-0.0008821
16	5	-0.000164698	0.00228101
16	6	0.000249139	-0.0047318
16	7	-0.000290578	0.00808671
16	8	0.000294947	-0.0116456
16	9	-0.000272963	0.0143653
16	10	0.000191015	-0.0153228
16	11	-3.03462e-05	0.0141815
16	12	-0.000165933	-0.0113457
16	13	0.000313744	0.00772319
16	14	-0.000344536	-0.0043137
16	15	0.000268202	0.00182703
16	16	-0.000158513	-0.000448546
16	17	7.80561e-05	-9.56024e-05
16	18	-4.7907e-05	0.000224438
16	19	5.9766e-05	-0.000235497
16	20	-8.06623e-05	0.000238148
16	21	7.37306e-05	-0.000223891
16	22	-3.42462e-05	0.000171633
16	23	-1.30503e-05	-9.92796e-05
16	24	4.58831e-05	4.08594e-05
16	25	-5.76958e-05	-1.22188e-05
17	1	5.06025e-06	9.25503e-07
17	2	-2.03521e-05	-1.10574e-06
17	3	4.56748e-05	-3.91892e-07
17	4	-9.23169e-05	-1.7381e-05
17	5	0.000198492	0.000105096
17	6	-0.000426508	-0.000300066
17	7	0.000854627	0.000576508
17	8	-0.0014752	-0.000866804
17	9	0.00207533	0.00111336
17	10	-0.00235802	-0.00127051
17	11	0.00217901	0.00129823
17	12	-0.00164351	-0.00118855
17	13	0.00102286	0.000978645
17	14	-0.000541542	-0.000743627
17	15	0.000257097	0.000562412
17	16	-0.000131048	-0.000448981
17	17	0.000105818	0.000351216
17	18	-0.000111982	-0.000238688
17	19	9.22309e-05	0.000134883
17	20	-4.4128e-05	-6.40516e-05
17	21	5.41238e-06	2.46136e-05
17	22	3.98139e-06	-1.20111e-05
17	23	7.18233e-07	2.36809e-05
17	24	-2.29169e-06	-4.49999e-05
17	25	5.6984e-07	5.7495e-05
18	1	2.05946e-07	1.30088e-06
18	2	1.67646e-06	-1.37025e-05
18	3	-5.02945e-06	5.52852e-05
18	4	5.33978e-06	-0.000167641
18	5	-1.63381e-05	0.000422209
18	6	5.01393e-05	-0.000887818
18	7	-8.2435e-05	0.00159159
18	8	9.87389e-05	-0.00245293
18	9	-0.000122904	0.00327766
18	10	0.000154832	-0.00385731
18	11	-0.000141727	0.004022
18	12	4.6724e-05	-0.00367255
18	13	9.06779e-05	0.00287265
18	14	-0.000188105	-0.0018665
18	15	0.000202248	0.000949848
18	16	-0.000158653	-0.000321241
18	17	9.92928e-05	1.79431e-05
18	18	-4.11821e-05	5.39778e-05
18	19	-1.37611e-06	-2.85005e-05
18	20	8.58374e-06	7.79773e-07
18	21	1.35984e-05	-7.44004e-06
18	22	-3.61852e-05	4.02205e-05
18	23	4.25342e-05	-6.16571e-05
18	24	-3.46881e-05	4.22334e-05
18	25	2.04328e-05	7.43307e-07
19	1	-6.50076e-07	-2.50327e-06
19	2	9.24446e-07	8.77366e-06
19	3	2.87271e-06	-5.76017e-06
19	4	-1.26429e-05	-2.6186e-05
19	5	2.1374e-05	8.52237e-05
19	6	-2.27187e-05	-0.00015456
19	7	4.67432e-05	0.000238286
19	8	-0.000155521	-0.000345036
19	9	0.000360133	0.000447183
19	10	-0.00056904	-0.00050634
19	11	0.000666215	0.000502214
19	12	-0.000619522	-0.000421086
19	13	0.000483788	0.000271459
19	14	-0.000331185	-0.000112813
19	15	0.000198193	2.66614e-05
19	16	-9.25201e-05	-3.95438e-05
19	17	2.69693e-05	9.47614e-05
19	18	-1.15673e-05	-0.000118763
19	19	3.0761e-05	9.47409e-05
19	20	-5.48704e-05	-5.53874e-05
19	21	6.48855e-05	3.02182e-05
19	22	-5.89671e-05	-2.28617e-05
19	23	4.23736e-05	2.28549e-05
19	24	-2.09389e-05	-2.1715e-05
19	25	1.7674e-06	1.92774e-05
20	1	2.44491e-06	-3.56243e-07
20	2	-1.06946e-05	1.25101e-06
20	3	1.49551e-05	8.77238e-08
20	4	-4.85729e-06	-8.31926e-06
20	5	5.44088e-06	3.53021e-05
20	6	-4.89162e-05	-0.000112608
20	7	0.000117991	0.000266472
20	8	-0.000165835	-0.000483094
20	9	0.000166074	0.000718983
20	10	-0.000122266	-0.000918132
20	11	6.69346e-05	0.00102261
20	12	-4.82013e-05	-0.000992203
20	13	7.88016e-05	0.000826238
20	14	-0.000116456	-0.000575565
20	15	0.000120794	0.000318619
20	16	-9.91617e-05	-0.000116265
20	17	7.9282e-05	-8.44676e-06
20	18	-6.86318e-05	6.11361e-05
20	19	5.7681e-05	-6.15953e-05
20	20	-4.63062e-05	3.82009e-05
20	21	4.57378e-05	-2.42115e-05
20	22	-5.34739e-05	3.70485e-05
20	23	5.01833e-05	-5.978e-05
20	24	-2.8501e-05	6.25595e-05
20	25	3.1516e-06	-4.01534e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode53_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.000165236	0
0	2	-0.000447918	0
0	3	0.000746745	0
0	4	-0.000642667	0
0	5	1.84125e-05	0
0	6	0.000554804	0
0	7	-0.000322592	0
0	8	-0.0007888	0
0	9	0.0019061	0
0	10	-0.00192681	0
0	11	0.000530656	0
0	12	0.00152466	0
0	13	-0.00303299	0
0	14	0.00319636	0
0	15	-0.00197872	0
0	16	2.34213e-05	0
0	17	0.00168934	0
0	18	-0.00248002	0
0	19	0.00233565	0
0	20	-0.00163807	0
0	21	0.000785567	0
0	22	-5.92634e-05	0
0	23	-0.000396869	0
0	24	0.000554703	0
0	25	-0.00046951	0
1	1	-0.107422	-0.00545924
1	2	0.10672	0.00697482
1	3	0.0226103	-0.00168409
1	4	-0.117306	-0.00541736
1	5	0.0535258	0.00679269
1	6	0.083809	-0.000720478
1	7	-0.115095	-0.00689964
1	8	-0.00100443	0.00867316
1	9	0.121666	-0.00263822
1	10	-0.101423	-0.00652247
1	11	-0.0399093	0.011843
1	12	0.152088	-0.00947179
1	13	-0.120679	0.000893324
1	14	-0.0317938	0.00900781
1	15	0.192	-0.0157406
1	16	-0.266494	0.0176077
1	17	0.241823	-0.0155193
1	18	-0.163995	0.011488
1	19	0.0856741	-0.00728972
1	20	-0.033687	0.00392235
1	21	0.00886724	-0.00169886
1	22	-0.000762225	0.000501398
1	23	-0.000485906	-2.05762e-05
1	24	0.000173612	-6.71556e-05
1	25	2.37003e-05	9.445e-06
2	1	-0.000509452	-0.0931951
2	2	0.0013628	0.207
2	3	-0.00190895	-0.229201
2	4	0.00147711	0.109629
2	5	-0.000173725	0.0791453
2	6	-0.00115805	-0.202751
2	7	0.00162698	0.177696
2	8	-0.000890064	-0.0321733
2	9	-0.00061397	-0.127316
2	10	0.00187899	0.200338
2	11	-0.00200322	-0.154651
2	12	0.000915139	0.0289659
2	13	0.000523	0.107667
2	14	-0.00130513	-0.200464
2	15	0.00116598	0.230049
2	16	-0.000562001	-0.207715
2	17	6.82254e-07	0.15833
2	18	0.000341789	-0.104875
2	19	-0.00046945	0.0610695
2	20	0.000391717	-0.0312747
2	21	-0.000185335	0.0138995
2	22	-5.39746e-06	-0.00513686
2	23	0.000102469	0.00139047
2	24	-0.000118639	-0.000129185
2	25	8.7624e-05	-0.000139624
3	1	-0.0517887	-0.00361229
3	2	0.116534	0.010243
3	3	-0.103271	-0.0145227
3	4	-0.00801372	0.0105037
3	5	0.108543	0.00108177
3	6	-0.0833124	-0.0119904
3	7	-0.0422552	0.0136786
3	8	0.125204	-0.00499426
3	9	-0.0695514	-0.00721549
3	10	-0.0689101	0.0141904
3	11	0.149989	-0.0118103
3	12	-0.0938932	0.00247809
3	13	-0.0558755	0.00794069
3	14	0.192758	-0.0145694
3	15	-0.243652	0.0158802
3	16	0.209048	-0.0132805
3	17	-0.135287	0.00924641
3	18	0.0675053	-0.00561458
3	19	-0.0253893	0.00302923
3	20	0.00665397	-0.00139316
3	21	-0.00104599	0.000462921
3	22	0.000227327	-4.28023e-05
3	23	-0.000280636	-7.19864e-05
3	24	0.000238925	6.43397e-05
3	25	-0.000165496	-2.10018e-05
4	1	0.00061031	0.0281903
4	2	-0.00204206	-0.106367
4	3	0.00353369	0.217146
4	4	-0.00382239	-0.293581
4	5	0.00237345	0.265351
4	6	0.000106747	-0.118738
4	7	-0.00216979	-0.0828741
4	8	0.00266039	0.236935
4	9	-0.00154501	-0.266843
4	10	-6.31345e-05	0.164727
4	11	0.000868989	0.0136542
4	12	-0.000546058	-0.189164
4	13	-0.000211986	0.302125
4	14	0.000638247	-0.33297
4	15	-0.000557741	0.297205
4	16	0.00024535	-0.226633
4	17	1.82079e-05	0.151091
4	18	-0.000137786	-0.0888364
4	19	0.00012723	0.0459479
4	20	-6.36576e-05	-0.0205494
4	21	4.97727e-05	0.00758404
4	22	-8.70713e-05	-0.00201864
4	23	9.33257e-05	0.000171046
4	24	-5.41079e-05	0.000177535
4	25	2.15489e-05	-0.000114899
5	1	-0.0184761	0.00100052
5	2	0.0650708	-0.00385771
5	3	-0.108042	0.00750021
5	4	0.0893851	-0.00870598
5	5	0.00169219	0.00509496
5	6	-0.0941165	0.00206001
5	7	0.0988479	-0.00856778
5	8	-0.00555622	0.0106385
5	9	-0.10103	-0.0073489
5	10	0.123591	0.000568961
5	11	-0.0410355	0.00673274
5	12	-0.0840059	-0.0121672
5	13	0.170464	0.0146631
5	14	-0.182143	-0.014328
5	15	0.137574	0.0120211
5	16	-0.0776931	-0.0088936
5	17	0.03218	0.00590067
5	18	-0.00866354	-0.00353722
5	19	0.000742315	0.00189029
5	20	0.000377129	-0.000830581
5	21	1.96382e-05	0.00019999
5	22	-0.000226402	0.000119297
5	23	0.000177263	-0.000241682
5	24	-0.000101035	0.000277197
5	25	9.78403e-05	-0.000278439
6	1	0.000101269	-0.00199307
6	2	-0.000453454	0.0115147
6	3	0.000979665	-0.0365173
6	4	-0.00118758	0.0809422
6	5	0.000555417	-0.13698
6	6	0.000924893	0.182914
6	7	-0.00258493	-0.191282
6	8	0.00335525	0.144111
6	9	-0.00245314	-0.0452624
6	10	4.37525e-05	-0.0790157
6	11	0.00278335	0.192058
6	12	-0.00471507	-0.263601
6	13	0.00502126	0.28162
6	14	-0.00394937	-0.253614
6	15	0.00240571	0.198786
6	16	-0.00117052	-0.137573
6	17	0.000458111	0.0844282
6	18	-0.000115381	-0.0457444
6	19	-2.89702e-05	0.021521
6	20	5.69202e-05	-0.00839524
6	21	-3.03251e-05	0.00227955
6	22	2.13805e-05	9.30215e-05
6	23	-6.62003e-05	-0.000733492
6	24	0.000135322	0.000679592
6	25	-0.000169949	-0.000430888
7	1	-0.00539833	0.000624451
7	2	0.026549	-0.0034325
7	3	-0.0645887	0.00966846
7	4	0.0956443	-0.017855
7	5	-0.0839973	0.0237113
7	6	0.0201612	-0.0233318
7	7	0.0584053	0.0164069
7	8	-0.0939768	-0.00648867
7	9	0.0591757	-0.00157077
7	10	0.0201164	0.00483448
7	11	-0.0902495	-0.00363898
7	12	0.114141	0.000418783
7	13	-0.0926318	0.00238795
7	14	0.0518	-0.00360837
7	15	-0.0173087	0.00334127
7	16	-0.000440369	-0.00232193
7	17	0.00467293	0.00131964
7	18	-0.00307255	-0.000750787
7	19	0.000966455	0.000575967
7	20	6.24612e-06	-0.000525359
7	21	-0.000145661	0.000409487
7	22	2.38556e-05	-0.000219687
7	23	6.39346e-05	3.91069e-05
7	24	-6.09567e-05	6.97271e-05
7	25	1.57101e-05	-0.00011048
8	1	4.23068e-05	-0.000295253
8	2	-0.00016816	0.00177973
8	3	0.00039063	-0.00544185
8	4	-0.000704341	0.0106235
8	5	0.000994726	-0.013557
8	6	-0.00102923	0.00816189
8	7	0.000706198	0.0106975
8	8	-0.000240591	-0.0434493
8	9	3.19724e-05	0.0841621
8	10	-0.00034546	-0.122473
8	11	0.00111111	0.147995
8	12	-0.00195422	-0.154534
8	13	0.00242485	0.142124
8	14	-0.00232025	-0.116257
8	15	0.00178377	0.0849736
8	16	-0.00112005	-0.0554828
8	17	0.000586203	0.0321034
8	18	-0.00027145	-0.0161191
8	19	0.000103441	0.00673871
8	20	3.07443e-06	-0.0021659
8	21	-4.14428e-05	0.000422858
8	22	-1.12362e-05	4.83471e-05
8	23	0.000103724	-0.00012079
8	24	-0.000157007	0.000121165
8	25	0.000154308	-0.000114715
9	1	-0.00123595	6.96697e-05
9	2	0.00789669	-0.000370873
9	3	-0.0251764	0.000929028
9	4	0.0514466	-0.00117968
9	5	-0.0727933	-0.000226276
9	6	0.070063	0.00471424
9	7	-0.0356412	-0.0123421
9	8	-0.0164135	0.0210605
9	9	0.0588919	-0.0276154
9	10	-0.0717525	0.0294358
9	11	0.0554029	-0.0261427
9	12	-0.0263997	0.0195516
9	13	0.00258854	-0.0122975
9	14	0.00809324	0.00639941
9	15	-0.00814731	-0.00267433
9	16	0.00412619	0.000920983
9	17	-0.000781798	-0.000416141
9	18	-0.000574473	0.000394895
9	19	0.000637709	-0.000376044
9	20	-0.000323288	0.000234153
9	21	6.61846e-05	-4.9269e-05
9	22	5.81265e-05	-7.78571e-05
9	23	-9.27997e-05	0.000113529
9	24	9.19257e-05	-8.31144e-05
9	25	-8.99141e-05	2.48773e-05
10	1	-1.98394e-06	-2.4769e-05
10	2	-4.91221e-06	0.000174301
10	3	5.75252e-05	-0.000530518
10	4	-0.000218573	0.000726767
10	5	0.000550924	0.000474589
10	6	-0.00100121	-0.00492378
10	7	0.00136521	0.0138856
10	8	-0.00149257	-0.0266668
10	9	0.00140707	0.0404411
10	10	-0.00117148	-0.0515581
10	11	0.000810112	0.0572367
10	12	-0.000391601	-0.0565079
10	13	5.32878e-05	0.0501588
10	14	0.000102308	-0.040151
10	15	-0.000104864	0.0289121
10	16	6.61697e-05	-0.0186078
10	17	-5.61194e-05	0.0105568
10	18	6.8788e-05	-0.00508421
10	19	-6.56628e-05	0.00186181
10	20	3.08592e-05	-0.000311048
10	21	9.19909e-06	-0.000196326
10	22	-2.90978e-05	0.000212567
10	23	3.48712e-05	-0.000100866
10	24	-2.99341e-05	2.28775e-05
10	25	3.69756e-06	-1.2558e-05
11	1	-0.000209294	-9.87906e-06
11	2	0.00168384	5.84238e-05
11	3	-0.00667857	-0.000216521
11	4	0.0171755	0.000663097
11	5	-0.0318266	-0.00178353
11	6	0.0444185	0.00407674
11	7	-0.0469656	-0.0076876
11	8	0.0359193	0.0119265
11	9	-0.0156497	-0.0154432
11	10	-0.00437972	0.0170379
11	11	0.0160942	-0.0162958
11	12	-0.0174625	0.0136188
11	13	0.0121793	-0.00991914
11	14	-0.00568879	0.00621418
11	15	0.00142966	-0.00324483
11	16	0.00012121	0.00130379
11	17	-0.00013109	-0.000310571
11	18	-0.000209705	-1.57395e-05
11	19	0.000393198	-1.6048e-06
11	20	-0.00040978	0.000110035
11	21	0.000350161	-0.000180507
11	22	-0.000256768	0.000183077
11	23	0.000153875	-0.000130068
11	24	-7.17586e-05	5.2521e-05
11	25	3.35642e-05	1.01159e-05
12	1	9.11437e-06	-2.62241e-06
12	2	-3.8923e-05	2.13942e-05
12	3	0.000102125	-3.66078e-05
12	4	-0.00022899	-6.88775e-05
12	5	0.000469659	0.000584436
12	6	-0.000854298	-0.00198271
12	7	0.0012859	0.00465403
12	8	-0.00155099	-0.00847202
12	9	0.00157139	0.012615
12	10	-0.00147109	-0.0158716
12	11	0.0012917	0.017277
12	12	-0.00093442	-0.0166424
12	13	0.000442315	0.0144955
12	14	-2.46393e-05	-0.0115529
12	15	-0.000193278	0.00839378
12	16	0.00023701	-0.00549079
12	17	-0.000190803	0.00320482
12	18	0.000148813	-0.00165423
12	19	-0.000164335	0.000716347
12	20	0.000206567	-0.000198309
12	21	-0.000216736	-4.24467e-05
12	22	0.000172207	0.000102163
12	23	-8.11599e-05	-6.05544e-05
12	24	-2.45678e-05	-1.15569e-05
12	25	9.49361e-05	5.74987e-05
13	1	-3.13854e-05	1.43009e-06
13	2	0.000289801	4.11294e-07
13	3	-0.00128779	-4.1572e-05
13	4	0.00380004	0.00020029
13	5	-0.00834287	-0.000578752
13	6	0.0142906	0.00127862
13	7	-0.0194718	-0.00233932
13	8	0.0211729	0.00362821
13	9	-0.0181138	-0.00481333
13	10	0.0115319	0.00554009
13	11	-0.00433426	-0.00564358
13	12	-0.000783905	0.00515851
13	13	0.00276251	-0.00423125
13	14	-0.00232348	0.00309055
13	15	0.000999534	-0.00199568
13	16	1.8565e-05	0.00112289
13	17	-0.0003581	-0.000513256
13	18	0.000236351	0.00013506
13	19	-1.26899e-05	5.19365e-05
13	20	-0.000108508	-9.71115e-05
13	21	0.000114341	6.617e-05
13	22	-7.10625e-05	-2.23972e-05
13	23	2.93804e-05	1.21144e-06
13	24	-9.84581e-07	1.83652e-07
13	25	-1.41364e-05	-5.53531e-06
14	1	-1.52466e-06	3.19317e-06
14	2	-2.91609e-06	-1.72027e-05
14	3	2.17542e-05	3.64567e-05
14	4	-6.65987e-05	-7.70635e-05
14	5	0.000189393	0.000209488
14	6	-0.000443999	-0.000527554
14	7	0.000759999	0.00113222
14	8	-0.000947733	-0.00206881
14	9	0.000893892	0.00321478
14	10	-0.000678723	-0.00426087
14	11	0.000462299	0.00484133
14	12	-0.000322832	-0.00475202
14	13	0.000237463	0.00408585
14	14	-0.000152959	-0.00313724
14	15	4.679e-05	0.00217975
14	16	4.65246e-05	-0.00135348
14	17	-7.64488e-05	0.000709929
14	18	4.08042e-05	-0.000285052
14	19	1.48678e-05	8.52128e-05
14	20	-4.58403e-05	-3.75134e-05
14	21	3.93967e-05	3.08542e-05
14	22	-1.47309e-05	-1.66537e-06
14	23	2.03339e-06	-4.49316e-05
14	24	-2.03221e-05	7.31704e-05
14	25	6.64258e-05	-6.3769e-05
15	1	-6.38554e-06	4.17312e-06
15	2	4.27814e-05	-1.54235e-05
15	3	-0.000174137	3.78394e-05
15	4	0.000547637	-6.14859e-05
15	5	-0.00140187	2.60947e-05
15	6	0.00291853	0.000154425
15	7	-0.00491357	-0.000489059
15	8	0.00670095	0.00086939
15	9	-0.00743948	-0.00117474
15	10	0.00671867	0.00135575
15	11	-0.00483026	-0.00142064
15	12	0.00255528	0.00140057
15	13	-0.000710344	-0.00129592
15	14	-0.0002683	0.001087
15	15	0.000455071	-0.000819923
15	16	-0.00022553	0.000589876
15	17	-4.64867e-05	-0.000431691
15	18	0.00016276	0.000301995
15	19	-0.000117853	-0.000169014
15	20	1.30691e-05	5.77153e-05
15	21	5.5047e-05	-9.08309e-07
15	22	-5.82218e-05	-2.5596e-06
15	23	2.75536e-05	-1.73952e-05
15	24	4.04055e-08	2.65337e-05
15	25	-1.51936e-05	-1.71889e-05
16	1	4.34817e-07	2.78352e-06
16	2	-4.74075e-06	-2.14309e-05
16	3	1.46651e-05	7.44971e-05
16	4	-1.20213e-05	-0.000150872
16	5	7.18236e-06	0.000199842
16	6	-7.55198e-05	-0.000191059
16	7	0.000241071	0.000176284
16	8	-0.000396218	-0.000263505
16	9	0.000407282	0.000482968
16	10	-0.000258166	-0.000729927
16	11	6.02347e-05	0.000898171
16	12	6.932e-05	-0.000967374
16	13	-0.000109742	0.000954723
16	14	0.000116273	-0.000871197
16	15	-0.000127142	0.000722025
16	16	0.000129412	-0.00052535
16	17	-0.000104466	0.000315525
16	18	5.21224e-05	-0.000132354
16	19	1.30498e-05	1.52998e-05
16	20	-6.01046e-05	1.50415e-05
16	21	7.03887e-05	1.43484e-05
16	22	-5.72531e-05	-4.14822e-05
16	23	3.54671e-05	2.5831e-05
16	24	-7.132e-06	1.87298e-05
16	25	-2.10256e-05	-4.99249e-05
17	1	1.74239e-06	-5.37296e-06
17	2	-6.73446e-06	1.79983e-05
17	3	-6.02305e-07	-1.4858e-05
17	4	5.0287e-05	-2.49661e-05
17	5	-0.000167754	6.07055e-05
17	6	0.000388865	-1.11864e-05
17	7	-0.000769329	-0.00015679
17	8	0.00130858	0.000391906
17	9	-0.00184615	-0.000592829
17	10	0.0021143	0.000679395
17	11	-0.0019542	-0.000641637
17	12	0.00144278	0.000511265
17	13	-0.000800587	-0.000334296
17	14	0.000242221	0.000180181
17	15	0.000104428	-0.000112291
17	16	-0.000219942	0.00012979
17	17	0.000166423	-0.000166883
17	18	-4.85341e-05	0.000164456
17	19	-3.48576e-05	-0.000121571
17	20	5.18867e-05	7.0634e-05
17	21	-3.68178e-05	-2.97567e-05
17	22	2.69511e-05	8.66562e-08
17	23	-2.68253e-05	1.20448e-05
17	24	2.56152e-05	-4.58173e-06
17	25	-2.36788e-05	-8.79204e-06
18	1	-6.77324e-07	8.81095e-07
18	2	1.5226e-06	-4.6268e-06
18	3	-1.33252e-06	1.85806e-05
18	4	-6.42551e-06	-5.60661e-05
18	5	3.21026e-05	0.000114077
18	6	-8.26818e-05	-0.000155214
18	7	0.000170541	0.00014238
18	8	-0.000283247	-8.98871e-05
18	9	0.000350296	5.80757e-05
18	10	-0.000302658	-8.30713e-05
18	11	0.000161389	0.00013438
18	12	-3.40875e-05	-0.000173223
18	13	-3.17738e-06	0.000195173
18	14	-2.80669e-05	-0.000197904
18	15	6.89762e-05	0.000172495
18	16	-7.79403e-05	-0.000121003
18	17	5.23812e-05	5.96871e-05
18	18	-2.72421e-05	-6.94567e-06
18	19	3.03456e-05	-2.80732e-05
18	20	-4.82081e-05	3.5475e-05
18	21	4.71605e-05	-7.25961e-06
18	22	-1.97349e-05	-3.78454e-05
18	23	-8.93594e-06	6.29537e-05
18	24	1.96318e-05	-5.29627e-05
18	25	-1.87716e-05	2.58577e-05
19	1	5.00776e-07	-1.6242e-07
19	2	-4.36405e-06	2.14787e-06
19	3	1.55423e-05	-4.15604e-06
19	4	-3.0512e-05	-4.14701e-06
19	5	3.28052e-05	2.36709e-05
19	6	-1.15986e-05	-3.66175e-05
19	7	-3.26836e-05	1.76194e-05
19	8	0.000112	5.15546e-05
19	9	-0.000237529	-0.000151518
19	10	0.000389534	0.000237165
19	11	-0.000521258	-0.000290943
19	12	0.000570173	0.000312302
19	13	-0.000483579	-0.000280155
19	14	0.000274893	0.00019245
19	15	-3.61713e-05	-0.000108102
19	16	-0.000131409	8.1776e-05
19	17	0.000183809	-8.81884e-05
19	18	-0.00014285	6.9627e-05
19	19	7.11318e-05	-2.59312e-05
19	20	-2.62495e-05	1.05225e-06
19	21	1.67902e-05	-1.29902e-05
19	22	-1.47076e-05	4.28069e-05
19	23	6.53953e-06	-6.71415e-05
19	24	-2.92702e-06	7.37856e-05
19	25	9.61152e-06	-6.10177e-05
20	1	3.20283e-06	-1.86707e-06
20	2	-6.75922e-06	7.43712e-06
20	3	3.47661e-07	-1.18905e-05
20	4	9.44417e-06	4.65815e-06
20	5	7.99658e-07	2.41883e-05
20	6	-3.1503e-05	-6.54442e-05
20	7	5.10262e-05	7.67118e-05
20	8	-4.65683e-05	-2.40147e-05
20	9	3.43289e-05	-5.12182e-05
20	10	-1.28463e-05	5.37625e-05
20	11	-2.22508e-05	3.86497e-05
20	12	4.07087e-05	-0.000134435
20	13	-1.14299e-05	0.000157917
20	14	-4.9391e-05	-0.000131285
20	15	9.86224e-05	9.97989e-05
20	16	-0.000115511	-7.04252e-05
20	17	0.000104149	3.715e-05
20	18	-7.90238e-05	1.80099e-06
20	19	6.02015e-05	-4.57456e-05
20	20	-5.7675e-05	7.92226e-05
20	21	6.11248e-05	-7.58321e-05
20	22	-5.2578e-05	3.23872e-05
20	23	3.09284e-05	1.77545e-05
20	24	-1.36396e-05	-4.24337e-05
20	25	8.80894e-06	4.1751e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode54_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00195758	0
0	2	0.000296264	0
0	3	0.0018512	0
0	4	-0.00115204	0
0	5	-0.00177164	0
0	6	0.00319634	0
0	7	-0.00102289	0
0	8	-0.00270968	0
0	9	0.00422807	0
0	10	-0.0019949	0
0	11	-0.00205025	0
0	12	0.00458519	0
0	13	-0.00379855	0
0	14	0.000573526	0
0	15	0.00266529	0
0	16	-0.00414518	0
0	17	0.00378984	0
0	18	-0.00247888	0
0	19	0.00107529	0
0	20	-0.000180817	0
0	21	3.5987e-05	0
0	22	-0.000358567	0
0	23	0.000591679	0
0	24	-0.000467426	0
0	25	0.000192817	0
1	1	0.0857863	4.87872e-05
1	2	-0.0844868	0.000190341
1	3	-0.0197833	-0.000536746
1	4	0.0949639	0.00062813
1	5	-0.0417328	-0.000471721
1	6	-0.0697622	0.000140899
1	7	0.0935405	0.000420983
1	8	0.00257009	-0.000845829
1	9	-0.100779	0.000297248
1	10	0.0824987	0.00132465
1	11	0.0347914	-0.00265027
1	12	-0.127039	0.00216863
1	13	0.100228	0.000103161
1	14	0.0267931	-0.00281174
1	15	-0.160385	0.00463481
1	16	0.223153	-0.00510427
1	17	-0.203472	0.00446548
1	18	0.138928	-0.00324101
1	19	-0.0732159	0.00197378
1	20	0.0291307	-0.00103657
1	21	-0.00780395	0.000505139
1	22	0.000642159	-0.000252629
1	23	0.000625515	0.000130857
1	24	-0.000481336	-5.29445e-05
1	25	0.000346594	-1.75173e-06
2	1	-0.00147554	0.0381523
2	2	0.00282744	-0.0501723
2	3	-0.00222549	-0.0135187
2	4	-0.000130345	0.100645
2	5	0.00196127	-0.0993219
2	6	-0.00159887	-0.0205133
2	7	-0.000134937	0.151475
2	8	0.00112081	-0.155336
2	9	-0.000473221	0.00941723
2	10	-0.000730725	0.168374
2	11	0.000935001	-0.230927
2	12	0.000334892	0.126031
2	13	-0.00219631	0.07849
2	14	0.00325996	-0.266192
2	15	-0.00282437	0.357611
2	16	0.00135356	-0.343699
2	17	0.000163119	0.264529
2	18	-0.00108867	-0.169702
2	19	0.00129821	0.0919171
2	20	-0.000927426	-0.0417506
2	21	0.000311177	0.0153343
2	22	0.000133491	-0.00400874
2	23	-0.00022895	0.000272121
2	24	0.000124649	0.000434351
2	25	-3.46058e-05	-0.000264993
3	1	0.0430889	-0.000158203
3	2	-0.0973105	0.00015721
3	3	0.0871936	0.000419882
3	4	0.00460035	-0.00123422
3	5	-0.0888373	0.00118982
3	6	0.0700582	0.000248209
3	7	0.0323267	-0.00196001
3	8	-0.101567	0.00196688
3	9	0.0579732	0.000346369
3	10	0.0543225	-0.00325042
3	11	-0.12124	0.00431924
3	12	0.0768446	-0.00272493
3	13	0.0445417	-0.000316792
3	14	-0.156561	0.00293611
3	15	0.199121	-0.00403673
3	16	-0.171664	0.00362397
3	17	0.111531	-0.00238436
3	18	-0.0558223	0.00114664
3	19	0.0210543	-0.00040465
3	20	-0.00555392	0.00012937
3	21	0.000896673	-3.47382e-05
3	22	-0.000166671	-6.05181e-05
3	23	0.000137287	0.000150841
3	24	-5.73614e-05	-0.000162144
3	25	1.44267e-05	7.41483e-05
4	1	0.000134758	0.0511007
4	2	-0.000225601	-0.165388
4	3	2.32266e-06	0.267256
4	4	0.000457928	-0.244366
4	5	-0.000716014	0.0796546
4	6	0.000475126	0.110318
4	7	-4.71209e-06	-0.183429
4	8	-0.000208924	0.104908
4	9	0.000102111	0.0350263
4	10	2.276e-05	-0.11899
4	11	8.07843e-05	0.101824
4	12	-0.000472133	-0.0239001
4	13	0.000981233	-0.0466882
4	14	-0.00123449	0.0717095
4	15	0.0009833	-0.0558526
4	16	-0.00037066	0.024826
4	17	-0.000245483	-0.000171123
4	18	0.000604834	-0.0107552
4	19	-0.0006329	0.0111664
4	20	0.00041999	-0.00724792
4	21	-0.000175612	0.00334738
4	22	7.19977e-05	-0.00102314
4	23	-0.000111311	8.74619e-05
4	24	0.000186997	0.000129799
4	25	-0.000227516	-9.83903e-05
5	1	0.0155812	-0.000297358
5	2	-0.0549793	0.00100487
5	3	0.0917252	-0.00154286
5	4	-0.0770637	0.000972977
5	5	0.00125625	0.000749963
5	6	0.0770618	-0.0023512
5	7	-0.0834221	0.00238637
5	8	0.00800679	-0.000623434
5	9	0.0799392	-0.00173603
5	10	-0.0999198	0.00298757
5	11	0.0337373	-0.00221043
5	12	0.0679249	-3.66272e-05
5	13	-0.138786	0.00226247
5	14	0.148844	-0.00330774
5	15	-0.11284	0.003035
5	16	0.0640784	-0.0020302
5	17	-0.0268117	0.00098027
5	18	0.00736385	-0.00031167
5	19	-0.000666829	9.10761e-05
5	20	-0.000380812	-0.000103855
5	21	0.000146599	0.000105263
5	22	-5.19799e-05	-2.59744e-05
5	23	8.58853e-05	-5.93345e-05
5	24	-4.10727e-05	8.0899e-05
5	25	-6.82994e-05	-4.78663e-05
6	1	0.000114976	0.00559841
6	2	-0.000565928	-0.0235266
6	3	0.00126785	0.047897
6	4	-0.00155059	-0.0545011
6	5	0.000818614	0.0222101
6	6	0.000569867	0.039381
6	7	-0.00150111	-0.091425
6	8	0.00121028	0.0997484
6	9	9.41181e-05	-0.0655021
6	10	-0.00163631	0.0210091
6	11	0.00270894	0.00121826
6	12	-0.00291116	0.00665404
6	13	0.00225773	-0.0288847
6	14	-0.00122214	0.0449351
6	15	0.00041031	-0.045357
6	16	-9.39396e-05	0.0337287
6	17	9.08492e-05	-0.0189084
6	18	-7.08656e-05	0.00748089
6	19	-9.07673e-05	-0.00136491
6	20	0.000282074	-0.000698037
6	21	-0.000371621	0.000800967
6	22	0.000350484	-0.000426697
6	23	-0.000272362	0.00016855
6	24	0.000172167	-8.32623e-05
6	25	-7.36744e-05	7.18684e-05
7	1	0.00443339	-0.000157098
7	2	-0.021701	0.000844851
7	3	0.0525368	-0.00233656
7	4	-0.0772592	0.00429755
7	5	0.0668111	-0.00581257
7	6	-0.0139927	0.00596313
7	7	-0.0498446	-0.00447238
7	8	0.0770741	0.00197783
7	9	-0.0455912	0.000430574
7	10	-0.0224059	-0.00206619
7	11	0.0817624	0.00293068
7	12	-0.10144	-0.00330261
7	13	0.0824248	0.00334504
7	14	-0.0469781	-0.00306656
7	15	0.0168982	0.00247337
7	16	-0.000992122	-0.00168184
7	17	-0.00337674	0.00089947
7	18	0.00252769	-0.000312783
7	19	-0.000935024	-2.91565e-05
7	20	0.00013284	0.000208624
7	21	4.08386e-05	-0.000310768
7	22	-6.75646e-05	0.000339572
7	23	0.000128617	-0.000270239
7	24	-0.000172333	0.000131569
7	25	0.000148155	2.14932e-06
8	1	1.24889e-05	-0.00198095
8	2	-0.000121325	0.0123927
8	3	0.000495371	-0.0397936
8	4	-0.00118585	0.0836387
8	5	0.00190533	-0.123408
8	6	-0.00220287	0.123
8	7	0.00195203	-0.0538098
8	8	-0.0015357	-0.0800893
8	9	0.00142608	0.237094
8	10	-0.00172579	-0.359846
8	11	0.00221045	0.407567
8	12	-0.00258639	-0.375558
8	13	0.00258376	0.290878
8	14	-0.00203924	-0.191892
8	15	0.00109238	0.10817
8	16	-0.000162002	-0.0519364
8	17	-0.000408766	0.0211104
8	18	0.000593339	-0.00726513
8	19	-0.000559783	0.002197
8	20	0.000447198	-0.00066719
8	21	-0.000312357	0.000245678
8	22	0.000195722	-0.00011879
8	23	-0.000134448	7.9043e-05
8	24	0.000120244	-6.35821e-05
8	25	-0.000111067	4.43537e-05
9	1	0.000989183	-1.0769e-06
9	2	-0.00639729	2.45173e-05
9	3	0.020487	-7.48482e-05
9	4	-0.0419061	6.33642e-05
9	5	0.0592654	0.000191107
9	6	-0.0570315	-0.000860764
9	7	0.0293155	0.00198761
9	8	0.012119	-0.00338293
9	9	-0.0451866	0.00459457
9	10	0.0539582	-0.00511806
9	11	-0.0392303	0.0047943
9	12	0.0149778	-0.00393925
9	13	0.0039722	0.00301898
9	14	-0.0113918	-0.00228328
9	15	0.00993435	0.00172881
9	16	-0.00542196	-0.00126997
9	17	0.00185212	0.000855977
9	18	-0.000220499	-0.00048164
9	19	-0.000156989	0.000180683
9	20	0.000136092	-5.05853e-06
9	21	-0.000107791	-4.8419e-05
9	22	0.000102755	5.20055e-05
9	23	-8.22723e-05	-5.29871e-05
9	24	5.23824e-05	4.23264e-05
9	25	-2.72107e-05	-2.23129e-05
10	1	-5.43016e-06	-0.00110609
10	2	2.26999e-05	0.0085024
10	3	-2.73463e-05	-0.0331444
10	4	-7.75387e-05	0.0861083
10	5	0.000382039	-0.166239
10	6	-0.000809341	0.251748
10	7	0.001158	-0.307202
10	8	-0.00130542	0.304208
10	9	0.00127689	-0.240142
10	10	-0.00116323	0.139978
10	11	0.00103971	-0.0406843
10	12	-0.000971619	-0.0289951
10	13	0.00101019	0.0597357
10	14	-0.0010944	-0.0595051
10	15	0.00106536	0.0436299
10	16	-0.000850974	-0.0253802
10	17	0.000545121	0.0117424
10	18	-0.000289279	-0.00407267
10	19	0.000145207	0.000822167
10	20	-8.51705e-05	9.10343e-05
10	21	6.49052e-05	-0.000142307
10	22	-7.39111e-05	4.09098e-05
10	23	0.000103525	2.92427e-06
10	24	-0.000120812	7.15214e-06
10	25	0.000107999	-1.79246e-05
11	1	0.000173585	-4.4328e-06
11	2	-0.00138988	2.78116e-06
11	3	0.00552406	5.88042e-05
11	4	-0.0142241	-0.000269806
11	5	0.0263542	0.000687285
11	6	-0.0368555	-0.0012784
11	7	0.0393083	0.00192565
11	8	-0.030736	-0.00244647
11	9	0.014451	0.00265318
11	10	0.0018597	-0.00246195
11	11	-0.0113725	0.00195923
11	12	0.0122932	-0.0013468
11	13	-0.0077856	0.000784815
11	14	0.00252035	-0.000305845
11	15	0.000644134	-0.000110197
11	16	-0.0014489	0.000418216
11	17	0.00100276	-0.000528728
11	18	-0.000362871	0.00045142
11	19	-2.85258e-05	-0.000308376
11	20	0.000172215	0.000187347
11	21	-0.00018308	-8.81081e-05
11	22	0.000147923	8.23326e-06
11	23	-0.000110454	2.64672e-05
11	24	7.77643e-05	-1.92222e-05
11	25	-4.77745e-05	1.03441e-05
12	1	-1.63484e-05	-0.000239065
12	2	8.20533e-05	0.00216382
12	3	-0.00020272	-0.00974599
12	4	0.000339717	0.0289871
12	5	-0.000471595	-0.0639057
12	6	0.000580901	0.110955
12	7	-0.000583169	-0.157161
12	8	0.000416867	0.185463
12	9	-0.000138758	-0.18442
12	10	-0.000165974	0.154872
12	11	0.000439464	-0.108742
12	12	-0.000611753	0.0617223
12	13	0.000645815	-0.0255308
12	14	-0.000581219	0.00427726
12	15	0.000458492	0.00433923
12	16	-0.000292866	-0.0053906
12	17	0.000120321	0.00352083
12	18	1.67142e-05	-0.00150232
12	19	-9.93051e-05	0.000296004
12	20	0.00013719	0.000171873
12	21	-0.000154695	-0.000248696
12	22	0.000158053	0.000191017
12	23	-0.000136448	-0.000126199
12	24	9.32814e-05	0.000100786
12	25	-4.87761e-05	-0.000106094
13	1	2.32461e-05	1.32039e-06
13	2	-0.000233005	-1.53304e-06
13	3	0.0011198	3.57559e-06
13	4	-0.00341713	-2.85863e-05
13	5	0.00750596	0.000106775
13	6	-0.0126942	-0.000287703
13	7	0.0171002	0.000604419
13	8	-0.018561	-0.000967565
13	9	0.0160521	0.00118562
13	10	-0.0104771	-0.0011325
13	11	0.00420181	0.000876953
13	12	0.000393548	-0.000631108
13	13	-0.00230362	0.000534009
13	14	0.00212065	-0.000519391
13	15	-0.00112544	0.0004334
13	16	0.000285931	-0.000227846
13	17	9.84288e-05	-2.72305e-06
13	18	-0.000163923	0.000144425
13	19	0.000111127	-0.000181632
13	20	-4.73706e-05	0.000173473
13	21	1.52419e-05	-0.00015149
13	22	-2.18358e-05	0.000106162
13	23	4.65471e-05	-4.97368e-05
13	24	-6.66355e-05	1.69206e-05
13	25	6.91102e-05	-1.50144e-05
14	1	1.31427e-06	-3.35598e-05
14	2	9.97867e-08	0.000367566
14	3	-3.85547e-05	-0.00192804
14	4	0.000178567	0.00652138
14	5	-0.000457799	-0.0161176
14	6	0.000801217	0.031181
14	7	-0.00100587	-0.049163
14	8	0.000902587	0.0647168
14	9	-0.000543033	-0.0722284
14	10	0.00015394	0.0690121
14	11	7.62041e-05	-0.0566354
14	12	-0.000114258	0.039698
14	13	4.10168e-05	-0.0233246
14	14	3.53857e-05	0.0109547
14	15	-5.46876e-05	-0.00352897
14	16	3.27659e-05	0.000134375
14	17	-1.34702e-05	0.000811991
14	18	9.79751e-06	-0.000696052
14	19	-6.12658e-06	0.000362944
14	20	-7.0561e-06	-0.000143193
14	21	2.43311e-05	6.10184e-05
14	22	-3.73296e-05	-5.09741e-05
14	23	4.18675e-05	6.3678e-05
14	24	-3.97346e-05	-7.25923e-05
14	25	3.56778e-05	6.24845e-05
15	1	2.78772e-06	-7.70833e-07
15	2	-2.87223e-05	8.48793e-06
15	3	0.000147055	-4.69665e-05
15	4	-0.000503802	0.00012125
15	5	0.00129054	-0.000150059
15	6	-0.00259372	2.30662e-05
15	7	0.00420448	0.000271238
15	8	-0.00561732	-0.000626338
15	9	0.0062641	0.000876009
15	10	-0.00579118	-0.000886077
15	11	0.00427874	0.000666304
15	12	-0.00231057	-0.00038381
15	13	0.000671432	0.000218092
15	14	0.000190721	-0.000200842
15	15	-0.000375471	0.000223845
15	16	0.000253358	-0.000181716
15	17	-0.000110223	7.68613e-05
15	18	2.75935e-05	8.27204e-06
15	19	1.99689e-05	-2.1513e-05
15	20	-4.22116e-05	-8.33438e-06
15	21	2.73049e-05	2.85997e-05
15	22	1.03701e-05	-2.50407e-05
15	23	-3.5573e-05	1.58924e-05
15	24	3.17356e-05	-1.78129e-05
15	25	-1.12602e-05	2.97734e-05
16	1	1.62715e-06	-6.30998e-06
16	2	-2.85196e-06	5.9046e-05
16	3	-2.71741e-05	-0.000307124
16	4	0.000146346	0.00113214
16	5	-0.00034653	-0.00315895
16	6	0.000513129	0.00687763
16	7	-0.000550654	-0.0120459
16	8	0.00045555	0.0174803
16	9	-0.000264867	-0.0214691
16	10	4.83652e-05	0.0225898
16	11	0.000101838	-0.0204947
16	12	-0.000147252	0.0160678
16	13	0.00011465	-0.0108468
16	14	-3.44127e-05	0.0062273
16	15	-6.40294e-05	-0.00296353
16	16	0.000128677	0.00111351
16	17	-0.000127615	-0.000297914
16	18	8.89814e-05	4.59662e-05
16	19	-5.61241e-05	-1.36556e-05
16	20	3.53467e-05	2.24302e-05
16	21	-1.4621e-05	-1.1557e-05
16	22	-4.89946e-06	-1.84744e-05
16	23	1.40213e-05	4.41667e-05
16	24	-1.04435e-05	-4.76658e-05
16	25	2.15077e-06	3.19238e-05
17	1	1.52306e-06	-4.06037e-07
17	2	-5.02695e-06	5.02853e-06
17	3	8.08062e-06	-2.32491e-05
17	4	-3.09671e-05	5.86889e-05
17	5	0.000127013	-9.75574e-05
17	6	-0.000341275	0.000123753
17	7	0.000679694	-0.000127327
17	8	-0.0010905	8.39815e-05
17	9	0.00146656	1.23383e-05
17	10	-0.00168808	-9.83118e-05
17	11	0.00165138	0.000115694
17	12	-0.00132313	-9.5366e-05
17	13	0.000812882	0.00010146
17	14	-0.000324355	-0.000152151
17	15	6.51893e-06	0.000207424
17	16	0.000119628	-0.000209512
17	17	-0.000114552	0.000145676
17	18	5.33923e-05	-5.89071e-05
17	19	1.08554e-05	-4.05877e-06
17	20	-5.58994e-05	2.89233e-05
17	21	7.78197e-05	-2.62573e-05
17	22	-8.00034e-05	1.94754e-05
17	23	7.07884e-05	-2.79185e-05
17	24	-5.75718e-05	4.35965e-05
17	25	3.92292e-05	-4.34636e-05
18	1	1.23712e-06	1.99444e-06
18	2	6.91973e-06	-4.92803e-06
18	3	-4.7537e-05	-1.18483e-05
18	4	0.000123542	0.000128683
18	5	-0.000202586	-0.000497785
18	6	0.000234652	0.00126892
18	7	-0.000183611	-0.00249437
18	8	5.72526e-05	0.0040358
18	9	9.89745e-05	-0.00551716
18	10	-0.000234206	0.00644999
18	11	0.000308526	-0.00649017
18	12	-0.000303689	0.00564286
18	13	0.000238918	-0.00423339
18	14	-0.00015091	0.00269041
18	15	6.74543e-05	-0.00137025
18	16	-1.56668e-05	0.000477789
18	17	1.05156e-05	-3.37303e-05
18	18	-3.19257e-05	-8.88779e-05
18	19	4.64338e-05	6.12241e-05
18	20	-4.27386e-05	-7.73983e-06
18	21	3.02469e-05	-2.05534e-05
18	22	-1.59835e-05	2.25414e-05
18	23	1.34019e-06	-1.29014e-05
18	24	8.83696e-06	4.65354e-06
18	25	-7.55427e-06	-2.64751e-06
19	1	-7.34584e-07	-1.73519e-07
19	2	1.8525e-06	-2.57543e-06
19	3	1.78001e-06	4.21388e-06
19	4	-1.01e-05	9.18436e-06
19	5	1.26203e-05	-3.74397e-05
19	6	-1.09863e-05	5.85846e-05
19	7	3.80628e-05	-5.30583e-05
19	8	-0.000124643	3.41501e-05
19	9	0.000244867	-2.44662e-05
19	10	-0.000353358	1.5366e-05
19	11	0.000441694	-7.83022e-06
19	12	-0.000484915	3.77845e-05
19	13	0.000428204	-0.000111554
19	14	-0.000279061	0.000172917
19	15	0.000119588	-0.000168485
19	16	-1.6055e-05	0.000113606
19	17	-2.46103e-05	-6.2096e-05
19	18	2.59798e-05	4.02279e-05
19	19	-1.42733e-05	-3.72528e-05
19	20	4.54763e-06	3.51161e-05
19	21	2.64123e-06	-2.75775e-05
19	22	-1.04187e-05	1.88479e-05
19	23	1.95891e-05	-1.67689e-05
19	24	-2.67802e-05	2.56831e-05
19	25	2.57729e-05	-3.91257e-05
20	1	-2.69404e-06	-1.12374e-07
20	2	1.28947e-05	3.40242e-07
20	3	-3.46368e-05	-4.46109e-06
20	4	6.01508e-05	2.84275e-05
20	5	-7.75456e-05	-9.48077e-05
20	6	9.06267e-05	0.000228453
20	7	-8.66027e-05	-0.000464818
20	8	2.76173e-05	0.00082623
20	9	8.37317e-05	-0.00127062
20	10	-0.000190715	0.00166974
20	11	0.000244463	-0.00187108
20	12	-0.000243587	0.00180934
20	13	0.000214817	-0.00153092
20	14	-0.000179712	0.00113213
20	15	0.000148523	-0.000717781
20	16	-0.000124207	0.000377761
20	17	0.000100722	-0.000158448
20	18	-7.2059e-05	5.51744e-05
20	19	4.52854e-05	-3.0673e-05
20	20	-3.33336e-05	3.74549e-05
20	21	3.62932e-05	-3.74424e-05
20	22	-3.69483e-05	2.17421e-05
20	23	1.86221e-05	-4.0302e-06
20	24	1.55602e-05	-7.56039e-06
20	25	-4.72841e-05	1.44205e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode55_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0057298	0
0	2	0.0030177	0
0	3	0.00293635	0
0	4	-0.00521053	0
0	5	0.00155572	0
0	6	0.0037038	0
0	7	-0.00498959	0
0	8	0.00134081	0
0	9	0.00329506	0
0	10	-0.00447601	0
0	11	0.00151378	0
0	12	0.00234747	0
0	13	-0.00347504	0
0	14	0.00113183	0
0	15	0.00257159	0
0	16	-0.00512867	0
0	17	0.00553916	0
0	18	-0.00432182	0
0	19	0.00254544	0
0	20	-0.00106033	0
0	21	0.00016502	0
0	22	0.000307512	0
0	23	-0.000583068	0
0	24	0.000723031	0
0	25	-0.000720849	0
1	1	0.00360147	-0.0404906
1	2	-0.00424674	0.0385831
1	3	0.00061813	0.0125634
1	4	0.00330376	-0.0482764
1	5	-0.00328515	0.0207364
1	6	-0.000117776	0.0351378
1	7	0.0027691	-0.0476465
1	8	-0.00211968	0.000313874
1	9	-0.000460021	0.0495852
1	10	0.00207227	-0.0422166
1	11	-0.00150576	-0.016606
1	12	-0.000155518	0.0658164
1	13	0.00121688	-0.0546883
1	14	-0.00107784	-0.0125166
1	15	0.000360271	0.0899565
1	16	0.000132328	-0.134082
1	17	-0.000146659	0.132327
1	18	-9.77842e-05	-0.100004
1	19	0.000279595	0.0604443
1	20	-0.000242634	-0.029309
1	21	5.72373e-05	0.010948
1	22	0.000119916	-0.00263817
1	23	-0.000209578	-8.99815e-05
1	24	0.000216905	0.000547025
1	25	-0.000163152	-0.000383082
2	1	-0.000500426	-0.00455621
2	2	0.000891845	0.00895099
2	3	-0.000470964	-0.00773252
2	4	-0.000666826	0.000897255
2	5	0.00141833	0.00561143
2	6	-0.000768773	-0.00634111
2	7	-0.000910278	0.00175801
2	8	0.00197918	0.00303791
2	9	-0.00107901	-0.00396187
2	10	-0.00140695	0.00133706
2	11	0.00343274	0.00161708
2	12	-0.00306824	-0.00232725
2	13	0.000343274	0.000828845
2	14	0.00285826	0.00109587
2	15	-0.0047031	-0.00202347
2	16	0.00479629	0.00181629
2	17	-0.00382153	-0.0010525
2	18	0.00257332	0.000288073
2	19	-0.0015046	0.000174363
2	20	0.000739349	-0.000286523
2	21	-0.000243408	0.000186661
2	22	-4.18415e-05	-1.67436e-05
2	23	0.000171698	-0.000175458
2	24	-0.000197447	0.000348416
2	25	0.000158701	-0.000413757
3	1	-0.000345889	-0.0593506
3	2	0.00102549	0.132471
3	3	-0.00182418	-0.114586
3	4	0.00218845	-0.0155925
3	5	-0.00128233	0.130677
3	6	-0.000989514	-0.0973208
3	7	0.00307177	-0.0540482
3	8	-0.00282779	0.154464
3	9	-0.000174739	-0.0871463
3	10	0.00390107	-0.0854819
3	11	-0.00549623	0.193541
3	12	0.00359715	-0.130042
3	13	0.000696304	-0.0642402
3	14	-0.00481406	0.260454
3	15	0.00667513	-0.355893
3	16	-0.00596998	0.333527
3	17	0.00390763	-0.241587
3	18	-0.00192785	0.140134
3	19	0.000683472	-0.0649563
3	20	-6.19752e-05	0.0229225
3	21	-0.000222119	-0.00499234
3	22	0.000300341	-0.000398788
3	23	-0.000235119	0.00106188
3	24	0.000131764	-0.000627543
3	25	-8.61686e-05	0.000235646
4	1	0.000709223	-0.00051057
4	2	-0.00216704	0.00106543
4	3	0.00301575	-7.86091e-05
4	4	-0.00173418	-0.0033089
4	5	-0.00107641	0.00715029
4	6	0.00294006	-0.00758238
4	7	-0.00215017	0.00265532
4	8	-0.000607856	0.00498297
4	9	0.00310606	-0.00992456
4	10	-0.0034618	0.0085714
4	11	0.00145734	-0.00191503
4	12	0.00166651	-0.00578741
4	13	-0.00444644	0.010574
4	14	0.00592688	-0.0111429
4	15	-0.00576038	0.00866967
4	16	0.00433019	-0.00521091
4	17	-0.00255661	0.0023449
4	18	0.00122698	-0.000683121
4	19	-0.000558786	5.55876e-05
4	20	0.000336557	2.10512e-05
4	21	-0.000271873	6.90896e-05
4	22	0.000206494	-0.000181635
4	23	-0.000112611	0.00027548
4	24	3.22978e-05	-0.000289818
4	25	-1.7305e-06	0.000200796
5	1	-0.000163352	-0.0356104
5	2	0.000645353	0.125839
5	3	-0.00125464	-0.210087
5	4	0.00160567	0.176026
5	5	-0.00163845	-0.000580169
5	6	0.00140969	-0.181316
5	7	-0.000653481	0.196004
5	8	-0.000742223	-0.0168304
5	9	0.00212181	-0.197531
5	10	-0.00251033	0.253529
5	11	0.00152395	-0.0951762
5	12	0.000210704	-0.168116
5	13	-0.00144039	0.374616
5	14	0.00136416	-0.434514
5	15	-0.000363873	0.364452
5	16	-0.000550398	-0.238604
5	17	0.000832812	0.124074
5	18	-0.000673587	-0.050254
5	19	0.000453858	0.0146335
5	20	-0.000314642	-0.00218785
5	21	0.000192387	-0.000397692
5	22	-4.04267e-05	0.000304865
5	23	-8.08499e-05	-2.38666e-05
5	24	9.5092e-05	-5.40258e-05
5	25	-1.1351e-05	3.16241e-05
6	1	0.000356635	-0.000198194
6	2	-0.00156881	0.00104362
6	3	0.00342985	-0.00274484
6	4	-0.00451612	0.00471561
6	5	0.00332124	-0.00594431
6	6	0.000115537	0.00581939
6	7	-0.00399524	-0.00447602
6	8	0.00606978	0.00250649
6	9	-0.00524878	-0.000369236
6	10	0.00222914	-0.00195595
6	11	0.00128975	0.00462677
6	12	-0.00382101	-0.00731164
6	13	0.00470101	0.00914485
6	14	-0.0040878	-0.00938752
6	15	0.00268034	0.0080487
6	16	-0.0013282	-0.00583482
6	17	0.000575849	0.00360125
6	18	-0.00038696	-0.00188955
6	19	0.000372801	0.000817574
6	20	-0.0002661	-0.000231312
6	21	8.07575e-05	-6.11496e-05
6	22	6.6033e-05	0.000158881
6	23	-0.000105624	-0.000108702
6	24	4.18817e-05	-1.34017e-05
6	25	6.14266e-05	0.000109338
7	1	8.87428e-06	-0.0140938
7	2	-8.78453e-05	0.0692843
7	3	0.00053391	-0.168712
7	4	-0.00177353	0.250652
7	5	0.0037017	-0.221832
7	6	-0.00537541	0.0554023
7	7	0.00562359	0.153722
7	8	-0.00390073	-0.253977
7	9	0.000753206	0.166197
7	10	0.00251191	0.0520856
7	11	-0.00481205	-0.262926
7	12	0.00584073	0.358578
7	13	-0.00577564	-0.324301
7	14	0.00487379	0.217984
7	15	-0.00342859	-0.109406
7	16	0.00187704	0.0372111
7	17	-0.000684541	-0.0043172
7	18	4.75989e-05	-0.00410881
7	19	0.00018349	0.00311084
7	20	-0.000264639	-0.000896399
7	21	0.000321435	-0.000161719
7	22	-0.000332346	0.000292776
7	23	0.000255123	-0.000148218
7	24	-0.000126742	6.37343e-05
7	25	3.02692e-05	-7.11595e-05
8	1	1.79458e-05	6.99602e-05
8	2	-0.000172964	-0.000368554
8	3	0.000652414	0.00104651
8	4	-0.00146468	-0.00205401
8	5	0.0022851	0.00305575
8	6	-0.00278408	-0.0035835
8	7	0.00314931	0.00331561
8	8	-0.00398423	-0.0022704
8	9	0.00558078	0.00081829
8	10	-0.00748814	0.000478341
8	11	0.0088709	-0.00108895
8	12	-0.00918011	0.000750857
8	13	0.00840292	0.000315983
8	14	-0.00682323	-0.00148613
8	15	0.0047967	0.00215194
8	16	-0.00274285	-0.00210354
8	17	0.00110374	0.00156702
8	18	-0.000144746	-0.000918912
8	19	-0.000188291	0.000395597
8	20	0.000163299	-6.45777e-05
8	21	-3.77452e-05	-8.5215e-05
8	22	-5.08458e-05	9.81135e-05
8	23	7.23115e-05	-3.26131e-05
8	24	-6.36717e-05	-4.87974e-05
8	25	7.13858e-05	9.90309e-05
9	1	-2.12828e-05	-0.00391491
9	2	0.00010901	0.0248413
9	3	-0.00030734	-0.0789102
9	4	0.000636411	0.161081
9	5	-0.000997323	-0.228188
9	6	0.00116372	0.220179
9	7	-0.00108304	-0.111519
9	8	0.00108785	-0.0567217
9	9	-0.00157742	0.200936
9	10	0.00250669	-0.255551
9	11	-0.0033604	0.214962
9	12	0.00364314	-0.124762
9	13	-0.00327791	0.040116
9	14	0.00253386	0.00874616
9	15	-0.0017035	-0.0223904
9	16	0.000953043	0.0170429
9	17	-0.000390733	-0.00783059
9	18	8.7229e-05	0.00181939
9	19	-1.02078e-05	0.00036361
9	20	3.5958e-05	-0.000489963
9	21	-4.80018e-05	0.000112144
9	22	1.30827e-05	0.000111203
9	23	3.14889e-05	-0.000104276
9	24	-4.64596e-05	-6.76636e-06
9	25	2.55965e-05	8.78157e-05
10	1	-1.28833e-05	1.72784e-05
10	2	0.000104702	-0.000162746
10	3	-0.000446729	0.000698
10	4	0.00131244	-0.00185731
10	5	-0.00297458	0.00356183
10	6	0.00538909	-0.00539454
10	7	-0.00782184	0.00679037
10	8	0.00910649	-0.00722862
10	9	-0.00861254	0.0064574
10	10	0.00676303	-0.00467293
10	11	-0.00447334	0.00246306
10	12	0.00242248	-0.000544963
10	13	-0.000895757	-0.000581857
10	14	-5.83701e-05	0.000867958
10	15	0.000479459	-0.000610813
10	16	-0.000469561	0.000176449
10	17	0.000234783	0.000172504
10	18	-2.21178e-06	-0.000330929
10	19	-0.000120789	0.000321563
10	20	0.000141472	-0.000215367
10	21	-9.68272e-05	9.19727e-05
10	22	3.16396e-05	-2.28733e-05
10	23	3.01701e-06	2.68403e-05
10	24	1.56364e-05	-6.21487e-05
10	25	-5.66803e-05	8.52787e-05
11	1	-1.06795e-05	-0.000800486
11	2	3.49912e-05	0.00626392
11	3	-5.02564e-05	-0.0244041
11	4	8.64806e-05	0.0621532
11	5	-0.000313861	-0.114895
11	6	0.000857828	0.161318
11	7	-0.00152266	-0.173636
11	8	0.00193773	0.138234
11	9	-0.001973	-0.0683162
11	10	0.00183637	-0.00424017
11	11	-0.00175672	0.0506953
11	12	0.00171171	-0.0618823
11	13	-0.00156114	0.0479811
11	14	0.00128907	-0.0263284
11	15	-0.000965833	0.00944988
11	16	0.000625963	-0.00101229
11	17	-0.000295271	-0.00123838
11	18	3.5349e-05	0.000869769
11	19	0.000100763	-0.000178696
11	20	-0.000121716	-8.61395e-05
11	21	7.7267e-05	1.23383e-05
11	22	-1.13015e-05	0.000128446
11	23	-4.00856e-05	-0.000172612
11	24	5.03329e-05	0.000104174
11	25	-2.76299e-05	4.68357e-06
12	1	-7.57776e-06	5.69129e-07
12	2	5.09485e-05	-3.00822e-05
12	3	-0.00020274	0.000181895
12	4	0.000643951	-0.000561493
12	5	-0.00164116	0.00122888
12	6	0.00324772	-0.00217147
12	7	-0.00504525	0.0031977
12	8	0.0063654	-0.00397056
12	9	-0.00674916	0.0042143
12	10	0.00618031	-0.0038177
12	11	-0.00498189	0.0028899
12	12	0.00356856	-0.00176935
12	13	-0.00228618	0.000800027
12	14	0.00131632	-0.00011199
12	15	-0.000661023	-0.000300517
12	16	0.000262347	0.000463829
12	17	-6.21534e-05	-0.000454918
12	18	-2.51345e-05	0.000368173
12	19	7.3514e-05	-0.000244814
12	20	-0.000102388	0.000118654
12	21	0.000108183	-5.09116e-05
12	22	-9.98826e-05	5.76479e-05
12	23	9.20401e-05	-8.40646e-05
12	24	-8.3723e-05	8.28056e-05
12	25	6.45467e-05	-5.77378e-05
13	1	4.59439e-06	-0.000119503
13	2	-1.21267e-05	0.00112618
13	3	2.7911e-05	-0.00519347
13	4	-7.13412e-05	0.0155778
13	5	0.000110078	-0.034124
13	6	-4.7843e-05	0.057854
13	7	-0.000142459	-0.0781722
13	8	0.00031842	0.0850997
13	9	-0.000302768	-0.0741032
13	10	0.00012125	0.0496651
13	11	2.34029e-05	-0.0223334
13	12	-1.91126e-05	0.00188443
13	13	-6.7018e-05	0.00776908
13	14	0.000159414	-0.00871698
13	15	-0.000273105	0.00564144
13	16	0.000419477	-0.00233935
13	17	-0.000517115	0.000376298
13	18	0.000460989	0.000306363
13	19	-0.000257891	-0.00028505
13	20	2.93981e-05	5.12519e-05
13	21	0.000109678	0.000112388
13	22	-0.00013187	-0.000122172
13	23	8.74584e-05	4.16942e-05
13	24	-4.47929e-05	2.77585e-05
13	25	3.27123e-05	-4.27058e-05
14	1	5.71238e-06	7.29989e-06
14	2	-2.35206e-05	-5.08851e-05
14	3	2.88717e-05	0.000158303
14	4	4.87174e-05	-0.000316062
14	5	-0.000309883	0.000493726
14	6	0.000834339	-0.000704923
14	7	-0.00153998	0.00100051
14	8	0.00216039	-0.00133778
14	9	-0.00248239	0.00152151
14	10	0.00247851	-0.00139971
14	11	-0.00221334	0.00103722
14	12	0.00179161	-0.00061571
14	13	-0.00133205	0.000256109
14	14	0.000896981	5.26409e-06
14	15	-0.000503982	-0.000145957
14	16	0.000189222	0.00015339
14	17	1.16678e-05	-7.21575e-05
14	18	-0.000107908	-8.75658e-06
14	19	0.00013266	3.1654e-05
14	20	-0.000109018	-1.36124e-05
14	21	5.30005e-05	-4.70529e-06
14	22	1.2668e-05	1.90546e-05
14	23	-6.09258e-05	-3.657e-05
14	24	7.75771e-05	4.63488e-05
14	25	-7.33763e-05	-4.37163e-05
15	1	1.6369e-06	-1.59742e-05
15	2	-6.21671e-06	0.000158302
15	3	1.01947e-05	-0.000819119
15	4	-1.68122e-05	0.00282345
15	5	3.61404e-05	-0.00716981
15	6	-6.49374e-05	0.0141445
15	7	9.86379e-05	-0.022382
15	8	-0.000137856	0.0289567
15	9	0.000179423	-0.030889
15	10	-0.00023562	0.0271097
15	11	0.000304245	-0.0192219
15	12	-0.000327343	0.0103929
15	13	0.000271468	-0.00343659
15	14	-0.000188191	-0.000442643
15	15	0.000119428	0.00166502
15	16	-3.39222e-05	-0.00143013
15	17	-9.33981e-05	0.000801671
15	18	0.000218687	-0.00030838
15	19	-0.000277587	6.827e-05
15	20	0.000256633	-2.68277e-05
15	21	-0.000196774	7.20917e-05
15	22	0.000141531	-9.79219e-05
15	23	-0.000102733	6.48394e-05
15	24	7.18876e-05	-8.50944e-06
15	25	-4.48241e-05	-2.00334e-05
16	1	8.63864e-07	3.8782e-06
16	2	-1.10404e-05	-8.41257e-06
16	3	4.39385e-05	-5.37547e-06
16	4	-7.52904e-05	5.21261e-05
16	5	3.0794e-05	-0.000112452
16	6	0.000141619	0.000133869
16	7	-0.00042175	-6.54654e-05
16	8	0.00072497	-0.00010576
16	9	-0.000933177	0.000313376
16	10	0.000956772	-0.00042549
16	11	-0.000793375	0.000368512
16	12	0.000544828	-0.000198425
16	13	-0.000351931	2.46185e-05
16	14	0.00027746	8.51348e-05
16	15	-0.000270511	-0.00012425
16	16	0.000243223	0.000114916
16	17	-0.000159484	-8.24728e-05
16	18	4.99846e-05	5.11326e-05
16	19	3.12649e-05	-3.35241e-05
16	20	-5.37295e-05	2.28373e-05
16	21	3.45765e-05	-8.5315e-06
16	22	-1.59047e-05	-1.03617e-05
16	23	1.49754e-05	2.931e-05
16	24	-1.56333e-05	-4.29992e-05
16	25	4.7068e-06	4.82895e-05
17	1	-4.18365e-06	-6.02676e-06
17	2	1.8766e-05	2.97565e-05
17	3	-3.8999e-05	-0.000108839
17	4	5.83307e-05	0.000358966
17	5	-7.66599e-05	-0.00102069
17	6	8.31885e-05	0.00238907
17	7	-6.3955e-05	-0.0045059
17	8	2.55328e-05	0.00688289
17	9	6.76648e-06	-0.00865633
17	10	-2.62781e-05	0.00907584
17	11	5.62544e-05	-0.0079453
17	12	-9.69258e-05	0.00572996
17	13	0.000121483	-0.00325976
17	14	-0.000125249	0.00125271
17	15	0.000115648	-2.02689e-05
17	16	-8.5275e-05	-0.000499293
17	17	2.94909e-05	0.00054543
17	18	4.05604e-05	-0.000376576
17	19	-0.000105825	0.000189292
17	20	0.000143466	-7.87245e-05
17	21	-0.000141943	4.62495e-05
17	22	0.000114474	-5.29493e-05
17	23	-8.14182e-05	6.30144e-05
17	24	5.42152e-05	-5.83748e-05
17	25	-3.88028e-05	4.34243e-05
18	1	1.49285e-06	-1.0417e-06
18	2	-1.12677e-05	3.50347e-06
18	3	3.15052e-05	-6.14074e-06
18	4	-4.80041e-05	2.26438e-05
18	5	3.97207e-05	-7.87046e-05
18	6	-7.84907e-08	0.000154795
18	7	-5.55814e-05	-0.000165316
18	8	0.000114891	4.34007e-05
18	9	-0.00017835	0.000166186
18	10	0.000231365	-0.000338812
18	11	-0.000237861	0.000380891
18	12	0.000171971	-0.000286438
18	13	-5.99405e-05	0.000135654
18	14	-2.33655e-05	-3.54694e-05
18	15	2.71963e-05	1.59575e-05
18	16	2.67928e-05	-2.47254e-05
18	17	-7.47259e-05	2.56213e-05
18	18	6.86905e-05	-3.13357e-05
18	19	-1.8559e-05	4.66607e-05
18	20	-2.30908e-05	-5.36075e-05
18	21	2.44392e-05	4.82367e-05
18	22	-2.87713e-06	-4.38363e-05
18	23	-1.00374e-05	4.65912e-05
18	24	8.58134e-06	-4.85056e-05
18	25	-7.36016e-06	4.02911e-05
19	1	-6.32703e-07	-5.80314e-07
19	2	6.26925e-06	6.42555e-06
19	3	-2.21392e-05	-1.42515e-05
19	4	4.73053e-05	1.49424e-05
19	5	-8.4136e-05	-4.76346e-05
19	6	0.000128455	0.000221623
19	7	-0.000140833	-0.000638055
19	8	9.17922e-05	0.00128269
19	9	-2.04594e-05	-0.00199159
19	10	-9.18704e-06	0.00250849
19	11	-1.83468e-05	-0.00261195
19	12	6.96614e-05	0.00226378
19	13	-0.000113694	-0.00163247
19	14	0.000134825	0.000952368
19	15	-0.000116967	-0.000388935
19	16	6.62066e-05	1.51034e-05
19	17	-2.46162e-05	0.000159942
19	18	2.72311e-05	-0.000175942
19	19	-6.392e-05	0.000110063
19	20	9.86895e-05	-4.29665e-05
19	21	-0.000106207	1.79561e-05
19	22	8.3813e-05	-3.02427e-05
19	23	-4.68136e-05	5.4275e-05
19	24	1.50791e-05	-7.01902e-05
19	25	-1.58901e-06	6.91694e-05
20	1	2.78128e-06	-7.15847e-07
20	2	-1.01688e-05	7.88685e-06
20	3	1.66365e-05	-3.07281e-05
20	4	-9.16552e-06	7.36125e-05
20	5	-1.43209e-05	-0.000123496
20	6	2.80021e-05	0.000153958
20	7	-1.99862e-05	-0.000159526
20	8	2.26743e-05	0.000146884
20	9	-6.11708e-05	-9.85821e-05
20	10	0.000115351	5.59535e-06
20	11	-0.00014377	8.86909e-05
20	12	0.000127762	-0.000117719
20	13	-8.8867e-05	7.13029e-05
20	14	6.09218e-05	-1.95981e-05
20	15	-5.85415e-05	2.21362e-05
20	16	7.1979e-05	-5.48209e-05
20	17	-7.72904e-05	6.56479e-05
20	18	5.73418e-05	-5.2356e-05
20	19	-2.33982e-05	4.5391e-05
20	20	2.58283e-06	-5.16648e-05
20	21	-4.19209e-06	5.06519e-05
20	22	1.60759e-05	-3.10806e-05
20	23	-2.44951e-05	9.22745e-06
20	24	2.65169e-05	-5.25036e-06
20	25	-2.8493e-05	1.66002e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode56_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00866426	0
0	2	0.00987634	0
0	3	-0.00350439	0
0	4	-0.00863834	0
0	5	0.0171534	0
0	6	-0.0115267	0
0	7	-0.00708286	0
0	8	0.0234651	0
0	9	-0.0218375	0
0	10	0.0010848	0
0	11	0.0237914	0
0	12	-0.0343426	0
0	13	0.0227743	0
0	14	0.004117	0
0	15	-0.0318545	0
0	16	0.0485225	0
0	17	-0.0505821	0
0	18	0.0418573	0
0	19	-0.0288916	0
0	20	0.0169471	0
0	21	-0.00846415	0
0	22	0.00352621	0
0	23	-0.00109862	0
0	24	7.47198e-05	0
0	25	0.000272556	0
1	1	0.116026	-0.000324784
1	2	-0.153759	0.000787593
1	3	0.0522032	-0.00111622
1	4	0.0971982	0.000916016
1	5	-0.149082	-7.90975e-05
1	6	0.0567414	-0.000823712
1	7	0.0871508	0.000935663
1	8	-0.150068	-0.000180451
1	9	0.0832267	-0.000619134
1	10	0.0491969	0.000795299
1	11	-0.141368	-0.000446243
1	12	0.133582	0.000112716
1	13	-0.0423135	-0.000177486
1	14	-0.0717916	0.00051751
1	15	0.153498	-0.000759124
1	16	-0.180535	0.000715693
1	17	0.161626	-0.000465723
1	18	-0.119609	0.000210787
1	19	0.0755606	-8.45526e-05
1	20	-0.0412075	8.39309e-05
1	21	0.0192154	-0.000166351
1	22	-0.00725561	0.000278794
1	23	0.00178493	-0.00033608
1	24	0.000127303	0.000284603
1	25	-0.000445922	-0.000156472
2	1	0.0106635	-0.00293671
2	2	-0.0224431	0.00590042
2	3	0.0225299	-0.00535723
2	4	-0.00782393	0.000916003
2	5	-0.0109382	0.00396968
2	6	0.0197707	-0.005301
2	7	-0.0136877	0.00221642
2	8	-0.000888074	0.00226675
2	9	0.0133176	-0.00431402
2	10	-0.0169366	0.00281272
2	11	0.0116946	0.000384217
2	12	-0.00166713	-0.00278981
2	13	-0.00858019	0.00320549
2	14	0.0160483	-0.00200201
2	15	-0.0196287	0.000310518
2	16	0.0196183	0.000924538
2	17	-0.0170295	-0.00138884
2	18	0.0130524	0.00128956
2	19	-0.00879929	-0.00100331
2	20	0.00513184	0.000757892
2	21	-0.00252153	-0.000565175
2	22	0.00102729	0.000386299
2	23	-0.000384364	-0.000241549
2	24	0.000191747	0.000160167
2	25	-0.000119644	-0.000129244
3	1	-0.0489227	0.000471175
3	2	0.133693	-0.00123891
3	3	-0.180388	0.00161725
3	4	0.118798	-0.00112201
3	5	0.0311085	0.000102827
3	6	-0.162143	0.000655346
3	7	0.171096	-0.000859598
3	8	-0.0480616	0.000924472
3	9	-0.117387	-0.00107918
3	10	0.20982	0.000761691
3	11	-0.170889	0.000627359
3	12	0.027625	-0.00277551
3	13	0.141428	0.00463445
3	14	-0.262802	-0.00533928
3	15	0.304326	0.0048163
3	16	-0.276221	-0.00364104
3	17	0.210327	0.00245882
3	18	-0.138125	-0.00159041
3	19	0.0790167	0.00107449
3	20	-0.0392534	-0.00082698
3	21	0.0165715	0.000691578
3	22	-0.00554517	-0.000512292
3	23	0.00107517	0.000258795
3	24	0.000296609	-2.79002e-05
3	25	-0.000458732	-8.96071e-05
4	1	-0.00289816	0.000308137
4	2	0.00990357	-0.0011081
4	3	-0.017314	0.00223658
4	4	0.0182556	-0.00326163
4	5	-0.00991904	0.00362295
4	6	-0.00276433	-0.00266433
4	7	0.0111596	0.000194164
4	8	-0.0103022	0.0026872
4	9	0.00254828	-0.00401616
4	10	0.00524189	0.00280438
4	11	-0.00770274	1.17165e-05
4	12	0.00456425	-0.00266426
4	13	0.000658492	0.00403559
4	14	-0.00446054	-0.00404571
4	15	0.00563846	0.00320285
4	16	-0.00488617	-0.00209723
4	17	0.0033709	0.00114861
4	18	-0.00190486	-0.000505416
4	19	0.000836849	8.94973e-05
4	20	-0.000187822	0.000195677
4	21	-0.000151089	-0.000332836
4	22	0.000256633	0.000274731
4	23	-0.000181528	-7.37982e-05
4	24	3.10472e-05	-0.000132331
4	25	7.7613e-05	0.00023872
5	1	-0.0141804	0.000158216
5	2	0.0587064	-0.000481979
5	3	-0.127634	0.000542814
5	4	0.181181	0.000152124
5	5	-0.175167	-0.00132077
5	6	0.102697	0.0018237
5	7	-0.00386799	-0.000717566
5	8	-0.0668161	-0.00151663
5	9	0.0823013	0.00305213
5	10	-0.0565612	-0.00234749
5	11	0.0245337	-0.000477746
5	12	-0.0125481	0.00396125
5	13	0.0239385	-0.00655423
5	14	-0.0450052	0.00750299
5	15	0.059948	-0.00691292
5	16	-0.0613118	0.00535965
5	17	0.0510026	-0.00355972
5	18	-0.0354902	0.00209685
5	19	0.0208097	-0.00117343
5	20	-0.0101558	0.000640617
5	21	0.00393032	-0.000286926
5	22	-0.000991971	4.36999e-05
5	23	-7.97336e-05	7.21029e-05
5	24	0.000323521	-8.05911e-05
5	25	-0.00030124	3.91818e-05
6	1	-0.00128224	0.00013799
6	2	0.0058446	-0.000489449
6	3	-0.0134569	0.000793956
6	4	0.0192174	-0.000613167
6	5	-0.0166072	-0.000226554
6	6	0.00398281	0.00154436
6	7	0.0124145	-0.00287528
6	8	-0.0226044	0.00351653
6	9	0.0204455	-0.00278074
6	10	-0.0078235	0.000497996
6	11	-0.00767954	0.00258422
6	12	0.0186572	-0.0051159
6	13	-0.0221145	0.00610176
6	14	0.0195669	-0.0055171
6	15	-0.0143347	0.00405443
6	16	0.00905339	-0.00249857
6	17	-0.00497819	0.00133722
6	18	0.00237826	-0.000707069
6	19	-0.000980814	0.000495372
6	20	0.000330361	-0.000477932
6	21	-7.59194e-05	0.000460436
6	22	2.0572e-05	-0.000368675
6	23	-3.84927e-05	0.000249031
6	24	5.16926e-05	-0.000175911
6	25	-4.10493e-05	0.000154301
7	1	0.00443551	0.00010951
7	2	-0.0264983	-0.000488733
7	3	0.0840225	0.0010938
7	4	-0.18165	-0.00147313
7	5	0.294066	0.00104106
7	6	-0.369671	0.00031801
7	7	0.358834	-0.00192924
7	8	-0.247354	0.00264105
7	9	0.0687897	-0.0016493
7	10	0.114026	-0.000734281
7	11	-0.24349	0.00319122
7	12	0.293247	-0.00444193
7	13	-0.272071	0.00416905
7	14	0.209675	-0.00294141
7	15	-0.137816	0.00152994
7	16	0.0777055	-0.000453288
7	17	-0.0371675	-0.000105113
7	18	0.0145566	0.000264781
7	19	-0.00428728	-0.000298495
7	20	0.000758961	0.000362195
7	21	-6.90963e-05	-0.00039997
7	22	0.000147081	0.000324634
7	23	-0.00020861	-0.000166118
7	24	0.000143669	1.45107e-05
7	25	-5.02664e-05	7.44274e-05
8	1	-0.000151914	5.51517e-06
8	2	0.00078817	-1.8142e-05
8	3	-0.00205225	6.78783e-07
8	4	0.00343265	9.16631e-05
8	5	-0.00408114	-0.000154005
8	6	0.00386037	-7.75035e-05
8	7	-0.00398689	0.000741775
8	8	0.00631087	-0.00166869
8	9	-0.011669	0.00259801
8	10	0.0188146	-0.00344123
8	11	-0.0249641	0.00419233
8	12	0.0275689	-0.00474682
8	13	-0.0258248	0.00492182
8	14	0.0208245	-0.00458115
8	15	-0.0146044	0.00375267
8	16	0.00897573	-0.00265802
8	17	-0.00486081	0.00159888
8	18	0.00233554	-0.000792468
8	19	-0.00100748	0.00030193
8	20	0.00037142	-7.75464e-05
8	21	-6.06252e-05	1.32052e-05
8	22	-8.26654e-05	-1.51423e-06
8	23	0.000108046	-2.42192e-06
8	24	-6.38186e-05	-1.08911e-05
8	25	7.84237e-06	4.15844e-05
9	1	0.000326301	4.41355e-05
9	2	-0.00201684	-0.000284845
9	3	0.00581726	0.000914444
9	4	-0.00897259	-0.00192997
9	5	0.00267112	0.00299816
9	6	0.0255688	-0.0036212
9	7	-0.0837696	0.00342788
9	8	0.166724	-0.0023509
9	9	-0.254207	0.000730926
9	10	0.319412	0.000775655
9	11	-0.342506	-0.00161944
9	12	0.319777	0.00168894
9	13	-0.263054	-0.00121558
9	14	0.191834	0.000528597
9	15	-0.124222	6.84019e-05
9	16	0.0712413	-0.000381405
9	17	-0.0358587	0.000413195
9	18	0.0154622	-0.000307303
9	19	-0.00533276	0.000177441
9	20	0.00113128	-4.19647e-05
9	21	0.000151851	-0.000102913
9	22	-0.00027402	0.000219436
9	23	0.000116175	-0.000255827
9	24	-8.02224e-07	0.000207083
9	25	-4.12864e-05	-0.000119097
10	1	4.5594e-05	-9.48591e-06
10	2	-0.000478807	9.83245e-05
10	3	0.00218601	-0.00040096
10	4	-0.00622932	0.00102686
10	5	0.0129871	-0.00190523
10	6	-0.0214941	0.00271284
10	7	0.029336	-0.00308799
10	8	-0.0335249	0.00289911
10	9	0.0321897	-0.00226932
10	10	-0.0257585	0.00146504
10	11	0.0167143	-0.000742483
10	12	-0.00811088	0.000213578
10	13	0.00194363	0.000139712
10	14	0.001373	-0.000359625
10	15	-0.00245262	0.000454854
10	16	0.0022354	-0.000424866
10	17	-0.00154544	0.000318727
10	18	0.000882421	-0.000228189
10	19	-0.000432898	0.000203685
10	20	0.000197283	-0.000216068
10	21	-9.17743e-05	0.000212139
10	22	2.28318e-05	-0.000168707
10	23	4.27596e-05	9.51696e-05
10	24	-8.06676e-05	-2.26827e-05
10	25	7.58956e-05	-2.1039e-05
11	1	-2.30474e-05	1.76896e-05
11	2	0.000294683	-0.000132228
11	3	-0.00173488	0.000465149
11	4	0.00661522	-0.00108406
11	5	-0.018473	0.00191467
11	6	0.0404597	-0.0027496
11	7	-0.0728019	0.00339642
11	8	0.111036	-0.0037329
11	9	-0.146449	0.00358862
11	10	0.169203	-0.00284538
11	11	-0.172752	0.00172626
11	12	0.156805	-0.000713799
11	13	-0.127002	0.000132822
11	14	0.0918864	4.2152e-05
11	15	-0.0592892	-2.42083e-05
11	16	0.0339654	-6.02616e-06
11	17	-0.0171297	-1.84232e-05
11	18	0.00746751	6.85165e-05
11	19	-0.00266184	-8.09861e-05
11	20	0.000593872	4.04176e-05
11	21	0.000133106	6.77954e-06
11	22	-0.000262282	-1.92494e-05
11	23	0.00017639	-1.04878e-06
11	24	-7.49681e-05	3.58908e-05
11	25	1.49531e-05	-6.8441e-05
12	1	1.87694e-05	6.57203e-06
12	2	-0.000177391	-9.33573e-06
12	3	0.000837675	-6.29175e-05
12	4	-0.00261402	0.00030715
12	5	0.0060343	-0.000726587
12	6	-0.0109913	0.00118083
12	7	0.0164641	-0.00149965
12	8	-0.0207936	0.00164541
12	9	0.0224351	-0.00170712
12	10	-0.0208081	0.00174518
12	11	0.0166162	-0.00173289
12	12	-0.0113502	0.00162411
12	13	0.00648462	-0.00137999
12	14	-0.00294956	0.00097848
12	15	0.000961252	-0.000487969
12	16	-0.000159107	7.74089e-05
12	17	-2.17043e-05	0.000122916
12	18	-7.09739e-06	-0.000139223
12	19	7.57426e-05	9.39735e-05
12	20	-0.00013427	-6.53329e-05
12	21	0.000165928	5.05673e-05
12	22	-0.000175588	-3.08034e-05
12	23	0.00016844	6.4466e-06
12	24	-0.000140392	1.2303e-05
12	25	9.58966e-05	-1.27931e-05
13	1	-8.53295e-06	8.28056e-06
13	2	0.000109067	-4.14614e-05
13	3	-0.000630829	0.000165122
13	4	0.00235776	-0.000498864
13	5	-0.0064804	0.00104654
13	6	0.0140286	-0.00158486
13	7	-0.0250173	0.00185896
13	8	0.0379337	-0.0018044
13	9	-0.0499944	0.00151612
13	10	0.0580805	-0.00110556
13	11	-0.0599637	0.000647884
13	12	0.0552803	-0.000221092
13	13	-0.0456242	-8.01186e-05
13	14	0.0336868	0.000203941
13	15	-0.0221167	-0.000189422
13	16	0.0127335	0.000122866
13	17	-0.00626653	-6.81113e-05
13	18	0.00251301	4.99198e-05
13	19	-0.000726782	-5.35354e-05
13	20	6.82027e-05	4.76346e-05
13	21	7.82863e-05	-3.32026e-05
13	22	-4.67269e-05	3.02365e-05
13	23	-1.18719e-05	-3.2769e-05
13	24	3.87558e-05	2.69148e-05
13	25	-2.75004e-05	-2.01353e-05
14	1	5.57191e-06	-5.09805e-07
14	2	-4.23784e-05	-5.9677e-06
14	3	0.000194925	1.95693e-05
14	4	-0.000663888	-3.41604e-05
14	5	0.00172763	6.3763e-05
14	6	-0.00352164	-0.000126811
14	7	0.00579626	0.000203479
14	8	-0.00789141	-0.000224389
14	9	0.00903538	0.000137332
14	10	-0.00882022	8.13329e-06
14	11	0.00743666	-0.000106896
14	12	-0.00546854	0.000140151
14	13	0.00352131	-0.000173968
14	14	-0.00197821	0.000217986
14	15	0.000947781	-0.000213128
14	16	-0.000354228	0.000138986
14	17	6.10482e-05	-3.99481e-05
14	18	4.82222e-05	-2.66515e-05
14	19	-4.80674e-05	2.99321e-05
14	20	-4.09688e-06	1.73455e-05
14	21	6.16349e-05	-6.82203e-05
14	22	-0.000106263	8.39458e-05
14	23	0.000133095	-6.38972e-05
14	24	-0.000129665	3.4636e-05
14	25	9.28745e-05	-1.73253e-05
15	1	-6.65659e-07	-1.84683e-06
15	2	1.38874e-05	6.59112e-06
15	3	-0.000119449	1.38824e-05
15	4	0.000535979	-0.000111041
15	5	-0.00159305	0.00029033
15	6	0.00358662	-0.000479769
15	7	-0.00658596	0.000577588
15	8	0.0102411	-0.000505263
15	9	-0.013781	0.000242893
15	10	0.0163289	0.00011235
15	11	-0.0172714	-0.000382246
15	12	0.0164338	0.00047262
15	13	-0.0140822	-0.000420478
15	14	0.0108163	0.000299364
15	15	-0.00737185	-0.000166994
15	16	0.00437717	5.69857e-05
15	17	-0.00218427	2.65989e-05
15	18	0.00083488	-8.17605e-05
15	19	-0.000145389	9.24187e-05
15	20	-0.000128304	-6.50152e-05
15	21	0.000172085	3.38719e-05
15	22	-0.000112164	-1.58029e-05
15	23	3.5764e-05	8.48934e-07
15	24	1.55524e-05	1.45557e-05
15	25	-3.74405e-05	-2.0064e-05
16	1	-3.20676e-06	2.0102e-06
16	2	1.22235e-05	-5.00765e-06
16	3	-1.18172e-05	4.11828e-06
16	4	-4.24118e-05	-1.04835e-05
16	5	0.000228108	6.01882e-05
16	6	-0.000637824	-0.000187141
16	7	0.0013209	0.000377497
16	8	-0.00217221	-0.000524615
16	9	0.00287093	0.000477926
16	10	-0.00309272	-0.000226042
16	11	0.00278984	-3.69047e-05
16	12	-0.00216206	0.000134691
16	13	0.00146747	-0.000102317
16	14	-0.000898853	6.90574e-05
16	15	0.000515726	-8.35352e-05
16	16	-0.00027297	0.000115828
16	17	0.000115267	-0.000118712
16	18	-1.61412e-05	6.86624e-05
16	19	-3.53082e-05	4.22583e-06
16	20	5.51252e-05	-4.83587e-05
16	21	-6.39925e-05	5.08292e-05
16	22	6.39803e-05	-3.48155e-05
16	23	-4.58269e-05	2.29502e-05
16	24	1.60104e-05	-2.47357e-05
16	25	4.54504e-06	3.89234e-05
17	1	-1.04854e-06	1.92174e-07
17	2	3.4741e-06	-4.74579e-06
17	3	-2.15614e-05	2.80913e-05
17	4	0.000120148	-9.30429e-05
17	5	-0.000405098	0.000207782
17	6	0.000951923	-0.000354894
17	7	-0.00176275	0.000481126
17	8	0.00274637	-0.000496999
17	9	-0.00370002	0.000373606
17	10	0.00440048	-0.000193777
17	11	-0.00471887	3.44942e-05
17	12	0.00459744	0.000101771
17	13	-0.00403575	-0.000209829
17	14	0.00315324	0.000241262
17	15	-0.00217202	-0.000176104
17	16	0.00131903	7.11623e-05
17	17	-0.000727462	3.07505e-06
17	18	0.000379567	-3.54421e-05
17	19	-0.000167144	5.22318e-05
17	20	1.77542e-05	-6.4024e-05
17	21	7.29318e-05	6.68907e-05
17	22	-9.6224e-05	-5.99867e-05
17	23	6.88047e-05	4.1915e-05
17	24	-2.85434e-05	-1.32266e-05
17	25	6.33697e-06	-1.54746e-05
18	1	1.95158e-06	7.05637e-07
18	2	-6.48479e-06	-2.52744e-06
18	3	1.25121e-05	4.76021e-06
18	4	-2.68699e-05	-4.42325e-06
18	5	6.22641e-05	1.08417e-05
18	6	-0.000137235	-6.84086e-05
18	7	0.000276136	0.000218434
18	8	-0.000480189	-0.000409215
18	9	0.000700007	0.000496449
18	10	-0.000846407	-0.000386051
18	11	0.000854191	0.000145349
18	12	-0.000746797	6.23494e-05
18	13	0.00060407	-0.000130074
18	14	-0.000471623	8.34107e-05
18	15	0.000340208	-1.89707e-05
18	16	-0.000194296	-9.91528e-06
18	17	5.09675e-05	2.05946e-05
18	18	4.69943e-05	-3.45301e-05
18	19	-7.71276e-05	4.00274e-05
18	20	6.44813e-05	-2.54006e-05
18	21	-5.42055e-05	2.78717e-06
18	22	6.618e-05	8.32604e-06
18	23	-8.47378e-05	-2.59245e-06
18	24	8.64863e-05	-9.71025e-06
18	25	-6.41974e-05	2.01676e-05
19	1	-6.16478e-08	1.81538e-06
19	2	-1.44124e-06	-7.4191e-06
19	3	2.38976e-07	7.49451e-06
19	4	1.73564e-05	8.97158e-06
19	5	-6.35812e-05	-1.64719e-05
19	6	0.000157384	-3.96702e-05
19	7	-0.000318383	0.000166515
19	8	0.000536824	-0.00028288
19	9	-0.000790095	0.000296117
19	10	0.00105366	-0.000197774
19	11	-0.00126862	6.27926e-05
19	12	0.00136065	2.57633e-05
19	13	-0.00129273	-5.12059e-05
19	14	0.00107212	5.33869e-05
19	15	-0.000751552	-5.63124e-05
19	16	0.000433995	4.91324e-05
19	17	-0.000216263	-2.44142e-05
19	18	0.000114584	-7.89229e-06
19	19	-7.86571e-05	4.04241e-05
19	20	6.12596e-05	-7.23597e-05
19	21	-4.49686e-05	9.63158e-05
19	22	3.19881e-05	-9.9597e-05
19	23	-2.98453e-05	7.93921e-05
19	24	3.53817e-05	-4.90403e-05
19	25	-3.61375e-05	2.39405e-05
20	1	2.01902e-07	-1.46324e-07
20	2	-2.21353e-06	2.57938e-06
20	3	5.48726e-06	-9.70137e-06
20	4	5.17091e-06	1.65086e-05
20	5	-4.35829e-05	-9.68133e-06
20	6	7.89832e-05	-3.32789e-05
20	7	-5.91139e-05	0.000132399
20	8	-1.91885e-05	-0.000267554
20	9	0.000117461	0.000371307
20	10	-0.000199328	-0.000375755
20	11	0.000225013	0.000266889
20	12	-0.000174186	-0.000102433
20	13	9.46103e-05	-2.64546e-05
20	14	-5.69176e-05	6.38649e-05
20	15	6.9128e-05	-2.54373e-05
20	16	-8.29638e-05	-3.308e-05
20	17	6.24336e-05	7.48701e-05
20	18	-1.7229e-05	-9.65467e-05
20	19	-2.00302e-05	0.000100026
20	20	2.77759e-05	-8.2556e-05
20	21	-1.03588e-05	4.99509e-05
20	22	-5.54044e-06	-1.83429e-05
20	23	-3.75048e-07	8.06824e-07
20	24	1.8392e-05	1.8945e-06
20	25	-2.75349e-05	2.47274e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode57_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0788465	0
0	2	-0.00522268	0
0	3	-0.089154	0
0	4	0.0542349	0
0	5	0.0881583	0
0	6	-0.161594	0
0	7	0.051903	0
0	8	0.145878	0
0	9	-0.226233	0
0	10	0.0933321	0
0	11	0.145114	0
0	12	-0.289817	0
0	13	0.227309	0
0	14	-0.00221364	0
0	15	-0.248191	0
0	16	0.405409	0
0	17	-0.431629	0
0	18	0.359993	0
0	19	-0.249648	0
0	20	0.147638	0
0	21	-0.075094	0
0	22	0.0325714	0
0	23	-0.0115263	0
0	24	0.00277364	0
0	25	0.000123988	0
1	1	-0.0131576	-0.00169828
1	2	0.0166389	0.0018387
1	3	-0.00432922	-0.000104898
1	4	-0.0117835	-0.00141028
1	5	0.0154531	0.00107272
1	6	-0.00380935	0.000600543
1	7	-0.0108218	-0.00183152
1	8	0.0147159	0.0015283
1	9	-0.005712	-0.000245134
1	10	-0.00710139	-0.000676371
1	11	0.0134629	0.000479952
1	12	-0.0101738	0.000512101
1	13	0.00124241	-0.00140254
1	14	0.00731158	0.00157443
1	15	-0.0120416	-0.00109456
1	16	0.0128981	0.00045139
1	17	-0.0113824	-9.00322e-05
1	18	0.00885556	0.000158849
1	19	-0.00616829	-0.000484882
1	20	0.0038385	0.000725031
1	21	-0.00210944	-0.000666565
1	22	0.000978845	0.000407522
1	23	-0.000327523	-0.000181922
1	24	2.35052e-05	8.75209e-05
1	25	6.42239e-05	-7.27902e-05
2	1	0.086032	-0.000715313
2	2	-0.174519	0.00121712
2	3	0.159896	-0.000513593
2	4	-0.0308769	-0.000952817
2	5	-0.105338	0.00148762
2	6	0.136657	-0.000315035
2	7	-0.0553277	-0.00128692
2	8	-0.051597	0.00150679
2	9	0.0985327	-0.000181512
2	10	-0.0710908	-0.00112184
2	11	0.012614	0.00105078
2	12	0.0321628	0.000134968
2	13	-0.0508024	-0.00113568
2	14	0.0552144	0.00100316
2	15	-0.0581724	0.000134691
2	16	0.0617713	-0.00136956
2	17	-0.0614023	0.00189552
2	18	0.0538163	-0.00160825
2	19	-0.0404668	0.000929268
2	20	0.0256907	-0.000299014
2	21	-0.0134445	-8.04709e-05
2	22	0.00548143	0.000212579
2	23	-0.00144551	-0.000187489
2	24	-3.50692e-05	9.70643e-05
2	25	0.000301592	-7.38474e-06
3	1	0.0040572	-0.00097384
3	2	-0.0115326	0.00213633
3	3	0.0166835	-0.0019869
3	4	-0.0128043	0.000450105
3	5	-0.000354715	0.00079384
3	6	0.0143378	-0.000383823
3	7	-0.018235	-0.00114978
3	8	0.00822746	0.00187102
3	9	0.00885354	-0.000512173
3	10	-0.0210171	-0.00187459
3	11	0.0201244	0.00281518
3	12	-0.00679981	-0.000910444
3	13	-0.0114434	-0.00299265
3	14	0.0259681	0.00677231
3	15	-0.0320176	-0.0086789
3	16	0.029982	0.00825357
3	17	-0.0233027	-0.00619013
3	18	0.0155945	0.00366728
3	19	-0.0090576	-0.00170899
3	20	0.00444668	0.000716502
3	21	-0.00170131	-0.000426882
3	22	0.000397153	0.000378254
3	23	4.31022e-05	-0.000325056
3	24	-0.00011976	0.000239207
3	25	0.000100391	-0.000142399
4	1	-0.0288295	-0.000467125
4	2	0.0944227	0.00130301
4	3	-0.154669	-0.00154513
4	4	0.142875	0.000351143
4	5	-0.0441067	0.00156804
4	6	-0.0746392	-0.00233584
4	7	0.121049	0.00104053
4	8	-0.0625607	0.00107073
4	9	-0.0467204	-0.00199671
4	10	0.117192	0.00113427
4	11	-0.0969614	0.000453226
4	12	0.00257585	-0.00139888
4	13	0.106746	0.00114785
4	14	-0.176872	-0.000102626
4	15	0.188362	-0.000937216
4	16	-0.154952	0.00147964
4	17	0.103904	-0.00154314
4	18	-0.057507	0.00134047
4	19	0.0257265	-0.00101331
4	20	-0.00849612	0.000656507
4	21	0.00127557	-0.000358652
4	22	0.000699808	0.000149585
4	23	-0.000650923	-7.80429e-06
4	24	0.000194607	-9.09375e-05
4	25	0.000101475	0.000157336
5	1	0.00134235	-0.000397486
5	2	-0.00543986	0.00121904
5	3	0.0117031	-0.00149528
5	4	-0.0165581	-5.0011e-05
5	5	0.0160011	0.00305951
5	6	-0.00944779	-0.00497013
5	7	0.000797615	0.0033861
5	8	0.0048321	0.0011563
5	9	-0.00548955	-0.00543583
5	10	0.00340633	0.00620937
5	11	-0.00221159	-0.00258764
5	12	0.00373184	-0.00346307
5	13	-0.00710958	0.00865529
5	14	0.010205	-0.0106849
5	15	-0.0114133	0.00945358
5	16	0.0103934	-0.00649549
5	17	-0.00784258	0.00354367
5	18	0.0049219	-0.00154912
5	19	-0.00254973	0.000564573
5	20	0.00101262	-0.00017936
5	21	-0.000168954	1.31447e-05
5	22	-0.000209711	8.30422e-05
5	23	0.000322514	-0.000110195
5	24	-0.000309271	7.40641e-05
5	25	0.000231748	-2.70713e-05
6	1	-0.0148933	-7.80886e-05
6	2	0.0673478	0.000274544
6	3	-0.154238	-0.000568044
6	4	0.219657	0.000855121
6	5	-0.190441	-0.0009643
6	6	0.0495469	0.000975563
6	7	0.131468	-0.00132859
6	8	-0.241909	0.00211771
6	9	0.217742	-0.00258466
6	10	-0.0844214	0.00186105
6	11	-0.0737121	6.52356e-05
6	12	0.178972	-0.00238669
6	13	-0.20335	0.0041233
6	14	0.166534	-0.00472216
6	15	-0.10696	0.0042941
6	16	0.0548171	-0.00330962
6	17	-0.0219944	0.0021746
6	18	0.00648363	-0.00114929
6	19	-0.00124772	0.000412275
6	20	0.000262006	-1.86328e-05
6	21	-0.000310681	-0.000118118
6	22	0.000330345	0.000135806
6	23	-0.00022422	-0.000131764
6	24	9.10727e-05	0.000135576
6	25	2.07482e-05	-0.000135363
7	1	-0.000291929	-0.000313815
7	2	0.00195194	0.00166836
7	3	-0.00670269	-0.00440628
7	4	0.0154608	0.00735481
7	5	-0.0266612	-0.00830468
7	6	0.0359613	0.00603667
7	7	-0.0379473	-0.00176809
7	8	0.0292465	-0.00164283
7	9	-0.011254	0.00209271
7	10	-0.00991472	0.000165833
7	11	0.0267616	-0.00311887
7	12	-0.0345512	0.00478376
7	13	0.0331803	-0.00448975
7	14	-0.0259662	0.0029159
7	15	0.0170198	-0.00122084
7	16	-0.00928592	0.000137309
7	17	0.00401288	0.000281437
7	18	-0.00115407	-0.000321744
7	19	1.00865e-05	0.000240586
7	20	0.000234257	-0.000166179
7	21	-0.000183184	0.000136555
7	22	0.000116434	-0.000133643
7	23	-6.45256e-05	0.000115957
7	24	-8.64409e-06	-7.40425e-05
7	25	7.85262e-05	4.12972e-05
8	1	-0.00176133	6.28934e-05
8	2	0.00990669	-0.000267959
8	3	-0.02818	0.000626659
8	4	0.0521581	-0.00103625
8	5	-0.0695846	0.00139415
8	6	0.0727931	-0.00172736
8	7	-0.0711122	0.00209817
8	8	0.0866221	-0.00247965
8	9	-0.133999	0.00282173
8	10	0.20402	-0.00316186
8	11	-0.267261	0.00354288
8	12	0.294268	-0.00383235
8	13	-0.274257	0.00380014
8	14	0.218546	-0.00335953
8	15	-0.149825	0.00263138
8	16	0.0883942	-0.00185362
8	17	-0.0445647	0.00123747
8	18	0.0188542	-0.000829464
8	19	-0.00642474	0.000538374
8	20	0.00158167	-0.000296982
8	21	-0.000171961	0.00011879
8	22	-4.84304e-05	-1.96753e-05
8	23	8.28786e-06	-2.21346e-05
8	24	1.7237e-05	3.085e-05
8	25	-3.6905e-06	-1.98679e-05
9	1	3.07017e-05	-8.93972e-05
9	2	-0.000270784	0.000554846
9	3	0.00105604	-0.00177604
9	4	-0.00268975	0.00371777
9	5	0.00531313	-0.00542158
9	6	-0.00881191	0.00524768
9	7	0.012758	-0.00211544
9	8	-0.0167035	-0.00319247
9	9	0.0204308	0.008255
9	10	-0.0235759	-0.0108485
9	11	0.0252764	0.0104415
9	12	-0.0246382	-0.00809952
9	13	0.0215218	0.00537546
9	14	-0.0167497	-0.00325942
9	15	0.01161	0.00191564
9	16	-0.00717243	-0.00111525
9	17	0.00393102	0.00065174
9	18	-0.00188494	-0.000396121
9	19	0.000787435	0.000242334
9	20	-0.000321386	-0.000131363
9	21	0.000183762	6.39308e-05
9	22	-0.000137711	-5.60354e-05
9	23	7.51452e-05	9.8041e-05
9	24	-1.8472e-05	-0.000152337
9	25	1.6621e-05	0.000177924
10	1	0.000560307	2.54136e-06
10	2	-0.00465353	-2.74233e-05
10	3	0.0198537	0.000123194
10	4	-0.0569764	-0.000279535
10	5	0.122708	0.000245352
10	6	-0.210029	0.000358175
10	7	0.295174	-0.001598
10	8	-0.346777	0.0030353
10	9	0.343007	-0.00401366
10	10	-0.284456	0.00412758
10	11	0.19331	-0.00343067
10	12	-0.100314	0.00228274
10	13	0.0293998	-0.00110873
10	14	0.0105339	0.000233219
10	15	-0.0240234	0.000221049
10	16	0.0218202	-0.000345582
10	17	-0.0140442	0.000334234
10	18	0.00683632	-0.000325568
10	19	-0.00233483	0.000325999
10	20	0.00029488	-0.00027761
10	21	0.000289824	0.000182767
10	22	-0.000285117	-0.000102594
10	23	0.000147203	6.07944e-05
10	24	-2.27973e-05	-3.29467e-05
10	25	-5.50133e-05	4.21841e-06
11	1	2.37466e-05	-3.03716e-05
11	2	-0.000181366	0.000200406
11	3	0.00073469	-0.000717592
11	4	-0.00211241	0.00180077
11	5	0.00471865	-0.00342113
11	6	-0.00852407	0.00500947
11	7	0.0127966	-0.00558167
11	8	-0.0163651	0.00448963
11	9	0.0183116	-0.0021245
11	10	-0.018354	-0.000298173
11	11	0.0166948	0.00172164
11	12	-0.0138589	-0.00197889
11	13	0.010577	0.00158849
11	14	-0.00750252	-0.00107694
11	15	0.00498116	0.000659949
11	16	-0.00309717	-0.000361373
11	17	0.00181128	0.000170952
11	18	-0.000994667	-7.77813e-05
11	19	0.000480956	6.24095e-05
11	20	-0.000170034	-9.69155e-05
11	21	2.44192e-05	0.000138674
11	22	8.16505e-06	-0.000141613
11	23	4.51753e-06	9.59007e-05
11	24	-2.15223e-05	-3.67774e-05
11	25	3.29108e-05	3.21563e-06
12	1	0.00019314	2.89558e-06
12	2	-0.00178093	-1.51022e-05
12	3	0.00826696	6.23859e-05
12	4	-0.0256058	-0.000198487
12	5	0.0593267	0.00046178
12	6	-0.109185	-0.00077267
12	7	0.165531	0.000894183
12	8	-0.211688	-0.000620426
12	9	0.231868	2.81048e-05
12	10	-0.219437	0.00053514
12	11	0.180005	-0.00075904
12	12	-0.127636	0.000651018
12	13	0.0773167	-0.000437512
12	14	-0.0388299	0.000261395
12	15	0.0149268	-0.000124208
12	16	-0.00314758	3.51683e-05
12	17	-0.00100227	-2.85773e-05
12	18	0.00152645	6.94952e-05
12	19	-0.000911564	-7.99343e-05
12	20	0.000281518	4.94297e-05
12	21	5.25517e-05	-3.5608e-05
12	22	-0.000140383	6.23882e-05
12	23	0.000123369	-9.2948e-05
12	24	-9.03172e-05	9.6076e-05
12	25	5.46787e-05	-7.75733e-05
13	1	1.72403e-06	-2.09768e-06
13	2	-2.02779e-05	2.82663e-05
13	3	0.000138218	-0.000158398
13	4	-0.00055318	0.000513476
13	5	0.00150279	-0.00117698
13	6	-0.00308127	0.00211769
13	7	0.00511452	-0.00307602
13	8	-0.00717394	0.00356982
13	9	0.00866781	-0.00325639
13	10	-0.00909826	0.0022809
13	11	0.00838154	-0.00112128
13	12	-0.00685336	0.000195819
13	13	0.0050208	0.00030742
13	14	-0.00333458	-0.000401412
13	15	0.0020592	0.000236405
13	16	-0.00125317	-1.75444e-05
13	17	0.000822689	-0.000104269
13	18	-0.000601744	9.74299e-05
13	19	0.000448027	-1.86146e-05
13	20	-0.000315451	-5.7518e-05
13	21	0.000219991	9.23384e-05
13	22	-0.000159788	-9.51404e-05
13	23	0.000112043	8.21523e-05
13	24	-7.3608e-05	-5.60896e-05
13	25	6.102e-05	3.0741e-05
14	1	3.97425e-05	2.34394e-06
14	2	-0.00039608	-1.62146e-05
14	3	0.00198168	5.1131e-05
14	4	-0.00662872	-0.00011451
14	5	0.0166075	0.000204663
14	6	-0.0330292	-0.000272562
14	7	0.0540229	0.000246633
14	8	-0.0744486	-0.000120259
14	9	0.08794	-3.9521e-05
14	10	-0.090091	0.000149297
14	11	0.0806053	-0.000155852
14	12	-0.063107	7.66996e-05
14	13	0.043072	8.52736e-07
14	14	-0.0253473	-2.31106e-05
14	15	0.0125512	3.80174e-05
14	16	-0.00491876	-8.8969e-05
14	17	0.00122242	0.000125811
14	18	0.000132314	-9.23862e-05
14	19	-0.000412512	2.30116e-05
14	20	0.000344984	8.43552e-06
14	21	-0.000236691	1.08544e-05
14	22	0.00017377	-3.59882e-05
14	23	-0.000143172	4.27716e-05
14	24	0.000108265	-4.79472e-05
14	25	-6.24991e-05	6.15249e-05
15	1	3.66491e-07	4.8553e-06
15	2	-1.82334e-06	-1.21904e-05
15	3	1.09079e-05	-3.87425e-06
15	4	-6.50735e-05	7.66587e-05
15	5	0.000232858	-0.000220433
15	6	-0.000581489	0.000429686
15	7	0.00115527	-0.000704421
15	8	-0.00190441	0.00101564
15	9	0.00261887	-0.00124905
15	10	-0.00303571	0.00129511
15	11	0.00302606	-0.00115044
15	12	-0.00264306	0.000877146
15	13	0.00203167	-0.000542781
15	14	-0.00134739	0.000223165
15	15	0.00073772	-7.0964e-06
15	16	-0.000325896	-6.0286e-05
15	17	0.000152112	2.71165e-05
15	18	-0.000131613	1.40286e-05
15	19	0.000128998	-1.52727e-05
15	20	-8.70284e-05	-1.50163e-06
15	21	3.84292e-05	-7.08222e-07
15	22	-1.25616e-05	2.06295e-05
15	23	-3.16423e-06	-3.62585e-05
15	24	1.85687e-05	4.14482e-05
15	25	-1.6367e-05	-3.93973e-05
16	1	6.22535e-06	1.10111e-06
16	2	-6.04826e-05	-1.11444e-05
16	3	0.00033576	3.11772e-05
16	4	-0.0012623	-3.08614e-05
16	5	0.00350828	6.09439e-06
16	6	-0.00764381	-1.46881e-05
16	7	0.0135585	6.70072e-05
16	8	-0.0201236	-8.07456e-05
16	9	0.0255409	-2.63963e-06
16	10	-0.028158	0.000131442
16	11	0.0271999	-0.000195736
16	12	-0.0230685	0.000128626
16	13	0.0171138	4.34427e-05
16	14	-0.0110019	-0.000215082
16	15	0.00601	0.000290449
16	16	-0.00265753	-0.000275857
16	17	0.000807407	0.000237982
16	18	-3.12646e-06	-0.000198535
16	19	-0.000230279	0.000142505
16	20	0.000222966	-8.31666e-05
16	21	-0.000144269	4.64966e-05
16	22	6.60668e-05	-2.39056e-05
16	23	-1.2612e-05	-6.8302e-06
16	24	-1.74972e-05	3.80695e-05
16	25	3.34694e-05	-4.63581e-05
17	1	-1.04102e-06	-1.99527e-06
17	2	5.30324e-06	8.71626e-06
17	3	-2.81321e-06	-3.18495e-05
17	4	-3.25088e-05	8.93895e-05
17	5	0.000100386	-0.000166098
17	6	-0.000156863	0.000214776
17	7	0.000203245	-0.000230576
17	8	-0.000317894	0.000264558
17	9	0.00053151	-0.000342565
17	10	-0.000759951	0.00043032
17	11	0.000893242	-0.000474983
17	12	-0.00089372	0.000444652
17	13	0.000784786	-0.000343679
17	14	-0.000596892	0.000204302
17	15	0.000364652	-7.13903e-05
17	16	-0.000143	-1.00653e-05
17	17	-3.22591e-06	2.54804e-05
17	18	4.5221e-05	-3.49098e-06
17	19	-1.91419e-05	-1.96199e-05
17	20	-1.77239e-05	3.05277e-05
17	21	4.11646e-05	-3.19582e-05
17	22	-5.05189e-05	2.81718e-05
17	23	4.06952e-05	-2.69662e-05
17	24	-9.43619e-06	3.7896e-05
17	25	-2.97796e-05	-5.56668e-05
18	1	-1.34965e-06	1.4482e-06
18	2	-5.52387e-06	-5.90637e-06
18	3	5.39185e-05	9.13628e-06
18	4	-0.000220553	-1.29231e-05
18	5	0.000643359	3.18359e-05
18	6	-0.00148883	-7.28041e-05
18	7	0.00286044	0.000121164
18	8	-0.00465703	-0.00013804
18	9	0.00648255	9.68712e-05
18	10	-0.00776763	-3.1127e-05
18	11	0.00807084	-5.10089e-06
18	12	-0.00732947	-4.47017e-06
18	13	0.00586238	5.00635e-05
18	14	-0.00414274	-0.000112138
18	15	0.00255845	0.000162848
18	16	-0.00132858	-0.000187614
18	17	0.000519168	0.000188822
18	18	-7.66347e-05	-0.000165329
18	19	-0.000107179	0.000117878
18	20	0.000139747	-6.37472e-05
18	21	-0.000113791	2.28835e-05
18	22	8.55595e-05	-1.09708e-07
18	23	-6.1236e-05	-1.15081e-05
18	24	3.05155e-05	1.89825e-05
18	25	-1.34318e-08	-2.2711e-05
19	1	2.62784e-06	1.15805e-06
19	2	-9.61067e-06	2.50729e-06
19	3	2.28092e-05	-2.70816e-05
19	4	-4.56117e-05	8.0716e-05
19	5	7.23659e-05	-0.000152472
19	6	-8.91374e-05	0.000228089
19	7	9.34789e-05	-0.000298664
19	8	-0.00010389	0.000350199
19	9	0.000130966	-0.0003662
19	10	-0.000161532	0.000340872
19	11	0.000187053	-0.00028518
19	12	-0.000204675	0.000216663
19	13	0.000206321	-0.000145394
19	14	-0.000192748	8.13334e-05
19	15	0.000168792	-3.74328e-05
19	16	-0.000130498	1.53462e-05
19	17	8.06193e-05	-8.54298e-06
19	18	-4.20416e-05	1.37424e-05
19	19	3.26049e-05	-2.27201e-05
19	20	-4.22614e-05	2.29639e-05
19	21	5.19841e-05	-1.48867e-05
19	22	-5.36755e-05	7.36885e-06
19	23	4.50095e-05	-1.16217e-06
19	24	-2.60247e-05	-5.01501e-06
19	25	2.44206e-06	4.41627e-06
20	1	2.80406e-07	-2.70699e-06
20	2	-6.24902e-07	9.02798e-06
20	3	5.95994e-06	-1.34004e-05
20	4	-3.11361e-05	1.07158e-05
20	5	0.000103911	8.28437e-06
20	6	-0.000270698	-6.41238e-05
20	7	0.000578465	0.000151294
20	8	-0.00103969	-0.000228525
20	9	0.00159111	0.000265535
20	10	-0.0020769	-0.000244963
20	11	0.00232202	0.000176646
20	12	-0.00223999	-0.000125078
20	13	0.00187745	0.000124424
20	14	-0.00137419	-0.000127034
20	15	0.000877683	0.000103712
20	16	-0.000480672	-8.78472e-05
20	17	0.00020368	9.20577e-05
20	18	-2.65851e-05	-8.0557e-05
20	19	-6.29723e-05	3.2218e-05
20	20	7.5364e-05	2.72467e-05
20	21	-4.9988e-05	-6.04488e-05
20	22	3.43634e-05	5.78315e-05
20	23	-3.79911e-05	-3.61148e-05
20	24	3.73029e-05	1.63231e-05
20	25	-2.01454e-05	-1.02614e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode58_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.390296	0
0	2	-0.280602	0
0	3	-0.0802811	0
0	4	0.339824	0
0	5	-0.276471	0
0	6	-0.0283991	0
0	7	0.294278	0
0	8	-0.307786	0
0	9	0.0887836	0
0	10	0.170776	0
0	11	-0.290628	0
0	12	0.225383	0
0	13	-0.0509369	0
0	14	-0.125802	0
0	15	0.238796	0
0	16	-0.27681	0
0	17	0.259976	0
0	18	-0.214068	0
0	19	0.158673	0
0	20	-0.106144	0
0	21	0.0634352	0
0	22	-0.0332472	0
0	23	0.0148057	0
0	24	-0.00518877	0
0	25	0.00101952	0
1	1	0.00823032	-0.00128833
1	2	-0.00969838	0.00135159
1	3	0.00116062	0.000125347
1	4	0.0081851	-0.00148433
1	5	-0.00800522	0.00129346
1	6	-0.000786681	0.000200663
1	7	0.00780954	-0.00158238
1	8	-0.0058097	0.00155393
1	9	-0.00178913	6.85128e-05
1	10	0.0063587	-0.00222512
1	11	-0.00416318	0.00343287
1	12	-0.00104249	-0.00290767
1	13	0.00373492	0.000943104
1	14	-0.0022336	0.00155563
1	15	-0.00125373	-0.00370832
1	16	0.0039105	0.00501067
1	17	-0.00453728	-0.00533954
1	18	0.00354547	0.00485775
1	19	-0.00198443	-0.00390221
1	20	0.000723568	0.00283295
1	21	-6.92339e-05	-0.00189756
1	22	-0.000160941	0.00118446
1	23	0.000230264	-0.000678649
1	24	-0.00022922	0.000328259
1	25	0.000168389	-9.59868e-05
2	1	-0.0887897	0.00111672
2	2	0.204721	-0.00212972
2	3	-0.245565	0.00170177
2	4	0.150434	6.32716e-05
2	5	0.0391803	-0.00164006
2	6	-0.207192	0.00171728
2	7	0.243915	-0.000405949
2	8	-0.120875	-0.00106451
2	9	-0.0884675	0.00148153
2	10	0.255479	-0.000632798
2	11	-0.278721	-0.000538912
2	12	0.143971	0.000979908
2	13	0.0773757	-0.000606058
2	14	-0.282188	7.19356e-05
2	15	0.396799	0.000155374
2	16	-0.405281	-0.000140049
2	17	0.337811	0.000122186
2	18	-0.24021	-0.000159812
2	19	0.1488	0.000130217
2	20	-0.081002	2.91186e-05
2	21	0.0386198	-0.000189886
2	22	-0.0157138	0.000213864
2	23	0.00498648	-0.0001284
2	24	-0.000775911	3.78994e-05
2	25	-0.000442389	6.02587e-06
3	1	-0.000562515	-0.00070693
3	2	0.00207757	0.00165887
3	3	-0.00402121	-0.00177079
3	4	0.0044703	0.000748867
3	5	-0.00158203	0.00036284
3	6	-0.00384324	-0.000593678
3	7	0.00778309	0.000258606
3	8	-0.00619807	-0.000238465
3	9	-0.000778278	0.000705277
3	10	0.00825911	-0.00110462
3	11	-0.0105319	0.000865328
3	12	0.00575252	0.00025216
3	13	0.00300288	-0.00197521
3	14	-0.0107878	0.00350692
3	15	0.0144553	-0.00408917
3	16	-0.0138691	0.00361799
3	17	0.0107265	-0.00257437
3	18	-0.00696351	0.00150637
3	19	0.00389859	-0.000714661
3	20	-0.00197969	0.000262371
3	21	0.000974774	-8.11235e-05
3	22	-0.000465424	5.20435e-05
3	23	0.000188896	-5.5547e-05
3	24	-4.34927e-05	3.01783e-05
3	25	-8.72855e-06	7.78741e-06
4	1	0.0046571	0.000125804
4	2	-0.0270522	-0.000364631
4	3	0.0792989	0.000472896
4	4	-0.147119	-0.000126189
4	5	0.182129	-0.000548975
4	6	-0.135538	0.000842177
4	7	0.00771055	-0.000287445
4	8	0.138605	-0.000634181
4	9	-0.219071	0.000994016
4	10	0.186067	-0.000429911
4	11	-0.0556629	-0.000493614
4	12	-0.111156	0.000786756
4	13	0.249188	4.56138e-05
4	14	-0.320144	-0.00149855
4	15	0.320456	0.00258918
4	16	-0.27071	-0.0027892
4	17	0.199115	0.00230455
4	18	-0.128955	-0.00163364
4	19	0.0734474	0.00107894
4	20	-0.0363068	-0.00065281
4	21	0.015046	0.000303449
4	22	-0.00471513	-7.71013e-05
4	23	0.00059662	2.30144e-05
4	24	0.00060845	-8.5005e-05
4	25	-0.000709898	0.000161972
5	1	-0.000356362	-9.72063e-05
5	2	0.00135307	0.000211446
5	3	-0.00274017	7.68315e-05
5	4	0.00371047	-0.00116239
5	5	-0.00349224	0.00260223
5	6	0.00206704	-0.00302144
5	7	-0.000378054	0.00145443
5	8	-0.00047949	0.00139433
5	9	0.000384572	-0.0036599
5	10	-0.000269089	0.00387859
5	11	0.0011312	-0.00196768
5	12	-0.0031976	-0.000940639
5	13	0.00579053	0.00339938
5	14	-0.00775379	-0.0045732
5	15	0.00822668	0.00453346
5	16	-0.00721037	-0.00379947
5	17	0.00540861	0.00280902
5	18	-0.0035942	-0.00182713
5	19	0.00217783	0.00102173
5	20	-0.00123651	-0.000476551
5	21	0.000692534	0.000194704
5	22	-0.000400657	-9.85413e-05
5	23	0.000214758	7.32096e-05
5	24	-5.4747e-05	-4.64737e-05
5	25	-8.49879e-05	5.96107e-06
6	1	-0.00619423	-1.42346e-05
6	2	0.0284457	4.6781e-05
6	3	-0.0674844	-0.000155086
6	4	0.104528	0.000513055
6	5	-0.113761	-0.00111525
6	6	0.0865192	0.00137757
6	7	-0.0397237	-0.00062643
6	8	-0.00105768	-0.00085036
6	9	0.0242333	0.00185876
6	10	-0.0370623	-0.00157987
6	11	0.0523231	0.000321199
6	12	-0.0741314	0.000994077
6	13	0.0956193	-0.00161488
6	14	-0.10663	0.0013379
6	15	0.102066	-0.000495804
6	16	-0.0844815	-0.000346131
6	17	0.061005	0.000774105
6	18	-0.03861	-0.000730523
6	19	0.0213282	0.000443236
6	20	-0.0100652	-0.000171209
6	21	0.00379506	1.7849e-05
6	22	-0.000874181	3.5428e-05
6	23	-0.000165635	-2.91578e-05
6	24	0.000354829	-2.03655e-06
6	25	-0.000287087	3.00214e-05
7	1	-7.32061e-07	-0.000138615
7	2	-9.54798e-05	0.000744391
7	3	0.000719549	-0.00201854
7	4	-0.00266951	0.00354229
7	5	0.00634073	-0.00443313
7	6	-0.0106099	0.00410094
7	7	0.0128991	-0.00274979
7	8	-0.0107926	0.0012436
7	9	0.00394371	-0.000474039
7	10	0.00528822	0.000695329
7	11	-0.0132586	-0.00143218
7	12	0.0173209	0.00196973
7	13	-0.0169585	-0.0019028
7	14	0.013453	0.00130064
7	15	-0.00886949	-0.000484634
7	16	0.00495037	-0.000236683
7	17	-0.00243967	0.000688788
7	18	0.00114283	-0.000862874
7	19	-0.000506659	0.000844506
7	20	0.000151907	-0.000713761
7	21	3.78968e-05	0.000538887
7	22	-0.000103669	-0.000377493
7	23	0.000107681	0.000257421
7	24	-9.95875e-05	-0.000182692
7	25	8.72325e-05	0.000140408
8	1	-0.00094293	7.23351e-06
8	2	0.00543954	-5.85308e-05
8	3	-0.0158174	0.000158732
8	4	0.0297524	-0.000161247
8	5	-0.0395851	-0.000175329
8	6	0.0386114	0.00084815
8	7	-0.028273	-0.0014299
8	8	0.0174958	0.00147559
8	9	-0.0145079	-0.00102718
8	10	0.0197842	0.000548093
8	11	-0.0266806	-0.000435048
8	12	0.0279297	0.000681225
8	13	-0.0212991	-0.000996993
8	14	0.0101004	0.00113177
8	15	0.000383059	-0.00101311
8	16	-0.00663713	0.000735248
8	17	0.00822049	-0.000477067
8	18	-0.00677753	0.000336331
8	19	0.0043331	-0.000267174
8	20	-0.00219576	0.000201057
8	21	0.000798949	-0.000134102
8	22	-6.49669e-05	8.68789e-05
8	23	-0.000216943	-6.59949e-05
8	24	0.000230126	6.95108e-05
8	25	-0.000128226	-8.54799e-05
9	1	-8.63934e-05	-6.18536e-05
9	2	0.000543245	0.000390196
9	3	-0.00170379	-0.00120021
9	4	0.00350708	0.0023908
9	5	-0.00526582	-0.00336452
9	6	0.0059424	0.00324893
9	7	-0.00496037	-0.00151333
9	8	0.00294287	-0.00154101
9	9	-0.00134795	0.00487864
9	10	0.00120428	-0.00726199
9	11	-0.00232612	0.00790004
9	12	0.0037253	-0.00686744
9	13	-0.0045222	0.00490636
9	14	0.00438976	-0.00284432
9	15	-0.00349154	0.00121158
9	16	0.00229403	-0.000162909
9	17	-0.00128498	-0.000376084
9	18	0.000676786	0.000527387
9	19	-0.00037513	-0.000443005
9	20	0.000197327	0.000282788
9	21	-5.40561e-05	-0.000139603
9	22	-4.91047e-05	4.69697e-05
9	23	9.43305e-05	-7.23575e-06
9	24	-9.19298e-05	-8.96813e-06
9	25	5.91996e-05	2.8222e-05
10	1	0.000122218	-9.16766e-06
10	2	-0.00110804	9.64488e-06
10	3	0.0050252	0.000138989
10	4	-0.0153228	-0.0006156
10	5	0.0352288	0.00140749
10	6	-0.0645353	-0.00228978
10	7	0.0970625	0.00302073
10	8	-0.122041	-0.0034454
10	9	0.129798	0.00345289
10	10	-0.117618	-0.00300165
10	11	0.0910627	0.00218935
10	12	-0.0601572	-0.00124653
10	13	0.0338181	0.00046
10	14	-0.0163052	-2.15851e-05
10	15	0.00715546	-8.83741e-05
10	16	-0.00344892	4.04395e-05
10	17	0.00221598	-7.01019e-06
10	18	-0.00165555	5.89944e-05
10	19	0.00114904	-0.00015644
10	20	-0.000690683	0.000231028
10	21	0.00037333	-0.000248496
10	22	-0.000183943	0.000198613
10	23	5.36948e-05	-9.04756e-05
10	24	3.17334e-05	-3.09386e-05
10	25	-4.97154e-05	0.000103209
11	1	-3.2466e-05	-8.21686e-06
11	2	0.000246335	7.05825e-05
11	3	-0.000948435	-0.00032015
11	4	0.00249622	0.000866151
11	5	-0.00498181	-0.00161968
11	6	0.00789205	0.00226535
11	7	-0.0102527	-0.00241519
11	8	0.0112466	0.00187444
11	9	-0.01069	-0.000742328
11	10	0.0090414	-0.000659936
11	11	-0.00701952	0.00189414
11	12	0.00517176	-0.00260659
11	13	-0.00373543	0.00271384
11	14	0.00268178	-0.00237575
11	15	-0.00182931	0.00182947
11	16	0.00107755	-0.00126199
11	17	-0.000510856	0.000758081
11	18	0.000219303	-0.00033692
11	19	-0.000140147	3.62064e-05
11	20	0.00013563	0.0001016
11	21	-0.000134648	-0.000101281
11	22	0.000138681	5.07134e-05
11	23	-0.000147895	-3.26187e-05
11	24	0.0001388	5.8498e-05
11	25	-9.85399e-05	-8.06424e-05
12	1	5.41339e-05	7.64827e-06
12	2	-0.000518126	-3.8022e-05
12	3	0.00246086	0.00012914
12	4	-0.00776994	-0.000366564
12	5	0.0183605	0.000856225
12	6	-0.0346035	-0.00161789
12	7	0.0540382	0.00249597
12	8	-0.0715558	-0.00323372
12	9	0.0814528	0.00366048
12	10	-0.0803813	-0.00373511
12	11	0.0691151	0.00344756
12	12	-0.0518374	-0.00283108
12	13	0.0337868	0.00203393
12	14	-0.0189806	-0.00127035
12	15	0.00910518	0.000696111
12	16	-0.00374252	-0.000340701
12	17	0.00139615	0.000159211
12	18	-0.000547879	-9.85874e-05
12	19	0.000234017	9.78038e-05
12	20	-8.01718e-05	-0.000104004
12	21	2.02419e-05	0.000101906
12	22	-2.54142e-05	-9.45359e-05
12	23	3.50658e-05	8.00788e-05
12	24	-8.10617e-06	-5.92274e-05
12	25	-4.31972e-05	4.22753e-05
13	1	-4.35318e-06	1.11691e-05
13	2	4.83021e-05	-4.03099e-05
13	3	-0.000236783	5.67985e-05
13	4	0.000740654	1.67203e-05
13	5	-0.00166715	-0.000236553
13	6	0.00292383	0.000578677
13	7	-0.00420993	-0.000940465
13	8	0.00511689	0.00114738
13	9	-0.00534541	-0.00108984
13	10	0.00486989	0.000836864
13	11	-0.00389424	-0.000491068
13	12	0.00274655	0.000111398
13	13	-0.00176812	0.00020224
13	14	0.0011247	-0.00036175
13	15	-0.000725846	0.00039269
13	16	0.000401063	-0.000375477
13	17	-0.000101769	0.000346486
13	18	-0.00010822	-0.0002831
13	19	0.000193205	0.000156272
13	20	-0.000198046	-7.53807e-06
13	21	0.000179757	-6.61124e-05
13	22	-0.00015263	3.08691e-05
13	23	0.000106892	3.86842e-05
13	24	-4.46614e-05	-5.71005e-05
13	25	-1.20863e-05	2.27134e-05
14	1	9.56747e-06	2.22906e-06
14	2	-0.000102911	-2.13314e-05
14	3	0.000561492	8.23936e-05
14	4	-0.00199499	-0.00023385
14	5	0.00514056	0.000514966
14	6	-0.0103842	-0.000846698
14	7	0.017306	0.00105532
14	8	-0.0244797	-0.00107646
14	9	0.0298623	0.00104235
14	10	-0.0317162	-0.00109625
14	11	0.0294803	0.00120752
14	12	-0.0240414	-0.00122475
14	13	0.017201	0.00104503
14	14	-0.0107355	-0.000709301
14	15	0.00575174	0.000349755
14	16	-0.00257581	-7.40672e-05
14	17	0.000938326	-7.11683e-05
14	18	-0.000267137	8.6659e-05
14	19	2.62682e-05	-2.6186e-05
14	20	7.00504e-05	-3.22291e-05
14	21	-9.97008e-05	5.24004e-05
14	22	8.36149e-05	-5.05813e-05
14	23	-4.91325e-05	4.6991e-05
14	24	1.55123e-05	-4.29541e-05
14	25	6.62054e-06	3.88373e-05
15	1	-8.36433e-06	6.81322e-07
15	2	3.63896e-05	-6.11959e-06
15	3	-0.00010185	1.06614e-05
15	4	0.000241134	2.19301e-05
15	5	-0.000459699	-0.000136166
15	6	0.000712194	0.000321916
15	7	-0.000980537	-0.000492934
15	8	0.0012716	0.000577307
15	9	-0.00153461	-0.000584062
15	10	0.00167709	0.000539682
15	11	-0.0016363	-0.000440563
15	12	0.00140844	0.000287509
15	13	-0.00106899	-0.00012459
15	14	0.000752163	1.13023e-05
15	15	-0.000540137	2.54494e-05
15	16	0.000383953	-4.13123e-06
15	17	-0.000200017	-1.48434e-05
15	18	5.28801e-06	-9.55598e-06
15	19	0.000123652	3.83826e-05
15	20	-0.000162596	-1.61339e-05
15	21	0.000149075	-3.36905e-05
15	22	-0.000123096	4.4516e-05
15	23	9.20853e-05	-7.5411e-06
15	24	-5.10626e-05	-2.52571e-05
15	25	1.00569e-05	1.69981e-05
16	1	9.07749e-07	-3.72299e-06
16	2	-1.8874e-05	1.00277e-05
16	3	0.000119354	7.50222e-06
16	4	-0.000416255	-8.94454e-05
16	5	0.00107215	0.000250583
16	6	-0.00227359	-0.000460464
16	7	0.00406957	0.000624971
16	8	-0.00620758	-0.000644571
16	9	0.00814978	0.00054525
16	10	-0.00931272	-0.000455898
16	11	0.00936188	0.00044989
16	12	-0.00831693	-0.000471614
16	13	0.0065045	0.0004294
16	14	-0.00443545	-0.000323557
16	15	0.00260017	0.000224459
16	16	-0.00128434	-0.000159163
16	17	0.000514106	0.000104771
16	18	-0.000140847	-6.19386e-05
16	19	-1.50126e-05	5.15512e-05
16	20	6.79227e-05	-7.21026e-05
16	21	-6.17472e-05	0.000101485
16	22	2.01001e-05	-0.000113968
16	23	2.37769e-05	9.33858e-05
16	24	-4.78681e-05	-4.59748e-05
16	25	5.74175e-05	-3.99294e-06
17	1	3.25479e-07	-4.94563e-07
17	2	3.64743e-06	1.43963e-05
17	3	-2.01469e-05	-6.43398e-05
17	4	3.29661e-05	0.000155773
17	5	-2.22261e-05	-0.000252934
17	6	1.93944e-05	0.000305612
17	7	-8.73285e-05	-0.000315356
17	8	0.000243457	0.000336821
17	9	-0.000420066	-0.000408083
17	10	0.000523966	0.000503469
17	11	-0.000513143	-0.00056235
17	12	0.000395821	0.000560533
17	13	-0.000216198	-0.000517003
17	14	7.2598e-05	0.000435085
17	15	-5.69594e-05	-0.000311232
17	16	0.0001355	0.00018432
17	17	-0.000182466	-9.46723e-05
17	18	0.000135714	3.25863e-05
17	19	-4.81074e-05	1.67481e-05
17	20	-5.77112e-06	-3.02688e-05
17	21	1.3495e-05	-6.56243e-06
17	22	-3.93953e-06	5.70697e-05
17	23	-5.13668e-06	-7.51199e-05
17	24	1.26227e-05	5.84448e-05
17	25	-1.58024e-05	-3.76158e-05
18	1	-2.90528e-07	-1.1021e-06
18	2	-4.41971e-06	6.6177e-06
18	3	2.34428e-05	-1.40955e-05
18	4	-5.86062e-05	7.84692e-06
18	5	0.000134609	3.97272e-05
18	6	-0.000325969	-0.000145642
18	7	0.000706442	0.000281718
18	8	-0.00125874	-0.000387274
18	9	0.00183927	0.000423812
18	10	-0.00226296	-0.000408349
18	11	0.00243213	0.000383561
18	12	-0.00236627	-0.000349399
18	13	0.00210745	0.000269361
18	14	-0.00167825	-0.000151877
18	15	0.00115308	5.56924e-05
18	16	-0.000667782	-1.58272e-05
18	17	0.000329462	1.42963e-05
18	18	-0.00014431	-1.07075e-05
18	19	4.5183e-05	-1.4612e-05
18	20	2.28693e-05	4.34765e-05
18	21	-6.5521e-05	-4.6871e-05
18	22	7.5091e-05	2.01732e-05
18	23	-6.57841e-05	1.03778e-05
18	24	5.44094e-05	-1.62078e-05
18	25	-3.88366e-05	3.89766e-07
19	1	-1.29134e-06	-3.00091e-06
19	2	9.13999e-06	1.05339e-05
19	3	-2.75394e-05	-2.32738e-05
19	4	4.18579e-05	4.19862e-05
19	5	-2.41079e-05	-7.20721e-05
19	6	-2.60571e-05	0.00010801
19	7	6.29689e-05	-0.000114941
19	8	-3.933e-05	9.00344e-05
19	9	-4.29067e-05	-8.52008e-05
19	10	0.000138524	0.000120215
19	11	-0.00019754	-0.000162224
19	12	0.000187827	0.000186308
19	13	-0.000111569	-0.000188531
19	14	2.31217e-05	0.000171562
19	15	1.3806e-05	-0.00014223
19	16	4.35435e-06	0.00010295
19	17	-3.27265e-05	-5.49378e-05
19	18	3.69405e-05	3.91143e-06
19	19	-1.82757e-05	3.96574e-05
19	20	-5.72862e-06	-5.51294e-05
19	21	2.30762e-05	2.86476e-05
19	22	-2.55124e-05	2.06684e-05
19	23	9.81329e-06	-5.62261e-05
19	24	1.46326e-05	6.17805e-05
19	25	-3.11692e-05	-4.85152e-05
20	1	-6.60716e-07	1.63329e-06
20	2	6.61454e-06	2.07644e-06
20	3	-1.29078e-05	-2.44671e-05
20	4	3.2837e-06	5.80521e-05
20	5	2.13092e-05	-7.05633e-05
20	6	-5.97496e-05	4.72408e-05
20	7	0.000139221	9.50132e-07
20	8	-0.000272644	-6.94418e-05
20	9	0.000413349	0.000149491
20	10	-0.000497934	-0.000218852
20	11	0.000521013	0.00025015
20	12	-0.00051932	-0.000216992
20	13	0.00050885	0.000127549
20	14	-0.000471326	-3.29111e-05
20	15	0.000388524	-2.27169e-05
20	16	-0.000284372	3.5042e-05
20	17	0.000205758	-2.03624e-05
20	18	-0.000163685	-2.25924e-06
20	19	0.000130342	1.31707e-05
20	20	-8.51155e-05	-4.93594e-07
20	21	3.70931e-05	-2.86868e-05
20	22	-5.57341e-06	5.04627e-05
20	23	-2.72643e-06	-4.98351e-05
20	24	-4.90461e-06	3.74001e-05
20	25	1.6395e-05	-3.00495e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode59_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0118047	0
0	2	0.00877202	0
0	3	0.00179481	0
0	4	-0.0100139	0
0	5	0.00926809	0
0	6	-0.000578078	0
0	7	-0.00878606	0
0	8	0.0115299	0
0	9	-0.00613615	0
0	10	-0.00296507	0
0	11	0.00979628	0
0	12	-0.0108452	0
0	13	0.00617992	0
0	14	0.00148137	0
0	15	-0.00857486	0
0	16	0.0126213	0
0	17	-0.0130983	0
0	18	0.010955	0
0	19	-0.00769443	0
0	20	0.00463783	0
0	21	-0.00246539	0
0	22	0.00116848	0
0	23	-0.000411386	0
0	24	-5.80008e-05	0
0	25	0.000293477	0
1	1	0.13701	0.00104271
1	2	-0.135474	-0.00082473
1	3	-0.0315666	-0.000831445
1	4	0.155153	0.00215597
1	5	-0.0738017	-0.00154579
1	6	-0.107486	-0.000694357
1	7	0.156561	0.00246774
1	8	-0.0104104	-0.00195413
1	9	-0.156228	-0.00035847
1	10	0.150292	0.00235904
1	11	0.0233372	-0.00262828
1	12	-0.187434	0.00135572
1	13	0.187348	0.000432877
1	14	-0.0247909	-0.00180832
1	15	-0.177851	0.00237433
1	16	0.30092	-0.00227968
1	17	-0.307733	0.00190961
1	18	0.236101	-0.00154315
1	19	-0.144697	0.00123593
1	20	0.0721261	-0.000943024
1	21	-0.0288375	0.000665574
1	22	0.00865154	-0.00043829
1	23	-0.00152809	0.000272486
1	24	-7.76551e-05	-0.000159611
1	25	0.00010444	9.03693e-05
2	1	0.00371981	0.00161942
2	2	-0.00853175	-0.00284441
2	3	0.0100142	0.00179535
2	4	-0.00557754	0.000754677
2	5	-0.00253126	-0.00216213
2	6	0.00868378	0.00122259
2	7	-0.00857626	0.000616507
2	8	0.00263292	-0.0013106
2	9	0.00487254	0.000492996
2	10	-0.00921938	0.000452345
2	11	0.00810049	-0.00022276
2	12	-0.00248959	-0.000811506
2	13	-0.00448322	0.00122654
2	14	0.00966013	-0.000415525
2	15	-0.0115869	-0.000936467
2	16	0.0107871	0.00189794
2	17	-0.00867065	-0.00205377
2	18	0.0063131	0.00153093
2	19	-0.004159	-0.000769479
2	20	0.00240303	0.000210891
2	21	-0.00120381	-3.42747e-05
2	22	0.000572793	0.000131357
2	23	-0.000324049	-0.000297946
2	24	0.000221236	0.000392446
2	25	-0.000127285	-0.000361698
3	1	0.0412236	0.00165597
3	2	-0.0943599	-0.00422994
3	3	0.0878127	0.00503906
3	4	-0.00184958	-0.00234382
3	5	-0.0833211	-0.00201767
3	6	0.0761951	0.00423235
3	7	0.014371	-0.00241974
3	8	-0.0886086	-0.00148822
3	9	0.0702156	0.00374957
3	10	0.0161051	-0.00255611
3	11	-0.0839703	-0.000531602
3	12	0.0783701	0.00266186
3	13	-0.0173645	-0.00240139
3	14	-0.0429861	0.000399854
3	15	0.0647633	0.00172245
3	16	-0.0496303	-0.00273795
3	17	0.021478	0.00248187
3	18	-0.000544952	-0.00158795
3	19	-0.00749341	0.000729282
3	20	0.00698482	-0.000168907
3	21	-0.00382845	-0.00012705
3	22	0.00124492	0.000237497
3	23	4.37304e-05	-0.000219793
3	24	-0.000396142	0.000141824
3	25	0.000331242	-7.66111e-05
4	1	-0.00055341	0.000725858
4	2	0.00220181	-0.00205496
4	3	-0.0045394	0.00256937
4	4	0.00590342	-0.00107721
4	5	-0.00486588	-0.00139779
4	6	0.00172928	0.00230369
4	7	0.00170439	-0.000509167
4	8	-0.00368128	-0.00212925
4	9	0.00372966	0.00282299
4	10	-0.00253161	-0.000984951
4	11	0.000892828	-0.00138871
4	12	0.000956869	0.00208549
4	13	-0.00303598	-0.000717599
4	14	0.00492594	-0.00140427
4	15	-0.00587538	0.00275208
4	16	0.00555368	-0.00276082
4	17	-0.00436368	0.00187499
4	18	0.00296936	-0.000856398
4	19	-0.00179302	0.000200695
4	20	0.000968231	1.27433e-05
4	21	-0.000470678	3.83113e-05
4	22	0.000205051	-0.000160964
4	23	-6.68482e-05	0.000240947
4	24	-4.23962e-07	-0.000222359
4	25	5.09373e-06	0.000122646
5	1	-0.00458108	0.00033236
5	2	0.0163458	-0.00115338
5	3	-0.0271309	0.00180508
5	4	0.0206798	-0.00124221
5	5	0.00745818	-0.000512598
5	6	-0.0366514	0.00197956
5	7	0.0356052	-0.00157973
5	8	0.00550482	-0.000717427
5	9	-0.0582831	0.00314059
5	10	0.0748544	-0.00360096
5	11	-0.0266347	0.00150449
5	12	-0.0718824	0.0019032
5	13	0.173945	-0.00469673
5	14	-0.233756	0.00565097
5	15	0.233597	-0.00483255
5	16	-0.187146	0.00316785
5	17	0.123287	-0.00160283
5	18	-0.0669313	0.00060863
5	19	0.0293897	-0.000177617
5	20	-0.00984771	9.11835e-05
5	21	0.00204955	-0.000168
5	22	5.06226e-05	0.000301565
5	23	-0.000141574	-0.000393548
5	24	-0.000133032	0.000365507
5	25	0.000273562	-0.000227174
6	1	-0.000157578	0.000287181
6	2	0.000842796	-0.00112654
6	3	-0.00213813	0.00213211
6	4	0.00307595	-0.00225305
6	5	-0.00214864	0.000928283
6	6	-0.000937615	0.000995604
6	7	0.00445564	-0.00189079
6	8	-0.00597593	0.000973991
6	9	0.00437079	0.000887596
6	10	-0.000539424	-0.00206303
6	11	-0.00349189	0.00165771
6	12	0.00601754	-0.000142924
6	13	-0.00652373	-0.00129882
6	14	0.00560118	0.00187857
6	15	-0.00420385	-0.00162544
6	16	0.00294428	0.00102668
6	17	-0.00196167	-0.000538707
6	18	0.00120274	0.000339706
6	19	-0.000627105	-0.000341275
6	20	0.00022747	0.000373763
6	21	-2.67631e-06	-0.000347992
6	22	-7.64813e-05	0.000255208
6	23	7.58999e-05	-0.000113399
6	24	-5.92735e-05	-2.22737e-05
6	25	5.62612e-05	7.50161e-05
7	1	-0.00900089	-3.20829e-05
7	2	0.0447493	0.00021051
7	3	-0.110633	-0.000661989
7	4	0.167598	0.00132052
7	5	-0.15173	-0.00185745
7	6	0.0376632	0.00184507
7	7	0.116825	-0.00103424
7	8	-0.202904	-0.000345307
7	9	0.146776	0.00153507
7	10	0.0311775	-0.00175685
7	11	-0.235532	0.00084872
7	12	0.36782	0.000689747
7	13	-0.38633	-0.00213358
7	14	0.314188	0.00292594
7	15	-0.206105	-0.00288706
7	16	0.109546	0.00225387
7	17	-0.0459319	-0.00146958
7	18	0.0138608	0.0008497
7	19	-0.0019463	-0.00044503
7	20	-0.000701991	0.000182271
7	21	0.000508113	-2.95468e-05
7	22	-3.4686e-05	-6.01607e-06
7	23	-0.000137674	-5.03848e-05
7	24	9.28237e-05	0.000132957
7	25	-3.82652e-06	-0.000179183
8	1	-5.59922e-05	0.000107547
8	2	0.000302897	-0.000533765
8	3	-0.00089446	0.00136387
8	4	0.00178605	-0.00225844
8	5	-0.00250407	0.00258169
8	6	0.00238125	-0.00202542
8	7	-0.0013158	0.000985209
8	8	0.000169947	-0.00010284
8	9	-0.000102866	-0.000349173
8	10	0.00147324	0.000473392
8	11	-0.00354125	-0.000456119
8	12	0.00514398	0.000430948
8	13	-0.00555207	-0.000433021
8	14	0.00482896	0.00038838
8	15	-0.00355853	-0.000238826
8	16	0.0023231	6.35502e-05
8	17	-0.00139941	1.18856e-05
8	18	0.000802144	3.18211e-05
8	19	-0.000445248	-0.00011617
8	20	0.000224259	0.000169286
8	21	-6.50945e-05	-0.000172302
8	22	-4.87288e-05	0.000140286
8	23	0.000111942	-9.64389e-05
8	24	-0.00013337	5.51932e-05
8	25	0.000125576	-2.18754e-05
9	1	-0.00399875	-4.34213e-05
9	2	0.0257351	0.00025946
9	3	-0.0831234	-0.000774022
9	4	0.17341	0.00148741
9	5	-0.253256	-0.00205354
9	6	0.256461	0.00210105
9	7	-0.145945	-0.00146183
9	8	-0.0467772	0.00035299
9	9	0.23596	0.000678901
9	10	-0.33946	-0.0011597
9	11	0.329703	0.00102105
9	12	-0.239435	-0.000517747
9	13	0.12789	-5.89085e-05
9	14	-0.0414634	0.000512533
9	15	-0.00397047	-0.000710474
9	16	0.0167602	0.0006094
9	17	-0.0134146	-0.000334702
9	18	0.0066286	8.94254e-05
9	19	-0.00192394	3.45102e-05
9	20	-0.000100449	-7.05336e-05
9	21	0.000542918	6.66312e-05
9	22	-0.000396235	-4.26799e-05
9	23	0.000159778	1.42657e-05
9	24	-1.08843e-05	4.76212e-06
9	25	-3.18293e-05	-1.72916e-05
10	1	1.19226e-05	1.01206e-05
10	2	-7.64317e-05	-7.99779e-05
10	3	0.000233191	0.000281079
10	4	-0.000476106	-0.000568627
10	5	0.000800879	0.000682408
10	6	-0.0013558	-0.000325115
10	7	0.00234589	-0.000502787
10	8	-0.00364546	0.00138474
10	9	0.00466742	-0.00182435
10	10	-0.00473402	0.00171252
10	11	0.00368502	-0.00132112
10	12	-0.00207228	0.000930189
10	13	0.000661059	-0.000630106
10	14	0.000147798	0.000396354
10	15	-0.000411436	-0.000197908
10	16	0.000359729	3.03104e-05
10	17	-0.000185214	8.23998e-05
10	18	3.6305e-05	-0.000114146
10	19	1.31899e-06	8.09724e-05
10	20	5.35233e-05	-3.43196e-05
10	21	-0.000110174	3.2045e-06
10	22	9.40402e-05	2.64975e-05
10	23	-1.65757e-05	-7.0134e-05
10	24	-4.97101e-05	0.000108267
10	25	6.11869e-05	-0.000106506
11	1	-0.00104726	-1.80586e-05
11	2	0.00827431	7.87563e-05
11	3	-0.0326624	-0.000171817
11	4	0.0846411	0.000236296
11	5	-0.160273	-0.000186529
11	6	0.233121	-6.50038e-05
11	7	-0.265269	0.000566088
11	8	0.233132	-0.00121197
11	9	-0.146284	0.00171181
11	10	0.0420539	-0.0017704
11	11	0.0389812	0.00132683
11	12	-0.075929	-0.000609404
11	13	0.0732943	-5.70978e-05
11	14	-0.0502523	0.000470618
11	15	0.0255501	-0.000596806
11	16	-0.00891718	0.00049978
11	17	0.00124247	-0.00028637
11	18	0.000803208	7.23292e-05
11	19	-0.000628191	7.06712e-05
11	20	9.70504e-05	-0.000136456
11	21	0.000218769	0.000142686
11	22	-0.000298731	-9.9215e-05
11	23	0.000234121	2.99193e-05
11	24	-0.000121042	1.93537e-05
11	25	3.50513e-05	-2.5248e-05
12	1	1.92673e-06	3.24031e-06
12	2	-1.94676e-07	-2.1932e-05
12	3	-2.5561e-05	5.34267e-05
12	4	5.25832e-05	-5.19748e-05
12	5	4.84824e-05	-5.05192e-05
12	6	-0.000420048	0.000273353
12	7	0.00109535	-0.00054773
12	8	-0.00197073	0.000798371
12	9	0.00275967	-0.00100579
12	10	-0.00309229	0.00112759
12	11	0.00282366	-0.00110006
12	12	-0.00213232	0.00094435
12	13	0.00131364	-0.00071882
12	14	-0.000612158	0.000433864
12	15	0.000164363	-0.000123101
12	16	3.45366e-05	-0.00011322
12	17	-7.62295e-05	0.000200986
12	18	4.91416e-05	-0.000156755
12	19	-2.17523e-05	5.50117e-05
12	20	4.13147e-05	3.18993e-05
12	21	-0.00010578	-7.36009e-05
12	22	0.000162807	7.66239e-05
12	23	-0.000158283	-6.21926e-05
12	24	9.26176e-05	5.21725e-05
12	25	-1.81306e-05	-5.22505e-05
13	1	-0.00019063	-3.28367e-06
13	2	0.00175595	1.9832e-05
13	3	-0.00803898	-5.23383e-05
13	4	0.0241909	8.51966e-05
13	5	-0.053495	-6.65334e-05
13	6	0.0920638	-0.000102535
13	7	-0.127303	0.000478573
13	8	0.143723	-0.000975374
13	9	-0.132791	0.00140546
13	10	0.0988187	-0.00158751
13	11	-0.0559834	0.00143317
13	12	0.0193886	-0.00100989
13	13	0.00262215	0.000514801
13	14	-0.0102953	-0.000144549
13	15	0.00913942	-3.39408e-05
13	16	-0.00513351	7.88517e-05
13	17	0.00182893	-6.00796e-05
13	18	-0.000187899	1.68061e-05
13	19	-0.00022764	1.80679e-05
13	20	0.000133596	-3.65416e-05
13	21	2.90703e-05	5.71973e-05
13	22	-0.000122637	-7.52265e-05
13	23	0.000139317	6.20869e-05
13	24	-9.89775e-05	-2.2852e-05
13	25	3.54157e-05	-2.5992e-06
14	1	-4.56214e-06	-1.63311e-06
14	2	2.42741e-05	6.99406e-06
14	3	-4.75311e-05	-1.46631e-05
14	4	7.57292e-05	7.04508e-05
14	5	-0.000122108	-0.000250465
14	6	0.0001061	0.000519513
14	7	0.000121074	-0.000712527
14	8	-0.000599885	0.000718553
14	9	0.00112832	-0.000617665
14	10	-0.00136805	0.000535032
14	11	0.00115883	-0.000468549
14	12	-0.000669661	0.000382876
14	13	0.000196103	-0.000296712
14	14	9.80247e-05	0.000220794
14	15	-0.000194887	-0.000144631
14	16	0.000136946	8.10064e-05
14	17	-6.13248e-06	-5.79588e-05
14	18	-0.000111661	7.47875e-05
14	19	0.000175202	-0.000104989
14	20	-0.000182148	0.000130074
14	21	0.000145833	-0.000141706
14	22	-9.09973e-05	0.00012987
14	23	4.8395e-05	-9.32207e-05
14	24	-3.42915e-05	5.18841e-05
14	25	3.52773e-05	-2.66024e-05
15	1	-2.91683e-05	-5.17147e-07
15	2	0.000292898	-1.54884e-06
15	3	-0.00147071	-2.69349e-06
15	4	0.00495551	1.88255e-05
15	5	-0.0124393	-1.79725e-05
15	6	0.0244463	-2.30506e-05
15	7	-0.0387835	0.000116432
15	8	0.0507154	-0.000327202
15	9	-0.0553549	0.000691248
15	10	0.0506196	-0.00105211
15	11	-0.0384736	0.00115232
15	12	0.0236204	-0.000902465
15	13	-0.0108061	0.000465481
15	14	0.00262875	-8.17657e-05
15	15	0.000954808	-0.00013072
15	16	-0.00157423	0.000196691
15	17	0.00100309	-0.000185344
15	18	-0.00034485	0.000146098
15	19	-2.4797e-05	-0.00010768
15	20	0.000142321	8.09819e-05
15	21	-0.000139453	-4.82749e-05
15	22	9.40513e-05	-7.82624e-06
15	23	-3.09827e-05	5.75706e-05
15	24	-2.62941e-05	-5.24479e-05
15	25	5.06135e-05	-2.83304e-06
16	1	1.97359e-06	-1.44399e-06
16	2	-1.31825e-05	1.03516e-05
16	3	9.39675e-06	-4.15303e-05
16	4	2.45947e-05	0.000115133
16	5	-4.37e-05	-0.000254649
16	6	3.97407e-05	0.000479044
16	7	-4.81456e-05	-0.000749498
16	8	4.05223e-05	0.000952665
16	9	3.52827e-05	-0.000989608
16	10	-0.000138312	0.000852814
16	11	0.00017428	-0.000612726
16	12	-0.000118978	0.000363554
16	13	2.11817e-05	-0.000178691
16	14	5.72023e-05	8.64221e-05
16	15	-7.81422e-05	-7.09172e-05
16	16	4.74754e-05	9.01806e-05
16	17	1.02962e-06	-0.000102874
16	18	-3.64834e-05	9.53253e-05
16	19	4.8848e-05	-7.98345e-05
16	20	-4.80957e-05	7.07593e-05
16	21	4.58952e-05	-7.25188e-05
16	22	-4.12234e-05	8.44541e-05
16	23	3.12915e-05	-9.64176e-05
16	24	-2.6088e-05	8.93887e-05
16	25	3.4271e-05	-6.30747e-05
17	1	-7.08056e-08	1.28107e-06
17	2	2.9216e-05	-5.96546e-06
17	3	-0.000215658	1.52355e-05
17	4	0.000832457	-3.26722e-05
17	5	-0.00228333	4.63844e-05
17	6	0.0049316	-2.13488e-05
17	7	-0.00870474	-3.72936e-05
17	8	0.0128222	3.94773e-05
17	9	-0.0159798	0.000103263
17	10	0.0169384	-0.000348403
17	11	-0.0152339	0.000538916
17	12	0.0115041	-0.000549293
17	13	-0.00711582	0.000394799
17	14	0.0033827	-0.000213864
17	15	-0.000983072	0.000116269
17	16	-0.00011163	-7.47451e-05
17	17	0.00034661	2.7466e-05
17	18	-0.000214688	1.04689e-05
17	19	3.31806e-05	-9.27576e-06
17	20	7.53432e-05	-6.2498e-06
17	21	-0.00010346	3.11122e-06
17	22	8.33894e-05	9.39059e-06
17	23	-4.7548e-05	-9.13471e-06
17	24	2.11348e-05	2.10274e-08
17	25	-2.07507e-05	2.32543e-06
18	1	1.14169e-06	1.90033e-06
18	2	-1.56087e-06	-7.33329e-06
18	3	-9.76767e-06	9.72484e-06
18	4	4.87784e-05	4.87496e-06
18	5	-9.91247e-05	-4.2045e-05
18	6	0.000102591	0.000107402
18	7	-5.41406e-05	-0.000217966
18	8	2.51882e-05	0.0003626
18	9	-4.63287e-05	-0.000482846
18	10	8.06445e-05	0.000504537
18	11	-0.000100394	-0.000393852
18	12	0.000113235	0.000211219
18	13	-0.000129947	-5.97604e-05
18	14	0.000142998	-1.93495e-05
18	15	-0.000134508	4.88288e-05
18	16	9.30607e-05	-4.89219e-05
18	17	-2.63343e-05	2.31617e-05
18	18	-4.28524e-05	1.0962e-05
18	19	8.74121e-05	-2.7171e-05
18	20	-9.34445e-05	1.81986e-05
18	21	7.53307e-05	1.74154e-06
18	22	-5.72294e-05	-1.48942e-05
18	23	4.31585e-05	1.66523e-05
18	24	-2.36038e-05	-1.52528e-05
18	25	2.71485e-06	1.80139e-05
19	1	6.12048e-07	1.46138e-06
19	2	-2.16102e-06	-6.10274e-06
19	3	-1.05869e-05	1.43281e-05
19	4	9.78239e-05	-3.23383e-05
19	5	-0.000339385	7.1937e-05
19	6	0.000794306	-0.000111101
19	7	-0.00150899	9.93969e-05
19	8	0.00246513	-5.00237e-05
19	9	-0.00348735	5.38287e-05
19	10	0.00425227	-0.000159822
19	11	-0.00443348	0.000302961
19	12	0.00391556	-0.000387826
19	13	-0.00289596	0.000378955
19	14	0.00175188	-0.000299858
19	15	-0.000807464	0.000208132
19	16	0.00020121	-0.000146851
19	17	9.65513e-05	0.000110908
19	18	-0.000184443	-8.19468e-05
19	19	0.000158909	6.07571e-05
19	20	-9.71709e-05	-5.69119e-05
19	21	4.64405e-05	6.99728e-05
19	22	-1.96772e-05	-8.54893e-05
19	23	1.05533e-05	8.82545e-05
19	24	-9.25081e-06	-7.55533e-05
19	25	4.59035e-06	5.45754e-05
20	1	-6.69961e-07	8.68005e-09
20	2	3.13243e-06	1.27895e-06
20	3	-7.86304e-06	-6.48507e-06
20	4	2.57418e-05	1.06392e-05
20	5	-7.06093e-05	-5.50114e-06
20	6	0.000129602	5.22479e-07
20	7	-0.000177263	-2.52714e-05
20	8	0.000208341	9.48755e-05
20	9	-0.000225739	-0.000179423
20	10	0.000221246	0.000228372
20	11	-0.000198131	-0.0002085
20	12	0.000178477	0.000123769
20	13	-0.000168889	-1.43299e-05
20	14	0.0001612	-7.72991e-05
20	15	-0.00015234	0.000133132
20	16	0.000134705	-0.000154286
20	17	-9.60105e-05	0.000142597
20	18	3.79216e-05	-0.000101357
20	19	2.0384e-05	5.03903e-05
20	20	-5.89293e-05	-1.63958e-05
20	21	7.26426e-05	7.31901e-06
20	22	-7.10609e-05	-9.24246e-06
20	23	6.39868e-05	8.08833e-06
20	24	-5.2284e-05	-3.36776e-06
20	25	3.61879e-05	-1.68559e-07


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode5_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0116405	0
0	2	0.012969	0
0	3	-0.00826367	0
0	4	0.0016884	0
0	5	0.00321045	0
0	6	-0.00521428	0
0	7	0.00515773	0
0	8	-0.00477406	0
0	9	0.00544191	0
0	10	-0.00687842	0
0	11	0.00740876	0
0	12	-0.0060668	0
0	13	0.00364088	0
0	14	-0.00154464	0
0	15	0.000494816	0
0	16	-0.000267424	0
0	17	0.000236895	0
0	18	-4.18472e-05	0
0	19	-0.000216334	0
0	20	0.000327099	0
0	21	-0.000302548	0
0	22	0.000273115	0
0	23	-0.000256114	0
0	24	0.000178496	0
0	25	-2.94779e-05	0
1	1	0.58361	0.00132266
1	2	-1.08052	-0.00194451
1	3	1.11255	0.000730745
1	4	-0.574426	0.00218189
1	5	-0.305925	-0.00552219
1	6	1.13143	0.00796321
1	7	-1.58672	-0.00903468
1	8	1.59116	0.00905084
1	9	-1.27495	-0.0083066
1	10	0.846726	0.00679658
1	11	-0.470379	-0.00471144
1	12	0.216376	0.00260456
1	13	-0.0793996	-0.000919734
1	14	0.0208196	-0.000260157
1	15	-0.0021817	0.000933377
1	16	-0.00115088	-0.00106497
1	17	0.00066049	0.000800592
1	18	-0.000103805	-0.000434379
1	19	-8.46027e-06	0.000173207
1	20	-2.08287e-05	-8.87712e-05
1	21	3.06673e-05	0.000162661
1	22	-4.5389e-05	-0.00029749
1	23	6.58403e-05	0.000378089
1	24	-4.60209e-05	-0.000350527
1	25	-7.96335e-06	0.000236056
2	1	-0.00111421	-0.000426851
2	2	0.00243067	0.00134443
2	3	-0.0025039	-0.00270067
2	4	0.00062003	0.00426552
2	5	0.00241618	-0.00555731
2	6	-0.00499395	0.00593205
2	7	0.00590257	-0.00525114
2	8	-0.00498122	0.00418386
2	9	0.00302557	-0.00333956
2	10	-0.00115054	0.00262736
2	11	3.14957e-05	-0.00183187
2	12	0.000458176	0.00108243
2	13	-0.000890475	-0.000572204
2	14	0.00149622	0.000327264
2	15	-0.00186945	-0.000206737
2	16	0.00157665	6.74489e-05
2	17	-0.000801818	1.08998e-05
2	18	0.00012418	0.000124269
2	19	0.000134009	-0.000399622
2	20	-8.07041e-05	0.000588337
2	21	-4.68469e-05	-0.000560411
2	22	0.000127926	0.000356316
2	23	-0.000170807	-0.000121478
2	24	0.000209642	-7.63634e-06
2	25	-0.000229034	1.47542e-05
3	1	0.102266	0.000530649
3	2	-0.358669	-0.0018265
3	3	0.73163	0.00359968
3	4	-1.08106	-0.00515369
3	5	1.25458	0.00600236
3	6	-1.18692	-0.00614684
3	7	0.930969	0.00570947
3	8	-0.606875	-0.00450352
3	9	0.324302	0.00238089
3	10	-0.136248	0.000130045
3	11	0.0400454	-0.00206814
3	12	-0.00477889	0.00287229
3	13	-0.0018658	-0.00265709
3	14	0.000447232	0.00185968
3	15	0.000809454	-0.000884606
3	16	-0.000795146	-3.30624e-06
3	17	0.000463412	0.000635798
3	18	-0.000395671	-0.000923245
3	19	0.000487976	0.000866813
3	20	-0.000475354	-0.000555488
3	21	0.000332413	0.000160429
3	22	-0.00021295	0.000140226
3	23	0.000193812	-0.000265204
3	24	-0.00019901	0.000239984
3	25	0.000144049	-0.000137496
4	1	-0.00013845	0.000116551
4	2	0.000587513	-0.00032752
4	3	-0.00138541	0.00041161
4	4	0.00227958	-8.15229e-05
4	5	-0.00290686	-0.000635502
4	6	0.00308669	0.00120157
4	7	-0.00271755	-0.00115297
4	8	0.0016668	0.000798716
4	9	-0.000232634	-0.000796507
4	10	-0.000765647	0.0011887
4	11	0.000876979	-0.00139003
4	12	-0.000478694	0.00103134
4	13	5.68441e-05	-0.000386067
4	14	0.000355305	-6.86113e-05
4	15	-0.000774821	0.000179581
4	16	0.000903551	-9.5508e-05
4	17	-0.000529143	-3.08365e-05
4	18	-9.54979e-05	0.000155221
4	19	0.000557318	-0.000266566
4	20	-0.000708432	0.000342378
4	21	0.000653898	-0.00036187
4	22	-0.000535786	0.000294624
4	23	0.000426735	-0.000121792
4	24	-0.000321821	-9.21854e-05
4	25	0.000189011	0.000225245
5	1	0.00563045	-0.000179809
5	2	-0.0285977	0.000566302
5	3	0.0799561	-0.000971308
5	4	-0.155852	0.00127997
5	5	0.232233	-0.00151887
5	6	-0.277249	0.0016069
5	7	0.27244	-0.00134938
5	8	-0.223733	0.000703357
5	9	0.154322	4.11846e-05
5	10	-0.088718	-0.000446325
5	11	0.0413794	0.000338759
5	12	-0.014744	6.00286e-05
5	13	0.00353462	-0.000436747
5	14	-0.000487061	0.00067593
5	15	0.000221203	-0.000835727
5	16	-0.000268789	0.000979148
5	17	0.000165743	-0.0010772
5	18	-9.88695e-05	0.00104355
5	19	0.000140895	-0.000831763
5	20	-0.000194384	0.000501116
5	21	0.00017317	-0.000186286
5	22	-9.60022e-05	-6.78198e-06
5	23	4.66409e-05	5.62793e-05
5	24	-6.75981e-05	-1.15752e-05
5	25	0.0001152	-3.98336e-05
6	1	2.14497e-05	-2.04725e-05
6	2	2.94446e-05	-2.35557e-05
6	3	-0.000350711	0.000256835
6	4	0.000989877	-0.000577709
6	5	-0.00174871	0.000778008
6	6	0.00241801	-0.000910249
6	7	-0.00288265	0.00118088
6	8	0.0029775	-0.00154949
6	9	-0.00252377	0.0016968
6	10	0.00160073	-0.0014303
6	11	-0.000624623	0.000946818
6	12	1.76861e-05	-0.000547821
6	13	0.000167433	0.000277364
6	14	-0.000140806	-6.06968e-05
6	15	2.44766e-05	-3.29916e-05
6	16	0.000140453	-9.21999e-05
6	17	-0.000249774	0.000350868
6	18	0.000229342	-0.000536629
6	19	-0.00012245	0.000530919
6	20	1.48137e-05	-0.000394029
6	21	4.76647e-05	0.000260365
6	22	-6.28916e-05	-0.000194146
6	23	4.91298e-05	0.000171694
6	24	-3.31278e-05	-0.000156406
6	25	2.92727e-05	0.000136681
7	1	0.000159878	-9.52097e-05
7	2	-0.00124171	0.000445379
7	3	0.0049637	-0.0010806
7	4	-0.0130348	0.00173786
7	5	0.0248931	-0.00208743
7	6	-0.0365603	0.00205718
7	7	0.0427576	-0.0017733
7	8	-0.0407079	0.00137765
7	9	0.031849	-0.00101429
7	10	-0.0202561	0.000764786
7	11	0.00990429	-0.000590777
7	12	-0.0029751	0.000414324
7	13	-0.000325934	-0.000187885
7	14	0.00106709	-4.58259e-05
7	15	-0.000642172	0.000171289
7	16	5.28472e-05	-0.00016317
7	17	0.000260793	0.000134411
7	18	-0.000251903	-0.000168733
7	19	9.44068e-05	0.00021759
7	20	7.38177e-06	-0.000215633
7	21	9.24848e-06	0.00019484
7	22	-7.24812e-05	-0.00021751
7	23	0.000107784	0.000269289
7	24	-0.000110148	-0.000273371
7	25	0.000104386	0.000187207
8	1	1.95119e-06	-3.45053e-05
8	2	-1.56721e-05	7.64334e-05
8	3	7.43578e-05	-3.98698e-06
8	4	-0.000257076	-0.00022301
8	5	0.000613556	0.000442413
8	6	-0.00102116	-0.000519708
8	7	0.00121741	0.000606734
8	8	-0.00108783	-0.000932638
8	9	0.000881162	0.00143128
8	10	-0.000951604	-0.00179185
8	11	0.0012904	0.00178784
8	12	-0.00153864	-0.00144999
8	13	0.00143006	0.000981529
8	14	-0.00101765	-0.000563034
8	15	0.000543641	0.00025389
8	16	-0.000211784	-5.51141e-05
8	17	5.50754e-05	-1.74015e-05
8	18	-2.76722e-06	-4.52275e-05
8	19	1.2801e-05	0.000173944
8	20	-6.65972e-05	-0.000225961
8	21	0.000110267	0.000127983
8	22	-9.74501e-05	2.9382e-05
8	23	4.39997e-05	-0.000107411
8	24	8.84197e-06	7.69347e-05
8	25	-3.96145e-05	-9.23826e-06
9	1	-2.411e-05	-2.68963e-05
9	2	0.000121596	9.94088e-05
9	3	-0.000204625	-0.000221951
9	4	-6.75548e-05	0.000471207
9	5	0.00104429	-0.000897399
9	6	-0.00269725	0.00133516
9	7	0.00442742	-0.00157021
9	8	-0.0053382	0.0015356
9	9	0.00497353	-0.00126131
9	10	-0.00369332	0.000914682
9	11	0.00219997	-0.00074119
9	12	-0.000951433	0.000717296
9	13	7.7807e-05	-0.000545657
9	14	0.000417869	0.000120521
9	15	-0.000572193	0.000310557
9	16	0.00051052	-0.000489361
9	17	-0.000405571	0.000412489
9	18	0.000350435	-0.000251429
9	19	-0.000325488	0.000141648
9	20	0.000273706	-8.16131e-05
9	21	-0.000182093	1.15722e-05
9	22	8.73516e-05	6.71803e-05
9	23	-1.82792e-05	-9.81061e-05
9	24	-2.88391e-05	6.90372e-05
9	25	6.81955e-05	-3.47043e-05
10	1	3.83302e-06	3.1202e-07
10	2	-3.26711e-05	5.95406e-06
10	3	0.000104126	-3.16964e-05
10	4	-0.000211639	9.73403e-05
10	5	0.000354861	-0.000223187
10	6	-0.000535718	0.00035108
10	7	0.000726198	-0.000341492
10	8	-0.000866743	0.000131042
10	9	0.000885611	0.0002089
10	10	-0.000813067	-0.000554898
10	11	0.000827708	0.000761414
10	12	-0.00100668	-0.000712654
10	13	0.00115024	0.000456056
10	14	-0.00103086	-0.000188419
10	15	0.000685183	5.64198e-05
10	16	-0.000323215	-3.94524e-05
10	17	6.31212e-05	3.19274e-05
10	18	0.000112072	3.10716e-06
10	19	-0.000212276	6.24578e-06
10	20	0.000203345	-0.000104714
10	21	-0.000103845	0.000206858
10	22	5.34186e-07	-0.000212015
10	23	4.56755e-05	0.000140152
10	24	-3.84952e-05	-7.19093e-05
10	25	5.59274e-06	3.59916e-05
11	1	-2.59906e-06	1.4744e-06
11	2	1.97912e-05	-1.10329e-05
11	3	-0.000117469	2.709e-05
11	4	0.00038346	-5.02265e-05
11	5	-0.000737533	8.09101e-05
11	6	0.000877109	-3.90931e-05
11	7	-0.000593965	-0.000166537
11	8	9.19596e-05	0.000432616
11	9	0.000218911	-0.000543132
11	10	-0.000201602	0.000467344
11	11	6.34203e-05	-0.000374707
11	12	-2.17618e-05	0.000354103
11	13	8.10391e-05	-0.000288671
11	14	-0.000128741	5.52624e-05
11	15	0.000107756	0.000264967
11	16	-4.21153e-05	-0.000470141
11	17	-3.25682e-05	0.00046135
11	18	0.000111969	-0.000305936
11	19	-0.000192661	0.000156107
11	20	0.000239485	-0.000123954
11	21	-0.000221188	0.000180642
11	22	0.000151192	-0.000212695
11	23	-7.4689e-05	0.00017537
11	24	3.23516e-05	-0.000113867
11	25	-2.8293e-05	6.88566e-05
12	1	1.09585e-06	-4.514e-06
12	2	2.859e-05	3.4918e-05
12	3	-0.000129343	-9.84271e-05
12	4	0.000232828	0.000175375
12	5	-0.000181715	-0.000251432
12	6	-7.25062e-05	0.00029083
12	7	0.000391117	-0.000245192
12	8	-0.000588249	0.000138385
12	9	0.000587306	-3.71754e-05
12	10	-0.000422381	-5.16189e-05
12	11	0.000164387	0.000158339
12	12	8.6407e-05	-0.000277813
12	13	-0.000219983	0.000366868
12	14	0.000198416	-0.000374818
12	15	-7.9846e-05	0.000303956
12	16	-4.50415e-05	-0.00020856
12	17	0.000111161	0.000104597
12	18	-9.84569e-05	2.72731e-05
12	19	3.49856e-05	-0.000146423
12	20	2.63715e-05	0.000168057
12	21	-4.81342e-05	-9.33311e-05
12	22	3.22483e-05	1.72742e-05
12	23	-7.03781e-06	9.43895e-07
12	24	-1.05288e-05	1.66513e-05
12	25	2.66389e-05	-2.92148e-05
13	1	-4.86605e-06	1.20795e-05
13	2	1.28616e-05	-4.01237e-05
13	3	-1.76016e-05	5.55139e-05
13	4	6.42441e-05	-5.59336e-05
13	5	-0.000220265	8.5027e-05
13	6	0.000432115	-0.000121063
13	7	-0.000549824	7.53627e-05
13	8	0.000501844	6.79197e-05
13	9	-0.000359108	-0.000240473
13	10	0.00024899	0.000392492
13	11	-0.000202086	-0.000506067
13	12	0.000122456	0.00054145
13	13	4.6658e-05	-0.000448414
13	14	-0.000221636	0.000229464
13	15	0.000295004	4.53442e-05
13	16	-0.000265246	-0.000270677
13	17	0.000206533	0.000351215
13	18	-0.0001673	-0.000267745
13	19	0.000139795	0.000104474
13	20	-0.000103996	2.07341e-05
13	21	5.86466e-05	-5.52086e-05
13	22	-2.14863e-05	3.1067e-05
13	23	1.27156e-05	-3.193e-06
13	24	-2.55228e-05	-4.68912e-06
13	25	3.29338e-05	2.06139e-09
14	1	-1.69536e-07	5.92265e-06
14	2	1.07979e-05	-3.22623e-05
14	3	-5.95731e-05	7.95968e-05
14	4	0.000134208	-0.000116305
14	5	-0.000134295	9.86162e-05
14	6	-1.96087e-05	-1.92419e-05
14	7	0.000261073	-6.45589e-05
14	8	-0.000453832	7.91526e-05
14	9	0.000541144	-1.72786e-05
14	10	-0.00053846	-4.05599e-05
14	11	0.000458283	2.90249e-05
14	12	-0.000325058	6.90668e-06
14	13	0.000177201	2.51808e-06
14	14	-2.78731e-05	-4.02799e-05
14	15	-9.45167e-05	4.52854e-05
14	16	0.000124252	-2.00832e-05
14	17	-5.94649e-05	2.4998e-05
14	18	-1.50245e-05	-6.48137e-05
14	19	4.40297e-05	7.77487e-05
14	20	-3.57093e-05	-4.12862e-05
14	21	8.08205e-06	-1.26579e-06
14	22	2.40301e-05	1.79568e-05
14	23	-4.67507e-05	-2.63322e-05
14	24	5.51284e-05	4.71999e-05
14	25	-5.06094e-05	-6.64325e-05
15	1	2.72886e-06	-4.22587e-06
15	2	-5.47293e-06	1.63076e-05
15	3	9.93304e-06	-3.12473e-05
15	4	-3.38778e-05	3.97352e-05
15	5	6.65688e-05	-4.10036e-05
15	6	-6.04381e-05	4.11111e-05
15	7	6.87407e-06	-4.09795e-05
15	8	4.8429e-05	3.13902e-05
15	9	-7.63757e-05	-8.56175e-06
15	10	9.52063e-05	-2.58286e-06
15	11	-0.000123514	-1.81356e-05
15	12	0.000132788	4.69993e-05
15	13	-8.03791e-05	-6.60741e-05
15	14	-9.56626e-06	8.65313e-05
15	15	6.1238e-05	-8.43353e-05
15	16	-4.85802e-05	1.68893e-05
15	17	1.14903e-05	9.02293e-05
15	18	8.87652e-06	-0.000166407
15	19	5.07023e-06	0.000177923
15	20	-5.05743e-05	-0.000140978
15	21	9.76315e-05	9.04422e-05
15	22	-0.000113857	-5.11612e-05
15	23	0.000102963	2.44262e-05
15	24	-8.58656e-05	-5.99567e-07
15	25	6.24671e-05	-1.96545e-05
16	1	1.19918e-06	2.17254e-06
16	2	-3.07591e-06	-9.74789e-06
16	3	3.9925e-06	3.80912e-05
16	4	9.25533e-07	-0.000104729
16	5	-1.94936e-05	0.000167205
16	6	5.85794e-05	-0.000147589
16	7	-0.000114378	4.62856e-05
16	8	0.000149053	7.59541e-05
16	9	-0.000118273	-0.000175087
16	10	2.63014e-05	0.000215654
16	11	8.86585e-05	-0.000181316
16	12	-0.000198142	9.69122e-05
16	13	0.000276591	-5.61079e-07
16	14	-0.000277165	-7.80377e-05
16	15	0.000181031	0.000114302
16	16	-5.13341e-05	-9.98901e-05
16	17	-2.81207e-05	6.60561e-05
16	18	4.20024e-05	-6.09799e-05
16	19	-3.43781e-05	8.46083e-05
16	20	3.50379e-05	-8.47537e-05
16	21	-3.54579e-05	3.76067e-05
16	22	2.53317e-05	2.37449e-05
16	23	-9.37522e-06	-6.59229e-05
16	24	-4.30566e-06	8.26903e-05
16	25	1.15689e-05	-8.16223e-05
17	1	-1.62365e-06	3.66852e-07
17	2	2.29205e-06	4.11211e-06
17	3	7.99578e-06	-2.45833e-05
17	4	-3.33847e-05	5.71254e-05
17	5	6.44758e-05	-8.75618e-05
17	6	-8.84807e-05	0.000118123
17	7	0.000115791	-0.000140368
17	8	-0.000175975	0.000118192
17	9	0.000254178	-4.99141e-05
17	10	-0.000278297	-1.2079e-05
17	11	0.000209918	3.46818e-05
17	12	-0.000102937	-3.37525e-05
17	13	3.67046e-05	2.52908e-05
17	14	-3.16521e-05	-7.99768e-06
17	15	5.11951e-05	-8.8173e-06
17	16	-5.70647e-05	8.26093e-06
17	17	4.26802e-05	1.05215e-05
17	18	-1.71438e-05	-3.57737e-05
17	19	-8.59605e-06	5.48183e-05
17	20	1.78979e-05	-6.24453e-05
17	21	-4.07145e-06	6.64074e-05
17	22	-1.40475e-05	-7.29894e-05
17	23	1.57391e-05	7.39521e-05
17	24	-5.61087e-06	-5.93057e-05
17	25	-2.89871e-06	3.44629e-05
18	1	1.29505e-07	-1.37625e-06
18	2	-2.12912e-06	4.39839e-06
18	3	5.07172e-06	-3.45971e-06
18	4	-7.28052e-06	-6.49005e-06
18	5	-1.70351e-06	3.38391e-05
18	6	4.81642e-05	-8.50307e-05
18	7	-0.0001305	0.000128586
18	8	0.000192854	-0.000125272
18	9	-0.000186311	8.19048e-05
18	10	0.000128113	-2.46912e-05
18	11	-6.03018e-05	-2.07362e-05
18	12	-4.75982e-06	2.55815e-05
18	13	5.89612e-05	1.77206e-05
18	14	-8.38743e-05	-8.2329e-05
18	15	7.56054e-05	0.000125397
18	16	-4.25699e-05	-0.00011807
18	17	3.01974e-06	7.05233e-05
18	18	1.41653e-05	-2.61566e-05
18	19	-3.07768e-06	1.5832e-05
18	20	-9.18341e-06	-3.13765e-05
18	21	4.67707e-06	4.75721e-05
18	22	5.63478e-06	-4.56545e-05
18	23	-7.38135e-06	2.26557e-05
18	24	1.7989e-06	8.32839e-06
18	25	2.04085e-06	-3.2491e-05
19	1	-8.22435e-08	-2.02427e-06
19	2	2.15528e-06	8.8722e-06
19	3	-9.69943e-06	-1.53182e-05
19	4	1.69853e-05	8.48493e-06
19	5	-7.11464e-06	1.20038e-05
19	6	-2.37428e-05	-2.25079e-05
19	7	6.21543e-05	4.56227e-06
19	8	-0.000103023	1.81507e-05
19	9	0.000137551	-4.87813e-06
19	10	-0.000134347	-3.69562e-05
19	11	8.72958e-05	5.49861e-05
19	12	-4.17366e-05	-2.74173e-05
19	13	3.43498e-05	-1.24745e-05
19	14	-5.72997e-05	2.84372e-05
19	15	8.8192e-05	-2.08648e-05
19	16	-0.000109247	8.48146e-06
19	17	0.000105306	8.08074e-06
19	18	-7.62709e-05	-3.57792e-05
19	19	4.52118e-05	5.80557e-05
19	20	-3.62705e-05	-5.5614e-05
19	21	5.02282e-05	4.10281e-05
19	22	-6.63409e-05	-3.86882e-05
19	23	6.3405e-05	5.00385e-05
19	24	-4.00765e-05	-5.80373e-05
19	25	1.28992e-05	4.97211e-05
20	1	-1.48911e-06	-9.08077e-07
20	2	6.87435e-06	2.68203e-06
20	3	-1.8167e-05	-5.40773e-06
20	4	3.62415e-05	8.47774e-06
20	5	-4.82981e-05	4.07147e-06
20	6	2.91341e-05	-5.5393e-05
20	7	1.5713e-05	0.000133419
20	8	-4.45117e-05	-0.000193144
20	9	4.04979e-05	0.000207113
20	10	-3.10768e-05	-0.000182566
20	11	4.71313e-05	0.000138895
20	12	-9.23228e-05	-9.44216e-05
20	13	0.000137091	7.23447e-05
20	14	-0.000144345	-8.34853e-05
20	15	0.000111836	0.000109756
20	16	-6.46002e-05	-0.000130496
20	17	1.41751e-05	0.0001341
20	18	3.68275e-05	-0.000107658
20	19	-7.43149e-05	5.13394e-05
20	20	8.68451e-05	8.03868e-06
20	21	-8.04422e-05	-3.92861e-05
20	22	6.98655e-05	3.71263e-05
20	23	-6.26044e-05	-2.15439e-05
20	24	5.46026e-05	1.40406e-05
20	25	-4.03492e-05	-1.86265e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode60_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.0090454	0
0	2	-0.00445101	0
0	3	-0.00417193	0
0	4	0.00600829	0
0	5	-9.67576e-05	0
0	6	-0.00538299	0
0	7	0.00434944	0
0	8	0.000469307	0
0	9	-0.00280693	0
0	10	0.00118461	0
0	11	0.000623484	0
0	12	0.000352755	0
0	13	-0.00265815	0
0	14	0.00288912	0
0	15	0.000187133	0
0	16	-0.00474134	0
0	17	0.00806232	0
0	18	-0.0087336	0
0	19	0.0071091	0
0	20	-0.0045357	0
0	21	0.00228396	0
0	22	-0.000906842	0
0	23	0.000292829	0
0	24	-9.0373e-05	0
0	25	3.75311e-05	0
1	1	-0.00241807	0.0605932
1	2	0.00305574	-0.0830113
1	3	-0.000930061	0.0330527
1	4	-0.0018112	0.0480548
1	5	0.00260534	-0.0850485
1	6	-0.00113227	0.04338
1	7	-0.000887576	0.0390587
1	8	0.00167931	-0.0896274
1	9	-0.00079697	0.066173
1	10	-0.000809745	0.0111565
1	11	0.00171435	-0.0828588
1	12	-0.00128262	0.099229
1	13	7.13923e-05	-0.0524206
1	14	0.000965129	-0.0276912
1	15	-0.00138161	0.100438
1	16	0.00138972	-0.139213
1	17	-0.00132862	0.139957
1	18	0.00122811	-0.11475
1	19	-0.000969543	0.080119
1	20	0.000590001	-0.048487
1	21	-0.000255228	0.0254756
1	22	7.96673e-05	-0.0113927
1	23	-6.02968e-05	0.00402732
1	24	0.000132142	-0.000795008
1	25	-0.000229347	-0.000304101
2	1	0.00179859	-0.0844816
2	2	-0.0024594	0.155355
2	3	-0.000116356	-0.105534
2	4	0.0034157	-0.0445831
2	5	-0.00289179	0.148929
2	6	-0.00167761	-0.0993456
2	7	0.00516936	-0.0534573
2	8	-0.00319893	0.157006
2	9	-0.00252903	-0.114109
2	10	0.00624124	-0.0325372
2	11	-0.00452724	0.156349
2	12	-0.000624653	-0.163533
2	13	0.00477181	0.0563186
2	14	-0.00549744	0.0923111
2	15	0.00369364	-0.204548
2	16	-0.0015987	0.243748
2	17	0.000582302	-0.218642
2	18	-0.000618736	0.160801
2	19	0.00098919	-0.100237
2	20	-0.00108553	0.0535233
2	21	0.000793105	-0.0242889
2	22	-0.000358518	0.00902277
2	23	1.68259e-05	-0.0023937
2	24	0.000182911	9.43833e-05
2	25	-0.000281012	0.000431899
3	1	0.000553482	0.00829128
3	2	-0.00166762	-0.0250657
3	3	0.00268803	0.0404192
3	4	-0.0026575	-0.0398454
3	5	0.00114395	0.0179189
3	6	0.00119316	0.0141564
3	7	-0.00277889	-0.0352987
3	8	0.00229567	0.0314902
3	9	-3.57592e-05	-0.00744047
3	10	-0.0021824	-0.0181974
3	11	0.00262649	0.0287327
3	12	-0.000951699	-0.0212015
3	13	-0.00180321	0.00507029
3	14	0.00400766	0.00775042
3	15	-0.00449498	-0.011373
3	16	0.00334138	0.00734607
3	17	-0.001634	-0.000812586
3	18	0.000404261	-0.0039249
3	19	9.70158e-05	0.00543173
3	20	-0.000172489	-0.00456191
3	21	0.000116871	0.00281763
3	22	-3.95899e-05	-0.00123507
3	23	-1.7906e-05	0.000215152
3	24	3.3038e-05	0.000223834
3	25	-1.83147e-05	-0.000244139
4	1	0.000499413	-0.0217254
4	2	-0.00146435	0.0691174
4	3	0.00195512	-0.108172
4	4	-0.00117988	0.0918867
4	5	-0.000152645	-0.0179676
4	6	0.000549188	-0.0594949
4	7	0.000270008	0.0821279
4	8	-0.000804484	-0.0427207
4	9	-0.000383213	-0.0156655
4	10	0.00261805	0.0470948
4	11	-0.00350596	-0.0410702
4	12	0.001346	0.0193786
4	13	0.0031156	-0.00752881
4	14	-0.00728438	0.0136787
4	15	0.00891315	-0.0290913
4	16	-0.00771933	0.0409121
4	17	0.00508867	-0.0424565
4	18	-0.00257246	0.0349592
4	19	0.000882384	-0.0236408
4	20	-6.64066e-06	0.0132498
4	21	-0.000308068	-0.00602382
4	22	0.000307059	0.00202752
4	23	-0.000161576	-0.000319643
4	24	-7.74174e-06	-0.00017434
4	25	9.16882e-05	0.000222745
5	1	-4.67467e-05	-0.012123
5	2	0.000120877	0.0509579
5	3	-0.000127678	-0.112763
5	4	1.83368e-05	0.163154
5	5	0.00019469	-0.160021
5	6	-0.000420718	0.0908851
5	7	0.000489837	0.0126342
5	8	-0.000418745	-0.0968976
5	9	0.000500627	0.123018
5	10	-0.00091866	-0.0877051
5	11	0.0014228	0.0172369
5	12	-0.00148834	0.0536954
5	13	0.000753884	-0.100507
5	14	0.000644347	0.115578
5	15	-0.00209885	-0.104861
5	16	0.00292335	0.0803001
5	17	-0.00283291	-0.0532054
5	18	0.00210077	0.0307297
5	19	-0.00124105	-0.0153945
5	20	0.000600063	0.00652636
5	21	-0.000249491	-0.00217624
5	22	0.000107502	0.000447401
5	23	-6.64899e-05	1.64987e-05
5	24	6.43553e-05	-2.42581e-05
5	25	-9.30403e-05	-3.88687e-05
6	1	9.17208e-05	0.00717265
6	2	-0.000356347	-0.0341416
6	3	0.000649625	0.0835476
6	4	-0.000516708	-0.13002
6	5	-0.000411556	0.129343
6	6	0.00177235	-0.0555694
6	7	-0.00252904	-0.066699
6	8	0.00190353	0.169715
6	9	-0.000189448	-0.188359
6	10	-0.00134682	0.106168
6	11	0.00164197	0.0359033
6	12	-0.000954723	-0.170702
6	13	0.00040913	0.247049
6	14	-0.000609129	-0.252258
6	15	0.00119395	0.206406
6	16	-0.00155028	-0.141297
6	17	0.00147407	0.0820893
6	18	-0.00115299	-0.0403006
6	19	0.0008068	0.0162688
6	20	-0.000501757	-0.0049927
6	21	0.000233711	0.000880138
6	22	-1.91446e-05	5.58032e-05
6	23	-0.000106652	1.66828e-05
6	24	0.000118815	-0.000189897
6	25	-4.67232e-05	0.000246993
7	1	-5.87751e-05	0.000767269
7	2	0.00030088	-0.00526175
7	3	-0.000785313	0.0192096
7	4	0.00135542	-0.047663
7	5	-0.00172377	0.0881203
7	6	0.00173212	-0.126179
7	7	-0.00147457	0.140382
7	8	0.00108706	-0.115269
7	9	-0.000501511	0.0527888
7	10	-0.000398507	0.0274202
7	11	0.00146529	-0.0989528
7	12	-0.00236467	0.142251
7	13	0.00284959	-0.151915
7	14	-0.0027945	0.135005
7	15	0.00220445	-0.104181
7	16	-0.00133355	0.071165
7	17	0.000559453	-0.0433739
7	18	-7.54921e-05	0.023613
7	19	-0.000172082	-0.0114388
7	20	0.00029934	0.00488053
7	21	-0.000353761	-0.00178383
7	22	0.000344567	0.000511375
7	23	-0.000292982	-7.2176e-05
7	24	0.000222951	-4.29674e-05
7	25	-0.000152351	5.37324e-05
8	1	5.71664e-05	0.0029855
8	2	-0.00034516	-0.0183329
8	3	0.000917018	0.0580793
8	4	-0.0014191	-0.122538
8	5	0.00139497	0.189811
8	6	-0.000815061	-0.225173
8	7	0.000110965	0.206715
8	8	0.00017789	-0.144244
8	9	0.000252161	0.0732087
8	10	-0.00128297	-0.0291015
8	11	0.0024152	0.0248867
8	12	-0.00307467	-0.0480416
8	13	0.00303919	0.0747931
8	14	-0.0025797	-0.0871028
8	15	0.0021052	0.0805322
8	16	-0.00175899	-0.0614028
8	17	0.00145602	0.0392499
8	18	-0.00113145	-0.0209791
8	19	0.000800355	0.00910801
8	20	-0.000499127	-0.00292054
8	21	0.000258122	0.000425811
8	22	-8.674e-05	0.000228815
8	23	-2.3137e-05	-0.000224417
8	24	7.63247e-05	0.000127218
8	25	-7.76131e-05	-0.000109875
9	1	1.41774e-06	0.000229338
9	2	-4.70849e-06	-0.00158144
9	3	2.99719e-05	0.00546478
9	4	-0.000153079	-0.012148
9	5	0.000485997	0.0184473
9	6	-0.0010606	-0.0173502
9	7	0.00165908	0.00157996
9	8	-0.0018715	0.0306832
9	9	0.00148205	-0.0727997
9	10	-0.000685647	0.112265
9	11	-9.15691e-05	-0.13694
9	12	0.000471047	0.140679
9	13	-0.000332719	-0.125279
9	14	-0.00012079	0.0982856
9	15	0.000526133	-0.0686187
9	16	-0.000649616	0.0428881
9	17	0.000522813	-0.0240371
9	18	-0.000309256	0.012034
9	19	0.000139563	-0.00531237
9	20	-6.66918e-05	0.00198729
9	21	7.22141e-05	-0.000545816
9	22	-0.000100054	2.08135e-05
9	23	0.00011226	0.000133231
9	24	-0.000106489	-0.000178351
9	25	9.25668e-05	0.000190892
10	1	4.09427e-05	-4.25482e-05
10	2	-0.000241447	0.000678488
10	3	0.000717452	-0.00431663
10	4	-0.00141163	0.0167895
10	5	0.0020376	-0.0465156
10	6	-0.00218333	0.0991104
10	7	0.00157265	-0.17001
10	8	-0.00037264	0.241804
10	9	-0.000835764	-0.290729
10	10	0.00149319	0.299135
10	11	-0.00144483	-0.265089
10	12	0.000944218	0.202393
10	13	-0.000408819	-0.132061
10	14	0.000148185	0.0719565
10	15	-0.000189542	-0.0308117
10	16	0.00034025	0.00835454
10	17	-0.000410381	0.000748938
10	18	0.000341334	-0.00265429
10	19	-0.000195711	0.00188549
10	20	7.6153e-05	-0.000789186
10	21	-2.43813e-05	0.000117791
10	22	1.35227e-05	0.000126328
10	23	-2.02469e-05	-0.000122798
10	24	4.11025e-05	2.65e-05
10	25	-6.5408e-05	4.77956e-05
11	1	-4.38775e-06	7.25863e-05
11	2	-1.4438e-05	-0.000533633
11	3	0.000130412	0.00195667
11	4	-0.000397228	-0.00467278
11	5	0.000829013	0.00787523
11	6	-0.00141113	-0.00909383
11	7	0.0020217	0.00511758
11	8	-0.00241183	0.00568452
11	9	0.00236954	-0.0215849
11	10	-0.00191997	0.0380333
11	11	0.00130996	-0.0499678
11	12	-0.00077894	0.0541067
11	13	0.000418947	-0.0501478
11	14	-0.00023369	0.0405183
11	15	0.00020526	-0.0288327
11	16	-0.000269959	0.0181217
11	17	0.00031451	-0.00997431
11	18	-0.000260084	0.00466411
11	19	0.000126643	-0.0016779
11	20	2.21901e-06	0.000249033
11	21	-5.71689e-05	0.000278874
11	22	2.91516e-05	-0.000339458
11	23	3.4916e-05	0.000207823
11	24	-7.35151e-05	-6.3505e-05
11	25	6.1243e-05	-1.88706e-05
12	1	6.04148e-06	-8.63481e-05
12	2	-4.77735e-05	0.000865845
12	3	0.00020644	-0.00426083
12	4	-0.00056791	0.0139508
12	5	0.00112672	-0.0343918
12	6	-0.00174178	0.0679545
12	7	0.00216365	-0.111524
12	8	-0.00217052	0.155512
12	9	0.00173906	-0.187178
12	10	-0.0010783	0.196654
12	11	0.000500672	-0.181642
12	12	-0.000223634	0.147966
12	13	0.00024004	-0.106221
12	14	-0.000361743	0.0668602
12	15	0.000382219	-0.0364897
12	16	-0.000237573	0.0169002
12	17	3.77607e-05	-0.00636939
12	18	8.195e-05	0.00176875
12	19	-9.56198e-05	-0.000239922
12	20	5.57287e-05	-6.7711e-05
12	21	-1.24051e-05	3.40351e-05
12	22	-5.86022e-06	5.0093e-05
12	23	-1.09588e-05	-0.000115094
12	24	4.82731e-05	0.000135746
12	25	-8.04516e-05	-0.000111024
13	1	7.52651e-06	1.787e-05
13	2	-3.00508e-05	-0.000145844
13	3	3.67862e-05	0.000576608
13	4	1.00501e-05	-0.00151649
13	5	-6.08616e-05	0.00298905
13	6	2.52125e-06	-0.00452244
13	7	0.000179536	0.00502145
13	8	-0.000348106	-0.00336406
13	9	0.000386724	-0.000599868
13	10	-0.000328188	0.00574692
13	11	0.000270908	-0.0103829
13	12	-0.000255399	0.0131526
13	13	0.000245381	-0.0135036
13	14	-0.000187398	0.0117463
13	15	9.12737e-05	-0.00880498
13	16	-4.14694e-05	0.00571415
13	17	8.72804e-05	-0.00319968
13	18	-0.000173552	0.00154008
13	19	0.000216766	-0.000629849
13	20	-0.000184773	0.000184016
13	21	0.000101986	3.68312e-05
13	22	-2.34902e-05	-0.000139813
13	23	-7.82323e-06	0.000154462
13	24	-9.82397e-06	-0.000113402
13	25	4.83472e-05	6.59325e-05
14	1	2.0509e-07	-1.89912e-05
14	2	2.97597e-06	0.000212718
14	3	2.38807e-06	-0.00116044
14	4	-7.20574e-05	0.00411965
14	5	0.000246351	-0.0107759
14	6	-0.000480617	0.0223026
14	7	0.00073175	-0.0381478
14	8	-0.00101265	0.0553892
14	9	0.00125123	-0.0694807
14	10	-0.00127558	0.0762482
14	11	0.00104072	-0.073829
14	12	-0.000698701	0.0633634
14	13	0.000420814	-0.0482492
14	14	-0.000270605	0.0325185
14	15	0.000206645	-0.0192518
14	16	-0.00014974	0.0098259
14	17	6.88448e-05	-0.00413103
14	18	6.57991e-06	0.0012688
14	19	-4.46781e-05	-0.000169766
14	20	4.76835e-05	-7.05779e-05
14	21	-3.49847e-05	4.36628e-05
14	22	1.57683e-05	-7.66891e-06
14	23	7.05067e-06	1.4781e-06
14	24	-2.31199e-05	-2.33302e-06
14	25	2.11578e-05	2.91854e-06
15	1	-1.636e-06	1.32011e-06
15	2	3.33351e-06	-2.44616e-05
15	3	9.30373e-06	0.00011506
15	4	-1.99794e-05	-0.000345802
15	5	-2.73699e-05	0.000784225
15	6	0.000125286	-0.00139503
15	7	-0.000198125	0.00196139
15	8	0.000208222	-0.00212528
15	9	-0.000163181	0.00160119
15	10	7.91534e-05	-0.000436955
15	11	2.47707e-05	-0.000959002
15	12	-0.000132217	0.00210614
15	13	0.000202158	-0.00272993
15	14	-0.000183084	0.00277116
15	15	9.1233e-05	-0.00232408
15	16	5.32324e-06	0.00161706
15	17	-6.26188e-05	-0.000914894
15	18	6.08247e-05	0.000401063
15	19	9.35458e-06	-0.000133319
15	20	-0.000113163	4.6911e-05
15	21	0.000173359	-2.40926e-05
15	22	-0.000142732	-2.35441e-06
15	23	5.23352e-05	2.78156e-05
15	24	3.12894e-05	-3.11496e-05
15	25	-6.91895e-05	1.30099e-05
16	1	5.4207e-07	-6.58982e-06
16	2	-3.51719e-06	5.52083e-05
16	3	-5.47231e-07	-0.000263849
16	4	4.39813e-05	0.000927266
16	5	-0.000139488	-0.00253301
16	6	0.000220418	0.00553603
16	7	-0.000188567	-0.00995754
16	8	3.61857e-05	0.0151177
16	9	0.000144415	-0.0197948
16	10	-0.000276107	0.0227425
16	11	0.000356181	-0.023186
16	12	-0.000406855	0.0210552
16	13	0.000425608	-0.0169921
16	14	-0.000392721	0.0121295
16	15	0.000310085	-0.00760961
16	16	-0.000209632	0.00413801
16	17	0.000124961	-0.00188483
16	18	-7.67107e-05	0.000653753
16	19	6.21004e-05	-0.000112249
16	20	-4.81998e-05	-4.70806e-05
16	21	4.9953e-06	4.97061e-05
16	22	5.02813e-05	-2.82642e-05
16	23	-6.99237e-05	2.6829e-05
16	24	4.01101e-05	-3.67223e-05
16	25	7.76494e-06	4.22612e-05
17	1	1.21034e-06	5.31293e-06
17	2	-7.11413e-07	-1.71746e-05
17	3	-4.5498e-06	3.05797e-05
17	4	4.19888e-07	-6.29642e-05
17	5	2.62969e-05	0.000161029
17	6	-3.37825e-05	-0.000337056
17	7	-4.42102e-05	0.000533823
17	8	0.000186559	-0.000692585
17	9	-0.000281609	0.00076889
17	10	0.000243949	-0.000691187
17	11	-9.44135e-05	0.000429497
17	12	-6.27368e-05	-7.37113e-05
17	13	0.000137525	-0.000230407
17	14	-0.000131354	0.000405105
17	15	0.000100917	-0.00046331
17	16	-6.92038e-05	0.000428352
17	17	2.34363e-05	-0.000302131
17	18	2.86352e-05	0.000117297
17	19	-5.78731e-05	4.46299e-05
17	20	4.88053e-05	-0.000121979
17	21	-1.61079e-05	0.000123208
17	22	-6.63688e-06	-8.66277e-05
17	23	4.57111e-06	3.82191e-05
17	24	5.469e-06	2.45404e-06
17	25	-9.30125e-06	-1.94994e-05
18	1	-1.9451e-06	-8.90412e-07
18	2	3.38952e-06	1.14221e-05
18	3	2.29073e-07	-6.14176e-05
18	4	7.20733e-06	0.000208194
18	5	-6.57965e-05	-0.000562713
18	6	0.000177365	0.00126894
18	7	-0.000268617	-0.00235891
18	8	0.000279008	0.0036839
18	9	-0.00023266	-0.00499751
18	10	0.000192153	0.00601691
18	11	-0.000181629	-0.00648144
18	12	0.00016342	0.00625372
18	13	-0.000101936	-0.00538599
18	14	2.73843e-05	0.00411516
18	15	7.25728e-06	-0.00276835
18	16	-3.12645e-06	0.00161634
18	17	-1.95917e-06	-0.000783074
18	18	-3.4531e-06	0.000261143
18	19	8.44147e-06	1.49856e-05
18	20	-9.21443e-06	-0.000116503
18	21	3.61231e-06	0.000111069
18	22	1.3363e-05	-6.24111e-05
18	23	-3.73366e-05	2.01562e-05
18	24	5.3005e-05	-7.02405e-06
18	25	-4.82189e-05	1.68352e-05
19	1	-7.13616e-07	-1.1875e-06
19	2	1.66614e-06	4.1217e-06
19	3	4.22854e-07	-4.82334e-06
19	4	-7.92557e-06	-1.26562e-06
19	5	1.91364e-05	1.09939e-05
19	6	-3.43516e-05	-1.93888e-05
19	7	5.71233e-05	3.79683e-05
19	8	-7.68828e-05	-9.17873e-05
19	9	7.84077e-05	0.000190933
19	10	-7.49847e-05	-0.000306274
19	11	8.3269e-05	0.000371158
19	12	-8.92397e-05	-0.000335385
19	13	8.20355e-05	0.000221239
19	14	-7.71499e-05	-9.02237e-05
19	15	8.49778e-05	-2.22406e-05
19	16	-9.19298e-05	9.96558e-05
19	17	8.42296e-05	-0.000116259
19	18	-6.62427e-05	6.94894e-05
19	19	4.76051e-05	-7.42379e-06
19	20	-3.17063e-05	-1.90698e-05
19	21	1.58378e-05	9.43137e-06
19	22	4.7851e-06	7.33959e-06
19	23	-2.93313e-05	-2.19498e-05
19	24	4.85839e-05	4.02657e-05
19	25	-5.1039e-05	-5.30361e-05
20	1	2.24866e-06	4.90285e-07
20	2	-4.71381e-06	-1.30019e-06
20	3	-1.72178e-06	-6.07002e-06
20	4	1.19071e-05	4.02647e-05
20	5	-7.46376e-06	-0.000123848
20	6	-8.47551e-06	0.000273637
20	7	2.16621e-05	-0.000498127
20	8	-4.47634e-05	0.000799073
20	9	9.1997e-05	-0.0011501
20	10	-0.00014117	0.00148182
20	11	0.000158286	-0.00170047
20	12	-0.000129922	0.0017357
20	13	6.97731e-05	-0.0015856
20	14	-7.28565e-06	0.00130538
20	15	-3.31115e-05	-0.000973678
20	16	4.10703e-05	0.000667527
20	17	-2.40769e-05	-0.000428786
20	18	5.75833e-07	0.000253338
20	19	1.54776e-05	-0.000120213
20	20	-1.95613e-05	2.20868e-05
20	21	1.73604e-05	3.28445e-05
20	22	-1.60569e-05	-4.04859e-05
20	23	1.17669e-05	1.48266e-05
20	24	2.9342e-06	1.73658e-05
20	25	-2.41065e-05	-3.19587e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode61_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.00174071	0
0	2	0.00115698	0
0	3	0.000546031	0
0	4	-0.00120739	0
0	5	-0.000216242	0
0	6	0.0019661	0
0	7	-0.0017419	0
0	8	-0.000134435	0
0	9	0.00130404	0
0	10	-0.000542626	0
0	11	-0.000874055	0
0	12	0.00109374	0
0	13	0.000101208	0
0	14	-0.00147662	0
0	15	0.00185164	0
0	16	-0.00105533	0
0	17	-0.000132215	0
0	18	0.000814385	0
0	19	-0.000744814	0
0	20	0.000288653	0
0	21	0.000106305	0
0	22	-0.000261115	0
0	23	0.000248288	0
0	24	-0.00020021	0
0	25	0.000166394	0
1	1	3.73057e-05	-0.110619
1	2	0.000211008	0.14927
1	3	-0.000486809	-0.0554535
1	4	0.000409812	-0.0902755
1	5	-0.000120357	0.150148
1	6	-9.68956e-05	-0.0692304
1	7	0.000183101	-0.0754957
1	8	-6.49285e-05	0.154891
1	9	-0.00025349	-0.105034
1	10	0.000332491	-0.0284319
1	11	0.000225114	0.142345
1	12	-0.00107746	-0.160641
1	13	0.0015924	0.079076
1	14	-0.0016049	0.0498389
1	15	0.0012965	-0.162335
1	16	-0.000822932	0.220085
1	17	0.000308008	-0.219595
1	18	9.50305e-05	0.18026
1	19	-0.000286227	-0.126904
1	20	0.000296946	0.0779578
1	21	-0.000247214	-0.0419221
1	22	0.000234556	0.0195024
1	23	-0.000254828	-0.0075314
1	24	0.000242325	0.00208781
1	25	-0.000181978	-7.0116e-05
2	1	-0.000477147	-0.0488723
2	2	0.000679246	0.0895483
2	3	-7.34423e-05	-0.060023
2	4	-0.000757517	-0.0272583
2	5	0.000682593	0.0869965
2	6	0.000579269	-0.0566764
2	7	-0.00182435	-0.0331646
2	8	0.0014373	0.0928665
2	9	0.00063184	-0.0660085
2	10	-0.00248516	-0.0211679
2	11	0.00228794	0.0936067
2	12	-0.000276861	-0.0965676
2	13	-0.0016257	0.0323051
2	14	0.00188841	0.0555675
2	15	-0.000663022	-0.121271
2	16	-0.000748164	0.143808
2	17	0.00126154	-0.128843
2	18	-0.000816876	0.094963
2	19	8.78147e-05	-0.0594893
2	20	0.000336386	0.0319268
2	21	-0.000364137	-0.0144674
2	22	0.00020487	0.00526372
2	23	-5.85232e-05	-0.00131716
2	24	-4.53825e-06	5.44039e-05
2	25	2.44229e-05	0.000165579
3	1	-5.30618e-05	-0.0225917
3	2	-0.000176408	0.0624751
3	3	0.000958241	-0.0877933
3	4	-0.00174756	0.0685948
3	5	0.00149178	-0.0122114
3	6	-3.71168e-05	-0.041301
3	7	-0.00130547	0.0566125
3	8	0.00109	-0.0324668
3	9	0.000666661	-0.00394437
3	10	-0.00252186	0.0252174
3	11	0.00296142	-0.0242388
3	12	-0.00154966	0.0123305
3	13	-0.000985569	-0.00426849
3	14	0.0034305	0.00644991
3	15	-0.00482495	-0.0155646
3	16	0.00489713	0.0244495
3	17	-0.00401351	-0.0280771
3	18	0.00274876	0.0256691
3	19	-0.00152409	-0.0194488
3	20	0.000550726	0.0123805
3	21	7.57474e-05	-0.00657494
3	22	-0.000329013	0.00281289
3	23	0.000278619	-0.000871527
3	24	-8.56101e-05	0.000103608
3	25	-8.28953e-05	0.000104299
4	1	-0.000376653	-0.0130042
4	2	0.00137223	0.0414462
4	3	-0.00255516	-0.0652737
4	4	0.00289175	0.056489
4	5	-0.00184709	-0.0129896
4	6	7.60833e-05	-0.0339918
4	7	0.00122297	0.0494834
4	8	-0.0015171	-0.0274753
4	9	0.00123506	-0.00785294
4	10	-0.000869884	0.0285985
4	11	0.000251956	-0.0265568
4	12	0.00100059	0.0134345
4	13	-0.0025756	-0.00478333
4	14	0.0035101	0.00666449
4	15	-0.00320344	-0.014716
4	16	0.00198004	0.02135
4	17	-0.000641128	-0.0223595
4	18	-0.00021084	0.0183677
4	19	0.000455388	-0.012353
4	20	-0.000339466	0.00688051
4	21	0.000173398	-0.0030672
4	22	-0.000104909	0.000916249
4	23	0.000116321	3.60261e-05
4	24	-0.000131436	-0.000291907
4	25	9.9815e-05	0.000231929
5	1	-0.000443328	0.0177496
5	2	0.00153562	-0.0763654
5	3	-0.00259389	0.174202
5	4	0.00242383	-0.262048
5	5	-0.000705691	0.270813
5	6	-0.00138932	-0.169089
5	7	0.00223757	-0.00322231
5	8	-0.00137902	0.158066
5	9	-0.000167232	-0.218814
5	10	0.00108385	0.166647
5	11	-0.000794563	-0.0421192
5	12	-0.000457631	-0.0895101
5	13	0.00191878	0.177494
5	14	-0.00280769	-0.20468
5	15	0.00288328	0.182937
5	16	-0.00244106	-0.136688
5	17	0.00178765	0.0879116
5	18	-0.00103772	-0.0491409
5	19	0.000326137	0.0237774
5	20	0.000144346	-0.0097884
5	21	-0.000294975	0.00335864
5	22	0.000231027	-0.00101022
5	23	-0.000101112	0.000367802
5	24	-7.68857e-06	-0.000208494
5	25	6.13212e-05	0.000128927
6	1	3.40768e-05	0.00440583
6	2	-0.000160183	-0.0208497
6	3	0.000476703	0.0504918
6	4	-0.0010054	-0.0774658
6	5	0.0014612	0.0755873
6	6	-0.00121446	-0.0309074
6	7	-0.000218885	-0.0404276
6	8	0.00244688	0.0984521
6	9	-0.0040893	-0.106947
6	10	0.00372926	0.0587667
6	11	-0.00120989	0.0215162
6	12	-0.00217701	-0.0963341
6	13	0.0047511	0.137963
6	14	-0.00555395	-0.140052
6	15	0.00475709	0.114159
6	16	-0.00325634	-0.0780499
6	17	0.00189854	0.0455021
6	18	-0.00103478	-0.0226091
6	19	0.000599981	0.0093644
6	20	-0.000394561	-0.00298672
6	21	0.000260593	0.000492526
6	22	-0.000149307	0.000200686
6	23	8.85275e-05	-0.000217174
6	24	-8.61577e-05	6.1345e-05
6	25	0.000110907	6.16293e-05
7	1	-6.65798e-05	-0.00151336
7	2	0.000278747	0.00989102
7	3	-0.000584532	-0.0347841
7	4	0.000698423	0.0842299
7	5	-0.000285859	-0.15383
7	6	-0.000648909	0.219842
7	7	0.00157914	-0.24621
7	8	-0.00184584	0.204978
7	9	0.0012333	-0.0960724
7	10	-4.7674e-05	-0.0493219
7	11	-0.00110887	0.184666
7	12	0.00164149	-0.271508
7	13	-0.00139963	0.29519
7	14	0.000769746	-0.265467
7	15	-0.0002041	0.205694
7	16	-0.000156439	-0.139775
7	17	0.000345349	0.0838479
7	18	-0.00036073	-0.0443393
7	19	0.000222759	0.0204093
7	20	-4.49755e-05	-0.00786535
7	21	-6.76039e-05	0.00225013
7	22	0.00011435	-0.000238949
7	23	-0.000137626	-0.000219416
7	24	0.000140154	0.000197289
7	25	-0.000113151	-0.000122215
8	1	-4.32384e-05	0.00191981
8	2	0.000195667	-0.0116193
8	3	-0.000348825	0.0362949
8	4	-1.75139e-05	-0.0753967
8	5	0.0014659	0.114672
8	6	-0.00378196	-0.133053
8	7	0.00581374	0.118821
8	8	-0.00628144	-0.0799501
8	9	0.0047838	0.0386402
8	10	-0.00213911	-0.0152756
8	11	-0.000204503	0.0157868
8	12	0.00121446	-0.0312738
8	13	-0.000877471	0.0472822
8	14	-8.49965e-05	-0.0537077
8	15	0.000911926	0.0487231
8	16	-0.00126016	-0.0365614
8	17	0.00119047	0.0230092
8	18	-0.000912603	-0.0121099
8	19	0.000609035	0.00521349
8	20	-0.000371752	-0.00171202
8	21	0.000216867	0.000302356
8	22	-0.000126474	9.93867e-05
8	23	6.77249e-05	-0.000114578
8	24	-1.31632e-05	4.75314e-05
8	25	-4.11589e-05	-1.65538e-05
9	1	7.34328e-07	-0.000136627
9	2	5.23252e-05	0.000947892
9	3	-0.000259077	-0.00324711
9	4	0.000648998	0.00699632
9	5	-0.00104054	-0.0096098
9	6	0.00111132	0.00511421
9	7	-0.000661426	0.0138891
9	8	-0.00026399	-0.0511747
9	9	0.00135751	0.102182
9	10	-0.00212505	-0.154126
9	11	0.0022105	0.191641
9	12	-0.00169169	-0.204132
9	13	0.000971235	0.190113
9	14	-0.000400199	-0.156609
9	15	9.12505e-05	0.114828
9	16	-9.21162e-06	-0.0750849
9	17	5.92867e-05	0.0436438
9	18	-0.000112532	-0.0222973
9	19	9.40126e-05	0.00974102
9	20	-3.77552e-05	-0.00338093
9	21	2.97286e-06	0.000692742
9	22	2.83517e-06	0.000160728
9	23	3.62537e-07	-0.000273468
9	24	-8.51458e-06	0.000183018
9	25	2.29787e-05	-9.49665e-05
10	1	-4.75676e-05	5.20321e-05
10	2	0.000357174	-7.31073e-05
10	3	-0.00126109	-0.00112361
10	4	0.00286643	0.00707151
10	5	-0.00476966	-0.0232318
10	6	0.00623585	0.0536133
10	7	-0.00672279	-0.0959947
10	8	0.00620802	0.139912
10	9	-0.00513478	-0.170514
10	10	0.00409272	0.176536
10	11	-0.00338217	-0.156555
10	12	0.00284967	0.119093
10	13	-0.0022107	-0.0771501
10	14	0.0014265	0.0415406
10	15	-0.000679584	-0.0173065
10	16	0.000153453	0.00416541
10	17	8.07435e-05	0.00102845
10	18	-7.59816e-05	-0.00192906
10	19	-4.13637e-05	0.001301
10	20	0.00013978	-0.000584442
10	21	-0.000148987	0.000167474
10	22	9.38064e-05	1.63976e-05
10	23	-4.09524e-05	-6.33625e-05
10	24	2.04659e-05	3.43482e-05
10	25	-1.75578e-05	3.3787e-06
11	1	-4.00005e-06	-2.41539e-06
11	2	3.22107e-05	-6.87584e-05
11	3	-0.000144192	0.000605519
11	4	0.000380848	-0.00252798
11	5	-0.000689164	0.00721724
11	6	0.00094376	-0.016058
11	7	-0.000996692	0.0296895
11	8	0.000786758	-0.0471999
11	9	-0.000415569	0.0657009
11	10	3.79831e-05	-0.0809279
11	11	0.000240516	0.0888384
11	12	-0.000375791	-0.0873474
11	13	0.000394622	0.0772001
11	14	-0.000345822	-0.0614584
11	15	0.000247839	0.0440624
11	16	-0.000134557	-0.0283674
11	17	6.40044e-05	0.016279
11	18	-4.81943e-05	-0.00819937
11	19	5.74595e-05	0.00351293
11	20	-8.00655e-05	-0.00118225
11	21	0.000110749	0.000209807
11	22	-0.000108672	0.000115616
11	23	3.92178e-05	-0.000185066
11	24	5.9123e-05	0.000173017
11	25	-0.000112598	-0.00014302
12	1	-1.92677e-05	-4.82887e-05
12	2	0.000143503	0.000460733
12	3	-0.000556413	-0.00226314
12	4	0.0014704	0.00758001
12	5	-0.00294766	-0.0191702
12	6	0.00473217	0.0386328
12	7	-0.00629151	-0.0642732
12	8	0.00709364	0.0904824
12	9	-0.00691292	-0.109644
12	10	0.00596687	0.115682
12	11	-0.00474702	-0.10703
12	12	0.00364333	0.0871485
12	13	-0.00274379	-0.0624279
12	14	0.00195773	0.0391181
12	15	-0.00122616	-0.0211373
12	16	0.0005957	0.00954559
12	17	-0.000150337	-0.00333618
12	18	-6.87945e-05	0.00067316
12	19	8.22664e-05	0.000149469
12	20	1.99323e-05	-0.000262511
12	21	-0.000102399	0.000195949
12	22	8.83798e-05	-9.98014e-05
12	23	-1.54022e-05	6.64957e-06
12	24	-4.12801e-05	4.72962e-05
12	25	5.34827e-05	-4.61992e-05
13	1	-2.59565e-06	-3.691e-06
13	2	1.31938e-05	-1.83663e-05
13	3	-5.27883e-05	0.000206529
13	4	0.00017471	-0.000914361
13	5	-0.000392326	0.00271566
13	6	0.000549255	-0.00615665
13	7	-0.000446655	0.011347
13	8	0.000145398	-0.0176771
13	9	9.63351e-05	0.0239131
13	10	-0.00014577	-0.0286303
13	11	6.60931e-05	0.030693
13	12	2.96039e-05	-0.0296145
13	13	-7.64546e-05	0.0257407
13	14	6.41924e-05	-0.020144
13	15	-1.27396e-05	0.0141754
13	16	-4.09128e-05	-0.00892493
13	17	6.59598e-05	0.00495555
13	18	-5.97376e-05	-0.00234951
13	19	3.5576e-05	0.000890918
13	20	-1.77965e-05	-0.000233789
13	21	3.91639e-05	1.84595e-05
13	22	-0.000101645	2.6627e-05
13	23	0.000156273	-2.94783e-05
13	24	-0.000155264	1.70582e-05
13	25	0.000109081	5.39011e-06
14	1	-8.29705e-06	-1.2896e-05
14	2	4.7912e-05	0.000128178
14	3	-0.000185362	-0.000675032
14	4	0.000524202	0.00234462
14	5	-0.00109806	-0.00606166
14	6	0.00184864	0.0125266
14	7	-0.00268742	-0.021546
14	8	0.00341827	0.031597
14	9	-0.00373916	-0.0400966
14	10	0.0035039	0.0444294
14	11	-0.00287119	-0.0432379
14	12	0.00213584	0.0371184
14	13	-0.00151878	-0.0281794
14	14	0.00108638	0.018881
14	15	-0.000769972	-0.0110645
14	16	0.000489374	0.00556433
14	17	-0.000252714	-0.00230269
14	18	0.000101945	0.000693044
14	19	-3.49302e-05	-6.43401e-05
14	20	2.46685e-05	-0.000102739
14	21	-4.88329e-05	0.000111318
14	22	7.46985e-05	-8.63857e-05
14	23	-6.9543e-05	5.71308e-05
14	24	3.95608e-05	-2.6566e-05
14	25	-1.58925e-05	3.86792e-06
15	1	3.67517e-07	2.29986e-06
15	2	2.65397e-06	-2.22095e-06
15	3	-1.49168e-05	2.45113e-05
15	4	3.00874e-05	-0.000170206
15	5	-1.57094e-05	0.00059474
15	6	-4.33125e-05	-0.00146491
15	7	7.63255e-05	0.0028961
15	8	-8.83936e-06	-0.00483063
15	9	-9.98213e-05	0.00691193
15	10	0.000146654	-0.00856567
15	11	-0.000142039	0.00933124
15	12	0.000141667	-0.00908546
15	13	-0.000140973	0.00798706
15	14	0.000121927	-0.00633976
15	15	-8.87988e-05	0.00450987
15	16	3.85754e-05	-0.00284781
15	17	2.04459e-05	0.00157674
15	18	-4.6174e-05	-0.000736691
15	19	1.45089e-05	0.000245132
15	20	4.07083e-05	-5.43305e-06
15	21	-6.70641e-05	-5.79243e-05
15	22	4.47575e-05	2.92985e-05
15	23	4.38835e-06	9.15859e-06
15	24	-3.8748e-05	-1.99347e-05
15	25	3.71394e-05	1.03976e-05
16	1	-4.6976e-06	-2.52739e-06
16	2	2.67006e-05	2.21678e-05
16	3	-7.36153e-05	-0.0001181
16	4	0.000139583	0.000455009
16	5	-0.000249847	-0.00130792
16	6	0.000478324	0.00292311
16	7	-0.00085534	-0.00535005
16	8	0.00128581	0.00833091
16	9	-0.00158714	-0.0112294
16	10	0.00161252	0.0131944
16	11	-0.00136928	-0.0136022
16	12	0.00100784	0.0123877
16	13	-0.000669615	-0.0100086
16	14	0.00039635	0.00716822
16	15	-0.000187455	-0.00451905
16	16	4.14073e-05	0.00247655
16	17	5.74508e-05	-0.00116123
16	18	-0.000124608	0.000460604
16	19	0.000165636	-0.000160716
16	20	-0.000183786	6.03825e-05
16	21	0.000171981	-3.65608e-05
16	22	-0.000123043	4.57004e-05
16	23	5.74967e-05	-7.16944e-05
16	24	-9.93619e-06	9.57767e-05
16	25	-9.47713e-06	-0.000103698
17	1	-3.17412e-06	9.54112e-07
17	2	1.4221e-05	-1.64376e-05
17	3	-3.04057e-05	6.3636e-05
17	4	3.36325e-05	-0.000136434
17	5	1.44927e-06	0.000217937
17	6	-6.96723e-05	-0.000328429
17	7	0.000116613	0.000559489
17	8	-0.000104509	-0.00100342
17	9	7.30733e-05	0.00160881
17	10	-7.57606e-05	-0.00217849
17	11	9.43068e-05	0.00252644
17	12	-8.3334e-05	-0.0025851
17	13	5.46293e-05	0.00238908
17	14	-4.06209e-05	-0.00201618
17	15	2.99008e-05	0.00154222
17	16	-1.24116e-05	-0.00104436
17	17	1.98912e-05	0.000619736
17	18	-6.56839e-05	-0.000331367
17	19	0.000105805	0.00015355
17	20	-9.62506e-05	-2.76315e-05
17	21	4.72794e-05	-5.64206e-05
17	22	-2.74998e-06	7.75082e-05
17	23	-7.88821e-06	-4.94798e-05
17	24	-9.31575e-06	1.59225e-05
17	25	2.67855e-05	1.05193e-06
18	1	3.79811e-07	2.69002e-06
18	2	1.59726e-06	-7.85159e-06
18	3	-3.2614e-06	4.77867e-06
18	4	-1.43763e-06	3.8284e-05
18	5	1.69652e-06	-0.00018484
18	6	3.06692e-05	0.000515958
18	7	-0.000135241	-0.00109364
18	8	0.000329911	0.00191528
18	9	-0.000548372	-0.00284471
18	10	0.000674437	0.00358779
18	11	-0.000664304	-0.00385961
18	12	0.000563793	0.00361374
18	13	-0.000421422	-0.00302643
18	14	0.000264167	0.00229998
18	15	-0.000124073	-0.00156995
18	16	2.47059e-05	0.000935365
18	17	3.71633e-05	-0.000468531
18	18	-7.17302e-05	0.000189154
18	19	8.27229e-05	-6.02333e-05
18	20	-7.85528e-05	1.41147e-05
18	21	6.96044e-05	9.444e-06
18	22	-5.79697e-05	-3.348e-05
18	23	4.33953e-05	4.64695e-05
18	24	-2.92846e-05	-3.68082e-05
18	25	1.93979e-05	1.1133e-05
19	1	-2.63554e-06	1.33607e-06
19	2	1.45216e-05	-2.96488e-06
19	3	-3.17513e-05	6.24358e-06
19	4	2.78649e-05	-1.44809e-05
19	5	1.58187e-05	1.71172e-05
19	6	-8.96985e-05	-1.36249e-05
19	7	0.00017375	5.19073e-05
19	8	-0.000238602	-0.000196412
19	9	0.000262284	0.000447926
19	10	-0.000254165	-0.000724317
19	11	0.000222967	0.000927474
19	12	-0.000161532	-0.00100029
19	13	8.40874e-05	0.000943957
19	14	-2.85665e-05	-0.000802634
19	15	8.45998e-06	0.000621297
19	16	-2.83942e-06	-0.000433263
19	17	5.84795e-06	0.00027165
19	18	-3.55961e-05	-0.000161754
19	19	8.20074e-05	9.99095e-05
19	20	-0.000102015	-5.43225e-05
19	21	7.63149e-05	3.62208e-06
19	22	-2.87547e-05	3.66029e-05
19	23	-9.95064e-06	-4.08937e-05
19	24	2.80911e-05	1.30396e-05
19	25	-2.97354e-05	1.9361e-05
20	1	1.23592e-06	-3.56662e-06
20	2	-5.07691e-06	1.25889e-05
20	3	6.0414e-06	-2.48588e-05
20	4	-6.5528e-06	3.74944e-05
20	5	2.32275e-05	-5.18083e-05
20	6	-4.75102e-05	9.09313e-05
20	7	4.47367e-05	-0.000189679
20	8	8.78702e-07	0.000362187
20	9	-7.15509e-05	-0.000599223
20	10	0.000135691	0.000857568
20	11	-0.000175982	-0.00104026
20	12	0.000193169	0.00105175
20	13	-0.000195221	-0.000893295
20	14	0.000186902	0.000657718
20	15	-0.000158456	-0.000441505
20	16	0.000103846	0.000290989
20	17	-4.11656e-05	-0.000198786
20	18	-4.47645e-06	0.000133568
20	19	2.41124e-05	-7.83507e-05
20	20	-2.54117e-05	3.55017e-05
20	21	1.83859e-05	-6.7514e-06
20	22	-8.67962e-06	-1.35517e-05
20	23	-2.37766e-07	2.9367e-05
20	24	7.03867e-06	-4.11162e-05
20	25	-1.16315e-05	4.66661e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode62_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.000302784	0
0	2	-0.000667315	0
0	3	0.000526927	0
0	4	0.000424336	0
0	5	-0.00126415	0
0	6	0.000829179	0
0	7	0.000721721	0
0	8	-0.00187948	0
0	9	0.00140043	0
0	10	0.000284133	0
0	11	-0.00146911	0
0	12	0.000958335	0
0	13	0.000662502	0
0	14	-0.00159204	0
0	15	0.000707049	0
0	16	0.00121254	0
0	17	-0.00243469	0
0	18	0.00221433	0
0	19	-0.00127109	0
0	20	0.000582457	0
0	21	-0.000343049	0
0	22	0.00018157	0
0	23	0.000105801	0
0	24	-0.000365495	0
0	25	0.000416362	0
1	1	0.00275269	-0.0577834
1	2	-0.00259504	0.0579108
1	3	-0.000756912	0.0123791
1	4	0.00295612	-0.0668553
1	5	-0.00120899	0.0354809
1	6	-0.00199556	0.04241
1	7	0.00248017	-0.0695951
1	8	0.000235479	0.0124573
1	9	-0.00274809	0.0623348
1	10	0.00214416	-0.070321
1	11	0.000906966	0.002089
1	12	-0.00341566	0.0747931
1	13	0.0032509	-0.0891274
1	14	-0.000641637	0.0278916
1	15	-0.00263539	0.0656158
1	16	0.00486952	-0.136867
1	17	-0.00541331	0.158647
1	18	0.00462358	-0.137305
1	19	-0.00324619	0.0959083
1	20	0.00190583	-0.0554902
1	21	-0.000887915	0.0265022
1	22	0.00019933	-0.00998146
1	23	0.00021305	0.00244235
1	24	-0.000380099	0.000137448
1	25	0.000379533	-0.000575436
2	1	-0.00030726	0.00378932
2	2	0.000383151	-0.00714119
2	3	1.27237e-05	0.00506671
2	4	-0.000384193	0.00208484
2	5	0.00018146	-0.00766654
2	6	0.000287048	0.005601
2	7	-9.60029e-05	0.00272856
2	8	-0.00095097	-0.00942353
2	9	0.00172618	0.00786338
2	10	-0.00100327	0.00103389
2	11	-0.00104603	-0.00998978
2	12	0.00287299	0.0119104
2	13	-0.0028276	-0.00536974
2	14	0.000559351	-0.00532393
2	15	0.00252435	0.0142606
2	16	-0.00443635	-0.0178793
2	17	0.00437972	0.0161968
2	18	-0.0031442	-0.0116274
2	19	0.0019212	0.00685185
2	20	-0.00117912	-0.00335543
2	21	0.000716572	0.00134747
2	22	-0.000322434	-0.000416289
2	23	2.44083e-05	7.39496e-05
2	24	0.000130559	2.47165e-05
2	25	-0.000196357	-5.16916e-05
3	1	0.000205978	-0.0683913
3	2	-0.00051753	0.156933
3	3	0.000611026	-0.146107
3	4	-0.000337411	0.00103419
3	5	-0.000133538	0.144606
3	6	0.000529675	-0.132394
3	7	-0.000604745	-0.0288059
3	8	0.000220243	0.166328
3	9	0.00054485	-0.134306
3	10	-0.00132225	-0.0369334
3	11	0.00154931	0.186357
3	12	-0.000734426	-0.184706
3	13	-0.00116389	0.0365614
3	14	0.00344802	0.152702
3	15	-0.00502983	-0.277508
3	16	0.00527415	0.299194
3	17	-0.00438767	-0.243651
3	18	0.00305686	0.16044
3	19	-0.00188637	-0.087369
3	20	0.00112239	0.0391694
3	21	-0.000711582	-0.0138375
3	22	0.000500754	0.0032163
3	23	-0.000389897	9.59483e-05
3	24	0.00034379	-0.000583705
3	25	-0.000321077	0.000324601
4	1	-0.000224236	0.000562083
4	2	0.000570247	-0.00221387
4	3	-0.000468238	0.00457664
4	4	-0.000473992	-0.00575777
4	5	0.00163885	0.00369529
4	6	-0.00178706	0.00138981
4	7	0.000460056	-0.00624072
4	8	0.00137246	0.00697968
4	9	-0.00223686	-0.00266508
4	10	0.00153205	-0.00364487
4	11	3.94667e-05	0.00751734
4	12	-0.00128878	-0.00683015
4	13	0.00167453	0.00303691
4	14	-0.00158056	0.000718804
4	15	0.00164242	-0.00234301
4	16	-0.00200037	0.00188276
4	17	0.0022319	-0.000624087
4	18	-0.00192207	-0.000321992
4	19	0.00115762	0.000622598
4	20	-0.000385368	-0.000468038
4	21	-8.31157e-05	0.000144528
4	22	0.000260273	0.000148074
4	23	-0.000275131	-0.000318795
4	24	0.000206488	0.000370343
4	25	-0.000120966	-0.000352126
5	1	-0.000522334	-0.0245212
5	2	0.00176234	0.0880528
5	3	-0.00272654	-0.15186
5	4	0.00189134	0.138972
5	5	0.000844698	-0.0258286
5	6	-0.00350601	-0.107728
5	7	0.00371824	0.147237
5	8	-0.00106582	-0.0595454
5	9	-0.00240497	-0.0755525
5	10	0.00399498	0.146982
5	11	-0.00261687	-0.111736
5	12	-0.000563925	0.0148884
5	13	0.00340582	0.0682115
5	14	-0.00447623	-0.0953529
5	15	0.00372854	0.0735956
5	16	-0.00208756	-0.0344103
5	17	0.000636948	0.00371705
5	18	5.42996e-05	0.0100117
5	19	-0.000100101	-0.0110176
5	20	-7.53611e-05	0.00691634
5	21	0.000166308	-0.00288628
5	22	-0.000116513	0.000624484
5	23	2.18323e-05	0.000183444
5	24	2.76224e-05	-0.000280543
5	25	-3.5205e-05	0.000148485
6	1	-0.000208542	-0.000945685
6	2	0.000998447	0.00421735
6	3	-0.00234565	-0.00942351
6	4	0.00341915	0.0128673
6	5	-0.00324611	-0.010203
6	6	0.00161644	0.00111014
6	7	0.000665662	0.00931299
6	8	-0.00228341	-0.0144503
6	9	0.00238562	0.0115357
6	10	-0.00112443	-0.00323781
6	11	-0.000659786	-0.00537722
6	12	0.00205159	0.0107963
6	13	-0.00255367	-0.0124595
6	14	0.00232334	0.0115264
6	15	-0.0019109	-0.00925123
6	16	0.00162967	0.00648427
6	17	-0.00134892	-0.00384677
6	18	0.000908036	0.00176871
6	19	-0.000397871	-0.0004148
6	20	-7.43733e-06	-0.000277633
6	21	0.000238616	0.000499631
6	22	-0.000304383	-0.000465592
6	23	0.000245093	0.00033478
6	24	-0.000147041	-0.000202348
6	25	9.61511e-05	0.000110428
7	1	-0.000185828	-0.00159511
7	2	0.0010264	0.00756436
7	3	-0.00273476	-0.0180742
7	4	0.00438777	0.0282124
7	5	-0.00436795	-0.0330967
7	6	0.00210663	0.0342007
7	7	0.00100077	-0.035888
7	8	-0.00267684	0.0340601
7	9	0.00179809	-0.0127975
7	10	0.000670184	-0.0419735
7	11	-0.00273253	0.124108
7	12	0.00311318	-0.204772
7	13	-0.00199463	0.250552
7	14	0.000386265	-0.245677
7	15	0.000874948	0.199412
7	16	-0.00147199	-0.135805
7	17	0.00146257	0.0776116
7	18	-0.00112343	-0.0366227
7	19	0.000765483	0.0135986
7	20	-0.00053747	-0.00342795
7	21	0.000392159	0.000184287
7	22	-0.000225345	0.000304648
7	23	2.81483e-05	-0.000128397
7	24	0.000111309	-1.01034e-05
7	25	-0.000131515	3.41307e-05
8	1	-1.29118e-05	-0.000338532
8	2	6.82713e-05	0.00200596
8	3	-0.000201169	-0.00604877
8	4	0.000387591	0.0119496
8	5	-0.000515102	-0.0169684
8	6	0.000509451	0.0178756
8	7	-0.000464467	-0.0138591
8	8	0.00051756	0.0076635
8	9	-0.000647776	-0.00346992
8	10	0.000776412	0.00343312
8	11	-0.000989253	-0.00629979
8	12	0.00140962	0.0091636
8	13	-0.00189441	-0.0100768
8	14	0.00211087	0.00898406
8	15	-0.00190814	-0.0068665
8	16	0.00145423	0.00464762
8	17	-0.00100991	-0.00283034
8	18	0.000674665	0.00158788
8	19	-0.000407423	-0.00087468
8	20	0.000193579	0.000518697
8	21	-7.07745e-05	-0.000319434
8	22	3.60469e-05	0.000148216
8	23	-3.38888e-05	-2.83474e-06
8	24	2.82898e-05	-6.00352e-05
8	25	-2.05364e-05	3.99102e-05
9	1	-2.78804e-05	0.00214634
9	2	0.000219889	-0.0142343
9	3	-0.000743111	0.0476838
9	4	0.00145666	-0.103992
9	5	-0.00179502	0.160286
9	6	0.00126321	-0.17352
9	7	-0.000121002	0.108688
9	8	-0.000614459	0.0300633
9	9	5.70779e-05	-0.194212
9	10	0.0016972	0.318522
9	11	-0.00367689	-0.359836
9	12	0.00489468	0.317858
9	13	-0.00499784	-0.226812
9	14	0.00421384	0.129796
9	15	-0.00299776	-0.0562087
9	16	0.00180382	0.0143597
9	17	-0.000940684	0.00240767
9	18	0.000467914	-0.00536954
9	19	-0.00024266	0.003412
9	20	9.36539e-05	-0.00112864
9	21	4.65893e-05	-9.55846e-05
9	22	-0.000140762	0.000404802
9	23	0.000135215	-0.000297162
9	24	-4.25859e-05	0.000116368
9	25	-5.87268e-05	1.00769e-05
10	1	4.52865e-06	-1.76458e-05
10	2	-8.69467e-05	0.000129242
10	3	0.000389013	-0.000357218
10	4	-0.000904857	0.000289859
10	5	0.0013591	0.00112014
10	6	-0.0014403	-0.00502575
10	7	0.00109001	0.0115612
10	8	-0.000497685	-0.0190346
10	9	-0.00011715	0.024526
10	10	0.000579781	-0.0257585
10	11	-0.000744419	0.0225313
10	12	0.000651558	-0.0165448
10	13	-0.000559234	0.0101466
10	14	0.000616969	-0.00508249
10	15	-0.000678256	0.00197151
10	16	0.000557728	-0.000526951
10	17	-0.000298864	8.96092e-05
10	18	7.26107e-05	-8.30935e-05
10	19	5.92488e-05	0.000170454
10	20	-0.000142532	-0.000196961
10	21	0.000182296	0.000130339
10	22	-0.000142386	-3.28009e-05
10	23	4.52355e-05	-1.03715e-05
10	24	3.46499e-05	-8.98898e-06
10	25	-5.55531e-05	2.62257e-05
11	1	-7.22952e-07	0.000921884
11	2	-1.44223e-05	-0.00749904
11	3	8.563e-05	0.0304788
11	4	-0.000261399	-0.081738
11	5	0.000663317	0.161636
11	6	-0.00147669	-0.249032
11	7	0.00264104	0.307037
11	8	-0.00364687	-0.304622
11	9	0.00389716	0.237959
11	10	-0.00325343	-0.133613
11	11	0.00209448	0.0315536
11	12	-0.000922172	0.0375402
11	13	3.58921e-05	-0.0647112
11	14	0.000501625	0.0600162
11	15	-0.000725187	-0.0409356
11	16	0.000675041	0.0215938
11	17	-0.000447364	-0.00845189
11	18	0.000215633	0.00185798
11	19	-0.000106255	0.000417165
11	20	0.000106865	-0.000653588
11	21	-0.000135311	0.0002922
11	22	0.000126339	2.65207e-05
11	23	-6.11395e-05	-0.000162569
11	24	-2.11337e-05	0.00017631
11	25	6.45031e-05	-0.000138728
12	1	6.00193e-06	-6.83016e-07
12	2	-3.77668e-05	-1.74423e-05
12	3	0.000168843	0.000124571
12	4	-0.000535376	-0.000452305
12	5	0.00114606	0.00128777
12	6	-0.00174944	-0.00310143
12	7	0.00208423	0.00616561
12	8	-0.00206593	-0.0100031
12	9	0.0016813	0.0133708
12	10	-0.00101102	-0.0149856
12	11	0.000295029	0.0143159
12	12	0.000214299	-0.0117726
12	13	-0.000424869	0.00833724
12	14	0.00044359	-0.00502527
12	15	-0.000432547	0.00250687
12	16	0.000422327	-0.000965764
12	17	-0.000351067	0.000198985
12	18	0.000219133	0.000100367
12	19	-8.3747e-05	-0.000140177
12	20	-2.50323e-05	5.27923e-05
12	21	9.72585e-05	3.22643e-05
12	22	-0.000119147	-3.25254e-05
12	23	9.78624e-05	-2.20974e-05
12	24	-6.42358e-05	5.00776e-05
12	25	4.25845e-05	-2.70687e-05
13	1	4.9228e-06	0.000200343
13	2	-4.11079e-05	-0.00190918
13	3	0.000125092	0.0089635
13	4	-0.000250851	-0.02756
13	5	0.000487277	0.0623809
13	6	-0.000971631	-0.110604
13	7	0.00170369	0.159276
13	8	-0.00243419	-0.190233
13	9	0.00279225	0.190394
13	10	-0.0025413	-0.159748
13	11	0.00179399	0.110888
13	12	-0.000944483	-0.0610743
13	13	0.000316928	0.0232822
13	14	6.90442e-05	-0.00190254
13	15	-0.000336844	-0.00592997
13	16	0.000502191	0.00609503
13	17	-0.000512974	-0.00370016
13	18	0.000390516	0.00149537
13	19	-0.000218804	-0.000236837
13	20	7.75406e-05	-0.000248907
13	21	-1.04191e-05	0.000307574
13	22	1.44711e-05	-0.000202809
13	23	-4.62814e-05	8.48409e-05
13	24	5.63771e-05	-4.14715e-06
13	25	-3.11728e-05	-3.97781e-05
14	1	1.0059e-05	-1.21468e-06
14	2	-5.54744e-05	2.7023e-06
14	3	0.000133796	1.52657e-06
14	4	-0.000222071	-3.89812e-05
14	5	0.000348131	0.000210953
14	6	-0.000547985	-0.000717771
14	7	0.000745583	0.00172718
14	8	-0.000773188	-0.00312988
14	9	0.00054823	0.00447231
14	10	-0.000144409	-0.00523018
14	11	-0.000302609	0.00517713
14	12	0.00064072	-0.00447796
14	13	-0.000729657	0.00347328
14	14	0.000552282	-0.00244509
14	15	-0.000251803	0.00155833
14	16	3.17637e-06	-0.000894654
14	17	0.000114657	0.000457863
14	18	-0.000118598	-0.000191427
14	19	6.63424e-05	4.7065e-05
14	20	-1.93858e-05	-1.08181e-05
14	21	9.5105e-06	5.09e-05
14	22	-1.64274e-05	-9.59096e-05
14	23	9.82532e-07	9.43836e-05
14	24	4.07791e-05	-6.28838e-05
14	25	-8.13442e-05	4.67807e-05
15	1	2.46857e-06	2.97397e-05
15	2	-2.40001e-06	-0.000338919
15	3	-7.36002e-06	0.00182031
15	4	-1.27454e-05	-0.00631776
15	5	0.000148178	0.0160362
15	6	-0.000425966	-0.0317941
15	7	0.000775091	0.051243
15	8	-0.00111259	-0.0688109
15	9	0.00135491	0.0781206
15	10	-0.00136853	-0.0755729
15	11	0.00108274	0.0624136
15	12	-0.000648545	-0.0437271
15	13	0.000330644	0.0254486
15	14	-0.000227473	-0.0116747
15	15	0.000219004	0.00360886
15	16	-0.00017756	-0.000145096
15	17	9.91498e-05	-0.000695341
15	18	-3.50746e-05	0.000528471
15	19	7.91497e-06	-0.000192759
15	20	-1.26067e-05	-3.50033e-05
15	21	3.5108e-05	0.000123766
15	22	-5.0424e-05	-0.00012026
15	23	3.67394e-05	8.21805e-05
15	24	-2.43514e-06	-4.41315e-05
15	25	-2.45277e-05	8.67312e-06
16	1	8.83221e-07	3.45268e-06
16	2	-5.55664e-06	-7.37168e-06
16	3	2.73525e-05	5.32849e-06
16	4	-8.49817e-05	-1.43085e-05
16	5	0.000210659	8.33258e-05
16	6	-0.000435708	-0.000253873
16	7	0.00069201	0.000525702
16	8	-0.000808678	-0.000867036
16	9	0.000677473	0.0011996
16	10	-0.000364676	-0.00139733
16	11	3.8546e-05	0.00136626
16	12	0.000177281	-0.00112122
16	13	-0.000264457	0.000781562
16	14	0.000268007	-0.000480468
16	15	-0.000221643	0.000284626
16	16	0.000130692	-0.000193381
16	17	-2.51317e-05	0.000160139
16	18	-3.17399e-05	-0.00012367
16	19	5.72549e-06	6.15814e-05
16	20	6.46359e-05	-6.95903e-06
16	21	-0.000106322	-1.51903e-06
16	22	8.91247e-05	-2.89337e-05
16	23	-4.0909e-05	5.50984e-05
16	24	9.13709e-07	-4.96353e-05
16	25	1.62645e-05	2.55384e-05
17	1	-1.64844e-06	4.00096e-06
17	2	8.58863e-06	-5.19654e-05
17	3	-9.93368e-06	0.000307707
17	4	-2.63136e-05	-0.00116631
17	5	0.000106745	0.00324803
17	6	-0.000188274	-0.00710231
17	7	0.000252682	0.0126531
17	8	-0.000336969	-0.0188038
17	9	0.000434165	0.0236703
17	10	-0.000449904	-0.0254773
17	11	0.000308522	0.0235624
17	12	-6.21401e-05	-0.0187218
17	13	-0.000148216	0.0126693
17	14	0.00022526	-0.00712871
17	15	-0.000182237	0.00316189
17	16	0.000102973	-0.000949668
17	17	-4.90332e-05	2.92785e-05
17	18	2.17337e-05	0.000213763
17	19	-7.45058e-06	-0.00020512
17	20	-1.08861e-06	0.000143925
17	21	1.46858e-05	-9.23164e-05
17	22	-3.47932e-05	5.59934e-05
17	23	5.06946e-05	-2.89698e-05
17	24	-5.49142e-05	9.32404e-06
17	25	4.52283e-05	-2.30832e-06
18	1	-3.77552e-06	4.15683e-07
18	2	1.71619e-05	-2.52053e-06
18	3	-3.50915e-05	4.23002e-06
18	4	2.68708e-05	-9.37011e-07
18	5	3.32975e-05	1.71411e-05
18	6	-0.000129766	-0.000106971
18	7	0.000230142	0.000265104
18	8	-0.000305815	-0.000400664
18	9	0.000325997	0.000459719
18	10	-0.000260434	-0.000474834
18	11	0.000114435	0.000463925
18	12	3.06247e-05	-0.000400737
18	13	-8.60916e-05	0.000282317
18	14	6.33373e-05	-0.000143596
18	15	-3.80106e-05	3.79641e-05
18	16	4.39309e-05	-1.5428e-05
18	17	-6.30381e-05	6.82868e-05
18	18	7.71805e-05	-0.000122649
18	19	-7.93238e-05	0.000120802
18	20	6.52743e-05	-7.48868e-05
18	21	-3.96388e-05	2.66222e-05
18	22	1.18543e-05	2.40461e-06
18	23	1.10175e-05	-1.17434e-05
18	24	-2.2286e-05	7.69725e-06
18	25	1.90247e-05	1.8039e-06
19	1	-1.2875e-06	2.84321e-07
19	2	3.2263e-06	-8.73314e-06
19	3	1.94429e-07	4.66288e-05
19	4	-1.03813e-05	-0.000171488
19	5	5.92505e-06	0.000517386
19	6	4.09977e-05	-0.00126976
19	7	-0.000106275	0.0025473
19	8	0.000124238	-0.00425057
19	9	-8.53422e-05	0.0059883
19	10	5.08679e-05	-0.00719132
19	11	-6.08428e-05	0.00740646
19	12	9.67223e-05	-0.00657832
19	13	-0.000129326	0.00505081
19	14	0.000143933	-0.00333096
19	15	-0.000126969	0.00185639
19	16	7.71561e-05	-0.000847319
19	17	-2.17224e-05	0.000288353
19	18	-9.32139e-06	-4.05898e-05
19	19	1.53167e-05	-3.62898e-05
19	20	-1.35841e-05	4.04859e-05
19	21	1.30142e-05	-3.11264e-05
19	22	-1.3755e-05	2.61748e-05
19	23	1.48493e-05	-1.67537e-05
19	24	-1.51943e-05	-1.45756e-06
19	25	1.42749e-05	1.80766e-05
20	1	1.20415e-06	-4.85596e-07
20	2	-1.97371e-06	3.37804e-07
20	3	1.9019e-06	2.11705e-06
20	4	-3.40246e-06	-8.75122e-06
20	5	2.37641e-06	2.28464e-05
20	6	3.32291e-06	-4.54286e-05
20	7	-1.01993e-05	7.63249e-05
20	8	1.4609e-05	-0.000117007
20	9	-7.903e-06	0.000151662
20	10	-8.64708e-06	-0.000152066
20	11	1.55685e-05	0.000137282
20	12	-8.33895e-06	-0.000156422
20	13	1.1128e-05	0.000192271
20	14	-3.32749e-05	-0.000171225
20	15	4.76266e-05	7.35293e-05
20	16	-3.75289e-05	2.83008e-05
20	17	2.08636e-05	-5.98402e-05
20	18	-1.50904e-05	2.65637e-05
20	19	1.91084e-05	1.84341e-05
20	20	-2.48316e-05	-3.925e-05
20	21	2.74901e-05	3.32759e-05
20	22	-3.04454e-05	-1.53398e-05
20	23	3.81287e-05	7.69533e-07
20	24	-4.53156e-05	4.72252e-06
20	25	4.2875e-05	-5.42793e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode63_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.215023	0
0	2	-0.0846709	0
0	3	-0.118548	0
0	4	0.109758	0
0	5	0.0704546	0
0	6	-0.146644	0
0	7	0.00884028	0
0	8	0.144498	0
0	9	-0.0958204	0
0	10	-0.0954043	0
0	11	0.180157	0
0	12	-0.0404385	0
0	13	-0.175921	0
0	14	0.2359	0
0	15	-0.0653303	0
0	16	-0.207567	0
0	17	0.400997	0
0	18	-0.43031	0
0	19	0.333247	0
0	20	-0.198338	0
0	21	0.0911284	0
0	22	-0.0307072	0
0	23	0.00604864	0
0	24	0.000490486	0
0	25	-0.000953754	0
1	1	-0.00162996	-0.00210206
1	2	0.00220648	0.00283372
1	3	-0.00075895	-0.00122036
1	4	-0.00139412	-0.00124814
1	5	0.00199565	0.00241463
1	6	-0.000537377	-0.00137774
1	7	-0.00122021	-0.000998781
1	8	0.00142928	0.00275225
1	9	-0.000188617	-0.00237562
1	10	-0.000931474	0.000169179
1	11	0.000945184	0.00208192
1	12	-0.000236362	-0.0027064
1	13	-0.000422144	0.00136642
1	14	0.000738835	0.000988382
1	15	-0.000816294	-0.00304906
1	16	0.000743931	0.00400736
1	17	-0.000509786	-0.00382303
1	18	0.000179443	0.00298557
1	19	0.000118365	-0.00204878
1	20	-0.000367402	0.00129497
1	21	0.000589637	-0.000762231
1	22	-0.000681392	0.000428795
1	23	0.000526747	-0.000267768
1	24	-0.000202244	0.00021489
1	25	-7.31798e-05	-0.00018772
2	1	0.117038	0.000363055
2	2	-0.180666	-0.00118133
2	3	0.0579142	0.00192239
2	4	0.132761	-0.00144761
2	5	-0.150554	-0.000472767
2	6	-0.033426	0.00203794
2	7	0.183295	-0.00116417
2	8	-0.104538	-0.00155757
2	9	-0.108561	0.00317177
2	10	0.199277	-0.00179877
2	11	-0.0610401	-0.00138791
2	12	-0.153974	0.00362004
2	13	0.221699	-0.00316478
2	14	-0.0749595	0.00043054
2	15	-0.16516	0.00285473
2	16	0.33291	-0.00504204
2	17	-0.354977	0.00543079
2	18	0.268652	-0.00440265
2	19	-0.153598	0.00289327
2	20	0.0657975	-0.00162983
2	21	-0.0191629	0.000841183
2	22	0.00212864	-0.000465554
2	23	0.0011466	0.000354784
2	24	-0.000631637	-0.000338593
2	25	6.9859e-05	0.000294954
3	1	0.000906541	-0.000245304
3	2	-0.00239709	0.000555538
3	3	0.00317272	-0.000713868
3	4	-0.00224664	0.000686076
3	5	0.000161265	-0.000398001
3	6	0.0015339	-0.000165263
3	7	-0.00179167	0.000642577
3	8	0.000855408	-0.000596891
3	9	0.000322936	9.52366e-05
3	10	-0.00108148	0.000290665
3	11	0.00129858	-0.000190324
3	12	-0.00106563	-7.09857e-05
3	13	0.000522069	-6.9836e-05
3	14	0.000143613	0.000723633
3	15	-0.000757938	-0.00148426
3	16	0.00118753	0.00183813
3	17	-0.00132125	-0.00157267
3	18	0.00114982	0.00090441
3	19	-0.000831713	-0.000265812
3	20	0.00055326	-6.45993e-05
3	21	-0.000343365	0.000134521
3	22	0.000125752	-0.000147526
3	23	0.000107247	0.00020189
3	24	-0.00027004	-0.000246929
3	25	0.000298255	0.000228268
4	1	0.0547856	-0.000710053
4	2	-0.153472	0.0018438
4	3	0.187502	-0.00191506
4	4	-0.071254	0.000173245
4	5	-0.107946	0.00175656
4	6	0.161523	-0.00163858
4	7	-0.0277599	-0.000486877
4	8	-0.140847	0.00221932
4	9	0.151073	-0.00150646
4	10	0.0120537	-0.00115438
4	11	-0.177847	0.00333846
4	12	0.178726	-0.00306752
4	13	-0.00767857	0.000376089
4	14	-0.20397	0.00302549
4	15	0.322967	-0.00528315
4	16	-0.311718	0.00567491
4	17	0.219957	-0.00467413
4	18	-0.118251	0.00313966
4	19	0.0477256	-0.00166396
4	20	-0.0132925	0.000532515
4	21	0.00189061	0.000113446
4	22	1.28063e-05	-0.000301049
4	23	0.00020988	0.000247887
4	24	-0.000260696	-0.000170132
4	25	3.15837e-05	0.000119381
5	1	6.23461e-06	0.000347709
5	2	3.85583e-05	-0.00128837
5	3	-0.000456439	0.00252692
5	4	0.00153974	-0.00332103
5	5	-0.00280033	0.00309001
5	6	0.00297983	-0.00185907
5	7	-0.00127654	0.000308175
5	8	-0.00147507	0.000814417
5	9	0.00329508	-0.0014177
5	10	-0.00294284	0.00179268
5	11	0.000988503	-0.00177656
5	12	0.00108108	0.000872143
5	13	-0.00228686	0.000823146
5	14	0.00252549	-0.00243302
5	15	-0.00213993	0.00316509
5	16	0.00154934	-0.00293964
5	17	-0.0010867	0.00219533
5	18	0.000857547	-0.00143023
5	19	-0.000720588	0.000906939
5	20	0.000522891	-0.000602004
5	21	-0.000294274	0.000366358
5	22	0.000137744	-0.000122827
5	23	-6.27914e-05	-8.54563e-05
5	24	2.56598e-05	0.000187368
5	25	-1.45811e-05	-0.000171184
6	1	0.018125	-0.000610086
6	2	-0.0734681	0.00244828
6	3	0.14197	-0.00481622
6	4	-0.148882	0.00556259
6	5	0.0496742	-0.00326551
6	6	0.0923832	-0.000860061
6	7	-0.148268	0.00379541
6	8	0.0575885	-0.00348902
6	9	0.0988614	0.000597518
6	10	-0.175682	0.00233096
6	11	0.101728	-0.00308296
6	12	0.065836	0.00138503
6	13	-0.209953	0.00129312
6	14	0.255599	-0.0032892
6	15	-0.209443	0.00392842
6	16	0.126205	-0.00342637
6	17	-0.0554466	0.00230541
6	18	0.0158114	-0.00108657
6	19	-0.00140469	0.000181347
6	20	-0.000798613	0.000212596
6	21	-8.81149e-05	-0.000192711
6	22	0.000630716	4.69049e-05
6	23	-0.000538074	2.40299e-05
6	24	0.000276733	-3.18571e-05
6	25	-0.000119688	4.49173e-05
7	1	7.69233e-05	8.59653e-05
7	2	-0.000277966	-0.000263397
7	3	0.000538601	0.00020646
7	4	-0.000752518	0.000570288
7	5	0.00089546	-0.00220441
7	6	-0.00109946	0.00416083
7	7	0.00151281	-0.00529502
7	8	-0.00192296	0.00460029
7	9	0.00168812	-0.00217507
7	10	-0.000312067	-0.000778032
7	11	-0.00190034	0.00302248
7	12	0.00394029	-0.00418651
7	13	-0.00491008	0.00455033
7	14	0.00465477	-0.00435656
7	15	-0.00365763	0.00369688
7	16	0.00250774	-0.00278496
7	17	-0.00153867	0.00192278
7	18	0.00085383	-0.00126889
7	19	-0.00046145	0.000826509
7	20	0.00029231	-0.000554914
7	21	-0.000219023	0.000402073
7	22	0.000152689	-0.000309129
7	23	-7.49465e-05	0.000227166
7	24	-4.27856e-06	-0.00013354
7	25	6.05179e-05	4.55123e-05
8	1	0.00495789	-0.000177627
8	2	-0.0268268	0.000962019
8	3	0.0710588	-0.00252391
8	4	-0.114506	0.00409566
8	5	0.111383	-0.00433183
8	6	-0.0376009	0.00256428
8	7	-0.0706593	0.00039399
8	8	0.136063	-0.00270521
8	9	-0.106559	0.00281626
8	10	0.00190892	-0.000644435
8	11	0.106138	-0.00239243
8	12	-0.155399	0.00461395
8	13	0.135269	-0.00522274
8	14	-0.0788277	0.00442379
8	15	0.0262891	-0.00294955
8	16	0.00237825	0.00152255
8	17	-0.00949926	-0.000526509
8	18	0.00652604	1.8675e-05
8	19	-0.00238034	0.000109803
8	20	0.000247663	-4.58617e-05
8	21	0.000197665	-2.00299e-05
8	22	-4.8245e-05	1.71316e-05
8	23	-6.58187e-05	-3.91759e-06
8	24	2.76243e-05	2.42762e-05
8	25	7.25282e-05	-4.03127e-05
9	1	4.16273e-05	2.63182e-05
9	2	-0.000188783	-0.000188607
9	3	0.000358185	0.00060768
9	4	-0.000225522	-0.00122324
9	5	-0.000439945	0.00177249
9	6	0.00135362	-0.00196569
9	7	-0.00183204	0.00174583
9	8	0.00139136	-0.00147708
9	9	-0.000212832	0.00165665
9	10	-0.00104561	-0.0022797
9	11	0.00185661	0.0027511
9	12	-0.00209283	-0.00256897
9	13	0.00185898	0.00183006
9	14	-0.00133811	-0.000963993
9	15	0.0007441	0.000260472
9	16	-0.000252997	0.000196482
9	17	-4.9417e-05	-0.000362461
9	18	0.000164774	0.00024886
9	19	-0.000154575	-1.70955e-05
9	20	8.96236e-05	-0.000135856
9	21	-1.0989e-05	0.000152433
9	22	-5.21316e-05	-0.000102026
9	23	6.61611e-05	5.50341e-05
9	24	-2.96346e-05	-2.50192e-05
9	25	-1.43294e-05	-5.85265e-07
10	1	0.00115402	-4.04649e-05
10	2	-0.00798421	0.000216961
10	3	0.0273619	-0.000605514
10	4	-0.0600772	0.00110033
10	5	0.0920861	-0.00134356
10	6	-0.0991115	0.00088184
10	7	0.066473	0.000456766
10	8	-0.00605907	-0.00226295
10	9	-0.0491094	0.00374217
10	10	0.0699123	-0.00425605
10	11	-0.0523086	0.00368654
10	12	0.0161664	-0.00239922
10	13	0.0136926	0.000971698
10	14	-0.0249727	7.69928e-05
10	15	0.0208346	-0.000504081
10	16	-0.0112117	0.000418473
10	17	0.00364884	-0.00012329
10	18	-0.000270827	-0.000115221
10	19	-0.000299029	0.000186032
10	20	5.46554e-06	-0.000123042
10	21	0.000156578	2.46651e-05
10	22	-8.72802e-05	3.3616e-05
10	23	-2.66205e-05	-4.44235e-05
10	24	7.91396e-05	4.95463e-05
10	25	-7.22797e-05	-7.52169e-05
11	1	4.14892e-06	1.12935e-05
11	2	-5.60309e-05	-5.76815e-05
11	3	0.000186487	0.000169276
11	4	-0.000280998	-0.000405836
11	5	0.000116393	0.000838719
11	6	0.000384905	-0.00139869
11	7	-0.00104262	0.00184153
11	8	0.00158604	-0.00200779
11	9	-0.00181225	0.00201671
11	10	0.00166234	-0.00208123
11	11	-0.00124226	0.00218032
11	12	0.000709532	-0.00209024
11	13	-0.000184045	0.00172314
11	14	-0.000213746	-0.00120409
11	15	0.000387816	0.000665377
11	16	-0.000356932	-0.000171117
11	17	0.000229089	-0.000192541
11	18	-0.00010011	0.000323933
11	19	4.61551e-06	-0.000233921
11	20	5.76732e-05	5.85977e-05
11	21	-8.03931e-05	6.36045e-05
11	22	5.63421e-05	-7.97174e-05
11	23	-2.51525e-06	2.50709e-05
11	24	-4.34674e-05	2.68292e-05
11	25	5.50066e-05	-3.06338e-05
12	1	0.000207158	-6.48747e-06
12	2	-0.00173126	4.77416e-05
12	3	0.007218	-0.000181569
12	4	-0.019639	0.000466995
12	5	0.0386776	-0.000866965
12	6	-0.0578012	0.00118487
12	7	0.0665453	-0.00116914
12	8	-0.0579642	0.000703962
12	9	0.034905	9.44988e-05
12	10	-0.00874632	-0.000938239
12	11	-0.00871643	0.00150509
12	12	0.0130192	-0.00159279
12	13	-0.00806372	0.00122636
12	14	0.00103917	-0.000617326
12	15	0.00313318	2.36145e-05
12	16	-0.00364876	0.000357609
12	17	0.00222774	-0.000457693
12	18	-0.000745919	0.000356927
12	19	1.76022e-05	-0.000200647
12	20	9.46707e-05	9.30058e-05
12	21	-6.04609e-06	-5.96168e-05
12	22	-5.6581e-05	6.41958e-05
12	23	6.85237e-05	-6.38861e-05
12	24	-5.52937e-05	5.34675e-05
12	25	3.20526e-05	-4.90319e-05
13	1	4.50143e-06	-2.84652e-06
13	2	-2.14287e-05	2.13214e-05
13	3	4.30702e-05	-8.20566e-05
13	4	-4.80878e-05	0.000188117
13	5	1.3983e-05	-0.000289829
13	6	8.64426e-05	0.000356884
13	7	-0.000238658	-0.000409337
13	8	0.000351827	0.000415119
13	9	-0.000343067	-0.000306312
13	10	0.000239554	0.000134038
13	11	-0.000143398	-4.76451e-05
13	12	9.75296e-05	9.44533e-05
13	13	-4.7805e-05	-0.000135109
13	14	-4.91679e-05	1.73771e-05
13	15	0.000141195	0.000206083
13	16	-0.000153802	-0.000343214
13	17	0.000103023	0.000309579
13	18	-6.22932e-05	-0.000190089
13	19	6.47146e-05	0.000102929
13	20	-9.33008e-05	-9.72435e-05
13	21	0.000121882	0.000149662
13	22	-0.000129436	-0.00019963
13	23	0.000103899	0.000194696
13	24	-5.61723e-05	-0.000130409
13	25	1.51864e-05	5.30698e-05
14	1	2.50116e-05	3.59541e-06
14	2	-0.000259372	-7.06238e-06
14	3	0.00130563	-2.42858e-05
14	4	-0.00426037	0.000121311
14	5	0.0100941	-0.000250943
14	6	-0.0183947	0.00034551
14	7	0.0265842	-0.000375756
14	8	-0.0308463	0.000359861
14	9	0.0286195	-0.00030225
14	10	-0.0206819	0.00018115
14	11	0.0107633	-1.47107e-05
14	12	-0.00293731	-0.000146701
14	13	-0.000854506	0.000271209
14	14	0.00127	-0.000317039
14	15	-0.000231889	0.000240415
14	16	-0.000659145	-8.2371e-05
14	17	0.000823957	-4.77049e-05
14	18	-0.000497764	8.7698e-05
14	19	0.000149959	-4.96291e-05
14	20	-2.33243e-05	-2.5737e-05
14	21	5.67596e-05	8.7485e-05
14	22	-0.000103091	-9.87705e-05
14	23	0.000106908	6.52299e-05
14	24	-8.96476e-05	-1.70768e-05
14	25	7.13254e-05	-2.33728e-05
15	1	3.12327e-06	-1.25724e-06
15	2	-1.41795e-05	9.15734e-06
15	3	1.72342e-05	-3.2185e-05
15	4	3.27546e-05	6.89979e-05
15	5	-0.000167126	-0.000109906
15	6	0.000387066	0.000158108
15	7	-0.000653769	-0.000243713
15	8	0.00083244	0.000374185
15	9	-0.000769878	-0.00045514
15	10	0.000491794	0.000388999
15	11	-0.000207764	-0.000255611
15	12	9.33732e-05	0.000223599
15	13	-0.000135763	-0.000301043
15	14	0.000195711	0.000330012
15	15	-0.000169117	-0.000217236
15	16	6.85504e-05	3.32647e-05
15	17	3.46808e-05	0.000111999
15	18	-0.000100477	-0.000175159
15	19	0.000126369	0.000164387
15	20	-0.000120945	-0.000112027
15	21	0.00010537	7.01033e-05
15	22	-0.000102348	-6.96254e-05
15	23	0.000109616	8.68376e-05
15	24	-0.000104094	-8.53677e-05
15	25	7.33881e-05	6.27851e-05
16	1	-1.35055e-06	-2.14462e-06
16	2	-8.77089e-06	6.92517e-06
16	3	0.000123959	-1.2667e-05
16	4	-0.000586968	1.1215e-05
16	5	0.00175267	-9.24097e-06
16	6	-0.00388141	4.82293e-05
16	7	0.00677036	-0.000127258
16	8	-0.00953895	0.000165747
16	9	0.0109829	-0.00012399
16	10	-0.010342	7.20898e-05
16	11	0.0078607	-7.90727e-05
16	12	-0.00465664	0.000103033
16	13	0.00197262	-5.67e-05
16	14	-0.000448497	-5.52753e-05
16	15	-2.13744e-05	0.000134887
16	16	-7.04137e-05	-0.000115492
16	17	0.000247755	2.94309e-05
16	18	-0.000261455	5.02871e-05
16	19	0.000112555	-8.15323e-05
16	20	6.60344e-05	6.07528e-05
16	21	-0.000168053	-8.88126e-06
16	22	0.000184866	-4.04353e-05
16	23	-0.000158716	6.20872e-05
16	24	0.000118132	-5.33109e-05
16	25	-7.38487e-05	2.74516e-05
17	1	4.68212e-07	-1.25202e-06
17	2	1.48779e-06	4.94443e-06
17	3	-1.22193e-05	-6.1129e-06
17	4	3.77091e-05	6.86872e-06
17	5	-8.44244e-05	-1.83134e-05
17	6	0.000157097	4.63216e-05
17	7	-0.000253143	-0.000102277
17	8	0.000342231	0.000177382
17	9	-0.000361646	-0.000203841
17	10	0.000281304	0.000117025
17	11	-0.000156649	4.12093e-05
17	12	7.771e-05	-0.000153107
17	13	-8.32855e-05	0.000169143
17	14	0.000139926	-0.000130888
17	15	-0.000178382	7.10816e-05
17	16	0.00014895	1.56689e-07
17	17	-6.22425e-05	-4.9204e-05
17	18	-2.79547e-05	4.48777e-05
17	19	7.26999e-05	-9.58508e-06
17	20	-6.01908e-05	-5.97087e-06
17	21	2.09977e-05	-1.00644e-05
17	22	4.34657e-06	2.77953e-05
17	23	-2.78351e-06	-2.41475e-05
17	24	-1.22657e-05	1.57881e-07
17	25	2.35074e-05	3.13842e-05
18	1	-3.14314e-06	-4.1419e-07
18	2	1.22293e-05	3.5245e-06
18	3	-2.02717e-05	-2.69188e-06
18	4	-3.83389e-06	-1.25211e-05
18	5	0.000128479	2.1115e-05
18	6	-0.000440299	2.56589e-05
18	7	0.00100226	-0.000146874
18	8	-0.00178723	0.000285492
18	9	0.00259617	-0.000340487
18	10	-0.0031042	0.000282698
18	11	0.00305591	-0.000199348
18	12	-0.00243483	0.000162145
18	13	0.00149989	-0.000128603
18	14	-0.00063426	4.38505e-05
18	15	9.02847e-05	5.81806e-05
18	16	0.000113513	-0.000109384
18	17	-0.000102984	9.01393e-05
18	18	3.15485e-05	-3.53449e-05
18	19	-9.11962e-07	-9.39433e-06
18	20	2.8053e-05	2.50077e-05
18	21	-7.61475e-05	-1.86936e-05
18	22	0.000110512	6.66223e-06
18	23	-0.000118234	-2.07167e-06
18	24	0.000100926	6.85153e-06
18	25	-7.27949e-05	-1.43458e-05
19	1	-1.75789e-06	1.27293e-06
19	2	1.35547e-05	-4.87768e-06
19	3	-3.79543e-05	1.01664e-05
19	4	5.77601e-05	-1.20602e-05
19	5	-5.58769e-05	1.03688e-05
19	6	4.42594e-05	-2.19407e-05
19	7	-4.57222e-05	5.19769e-05
19	8	4.63012e-05	-7.4772e-05
19	9	-2.00575e-05	7.33795e-05
19	10	-1.12124e-05	-7.05821e-05
19	11	1.11951e-05	0.000100009
19	12	1.46078e-05	-0.000156231
19	13	-4.19407e-05	0.00019883
19	14	5.92382e-05	-0.000200353
19	15	-6.18761e-05	0.000162329
19	16	5.55334e-05	-0.000101382
19	17	-5.065e-05	4.6711e-05
19	18	4.50993e-05	-2.77738e-05
19	19	-3.70741e-05	4.25424e-05
19	20	3.43111e-05	-5.93463e-05
19	21	-4.0292e-05	5.2562e-05
19	22	4.85755e-05	-2.24082e-05
19	23	-4.92825e-05	-8.258e-06
19	24	3.99427e-05	1.25069e-05
19	25	-2.86066e-05	1.45859e-05
20	1	2.90803e-07	-7.64497e-07
20	2	-2.7396e-06	-6.44226e-07
20	3	8.90159e-06	8.54105e-06
20	4	-1.73831e-05	-2.66057e-05
20	5	2.84705e-05	6.10035e-05
20	6	-4.72758e-05	-0.000103412
20	7	9.32895e-05	0.000124259
20	8	-0.000207258	-9.79939e-05
20	9	0.000410494	3.42379e-05
20	10	-0.00064917	1.48669e-05
20	11	0.000806372	-4.80551e-06
20	12	-0.000795399	-4.61396e-05
20	13	0.000633315	8.38339e-05
20	14	-0.000400752	-8.63623e-05
20	15	0.00016903	7.23664e-05
20	16	9.09517e-06	-6.23302e-05
20	17	-9.8291e-05	6.13469e-05
20	18	0.000104591	-6.22267e-05
20	19	-6.6928e-05	5.25636e-05
20	20	1.93566e-05	-3.052e-05
20	21	1.68731e-05	1.09902e-05
20	22	-2.54983e-05	-5.24796e-06
20	23	6.84853e-06	7.17896e-06
20	24	1.54532e-05	-6.82679e-06
20	25	-1.66714e-05	3.30839e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode6_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.032415	0
0	2	-0.0546779	0
0	3	0.0661934	0
0	4	-0.0544547	0
0	5	0.0187517	0
0	6	0.0265624	0
0	7	-0.0630311	0
0	8	0.0798385	0
0	9	-0.0774458	0
0	10	0.0632707	0
0	11	-0.045366	0
0	12	0.0289715	0
0	13	-0.0162121	0
0	14	0.00728824	0
0	15	-0.00171869	0
0	16	-0.00113089	0
0	17	0.00200853	0
0	18	-0.00174266	0
0	19	0.00107654	0
0	20	-0.00048344	0
0	21	0.000115517	0
0	22	7.36686e-05	0
0	23	-0.000166739	0
0	24	0.000204445	0
0	25	-0.000187568	0
1	1	0.00195432	-0.299071
1	2	-0.00453333	0.550049
1	3	0.00636169	-0.565264
1	4	-0.00612263	0.298087
1	5	0.00404532	0.144392
1	6	-0.00145509	-0.581294
1	7	-0.000792011	0.861477
1	8	0.00254259	-0.927304
1	9	-0.00347078	0.814543
1	10	0.00306552	-0.608322
1	11	-0.00146753	0.392425
1	12	-0.00037363	-0.218964
1	13	0.00151114	0.104216
1	14	-0.00169686	-0.0406238
1	15	0.00127149	0.0115952
1	16	-0.000701558	-0.00142784
1	17	0.000322334	-0.000661806
1	18	-0.000254576	0.000385344
1	19	0.000390629	5.14453e-05
1	20	-0.000491271	-0.000187772
1	21	0.000396822	0.000151517
1	22	-0.000185917	-0.000120754
1	23	5.54143e-05	0.000131441
1	24	-7.20546e-05	-0.000129067
1	25	0.000148433	0.0001027
2	1	-0.00664683	-0.000736102
2	2	0.0148318	0.00172422
2	3	-0.0174847	-0.00204209
2	4	0.0125085	0.000793163
2	5	-0.00455151	0.00211917
2	6	-0.000769822	-0.00570786
2	7	0.00178001	0.0086135
2	8	-0.000285969	-0.00997562
2	9	-0.00144946	0.00959549
2	10	0.00239779	-0.00780354
2	11	-0.00258642	0.00538315
2	12	0.00238407	-0.00320137
2	13	-0.00208745	0.0017062
2	14	0.0018052	-0.000867043
2	15	-0.00150229	0.000444083
2	16	0.00112896	-0.000211753
2	17	-0.000729783	9.33661e-05
2	18	0.00045717	-0.000104436
2	19	-0.000397841	0.000162548
2	20	0.000421937	-0.000138774
2	21	-0.000329219	3.82512e-05
2	22	8.00938e-05	5.29348e-05
2	23	0.00019172	-9.76392e-05
2	24	-0.000349326	0.00010437
2	25	0.000373711	-8.25715e-05
3	1	0.000568138	-0.132755
3	2	-0.0018595	0.460523
3	3	0.00379997	-0.936563
3	4	-0.00625869	1.40046
3	5	0.00886736	-1.67954
3	6	-0.0108081	1.68543
3	7	0.0111909	-1.44733
3	8	-0.00959125	1.07567
3	9	0.00637154	-0.69475
3	10	-0.00265833	0.389225
3	11	-0.000219162	-0.187406
3	12	0.00153686	0.0758268
3	13	-0.00149447	-0.0244635
3	14	0.000802514	0.00540849
3	15	-7.62747e-05	-0.000270964
3	16	-0.000415101	-0.00029534
3	17	0.00063527	6.82561e-06
3	18	-0.000639034	7.85698e-05
3	19	0.000558084	4.52186e-05
3	20	-0.000522784	-0.000128776
3	21	0.000521485	6.95848e-05
3	22	-0.000454556	4.66992e-05
3	23	0.000297375	-0.00011724
3	24	-0.000110296	0.000129019
3	25	-4.07224e-05	-0.000129061
4	1	-0.000862907	-0.000189439
4	2	0.00282912	0.000716925
4	3	-0.00459635	-0.00178271
4	4	0.00437969	0.00357415
4	5	-0.00224335	-0.00576812
4	6	-5.63614e-05	0.00732589
4	7	0.0012495	-0.00723877
4	8	-0.00144748	0.00543916
4	9	0.00124917	-0.00282639
4	10	-0.000944946	0.00050677
4	11	0.000624556	0.000873953
4	12	-0.000394321	-0.00128554
4	13	0.000230072	0.0011051
4	14	5.37423e-05	-0.000780771
4	15	-0.000542283	0.000569068
4	16	0.00103948	-0.000469677
4	17	-0.00120163	0.000386611
4	18	0.000880718	-0.000300186
4	19	-0.000318964	0.000252634
4	20	-8.37821e-05	-0.000257982
4	21	0.000168272	0.000273266
4	22	-7.39338e-05	-0.000244127
4	23	-2.11967e-05	0.000149006
4	24	6.32102e-05	-1.18696e-05
4	25	-6.48301e-05	-9.8648e-05
5	1	0.000149192	-0.0103914
5	2	-0.000541942	0.0491034
5	3	0.00101187	-0.128717
5	4	-0.0012148	0.23898
5	5	0.00105179	-0.346479
5	6	-0.000859871	0.412112
5	7	0.00110423	-0.413158
5	8	-0.00188586	0.354202
5	9	0.00276329	-0.261186
5	10	-0.00314207	0.165307
5	11	0.0027983	-0.0885947
5	12	-0.00195587	0.0386526
5	13	0.00102185	-0.0120997
5	14	-0.000344318	0.00114622
5	15	8.9835e-05	0.00158874
5	16	-0.000220616	-0.0011782
5	17	0.000551031	0.000268658
5	18	-0.000836378	0.000238489
5	19	0.000889171	-0.000291528
5	20	-0.0006921	8.5247e-05
5	21	0.000393624	0.000163115
5	22	-0.00017466	-0.000289279
5	23	0.000106309	0.000254528
5	24	-0.000125013	-0.000154084
5	25	0.000131757	8.95412e-05
6	1	-0.000114485	-1.78451e-05
6	2	0.000443174	-1.64154e-05
6	3	-0.000913367	0.000262115
6	4	0.00130297	-0.000657051
6	5	-0.00142571	0.000800343
6	6	0.00113631	-0.000447538
6	7	-0.000330292	-0.000115884
6	8	-0.000796076	0.000443864
6	9	0.00172805	-0.000363382
6	10	-0.00206241	-9.18212e-05
6	11	0.00177973	0.000750547
6	12	-0.00118378	-0.00126554
6	13	0.000720033	0.00137486
6	14	-0.000633865	-0.00116573
6	15	0.00071303	0.000906364
6	16	-0.000554191	-0.000754889
6	17	7.1988e-05	0.000688047
6	18	0.000438691	-0.000577952
6	19	-0.000685197	0.00034491
6	20	0.000631439	-6.77774e-05
6	21	-0.000412995	-0.000106396
6	22	0.000161564	0.000122129
6	23	5.07622e-05	-4.27416e-05
6	24	-0.000179025	-2.79995e-05
6	25	0.00020123	3.39711e-05
7	1	1.85241e-05	-0.000757392
7	2	-3.57643e-05	0.00447907
7	3	-0.000129157	-0.0140164
7	4	0.000750276	0.0302126
7	5	-0.00185832	-0.0499607
7	6	0.00305214	0.0669773
7	7	-0.00374095	-0.0750202
7	8	0.00360933	0.0713041
7	9	-0.00283463	-0.0578374
7	10	0.00182539	0.0399546
7	11	-0.00087802	-0.0232597
7	12	0.00015355	0.011089
7	13	0.000247135	-0.00392361
7	14	-0.000322511	0.000511995
7	15	0.000189153	0.000698447
7	16	-2.67141e-05	-0.000826804
7	17	-1.88759e-05	0.000544047
7	18	-8.15921e-05	-0.000233375
7	19	0.000251161	3.30171e-05
7	20	-0.000372337	6.26853e-05
7	21	0.00036441	-7.09793e-05
7	22	-0.00024701	3.3562e-05
7	23	0.000111908	-2.38459e-05
7	24	-3.06407e-05	5.27646e-05
7	25	7.0005e-06	-6.48779e-05
8	1	7.96163e-06	-5.90869e-06
8	2	-4.92592e-05	1.25352e-05
8	3	0.000153977	-1.79942e-05
8	4	-0.000275951	4.28126e-05
8	5	0.000229294	-0.000124165
8	6	0.000117876	0.000298774
8	7	-0.000559613	-0.000555696
8	8	0.000684409	0.000779669
8	9	-0.00030382	-0.000822317
8	10	-0.000385663	0.000685801
8	11	0.000990599	-0.000516763
8	12	-0.00120394	0.000405756
8	13	0.00103417	-0.000331708
8	14	-0.000757694	0.00028339
8	15	0.000574014	-0.000283618
8	16	-0.000444164	0.000273783
8	17	0.000282293	-0.000150019
8	18	-0.000111055	-5.45155e-05
8	19	-1.90666e-06	0.000185417
8	20	4.80532e-05	-0.000156894
8	21	-7.04763e-05	3.11349e-05
8	22	9.53942e-05	6.49606e-05
8	23	-0.000114704	-6.14097e-05
8	24	0.000116065	-9.0979e-06
8	25	-9.78574e-05	6.47522e-05
9	1	1.53301e-05	-4.78843e-05
9	2	-7.48551e-05	0.000356273
9	3	0.000184865	-0.00137197
9	4	-0.000240191	0.00347365
9	5	6.63369e-05	-0.00643479
9	6	0.000296625	0.00929717
9	7	-0.000545314	-0.0109262
9	8	0.000512295	0.0107134
9	9	-0.000319908	-0.00883074
9	10	0.000110556	0.00605075
9	11	5.12967e-05	-0.00335301
9	12	-0.000106296	0.00147389
9	13	4.27805e-05	-0.000602687
9	14	6.53412e-05	0.000399912
9	15	-0.000120251	-0.0003564
9	16	8.93845e-05	0.000199057
9	17	-2.41838e-05	2.00267e-05
9	18	-1.16569e-05	-0.000155288
9	19	-8.34172e-07	0.000171143
9	20	3.50291e-05	-0.000119508
9	21	-4.00803e-05	6.12085e-05
9	22	-9.68599e-06	-3.15926e-05
9	23	8.0019e-05	1.84354e-05
9	24	-0.000123116	6.22087e-06
9	25	0.00013412	-3.65588e-05
10	1	1.137e-05	1.29656e-05
10	2	-7.81401e-05	-3.76322e-05
10	3	0.000233251	1.41281e-05
10	4	-0.000391904	8.79769e-05
10	5	0.000438198	-0.000149133
10	6	-0.00040459	4.34598e-05
10	7	0.000366387	0.000108214
10	8	-0.000268569	-8.69239e-05
10	9	4.32346e-05	-3.77885e-05
10	10	0.000213307	1.92317e-05
10	11	-0.000329533	0.000144179
10	12	0.000242257	-0.000244875
10	13	-1.1293e-05	0.000201229
10	14	-0.000246742	-9.41041e-05
10	15	0.000411993	-2.10237e-05
10	16	-0.000428197	0.000154364
10	17	0.000334058	-0.0002811
10	18	-0.000216814	0.000322695
10	19	0.000135358	-0.000246497
10	20	-8.93851e-05	0.000123615
10	21	5.97996e-05	-4.74227e-05
10	22	-5.16996e-05	2.30332e-05
10	23	6.9341e-05	8.29364e-06
10	24	-8.67023e-05	-6.9726e-05
10	25	7.97455e-05	0.000131959
11	1	9.28895e-06	-5.31584e-06
11	2	-6.4092e-05	3.44147e-05
11	3	0.000195031	-0.00016201
11	4	-0.000342026	0.000492931
11	5	0.000371452	-0.000982214
11	6	-0.000238132	0.00140607
11	7	2.85417e-05	-0.00158575
11	8	0.000181026	0.00149803
11	9	-0.000376574	-0.00120702
11	10	0.00053063	0.000796197
11	11	-0.000584153	-0.000333455
11	12	0.000519988	-0.000115633
11	13	-0.0003887	0.000448361
11	14	0.000235647	-0.000558408
11	15	-7.32082e-05	0.000436445
11	16	-6.26025e-05	-0.000204165
11	17	0.000120608	2.82738e-05
11	18	-0.000106786	1.48734e-05
11	19	6.40761e-05	1.83575e-05
11	20	-1.05898e-05	-4.22882e-05
11	21	-3.90091e-05	2.79667e-05
11	22	5.4318e-05	4.94584e-06
11	23	-3.30676e-05	-2.09971e-05
11	24	1.12235e-05	9.59782e-06
11	25	-1.18556e-05	8.44308e-06
12	1	7.81206e-06	5.89203e-07
12	2	-4.06616e-05	5.80898e-06
12	3	0.000116491	-4.62134e-05
12	4	-0.000247464	0.000140373
12	5	0.000406205	-0.00022674
12	6	-0.000554382	0.000232157
12	7	0.000720441	-0.00021437
12	8	-0.000913663	0.000255369
12	9	0.00103128	-0.000310937
12	10	-0.000957854	0.000297257
12	11	0.000674357	-0.000202036
12	12	-0.000285418	5.24852e-05
12	13	-7.27334e-06	0.00012039
12	14	6.02318e-05	-0.000271222
12	15	5.11824e-05	0.00036277
12	16	-0.000132835	-0.000369298
12	17	0.000105617	0.00026012
12	18	-3.99248e-05	-5.19197e-05
12	19	1.11805e-05	-0.000149992
12	20	-2.11235e-05	0.000235614
12	21	4.11118e-05	-0.000199017
12	22	-5.56411e-05	0.000119
12	23	5.94934e-05	-6.19139e-05
12	24	-5.00949e-05	3.69274e-05
12	25	3.0815e-05	-2.19096e-05
13	1	6.15865e-08	1.02793e-06
13	2	-1.79657e-05	3.44479e-06
13	3	9.5507e-05	-3.36028e-05
13	4	-0.000246123	0.000108297
13	5	0.000402409	-0.000228255
13	6	-0.000442688	0.000348777
13	7	0.000283432	-0.00037213
13	8	3.59944e-05	0.000248478
13	9	-0.000360372	-7.49824e-05
13	10	0.000527857	1.58874e-05
13	11	-0.000492459	-0.000112456
13	12	0.000348708	0.000226784
13	13	-0.000235521	-0.000219325
13	14	0.000210367	0.000106993
13	15	-0.00022638	7.77584e-06
13	16	0.000219796	-7.45428e-05
13	17	-0.000171299	0.000110638
13	18	0.000103799	-0.000135258
13	19	-5.91849e-05	0.000138212
13	20	5.90593e-05	-0.000105438
13	21	-8.49609e-05	4.94104e-05
13	22	9.96929e-05	-1.59062e-06
13	23	-8.36402e-05	-2.03728e-05
13	24	4.8826e-05	2.20352e-05
13	25	-1.58603e-05	-1.54938e-05
14	1	5.5309e-06	2.81072e-06
14	2	-2.26374e-05	-1.41391e-05
14	3	5.74844e-05	2.63921e-05
14	4	-0.000111493	-2.59966e-05
14	5	0.000176364	3.84653e-05
14	6	-0.000238677	-0.000125318
14	7	0.000289201	0.000294396
14	8	-0.000340902	-0.000458709
14	9	0.000395424	0.000535369
14	10	-0.000394293	-0.000519102
14	11	0.000275482	0.000429481
14	12	-7.25226e-05	-0.000275271
14	13	-9.3649e-05	0.00010535
14	14	0.000138959	-1.3616e-05
14	15	-9.84703e-05	4.06118e-05
14	16	6.21246e-05	-0.000126677
14	17	-6.62112e-05	0.000180446
14	18	7.83993e-05	-0.000154399
14	19	-6.76021e-05	6.94436e-05
14	20	4.58576e-05	1.28246e-05
14	21	-3.44417e-05	-4.53066e-05
14	22	3.03572e-05	2.92443e-05
14	23	-2.43748e-05	-3.93518e-06
14	24	1.76369e-05	2.97784e-06
14	25	-9.66019e-06	-2.1717e-05
15	1	1.21497e-06	1.98614e-06
15	2	-6.80233e-06	-6.16473e-06
15	3	1.47133e-05	1.57705e-06
15	4	-2.64268e-05	1.72658e-05
15	5	6.36745e-05	-4.30128e-05
15	6	-0.000126358	9.3187e-05
15	7	0.000137124	-0.000182778
15	8	-4.80024e-06	0.000240858
15	9	-0.000229149	-0.000169766
15	10	0.00038359	4.44295e-07
15	11	-0.000336554	0.000118486
15	12	0.000163797	-9.96023e-05
15	13	-2.97789e-05	4.52746e-06
15	14	8.66851e-06	7.40483e-05
15	15	-4.84948e-05	-0.000128469
15	16	6.46637e-05	0.000179285
15	17	-3.12093e-05	-0.000203276
15	18	-1.8793e-05	0.000174628
15	19	5.31425e-05	-0.000108555
15	20	-6.57713e-05	4.1611e-05
15	21	5.4778e-05	5.86885e-07
15	22	-2.17398e-05	-1.76277e-05
15	23	-1.31341e-05	2.27342e-05
15	24	3.09659e-05	-2.23779e-05
15	25	-3.35268e-05	1.9074e-05
16	1	2.05099e-06	1.86692e-06
16	2	-1.25965e-05	-7.45573e-06
16	3	2.0475e-05	1.97703e-05
16	4	-3.64542e-06	-3.63261e-05
16	5	-2.30454e-05	4.38979e-05
16	6	2.81585e-05	-5.1501e-05
16	7	-1.73108e-05	9.06705e-05
16	8	1.49413e-05	-0.000156722
16	9	-2.17359e-05	0.000220172
16	10	2.58491e-05	-0.000276375
16	11	-3.30677e-05	0.000305112
16	12	4.5795e-05	-0.000249978
16	13	-3.22497e-05	0.000113381
16	14	-3.43174e-05	1.3014e-05
16	15	0.000118478	-5.36569e-05
16	16	-0.000145996	9.16903e-06
16	17	8.32789e-05	7.61992e-05
16	18	2.3506e-05	-0.000146183
16	19	-9.69358e-05	0.000157599
16	20	0.000106159	-0.00011314
16	21	-7.58943e-05	5.898e-05
16	22	3.79146e-05	-3.46151e-05
16	23	-7.74708e-06	3.71511e-05
16	24	-4.94993e-06	-3.98548e-05
16	25	-4.20658e-06	2.70413e-05
17	1	3.13065e-06	-5.47121e-06
17	2	-1.63277e-05	2.32852e-05
17	3	4.30731e-05	-5.15373e-05
17	4	-7.08444e-05	8.7237e-05
17	5	7.08968e-05	-0.000125939
17	6	-1.87425e-05	0.000139954
17	7	-8.76166e-05	-0.000112853
17	8	0.000221265	8.22804e-05
17	9	-0.000335052	-6.8651e-05
17	10	0.000383351	4.34241e-05
17	11	-0.000338289	-1.74236e-05
17	12	0.000217683	2.63432e-05
17	13	-9.09461e-05	-5.14348e-05
17	14	1.24808e-05	6.46437e-05
17	15	2.93685e-05	-8.27616e-05
17	16	-7.11676e-05	0.000118247
17	17	0.000113492	-0.000142534
17	18	-0.000129361	0.000125983
17	19	0.0001105	-7.24404e-05
17	20	-7.40637e-05	8.01833e-06
17	21	3.98701e-05	4.36721e-05
17	22	-1.75264e-05	-7.35366e-05
17	23	5.20107e-06	8.00624e-05
17	24	4.28483e-06	-6.5182e-05
17	25	-1.55748e-05	4.06437e-05
18	1	-2.95358e-07	-3.95289e-07
18	2	2.99587e-06	2.79772e-06
18	3	-6.29898e-06	-1.1732e-05
18	4	-6.92392e-06	4.24225e-05
18	5	5.42585e-05	-0.000100182
18	6	-0.000116839	0.000150658
18	7	0.000137361	-0.000146756
18	8	-7.62376e-05	7.98565e-05
18	9	-3.34739e-05	1.17691e-05
18	10	0.000111757	-9.56285e-05
18	11	-0.000112164	0.00016417
18	12	5.46749e-05	-0.000191929
18	13	1.43312e-05	0.000158728
18	14	-7.23103e-05	-9.75546e-05
18	15	0.000125482	5.44177e-05
18	16	-0.000171919	-3.56145e-05
18	17	0.000184985	2.6393e-05
18	18	-0.000142925	-2.47933e-05
18	19	5.83769e-05	2.82199e-05
18	20	2.46361e-05	-2.1843e-05
18	21	-6.65474e-05	3.32767e-06
18	22	6.24511e-05	7.52022e-06
18	23	-3.12031e-05	6.80408e-06
18	24	-2.92002e-06	-3.9298e-05
18	25	1.73324e-05	6.54748e-05
19	1	-9.6049e-08	1.38654e-06
19	2	1.20309e-06	1.90632e-06
19	3	7.28461e-07	-2.4152e-05
19	4	-2.25878e-05	7.48041e-05
19	5	7.39352e-05	-0.00014954
19	6	-0.000123391	0.0002253
19	7	0.000131626	-0.000268282
19	8	-0.000110217	0.000259384
19	9	8.65847e-05	-0.000213407
19	10	-5.50434e-05	0.000155123
19	11	1.40274e-05	-9.40433e-05
19	12	1.11515e-05	4.96626e-05
19	13	-1.1331e-05	-4.54278e-05
19	14	8.2794e-06	6.63143e-05
19	15	-1.64296e-05	-7.98171e-05
19	16	2.20946e-05	8.29602e-05
19	17	-5.36075e-06	-8.93538e-05
19	18	-3.24245e-05	9.46643e-05
19	19	7.05132e-05	-8.64177e-05
19	20	-8.83691e-05	6.64142e-05
19	21	7.87388e-05	-4.11006e-05
19	22	-5.27359e-05	1.30279e-05
19	23	2.83219e-05	9.64929e-06
19	24	-1.1522e-05	-1.64547e-05
19	25	-1.74767e-06	6.87109e-06
20	1	6.1258e-07	-1.83523e-07
20	2	-3.57236e-06	-1.00511e-06
20	3	1.23171e-05	5.3278e-06
20	4	-3.65111e-05	-1.42125e-05
20	5	8.63034e-05	2.17154e-05
20	6	-0.000144762	-1.56597e-05
20	7	0.000167472	-5.84128e-06
20	8	-0.000121977	4.24571e-05
20	9	1.54897e-05	-8.44539e-05
20	10	9.81028e-05	9.57754e-05
20	11	-0.000145693	-6.0112e-05
20	12	0.000102098	6.88773e-06
20	13	-1.77059e-05	3.95579e-05
20	14	-4.48378e-05	-8.12147e-05
20	15	7.22955e-05	0.00011331
20	16	-8.07263e-05	-0.000119482
20	17	8.52161e-05	9.55009e-05
20	18	-9.25954e-05	-5.48478e-05
20	19	8.79067e-05	1.69555e-05
20	20	-5.25825e-05	6.28342e-06
20	21	6.53422e-07	-1.54614e-05
20	22	3.3926e-05	1.82965e-05
20	23	-3.43192e-05	-2.03415e-05
20	24	9.93666e-06	1.86755e-05
20	25	1.5091e-05	-7.46675e-06


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode7_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.860109	0
0	2	1.41391	0
0	3	-1.68437	0
0	4	1.36586	0
0	5	-0.402939	0
0	6	-0.867764	0
0	7	1.94501	0
0	8	-2.47849	0
0	9	2.41765	0
0	10	-1.95038	0
0	11	1.34139	0
0	12	-0.795798	0
0	13	0.407053	0
0	14	-0.176881	0
0	15	0.0624831	0
0	16	-0.0154084	0
0	17	0.000278185	0
0	18	0.00252145	0
0	19	-0.00165526	0
0	20	0.00033107	0
0	21	0.000485056	0
0	22	-0.000717239	0
0	23	0.000576327	0
0	24	-0.000300029	0
0	25	6.49326e-05	0
1	1	5.87597e-05	-0.00846002
1	2	-0.000776005	0.015346
1	3	0.00238671	-0.015074
1	4	-0.00433215	0.00613201
1	5	0.00540065	0.00815473
1	6	-0.00441722	-0.0217289
1	7	0.00150689	0.0295473
1	8	0.00148571	-0.0302827
1	9	-0.00257035	0.0259085
1	10	0.00140405	-0.0193606
1	11	0.000806676	0.0128289
1	12	-0.00260298	-0.00744762
1	13	0.0031296	0.00363053
1	14	-0.00239349	-0.0013506
1	15	0.00117072	0.000256108
1	16	-0.000353227	0.000158858
1	17	0.000212381	-0.000308754
1	18	-0.000449986	0.000376336
1	19	0.000723801	-0.000357091
1	20	-0.000837375	0.000223512
1	21	0.000719305	-4.94776e-05
1	22	-0.000469485	-5.19995e-05
1	23	0.000258302	6.38253e-05
1	24	-0.000138604	-5.28488e-05
1	25	7.61041e-05	6.5844e-05
2	1	0.227142	-0.00251205
2	2	-0.53492	0.00595836
2	3	0.692982	-0.00769122
2	4	-0.578633	0.00578385
2	5	0.278868	-0.000478008
2	6	0.0157738	-0.00606508
2	7	-0.167837	0.0111697
2	8	0.161722	-0.0133237
2	9	-0.0688345	0.0128298
2	10	-0.0262508	-0.0108697
2	11	0.0764859	0.0084161
2	12	-0.079429	-0.00610242
2	13	0.0563833	0.00427009
2	14	-0.0294228	-0.0028359
2	15	0.0104036	0.0015689
2	16	-0.00119693	-0.000482788
2	17	-0.00138955	-0.000249113
2	18	0.00115382	0.000556947
2	19	-0.00043161	-0.000517302
2	20	1.28213e-05	0.00028305
2	21	0.000115021	-2.74389e-05
2	22	-0.000122008	-0.000134139
2	23	9.05441e-05	0.000176258
2	24	-2.77115e-05	-0.000124163
2	25	-6.30853e-05	3.06065e-05
3	1	-0.000764602	-0.00410717
3	2	0.00258699	0.01469
3	3	-0.00512231	-0.0305542
3	4	0.00726942	0.0460122
3	5	-0.00792225	-0.0546968
3	6	0.00690124	0.0539272
3	7	-0.00492559	-0.0455176
3	8	0.00279447	0.0333291
3	9	-0.000946946	-0.0210099
3	10	-0.000380678	0.0111382
3	11	0.00110042	-0.00478361
3	12	-0.00136752	0.00150212
3	13	0.00137868	-0.000189671
3	14	-0.00116586	-0.000105241
3	15	0.000784129	3.10956e-05
3	16	-0.000444852	-9.63544e-06
3	17	0.000292375	0.000214369
3	18	-0.00027342	-0.000530353
3	19	0.000273334	0.000721054
3	20	-0.000220956	-0.000706612
3	21	9.846e-05	0.000592873
3	22	4.93662e-05	-0.000472853
3	23	-0.000154136	0.000346642
3	24	0.000201292	-0.000212805
3	25	-0.00023029	0.000107565
4	1	0.033963	-0.000592661
4	2	-0.125315	0.00227568
4	3	0.254982	-0.00480208
4	4	-0.362349	0.00713125
4	5	0.394716	-0.00824183
4	6	-0.345261	0.00765787
4	7	0.248854	-0.00558265
4	8	-0.150629	0.00285168
4	9	0.079022	-0.000552488
4	10	-0.0390926	-0.000634284
4	11	0.0214037	0.000819829
4	12	-0.0140645	-0.000558932
4	13	0.00955275	0.000271007
4	14	-0.0054263	-9.86775e-05
4	15	0.00200097	4.51965e-05
4	16	4.65027e-05	-7.10958e-05
4	17	-0.000754247	0.00014556
4	18	0.000695618	-0.000230755
4	19	-0.00040799	0.000245543
4	20	0.000159798	-0.000149381
4	21	-5.2717e-05	8.65205e-07
4	22	8.96321e-05	0.000124265
4	23	-0.000162616	-0.000194157
4	24	0.000144303	0.000208479
4	25	-2.12487e-05	-0.000175434
5	1	-0.000150865	-0.000146409
5	2	0.00085469	0.00105052
5	3	-0.00236518	-0.00339514
5	4	0.00432028	0.00684363
5	5	-0.00597495	-0.0099637
5	6	0.00669967	0.0115527
5	7	-0.00637066	-0.0114843
5	8	0.00544703	0.0102302
5	9	-0.00443253	-0.00821167
5	10	0.00334482	0.00576812
5	11	-0.00201187	-0.00336954
5	12	0.000604298	0.00153815
5	13	0.000512431	-0.000540262
5	14	-0.00113971	0.000218967
5	15	0.0012527	-0.000179441
5	16	-0.000941603	0.000146847
5	17	0.000417066	-7.75954e-05
5	18	6.38176e-05	3.03491e-05
5	19	-0.000338601	-6.10322e-05
5	20	0.000399845	0.000162048
5	21	-0.000325507	-0.000255461
5	22	0.000204793	0.000277056
5	23	-0.000109862	-0.000226424
5	24	7.0496e-05	0.000137346
5	25	-7.13079e-05	-5.08612e-05
6	1	0.00338039	-3.20552e-05
6	2	-0.0164398	0.000104865
6	3	0.0424902	-0.000253585
6	4	-0.0749984	0.000574775
6	5	0.100187	-0.00111359
6	6	-0.106947	0.00180046
6	7	0.0942604	-0.00244307
6	8	-0.0700688	0.00273683
6	9	0.0445292	-0.00253116
6	10	-0.0244039	0.00199885
6	11	0.0116291	-0.00135975
6	12	-0.00486492	0.000735891
6	13	0.0017692	-0.000273459
6	14	-0.00041337	8.0821e-05
6	15	-0.00029226	-0.000121125
6	16	0.000652096	0.000265474
6	17	-0.000629855	-0.000372563
6	18	0.000368641	0.000350031
6	19	-0.000155129	-0.000211896
6	20	8.33819e-05	6.96381e-05
6	21	-5.83864e-05	-2.41646e-05
6	22	2.011e-05	7.18003e-05
6	23	2.17278e-06	-0.000133312
6	24	5.12556e-08	0.000143048
6	25	2.10136e-05	-9.36775e-05
7	1	-1.17155e-05	-1.80035e-05
7	2	8.33002e-05	0.000186265
7	3	-0.000298545	-0.000683237
7	4	0.000663936	0.00147832
7	5	-0.00103524	-0.00220845
7	6	0.00117184	0.00240373
7	7	-0.000937228	-0.00198064
7	8	0.000523813	0.00135333
7	9	-0.000311619	-0.000922634
7	10	0.000432001	0.000711099
7	11	-0.000640881	-0.000507222
7	12	0.000687109	0.000182772
7	13	-0.000584286	0.000150344
7	14	0.000437358	-0.000274124
7	15	-0.000263429	0.000119592
7	16	6.74739e-05	0.000153155
7	17	9.51118e-05	-0.000319371
7	18	-0.000163841	0.000289552
7	19	0.000112019	-0.000140825
7	20	1.33362e-05	-1.03159e-07
7	21	-0.000110698	6.43572e-05
7	22	0.000128132	-6.84589e-05
7	23	-9.15443e-05	7.03462e-05
7	24	4.00901e-05	-9.48064e-05
7	25	6.64781e-06	0.000119817
8	1	0.000315825	-2.128e-05
8	2	-0.00184761	6.28688e-05
8	3	0.00560411	-9.5808e-05
8	4	-0.0114393	0.00013172
8	5	0.0174679	-0.000196755
8	6	-0.0210933	0.000337976
8	7	0.0208124	-0.000596939
8	8	-0.0171015	0.00083209
8	9	0.0118087	-0.000822796
8	10	-0.00686021	0.000544092
8	11	0.00332141	-0.000133036
8	12	-0.00133256	-0.000262636
8	13	0.000594316	0.000498956
8	14	-0.000638482	-0.000507844
8	15	0.000851496	0.000399376
8	16	-0.000775436	-0.000329694
8	17	0.000442818	0.000310177
8	18	-0.000170079	-0.000265567
8	19	0.000112653	0.000180253
8	20	-0.000175219	-7.66408e-05
8	21	0.000224866	-3.41757e-05
8	22	-0.000225395	0.000119655
8	23	0.00019283	-0.000144543
8	24	-0.000135935	0.000116997
8	25	6.68266e-05	-6.79773e-05
9	1	-2.23243e-05	-9.21943e-06
9	2	8.22723e-05	5.34048e-05
9	3	-0.000143448	-0.000215407
9	4	0.000173916	0.000578115
9	5	-0.000175362	-0.00105493
9	6	0.000133403	0.0013697
9	7	-6.67653e-05	-0.00134789
9	8	6.70141e-05	0.00111084
9	9	-0.000177983	-0.000827739
9	10	0.000285272	0.000512174
9	11	-0.000220126	-0.000166801
9	12	-2.55007e-05	-0.000135286
9	13	0.000260295	0.000366286
9	14	-0.000300816	-0.000535779
9	15	0.000162475	0.000600675
9	16	2.40151e-06	-0.000525682
9	17	-9.26376e-05	0.000341571
9	18	0.000114694	-0.000109638
9	19	-0.000110049	-8.6756e-05
9	20	0.000103477	0.00016822
9	21	-0.000101472	-0.000139356
9	22	9.89247e-05	7.79552e-05
9	23	-8.63604e-05	-3.87393e-05
9	24	6.21583e-05	2.93419e-05
9	25	-3.64188e-05	-3.73901e-05
10	1	2.85724e-05	5.12899e-06
10	2	-0.000180791	-6.0931e-06
10	3	0.000594707	-8.33765e-06
10	4	-0.00131236	-1.77807e-05
10	5	0.00208785	0.000148038
10	6	-0.00244568	-0.000294864
10	7	0.00209549	0.000301925
10	8	-0.00120143	-0.000137671
10	9	0.000177165	-0.000116417
10	10	0.000630016	0.000342094
10	11	-0.00107986	-0.000395227
10	12	0.00125872	0.00019308
10	13	-0.00129543	0.000145386
10	14	0.00116106	-0.000388766
10	15	-0.000802576	0.00044623
10	16	0.000355935	-0.000421555
10	17	-5.89165e-05	0.000443614
10	18	9.86801e-06	-0.00050924
10	19	-0.000108519	0.000511313
10	20	0.000196825	-0.000389294
10	21	-0.000188403	0.000195724
10	22	9.30506e-05	-3.04255e-05
10	23	2.45629e-05	-4.80359e-05
10	24	-0.000104976	4.85639e-05
10	25	0.000127103	-1.27606e-05
11	1	-5.76982e-06	1.47928e-06
11	2	6.22925e-05	3.38718e-05
11	3	-0.000194013	-0.000173216
11	4	0.000294438	0.000415808
11	5	-0.000186045	-0.000659693
11	6	-0.000196827	0.000798847
11	7	0.000697897	-0.000827034
11	8	-0.000971	0.000851242
11	9	0.000739567	-0.000968052
11	10	-0.000111913	0.0010772
11	11	-0.000477949	-0.000975058
11	12	0.000685615	0.000659035
11	13	-0.000547824	-0.000335611
11	14	0.000322518	0.000175785
11	15	-0.000159954	-0.000168979
11	16	4.56499e-05	0.000173389
11	17	4.84582e-05	-9.71221e-05
11	18	-8.45952e-05	-1.47183e-05
11	19	3.60467e-05	8.91238e-05
11	20	5.39962e-05	-0.000118364
11	21	-0.000132163	0.000120624
11	22	0.000173174	-0.000100519
11	23	-0.000167155	6.73516e-05
11	24	0.000125848	-3.85258e-05
11	25	-7.89047e-05	1.99873e-05
12	1	-2.52705e-06	-9.97751e-06
12	2	3.95136e-06	4.23471e-05
12	3	9.99127e-07	-7.56005e-05
12	4	-4.64406e-06	4.75431e-05
12	5	-9.68821e-06	7.343e-05
12	6	6.56568e-05	-0.000225689
12	7	-0.000227233	0.000291411
12	8	0.00054136	-0.0002412
12	9	-0.00089757	0.000166291
12	10	0.0010848	-8.43263e-05
12	11	-0.000989965	-8.23381e-05
12	12	0.000676986	0.000285229
12	13	-0.000327504	-0.000337788
12	14	0.000112517	0.000171078
12	15	-7.10932e-05	4.70552e-05
12	16	9.50238e-05	-0.000135853
12	17	-5.55533e-05	0.000125668
12	18	-5.87954e-05	-0.000146364
12	19	0.0001506	0.000216798
12	20	-0.000138909	-0.000260862
12	21	4.89323e-05	0.000236697
12	22	2.96589e-05	-0.000164491
12	23	-4.68172e-05	8.24154e-05
12	24	2.34626e-05	-1.64444e-05
12	25	3.47633e-08	-2.17134e-05
13	1	-6.15591e-06	-1.01005e-05
13	2	3.21413e-05	4.60252e-05
13	3	-9.14512e-05	-0.000112601
13	4	0.000187903	0.000201145
13	5	-0.000259917	-0.000270626
13	6	0.000192145	0.0002763
13	7	2.10187e-05	-0.000263084
13	8	-0.000220843	0.000327285
13	9	0.000261857	-0.000465811
13	10	-0.000183959	0.000558008
13	11	0.000135507	-0.000496886
13	12	-0.000168967	0.000287654
13	13	0.000217594	-5.16271e-05
13	14	-0.000217075	-5.94589e-05
13	15	0.000162304	3.39918e-06
13	16	-8.78253e-05	0.000117732
13	17	3.49629e-05	-0.000175445
13	18	-1.90145e-05	0.000127927
13	19	2.55716e-05	-2.20366e-05
13	20	-3.50926e-05	-7.13098e-05
13	21	3.29961e-05	0.000116591
13	22	-1.56483e-05	-0.00012377
13	23	-2.00825e-06	0.000112053
13	24	2.6971e-06	-8.89138e-05
13	25	1.07323e-05	5.82907e-05
14	1	2.59663e-06	-5.46807e-06
14	2	-2.10062e-05	2.78264e-05
14	3	5.54341e-05	-6.91561e-05
14	4	-7.2658e-05	9.6257e-05
14	5	4.72606e-05	-6.35774e-05
14	6	2.38028e-05	-3.35822e-05
14	7	-0.000132847	0.00013795
14	8	0.000237057	-0.000188079
14	9	-0.00027836	0.000224343
14	10	0.000240425	-0.000314543
14	11	-0.000165505	0.000379274
14	12	0.000103673	-0.000281333
14	13	-4.27573e-05	6.44809e-05
14	14	-4.16285e-05	6.20822e-05
14	15	9.42963e-05	1.4535e-05
14	16	-4.68053e-05	-0.000188834
14	17	-6.29087e-05	0.000298552
14	18	0.000125336	-0.000298896
14	19	-9.41425e-05	0.000246247
14	20	2.34826e-05	-0.000200036
14	21	1.70687e-05	0.000181475
14	22	-1.04172e-05	-0.000182033
14	23	-1.76978e-05	0.000179295
14	24	3.8496e-05	-0.000151573
14	25	-4.43523e-05	9.6863e-05
15	1	-7.30557e-07	-2.20103e-06
15	2	-8.03119e-08	2.3453e-05
15	3	-2.36867e-06	-6.9614e-05
15	4	2.1684e-05	0.000110891
15	5	-5.52088e-05	-0.000114869
15	6	6.88331e-05	8.97404e-05
15	7	-1.00834e-05	-6.76156e-05
15	8	-0.000131518	4.57119e-05
15	9	0.000264852	5.52189e-06
15	10	-0.00027733	-9.44967e-05
15	11	0.000182881	0.000194553
15	12	-8.94657e-05	-0.000273517
15	13	5.54847e-05	0.000328652
15	14	-6.22814e-05	-0.00035048
15	15	6.07657e-05	0.000305365
15	16	-1.5623e-05	-0.000193825
15	17	-5.65042e-05	7.26093e-05
15	18	0.000103181	-7.36693e-06
15	19	-9.76015e-05	1.37795e-05
15	20	6.37577e-05	-5.36847e-05
15	21	-3.37242e-05	8.47628e-05
15	22	1.03233e-05	-8.94076e-05
15	23	1.191e-05	6.78614e-05
15	24	-2.57508e-05	-3.21231e-05
15	25	2.68921e-05	3.41351e-07
16	1	-3.51615e-06	5.91034e-09
16	2	1.88381e-05	2.20467e-06
16	3	-4.50564e-05	-2.32024e-05
16	4	6.97453e-05	7.41166e-05
16	5	-7.959e-05	-0.000126682
16	6	8.00638e-05	0.000136124
16	7	-0.000110387	-9.78171e-05
16	8	0.000190976	4.80935e-05
16	9	-0.000271397	4.18552e-06
16	10	0.000277376	-8.6763e-05
16	11	-0.000193276	0.000194359
16	12	7.69691e-05	-0.000265354
16	13	1.15094e-05	0.000237488
16	14	-8.16247e-05	-0.000119734
16	15	0.000166548	-1.51212e-06
16	16	-0.000230873	4.05881e-05
16	17	0.000216052	1.73028e-06
16	18	-0.000135545	-5.22166e-05
16	19	4.68028e-05	6.03224e-05
16	20	1.54403e-05	-3.22439e-05
16	21	-4.15222e-05	-7.7092e-06
16	22	3.31991e-05	3.76222e-05
16	23	-6.46009e-06	-4.16571e-05
16	24	-1.64329e-05	2.21738e-05
16	25	2.07756e-05	9.91561e-07
17	1	3.62287e-07	-1.4726e-06
17	2	-7.83054e-06	1.22925e-05
17	3	3.76221e-05	-4.89162e-05
17	4	-9.40517e-05	0.000109324
17	5	0.000137159	-0.000159287
17	6	-0.000128246	0.000181642
17	7	8.90113e-05	-0.000184801
17	8	-4.09818e-05	0.000150519
17	9	-1.5091e-05	-5.8363e-05
17	10	5.37723e-05	-5.64529e-05
17	11	-5.42289e-05	0.000143768
17	12	2.30481e-05	-0.000195715
17	13	3.47579e-05	0.000223193
17	14	-0.0001109	-0.000228966
17	15	0.000169954	0.000204442
17	16	-0.000174844	-0.000131489
17	17	0.000126437	2.45982e-05
17	18	-5.90437e-05	6.09729e-05
17	19	6.72483e-06	-9.54446e-05
17	20	1.84285e-05	9.58024e-05
17	21	-1.80064e-05	-8.82694e-05
17	22	-5.03829e-06	8.42668e-05
17	23	3.79487e-05	-7.53811e-05
17	24	-5.35057e-05	5.11881e-05
17	25	3.60231e-05	-2.05449e-05
18	1	9.55687e-07	3.26242e-08
18	2	1.99113e-06	7.54267e-06
18	3	-1.5694e-05	-3.94703e-05
18	4	3.37129e-05	9.57127e-05
18	5	-3.22256e-05	-0.000142898
18	6	-5.52333e-07	0.000141801
18	7	3.91782e-05	-8.26035e-05
18	8	-5.58102e-05	-8.0632e-07
18	9	5.30361e-05	4.42286e-05
18	10	-4.98585e-05	-7.59344e-06
18	11	5.41851e-05	-6.78736e-05
18	12	-4.9246e-05	9.41548e-05
18	13	1.63876e-05	-4.85077e-05
18	14	2.22232e-05	-8.43011e-06
18	15	-1.58266e-05	2.7323e-05
18	16	-4.01878e-05	-1.35826e-05
18	17	9.43963e-05	-7.09307e-06
18	18	-0.00010807	2.13359e-05
18	19	8.18259e-05	-2.94855e-05
18	20	-3.3067e-05	3.18219e-05
18	21	-1.77751e-05	-2.52996e-05
18	22	5.07845e-05	1.14535e-05
18	23	-5.72068e-05	1.69803e-06
18	24	4.68005e-05	-9.26134e-06
18	25	-3.61356e-05	1.27771e-05
19	1	1.25015e-06	-1.47855e-06
19	2	-7.79514e-06	8.47041e-06
19	3	2.17219e-05	-2.18736e-05
19	4	-4.68804e-05	4.65383e-05
19	5	9.0352e-05	-0.000109269
19	6	-0.000146229	0.000217242
19	7	0.000185864	-0.000322896
19	8	-0.000179017	0.000371061
19	9	0.000133309	-0.000335951
19	10	-7.97004e-05	0.000233303
19	11	2.56495e-05	-0.000108418
19	12	3.29782e-05	-4.284e-06
19	13	-7.62124e-05	8.74459e-05
19	14	7.6868e-05	-0.000128194
19	15	-4.39561e-05	0.00012332
19	16	9.74208e-06	-8.31793e-05
19	17	8.56014e-06	2.45461e-05
19	18	-5.1524e-06	2.77692e-05
19	19	-1.78201e-05	-4.76866e-05
19	20	4.2195e-05	3.30682e-05
19	21	-4.9851e-05	-7.03955e-06
19	22	3.81185e-05	-5.05063e-06
19	23	-1.36781e-05	-4.02788e-06
19	24	-1.10611e-05	1.97341e-05
19	25	2.17172e-05	-2.4736e-05
20	1	1.54146e-07	5.48981e-07
20	2	-3.75032e-07	7.83415e-07
20	3	4.02138e-08	-1.32611e-05
20	4	1.84547e-06	5.41558e-05
20	5	-1.81747e-05	-0.000113632
20	6	6.01229e-05	0.000135985
20	7	-9.56317e-05	-7.59465e-05
20	8	8.6297e-05	-5.90076e-05
20	9	-6.0344e-05	0.00019242
20	10	6.88885e-05	-0.000214423
20	11	-9.34094e-05	0.000106066
20	12	7.72418e-05	2.71365e-05
20	13	-2.24585e-05	-8.80172e-05
20	14	-2.03832e-05	7.67481e-05
20	15	2.80119e-05	-3.69361e-05
20	16	-1.90549e-05	2.62544e-06
20	17	1.86776e-05	1.17596e-05
20	18	-2.75256e-05	-1.54916e-05
20	19	2.51632e-05	1.36878e-05
20	20	-3.86785e-06	4.09556e-06
20	21	-1.98693e-05	-3.55875e-05
20	22	2.87765e-05	6.28086e-05
20	23	-2.03803e-05	-7.45632e-05
20	24	1.99847e-06	7.02074e-05
20	25	1.65646e-05	-5.4014e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode8_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	0.00936769	0
0	2	-0.013207	0
0	3	0.0123863	0
0	4	-0.00612741	0
0	5	-0.00333274	0
0	6	0.0114601	0
0	7	-0.0150713	0
0	8	0.0142538	0
0	9	-0.0111276	0
0	10	0.00790701	0
0	11	-0.00577964	0
0	12	0.00453162	0
0	13	-0.00330762	0
0	14	0.00178726	0
0	15	-0.000310472	0
0	16	-0.00069068	0
0	17	0.00101661	0
0	18	-0.000806895	0
0	19	0.000503095	0
0	20	-0.00047067	0
0	21	0.000646132	0
0	22	-0.000739506	0
0	23	0.000635702	0
0	24	-0.000409978	0
0	25	0.000130243	0
1	1	0.377624	-0.00461835
1	2	-0.73592	0.00810664
1	3	0.850356	-0.00781845
1	4	-0.62545	0.0038923
1	5	0.141908	0.00144063
1	6	0.40229	-0.00583689
1	7	-0.808858	0.00821184
1	8	0.97484	-0.00867679
1	9	-0.914537	0.00786119
1	10	0.716747	-0.00649921
1	11	-0.482485	0.00515536
1	12	0.281994	-0.0039495
1	13	-0.143242	0.00273781
1	14	0.0627197	-0.00155228
1	15	-0.0230895	0.00057526
1	16	0.00664995	8.55081e-05
1	17	-0.001121	-0.000424385
1	18	-0.000210673	0.000522825
1	19	0.000349701	-0.000487777
1	20	-0.000303007	0.000373066
1	21	0.000226648	-0.000210673
1	22	-7.60921e-05	5.77361e-05
1	23	-0.000137666	3.58869e-05
1	24	0.00031635	-6.68886e-05
1	25	-0.000358617	6.73426e-05
2	1	0.00104782	-0.00177195
2	2	-0.00302869	0.0048208
2	3	0.00496231	-0.00726948
2	4	-0.0049212	0.00685281
2	5	0.0013762	-0.00310765
2	6	0.00511304	-0.00229503
2	7	-0.0119482	0.00715807
2	8	0.0164204	-0.0101363
2	9	-0.0172453	0.0109533
2	10	0.0146981	-0.0100282
2	11	-0.0102004	0.00799322
2	12	0.00568974	-0.0054215
2	13	-0.00261302	0.00286207
2	14	0.00122663	-0.000871517
2	15	-0.000841799	-0.000177209
2	16	0.000622636	0.000326326
2	17	-0.000233276	-1.45337e-05
2	18	-0.000128026	-0.000248189
2	19	0.000226596	0.000261231
2	20	-0.000133528	-0.000151867
2	21	5.72654e-05	7.30947e-05
2	22	-7.02794e-05	-4.77289e-05
2	23	0.000115441	4.84699e-05
2	24	-0.00015392	-7.23901e-05
2	25	0.000192111	0.000117201
3	1	-0.0780886	-0.000390856
3	2	0.278719	0.00130328
3	3	-0.592849	-0.00225689
3	4	0.946159	0.00243697
3	5	-1.23936	-0.00163772
3	6	1.39229	0.000487454
3	7	-1.37288	0.000292774
3	8	1.20307	-0.000435159
3	9	-0.942727	-7.01557e-05
3	10	0.66176	0.00105894
3	11	-0.414959	-0.00196609
3	12	0.230364	0.00211642
3	13	-0.111129	-0.0014511
3	14	0.0447186	0.000602007
3	15	-0.0133173	-0.000148218
3	16	0.0013047	0.000107918
3	17	0.00178706	-0.00018703
3	18	-0.00170497	0.000220523
3	19	0.0010453	-0.000255358
3	20	-0.000635095	0.000337307
3	21	0.000486012	-0.000389643
3	22	-0.000400083	0.000326118
3	23	0.00027328	-0.000164064
3	24	-0.000132812	-2.94187e-06
3	25	3.90555e-05	9.32426e-05
4	1	0.000389386	-0.000496742
4	2	-0.00170721	0.00196543
4	3	0.00434433	-0.00456155
4	4	-0.00797533	0.00772488
4	5	0.0114396	-0.0102617
4	6	-0.0132424	0.011169
4	7	0.0124059	-0.0104561
4	8	-0.00917842	0.0088735
4	9	0.00501167	-0.00699509
4	10	-0.00168707	0.00492612
4	11	0.000245415	-0.00278858
4	12	-0.000468685	0.00105565
4	13	0.00120491	-0.000199475
4	14	-0.00136874	0.000205727
4	15	0.000755113	-0.000574478
4	16	0.000111047	0.000733782
4	17	-0.000657921	-0.00049465
4	18	0.000677923	0.000119742
4	19	-0.000333565	6.55785e-05
4	20	-5.97783e-05	-2.00602e-05
4	21	0.000289742	-8.26936e-05
4	22	-0.00033437	0.000122995
4	23	0.00027089	-0.000110198
4	24	-0.000173706	7.44634e-05
4	25	9.03875e-05	-3.23307e-05
5	1	-0.00732076	-1.72104e-05
5	2	0.0348962	-1.1985e-05
5	3	-0.0930076	0.000321979
5	4	0.177448	-0.00117247
5	5	-0.267818	0.00246338
5	6	0.336478	-0.00369221
5	7	-0.361949	0.00442077
5	8	0.338668	-0.00461446
5	9	-0.277906	0.00449346
5	10	0.200422	-0.00417082
5	11	-0.126395	0.00350785
5	12	0.0685428	-0.00243066
5	13	-0.0306689	0.00130866
5	14	0.0100696	-0.00067526
5	15	-0.00119807	0.000596224
5	16	-0.00132047	-0.000646673
5	17	0.00122448	0.000494808
5	18	-0.000506386	-0.000240719
5	19	-7.654e-05	0.000130315
5	20	0.00036622	-0.000180696
5	21	-0.000391802	0.000227384
5	22	0.000283415	-0.000177842
5	23	-0.00020956	7.95782e-05
5	24	0.000217755	1.12359e-06
5	25	-0.000218164	-5.92513e-05
6	1	6.64021e-05	2.00077e-05
6	2	-0.00035197	-0.000117211
6	3	0.000897005	0.000214669
6	4	-0.00150303	-9.53647e-06
6	5	0.00197159	-0.000595588
6	6	-0.00233289	0.00123884
6	7	0.00270368	-0.00159847
6	8	-0.00293982	0.00177097
6	9	0.00263417	-0.00190739
6	10	-0.00165854	0.00181103
6	11	0.000573002	-0.00118788
6	12	-0.000168796	0.000137729
6	13	0.000598486	0.000835202
6	14	-0.00124729	-0.00127265
6	15	0.00147308	0.00113527
6	16	-0.00117984	-0.00074582
6	17	0.000654048	0.000427483
6	18	-0.000174452	-0.000267108
6	19	-0.00011294	0.000186771
6	20	0.000169635	-0.000112246
6	21	-6.72349e-05	4.24103e-05
6	22	-5.25567e-05	-3.93535e-06
6	23	8.80052e-05	-5.04219e-06
6	24	-3.72546e-05	-1.42064e-06
6	25	-4.03076e-05	2.84152e-05
7	1	-0.000607665	-2.46922e-06
7	2	0.00358155	5.30648e-05
7	3	-0.0113611	-0.000237452
7	4	0.0250795	0.000597589
7	5	-0.0427265	-0.00109885
7	6	0.0593615	0.00163326
7	7	-0.0694688	-0.00199786
7	8	0.0697262	0.00198003
7	9	-0.0605529	-0.0014978
7	10	0.0455629	0.000659236
7	11	-0.0294214	0.000191687
7	12	0.0157881	-0.000590838
7	13	-0.00643767	0.000357329
7	14	0.0013836	0.00016165
7	15	0.000503797	-0.000434252
7	16	-0.000708631	0.000312127
7	17	0.000418416	-6.87865e-05
7	18	-0.000234745	-4.89683e-05
7	19	0.000239232	5.32692e-05
7	20	-0.00028556	-4.49494e-05
7	21	0.0002889	3.9522e-05
7	22	-0.000277133	-8.07091e-06
7	23	0.000263284	-4.45175e-05
7	24	-0.000204196	9.10388e-05
7	25	8.59705e-05	-0.000114151
8	1	-1.0089e-07	5.60898e-06
8	2	-5.43441e-05	-3.72084e-05
8	3	0.00022241	9.90983e-05
8	4	-0.000400137	-0.000164816
8	5	0.000376932	0.000220983
8	6	-0.000137525	-0.000321032
8	7	-5.06705e-05	0.000555669
8	8	-6.88429e-05	-0.000892354
8	9	0.000435662	0.00110599
8	10	-0.000730824	-0.000981221
8	11	0.000700591	0.000576188
8	12	-0.000409374	-0.000195241
8	13	0.000171535	6.05316e-05
8	14	-0.000187865	-0.000112857
8	15	0.000344357	0.000181887
8	16	-0.000421319	-0.000224395
8	17	0.00036128	0.000284266
8	18	-0.000252609	-0.000331307
8	19	0.00016351	0.000293327
8	20	-0.00010426	-0.000170321
8	21	8.01475e-05	2.88621e-05
8	22	-9.1454e-05	6.26913e-05
8	23	0.000116238	-8.13309e-05
8	24	-0.000130592	6.23694e-05
8	25	0.000118394	-4.8681e-05
9	1	-5.63122e-05	-1.80911e-05
9	2	0.000379785	6.39986e-05
9	3	-0.00136491	-7.94205e-05
9	4	0.0033602	-1.08966e-05
9	5	-0.00630271	0.000196174
9	6	0.00954419	-0.000393815
9	7	-0.012045	0.000492837
9	8	0.0128662	-0.000402431
9	9	-0.0117065	0.000158089
9	10	0.00912247	8.44032e-05
9	11	-0.0061326	-0.000193884
9	12	0.00353236	0.000154787
9	13	-0.00161286	-8.04045e-05
9	14	0.000358149	9.96345e-05
9	15	0.000290886	-0.000172957
9	16	-0.000414082	0.000158663
9	17	0.000217484	-4.41037e-05
9	18	3.00893e-05	-4.72991e-05
9	19	-0.000172428	4.58906e-05
9	20	0.000217236	-7.85981e-06
9	21	-0.000233578	-1.42694e-06
9	22	0.000243819	-1.03456e-05
9	23	-0.000220509	1.17016e-05
9	24	0.000158361	-1.85473e-06
9	25	-9.9867e-05	4.55698e-06
10	1	-5.9608e-06	-9.7134e-06
10	2	-3.38625e-07	4.12119e-05
10	3	9.61487e-05	-8.14007e-05
10	4	-0.000356292	0.000123344
10	5	0.000678825	-0.000244211
10	6	-0.00078017	0.000542746
10	7	0.000553538	-0.000954124
10	8	-0.000296427	0.00120362
10	9	0.000358158	-0.00105564
10	10	-0.000703891	0.000588891
10	11	0.000989517	-0.000111485
10	12	-0.000976538	-0.0001404
10	13	0.000747629	0.000148601
10	14	-0.000517115	-3.51909e-05
10	15	0.000375075	-6.80637e-05
10	16	-0.000274796	7.96046e-05
10	17	0.000171467	7.10435e-06
10	18	-9.61906e-05	-0.000121614
10	19	8.47739e-05	0.000184952
10	20	-0.000101624	-0.000184822
10	21	9.08871e-05	0.000150811
10	22	-4.56773e-05	-9.84372e-05
10	23	-6.14382e-06	3.82833e-05
10	24	3.34079e-05	7.98878e-06
10	25	-1.92178e-05	-2.74323e-05
11	1	-1.69078e-05	-8.32016e-06
11	2	7.93034e-05	4.90166e-05
11	3	-0.000197381	-0.000132947
11	4	0.000394291	0.000187206
11	5	-0.000727984	-5.05731e-05
11	6	0.00119445	-0.00037441
11	7	-0.00167688	0.000949945
11	8	0.00200183	-0.00134135
11	9	-0.00201264	0.0013097
11	10	0.0016791	-0.000955104
11	11	-0.00115969	0.000585685
11	12	0.000677618	-0.000381287
11	13	-0.000349751	0.000270741
11	14	0.000180168	-0.000114435
11	15	-0.000127466	-0.000102512
11	16	0.000128475	0.000271331
11	17	-0.000141072	-0.000299805
11	18	0.000153422	0.000225207
11	19	-0.00013129	-0.000154791
11	20	4.67424e-05	0.000136289
11	21	4.26009e-05	-0.00013823
11	22	-4.50453e-05	0.000121562
11	23	-3.22861e-05	-9.45867e-05
11	24	9.27422e-05	9.34142e-05
11	25	-8.55511e-05	-0.000120667
12	1	1.17096e-05	-6.4546e-06
12	2	-5.45807e-05	2.63157e-05
12	3	0.000134865	-4.86066e-05
12	4	-0.00022925	5.57279e-05
12	5	0.000278576	-9.28899e-05
12	6	-0.000223129	0.000240095
12	7	7.40833e-05	-0.000484812
12	8	8.43158e-05	0.000746637
12	9	-0.000154493	-0.000943286
12	10	0.000108756	0.000946212
12	11	-4.8416e-05	-0.000684271
12	12	8.08621e-05	0.000313674
12	13	-0.000155355	-8.32305e-05
12	14	0.00015021	8.11307e-05
12	15	-6.10499e-05	-0.000206
12	16	-7.67325e-06	0.000300949
12	17	-6.87748e-06	-0.00028698
12	18	5.93019e-05	0.000200914
12	19	-7.83035e-05	-0.000121129
12	20	5.79887e-05	8.63512e-05
12	21	-2.94952e-05	-8.06887e-05
12	22	6.08534e-08	6.7025e-05
12	23	3.31675e-05	-3.01424e-05
12	24	-5.68239e-05	-1.81324e-05
12	25	6.09098e-05	5.94381e-05
13	1	-2.65657e-07	9.40167e-06
13	2	-1.67236e-05	-2.4537e-05
13	3	6.65143e-05	-2.88989e-06
13	4	-0.000109348	0.000103445
13	5	6.62095e-05	-0.000178591
13	6	0.000104925	7.19516e-05
13	7	-0.000358795	0.000227299
13	8	0.000574898	-0.000566961
13	9	-0.000639421	0.000786677
13	10	0.000524637	-0.00082687
13	11	-0.000293467	0.000735329
13	12	4.7362e-05	-0.0005898
13	13	0.00012786	0.000438032
13	14	-0.000188452	-0.000303546
13	15	0.000156559	0.000186117
13	16	-9.42676e-05	-7.41108e-05
13	17	2.79125e-05	-2.12978e-05
13	18	4.98128e-05	7.55627e-05
13	19	-0.000112989	-9.02032e-05
13	20	0.000105555	9.35671e-05
13	21	-2.25871e-05	-9.8347e-05
13	22	-6.66472e-05	8.6134e-05
13	23	9.23073e-05	-4.90041e-05
13	24	-5.32188e-05	1.62386e-05
13	25	4.60913e-06	-1.6227e-05
14	1	3.80293e-06	-1.8212e-06
14	2	-1.73883e-05	2.2133e-05
14	3	4.56412e-05	-8.00578e-05
14	4	-7.86284e-05	0.00015458
14	5	0.000109427	-0.000164037
14	6	-0.000156613	4.44109e-05
14	7	0.000213968	0.000120789
14	8	-0.000243411	-0.000157999
14	9	0.000249366	1.70816e-05
14	10	-0.000262432	0.000192535
14	11	0.00027053	-0.00033625
14	12	-0.000234524	0.000326176
14	13	0.000130132	-0.000156252
14	14	7.73562e-06	-6.35659e-05
14	15	-8.90669e-05	0.000184546
14	16	9.10046e-05	-0.000160828
14	17	-9.476e-05	7.13924e-05
14	18	0.000146402	-1.01089e-05
14	19	-0.000192829	-4.07055e-07
14	20	0.000179428	-2.90756e-06
14	21	-0.000123165	-1.30611e-05
14	22	7.06811e-05	4.17088e-05
14	23	-3.37275e-05	-6.22624e-05
14	24	-1.18346e-06	6.81562e-05
14	25	2.97093e-05	-5.76735e-05
15	1	5.88975e-06	-4.41872e-06
15	2	-2.93084e-05	1.28872e-05
15	3	7.07411e-05	-1.19074e-05
15	4	-0.000108393	-1.20925e-05
15	5	0.000104946	4.40481e-05
15	6	-3.70847e-05	-5.07998e-05
15	7	-5.69499e-05	4.25e-05
15	8	9.03699e-05	-7.53739e-05
15	9	-2.91615e-05	0.000170743
15	10	-6.21522e-05	-0.000269715
15	11	0.000112146	0.000269768
15	12	-0.000118643	-0.000130565
15	13	0.000100678	-4.74994e-05
15	14	-4.2357e-05	0.000133538
15	15	-5.47261e-05	-0.000114275
15	16	0.000117931	6.22093e-05
15	17	-8.80154e-05	-2.66618e-05
15	18	1.38026e-05	-3.57394e-06
15	19	1.30013e-05	4.42936e-05
15	20	1.96821e-05	-6.8423e-05
15	21	-4.55585e-05	4.73666e-05
15	22	1.9152e-05	-7.3009e-07
15	23	3.27393e-05	-2.85506e-05
15	24	-5.62543e-05	2.8168e-05
15	25	3.65309e-05	-1.81616e-05
16	1	1.25337e-06	-7.69896e-07
16	2	-7.26194e-06	1.11384e-06
16	3	1.55673e-05	8.19411e-08
16	4	-3.19355e-05	5.14188e-06
16	5	7.79072e-05	-2.91431e-05
16	6	-0.000145416	6.37967e-05
16	7	0.000200574	-6.14837e-05
16	8	-0.000245365	-3.56938e-06
16	9	0.00029262	6.40296e-05
16	10	-0.000307327	-3.47253e-05
16	11	0.00026417	-7.54828e-05
16	12	-0.000195106	0.000185253
16	13	0.000109129	-0.000235107
16	14	1.75942e-05	0.000211889
16	15	-0.000147205	-0.000123803
16	16	0.000204847	8.48528e-06
16	17	-0.000181625	7.61711e-05
16	18	0.000131617	-9.93011e-05
16	19	-9.20401e-05	7.3162e-05
16	20	5.32012e-05	-2.91504e-05
16	21	-6.74715e-06	-6.35895e-06
16	22	-2.40895e-05	2.29332e-05
16	23	2.1797e-05	-2.18956e-05
16	24	-2.15174e-06	1.18885e-05
16	25	-1.16173e-05	-9.28265e-06
17	1	3.42692e-07	-3.19698e-07
17	2	-2.39239e-06	5.84186e-06
17	3	6.76319e-06	-1.17994e-05
17	4	-4.39145e-06	-8.91233e-06
17	5	-2.90342e-05	7.00488e-05
17	6	0.000105051	-0.000136428
17	7	-0.000181832	0.000153847
17	8	0.000201415	-0.000120495
17	9	-0.000160325	8.56801e-05
17	10	9.90521e-05	-6.98629e-05
17	11	-4.19887e-05	4.49066e-05
17	12	-2.23309e-05	1.88341e-05
17	13	9.27972e-05	-0.000107754
17	14	-0.000128494	0.000169605
17	15	9.6582e-05	-0.000173832
17	16	-2.31231e-05	0.00014249
17	17	-2.86462e-05	-0.000115523
17	18	3.32733e-05	9.5342e-05
17	19	-2.1207e-05	-4.67288e-05
17	20	2.67296e-05	-3.26545e-05
17	21	-4.83861e-05	9.23044e-05
17	22	6.19676e-05	-9.74221e-05
17	23	-5.58505e-05	6.52282e-05
17	24	3.53656e-05	-3.02378e-05
17	25	-1.01985e-05	7.9495e-06
18	1	-9.74123e-08	1.00884e-06
18	2	4.98107e-07	-8.20618e-06
18	3	2.51234e-06	2.71812e-05
18	4	-1.99796e-05	-4.67828e-05
18	5	5.30657e-05	3.22916e-05
18	6	-9.12807e-05	2.93361e-05
18	7	0.000127513	-7.67599e-05
18	8	-0.000152734	3.81912e-05
18	9	0.000156591	5.175e-05
18	10	-0.000137914	-9.34684e-05
18	11	0.000107226	6.21925e-05
18	12	-7.21438e-05	-1.73732e-05
18	13	3.41787e-05	3.87487e-06
18	14	-1.63938e-06	-1.04624e-05
18	15	-1.93107e-05	9.40829e-06
18	16	2.39259e-05	4.54717e-06
18	17	-3.21063e-07	-1.49224e-05
18	18	-4.57053e-05	7.78479e-06
18	19	7.92467e-05	1.20329e-05
18	20	-7.67532e-05	-3.04266e-05
18	21	5.23033e-05	3.53567e-05
18	22	-2.81296e-05	-2.15844e-05
18	23	9.60233e-06	-1.53298e-06
18	24	2.50758e-06	1.77055e-05
18	25	-3.26684e-06	-2.35111e-05
19	1	-2.93802e-06	-1.352e-06
19	2	1.92915e-05	4.10562e-06
19	3	-4.97297e-05	-2.94332e-06
19	4	7.38775e-05	-1.16123e-05
19	5	-7.54619e-05	4.48081e-05
19	6	6.72366e-05	-8.02928e-05
19	7	-6.46362e-05	8.88134e-05
19	8	4.18391e-05	-5.78052e-05
19	9	2.01808e-05	2.1784e-06
19	10	-7.0357e-05	4.53772e-05
19	11	5.40551e-05	-6.39182e-05
19	12	-3.89814e-06	5.77472e-05
19	13	-9.40861e-06	-4.52684e-05
19	14	-1.74726e-05	4.23128e-05
19	15	3.54459e-05	-4.895e-05
19	16	-2.12682e-05	5.7296e-05
19	17	-3.84212e-06	-6.35978e-05
19	18	5.5437e-06	6.8476e-05
19	19	1.93175e-05	-6.43354e-05
19	20	-3.93606e-05	3.72582e-05
19	21	3.22239e-05	5.67464e-06
19	22	-4.54028e-06	-3.6807e-05
19	23	-2.62301e-05	3.95266e-05
19	24	4.83598e-05	-2.08808e-05
19	25	-5.67969e-05	-1.6845e-06
20	1	-1.19479e-06	-7.86448e-07
20	2	4.98547e-06	9.29676e-07
20	3	-1.36382e-05	4.60138e-06
20	4	3.32579e-05	-2.25037e-05
20	5	-6.92029e-05	4.56345e-05
20	6	0.000112765	-5.35746e-05
20	7	-0.000136861	4.67832e-05
20	8	0.000128486	-5.14122e-05
20	9	-0.000104089	8.41421e-05
20	10	6.04637e-05	-0.000128978
20	11	1.61251e-05	0.000156196
20	12	-8.19867e-05	-0.000149183
20	13	8.09326e-05	0.000108577
20	14	-2.49116e-05	-5.25568e-05
20	15	-4.42761e-05	3.49006e-06
20	16	0.00010577	3.08778e-05
20	17	-0.000139928	-4.99924e-05
20	18	0.000124607	5.00477e-05
20	19	-6.91249e-05	-3.27289e-05
20	20	1.37742e-05	6.96978e-06
20	21	1.44991e-05	2.04449e-05
20	22	-1.92728e-05	-4.51822e-05
20	23	1.18309e-05	6.19878e-05
20	24	-8.29624e-08	-6.61143e-05
20	25	-7.72928e-06	5.58764e-05


==> anc/Ank_modes_avg_states/Saturation_b9/Amn_Mode9_b9_Saturation.dat <==
#n	 k	 Re{Ank}	 Im{Ank}
#r0:13.24
0	1	-0.0462912	0
0	2	0.0623863	0
0	3	-0.0558286	0
0	4	0.0289608	0
0	5	0.00434872	0
0	6	-0.0253919	0
0	7	0.0253986	0
0	8	-0.0107519	0
0	9	-0.00495413	0
0	10	0.0119697	0
0	11	-0.00935158	0
0	12	0.00251903	0
0	13	0.00276144	0
0	14	-0.00440639	0
0	15	0.00351331	0
0	16	-0.00185899	0
0	17	0.000504032	0
0	18	0.00023263	0
0	19	-0.000465872	0
0	20	0.00044647	0
0	21	-0.000343564	0
0	22	0.000236213	0
0	23	-0.00015409	0
0	24	9.04162e-05	0
0	25	-4.00534e-05	0
1	1	-0.00364307	-0.00981715
1	2	0.00574933	0.0194575
1	3	-0.00463812	-0.0232803
1	4	0.0015099	0.0187931
1	5	0.00162666	-0.00779553
1	6	-0.00373207	-0.0053702
1	7	0.00492498	0.0164269
1	8	-0.00577557	-0.0226997
1	9	0.00640266	0.0235317
1	10	-0.00633039	-0.0201004
1	11	0.00532774	0.014632
1	12	-0.00393007	-0.00920742
1	13	0.00283435	0.00497006
1	14	-0.00215438	-0.00212469
1	15	0.00155981	0.000414815
1	16	-0.00089963	0.000456177
1	17	0.000334234	-0.000732251
1	18	2.57056e-05	0.000672782
1	19	-0.000226081	-0.000536879
1	20	0.000307728	0.000440526
1	21	-0.000317935	-0.000328395
1	22	0.0003567	0.000159445
1	23	-0.000430919	-6.89584e-06
1	24	0.000401241	-5.51131e-05
1	25	-0.000201043	4.78568e-05
2	1	-0.0112982	-0.215272
2	2	0.0312116	0.532068
2	3	-0.0487676	-0.724539
2	4	0.0480347	0.599371
2	5	-0.0207893	-0.150748
2	6	-0.0251181	-0.441961
2	7	0.0700997	0.938653
2	8	-0.0958999	-1.17756
2	9	0.0960663	1.13761
2	10	-0.0769869	-0.908732
2	11	0.0510782	0.61658
2	12	-0.0285815	-0.358202
2	13	0.0136023	0.176984
2	14	-0.00535847	-0.0721425
2	15	0.00149454	0.0219584
2	16	-0.00011112	-0.00281481
2	17	-5.80319e-05	-0.00217495
2	18	-7.18588e-05	0.00224631
2	19	1.36254e-05	-0.00129636
2	20	0.000225452	0.000532426
2	21	-0.00042425	-0.000144969
2	22	0.000461581	2.84205e-05
2	23	-0.000362827	-3.17057e-05
2	24	0.000195163	3.4051e-05
2	25	-4.23115e-06	8.1534e-06
3	1	-0.00026647	0.000914719
3	2	-0.00014505	-0.00333752
3	3	0.00258765	0.00754252
3	4	-0.0070333	-0.0130609
3	5	0.0116152	0.0186176
3	6	-0.014099	-0.022629
3	7	0.0133785	0.0238544
3	8	-0.00988686	-0.0218764
3	9	0.00524639	0.0174037
3	10	-0.00136345	-0.0119979
3	11	-0.000748639	0.00721525
3	12	0.00134746	-0.00391303
3	13	-0.00120513	0.00215263
3	14	0.000840944	-0.00149503
3	15	-0.000470143	0.00133992
3	16	0.000200893	-0.00120152
3	17	-5.7271e-05	0.000925148
3	18	1.48076e-05	-0.000639995
3	19	-6.83263e-05	0.000448953
3	20	0.00016561	-0.000302597
3	21	-0.000192703	0.00017378
3	22	0.000113955	-0.00012505
3	23	-2.87012e-05	0.000169252
3	24	3.9826e-05	-0.000224109
3	25	-0.000125911	0.000210987
4	1	-0.00356745	-0.0639528
4	2	0.0153989	0.258851
4	3	-0.0378778	-0.592403
4	4	0.066637	0.969709
4	5	-0.0912677	-1.24403
4	6	0.101215	1.30783
4	7	-0.0926748	-1.15273
4	8	0.0707311	0.860075
4	9	-0.0450563	-0.542488
4	10	0.0236797	0.285018
4	11	-0.00991056	-0.119933
4	12	0.00296445	0.0363183
4	13	-0.000269735	-0.00481972
4	14	-0.000423612	-0.00200776
4	15	0.000297265	0.001186
4	16	0.000101738	0.00014425
4	17	-0.000383309	-0.00055246
4	18	0.000332376	0.000469023
4	19	-4.99136e-05	-0.000305256
4	20	-0.000187634	0.000154791
4	21	0.0002285	-2.15665e-06
4	22	-0.000135866	-0.000132044
4	23	3.17903e-05	0.000178174
4	24	3.81387e-05	-0.000105506
4	25	-8.80922e-05	-1.24807e-05
5	1	-0.000227088	0.000199795
5	2	0.000818304	-0.000840694
5	3	-0.0015464	0.00201179
5	4	0.00191566	-0.00358347
5	5	-0.00150642	0.0053576
5	6	0.000290103	-0.00714069
5	7	0.00120993	0.00850426
5	8	-0.00222337	-0.00876578
5	9	0.00232295	0.00763107
5	10	-0.00175887	-0.00561589
5	11	0.00122591	0.00360258
5	12	-0.0012133	-0.00211813
5	13	0.001553	0.00115194
5	14	-0.0017069	-0.000500616
5	15	0.00141599	3.60104e-05
5	16	-0.000884454	0.00026414
5	17	0.000456539	-0.000380023
5	18	-0.000295343	0.000341959
5	19	0.000315784	-0.000250894
5	20	-0.000321689	0.000199933
5	21	0.000209872	-0.000202256
5	22	-5.57969e-05	0.000213858
5	23	-1.39076e-05	-0.000192345
5	24	-1.84174e-05	0.000118294
5	25	6.48332e-05	-7.75973e-08
6	1	-0.00033424	-0.00627835
6	2	0.00188656	0.0334396
6	3	-0.00577633	-0.0963266
6	4	0.0124293	0.192957
6	5	-0.0207748	-0.297509
6	6	0.0281929	0.372053
6	7	-0.0317371	-0.388674
6	8	0.029995	0.344807
6	9	-0.0239927	-0.261744
6	10	0.0164039	0.17
6	11	-0.00980038	-0.0935652
6	12	0.00540411	0.042554
6	13	-0.00305435	-0.0151218
6	14	0.00191983	0.00364295
6	15	-0.00126514	-0.000253436
6	16	0.00078383	-0.000300144
6	17	-0.000435437	0.000355874
6	18	0.000196244	-0.000430295
6	19	-1.89171e-05	0.000440257
6	20	-0.000101096	-0.000338904
6	21	0.000139148	0.000201502
6	22	-0.000109709	-0.000118698
6	23	6.46188e-05	0.000106466
6	24	-3.33854e-05	-0.000105497
6	25	5.73658e-06	7.07235e-05
7	1	-4.43186e-05	2.3117e-05
7	2	0.000235676	-0.000105382
7	3	-0.000612595	0.000268619
7	4	0.00105354	-0.000556363
7	5	-0.00129312	0.0010733
7	6	0.00106415	-0.00189415
7	7	-0.000374824	0.00285785
7	8	-0.000380636	-0.00348499
7	9	0.00072579	0.00330884
7	10	-0.00056194	-0.00234301
7	11	0.00021858	0.00107046
7	12	-6.04299e-05	-2.67947e-05
7	13	0.000155329	-0.000510798
7	14	-0.000315927	0.000581995
7	15	0.000371521	-0.00041244
7	16	-0.000322964	0.000227454
7	17	0.000264574	-0.000159563
7	18	-0.000231069	0.00022255
7	19	0.000178897	-0.00032479
7	20	-8.51074e-05	0.00037096
7	21	-2.18268e-05	-0.00035665
7	22	0.000109455	0.000326146
7	23	-0.000169164	-0.000293791
7	24	0.000197685	0.000247399
7	25	-0.000183668	-0.000177709
8	1	-7.63758e-05	-0.000553364
8	2	0.000330453	0.00357049
8	3	-0.000839608	-0.0121365
8	4	0.00172133	0.0282077
8	5	-0.00311322	-0.0497508
8	6	0.00484597	0.0702588
8	7	-0.00628339	-0.0819832
8	8	0.00674263	0.0805198
8	9	-0.00603212	-0.0671221
8	10	0.00451159	0.0474394
8	11	-0.00272001	-0.0280528
8	12	0.00112077	0.0133543
8	13	-9.18674e-05	-0.00455288
8	14	-0.000222095	0.000567699
8	15	5.5287e-05	0.000536212
8	16	0.00021617	-0.000468765
8	17	-0.000390752	0.000203774
8	18	0.000444054	-3.15479e-05
8	19	-0.000408309	-5.30197e-05
8	20	0.000331979	6.92607e-05
8	21	-0.000254324	-3.60273e-05
8	22	0.00018842	-2.17816e-06
8	23	-0.000130784	2.08562e-05
8	24	7.35964e-05	-2.84912e-05
8	25	-2.20782e-05	3.24216e-05
9	1	1.61816e-05	1.32112e-05
9	2	-2.45368e-05	-6.83244e-05
9	3	-5.16723e-05	0.000150476
9	4	0.000204892	-0.000155896
9	5	-0.000338382	2.41301e-05
9	6	0.000370549	9.87439e-05
9	7	-0.00017422	8.29533e-06
9	8	-0.000328413	-0.000322902
9	9	0.000930333	0.000577046
9	10	-0.00126535	-0.000575013
9	11	0.00114539	0.000346855
9	12	-0.000704635	-4.13479e-05
9	13	0.000265921	-0.000221442
9	14	-4.90943e-05	0.00039981
9	15	3.48001e-05	-0.00046824
9	16	-8.92736e-05	0.000393258
9	17	0.000122471	-0.000218714
9	18	-0.000128322	5.65794e-05
9	19	0.00012525	4.88491e-05
9	20	-0.000110415	-0.000129904
9	21	8.2271e-05	0.000192182
9	22	-5.65607e-05	-0.000204045
9	23	4.11474e-05	0.000158961
9	24	-2.24922e-05	-8.68281e-05
9	25	-6.81592e-06	2.40096e-05
10	1	-2.67146e-05	-3.94451e-05
10	2	0.000103219	0.000307984
10	3	-0.00020606	-0.001242
10	4	0.00030767	0.00335498
10	5	-0.000382761	-0.00672642
10	6	0.000389386	0.0106168
10	7	-0.000332623	-0.0136844
10	8	0.000276744	0.0147199
10	9	-0.000273924	-0.0133586
10	10	0.000320532	0.0101958
10	11	-0.000393525	-0.00638357
10	12	0.00046117	0.00308544
10	13	-0.000461682	-0.000967529
10	14	0.00037831	1.15018e-05
10	15	-0.000272981	0.000211481
10	16	0.000183823	-0.00013334
10	17	-8.6824e-05	8.22765e-06
10	18	-2.39954e-05	7.56016e-05
10	19	0.000108507	-0.000126375
10	20	-0.000135718	0.000154121
10	21	0.000112473	-0.000151335
10	22	-6.43702e-05	0.000135046
10	23	1.13877e-05	-0.000134309
10	24	3.08147e-05	0.000145721
10	25	-4.30056e-05	-0.000134847
11	1	-8.63945e-06	6.2941e-06
11	2	3.13369e-05	-4.07395e-05
11	3	-6.97878e-05	7.9255e-05
11	4	0.000133648	-1.45111e-05
11	5	-0.000209264	-0.000201828
11	6	0.000271499	0.000427226
11	7	-0.000358099	-0.000429743
11	8	0.000516567	0.000145138
11	9	-0.000673203	0.000202191
11	10	0.000686089	-0.000334801
11	11	-0.000540418	0.000216846
11	12	0.000350768	-5.06278e-06
11	13	-0.000164699	-0.000161037
11	14	-5.22937e-05	0.000236195
11	15	0.000263402	-0.000244418
11	16	-0.000371057	0.000219035
11	17	0.000336864	-0.000178603
11	18	-0.000207099	0.0001494
11	19	6.55839e-05	-0.000137119
11	20	2.83492e-05	0.000106919
11	21	-6.95632e-05	-4.35236e-05
11	22	7.36408e-05	-2.28883e-05
11	23	-4.97177e-05	6.34942e-05
11	24	1.41389e-05	-7.03572e-05
11	25	9.24663e-06	4.44059e-05
12	1	-4.4339e-06	-4.95321e-06
12	2	2.71248e-05	5.34465e-05
12	3	-9.25266e-05	-0.000223259
12	4	0.000182405	0.000561113
12	5	-0.000211096	-0.00100282
12	6	0.000145316	0.00141824
12	7	-6.51319e-05	-0.00172026
12	8	2.56288e-05	0.00185087
12	9	8.36858e-06	-0.00176028
12	10	-3.4978e-05	0.0014615
12	11	7.93993e-06	-0.00102363
12	12	3.04539e-05	0.000559736
12	13	8.28649e-08	-0.000209901
12	14	-7.40765e-05	4.0597e-05
12	15	9.435e-05	5.8644e-06
12	16	-4.06504e-05	-2.67314e-05
12	17	-7.32868e-06	7.13014e-05
12	18	-9.77532e-06	-0.000133115
12	19	7.71806e-05	0.000170192
12	20	-0.000147432	-0.000144713
12	21	0.000181843	6.78094e-05
12	22	-0.000174644	1.2163e-05
12	23	0.000146523	-6.69072e-05
12	24	-0.000115284	0.000106257
12	25	8.70329e-05	-0.000137523
13	1	-6.76648e-06	8.80495e-08
13	2	3.03804e-05	-6.37419e-06
13	3	-5.7245e-05	9.1886e-09
13	4	4.85115e-05	5.85132e-05
13	5	1.69022e-05	-0.000154258
13	6	-0.000117413	0.000186183
13	7	0.000195086	-8.19846e-05
13	8	-0.000194333	-6.60503e-05
13	9	0.000115023	0.000105698
13	10	2.94442e-08	-2.38255e-06
13	11	-0.000126705	-0.000172219
13	12	0.000257634	0.000328391
13	13	-0.000342037	-0.000413489
13	14	0.000298625	0.000420564
13	15	-0.000106247	-0.000362932
13	16	-0.000153134	0.000258232
13	17	0.000344076	-0.000139865
13	18	-0.000373164	6.2031e-05
13	19	0.000259354	-5.72264e-05
13	20	-0.000113631	9.53719e-05
13	21	3.44124e-05	-0.000115173
13	22	-2.89069e-05	9.15769e-05
13	23	4.13239e-05	-4.853e-05
13	24	-2.88375e-05	1.44646e-05
13	25	-1.04863e-05	4.38604e-06
14	1	8.32865e-07	2.126e-06
14	2	1.20307e-05	-8.41531e-06
14	3	-6.1845e-05	1.37121e-05
14	4	0.000111727	-8.49097e-06
14	5	-9.5487e-05	1.395e-05
14	6	6.1744e-05	-7.01372e-05
14	7	-0.000119659	0.000186956
14	8	0.000252548	-0.000344346
14	9	-0.00033725	0.000466847
14	10	0.000301156	-0.000441437
14	11	-0.00019262	0.000242371
14	12	9.78637e-05	3.2075e-05
14	13	-2.28682e-05	-0.000252532
14	14	-6.09093e-05	0.000342272
14	15	0.000121301	-0.000297388
14	16	-0.000114955	0.000165966
14	17	5.5049e-05	-8.23697e-06
14	18	9.88793e-06	-0.000136391
14	19	-4.20144e-05	0.000243616
14	20	3.77077e-05	-0.000283166
14	21	-1.97282e-05	0.000237692
14	22	9.56343e-06	-0.000139234
14	23	-1.37201e-06	4.87974e-05
14	24	-2.44269e-05	-4.62642e-08
14	25	6.06718e-05	-1.28612e-05
15	1	-1.68245e-06	6.01616e-06
15	2	1.55585e-05	-2.77619e-05
15	3	-5.77095e-05	5.37798e-05
15	4	0.000109704	-5.8681e-05
15	5	-0.000120567	5.7733e-05
15	6	6.78525e-05	-9.85395e-05
15	7	4.12404e-05	0.000193057
15	8	-0.000198483	-0.000291372
15	9	0.000376611	0.000300601
15	10	-0.000495692	-0.000155454
15	11	0.000443384	-9.31525e-05
15	12	-0.000208812	0.00030916
15	13	-4.29876e-05	-0.000406267
15	14	0.000137241	0.000398905
15	15	-6.27357e-05	-0.000330768
15	16	-7.19319e-05	0.000230838
15	17	0.000168693	-0.000136692
15	18	-0.000195068	8.90526e-05
15	19	0.000159205	-9.76024e-05
15	20	-8.92738e-05	0.000140178
15	21	3.59102e-05	-0.00017958
15	22	-3.76568e-05	0.000180562
15	23	7.95267e-05	-0.000138421
15	24	-0.00011118	8.30645e-05
15	25	0.000100206	-4.26801e-05
16	1	-1.82847e-06	3.06417e-06
16	2	1.64837e-05	-9.59173e-06
16	3	-5.74802e-05	1.15194e-05
16	4	0.000111375	-4.87011e-07
16	5	-0.000138462	-2.36244e-05
16	6	0.00013316	5.29155e-05
16	7	-0.00015014	-5.13003e-05
16	8	0.000224355	-2.87976e-05
16	9	-0.000309536	0.000170721
16	10	0.000331042	-0.000300762
16	11	-0.000257693	0.000347463
16	12	0.000124783	-0.000257891
16	13	5.45271e-06	4.40067e-05
16	14	-0.000115256	0.000188423
16	15	0.000211628	-0.000329962
16	16	-0.000261878	0.000360883
16	17	0.000234336	-0.000319849
16	18	-0.000155751	0.000235344
16	19	7.76147e-05	-0.000124765
16	20	-2.93576e-05	1.40632e-05
16	21	9.93694e-06	6.82332e-05
16	22	1.91096e-06	-0.000101655
16	23	-2.3778e-05	8.58619e-05
16	24	4.98304e-05	-4.52129e-05
16	25	-6.27481e-05	9.42286e-06
17	1	1.0681e-06	-7.79019e-07
17	2	4.66914e-06	-1.56167e-06
17	3	-2.8043e-05	-5.37821e-06
17	4	6.1287e-05	2.95916e-05
17	5	-8.55781e-05	-2.14495e-05
17	6	9.42441e-05	-6.6027e-05
17	7	-9.45438e-05	0.000198388
17	8	8.47038e-05	-0.000307169
17	9	-1.69209e-05	0.000362848
17	10	-0.00015907	-0.000354036
17	11	0.000364491	0.000268237
17	12	-0.000424327	-0.000137734
17	13	0.000278231	2.19907e-05
17	14	-4.85143e-05	5.38825e-05
17	15	-0.000104056	-9.92703e-05
17	16	0.000119914	0.000124614
17	17	-4.47235e-05	-0.000131135
17	18	-4.23336e-05	0.00013104
17	19	8.63903e-05	-0.000142062
17	20	-7.49248e-05	0.000157124
17	21	2.7179e-05	-0.000153796
17	22	2.06696e-05	0.000125879
17	23	-3.60508e-05	-8.8174e-05
17	24	1.66731e-05	5.6937e-05
17	25	9.13748e-06	-3.40581e-05
18	1	-2.00038e-07	4.73679e-07
18	2	4.59724e-06	2.37658e-07
18	3	-2.12863e-05	-1.16724e-06
18	4	4.87084e-05	9.2054e-06
18	5	-7.40956e-05	-5.85229e-05
18	6	9.43261e-05	0.000153526
18	7	-0.00011726	-0.00021439
18	8	0.000137733	0.00015672
18	9	-0.00013566	3.50695e-06
18	10	9.63374e-05	-0.000168967
18	11	-2.77121e-05	0.000250274
18	12	-3.21296e-05	-0.000211176
18	13	4.76494e-05	9.17768e-05
18	14	-2.60837e-05	1.08086e-05
18	15	7.09122e-06	-3.81329e-05
18	16	-1.53788e-05	2.17691e-05
18	17	3.25859e-05	-2.20523e-05
18	18	-3.20418e-05	4.237e-05
18	19	1.26413e-05	-4.06377e-05
18	20	1.57375e-05	1.2031e-06
18	21	-4.37441e-05	5.02455e-05
18	22	5.91278e-05	-7.77994e-05
18	23	-5.31612e-05	6.57428e-05
18	24	3.33066e-05	-2.85155e-05
18	25	-1.73814e-05	-7.5978e-06
19	1	-2.64906e-06	6.20206e-07
19	2	9.81423e-06	-4.73737e-06
19	3	-9.94997e-06	1.40756e-05
19	4	-1.33764e-05	-2.18335e-05
19	5	5.80744e-05	3.18232e-05
19	6	-9.50859e-05	-6.53911e-05
19	7	7.99075e-05	0.000113456
19	8	-6.8796e-06	-0.00013449
19	9	-5.72751e-05	0.000114889
19	10	3.98637e-05	-6.99425e-05
19	11	6.99152e-05	1.31275e-05
19	12	-0.000220217	2.83444e-05
19	13	0.000321161	-2.48221e-05
19	14	-0.000309804	-9.93135e-06
19	15	0.000214576	3.44438e-05
19	16	-0.000119011	-3.21674e-05
19	17	6.98316e-05	1.94552e-05
19	18	-5.69262e-05	-1.32085e-05
19	19	6.14952e-05	8.04889e-06
19	20	-6.95755e-05	1.14522e-05
19	21	5.84224e-05	-4.20359e-05
19	22	-2.07098e-05	6.17168e-05
19	23	-1.82479e-05	-6.18192e-05
19	24	3.31989e-05	5.41728e-05
19	25	-2.5307e-05	-4.39582e-05
20	1	-9.88172e-07	-1.69726e-06
20	2	1.58143e-07	4.94132e-06
20	3	4.47907e-06	-2.08874e-06
20	4	-7.43948e-06	-2.03584e-06
20	5	-4.68012e-06	-2.40591e-05
20	6	4.36284e-05	9.53528e-05
20	7	-8.74548e-05	-0.000176834
20	8	9.82888e-05	0.000208585
20	9	-7.0481e-05	-0.00015193
20	10	1.52729e-05	2.94957e-05
20	11	5.03985e-05	8.14974e-05
20	12	-8.89251e-05	-0.00011242
20	13	7.42622e-05	6.61411e-05
20	14	-3.06239e-05	-1.48893e-05
20	15	3.73487e-06	2.45037e-05
20	16	-9.93731e-06	-8.416e-05
20	17	3.20325e-05	0.000126051
20	18	-4.61747e-05	-0.000111676
20	19	4.11876e-05	6.62847e-05
20	20	-1.81565e-05	-2.96349e-05
20	21	-1.53308e-05	1.58171e-05
20	22	4.43859e-05	-1.90008e-05
20	23	-5.24376e-05	2.51691e-05
20	24	3.64531e-05	-1.96061e-05
20	25	-1.09838e-05	-7.17258e-07


==> anc/App_A/Moments_cl_distributions_Glauber_b0_Fig26.dat <==
l,mean,mean_err,variance,variance_err,skewness,skewness_err,kurtosis,kurtosis_err
0.0,-0.006519721466536383,0.016447282472286457,1.0092682903505277,0.03831058596740508,-0.4132582671912287,0.07607600177379716,3.256903897946445,0.3022023872959656
1.0,0.0007963578636907673,0.0065857913910746975,0.9908793247441868,0.03170572261932397,-0.0023994147977144855,0.044054530557579755,3.15186331588485,0.18730560769760507
2.0,-0.01060667619894967,0.02141350967039955,1.007750528502941,0.024284604965460598,0.016398898768628177,0.06114468902448613,3.2443975451131606,0.10549209082685801
3.0,0.00959348569554228,0.01964892991113606,0.9991049816638328,0.037334389423922816,0.0031011537318358963,0.05959748847015145,3.067574466464481,0.13059606921276895
4.0,0.02118499977491454,0.03505418334086522,0.9843658900099646,0.027481926509534273,0.04175271478141261,0.057536746759209466,3.057987762880207,0.16606308571833067
5.0,0.005604441504518821,0.01968741265369041,0.9920033554526113,0.012040139697702736,0.016449998116405608,0.04178086029547625,2.8992418777928286,0.07937469106998349
6.0,0.0034504434265021883,0.022427198882876406,0.994531871293089,0.02231768305981928,-0.034793654981488085,0.044752819022229294,3.0677115648747937,0.0829784862620272
7.0,0.006482238003814135,0.020195116617427858,1.0174589536755683,0.05094796130926515,-0.11704623542934044,0.07962109761772819,3.1136499148726537,0.056845038173972094
8.0,-0.005941919328041046,0.028647255994178535,1.0070156174308815,0.031988966981524876,0.017573689829643538,0.07271199014585453,3.09518538538972,0.1050082348934197
9.0,0.01863711752056667,0.008671485910469973,1.0325613239948654,0.021108829217605707,-0.015082663563688283,0.0548050533918576,3.0956705078987268,0.1246340623944714
10.0,0.00011240349291644905,0.015130700686933143,0.9930813877843281,0.022667157177293538,-0.03677623928230646,0.04461900399571241,3.035473190093466,0.04125376251800795
11.0,0.010961804555813387,0.02340027242615148,0.9668940111344483,0.040245312865637706,0.00046014966756976333,0.0666577019567839,3.1093420266877922,0.1388694079369139
12.0,-0.003058503793954597,0.024138747975761942,1.0087268037185873,0.013411104194113198,-0.008531149939960155,0.04597629723031454,3.053901334265877,0.14227121516805025
13.0,0.00038588188983877496,0.016946085147670965,0.9821368343571566,0.04301873593768368,0.006533845289385706,0.054947212663425615,3.0158947806694583,0.11975254356918374
14.0,0.006797454308500253,0.011827256468231987,0.9920558248417688,0.02702678483426132,-0.016163517569511295,0.11748673862231551,3.076374962354232,0.16906617085907336
15.0,-0.0016791084780043842,0.02493753684552214,0.9934135953127974,0.04338662981054609,0.05524437583846101,0.03497138350835766,2.9773638344835467,0.1238464260744038
16.0,-0.004624048713385445,0.015270701018165354,0.9820380822053985,0.04893594414625878,-0.017930760011978488,0.06784431603197949,2.9780335758265153,0.1125983632559083
17.0,0.014137307461040539,0.023224674558109164,0.9936754254619247,0.045101228902618924,-0.02158032498390517,0.03162185897677834,3.032158839383054,0.09560771179119583
18.0,0.0010845029075476425,0.006964550541331933,1.0201583889777261,0.04046427365853306,0.13412710579259518,0.08405828599470452,3.0587233747314495,0.07740984571175606
19.0,-0.002364798183683433,0.015529948964780375,0.9628259372642068,0.019822374990450115,0.041709415357171715,0.05963914999569057,2.957917800526145,0.12424388141844224
20.0,0.00495592260054955,0.027234757936629956,0.9990469507125341,0.038115305010929225,-0.015099145566057365,0.06921801771529174,3.045721429999247,0.09558941772399715
21.0,-0.0038680044317293666,0.017419013148936884,0.991752281892858,0.03338454331898528,-0.042880281055050214,0.050775904708383564,3.039914287168364,0.11320698831667249
22.0,-0.018013942258060574,0.011733393710658815,0.9946376439441804,0.01905866652676416,-0.037004977996932906,0.0892985664186463,3.108078451098943,0.146709973276743
23.0,-0.003313067907059127,0.007781967724621692,1.0158517244455862,0.03231391144998966,0.013472525506847785,0.07351362361929058,2.9960910635770515,0.11092607989687238
24.0,-0.0016392920231558085,0.022331060816684883,0.9851059670534491,0.01269724361433417,0.024837573470987456,0.025696391202927982,2.94929490550403,0.11497830195649038
25.0,-0.003545637154885186,0.01681990179324131,0.992795077146262,0.005755426570008495,-0.032962909226728565,0.07319551013414387,2.933475792620536,0.0701203391708144
26.0,-0.012961248011492451,0.012246572420173381,0.9933909365902628,0.02373706108814027,-0.052932900762387686,0.04278928284100303,2.994676459391358,0.04818242340064397
27.0,-0.012038133391182237,0.012755664669366005,0.9901182621438954,0.028793351051731565,0.015215163639218895,0.04359046983906647,3.0451514365979437,0.07950089207874579
28.0,-0.0019251082946506967,0.013961657055015089,0.9841293393183566,0.04759462331228343,-0.0027902105266864236,0.03720308055887176,2.955335068871115,0.029325939914542246
29.0,-0.008430159863825112,0.022853141294745652,1.0277652071495211,0.03263964277216128,0.0038017103723687697,0.023890597647446214,2.99794967385942,0.04894440694560226
30.0,0.0015747281183439241,0.015348026037133396,0.9871552897808951,0.009023086058860694,0.008212537613919449,0.12225135001711078,3.1199325951474313,0.040587671346788146
31.0,0.004212584339582312,0.012172949976692644,1.0009579273503035,0.042423513409318804,0.011330618332965045,0.05231987058825602,3.055827954070407,0.06667131771716316
32.0,0.009235130731680521,0.01995878234975621,1.0319456964593776,0.018464036950920464,-0.027354109963142567,0.02450688334238794,3.0599313134730277,0.1040574565703437
33.0,-0.012545871470310208,0.018801114383429164,1.0050949170636598,0.03620310202708792,0.002089783548586707,0.04846931040130518,2.980514774088646,0.1176468793121628
34.0,0.002363943544040071,0.027174431397400375,0.9903586437027805,0.0377787429110056,-0.010879973020317025,0.05711506917982152,2.97502133133243,0.0874483364481232
35.0,-0.004782003977283813,0.012664077249868599,1.007234220971805,0.022917259676330588,-0.02783220791439257,0.05654053981852756,2.9879800986772005,0.07817900682017068
36.0,0.0008958875730337235,0.01141061582714808,1.0024716435869874,0.03566050987475723,-0.0013332073466152498,0.07953884424329423,2.9670450150065957,0.16527431347307805
37.0,0.010202547148143632,0.03868964199819446,0.9854982290085799,0.026355498754415296,-0.04278846822665528,0.024544939929852055,3.0592285133820614,0.153943496733557
38.0,-0.008675134810857353,0.027083181961262175,0.980285111926416,0.009813689038283271,-0.00499113371321385,0.03847945249900285,2.9928441226689624,0.0863436556987814
39.0,0.008365704853077655,0.029649363309928855,0.9788865839155165,0.04214024332707262,-0.0031941027056954637,0.034424938755349375,2.981153839141818,0.11871466068328577
40.0,-0.00534531062308256,0.016109444473645932,1.0081315740607344,0.0384782577741279,-0.028261801428766522,0.051001918795983675,3.0262205956915147,0.11424908281495635
41.0,0.00954803866963849,0.015179267970236762,0.9996969573613929,0.033447108150328975,0.01671329006348185,0.06799085795310661,3.09109551550597,0.13288841922399078
42.0,-0.007621223722032246,0.020721348701988752,1.0159406100486592,0.026851804935078143,-0.04193489334200915,0.05497948191679343,3.078993713233781,0.027923739253686984
43.0,-0.0010566213146336275,0.022098195605120746,1.0034920278971768,0.03809517274640526,-0.016512478270098052,0.07801081137744043,3.003894365365956,0.11095904449426618
44.0,0.009142773853077674,0.019503043692587662,1.0109769874786292,0.01698450434111532,-0.0006563564359769918,0.06705154467455993,3.019709947367004,0.08066562202691496
45.0,-0.0036525548055446784,0.017400342886172832,0.9967937940829572,0.014461929068679632,-0.013532208876463857,0.04293579048438062,3.02373793446725,0.07965245962354232
46.0,0.006880374080312664,0.01882475598661448,0.9899552363052685,0.02823050264178904,0.011936983248948877,0.08243385363460816,3.040747839714977,0.1449877198270132
47.0,0.005501298320835366,0.040503627271814203,1.0018508192443585,0.02665336119485295,-0.0427769407481021,0.046676444758602595,3.0665119645880683,0.109358502260944
48.0,-0.001811149542989734,0.009907426241730516,0.9876549574410503,0.010163520961086489,-0.02720796363683598,0.07289240475633936,2.9426851580884468,0.12405545166132681
49.0,0.004128440831069869,0.028164481560923993,0.9774467646725702,0.03227353322635063,-0.00068384414773804,0.0374117477394605,3.0264579267785523,0.1138605890442099
50.0,-0.005954175736577926,0.020556153919384028,0.9851017277670675,0.030009433553270952,0.02305065672246413,0.048086179520196705,3.0070537909801547,0.07883804139016642
51.0,-0.0033691959280507857,0.01848011209481784,0.9978833268442113,0.006990985852519348,-0.046400497027006896,0.07645134117328688,2.9793911058836215,0.10650214667638129
52.0,0.006532479000500734,0.015823233427035104,1.0259051093229963,0.04620010020880468,0.09937450159312225,0.030641472691737733,3.085266320850946,0.09802480059284455
53.0,0.021093842249829055,0.020969868092904465,1.001003865860929,0.02082876570766674,0.0030848730765655683,0.07723737778433767,3.0772219997283448,0.14155446592561388
54.0,0.005613620501380083,0.023652124326324173,1.0080077638648661,0.05204085346316787,-0.021149378374817552,0.04031409541228306,3.013328736117285,0.10360963581259526
55.0,0.01460409333393381,0.02641057696658781,0.9917599453887038,0.017468804341691537,-0.022309143519953098,0.08425019650595726,2.99353200078503,0.0557177779417716
56.0,-0.010526906520517855,0.021553842413260534,1.006718279420221,0.02177896943356079,-0.027443789747461776,0.011114123359444885,2.9750443723571123,0.07164499179298674
57.0,-0.007204651574499268,0.008811507616419457,0.9876866310496223,0.02385488838410524,0.006086422331729759,0.06102667722079998,2.934730879577279,0.2225769891158362
58.0,0.003846543384953588,0.011678321065564663,1.0083174603152472,0.015795227775777933,0.009186354195485821,0.08044733841236285,3.051325832744705,0.11977123219011981
59.0,0.002221395364924306,0.022319391244586248,0.9902785040773903,0.025621038902160834,-0.04548876549964483,0.05238833832213258,3.083999847824557,0.1205181161481087
60.0,-0.0006459430042745091,0.025740502203516247,0.9923574155760475,0.0484053673813012,0.02374068590539672,0.06322257616013856,2.976757090784982,0.06471581360978948
61.0,-0.026833101602894503,0.02198227680263561,1.0034431183549284,0.022674896112289667,-0.02526183954901423,0.07904653205367677,2.9872022947636365,0.17685721897563317
62.0,0.014729487114557908,0.013815354794779836,1.018924077208847,0.04089278262263131,-0.0102781367353365,0.0649150500372666,3.048298245864569,0.10540976134243919
63.0,-0.028195063063502706,0.025474135746697834,1.0051896257090647,0.02340883599744524,-0.014254978751723588,0.07022483691800178,2.9683264478211275,0.024429265766226768
64.0,0.005612517892769916,0.030805590359883513,0.9835155599363914,0.05253384364538181,-0.005563690723841273,0.07093662631159717,3.01081545889238,0.11774518159528838
65.0,-0.012669942374621362,0.02242244131518825,1.0286547862562905,0.018039723456587435,0.003624154289823404,0.05766365791282437,3.040648327493595,0.15937688575687886
66.0,0.010220176077589151,0.013988804997604855,1.0042605692977447,0.0023167129711171974,-0.022505921895160694,0.026717134229228428,2.9873396444003832,0.10346174765506372
67.0,-0.016836520091963816,0.03543995522008398,1.0053005055885333,0.029783162310785052,0.032906228977493415,0.020384542090653626,3.011116366869209,0.13276906099283167
68.0,0.014084115346849052,0.02177270806537871,0.9998054343475731,0.04725526176290275,0.005078303535872037,0.05298963151044863,3.019895191459634,0.1025394547935742
69.0,-0.018844311917061526,0.008024831206309098,0.988531870358486,0.02650016136061123,-0.005906453237686534,0.09769928068740093,3.057244446653057,0.14561126716448647
70.0,-0.009820365137640431,0.0146657548841461,0.996630316819061,0.035583449453937696,-0.017314416384605125,0.07054572388107883,3.0239922436669477,0.047159459006896616
71.0,-0.014748579217928704,0.008779183311316899,0.9842516742612895,0.03999183113769729,-0.00782651862869661,0.05548740738738242,2.9239878688912495,0.14244396665478926
72.0,-0.0065384155864680075,0.03579778798156251,1.0076122552138884,0.02848822271330244,0.016531472338166313,0.0759765679585284,2.871668089847605,0.030148813069571293
73.0,-0.0118970588761114,0.017342472228253754,1.0010081890507396,0.016613391518239592,0.008292585322872973,0.07091101942290806,3.112049961724236,0.1028615470891868
74.0,0.01109175033036153,0.02756436677636719,1.0332492644945874,0.029246392348268806,0.02502992793123543,0.059182688134512884,3.0767716309374227,0.09216632921073213
75.0,0.00204308861309234,0.020422537598579822,1.0007794451168985,0.020051822122568872,0.006782450554734577,0.0577122545750499,2.9872596872082013,0.05932034835953586
76.0,-0.005905985880312673,0.029517573196083495,0.9860042684412093,0.029977139100093184,0.03176540179959801,0.0503643647980845,2.9540959470558894,0.10293324633915688
77.0,0.0008538869412555155,0.02377129598529614,0.9895908189336908,0.03631586138818836,-0.02865599398329772,0.031673973192395524,2.8671148154443387,0.10087493045639873
78.0,-0.0038411922694308797,0.023328342705107235,1.0101214071377007,0.01827572768659636,-0.02071710682205352,0.054809184047582095,3.0403603964755046,0.07567210927778278
79.0,0.0018167259718246086,0.031080657774131427,0.9973682224871627,0.02278946498382728,-0.03572075323789519,0.059370115264462314,3.020202899345885,0.10712846422943856
80.0,0.005419855454567657,0.014116172733020802,0.9902828750617266,0.02761814677060006,-0.027959924951108637,0.019238548394717468,2.9846949588429426,0.07029166073576643
81.0,7.297224389350688e-05,0.011276824486243023,1.0173027169771465,0.030840742457602315,0.03972181638064979,0.06881708666011853,3.103871311454043,0.16279554631251766
82.0,-0.0013770398892525766,0.0054466436233657715,1.0045460910023296,0.03295165139721217,-0.01107494158200288,0.04384662745981648,3.1369883137699017,0.15100884048565344
83.0,-0.019723552833414752,0.005490362415592676,0.9777022076954476,0.02987105723352575,-0.04849421973541382,0.038724434955826476,3.0978625201987136,0.11070490564775336
84.0,-0.007799604840213724,0.030962592048495552,1.0006705722925455,0.013121795162746665,0.036824117690337964,0.05702204862682029,3.030991157035181,0.20722000024318696
85.0,-0.026615319852833434,0.02695054849483421,0.9881680897244569,0.05137613387779849,0.02323861054864907,0.04648533082573581,3.0922926560519404,0.06598875872042419
86.0,0.009372819834269656,0.020788837173687482,1.0085874568266,0.027209341936654186,-0.0845338183884518,0.09328336142799123,2.9998384675890537,0.1207053394072552
87.0,0.009272235977772336,0.010502713757973738,1.0068285808416153,0.019725359180427837,0.08003257366864433,0.05407549345666191,2.9794345791276964,0.07172493802912377
88.0,-0.0021381621902051696,0.013540879473946775,1.0063381875364392,0.007067608853555501,-0.04231360088113874,0.06510104646188479,3.1295934614138625,0.09581254969636933
89.0,0.022676852627357053,0.036585790995185156,0.9900882723347297,0.025403106975444237,-0.04772783627038213,0.03881841489431526,3.011486213376458,0.17588550142000164
90.0,-0.005913642187835848,0.03786195081934228,1.0309985551444396,0.03997126093152703,-0.04637221694941353,0.028369190335545233,2.9722996468734815,0.05846094569892788
91.0,-0.01614347654663167,0.01834308819414856,0.9781358982953796,0.04385032077598736,0.021946931052876234,0.043369380413459536,3.0485827085465687,0.15606334102277594
92.0,-0.002914364159880292,0.03948451017006711,0.9997468650666683,0.02428930255798513,0.0534629150844914,0.05518668809844296,2.9802729121132443,0.12747485613556478
93.0,0.005364045385686376,0.012900346819939455,1.0140431635506801,0.02338622738010973,-0.014541664668909191,0.013397158997856295,2.9908716506470907,0.08311293684406615
94.0,-0.009013205019760601,0.01711949694797838,0.9984209003520306,0.01429161835857265,0.025991791749491736,0.04109293099169251,3.027650395514376,0.11713031416709364
95.0,0.011527230913849522,0.023418154641965463,1.0116882775461913,0.030508049725282593,-0.008620374466642057,0.08859922368237717,3.016230690315068,0.12283189818927533
96.0,-0.0070874608670004864,0.0365865381197641,1.0260013759140667,0.0336657458092201,0.001566175702840458,0.08711001939532181,3.0254068301221553,0.07055652687469918
97.0,-0.006422320528089881,0.023218660003058382,0.984685500304936,0.041773736462045,0.025989618333408203,0.02579119000000271,3.061782734378321,0.05650218836570965
98.0,-0.002437410393502674,0.015861758821749748,0.9914107017691323,0.03706175595496237,0.019721625363484208,0.0598188033785073,3.0122476865852583,0.06171639090501369
99.0,0.013803077232535424,0.02282383777515786,1.0062678881573544,0.030020648681630197,0.03203715558554812,0.01584864397336606,3.0208349343232412,0.089706021966208
100.0,-0.011407864238837292,0.03799565969090654,0.9873918213877345,0.026752962079699964,-0.002464070350252053,0.021907814266688367,3.031328778624212,0.04547736445423699
101.0,0.02177004140438447,0.029793345113644547,1.0034848287417828,0.025644848740323602,0.004966138618362419,0.0391304058555189,2.9791961012383235,0.09290261085478682
102.0,0.012563025104054704,0.009966565441116295,1.0265166379581705,0.017639992231113732,0.010875663614081089,0.04711358174256324,3.0397614250314122,0.11403052490636505
103.0,0.0005357777133121687,0.02012430269975356,1.0096375624135254,0.022383737386439437,0.03469908220120432,0.015326340135625324,3.0826975996159636,0.10798415102061974
104.0,0.0263108002458476,0.015480240346839676,1.0025863712867162,0.022685757058609465,0.02908135499147803,0.05922087037819327,3.0354442513817554,0.08168622635723614
105.0,-0.009502207626380089,0.019003031097889044,1.0064657370109984,0.03449699487021875,0.0671190269137102,0.07395969922674557,3.0392450474027934,0.022025967401485748
106.0,0.0029851617708842202,0.027068124670062824,1.0134725461471992,0.02357603382586676,0.008146100829149341,0.0686049790910116,2.9901773345826403,0.0807447491314288
107.0,0.0036473692515877057,0.033682953148311254,1.0109232285056453,0.02285643083421404,-0.00904071569084603,0.02940201212923696,2.9404746673325985,0.10965157377790567
108.0,-0.016740035388006856,0.02698763752016542,0.9882227037543513,0.025125674072485532,-0.0012552680693560248,0.06636733529102783,2.9527531818598662,0.05740208482292811
109.0,-0.006985461562692958,0.012307170515525753,1.0141854319651227,0.014632580654478446,0.005012270476121225,0.034156519461621224,3.05146469796329,0.12390541651917407
110.0,-0.01017992051038103,0.026517621687139673,0.9960760240646527,0.01569565075910224,-0.029155998020614096,0.044084676768688554,2.9860282757809453,0.05497745745885439
111.0,-0.014004723367855366,0.010883198517346091,1.0036935424777327,0.03424901102391618,0.046765649178106175,0.01839937544271628,2.957445715747818,0.04134477781331408
112.0,-0.008814347287860272,0.014212505665805925,1.0153468354625799,0.016376295260656707,-0.04378399704536367,0.08227711717676975,2.9412686165759787,0.11464081134930318
113.0,0.018088702716292135,0.015413956883130216,1.0122540422121524,0.030243605666183174,0.03923884538067483,0.02596424003302297,3.0333327587473744,0.12310743006777884
114.0,0.004226161265937958,0.017193670005568432,0.9889714640944017,0.03563949588005902,-0.05299997736169989,0.033790983864870144,2.976681816945809,0.051700569589468
115.0,-0.01525253849107229,0.015521534841688132,0.9740601262634643,0.052530245634835486,-0.010329889086357463,0.05289301082947024,3.086352059498857,0.1520929848808971
116.0,-0.0034888194140205147,0.01634087851426101,1.0132437143703372,0.04345500408215109,0.005374565385751279,0.06744967866128478,3.021920631010329,0.2346092655348654
117.0,0.0015693453065095623,0.040531348413443975,1.0074175700964931,0.021065903462549464,0.027019297802311305,0.060093131255392805,3.008155269933744,0.1178579098535095
118.0,0.002085796236174873,0.011842351160206281,0.9925620047822714,0.020829314898107472,0.009020464760797372,0.07500241283135953,2.9719629426064955,0.08631293555556341
119.0,0.010379267492232544,0.012422059499782213,0.9719002730892234,0.04124651706567365,-0.01684452394808025,0.08044675726991272,3.1019419270247406,0.1307931603487081
120.0,0.0052239987195041564,0.019936149032978606,0.9500868351863497,0.04384742680139594,-0.03059284594096247,0.05412743361281712,3.002992770877553,0.14032208944579172
121.0,0.00492308661321447,0.02785404093378365,1.0164990912655303,0.020535010299416036,0.007956257476298188,0.062131225040428346,2.9900820857202253,0.06842598352266203
122.0,0.002762355633243791,0.011319595146800374,0.9943322725153793,0.013571447985142789,0.02383015768242793,0.0401771261832397,2.9999463043057055,0.10747869835571126
123.0,-0.0019195810603321972,0.01864296217193884,1.013484523367048,0.038793853875781464,-0.027602109402364274,0.0343328468495587,2.935881967804631,0.06131475993419749
124.0,0.018278115911577925,0.005766670138363265,1.0144448666808374,0.056295205410923525,-0.03490503909237182,0.021444858842716984,3.0060401952935374,0.15683258974264738
125.0,0.016477465500000017,0.024393549514899904,0.9961179535303784,0.043415563542493554,-0.008444097252053775,0.04775723796267521,3.0428490036601143,0.14105182078817657
126.0,-0.015455510416643873,0.01963226254608185,0.9811305003627937,0.013928991554679408,-0.007775371210497564,0.06326479157614585,3.046639651555903,0.19435739082736003
127.0,-0.012801736739863193,0.022931852507676858,0.981283942097385,0.024133855064680777,0.026760187330545186,0.010220700683393973,2.9470496742211303,0.11762407571917428
128.0,-0.006041640141536391,0.004081755018180941,1.0163840295691693,0.008107640014656447,0.004320279795832134,0.0399904468875258,2.983908980268067,0.12881920525857044
129.0,0.006849764292623357,0.025385652827638144,1.0182721433175264,0.039339859008214406,-0.02428149245983164,0.030240164519407083,2.9116173963767613,0.08943506212269968
130.0,-0.005677734462994629,0.0074282875206468126,0.9902751730466325,0.0266092551267915,-0.03295995446785931,0.06415931083992268,2.973939292825041,0.12117452477372354
131.0,0.006933298778627256,0.007655865926861155,1.0006377966116964,0.020266000997087273,0.04909803110848317,0.059621912441340956,2.973086244288176,0.03978133378715545
132.0,0.0016057361790425065,0.018248298560541054,1.0216339488273696,0.03937807915194578,0.016603962579098033,0.025620546247087397,2.941027826111432,0.05150863832988491
133.0,-0.011776395570505579,0.017499512875565636,0.9764247894987099,0.025493177956565062,-0.04807593855005438,0.09100865482155764,3.0089837907299892,0.13465439768969187
134.0,0.0036350946629213456,0.0410677423677605,1.0213861226392116,0.027667481729727317,0.012731238395596669,0.07574114746912881,3.013966995539204,0.08993812405492171
135.0,0.001993579599902291,0.021505855763526763,1.0205160556860555,0.02796049346046754,0.054865077040729446,0.0502899143106366,3.026756204709071,0.07964416069299081
136.0,0.011312958973009277,0.020978433495259165,1.0015064719011928,0.018429772960327263,0.0008694874895113897,0.0540865732763025,3.080063734427152,0.14166399162936638
137.0,-0.0029190567976306956,0.019201869267670577,1.0084702596504076,0.02645478735089972,-0.015044342265212788,0.022145741942146503,2.978394487314536,0.14451002462130708
138.0,0.007787820039472399,0.019000720496553165,0.9988158712549846,0.022793747922579575,0.03432171975314298,0.048460825723580736,2.9656168661654654,0.03182346975863705
139.0,-0.01888686261626771,0.02532192296159194,0.9696308833801708,0.024986749904162584,0.007580674000292362,0.07024208496529771,2.993873445906259,0.10423111703885155
140.0,-0.00010186424132876829,0.02436618824742818,1.0070456094906772,0.0354551419474235,0.025315410485740753,0.024583169888252435,3.093597518901248,0.09957839892354783
141.0,-0.025170581265999015,0.01204328889770694,0.9790721798599715,0.03319193404795859,0.02854453994764245,0.05086742520825521,3.039600855991252,0.09979036082620803
142.0,-0.008962151560820718,0.024888487928243948,1.0106236933494155,0.011930192148573878,0.013521213834954587,0.0535884886774913,2.983959254199495,0.07213044839680786
143.0,-0.004928117650097697,0.013685377445953833,0.9713622096457581,0.013985215301778566,0.005628387733637384,0.050042721593609396,2.92398113293255,0.11232710565343891
144.0,-0.01010007715925745,0.044043921268525806,0.9690034436330563,0.02756498001657819,0.04087727923682635,0.025920963551996905,2.9409501659136463,0.07999648993657432
145.0,0.021372472845749828,0.03740836424152586,1.0019402677886857,0.04643777295552171,0.029136996294975306,0.059673375864974544,3.030945559823551,0.08331879808224948
146.0,0.002127248727564755,0.022849790017760496,0.9803849380495082,0.019760982840822627,-0.05705569793400192,0.02861416578667207,3.039893646946581,0.0942298511796372
147.0,0.020224660467330232,0.014687048456139487,0.9982450625593156,0.02871989435568129,0.020426625117435253,0.05005953066276142,2.9557879465931194,0.06105708306349312
148.0,0.016292800523448957,0.04237781944676282,1.0084749800088302,0.036462985106194286,-0.025026198654336397,0.03737770480386256,2.9209536435469934,0.040054309031746456
149.0,-0.0009508288847093148,0.02392032651796049,0.9794544210635672,0.037530900638806076,-0.012460562640031893,0.053517006010634686,2.975430990789566,0.052337473631585044
150.0,0.008919844894479728,0.015005162171711047,0.9901780809044033,0.021306044420697546,0.03970973937323244,0.06978083794375912,3.004565450008235,0.09316667316392896
151.0,0.002889483331460661,0.01848761298519682,0.9854463490686438,0.023301245799250626,0.0027808343639230907,0.06840141201473736,2.9607367583378297,0.042683710193729865
152.0,-0.0008068099488275616,0.005745675768018596,0.9641477806811746,0.027426124318342023,0.03572462772311387,0.039660936805541655,3.0470879481252333,0.14130057978138322
153.0,-0.01298588177696633,0.025777702029343326,1.003926429840032,0.031052767648922716,0.011990190281121641,0.03686164036444518,2.8983971021455415,0.09428318101069381
154.0,-0.02091701596851487,0.015094325611092833,0.9720981110833165,0.025827698139190516,-0.005494592428436243,0.026530009984248967,3.0660774243438227,0.11014523007579942
155.0,0.004936661725940399,0.021749855062102502,1.009410269000048,0.027096454395595822,-0.05342959187718876,0.07126999298404052,3.0407118819581607,0.138829505380141
156.0,-0.009731811428492906,0.012546987370831998,1.005501108738472,0.026078981154538945,-0.02143215265362825,0.043785178600380954,3.0901129332039954,0.13334038434928502
157.0,-0.0021574335450781665,0.010657956288361145,1.0054373497292644,0.05239861182234529,0.02461978856863289,0.04332745286053551,3.0866469584528637,0.07761275414205789
158.0,-0.012203705961775772,0.018859404649404936,0.9755238698682968,0.032729846813008216,-0.02922801807821173,0.06179307094215879,3.037119308915312,0.12597609059993112
159.0,-0.011118305349596964,0.012130008481634067,1.0006921699182094,0.022633548215952787,0.05705211503816399,0.02305202426911523,3.1194285248068967,0.14149512695793026
160.0,-0.00684440650742547,0.029594245035890008,0.9978504282909362,0.028648298856980142,0.010922250216085819,0.06388842661396323,3.041758608668882,0.06351065383073252
161.0,0.004346864646091855,0.03947221905219549,1.0194349373514613,0.03529223714718446,0.0010199916077598056,0.021519459974916055,3.0583357931453867,0.11033563558835185
162.0,-0.005382267182095759,0.02524697225005614,0.9953361140960342,0.011077582830475628,0.06321617345832752,0.04827933427956638,2.986615100559775,0.0625852959762881
163.0,0.006495754507816313,0.029742653924755388,0.9880742922324,0.049228242313817845,0.01841032130032913,0.06127622064600606,3.0221128084126465,0.1944231318056352
164.0,0.005344520381289689,0.013804314760312655,1.0276386615056248,0.03152186321348521,-0.01807434711572403,0.06040952908609368,3.1411040798580068,0.2528891501862697
165.0,0.009411351356992182,0.03052111908447473,0.9916733101027929,0.02259407641461228,0.02961290563009973,0.03319250634432642,3.031039295245474,0.07563500961701082
166.0,-0.0014857241995603174,0.019592002118569127,1.0035598657220555,0.022177275454769288,-0.052342401596274284,0.06212524802819026,3.0139967776403696,0.10075150824190296
167.0,0.0050787767761480505,0.011966418893724833,1.032387102635243,0.017638754947461987,0.011674135751255015,0.04328069040662954,2.98904969140233,0.16105729985452963
168.0,-0.0022939353627259504,0.018232215569550007,1.0155285053819334,0.038822282535492705,0.03360482657764901,0.05867573850987491,3.021235883507512,0.09156927033977992
169.0,0.0009845575636297128,0.007496120477294282,0.9796876968153312,0.032982085916026575,-0.04436443570839905,0.07734778913635228,3.1015131721640286,0.09936968375220116
170.0,0.004876044302894492,0.02579840060584973,1.0155892500872095,0.024975894291475148,-0.00471562379417945,0.07526410715361363,3.0191613989582473,0.09695106118718351
171.0,0.010435276342525663,0.03386789850603137,1.0024498785245304,0.060826499080495464,-0.04875783563903574,0.027555256050169338,3.015215286575442,0.13138951873676488
172.0,0.002087426783829976,0.023571666888646557,1.024950172670334,0.06405085069222907,-0.05834966176485373,0.037508472676774436,3.0777516107958096,0.0967724400175726
173.0,-0.010413717248949704,0.02324753595517701,0.9912708057574006,0.031647006882346645,-0.0035333141532344174,0.07777625154446054,3.0043366346189906,0.055941475682317096
174.0,-0.03067299758744503,0.016740372861084797,1.0104590846510344,0.01788870649518045,-0.023447341406962453,0.0548540680421911,3.0536993634463423,0.06727527259840241
175.0,-0.010767568541096726,0.015210789398630374,1.021394875331802,0.020742876864931332,0.01055041128565656,0.07256465660220084,2.9716355199142725,0.13034588802777355
176.0,-0.001187956083085005,0.008647493312706988,1.014455293742038,0.04762630924528428,-0.04008121952751147,0.04662836251562321,2.9762516242784343,0.04802398186434549
177.0,0.003081529846919881,0.0208739628447011,1.007380984006281,0.028268446996606748,0.0005960182540645477,0.053102881209007705,2.9862759861628705,0.11534385233580423
178.0,-0.01693237021543721,0.012765358874395102,0.9823940630455095,0.019407653602415347,-0.01748784397716053,0.051441190091967126,2.9974786856831077,0.1800123425625032
179.0,0.007924364890034173,0.03091605285162809,0.9885211256541878,0.00890491337782236,0.02132503632284813,0.01979046874990666,2.984800748598062,0.14692193593107894
180.0,0.002864765820957505,0.026414834514630014,1.0266372344902337,0.014113094909671406,-0.03555873184343314,0.05334327431301554,2.990840439141719,0.036421030328949784
181.0,0.010309953716170009,0.027185866774385267,1.0095505742845723,0.028564387665672233,0.03175622517568899,0.060227258048258486,3.119472676631603,0.14128732693781276
182.0,-0.0067548873127747915,0.01747052082993644,1.0001001465995758,0.04825967032453232,0.010828427843265622,0.04384121133050755,3.0697643595754553,0.16327640524362552
183.0,-0.011071193309843672,0.023319422777971065,0.9883453467837846,0.03419500836128248,0.00799350921194404,0.06694643958688491,3.1072462794294613,0.09641833546100596
184.0,0.0025061010978993277,0.032538105426173934,1.0346595272165435,0.01834527413138235,0.001521911704066698,0.06152432517747875,2.984628058355267,0.05811532272005139
185.0,-0.005408528463116768,0.013886938125423952,0.9864775258545627,0.04400210882983309,0.06631460888138224,0.042246168212307394,3.199913661583578,0.12751727568792998
186.0,-0.009272441221665845,0.023547312947377032,1.016827782535779,0.02002299515296773,0.00033718150723799703,0.03850314228767833,3.103834023993231,0.17497996112516387
187.0,0.009781095547581841,0.015078715821087958,1.0136043926931642,0.040396604981101224,0.01189585345223566,0.049585028986059855,2.9968351598400123,0.07880577895956589
188.0,-0.001075078840180775,0.01707527342105202,0.9968085354544711,0.020214385186923742,0.001775233873654723,0.054801063146718,2.9775097850325234,0.10010283222959702
189.0,0.014770718384306304,0.011836691994096852,0.9958205102048665,0.009000042458701235,0.046260728565173895,0.020676425202038384,3.077853480649452,0.05662465292665322
190.0,-0.007740033364960911,0.013841891498117435,0.9561877817341145,0.02916727828995254,0.02374453816833574,0.039477900877543895,2.9740219215678545,0.14817446978027687
191.0,-0.013076592586590111,0.021859682504523026,1.0261692110554037,0.027205567315678393,-0.06913873368208037,0.04331124081426208,3.0521933797412095,0.10205654840451406
192.0,-0.0033936531047508147,0.01725639411947724,1.006633295097115,0.03644100770034448,0.0294528749966193,0.026190618478322485,2.9710224211179392,0.08645748304289441
193.0,1.236936596237144e-05,0.01393242239520885,1.0006472592362443,0.04478384274794106,-0.00838898039034492,0.06178212073903974,3.062392899569065,0.03974611352796579
194.0,0.011779105603566197,0.020352144128001768,1.0126585326295012,0.047141071132114166,-0.06144439198073075,0.044404099795394815,3.048381269321671,0.13370097040105539
195.0,0.001278555222276503,0.01052509148998931,0.9868587742685071,0.03849195350983501,0.01898343152405111,0.04979029734816549,3.059198332215799,0.14945698103716673
196.0,0.0018340546067171543,0.016365895384257388,1.0113805801807478,0.0344723638373426,0.000877550009393064,0.048836308674477094,2.85989984889356,0.08987707064282104
197.0,-0.009312224418172942,0.021015135248243423,0.9778937013411799,0.029957214387698397,-0.007341907976052352,0.04608070530365178,3.0169409160276013,0.16737950201503177
198.0,0.014892522599047334,0.03311393164796733,0.9948170556468512,0.021812560290947438,0.028320388838938993,0.02268939966944617,2.947072959783045,0.061301878941474736
199.0,0.0032760659157303183,0.0241518454918561,0.9821460084522381,0.015150381734428323,-0.0378343663294503,0.027392725845906386,3.033528739554478,0.16443775751239606
200.0,0.005750317956399615,0.018534143749429948,0.9966502202854808,0.04663605285114187,0.004345720589494937,0.06700978348884944,2.9556997307216593,0.0960599773113626
201.0,0.013048348218673683,0.029587138248406874,0.9923827236161598,0.015510852140967526,0.0185085620146397,0.0534821752108088,3.099148817909008,0.05520461751998845
202.0,0.014871031880813403,0.025899246358618618,0.9876842031782349,0.03553089496624484,-0.022413091869353488,0.04026613807161307,2.921364325618857,0.076076390222502
203.0,-0.00786105488299953,0.020353568046040427,1.0016473198192914,0.024014330573648924,0.032768417173001246,0.051319046433483916,2.9682725160102974,0.1250831744685222
204.0,-0.007164752063629706,0.009316048740687382,0.989537930245489,0.02333519212055126,0.011578594678590367,0.051071205808524284,3.073833185824835,0.18251440651101816
205.0,-0.00097762028932581,0.037487611748582554,0.9759959009542326,0.012782253205615816,-0.03891013552725972,0.08633795531699884,2.9919319800240167,0.12791947425149325
206.0,0.021337121926160243,0.016246188656168847,0.9853126135146344,0.036356162694841924,-0.017421850589426538,0.06507270022245273,2.9902530215201137,0.05308478320314296
207.0,0.0016086036878358609,0.010443394200970258,0.9856085058981514,0.03512225697018589,-0.057967511147432454,0.03685147641512255,3.068806049683623,0.1739689716381912
208.0,0.0135322757598925,0.021629206825718658,0.9986597040269858,0.053994262118092703,-0.003883384465915652,0.03435275273775867,2.920810014162757,0.17925172544722237
209.0,0.006230743885319976,0.029175525625742275,1.0038843692411445,0.028582465377904084,0.003232793290545672,0.07520551555863741,2.9827969452897096,0.08675836439844374
210.0,-0.01206355409507816,0.013486103412004128,1.0198188835835826,0.019968638814647215,0.03357082821536874,0.057703170252756605,3.018109130507385,0.10894763682742752
211.0,1.2633170127018117e-05,0.020094982703231394,0.9898211024215933,0.043358532919506275,0.022987625166482915,0.05192707010248817,3.0334241974061738,0.07537128288805471
212.0,0.006718788495359065,0.017249519613497414,1.005043795027599,0.016710218596892996,0.004029902850961087,0.022869724755967668,3.036232482329857,0.10814142336916235
213.0,0.0005046512722032153,0.009509572478813136,0.9784540203660271,0.025830790365040927,-0.0038842176749484536,0.06414552256879825,2.934493538377806,0.0639778777169256
214.0,0.003936958240962367,0.0311846504168645,1.0104772807938063,0.033136593541301315,0.012642491366954844,0.0503911043974992,2.9655538528958023,0.07849042173286938
215.0,0.0018964946239659077,0.010104772121858003,1.0002842572697284,0.031947701201406505,0.0022189345924351943,0.05354112971377273,2.959263179625886,0.11033244504749079
216.0,0.006782503478138755,0.010735911325828894,0.9969754442965681,0.0345390028423636,-0.06447969460999707,0.04444565191106851,2.9861582588273716,0.08509876516610544
217.0,0.02102302387261846,0.01876597826055896,1.004460253576465,0.03637163546966821,-3.7345884789985624e-05,0.04474270963910404,2.9934846576953156,0.09778900860124329
218.0,-0.00715680522960431,0.0035236199829498864,0.9825939057345345,0.010513345695959207,0.02402096464016437,0.10489433385697955,3.1062711662045004,0.14215702076022702
219.0,-0.007408358202845626,0.021487898563696695,0.9998204364123031,0.009217702850522373,0.032936535531950875,0.04341661725672657,2.9653361674240286,0.056898281365933535
220.0,-0.00586650120627748,0.021949912116489195,1.0180388779316418,0.02671592073528437,-0.025430342573127856,0.02887206695377527,3.0442674086305748,0.02055212875109715
221.0,-0.00252045800748657,0.020475127760026333,1.0115077375727966,0.03639191793963741,-0.03229624725066206,0.02217093246389098,2.923625188406135,0.06945426365129036
222.0,-0.0041973202728382945,0.019584909023915378,1.001229784655341,0.028243719679223442,0.01746885394684747,0.058237321327180534,2.974226993975078,0.0940871922162976
223.0,0.007948459988495355,0.007354490546260574,0.9985107119591752,0.04023161007872304,-0.04102181041666542,0.05542186283074027,3.129209074151274,0.08415350210472196
224.0,-0.0009676979353322214,0.033287649083567614,1.0090608789683242,0.02177458446309609,-0.012446877341859054,0.055106170768016716,3.048319633679196,0.19181858222385775
225.0,-0.010035381663861757,0.010363906027146734,0.9851330628601135,0.014452787396089408,0.032141872411827595,0.024071567875320516,3.0866284147819707,0.07315518452924497
226.0,-0.011891141927576936,0.028499311492601837,0.9970760125046797,0.02187264355206406,-0.018178004888664116,0.03168710818310403,2.974967173208319,0.050476078943952334
227.0,-0.010343205025891524,0.022313721685810677,0.9703727627033211,0.011445906502525338,0.042898260717834855,0.08060740814030615,3.116040147120261,0.16418523853342756
228.0,-0.009614818906631658,0.015931657799315973,0.998369774314475,0.011675798515580796,-0.0006084171456086371,0.021123984953017143,2.8114120420295357,0.07346362054413694
229.0,-0.012351905198705451,0.01733690517450888,1.0013869043775303,0.032390092087003726,0.007538761771132489,0.05661442261405274,2.9088362908606316,0.015752777142227482
230.0,0.012798019949804586,0.02214817576042507,0.9757288256643506,0.04974477075732244,-0.05561167090486341,0.0310434527905695,3.1036103143314167,0.17649126561065678
231.0,0.011893114522215425,0.015702938942773997,1.0083468832933362,0.013648720748719305,0.021542322967319276,0.046585705139635634,3.07142091561785,0.022718287197247167
232.0,0.023148963693575945,0.030725579647040986,0.9885768651973876,0.032488292409473166,-0.004579548700341754,0.045004890087245605,3.179977867461375,0.03463546399321799
233.0,0.011816613416707342,0.02971905501250989,1.005662658203038,0.05010225179085252,-0.007233026274490187,0.033712564307970316,2.969013529864532,0.12244974966877621
234.0,0.014091439107791901,0.021781187900166137,1.0091047431089142,0.02765581845040711,0.018278956953762325,0.010370020072027567,3.0175341650600114,0.10088828211047204
235.0,-0.01536551252796408,0.012978865993744097,0.990927587499145,0.039470681548219456,-0.009509956130559705,0.04588294158980334,2.9713839164946996,0.097538853353952
236.0,0.004716189868685884,0.00819773781825073,1.017131437193917,0.04211370219321024,-0.02539672129427523,0.061210639330429445,3.150752700177613,0.17087795838109493
237.0,0.0015727946831216619,0.01998135460636351,0.9903948198857697,0.05476680152087817,-0.03223688444965486,0.060775400917807185,3.018911102617008,0.08513959068637932
238.0,-0.011858786028456266,0.021192563746064305,0.9955281479949486,0.02021965140727233,0.006813782231481904,0.06477694658978182,2.992156045893015,0.1020406132889666
239.0,0.0058840258734733555,0.02034243678458277,1.0041966237234996,0.03623965054432379,0.0062252304777760115,0.02310410308510959,3.133584484613844,0.21808109318483582
240.0,0.0018572249985344454,0.024659133532303274,0.9758086875121723,0.03752436171643738,0.014756864253894476,0.0325587171317116,3.0310313837535308,0.12174764546998156
241.0,-0.01157092065559354,0.007801229481755224,0.9820767867488603,0.0444146301861788,-0.03675147857299009,0.03387101165005468,3.0436702455778235,0.03990508251130412
242.0,-0.010299476352100684,0.0377490005644362,0.9969659855987056,0.02592915372045021,-0.0006294050682939291,0.03587539292636605,3.020020314224294,0.1117880771832656
243.0,-0.0076195218756358145,0.03647813999011121,0.9840265892638693,0.022091189883788102,-0.005758516878253224,0.06661790325606999,2.9705406724633483,0.06365362925179618
244.0,-0.005586392740107478,0.01796040939209258,0.9904544758645842,0.01241881361342902,0.022739488612754422,0.06057965630304996,3.031800604129901,0.11228520848138397
245.0,-0.0038235233301172275,0.028181475158964513,0.9834858950357007,0.03941638316744939,0.0026594761969430634,0.01579466735470849,3.029685664769178,0.09202800725897903
246.0,0.016853221603444088,0.020938036709342082,1.0068460018420053,0.04210327121190199,0.03469499664957995,0.02581394895901194,2.9714918533430614,0.12230575485095237
247.0,-0.011779877081858825,0.017825083995191813,0.9986061598224713,0.03163955910749687,-0.005307672208935535,0.04397319250958321,3.0830529040834,0.12329092716926136
248.0,-0.00934375591243282,0.0150030908547915,1.0037942393890975,0.012372190019991292,0.01013414709087003,0.06107409682050708,2.9651823316830983,0.13626911587888832
249.0,0.006217983631912578,0.020227333285758157,0.9995291988573751,0.054722951562389446,0.01695456453260127,0.07135714080703055,3.025190687231127,0.08255199542824754
250.0,0.009175304332999498,0.030132239814138845,0.9964913060176142,0.035297171010647235,0.02282106505614428,0.03641811804556693,2.9540337466398805,0.17633963247940163
251.0,0.020848636869357583,0.013232652460793207,0.9945967716163195,0.03763493154625634,-0.007997589652163541,0.07136139959999559,3.066348966561002,0.08536766148506442
252.0,-0.001871930619076691,0.030085979807777764,0.9964310401629486,0.026294234955228497,-0.042614343747016795,0.10866362735727211,3.0449085906574775,0.04114169018243489
253.0,0.005346652197850501,0.018863088811786343,1.0105656712284863,0.020890585578465307,-0.023822958421936925,0.06484653085357141,3.027936504479094,0.1908821607954914
254.0,0.0007313940964826498,0.02005444925524449,0.973267135460787,0.0592151175984507,-0.03432634032090044,0.05606216287947103,2.9692732559743695,0.07798819005129203
255.0,-0.002329152800415227,0.013077990448602323,0.9890254743869429,0.03775673487234994,-0.010963332245879798,0.030238348857030063,3.004958262806642,0.058959243237408795


==> anc/App_A/Moments_cl_distributions_Glauber_b9_Fig28.dat <==
l,mean,mean_err,variance,variance_err,skewness,skewness_err,kurtosis,kurtosis_err
0.0,0.025899650961638987,0.0160733669378668,1.0253208623964851,0.025390404840740764,0.595556550968874,0.08420171508756799,3.5950151240225114,0.2713513901290044
1.0,-0.00876477302797997,0.011333188345413414,1.0065162356828867,0.03348292897971515,0.023022611828406425,0.05096189813772459,3.1458065282126166,0.10343828587898088
2.0,-0.005343588987933575,0.01759066421489491,1.0020149015212936,0.02013592533359152,-0.022534683697711787,0.021617366739294822,3.1381961591525953,0.10888498246866254
3.0,-0.003695928184294078,0.014937221584694712,1.0069180869586993,0.013870871607908031,0.24958141865075667,0.07293391404705149,3.251405818347433,0.1311553924640448
4.0,-0.005046359739960917,0.02501803064261067,0.9800414678679302,0.020536217761153535,0.02195861956195238,0.041553886444327254,3.165083678909355,0.15451378069897903
5.0,-0.01819362171238397,0.014536465217291959,0.9836370321228378,0.042845526860113343,-0.13658137445363558,0.03998602989845842,3.117299925012165,0.20101798076361146
6.0,0.007124766414924251,0.006995361876893683,1.00001371097132,0.04943762015317501,0.019509058981080227,0.0237076067005055,3.1342220069209645,0.14040144588065007
7.0,-0.016399604354598182,0.01256636849093854,0.9991009384171943,0.005820831613111064,-0.03402905794283389,0.05207862185391207,3.1429347916444885,0.13254220058664218
8.0,-0.004839866762896902,0.04040789298120241,0.9913984009980878,0.02080490819443214,0.03932109524844732,0.040623118600869444,3.0357035102571253,0.11974463060193641
9.0,-0.012258022528578407,0.029764902292603555,1.0055076597657204,0.040727030624485946,0.23404385527263477,0.057273522574197266,3.1105424547974874,0.05089145637493224
10.0,0.007875084942354654,0.013294781847712248,0.9981215045045924,0.02568325708199467,-0.009949786830296632,0.027590429623717834,3.0027307621827246,0.08156368262420449
11.0,0.014027546119174391,0.026045343450650463,0.9970881329112793,0.02512290386869277,-0.06661268359165558,0.09633128451334154,3.1034923097559055,0.07324044441544662
12.0,0.00853345341670737,0.028359516497519034,0.9923872760178412,0.026323657960956617,-0.015522155148392187,0.07876469129498673,3.101955446509074,0.04284041175332226
13.0,-0.015177715647288714,0.02465484708053228,0.9932496508089308,0.013271608331976601,-0.018115392613126165,0.01961463851366495,2.9456936304959456,0.054026759166278596
14.0,-0.00716987559758183,0.02403746526855525,0.9994692132212192,0.030555563861630882,-0.013577386984328706,0.038105782715594984,3.080582330046518,0.0348928467012394
15.0,0.0035246041159013113,0.019981225442223784,1.0139663323779369,0.04028318811603221,-0.09996443192268481,0.06539788039601173,2.9590208989305653,0.13899219883469355
16.0,-0.0012417546910112533,0.01226920527922441,0.9990397349497986,0.020089359599908728,-0.02028711700532055,0.03185860334519683,3.043857880548315,0.06357484516634537
17.0,0.008900337963753075,0.0451956907446589,0.9911277513704252,0.03655003589940444,-0.030803526193968638,0.05525515887287945,3.034900034245289,0.16913327685630167
18.0,-0.016902968354995135,0.01599537226872975,1.0151854011821233,0.04859899426179878,-0.0356165381527179,0.029930535264350622,3.008449743837533,0.05888099502426172
19.0,0.0002611311191988223,0.013524187019516156,1.0154531528476136,0.020930345161679843,0.013331870212562342,0.034944750050052556,3.0316985292700958,0.05248839614577665
20.0,-0.018114076300683922,0.01224461344590412,1.029500196768802,0.018071066847082432,-0.16477236843426082,0.0790211091546428,3.125818959947044,0.15707227797125656
21.0,-0.011045899691133372,0.02805691766926841,1.0114683782370317,0.009390067583851575,-0.015239035774451879,0.048900838241888664,3.095117339318212,0.12913351503293233
22.0,0.0023880007096971087,0.010704885451157898,0.9599247545922324,0.014568388621615636,-0.1652259785350795,0.05612200773236977,3.06531611175518,0.16557923723304752
23.0,0.00034100909819248537,0.016406325439844684,0.9949884179685606,0.021587698139377404,-0.022726991892694698,0.06651675415125483,3.004423657974266,0.07891696975524955
24.0,0.0067895848949682275,0.011859686996654083,0.9636605998471877,0.03147841987884559,-0.12130205590361892,0.0671627758371616,3.0360048055848017,0.08413557944391381
25.0,-0.015340740370786494,0.01205057933233354,0.971422803245509,0.02026494204282372,0.012375086735756099,0.059459059994141694,2.973156887443592,0.05997751254092643
26.0,-0.009634276278212024,0.033813848003018135,0.9861185242610404,0.05018625670321533,-0.03251441235104635,0.0760105804671432,3.1180207589628246,0.2076105050660837
27.0,-0.010304470126587691,0.02018709333807965,1.0259245004149327,0.04354994462694314,0.03185110913634809,0.0879722832757991,3.069028638754901,0.06888075400169195
28.0,0.024169860166255476,0.017449007590212465,1.0120311106516922,0.04375402884683277,0.39830417507249044,0.027911966504533935,3.385187827515222,0.09851977533254871
29.0,-0.0004373901406937025,0.027993451674447747,1.015974978482959,0.05474324612266439,-0.008523027680309955,0.04030666608119186,3.097144996826179,0.057010692933368017
30.0,-0.007215155952344892,0.010290372982787885,0.9919811975630751,0.023825714083032253,0.002703264871514773,0.07298254415444318,2.992850364818865,0.05153247508958227
31.0,0.021234717574255022,0.03612627869344092,1.0011966246792419,0.034524096431230826,-0.07218200004601376,0.11317588453298665,3.2077590177618296,0.1292533409124632
32.0,-0.006876284273681027,0.023545856362509825,1.0073737710439261,0.02103092109798099,-0.20248536318701027,0.056729343054219374,3.159591874244024,0.35900709147283016
33.0,-0.004872306940644812,0.03818909550499069,0.986686395231164,0.02189730766459371,-0.037066694856333085,0.06517676907166775,3.0922791455914753,0.07435662935083022
34.0,-0.008543673089728875,0.009666222349416935,1.0093816134034608,0.027939826305181922,0.029917693495786324,0.03321486060229112,2.9637711064546606,0.07991470254214585
35.0,-0.014789309871885701,0.011224118010610106,1.0010080724089385,0.011038039632333638,0.18844634235745256,0.05497188049101572,3.0229445923133307,0.08077706757961463
36.0,0.014417350698094803,0.023862265504763877,1.0229729871640814,0.00632779787209822,0.030269137637554625,0.024924081537636866,3.316700738241769,0.06144614132064233
37.0,-0.002920424039081598,0.021023095648991193,1.046411069123835,0.01542638099330284,-0.040669159307450437,0.05197912764467595,3.217698767675178,0.11666262893528573
38.0,-0.013847981319980456,0.004253114030278231,1.0176906761282336,0.05249291592355901,-0.02942815276397818,0.013394788498403216,3.0730249796364886,0.0779487137597447
39.0,0.0001496279394601974,0.027538943674775662,0.9906178433709102,0.023510389315788048,-0.1692456876764583,0.05939820578719872,3.1223137914746513,0.09160069877306003
40.0,-0.0009110376419150024,0.0094924991817108,0.9825592640318538,0.03055444137404926,0.05109916169583566,0.06266483477101102,3.01496263728617,0.09548673772661169
41.0,0.009603016816894225,0.026933599642662995,0.9664001841936259,0.015256375865612418,-0.012517680763767339,0.04682614760077661,3.1182929049688908,0.032062282619695445
42.0,0.005821626950097686,0.01816849210734882,1.0065226973614303,0.027276076577797983,0.028338637807721292,0.03223404740547305,2.9469367309146564,0.029155400136530948
43.0,-0.01151217415363949,0.02439356351365173,0.9547226718996638,0.046616198609639545,0.17735236967826112,0.012817878534403674,3.3065351365580806,0.12535843389238283
44.0,-0.012628422025959924,0.026387349417839788,1.0030122594342945,0.022684258660315273,-0.06778371409411166,0.04248170678740831,3.0861786678441665,0.1217019240130152
45.0,-0.008586293851367839,0.014260038994606749,0.9880441288363018,0.060951506845663195,-0.002065423683704572,0.08503262203896622,3.4701215323961287,0.2101458639702709
46.0,0.0003395430521861203,0.007746692285279082,0.9862827679198677,0.013793169313803602,0.020329213700637856,0.05709613059989036,3.139017941215003,0.21623763201464105
47.0,-0.0050179867093307195,0.02542090830899962,0.9829758834528687,0.0284761053495972,-0.37234134870988234,0.1049770302520134,3.6199762442020327,0.21298509016581163
48.0,-0.0003673785067021349,0.029079989287612715,1.0077786145116385,0.021424130666444555,0.19256731514634623,0.08844393475573752,3.1280818897082856,0.11104405162270406
49.0,-0.00966052103629701,0.019395202032000174,0.9875526430259524,0.018758649392273608,0.061172479521213276,0.05327089931005113,3.159596091148096,0.16727884955299918
50.0,0.007146582999389344,0.02036719838184143,1.0060838902976825,0.008831593918587203,-0.04432681543281475,0.10476113564523079,3.0952699208247467,0.14109568781196447
51.0,-0.002233838033829975,0.013627693178042884,0.9982485995889816,0.026392551892731743,0.13595269372740398,0.08208105617538035,3.0698012987693253,0.17349748229329437
52.0,-0.0068885440748632214,0.015775895762593695,0.9849409440079857,0.022646143436667293,-0.019970155160001574,0.08962173980473755,3.1385626053917854,0.10517842894317057
53.0,0.0055671667414508895,0.021789001383590998,0.9873559202290754,0.04449819819897723,0.0386063442210625,0.04641208444210933,3.382732731372543,0.19522275656458704
54.0,-0.004050501541035647,0.026153800010380583,0.9891272895338504,0.026044380952938137,-0.021618457430533013,0.02775620879036419,3.0920161130387385,0.10954230498766945
55.0,-0.01746348317940885,0.030951027226268947,1.0003224039522416,0.00452082305248869,-0.005029636152923605,0.023410471230935852,3.086416484524557,0.16926991526517948
56.0,0.026850528906509477,0.02467478089489589,0.9808525948171358,0.03328047054290536,0.19184186806228498,0.030991814554586036,3.1558914904281297,0.14990297036534447
57.0,-0.00296817414511482,0.019215197633328615,1.0068678801109177,0.035479971421605645,-0.04789080420289243,0.05914525528341069,3.539199098090974,0.3246768454260167
58.0,-0.007855322150952608,0.028669501896567234,1.025725323095155,0.03289384643734008,0.0805983971647633,0.08022443060137119,4.060923018666892,0.4932276859944269
59.0,-0.018348586104164604,0.015762204382589358,0.9866250994966339,0.027164382238806746,0.053497154783412125,0.013511838856632388,3.1820539186703574,0.05494093060397332
60.0,-0.007700413732535404,0.018886608944434186,1.0112423263629984,0.03894537905664677,-0.028687858202724417,0.07894959196946585,3.384652617511878,0.33987906598111334
61.0,0.00023068494996335287,0.03606401899236334,1.0441492849481813,0.008215358549638022,0.027128233590792243,0.07274158813495517,3.1622225080296973,0.15591535772168616
62.0,0.024923131872618447,0.010213434652236487,0.9961631529944114,0.05719269072479504,-0.2124422453340537,0.03496449809705462,3.380090583964409,0.13853170968076403
63.0,0.0032060813244992412,0.029071635539598885,0.9980974404688402,0.024096052685748562,-0.019251710579763028,0.06523725812423715,3.211808017541367,0.15794505435301603
64.0,0.01604349339533461,0.011024683425674009,0.9972975498773642,0.03052936372981024,0.053751700957992594,0.08292612699871728,3.6464158382570186,0.20993251224140316
65.0,-0.006302189731960203,0.02288033667244993,0.9827721277076914,0.03599141911908499,-0.0270975334896629,0.058040473371689306,3.0835304908416465,0.06232192590325306
66.0,-0.009085844137542758,0.024825450388801,0.9942598920562976,0.010108595253514707,0.22966063133364406,0.0501404067599953,3.2025869609245907,0.17911693252160768
67.0,-0.006700171152296039,0.004363658736057188,0.9925778076444236,0.03789591232823372,-0.2794047249903492,0.051370316689307735,3.7783744730081796,0.26639991290111253
68.0,-0.00998322850781146,0.01993653316819276,0.9888945219398628,0.023017466053383905,-0.008416565810964918,0.04933237670976815,3.112687920583596,0.11841996654477038
69.0,0.015134835048974102,0.033761556702692,1.0073017587417985,0.02041589210855265,0.028980806308871877,0.05898081078251592,3.3574921942410807,0.24721387255060245
70.0,-0.01211554173302393,0.009595978257562702,0.9892907720877524,0.0043374880175778,0.07478339429589535,0.016693638687404654,3.1027199552611755,0.030104620824973706
71.0,0.0045949958137274,0.031305808149702574,1.03301123340882,0.02310763148325254,-0.010821893966519922,0.11657662834778396,4.284840240105404,0.3303325736916314
72.0,0.0020093074879091307,0.015691771163613137,0.9984855028383419,0.025538798145563965,0.029525035242367555,0.055051197868472644,3.295726328432959,0.1397954594262584
73.0,-0.0035978148379335806,0.021527263758755192,1.0260429665599509,0.03532227194571711,-0.8488363648061183,0.04957710588764905,5.348054621128297,0.40321607658982594
74.0,-0.0059843206563263435,0.03901277502848846,0.9971650593203127,0.015282420381615319,-0.005491425383500819,0.06241798045652427,3.1046186357480874,0.1174424781709355
75.0,0.007109000765620418,0.027484203337267327,0.9906290217019735,0.04395940069947645,0.048320549418212524,0.04467042314148039,3.6460012018759773,0.18686044309097738
76.0,-0.0006007175340742355,0.01155867275464632,0.9941147308815044,0.028223337470993516,-0.007948132010112283,0.05358511566420118,3.117725095998215,0.09659855145773626
77.0,-0.0029497401336101726,0.012746838719499115,0.9758145107291942,0.015133394131272914,-0.19980367014742897,0.05910121559019231,3.3426414615217306,0.2508791108633203
78.0,-0.0015696236732730944,0.03835116081971792,0.9642005297858255,0.03379342837909657,0.007312278077052999,0.05698970827347119,3.3916106485205075,0.2771968738918405
79.0,0.0103920980567904,0.05505129250552412,0.9914069176775189,0.035559976807330675,0.0037788936895020277,0.07707095793101762,3.3949012480121112,0.14183108409129327
80.0,-0.005285752812443815,0.01824167473087672,0.998299535646516,0.043973630114393016,0.07440285282746706,0.08952244593916839,3.3418375609380986,0.23248491130985657
81.0,0.005136975764899838,0.019553876416236415,0.9993181108652873,0.012116190704743093,-0.07623021260636527,0.10494964714187541,3.3881724504142436,0.206147928608483
82.0,-0.007446984475481191,0.002883564955283096,0.979615243772379,0.008187599490256468,-0.02980992847512727,0.052159735750251374,3.020507429883595,0.13635673777080629
83.0,-0.012366205508304846,0.01794577694499878,1.0337296712587312,0.046332068694121924,0.2156163125849827,0.04087471166468354,3.547312218113475,0.16228086286506976
84.0,0.0053364559207376774,0.025144242987616163,1.0161294529252451,0.04787653027076973,-0.004280247485150915,0.05290550870077697,3.7264176310005266,0.19704832634012157
85.0,-0.0038656084813507435,0.034480566856282494,1.0266859767835583,0.09430838774549863,-0.015943438083752193,0.10266751839112127,5.017690824627228,0.5800897010066741
86.0,0.012846750943453836,0.023472684392976763,0.9939541122464357,0.03832796762797055,0.013177342321920903,0.10245405617612403,3.769430847665123,0.2022164469168804
87.0,0.001463398913898395,0.0082071533571843,0.9862670411074371,0.03375995081852977,-0.02260829065019264,0.1320403304345436,3.6829098510330285,0.15583370954702397
88.0,-0.018481420838165574,0.019731727024174816,0.969926341948324,0.0132500301660001,-0.011711432507984385,0.0902366788053497,3.3319935532771305,0.1206833812336071
89.0,-0.007151665666340999,0.021220558655532698,0.9808507300623217,0.021131233865131487,0.18822143859473467,0.043113466156741095,3.2308447731926826,0.06899801800476997
90.0,-0.00624059232767471,0.029066533215057394,0.9828364237980035,0.017993963796652773,0.3208733885439833,0.02692868564991706,4.015753254416655,0.14860891875972898
91.0,-0.010059492333781138,0.013832232139714129,0.9832768071289475,0.009421888967973278,-0.030391724835932377,0.052126680414409376,3.137582633815179,0.11257064244218533
92.0,-0.017740481830850047,0.013073260965410978,1.0040103760198749,0.013869913858767038,-0.0022427616106263006,0.03350980591057676,3.2663768542609377,0.13708582581265435
93.0,-0.006806523678676121,0.02329874013253155,0.9795205302471037,0.033947995579180774,-0.0396437126701315,0.0663436150559747,3.419208454899134,0.08065222389268636
94.0,-0.009688650356619468,0.017710318868466527,0.9599692588658031,0.014375632576792535,-0.06341660389355572,0.05390999268867078,3.3786298180179477,0.1660525468210623
95.0,0.020210240481766,0.01517453086683129,0.9951779091574509,0.01887929981361917,-0.0845532645433115,0.026573176822369527,3.6052118783347624,0.37552440784427077
96.0,-0.012861539329213495,0.030303195098147266,1.0085046476714505,0.017969793941318694,-0.014392922484990484,0.05426954727259926,3.3625081971928448,0.13147120118231392
97.0,-0.0049620731691255564,0.01750314534687983,1.0067555695201935,0.023457444487970817,-0.4492044304687186,0.18228054103945313,4.943342232401453,0.6079614569815173
98.0,-0.015323692239105987,0.013877679303485966,0.9736689160825176,0.025338863034439024,-0.049915398020031074,0.053584792096750995,3.641890094912072,0.2475980371869823
99.0,-0.016575325115534927,0.0068426811939277694,1.004625136043672,0.046249149523858155,-0.012797460386466905,0.050728507009658794,3.2131059559966895,0.13331986389417755
100.0,0.007965600191866153,0.020468764474668895,1.0072146010680416,0.04905176729666545,-0.029371973917833,0.12664477589864528,6.372829147522508,1.2624591726388983
101.0,0.005032979857840733,0.029049462993508374,0.9983459078367765,0.020470341720717655,-0.22911127749438762,0.04618485546025077,3.378857993390691,0.20760641488638357
102.0,0.006549435058378132,0.01810319135864403,0.9740426398040349,0.022738689328458482,-0.028787246358969353,0.12464041003411505,3.9969369015419463,0.7396218621089866
103.0,0.0038187103851978553,0.019483883390457285,0.9954707773125546,0.09583019103057569,-1.0247385496970585,0.264717007030966,7.946641648291745,1.4607156016341551
104.0,0.017506060812787015,0.02354403795552878,1.0191221682454836,0.027581597178392987,-0.04775137473075055,0.02017180611776381,3.1882500843565276,0.09201608245739686
105.0,-0.014700256695896467,0.01019639370794778,0.9631914302299147,0.03227939532324019,-0.03794941653075887,0.11487520943216349,3.4579071775762467,0.20443378510832919
106.0,-0.006155050545798709,0.030936210170390603,0.9821178490680901,0.03406549922043305,0.024207110364276644,0.021243920033015354,3.467396627509016,0.1108708196558509
107.0,0.008981520446397141,0.03259499133696651,1.0039560567657064,0.04047594001052203,-0.007605090240537515,0.10686295298222033,3.187813560169529,0.1646536314758392
108.0,-0.02457127650146555,0.016051875240068375,0.9951144168950512,0.03496801170255636,0.20083287618482204,0.044714054763915476,3.678034608023959,0.26620555673169
109.0,-0.0030389209705666814,0.03396782611527274,1.0024017992919123,0.03798916938456117,-0.0033398623117802465,0.1102041380340643,3.4925916284087566,0.10661380619215573
110.0,0.010881866344382027,0.009286542119616438,0.9946622361078472,0.04107246907160085,0.052591620019204165,0.1438007116536118,4.205061135517955,0.22656772981223033
111.0,-0.005732206330935526,0.010753101407633551,1.0285106054034565,0.05330615085531956,-0.04919147703314816,0.07048596464320625,3.847188637428907,0.20757034754245657
112.0,-0.010358483642281379,0.01183598300102887,0.9899096163980416,0.056894848691171625,0.040113442190559845,0.04458081098290263,3.9311415184467444,0.3144494323453174
113.0,-0.0025499821410722994,0.015298058146993435,0.9642058083904853,0.03380447654462836,0.02374419417779835,0.04158565436225109,3.175573566694007,0.08749176021545653
114.0,0.005943673399767958,0.006169956531303041,0.998172128855036,0.02434299631675084,0.0575150560626403,0.1503201292538015,4.357817410849343,0.13974635937489716
115.0,-0.007474478409623821,0.01860848181732497,0.9862972993763911,0.040688101746311746,0.11436845863797884,0.07776225160689217,3.8930245829014583,0.5444403095481742
116.0,-0.016022316886419186,0.02038544572243614,0.9993408880964317,0.08940551749592904,0.027616584537975417,0.053155318791360325,5.212610404943153,0.8938914293183388
117.0,-0.0061945519483390344,0.013316962346389002,1.0124691364326401,0.03281814236258412,0.25252653289980026,0.06348204586066018,3.5027326195397457,0.2544992144088072
118.0,0.014218562221714734,0.033189483489696796,1.0085469525456079,0.052783859911344766,0.07971776437709861,0.05562639662282338,4.116567353055602,0.5196344756851999
119.0,-0.0032521308645823118,0.011915116324075773,0.967042146453197,0.034799792991244416,0.0006204141626155214,0.08985498182774652,3.3657373663297037,0.22543613726981512
120.0,0.012263262665034202,0.0140753235109039,0.9744603033081546,0.0226103966814085,0.02682737640368351,0.1555504172161353,4.559294618523936,0.2740716162131801
121.0,-0.00445690533072789,0.018086327229433992,0.9762268732629034,0.039086431026453136,-0.037271136412486694,0.1616475439299387,3.675629909318847,0.3619113409755833
122.0,-0.020190557554469975,0.03125086940455053,0.9803691978634373,0.032919333870269595,0.20183819675039508,0.052190217008149256,3.543861750412128,0.2590757492322794
123.0,-0.0020557597689496716,0.019384951820679275,0.9803967351775396,0.03527989182597005,0.4743350737294483,0.16322857514855707,5.6449427689333325,0.9922117035639395
124.0,0.005850553215070831,0.0298019881489488,1.0100040829319372,0.05042560334339716,0.029327996493077817,0.046796485263996344,3.4248021810691807,0.18548574054792846
125.0,0.013818260800317558,0.01800760341705395,0.9730221508765313,0.024991966777430957,-0.0014459022239494933,0.09973179191116642,4.013698992472179,0.13246105426060942
126.0,0.006424437103212042,0.022125546866473996,0.9985853050943322,0.047932367367013236,-0.02708387348438039,0.04882505215943066,3.284504263677108,0.11103451455252901
127.0,-0.00797718219748414,0.018400363659450168,0.9772326141053836,0.02444934603445944,0.02316778620698657,0.16588387981561548,4.89373153560817,0.48723053475145817
128.0,0.021422250736235937,0.022611029419663246,1.0045627619227737,0.028458760764017054,0.21040787491615726,0.11100859472559034,3.6080401882008775,0.12310553944950184
129.0,0.011293069350024401,0.027021294565081164,1.024977346049306,0.0210117989714514,0.06482890081371004,0.1262216302846173,3.7235245264796957,0.2877327272955764
130.0,0.0004861265593062974,0.032514856898496564,0.9847026087186411,0.07559432329206801,0.49981693233824337,0.4053732605027173,6.148883834772274,1.6973325624355167
131.0,0.0012490316252809002,0.02063984150301036,0.9741800448085911,0.010981844220649052,-0.07689572757244495,0.06721945977632227,3.502222820051907,0.14750398057712744
132.0,-0.015493970257083524,0.03155080893420647,0.9913887807857129,0.0542098714394363,0.0260393874575151,0.16776519013273042,4.068490768602786,0.17781537738533598
133.0,0.005015265511761125,0.010883815604519596,1.0010401284590886,0.03324367949365492,0.015684922973192485,0.10344600640281322,3.399903409057076,0.08469434163600086
134.0,0.00571470046510748,0.016415200545426403,0.977912904650432,0.14342846600311837,0.11124246817123631,0.6907391467078958,8.691806229893508,3.9840137776706186
135.0,0.007372142310820722,0.019145230403145048,1.0008455112753534,0.01714666631288754,0.042350419923219376,0.02538966671854702,3.2501976724992363,0.094666064211842
136.0,0.00604206357694188,0.012361471708590465,0.9671994788193604,0.04508298355777191,-0.16306852746921469,0.0840024417984135,3.7034079417646435,0.2958418950773096
137.0,0.015564955904494405,0.02621193655444747,0.9902088184988709,0.06845070497395107,-1.101123375824143,0.2573437301563844,10.404878853809738,1.7617092944781743
138.0,-0.010272039605972174,0.027528110855592956,1.0271281988628165,0.04999377645491617,-0.16643523735596494,0.12349834484419837,4.905501290520036,0.7373224759397379
139.0,0.0013530102877748163,0.024633773292656515,0.974672086323267,0.05763187530675085,0.021401054966040268,0.07715608808022607,3.864220724285076,0.2614640449623449
140.0,0.011430896833292615,0.027355144431705204,0.9512002414217966,0.02833066261138618,0.035462693851986096,0.10132505440304113,3.7005085798554322,0.26005838969729267
141.0,-0.011800337848754283,0.025852048679068696,0.984404992064835,0.01805632330833424,0.03735450291619766,0.06620198494215537,3.669290600700643,0.173348724600019
142.0,0.014411039703150972,0.01893380889425759,0.9618164222259669,0.02416768450640518,-0.014293696077667613,0.0451924390808925,3.263724129483289,0.07827078951044138
143.0,0.00498664956814852,0.022807687320862673,0.9797891706310635,0.039036543474080365,0.2983905216995096,0.12405425080808177,4.130480165594616,0.2548266766987629
144.0,0.027355163448009256,0.021900370845387884,0.9802372853667567,0.04276968908509305,0.0582984074649509,0.14374174733136397,4.390468436117126,0.5443079847153354
145.0,-0.0013057984236688152,0.014834305555091949,0.9888990336538546,0.025768850835196644,-0.0999364884636953,0.2041167199713342,5.492283183616094,0.23018314928931544
146.0,0.002779131725203164,0.023867392973853804,0.9862083363691685,0.043830526641818336,0.03593437201746598,0.10534877406383983,3.8507202551591293,0.4238916331030608
147.0,0.0038220135672435217,0.021512647897630337,0.9934593974940124,0.0692794934612197,0.44914479496002746,0.17138767990500553,3.976926774694036,0.714249752305415
148.0,0.0073577565482413326,0.005083440989992733,0.9852353081857153,0.0655553302931635,-0.015429095218996568,0.04807289408748037,4.476015950388883,0.26986977320095185
149.0,-0.007445592349438195,0.013446951938696432,0.9988994859372263,0.03140995933875908,0.059772807112321275,0.08217352934964313,3.7213835193344758,0.4501326650752374
150.0,0.002226967560637527,0.01958986963734974,1.0022519929615583,0.039586720773766744,0.014424494289722534,0.10104133296418139,3.64769331824124,0.3226594249759225
151.0,0.006852995010784093,0.01674066389004021,1.0086281580804397,0.05151479875989036,0.14218214360878528,0.0603795037718501,3.610108018126213,0.28168010910197366
152.0,-0.008578364060151451,0.017374950580921717,1.0115227720499091,0.08906938884087169,-0.04014984225844745,0.17316583996523144,5.7259078896117535,1.5504997222722343
153.0,-0.00030461952393746796,0.022554999123612904,1.0102277782804625,0.13440891566549903,-0.007873161246149387,0.12137533262758536,9.063382562614922,4.6660897914023955
154.0,-0.015128453796531502,0.01577848154688435,0.9828793190043569,0.05485905180992971,-0.521640572270101,0.23245206594623039,6.255152270875696,2.2678879595598467
155.0,0.0009263905352833043,0.024878961845362216,1.0099575867881332,0.028314667052318793,0.0673457268725436,0.13993310350736826,4.4304941526930826,0.2990887428900073
156.0,0.03162254919870545,0.015274902097660891,0.9618839791208866,0.031667146400828045,0.08608475829300587,0.10960791063155856,3.6864455241905567,0.2576544152135653
157.0,0.013338633150464093,0.019151645771851956,1.0004822769186972,0.03689509842652992,0.008253483167436546,0.0763970641703022,3.700551546051101,0.46919858015657856
158.0,0.02002546178969221,0.019885224065790744,1.0089624821628127,0.069805953968595,0.08470365162067929,0.2700402629173502,6.747010787608333,0.8966138373219932
159.0,-0.014061898547655103,0.015767860876974075,0.9858394835521633,0.02985564998776964,0.2147281528786757,0.07957809276698505,3.6055684709336853,0.31664172151408543
160.0,-0.026574862521616976,0.015423215796818985,0.9619079627165454,0.02605254036586471,0.4049572312394178,0.036391014711725976,5.505467429528501,0.1390935762836994
161.0,0.0067157148619565,0.026083538138685452,1.003400002923885,0.014585290045315256,0.06437174812247586,0.07311330733074066,3.683626190579218,0.1812923676268449
162.0,-0.007271068320798699,0.023000241655437955,0.9617329753341398,0.03689146061711663,0.07694758145719086,0.05772026478596799,3.7452426570160164,0.3097423902912083
163.0,0.012875057153859297,0.009835385464006434,0.9684737923441444,0.0036886041354080154,0.1043293150792938,0.16909477809896936,4.554178475619731,0.4986880870455067
164.0,0.006635048991328734,0.030175291774877124,0.9568948480000516,0.08794544165154336,0.22742171834304992,0.312902290897268,6.998807850532005,1.095277256812056
165.0,-0.0076763824896189615,0.014670661010900301,0.9748614427264548,0.009646246494598639,0.04649238649716751,0.12070412831137362,3.5544341279378227,0.16344856520647466
166.0,0.012847136196873492,0.023055627681599234,1.0160423882615033,0.033860151839432376,-0.026905910281212798,0.07218273492829456,3.4653256804811727,0.09556888043314715
167.0,-0.004694236454115769,0.022172867316277278,0.9885276068368738,0.03692295470618796,0.07059837029170718,0.037547980611384583,3.6771290266149563,0.3018237676935764
168.0,0.008970396084314864,0.022530377998184848,0.9832847962055613,0.025554505319452855,0.025515739295424295,0.07880143620915014,3.761729472726141,0.33815454580502335
169.0,-0.0069876947176722,0.010798999533486895,0.9791235988548931,0.10312526188141909,-0.8194093760286943,0.5212329124968827,9.208871837423846,3.1969137943961723
170.0,0.0017264995247190905,0.021143135371361938,0.9958666333008462,0.0422182655079204,-0.11519276349382816,0.16163545130379295,5.022326064574372,0.6345578130311457
171.0,-0.0029542418301172313,0.028852293142122912,0.9863168090992269,0.05574580104161982,-0.033530480196230096,0.060241575361045324,4.544920723724578,0.41603507413383695
172.0,-0.0033920751382022774,0.030933404145013787,0.9857125159635677,0.15380041034633585,0.002600660685541628,0.3633340974564102,9.095103294211912,4.2292293285082305
173.0,-0.011990607324255031,0.03792910286740718,1.0221206314293965,0.018500266908121205,-0.06148082442024336,0.12235416371243345,3.804988085258305,0.5360634898921406
174.0,0.004935072514118206,0.018181940957776366,1.0100865108404165,0.05785502651334833,0.06434423869604826,0.05968497708457049,3.5395994836056723,0.126270676716503
175.0,-0.009415116216536389,0.018907162480366304,0.9856638173170332,0.033476780484938316,0.2651746801197352,0.14633260944193796,4.621465400617862,0.3737778777256362
176.0,0.013898487170334642,0.01745920665398158,1.0371022047359089,0.19036707541147965,1.9801064404705118,0.581161160011981,21.785314768525094,3.7483081270334546
177.0,0.00885235950305322,0.030603080632965993,0.9813150183117694,0.05361194295462384,0.0030828301359491234,0.1874208025760974,4.485496536276977,0.19536550220936696
178.0,-0.0072293625425133975,0.024813969188566768,0.9989796684234127,0.04780154988757368,-0.15683757243660285,0.057919993976882474,6.1827749499664355,1.7067802233258296
179.0,-0.005167978006094298,0.028662498922590655,0.9760911582727184,0.027027380164952743,0.003069030137609589,0.05630058656959419,3.6270031794538378,0.0689556648593899
180.0,-0.0017373065708353652,0.02233308365606806,0.9682726063046065,0.025728530771615465,0.006280750090811263,0.11584906613005588,5.118600979461814,0.7024635945030815
181.0,0.0008304950863458702,0.00286777666834227,0.9847589711400665,0.02991494061888414,-0.002306446977086228,0.040923215153590674,3.643463663490189,0.20134443133243476
182.0,-0.003022634282364432,0.03196923352142134,1.0052728834146005,0.06319074822580496,0.4924961708326514,0.1876467068853906,4.5373108930499875,1.0618683140184053
183.0,-0.001387918936248185,0.02484021075958106,0.998668448869888,0.02873837582507965,-0.25903106976912293,0.24415858701643628,7.317138213460701,1.1890935554319648
184.0,-0.00755023851911334,0.018256464189819112,1.0006157979828585,0.0746687469777204,-0.4392488369154166,0.26518164128935057,5.697693231250754,1.0424620779123488
185.0,0.0034891741115046643,0.031223575384726837,1.007796461303678,0.04267735019829261,0.0007580451571489108,0.14129697687714707,3.8991229741422186,0.3144639752671647
186.0,-0.010368720593063005,0.017859206861017895,0.9759667072202889,0.042648099729694064,-0.036857964545367106,0.33068467140635843,6.794099723196139,1.9910052418125257
187.0,-0.007907754947117743,0.022286357657760728,0.9854866081606217,0.03836327035258142,-0.2594324971016533,0.0671035146946075,3.734521509384254,0.14390769661619118
188.0,0.018849084814521244,0.016281633760260202,0.9822081497992526,0.04137610696695707,0.013432077632486035,0.1233450118384969,4.229273430559823,0.4124277146229752
189.0,-0.02614970563715186,0.02421149557232315,1.0083654151252297,0.04256564394218089,-0.020094797492288992,0.16261558479541058,4.089849434817021,0.21574199391091392
190.0,0.00756324824454079,0.01171043899923516,0.9964534953605331,0.052158306907089766,0.05867373255101893,0.16946361414482736,6.215252421378326,0.9250012655212888
191.0,-0.007942154656204174,0.023379992906082434,1.0296407380932604,0.02237020036095894,0.04995859977229225,0.13831552995567364,3.8028966831392945,0.12260000924926365
192.0,0.0007140300476306785,0.018624619930996383,0.9632279104569538,0.06222997476225005,0.19581533027903972,0.39407954885042684,10.751573133640548,3.5754649147652264
193.0,-0.0020089838760100126,0.022414800632527043,1.041357128854213,0.2242980193118506,-0.024881045226279652,0.17683099873307603,12.519864116083845,7.815703513527734
194.0,0.02381616759990229,0.02474759311322409,0.9652484716560698,0.013188155342973684,-0.14414199844512066,0.08699826922357033,3.7347131429898974,0.372514165519366
195.0,0.01251572142155594,0.03442471279181062,1.0351190075798309,0.07211721694413463,0.7828333505308219,0.24543062977685268,9.185090799412611,1.8836361838860756
196.0,-0.012201446640779186,0.006800936868727053,0.9837423390656549,0.05545452283514926,-0.017512434357242333,0.11588905290698484,3.542017805682884,0.18509796811045848
197.0,0.02328558790741086,0.01552439251105007,0.9946203615601262,0.04285443656638899,0.06595063508679927,0.14192363251944284,5.1620328497340475,0.27265306710342013
198.0,0.014462393790425018,0.01708612465822602,0.9514250397534891,0.041212009889396405,0.05483617321983916,0.07224250416980552,4.0735930852409545,0.6564263227428144
199.0,0.004240248639557896,0.005299856637518981,1.0128925839728375,0.02203013166503558,-0.0803553622545135,0.43285975826392376,10.7080190356097,2.474607014303421
200.0,-0.011567767029335613,0.020851964799195783,0.98803657023108,0.027146531103714767,0.24679081558570717,0.15487812645220142,4.473974326673773,0.6336671540480058
201.0,-0.004386857712383967,0.010663665433095978,1.0128094203607347,0.049701199516926135,0.11619000010119172,0.17444817962310571,5.121478701414264,1.0117446439518973
202.0,-0.012089401268319498,0.018282445494121894,0.988602383777121,0.013428797995163817,0.689249696151462,0.39214783511889734,9.971023507426127,2.337916361948723
203.0,0.011840809595196641,0.018940383272514117,0.996334714677338,0.053315441166240186,-0.021634590325808917,0.06302911854978155,4.524309608645195,1.045929638513669
204.0,-0.005603945309819235,0.016638467492020952,1.002111429374658,0.04854267928559912,-0.058081790740036304,0.11178822094278754,3.839618484134788,0.1474169517179947
205.0,-0.0037141120036272707,0.011623429601752203,1.0197538564543016,0.01880262567477865,-0.031129996342649534,0.08466323029044123,3.741592271540985,0.23948471691344414
206.0,-0.012719832309721544,0.01992748529808392,0.9752001843853845,0.03742546806234467,-0.064774596281818,0.16935261804357418,4.489629149349714,0.5487312481259351
207.0,-0.008828346277866404,0.030216454038650132,0.9620459143130708,0.054130972860619575,-0.3783950990942462,0.6224125138421255,10.574777911525274,2.6644490185082486
208.0,0.014456458484843665,0.018505978233953543,1.005655400080033,0.02854070399072582,0.023525155746521115,0.08321685476569485,3.8149111454007416,0.22448319354062565
209.0,0.010092168323326848,0.026852907411897803,1.0430411349299988,0.05552698343601719,-0.06077983330616751,0.0977409813485681,3.985987079102752,0.4712434961513218
210.0,0.0028224937447239827,0.021501678462537335,0.9773846171764607,0.048970872575536104,-0.1968370013458125,0.15502167304841566,4.310361748176053,0.599155705528866
211.0,0.01588106690994138,0.013902228098316326,1.0178885006661562,0.007240220895622188,-0.18800917653345464,0.1156770109846752,4.401183512068913,0.28234313204202016
212.0,0.0013809598509892593,0.02375242222326184,0.9689598807560411,0.1090491208108399,0.9242043177815571,0.8227790666710123,11.931304656019854,4.36625398817791
213.0,-0.01671842353297509,0.014680055285353837,1.0108479247193398,0.07819023080387515,-0.027422784473166647,0.12944513251469125,4.962010374108842,0.7506691947348125
214.0,0.0074016457354543,0.03901815445358905,1.067967563402683,0.22273918100864315,0.34909718629295783,0.6556052992410865,26.843730881212103,15.025398342145426
215.0,0.005014688147935986,0.01626335886155361,0.9935163850659525,0.0043680827105689575,0.05793660024446395,0.07801639406046672,4.957220602621614,0.4003381590734777
216.0,0.03444663306481441,0.0398014804485483,0.9901038537363265,0.05684040727357686,0.04007845476862692,0.1100355339596587,4.070855995213408,0.15009310575612586
217.0,0.01790549023736199,0.017893453068739015,0.9975957572289174,0.016771812204652084,-0.0008489089980235048,0.028039277423903726,3.4248787172157327,0.17645194633531253
218.0,-0.0022069759040058683,0.019567983932543536,1.030365543611714,0.1953997563897807,2.652801857365175,1.2465613902942074,34.597766520267335,15.280502506749045
219.0,-0.0015829449780898968,0.01690907270238615,0.9919665831594853,0.057757566930499576,-0.1448464595784446,0.29275955144047083,6.3363309055254105,1.189743364336171
220.0,0.005471754783585758,0.03092798319660315,1.0204854919695499,0.04705762709569681,0.6328756299713089,0.3711269282498249,7.046555963440207,2.072289671556236
221.0,0.003993379361138263,0.03041697383939762,0.9813798159267065,0.07415796847465836,-0.015785037739662174,0.18228838841012357,7.040028636227072,1.7704197430516593
222.0,0.006057962916096714,0.010336810750679423,1.0128990346653732,0.06576851413093855,0.6970858655436114,0.09839475552285598,5.652214441728164,0.8338730402070798
223.0,-0.007442183161577929,0.021650768130984047,1.028368248002793,0.02337527088324931,0.12557966161993353,0.17656248493318438,4.873171043164669,1.4935949174134657
224.0,0.0018413052657547573,0.018264637505493394,1.0223424912764796,0.04933167531829545,0.028289175595904204,0.16329024232621314,4.593217872172916,0.42001320722989505
225.0,-0.008849183604932824,0.01984312293010989,0.9457715215014202,0.05887805017910348,0.002723037502676974,0.14806828146688222,4.751158705134642,0.10705003826157977
226.0,0.0013558071863824669,0.032389333039632276,1.0384166370369954,0.07226076361414588,-0.08079441926647724,0.4908119674155164,8.572464581927703,1.6165137891122214
227.0,0.006977156746824659,0.012092142619335113,1.0326539191364374,0.009342273359917889,0.38357209946665916,0.11597446496171945,4.1638233626934715,0.5835972831028942
228.0,-0.021903113655385945,0.028748051056502723,1.0097573148490524,0.03959558587279184,-0.3192983186187328,0.26844235933904786,10.311720970529585,0.9293108474848608
229.0,-0.0007039826035942784,0.020389824429969915,0.975966261534136,0.016406601767219035,-0.06942546103962532,0.08824752938326276,4.017458440028692,0.4099545745822619
230.0,0.0010510215937957821,0.007838261611901187,0.9966739105736961,0.0457850599937584,-0.014135662185495834,0.44978799770575834,7.595844595703256,3.1092196857757433
231.0,0.007580245770310204,0.02887281211567093,1.027611370911617,0.056482411302999656,0.8207846493034786,0.3177405452036414,8.958242721201605,2.2769599985082767
232.0,-0.008937066418905713,0.020700596327876884,1.0021985801172324,0.06352450933877299,-0.10086466370200747,0.2889170663611213,6.74820372955705,2.640467835563859
233.0,0.012562023521494887,0.02828489535677067,0.9649271289319539,0.009679779756015968,0.23267894341330925,0.11233598000162931,3.849509798366819,0.23926628584932838
234.0,0.0075085059593404885,0.03148370795904594,0.9975039052430192,0.05295173732758169,-0.10601446226781952,0.12784999976869232,5.365674221183722,0.9007277881488037
235.0,-0.012146526545798748,0.025781883980536432,1.0449608147862262,0.092256954038042,-0.19723735613038362,0.11318688426693602,9.500200758093108,2.1338874749906935
236.0,-0.011406753857999509,0.0235811821330175,0.9944962366050585,0.1062821295730276,-0.332244848466788,0.6012452482809664,10.682810169109054,3.8209377636247583
237.0,-0.012692688459758206,0.022987627951920293,0.9793750557214783,0.018517402781950312,-0.04822537802022337,0.14802054236187434,4.045772519050008,0.29882755800737615
238.0,-0.00222063571243283,0.019091387946778254,1.106567705723128,0.2877780257937479,-0.3014507099245171,0.5572809579542083,32.31239099570047,20.826528930914716
239.0,0.017561499320090348,0.01940320207669561,0.9961396623318541,0.020582343838241403,-0.11499297822120828,0.2113319669686949,5.423270599748069,0.7487996493143001
240.0,-0.002632067205563007,0.01298890221542284,1.0354643507443622,0.06609030705137381,-1.094274283423458,0.44565262232596375,13.471646817141952,5.74043673155195
241.0,0.0013917751093062945,0.003021482099491774,0.956206661919724,0.05025524359104328,-0.255622293148972,0.09449256860265609,4.38197716341748,0.3187130801593516
242.0,0.0026585910283341485,0.03124821081266775,1.0961222016563117,0.09965681579470259,-0.4946306932101826,0.7567419044769227,15.078227620002032,6.233622852117827
243.0,0.023435762342867615,0.036821973492442754,0.9708840398498371,0.018929505049648,-0.2591173525533481,0.21392838299784714,5.777690745320415,0.8062256849976671
244.0,0.008806838720078179,0.01766878986560612,1.0150068495452542,0.06436616157252129,-0.41958397053632446,0.6616572008071417,16.910907349082134,4.581930228365535
245.0,0.005730180067537906,0.033954341847409766,1.0372515004000467,0.04115957105328733,-0.03833876430602788,0.21919387997292739,4.5279186994964595,0.6908331510629198
246.0,0.010491532374658037,0.011791668290192405,1.006862749572116,0.04979176783650636,0.07236436949643815,0.15842285438348486,4.055989858207576,0.30770651350571754
247.0,-0.0039501858234855846,0.014502825012616526,1.0070211291334263,0.023476640022765505,0.08178838837209691,0.11549391361910208,5.607894825301952,1.1562320992679656
248.0,0.0013905284792012703,0.02712540045682363,1.0547142304253625,0.058756292797099624,0.12411965224928015,0.09470950669770667,4.967680120435652,0.5117942687906915
249.0,0.01820143783097216,0.024339114816695095,0.9763339055717966,0.04535461399637617,-0.3196317081105638,0.16988805260061393,5.448025319836222,0.8352568734512306
250.0,-0.003385633169027849,0.030640998712702903,0.9841658830930939,0.10866460917256483,0.8237724659356903,0.4067722048688148,13.955471738305487,9.377642959393528
251.0,0.004790026376758681,0.020762743076357924,1.0306373211410624,0.07143388115846538,-0.05931310543896532,0.1431207208166304,4.700409930935159,0.4214052100714857
252.0,-0.017898344628236442,0.017313921432421855,0.9942056737909859,0.044238215617337096,-0.09273195359458719,0.08126271566464664,4.120804522514875,0.3168242519130432
253.0,-0.014651728291108952,0.020164726971719137,0.9987370264347212,0.10692349721456511,-1.0223179376542315,1.0150674986232011,16.813686329898587,12.16613021552231
254.0,-0.016428161267305855,0.021826397309626717,0.9982982045158435,0.034689312903961614,0.03462177838974534,0.37699075825435635,7.0291834356613485,1.7347861468136319
255.0,-0.004767269641316529,0.03385239774356924,0.9965049376633885,0.04204106637028825,-0.12279090395847816,0.04470493804963034,3.909072276620999,0.20410279000885093


==> anc/App_A/Moments_cl_distributions_Saturation_b0_Fig27.dat <==
l,mean,mean_err,variance,variance_err,skewness,skewness_err,kurtosis,kurtosis_err
0.0,0.002927533006301916,0.016483196153753665,1.0326955787146457,0.05517835457711756,0.2579843037734759,0.07435641036473932,3.1944029536402923,0.23202767035385166
1.0,0.006373528215840234,0.026478553957825113,0.95124339591592,0.0311038821496704,0.007213345300821975,0.05242902514307798,2.9987133915723767,0.015571197249610284
2.0,0.015124259378871515,0.026670859432441324,0.9876047273149273,0.027494917948706232,-0.00011398464468147801,0.034062455318551225,2.9816444314257655,0.14050653533024238
3.0,0.016482005211700068,0.022839565925971743,0.980478560114943,0.021376481599842297,-0.05700106607174633,0.06480664052966177,3.105967718058281,0.15072156818940394
4.0,-0.007470361017586716,0.02423663562832197,0.9884491246820597,0.037488645619268166,-0.0885277802618452,0.023294812618099237,2.925893463555436,0.05822314184662686
5.0,-0.0027212122217879662,0.027480444266575352,0.9755393556643531,0.05031137453677087,0.024372879488350332,0.06277797507087618,3.005135915372797,0.08848327991851765
6.0,0.001043587548119188,0.035330235044436185,0.9647945401801484,0.03263983777382033,0.018295550769326874,0.08261177588568963,3.0129284938891816,0.08405453469884434
7.0,0.010155359776245727,0.03559133859274931,0.989314685398079,0.0203547042447884,-0.05212481552252746,0.024708536272204876,2.9414463654404988,0.10084261770057742
8.0,0.0052957133947117525,0.015868342525049442,0.996806881465432,0.028370790024601848,0.011909079871317264,0.04762629394203995,2.988441662707793,0.08179937790348142
9.0,0.002445397425744995,0.0121685306159053,0.9837057285946152,0.05023612004768335,0.005964554284867741,0.08221602147163837,2.972040726361056,0.06307673874533835
10.0,0.00247225659714215,0.0026313775441758106,0.993705127656667,0.004549917311849291,0.035975652060165154,0.04379017692527682,3.107822376192618,0.13192368862492623
11.0,-0.00814510293221791,0.028524540976174743,0.9989435934803417,0.01934897823167519,0.019616054320113343,0.04055083483933767,2.96712880030874,0.10203499589643854
12.0,0.0029516441825842483,0.026722533813769087,0.9985715389636025,0.01460124034450319,-0.019801814572101173,0.08284166011983173,3.063718741272554,0.11212329902544496
13.0,0.008688270458231567,0.013291630332348502,0.9884263396163437,0.026423196746328217,-0.03956728517709982,0.03151124709922728,3.0154854346611484,0.16601765480967676
14.0,0.024703611166951633,0.021137460336649174,0.9812746101852061,0.021057547638715448,0.01879068316977527,0.09087643817011763,2.9472418526213953,0.03539438508551153
15.0,-0.011722725878700529,0.014500412770108861,0.9813568123997766,0.005937462784060728,-0.02536985633298833,0.029897939458557364,3.016128498458996,0.10378073095259853
16.0,0.009249018022716193,0.02833076324277089,0.9703046708604552,0.028369933547619845,0.03314541497739538,0.05601881771026161,2.977732315153376,0.036806018608978606
17.0,-0.011209725920065937,0.027360187329630203,1.0012074385232497,0.03924075171328952,0.04803518176727313,0.07651532045483524,3.1140218640580066,0.1115988853010094
18.0,0.011991978034074226,0.0106563673107065,1.0321104725770538,0.025395764753769628,0.11433215733927848,0.012262950637343492,2.985410161971213,0.1378294638035458
19.0,0.020974524275317527,0.017191699463965787,0.9986941844665573,0.05707699749531672,0.04881846977764597,0.06241014004053993,2.9593901329375347,0.0987993874846474
20.0,0.011732246518856876,0.023090129521794556,1.0071085326732594,0.041913264735984675,0.008260132421066355,0.0456006641664882,3.009806197848336,0.1702557162428065
21.0,0.007651006890571579,0.03124806689575693,0.9735740345211059,0.019802851060934695,-0.024032203830760636,0.03212102833936266,2.952118587099307,0.03275334935254293
22.0,0.001961028560771812,0.020280387726625833,0.9860784790108833,0.022078259092531347,0.017250514646964282,0.03151082554296196,3.0212581801879184,0.11704339622112817
23.0,-0.0012111991112726014,0.030141077452180694,1.004761627247846,0.03667310600580589,-0.019718576394760615,0.029812043520947806,2.955035443141759,0.11269338442501882
24.0,-0.009693178041279943,0.013876754872353477,1.033325858384077,0.032360521128267226,0.010645708004291182,0.041620308782486314,2.9716938054161792,0.1372344159916006
25.0,0.005905297165608177,0.02191097277122855,0.9885372466545588,0.03193939413030395,-0.014242480044126786,0.04091652483803257,3.0202308618495857,0.1184346330416587
26.0,-0.010105232695774322,0.006932798686497436,1.0119392595014953,0.011663224208026712,-0.03836678582672586,0.0631405731391594,3.061869008545462,0.11762927515825573
27.0,0.02285039786403273,0.03118420065032958,0.992488055226448,0.01572652051567556,0.021060670810451244,0.03006631807820875,3.018001184765504,0.07379954098037539
28.0,-0.00292921238011725,0.01884788798334281,1.025135046124937,0.022905329750631965,-0.022817071999980426,0.022394848043826156,2.91334239574785,0.0626410449445998
29.0,-0.016962232267635595,0.022060104851947884,0.9931482562263403,0.033810369578263395,0.008831809408419659,0.06850851577672051,3.1147134121680087,0.06537239235101469
30.0,0.014788293871030755,0.02197247139121883,0.9931195307733834,0.022317320087922213,0.015221945954942818,0.08132198476875213,3.164875765716361,0.08419157255482161
31.0,-7.825330017098737e-05,0.020983450400083467,0.9994780333655047,0.04379823385679803,0.006962847804910022,0.057516972704442094,2.910732098380283,0.05085613843677012
32.0,-0.007751233931509527,0.009370676640788094,0.9975060602615322,0.02090873002471411,0.020141336512716535,0.011299804267361525,2.983237806857773,0.062341165639184466
33.0,0.019768005649731295,0.01536782347426318,0.9995386065265943,0.015848616724283345,0.027340103180914538,0.03704407902389314,3.0124593144215592,0.14409987133680072
34.0,0.0094541084251832,0.011064602773504446,1.025527927839852,0.02420194589898462,0.007555244068066407,0.04737184679078128,3.064444474088516,0.05027397182874052
35.0,0.01984384192840743,0.018311444892611176,0.9980900031653048,0.02073185845946409,0.01859660475567473,0.0356947013385329,2.9852823542978144,0.17690679352303806
36.0,0.005018500679787523,0.025040895158799318,0.995732980126502,0.031232425956774362,-0.017159343439839905,0.058864832255468354,3.0528163437419167,0.060702376392974496
37.0,0.026807275522934815,0.036829970109480026,0.9865062913886171,0.025420982338906654,-0.0009207504784970026,0.06836806833676726,3.033641597407235,0.10864285439243777
38.0,0.010587455265009746,0.033996229093483724,1.0171073741912728,0.03430874289868008,0.014302548403341669,0.041311680512029714,2.9262930468252555,0.12816944622642762
39.0,-0.023631870828993626,0.01664914423973012,1.0086424015534066,0.02301750597328706,-0.07377539562903201,0.027510119575190138,3.0608525652820036,0.05857130115557834
40.0,-0.03617087350221052,0.02679146352227078,0.9956729901214181,0.040968913986513464,-0.010331902694020541,0.08264603973482078,3.0009573207768687,0.06973376422959451
41.0,-0.004793759141949165,0.02707536677512027,1.0195246511321472,0.024627643525043194,0.02246583067607384,0.07288234911137488,2.9487704392354086,0.12105560701310678
42.0,-0.006946677910845141,0.019885096435030152,0.9938576218995251,0.03331720911819604,0.027183753324681766,0.01783316998757363,2.974621023642813,0.07942777697177243
43.0,-0.0010775342665608353,0.020632801487075848,0.9984846091692269,0.0211299120238129,-0.04321283927494366,0.0744551052150109,3.1264172777032715,0.09855695494321721
44.0,0.003951247796983368,0.018338989364025143,1.0061269312241556,0.01898412359893969,0.03590982407957814,0.03468942825114275,2.9806783594094193,0.10586176048972507
45.0,0.0140249674702003,0.014165824596923622,1.0064754373869245,0.01825258655105875,-0.04117990609103658,0.056775218370752126,2.940611817564831,0.08064695856946395
46.0,-0.010825969062774766,0.024034986532761198,1.0021378207496754,0.011301647488308636,0.010052614143722445,0.03147488533704906,3.0184954514535267,0.046989309383494875
47.0,0.006236818884538369,0.02152957177757377,0.9876648537373944,0.029572748231094362,0.039495374412765,0.031736747569275345,3.009093761409916,0.06430234421259735
48.0,0.0033057335243038746,0.03754330915958405,1.000596930376636,0.03217693865587871,0.009215453451651317,0.058593195034207415,2.9724278281648364,0.06928913098517951
49.0,-0.007818865208817785,0.02347075317783096,1.0064093004128327,0.043955447059757326,-0.020666110403846798,0.10246274102311119,2.9745486676468964,0.12790419550847557
50.0,-0.005646556715925741,0.01929225521825876,1.0128607494574688,0.009496456096776542,-0.008325997630436226,0.06659822042687989,2.9854182715957895,0.07969596257306456
51.0,-0.01886838511510749,0.030464758451968176,0.988089478048102,0.02577835832715398,-0.03297626925405141,0.025041511338506958,3.0037249380490785,0.18179603207051678
52.0,-0.01878621697960428,0.03335117825512765,1.003046519556224,0.023496578692203757,-0.026185087488634337,0.07598248090656928,2.981532028252983,0.06992539978633637
53.0,0.0017010887826087021,0.010578674414477065,0.9921223508746315,0.03517362989565082,-0.03308930265109962,0.07327426972402455,3.002095403805163,0.12918933522736203
54.0,-0.008648391536211521,0.008690864589741337,0.9807035245354644,0.019040995715238204,-0.08273163717620058,0.020857380096152726,2.9744144736954445,0.1319671278046604
55.0,-0.006080188134465104,0.017991673165449452,0.9916844682845252,0.03708157551628837,0.03838315331792805,0.047929400899401425,3.0484443823207847,0.08047556401320125
56.0,0.003674117804775291,0.004683321915203577,1.004425753660368,0.02624733974428879,-0.027000631697186556,0.08664528903226884,3.02209775787972,0.058801077011210345
57.0,0.007448418927332686,0.028307569414573856,1.0211036014521602,0.020224287016566356,0.025468616437010975,0.05515674125364172,2.9762925126066673,0.07474376796230815
58.0,0.008955446802381573,0.032386856869787865,1.0040327024765783,0.01778519164839224,-0.05277549204604321,0.06258515852760943,3.078360201651593,0.08894570493862128
59.0,0.004932136809477284,0.005135191361640857,0.9778808904855196,0.02115697756866109,0.0059757522099583675,0.03871232130030506,3.0313449244399138,0.1680638635471597
60.0,-0.012685804337848071,0.02236656049967412,1.001104788109357,0.031682691292058335,0.011974764758448877,0.05117761616322588,2.9572163737305472,0.029028153981647906
61.0,0.012081757388006834,0.007372315767704174,1.000802507700103,0.018320624145102472,0.015762617420859507,0.04384019601443419,3.0439224063359127,0.18200853040390153
62.0,-0.00839354707638005,0.030299030706620225,0.9673846180013947,0.04403610906061001,-0.0339899003921815,0.06383787754612284,2.9549824018998407,0.06063260520754393
63.0,-0.005243299612212994,0.034678525077230696,1.0030113022917218,0.031322339813121484,-0.042002583782344075,0.07099423778562335,2.9634337369401473,0.07627544000157611
64.0,-0.003415278607217887,0.030191098115424368,1.0068383761366513,0.011113246712564636,0.013398818322208534,0.08151118901784102,2.945349598305454,0.11541998233931813
65.0,0.014677837511797732,0.021254101364214864,1.0023503654244557,0.05104493384420787,-0.011461289715506136,0.07442745254763804,3.0473165765618617,0.07248764720914073
66.0,-0.0031747315751099034,0.034448974851358165,1.0049718499345262,0.011747479755795395,-0.041514741133300254,0.049120006267312895,3.035564789742704,0.07529220309780822
67.0,-0.008415711958304834,0.008913461788648425,1.0042972621271948,0.019630511297154648,0.0023104712998475736,0.017715295377093696,2.9318957538765975,0.1128672401228276
68.0,0.021967007019980472,0.029996299380136204,0.9940630251708693,0.02917487426393348,0.0007106185059146779,0.04102464562492062,3.0061309361030126,0.09833215995730274
69.0,0.0006043020566682752,0.028375072352949435,1.006612486453402,0.039309309067376466,0.012195727409356654,0.03687189779487193,3.0336530454768167,0.08781189849801012
70.0,-0.010833751914838818,0.0177143477108239,1.0065758703982794,0.047679188020906677,0.0208594232739629,0.029439763347258393,3.0085720248017225,0.09466642337669612
71.0,0.01242859899035172,0.025569307632686982,1.0115012280449598,0.011494488432205992,-0.001657972282751525,0.04373917642622994,3.012656358404901,0.03473889813627982
72.0,0.015614720553126526,0.003035208733471544,0.9852315851046805,0.02444208012378218,0.04706918992579035,0.03426956801483838,3.037936517817034,0.08481012658576398
73.0,-0.008033154890205164,0.027828672348582235,1.0008699273047186,0.035374540065595865,0.06296779672365979,0.03670461685038854,3.0285464129592583,0.017679974737199906
74.0,0.01218905224584758,0.013882869096861683,1.0082055976563271,0.03302178512842607,-0.004618221252428933,0.04024094691977773,3.010270091814069,0.07099409151079437
75.0,0.013553945527112851,0.025798270041898434,0.9780748656290994,0.017195439613886816,0.013432749829625975,0.03765495812316108,3.0623579855303102,0.048520404976121326
76.0,0.004936124512457245,0.02457031625994124,0.9888632490849016,0.02082722477420417,0.03248148539589532,0.057200396307526005,3.035242069460852,0.15265599657595452
77.0,-0.006685113384831469,0.020715420382359587,1.003702614959929,0.02986869267154499,-0.022339303336697272,0.05865714994311619,2.9114630838462907,0.10502869389467095
78.0,0.008509450259770386,0.029880692984952648,0.9901585410238467,0.026050131679298344,0.023135400019245297,0.04734907269141042,3.032792852088052,0.1089035286537554
79.0,0.0205609807903029,0.030279930913793555,1.0117587334756892,0.03020320373378503,0.00855195869194501,0.0672919175937096,3.0487040432717456,0.09743904371767562
80.0,-0.008885204059893749,0.010258207254627918,1.0158492494869429,0.03105595682870283,0.036655058642179814,0.011433002255167303,2.9804019686459076,0.13240044487169428
81.0,0.007588008931912563,0.008780126762447799,1.0099075869835177,0.008324697770573614,0.04042870401598073,0.10217076076056185,2.981619929637075,0.08378189764851632
82.0,0.017348413631057647,0.029344859939975262,1.022731277385844,0.05442445909162468,-0.0011418639525484341,0.06648751066072169,3.0677462015142627,0.1160811848432042
83.0,0.008521241935149004,0.010851740130872731,0.9942345078360075,0.05291663979865283,0.02455558599416279,0.034696190070281345,2.9302586332950735,0.0676260372879431
84.0,-0.004223659709819241,0.033963515007923196,0.9976282862837356,0.02368684392454961,0.04105706725436393,0.02851940949701329,2.994790522515015,0.07581230009173763
85.0,-0.010090276280410353,0.02844904788645319,0.9994065456687451,0.020379883531393556,0.013838563314231445,0.07304613423535365,2.912948742527563,0.0925778047185081
86.0,-0.0011631218844040019,0.021681645138785198,1.004798988574846,0.028735780348323383,0.007310637049283674,0.07924076561981151,2.9916685737485555,0.11562880702523647
87.0,-0.011549003047142152,0.03353427576060479,1.0102973655094944,0.03112095256594644,0.005740928496721729,0.02060173344374202,2.9651547100454274,0.1110208196658102
88.0,-0.005068275320517821,0.010413347026757664,0.9787855243592714,0.018064631202943486,0.04760014771808588,0.08085234360890595,2.9730954380855024,0.08532065047420523
89.0,-0.00626817141536396,0.021361015377274195,1.010974362569498,0.013415866103532965,0.0011179731693494316,0.05680456626281286,2.957581911149284,0.05323069057282968
90.0,-0.011751654885173414,0.008054481290325521,1.011713562162793,0.03822208422549922,0.011267819284894013,0.10891959764578785,3.066770028268587,0.03753057598577552
91.0,0.010295470411235966,0.028938741038233066,0.9915416847036449,0.02423421847099899,-0.011749703117197837,0.017177749132984824,2.990611485623882,0.09441798788156333
92.0,-0.002998052726856388,0.018849836872757608,1.003327159498441,0.03825390455313516,0.030448379934464913,0.05657322215674426,3.069294362278775,0.12665275468805554
93.0,0.008675067388861764,0.02570008445258075,1.0131014854167302,0.0601319027549612,-0.038311543918835206,0.06561848060142572,3.0820626514789153,0.061902338638934226
94.0,-0.0011438509469956079,0.020926004261270365,1.0036548688433424,0.05190305772919372,0.006615299484373913,0.020898581791965267,2.9996810418470856,0.14137093650807248
95.0,0.00518766392708842,0.016869765959613692,0.9715822713815396,0.0438028321039363,-0.015247477653512151,0.05311203446816454,2.9890124560725044,0.10769703648302535
96.0,0.017136962539765516,0.01659814631151797,0.9918425629174509,0.024779905196034555,-0.02051015696444169,0.08717929694129314,3.027509451842821,0.08030445499887721
97.0,-0.012418308992256988,0.02869730066953736,1.0144679071909568,0.02721138362845656,0.0029869269700555446,0.030864740239282956,2.9882484459750036,0.11289456092861813
98.0,-0.011567559727125025,0.03263821716546255,0.9728010386928623,0.021131574001582318,0.033691153652056834,0.1064824301984179,3.0749659241002765,0.11629473430814671
99.0,0.00635166698412312,0.012950091218344775,1.0030088414611928,0.042508406250923364,0.032362294298595155,0.06449038718200359,3.0545430776683795,0.06381894601642252
100.0,-0.027352785310490974,0.004739497171841858,0.995250814901915,0.02649369549932971,-0.004411420235455824,0.0520465309209151,2.9649460094325013,0.09245158733304276
101.0,0.010045066704860772,0.030206521845206287,1.0030734638471783,0.014036908981908104,-0.014223885364077853,0.052723808612548446,2.979774562130743,0.10582943051195244
102.0,-0.008889541806375157,0.025879616107291982,1.0013216439177597,0.020388071370043257,0.027174978847880928,0.03138636958592125,2.9133756700219866,0.08639708479569595
103.0,-0.004512984829262344,0.036007032838387056,0.988269136888368,0.023451982766176535,0.00895555506733554,0.027911234850465944,3.0246268783010937,0.13842318325511652
104.0,-0.01280113341353199,0.019021267291591606,0.9886095994170405,0.03516823535773371,0.019750633848769857,0.08141342674547893,2.95878533686941,0.14376145238087207
105.0,-0.01398820656514413,0.04277213780492638,1.0004481121485609,0.019350688192290872,0.011942288705193363,0.07901726113574399,2.937743787814597,0.03153441535859102
106.0,0.0010823152169027882,0.017761016317590927,1.0047873905557099,0.04659776397819487,-0.008962747938675797,0.021206291308715368,2.893987213218301,0.1822625194377693
107.0,0.007899251044943822,0.007937121599799505,1.0098563617838836,0.01623214299082399,0.0032888589586615594,0.013901951417968196,2.94587691255708,0.1116780181009757
108.0,-0.000697179276123572,0.027063547205503843,0.9907286436375609,0.03273236656622354,0.026982607157704622,0.040592939305603204,3.000612720019813,0.06511951999645041
109.0,0.01331961935893994,0.011476548370285961,1.0363748754340554,0.03712590962128723,-0.0007943742145526222,0.011381396220919403,2.993785673436633,0.1136458185108997
110.0,0.005934475664509027,0.0177693995041097,0.9904139463958224,0.03420636793531419,0.016579068392751826,0.043287904774950536,3.113823651134806,0.1567888515587248
111.0,-0.012717724637786997,0.013066539539734776,1.0056835013676193,0.015499201859540577,0.00479258942873803,0.03318630292321953,2.9772073226283515,0.07363848287524309
112.0,0.02056877719797264,0.016181340529804997,1.044530528006966,0.014570089849228392,-0.0209265423622064,0.03449317181873264,2.982417846301884,0.06817373424642044
113.0,0.019357094931362985,0.012286164961075579,0.9963494113619136,0.029863211306769406,-0.04163910642706975,0.04166002893114214,2.9802081091047166,0.16206222540434256
114.0,0.010594633063019044,0.012923535141488402,1.0096657066099382,0.019259133050207457,0.028669009783058967,0.03671677786648914,2.977547984359649,0.060733185604529547
115.0,-0.012933490726428916,0.011225796380230375,1.0059894342942388,0.05454549057059274,0.0018272495106327995,0.08395139420477497,3.0952763675680077,0.1486550617740751
116.0,0.00730001249450418,0.025809659490884786,1.0030170165914731,0.019951358755852293,-0.014939182735076138,0.01886002113736191,2.9006644890967115,0.066728392111654
117.0,0.0033840956374816804,0.02636214153141278,0.9981383288436706,0.031025016661760895,0.004826356334624816,0.035036765513823495,3.051618735208666,0.0973647104281209
118.0,-0.004255885226917451,0.014929440204130446,0.958649063557469,0.011059799404522147,0.01978851452426386,0.08544218803912638,3.012787926959436,0.05297867037983899
119.0,0.01647604188740839,0.03041050594350788,1.0131548308666738,0.03244776863744604,0.026061664904030106,0.058080161273989066,3.0481237385158435,0.07795561773266041
120.0,0.0033920313597948348,0.008174173758668163,1.0105499795593327,0.02299779039425077,0.03680728192847563,0.06748693959433305,3.0811246104849497,0.11579780403424365
121.0,0.010128302013678543,0.039425001985234326,1.0360048691210586,0.02182797948977641,-0.015346969576859253,0.028462913254858533,2.979517748477993,0.13187024263175706
122.0,-0.004925815488764037,0.00656573866375783,0.974776948811359,0.010095786651640383,-0.00589608623214451,0.06219423771970811,3.047801931968747,0.13840107795634912
123.0,-0.011019004235222273,0.021576687774527,0.9824085056061249,0.01895977031208312,0.032367356349475615,0.03698816089798054,2.9678995700965825,0.11428599612099591
124.0,0.012199341741450901,0.017615254748644074,0.9931535356827998,0.01596837725919944,-0.008106691121939565,0.029739733210513142,2.9327871856209007,0.08338521585423429
125.0,-0.0010194298296409407,0.02184622197991794,1.0281829345042617,0.014010578342861532,0.03283950536310585,0.1033242997388679,3.113962465210486,0.20650874669129982
126.0,-0.006684959251722048,0.0041084634002553876,1.0314990750385937,0.022989205147430657,-0.05587715218333104,0.05061073650058421,2.9457501175388843,0.1316456801130483
127.0,-0.007653200585002424,0.014599581638026986,1.0187095293250557,0.03344183925260188,-0.011990587387097717,0.03503152620583834,2.922461478988886,0.0832762913814243
128.0,0.007850110081216418,0.037899968768375966,0.9808391866705498,0.025362542260852865,0.01992595785735119,0.044415885683100204,3.059995026035434,0.1004622277756428
129.0,-0.0290022041443576,0.0093872232160773,1.0323969274266702,0.019924643045342187,-0.00855593365455736,0.05748897443472125,2.959087249323906,0.04027198595891219
130.0,0.0021400409733756754,0.01462881812092574,1.0140589368566566,0.013468208421506858,-0.0021257752871858262,0.08137898383455455,3.050171899003179,0.07547088646619972
131.0,-0.0061351649940156235,0.025306209825197004,1.0099019215414982,0.028758033209180536,0.002616166699549321,0.029471704654332853,2.902584771718068,0.04170291068899269
132.0,0.0017150551827552637,0.03616598752360287,1.0024054065114139,0.030305668951210927,-0.006026276071735389,0.04070415999016524,2.9649112366166017,0.11847636057974044
133.0,0.02013552022375427,0.0330875210812735,1.0182227826865375,0.02831659474894271,0.042119700948052424,0.053552929190692454,2.965983692821073,0.054022966895678044
134.0,-0.014430427338544213,0.006709518851374083,0.9864584988998724,0.008558428803402704,-0.011419446514700617,0.05478050886353567,3.021579832397702,0.0789409177392036
135.0,0.00488936036871031,0.02466794764597535,0.9824508609381019,0.040597026649920064,-0.023760370838572863,0.06576233919862302,3.0239109931386077,0.04663175872775027
136.0,0.008929612752624582,0.012061761482269564,1.027883452029429,0.023785076652304303,-0.018064459095332018,0.049295506229988566,3.0219024552592377,0.1264740537095259
137.0,0.005640788309843702,0.05969129706773042,1.0076740632049468,0.040129308619029615,0.014492284029106954,0.02654435111610797,3.0254483917356474,0.12162262503857973
138.0,-0.0058522200598681165,0.013622413159256656,0.9851828577033866,0.02303598145472325,0.06329141055779976,0.05967393034968402,3.0463853380479753,0.11394589240547871
139.0,-0.018970841159501685,0.021546908305299622,1.0064619652383862,0.03148567233113099,0.05059706767731999,0.057676677256785686,3.0403901354871037,0.07179782667199558
140.0,0.013416823371836849,0.0070271211118018324,0.9975282512392911,0.043614016867766614,0.012181108631404423,0.025623619787812146,3.0209524942063437,0.18886861477522474
141.0,-0.0012513741340986657,0.03682492680011477,1.0113665858635046,0.025912986310292513,-0.003072207142411114,0.033580651022384694,2.992604663130637,0.10325773603197118
142.0,0.010549857911272598,0.013257447248891236,0.982289127564494,0.049025940236759026,-0.021792062805939774,0.03353236447891646,3.004392871476835,0.13702136065621387
143.0,0.00246616073045921,0.01120037262788833,1.0081924935878244,0.029253289940450507,0.03410626384513727,0.08996214839018775,2.9281584671993044,0.04825414643615041
144.0,0.009716482793172922,0.018392273229705828,0.9863914120843342,0.04482713486955461,-0.0015904954917853936,0.025848360562439436,3.0473900209168114,0.05599807238128559
145.0,-0.007156355720151449,0.007699054547404907,1.0201573338692635,0.03547467687289689,0.008214092542420011,0.057071395608606405,3.016624549934531,0.07794569595911671
146.0,-0.013577543044333173,0.011231937355350115,0.9849699127407929,0.03303438835272016,-0.03608132358335127,0.06665136828129685,3.0023198415532812,0.11849916653382297
147.0,0.026997081641060065,0.01516833985933241,1.0043016778745364,0.02507716041456354,0.02943263055243316,0.0995188941800824,2.970684725729515,0.0779072957667093
148.0,-0.006298330172813892,0.017192624397486065,1.0218157794622245,0.04101569638969579,-0.004578175183912311,0.04654346414288011,3.0558674747125325,0.14500439979206625
149.0,-0.011294061603663924,0.01307601551410511,0.9969335788758462,0.011495404561005096,0.026256893128651867,0.050097804531244274,3.075111098232242,0.12241674816901145
150.0,-0.0012022209095872032,0.0063227857526833315,1.0157719751220176,0.023358699841641992,-0.015973759204645287,0.04245103987584911,3.0636734453778383,0.24368387218844115
151.0,0.009271893079543243,0.02924695431045502,0.96693759715554,0.03094597228770878,-0.00246300067976125,0.03772693366249799,3.00311557233933,0.06070175672389663
152.0,0.020553442904250114,0.03727712076422246,0.9974715980822402,0.049313511540704534,-0.05362859804175134,0.055023266423665125,3.0160164793085382,0.10111334979468904
153.0,-0.0014198151544943707,0.0036135903513737607,1.006037025883618,0.049094778901988885,0.030319266684198917,0.04565048306825391,2.9591766829119086,0.10928144663459326
154.0,0.010341947890889075,0.02559649377355047,1.0282294480018972,0.005670971643594146,0.005614399176368577,0.029648607452492,2.9538068840109073,0.14530790462283338
155.0,0.031399896624694675,0.008731258544559606,0.9922685507255014,0.019874880479577296,-0.01976333438233876,0.06370910980685317,2.9554736450708057,0.08827634080143872
156.0,0.008135028030094029,0.015108700384641443,0.978621854291116,0.019137901275606634,0.008470901348350313,0.016592544560381457,2.9742301943258207,0.09254985737311741
157.0,-0.011223559131570592,0.021163776578936946,0.9801104837035961,0.03121000352591504,-0.01879005749771669,0.01593397133980734,2.9777966752210228,0.12714944092442287
158.0,0.012328711164594504,0.012274151624387731,0.98086229046605,0.015454635444698349,-0.018053809430790706,0.027894676184017,2.9301126966973063,0.04054410575100602
159.0,-0.005535686003175378,0.018742821025465588,0.998507721756356,0.0424901093269445,-0.022779157459087915,0.04442588470152729,3.034775748957827,0.11965153938634568
160.0,-0.018800486942855393,0.024325645875303777,0.9902777149430023,0.021309634538636713,-0.010861898356794162,0.05539132763274898,2.8473275579606616,0.22085881036725677
161.0,-0.0031076180536150585,0.028958657648539204,1.003566710861268,0.01727859812227096,-0.00937056809867774,0.029387203147452138,2.986680509560547,0.10315341736326966
162.0,-0.0026774677020029326,0.02772361356618078,1.0063091838648814,0.01943097831323887,-0.033490718698803004,0.07275205134516183,2.9242332151160286,0.16910208233617868
163.0,-0.0014426775925744945,0.01780919004970543,0.9824063097004487,0.012201039618329258,0.004066566314236974,0.06833884404182387,2.9822532226746423,0.07991054098348081
164.0,0.014410574530605774,0.015141316316366317,0.9822151445768564,0.030871326614114628,0.01290955607748955,0.05704368035070561,2.9604274019551817,0.09125245858008182
165.0,-0.001368320782364445,0.0322301575657325,0.9901311556007747,0.0316963164192262,0.012296034118303444,0.04025385862213565,3.059437930779382,0.1293446037989778
166.0,0.014238917382999539,0.01587992722328323,1.0010069412735259,0.05452702782287356,0.03195599612407402,0.08167728266970087,2.917118868354037,0.0891587838229296
167.0,0.007052904666890544,0.007476574435402596,1.0060233885276646,0.01140887110093817,-0.04448907420343268,0.08437925383638449,2.9669939775586114,0.0762702784187972
168.0,0.005478742839301392,0.02991827336710393,0.9920284404259869,0.017823472055937536,-0.002309797616168784,0.03137561546961203,2.957582303677458,0.0603645380295104
169.0,-0.00313232642899365,0.01336750443719175,0.9811995375133087,0.019974388273545304,0.008563142143184682,0.050353504617648655,2.9680218427894225,0.12119525175075072
170.0,-0.006121876591719602,0.037478797738573884,0.9919895167125052,0.018950892021107373,0.015760330078525883,0.07264167635657785,3.120403465745921,0.03814880847416145
171.0,-0.007753383089032721,0.007260721482836161,1.0120099461250613,0.018814166620643752,0.007512595555529244,0.04472331032062255,2.9734182330251944,0.09131793536549991
172.0,0.013728860837713732,0.03674085452367943,0.9826165338899758,0.02948768722409917,0.05904930623476461,0.08621154429729257,3.0109301825728796,0.06691092595914241
173.0,0.007740244540693711,0.027994817426646397,1.0271138981078014,0.04176663950660758,-0.010708852834647026,0.04508929379720011,2.978550066557875,0.0639666703848427
174.0,0.0165449408887152,0.028420880032329846,0.9750804485084228,0.031875549674606096,0.011819121864880943,0.019459600810449403,3.0785323883616442,0.12293859190780924
175.0,0.020103119376795268,0.019206283675535205,0.9956785884210454,0.024710322722849423,0.0021476709280656035,0.023464112332552727,3.089858111012946,0.16411825154884283
176.0,0.012532312307865154,0.012508701845563065,1.0017532151268762,0.06643559982974458,0.05061348769119853,0.06263161978122818,3.0842523832368163,0.07485724526426894
177.0,0.004185800753627276,0.014305509444866403,1.0005930022058844,0.027209003501709433,-0.02596642673143954,0.05105945202696644,2.93022307130338,0.02354989740012776
178.0,0.005323035311944289,0.01749759612915047,1.0040332885307013,0.03530773388655174,0.05844648686490252,0.018549715647078607,3.016359327860782,0.05221673387870702
179.0,-0.0010881385768807858,0.01818751750892988,0.9998898331190136,0.032571154592086406,0.02114387944660714,0.018112993499371833,2.9488789812323075,0.14224536962754228
180.0,0.002011352283888619,0.017626631866509625,0.9778516926492196,0.046061495712160214,-0.0063855596294107655,0.06341043301660497,2.9979896457407005,0.17408459263755252
181.0,0.007334949947227653,0.004357808027437901,1.0168664536322674,0.032372163276390344,0.037990628695659286,0.07822819565479698,3.060512939953463,0.03945485925581845
182.0,0.016277013117086,0.03644501427027611,0.9783780368741742,0.031883416463675374,-0.029992341216930847,0.05041368303840828,3.0614939252737114,0.07111583590098913
183.0,0.020687291500891675,0.02755819778941761,0.9829207958484713,0.021536715440634763,0.017418224048756238,0.08313205357147525,2.9887190168985334,0.13002777918379838
184.0,0.006339936704665374,0.025372261617428962,0.9978864657938984,0.0414752651449243,0.0018721368714091746,0.021164312557126128,3.0273031650497515,0.07065388534115676
185.0,-0.0012431133015022011,0.0213936624507562,1.0063203040128428,0.0321352992018106,-0.023717364953852488,0.049387255863819625,3.0383765600491905,0.07568265344331106
186.0,-0.00609616754973133,0.008473686184944318,0.9969646063242183,0.014580576945897808,0.0010782401275887775,0.08099474704664957,3.0338853705843127,0.1818394645915104
187.0,-0.00626994221156571,0.018444433022634963,0.9899412044487907,0.031619721773140555,0.019391255987844087,0.05314330254537863,3.0036810271786374,0.03878048034487846
188.0,0.02163748346995602,0.018941979341199882,0.9974133311993353,0.021989278073578623,0.018071044430659624,0.05003405067363761,2.9926600708234607,0.07217000941725477
189.0,0.005681708089032704,0.033581709214642694,0.995663817372896,0.020159250889040935,0.07527313035003882,0.059504752763055495,2.8950102094649965,0.07913182497837648
190.0,-0.015232169529921881,0.033007658610813485,1.0204898771376425,0.01814600157539579,0.017849719009906496,0.07134708929984179,2.9850412404184943,0.05364307136166666
191.0,0.000797550369687349,0.007133265646961405,0.9750987141459218,0.030372712545377982,-0.009515939248287503,0.034432018330938036,2.9401085443103128,0.14736511593670013
192.0,0.0019001851684171936,0.010855743413913993,1.001553442485438,0.02571137830053341,-0.022215476081453574,0.02555445281269832,3.039523251418375,0.14656451633562
193.0,0.023370190514753315,0.02337065078325154,1.0161822254389092,0.013747954835194894,-0.024113873787218847,0.014848624067627329,2.9597311685441032,0.040443151970654886
194.0,0.008429040711406918,0.01848797510924599,0.9987983988594097,0.047170007954446244,0.004767995473587026,0.04257665761666777,3.067031347957552,0.17478695575828748
195.0,0.004311886628236454,0.036938026052889365,0.9994525899476627,0.015726854661970352,0.005547914394333788,0.0037835168168336075,3.041676363222581,0.11018840986794495
196.0,-0.006070985050097695,0.010246363216121976,1.002610162584155,0.03876058149809052,0.013702118976450647,0.014732568443539089,2.9011831102704733,0.04801022791670309
197.0,0.017890124761846607,0.02374653241062759,0.9910747547286606,0.035575037593534836,0.004253499612590582,0.025651126984296408,2.9770066441822842,0.06368113737945906
198.0,0.004536494418295067,0.02037549231143738,0.9862185426239645,0.023440021052209475,0.040535557932614916,0.06926271172835978,3.023099763079203,0.09460074087326602
199.0,0.014243248665119671,0.020731782475542287,0.9810214790070976,0.043259249422784266,0.009633766377857757,0.03409156812723693,3.0082971425127405,0.075320881497136
200.0,0.014393615510258912,0.005309322402257477,1.0068185175353486,0.05165395792093171,-0.027012781650555484,0.052496902117022584,3.018356734023886,0.1102780868764319
201.0,0.005536425234489507,0.018867790739004475,0.9983433207371859,0.02943882875491128,-0.01770108935638786,0.01958767546935537,2.9986781072602646,0.14493296905795466
202.0,-0.012044092791824603,0.02470742560415054,1.0219189329755511,0.029730175655882502,-0.05786255059873823,0.054135124623730414,3.023762142130532,0.04684089038296981
203.0,0.014537305871519307,0.014061019326854968,0.9815329538182231,0.01807114365570166,-0.004881910764721744,0.07051814780151809,2.983968097490748,0.0855509592388873
204.0,0.00098231628683439,0.009893161553230466,0.9938172194271839,0.03227625092305542,-0.04480799428277134,0.034354293487456916,3.0299400474398404,0.14374189280474198
205.0,-0.01745947526740354,0.009938283556392298,0.9976074756995779,0.016013106900309205,-0.0001539179426858717,0.0608483062580594,3.02614200857051,0.19476350814455615
206.0,-0.011042758653028815,0.012563158724582784,1.009526090606699,0.030197701979284137,-0.009679095793979697,0.053434082208096687,2.924316612889101,0.0832290521075786
207.0,0.00037166421767221083,0.0297321604034394,0.9978921096739795,0.011677183630639514,0.005050367899387824,0.04749589246877661,2.9947267630310304,0.17275417368737386
208.0,0.005833718306179785,0.007888179546056282,0.978212843717985,0.010566169901047444,-0.010485505318256925,0.06453570170961608,3.0292654396653833,0.11280539683929393
209.0,0.006166099930019554,0.028059767111045717,0.9958272171051548,0.03819804571540329,-0.016371482860649093,0.042962444345865235,3.063720565670181,0.09503270222361164
210.0,0.019695193700146576,0.028090876777437993,0.976316989073443,0.02320550285768583,-0.002410183899629272,0.031250818557223004,3.005444198732514,0.11689139807733442
211.0,0.01296874582850759,0.017747157690259065,0.98628058228609,0.02337094066925224,-0.019144891670430313,0.05177658177580038,3.013744145054662,0.09271992051527587
212.0,-0.002711183897044435,0.026597548627006976,0.9953253728534937,0.01833187040498686,0.0026254740577992207,0.06769470668470179,3.092082437231641,0.14925607061123897
213.0,0.019356974509159734,0.024329342177732135,0.9866092532550774,0.028222136967845403,0.01801378906140012,0.029656699277401756,3.0082972991858354,0.07003920221126632
214.0,0.002294093310087938,0.02171826187235327,1.0087120020959408,0.03867167631307685,-0.010928250878362867,0.047733201955234776,3.0282949274753515,0.0746021058458387
215.0,-0.008249220857486597,0.019054874386686488,0.9926469775783058,0.02115666793037772,-0.07532972191161294,0.0587387596068383,2.9580754701788186,0.14165355622125178
216.0,0.009916068538226658,0.040522773337900414,0.983416679075213,0.03116988377714348,-0.004745966110284897,0.04058960061151153,2.9843182094283063,0.04763864598680509
217.0,-0.006418918347215425,0.01077788887443546,1.0000944352586092,0.04540624952616172,-0.04441241475414295,0.041181024789550984,2.974607800501011,0.07861293672666765
218.0,0.008797217428309705,0.023639265472799757,1.0262553699266188,0.01676882388138082,-0.013543275672817216,0.07888728680752612,2.9737720026241137,0.15628603120421536
219.0,0.017178870975488505,0.014925455695936032,0.9919244708295487,0.017369744080486166,0.005944557419980692,0.06737153266252269,3.0976564222408656,0.16621284988566162
220.0,-0.020932857631045434,0.023282230963217836,1.012462138906257,0.025878948610927467,-0.012927642645394921,0.050659522649715,3.045889968947089,0.09033043389742625
221.0,-0.023432037469589623,0.015366118833708892,0.9841652514780169,0.04976824187326901,-0.019175365494886736,0.06319431535453292,2.9704208350822254,0.03486769686435152
222.0,0.01537848614557889,0.008220280008981925,0.995665435018182,0.02420003497946307,-0.012898439140144812,0.04042587786831702,3.022157235263161,0.034682099596034084
223.0,0.00709359642418172,0.0374904003971631,0.9969332560312364,0.01776055336759859,0.009360705587825327,0.06360949602645972,2.9772871015820734,0.13050777538845057
224.0,-0.004892293535527622,0.02074342084888403,0.9822262069599385,0.022247777533271607,-0.022264155126526037,0.05124431447509797,3.031434449160812,0.06174879120517035
225.0,-0.016040628318514896,0.013983977892635684,0.9915645921324925,0.024365935378048705,0.0037071806490487228,0.04375853096207531,3.0702788997851744,0.06233314202210896
226.0,-0.0025754563069125607,0.03760519098749968,0.9738367293403913,0.04347550566946618,-0.028303991775939796,0.036899821802260126,2.908803362399955,0.02417114831655702
227.0,-0.01828283511422813,0.009708829451290877,0.9972812384742429,0.01247298774557718,0.051477942211443445,0.03177356514993413,3.0167746683802545,0.10288234168927848
228.0,0.013785330115156345,0.016137023482411635,1.0004670416427368,0.02776745900576127,0.012044737665582214,0.06182023533712733,3.1384073692224654,0.12093402528442325
229.0,-0.008898694860845137,0.0291861504461466,0.9602862947929836,0.04823508702120042,0.03498188571920468,0.034971781125825906,3.03883142239344,0.08794872452772623
230.0,0.0002214517160478791,0.025693304599476424,1.01435379035774,0.02047619009019439,0.04312259531924889,0.0810591649186021,3.0136079205347217,0.14852338864533962
231.0,-0.013482443805360286,0.012972383870837021,0.9989583216641915,0.023687773762222544,-0.00172540346780974,0.028420623734112176,3.0526329215537498,0.05786970846988806
232.0,0.012159098855642422,0.0336691539312539,1.0260638558791195,0.02264129178728807,0.04520196379683027,0.0595735744346202,2.975735206784547,0.10987586833413635
233.0,-0.015187748500061073,0.02023960786970995,1.016244300278239,0.04765139957786175,-0.02563107485178088,0.0246515893755858,3.053648039731484,0.09230295351577508
234.0,-0.01894816054240351,0.026384875896482144,1.0080989000302032,0.039196426373843025,-0.024377005920849956,0.027405831705245787,3.0687789585378393,0.06818568753425405
235.0,0.006966733353199814,0.02255966113876429,1.0011397492202467,0.011840448225551125,0.007617310961738158,0.05389804382539516,2.9584550692432345,0.03683526418465117
236.0,-0.012643331132877387,0.014902287466082931,1.0024471837010247,0.031493109235969464,0.022053033490340445,0.05326905590257909,3.0386654192444347,0.10065128240153495
237.0,-0.017474365238764063,0.013322774068987336,1.0167781408497099,0.027742783929033114,-0.02857151836896539,0.060414444334093605,3.0247106448636596,0.05319252838896608
238.0,0.0015936267414875297,0.018138341246372917,0.99667247392797,0.02476084976055021,0.027775279597063184,0.04163630395563842,3.04118037137089,0.053036276514081035
239.0,0.007607737590009761,0.0286839578661756,0.9819269094386902,0.029552608371876985,0.022625110245889757,0.041201534795686716,3.033127030817756,0.1306180678704861
240.0,-0.016407113181607248,0.01589563789599996,0.9868774076585771,0.01695442850834165,-0.044986587256647184,0.029246034671402257,3.113215332423506,0.14832950525459915
241.0,0.005677018595652185,0.0047297590899706915,1.0147574496685323,0.015929640298061026,-0.017661055612753954,0.03476386909652636,3.0407287647467935,0.11159190391238849
242.0,-0.01787481980923301,0.023596965545876158,0.974597750396603,0.03601143701678064,0.029958765370413233,0.035710280753414245,3.008973040647142,0.1588963951803536
243.0,-0.0032685798667440582,0.03031248700770823,0.993194763373382,0.025095100371496867,0.015847482411940856,0.059114021258674744,3.0118330770511963,0.08849411234622387
244.0,0.0031728194446751473,0.014265933777390485,1.0263075785603548,0.045304179240006445,-0.010300594448669667,0.063851031678907,3.057218204135806,0.13762140853114363
245.0,-0.003309435738373203,0.02689932430655963,0.9747412497151271,0.016223218758071107,-0.0005107422492291393,0.023394639716731228,3.0880548247346633,0.07367182998376637
246.0,0.0015286984165852509,0.028887666583146246,1.0006351494980277,0.04281543114962505,-0.0003558275223624679,0.032651037152321524,2.9678535442392837,0.117519690261738
247.0,0.0010463762743038764,0.030986524742775575,0.997627970217786,0.02835810882803603,0.006816594797700843,0.028888274480679772,2.9761913771084565,0.1274078196292672
248.0,0.007911468873387896,0.009708222886835396,0.980827074090799,0.03959641631802712,0.05310691154621613,0.04480898385183708,2.909426414339385,0.10597264412451143
249.0,0.0007540051404493994,0.02275933652632804,1.0375594909764532,0.036361564935993164,0.07421513683399861,0.058783622219275716,2.9602810305515788,0.028235963022663218
250.0,-0.002959922801074734,0.0067922759649007,1.0147714816416893,0.028935767147430572,0.036384454114740825,0.0800265878288694,3.1354610962379406,0.07852141210722613
251.0,0.014988609280923312,0.020843435698742627,0.9809282729825164,0.0365579866236857,0.032164060871251746,0.050919057097656505,2.9511932413369486,0.1385508040476672
252.0,0.025431857078578413,0.02430427043428291,0.9766075651847079,0.028231383448588727,0.006428134044375364,0.05886257005166026,2.9481961957280314,0.0526181115171859
253.0,0.006769755237164145,0.01947736507749647,0.9958534480162863,0.015340143523108045,-0.011530455584413218,0.022416143182696767,3.0101608160791233,0.10238912447003647
254.0,-0.008710988696873468,0.02225863144433925,1.0208438193556109,0.04162602787588897,-0.01028621646510615,0.015386195319007959,2.970856782530036,0.05063046532833942
255.0,-0.00535138727699071,0.013455905024649994,0.9997962162754623,0.031049882846373184,0.02722047810922295,0.0739574812549951,2.9785560252512706,0.10486910036621594


==> anc/App_A/Moments_cl_distributions_Saturation_b9_Fig29.dat <==
l,mean,mean_err,variance,variance_err,skewness,skewness_err,kurtosis,kurtosis_err
0.0,-0.005771186152662453,0.028319921178026536,0.9959096907489051,0.037321064574662874,0.2925678883975796,0.03584281271479887,3.170847321639171,0.17487653402493888
1.0,0.010277725139924272,0.029843732815821557,0.990591095985458,0.02169582620918064,-0.020231295019534745,0.04063504158341255,3.020806897748809,0.11318062457293282
2.0,-0.0016039376180508138,0.005203232992645323,0.9700516301493967,0.04053206245749959,-0.021954681764011965,0.02918718054081515,2.993853642359927,0.07285281197644355
3.0,0.008048044610771844,0.01971168891983633,0.9989342052945123,0.03549002943589191,0.0915233187173263,0.05252248433726484,2.9958637077918264,0.05376019879264743
4.0,-0.0011565434710429819,0.014943380366951699,1.006922847821015,0.02364915273899505,-0.1510616902234731,0.06817471855238681,3.0825809913170588,0.16561391640177048
5.0,-0.006936360514533484,0.0144584879877434,0.9857844215766081,0.010560080453221342,-0.029010163368491628,0.03467118569760354,3.014031759795883,0.04914047369922738
6.0,0.008299521773204673,0.007463043268176192,0.995652886948875,0.018176163243934243,0.013829428012350695,0.08385065301142655,3.0891652358333372,0.09371731613130657
7.0,0.00325508123485589,0.029045299851578107,0.9844232835842432,0.022554671847150137,-0.053936216977693775,0.07476614722765616,3.015283075380239,0.08865146182154916
8.0,-8.654479535906336e-05,0.015453439259008049,0.9599378293763627,0.0412107975325075,0.0052791245851861405,0.0651356525764208,3.059011181225387,0.12492683056734592
9.0,0.005135130402344889,0.011611285686263335,1.010154421646881,0.043446961058872,0.024444520068200304,0.02943752927850906,2.9455008033194723,0.0737974130370456
10.0,0.0003013921392159089,0.006951531121110929,0.9827746988003335,0.01465820310055001,0.05936802251415808,0.018877914006998113,3.1005633609937306,0.183672148814711
11.0,-0.017957320371787974,0.029019824413237312,0.9887373855863975,0.04050967809860446,0.21369332255803059,0.024087039313626827,2.985875741036999,0.13721399699710793
12.0,0.020495606231191992,0.0188899723481475,1.028995344158237,0.04310850053366957,0.033504304792539776,0.061055327248070446,3.08975761423865,0.05409860024117132
13.0,-0.016052028922813877,0.016355856587671042,0.9983949131883866,0.015908283059597746,-0.058415348191401276,0.03994016006381519,2.9823254448201046,0.07916342936908316
14.0,0.007525685666402052,0.013174537329067414,1.0067466571747117,0.030322064279264625,-0.03446276695149605,0.03861512247781156,3.0625623319169204,0.11106148044751744
15.0,-0.0027749663336590243,0.023182298962469386,0.9858115855147538,0.018950748437878105,-0.009378211798178026,0.039499211703729144,2.9051780367800455,0.06840442886240694
16.0,-0.009694753053492924,0.04241141781966813,0.9945713090785943,0.007393537403514161,0.02594392775444539,0.03528084748347761,3.047960768848206,0.12195847916936754
17.0,-0.001393000984208608,0.011472189528164001,0.9945896319815706,0.027230141611339295,-0.06930371459693438,0.040604140693785394,2.9892969263938296,0.11703935957141515
18.0,-0.00974126588571324,0.008039248984975428,1.018698732734641,0.04060957083471487,-0.03794259635987658,0.034829569293130094,3.0689522244194243,0.10755566322522758
19.0,-0.022073343351367847,0.015156644141932131,0.983328917814172,0.027663996418395547,0.0206879908021911,0.04807321848061845,3.0138055296940465,0.06321499916744504
20.0,-0.0025214601900341877,0.014620060520028864,0.9900444039760232,0.034053368300838285,0.10265656839165585,0.037312187505090466,3.048439738722705,0.02701271795642014
21.0,-0.012560605725647291,0.008672735038003879,1.0263426273900482,0.032322067465700106,0.010107346229788552,0.027674863660102595,3.0694540334015117,0.16146968576973963
22.0,-0.008496350123632136,0.0348095825123188,1.0064238587557743,0.023314387841743743,0.1772885037038735,0.07329596379779878,2.956613039012802,0.04404852427745559
23.0,-0.028879840656204213,0.01310827345469641,1.010599221277813,0.014117774404698007,-0.04051050367300056,0.059871894084486975,3.1408786789442313,0.10121378194619222
24.0,0.0005662458914997837,0.018510638932059263,0.9919274015305118,0.041795294526957585,-0.0061023141023964205,0.08222876753601523,2.9843077648021934,0.09695496570092142
25.0,-0.024858106494748407,0.038804089429031276,1.010618419145337,0.023485213261417524,0.031092014326843415,0.03656966334355324,3.05854072866663,0.06759668943901166
26.0,-0.011058624769662927,0.011514734615072002,1.0117296939916967,0.054366574253799954,-0.0016682127766960205,0.02472496381644244,3.0765028438089934,0.12426570812671382
27.0,-0.012559889364069335,0.024010287102202668,1.003447856123777,0.0305842450747315,-0.004967295525097757,0.03804586294260015,3.1188600251026344,0.07229649702515244
28.0,-0.0025334407927210447,0.02984603760164975,1.009743055372591,0.02698378258606405,-0.07243470723784959,0.028011827295209683,3.061186388840987,0.13604230288289904
29.0,-0.012077792900341961,0.013829149824912838,0.9941966896844165,0.046875774531030076,-0.18315185370317416,0.06988307423817475,3.0569624617624607,0.10685501248457945
30.0,-0.002187885407913994,0.008871872119463298,1.0193902516299382,0.029953292339891056,0.01719785388197543,0.10252344419853834,3.016602547587314,0.01930581214614191
31.0,0.011493293482022446,0.026289991354829834,0.9867528632741055,0.008900573619747287,-0.040386526288534494,0.034764092740213325,3.0692126455397997,0.14025948982622247
32.0,-0.013205115614557884,0.03376424294820141,1.0008908678260813,0.03175861636272564,-0.0034653614279208777,0.04019264953413582,2.997401852329014,0.15404031769155302
33.0,0.005171685059868095,0.003115222442632381,0.9983508884742687,0.022014610682826136,0.025937814592831787,0.07864340272261071,3.082980084945233,0.09841485761284628
34.0,0.014009896440144118,0.020745655990379204,0.978869432146057,0.033101541203418045,-0.13830414358760876,0.03365945715758505,2.9795446487337345,0.14012854716773585
35.0,-0.01019475551504645,0.019231103956364803,1.0195311313806752,0.02589600229751793,0.2989130305525563,0.04587331920496704,3.1781045019545706,0.36486961866973433
36.0,0.005940499375915963,0.01770428580502234,0.987497935045716,0.02712926024450276,0.04164027586601566,0.07981125536624452,3.0360647644329726,0.096422145050078
37.0,0.0012741266571812476,0.010421102100448599,0.9926548876060397,0.028193561950121668,0.018990871991488623,0.03391223682309028,3.0833761668976436,0.19442108638366767
38.0,0.013771614716890593,0.014192651404000917,0.9954981819537458,0.015662383739643525,0.009689231666013902,0.052912443544453576,3.0294639213705548,0.08428647069346885
39.0,0.01714113225232044,0.017717349147013468,0.9779916723012951,0.023608379662726976,0.03903916197280456,0.04672420034333622,3.0439180036720392,0.1294416767983382
40.0,0.02391844664130434,0.011528403701624612,0.9856249606258938,0.0213052185978249,-0.13137301088925335,0.05174736189711348,3.097895487560519,0.12217231915041724
41.0,-0.00037341993172937274,0.017684778801960732,0.9825028863785559,0.0574570996017753,0.0053098626840116896,0.0421399715638231,3.078459146871714,0.08516923016303882
42.0,-0.012222942231143143,0.016440897223663598,0.9885461701570657,0.019907778416489847,-0.06327517445919392,0.054764049072805736,3.2124336278467447,0.13195060624508725
43.0,0.014520583367696595,0.022571512765827875,1.016365831574517,0.021254006057147612,-0.04680964328589174,0.07742447650896984,3.0510640964067868,0.11733191905514331
44.0,-9.785027039584115e-06,0.02097533476568196,0.9973459153347487,0.04238940262751517,-0.00851935650139522,0.031073622439055714,3.037117060999272,0.10699119799722127
45.0,-0.012510529177332697,0.027001542337619425,0.9853257872918448,0.05894868697419826,0.03422831447059202,0.03157207368313378,2.97532905331925,0.13420266932992103
46.0,0.012632628171971201,0.009536027135799539,0.9932914777397841,0.013006975479847065,-0.07743943327816753,0.05955640548043628,3.4618749525576002,0.23497331263881346
47.0,0.007004928452186138,0.00721027796919245,0.9909188574442289,0.035877676044544886,-0.025487136746896375,0.08426752831462385,3.007236005947407,0.038498388585579725
48.0,0.011025955058597915,0.03216039505922636,0.9975821319679572,0.014291692261739961,-0.015091568509237412,0.09319761593989369,2.974333720044607,0.14414316735756255
49.0,0.006601595838983888,0.013794602124634396,1.005603954818518,0.012114722652000684,-0.1811867465128349,0.0503375747130334,3.30370120155306,0.15430288458545527
50.0,-0.014304221747227657,0.005538929994044884,0.9856688742427968,0.021978282705138342,0.14230286165555658,0.06506676797887664,3.0588957278032933,0.0698732512250235
51.0,-0.007391173786883238,0.01853332987284342,1.001182374738666,0.03830869903818811,0.03905299574174472,0.07978200805018665,3.067326253511425,0.10202827667424587
52.0,-0.0018311367893502776,0.011881593245414204,1.0093607588022815,0.013629939380790396,0.0029219815629592492,0.09293089174686926,3.0786146251199717,0.16018335977069437
53.0,0.006922684568759162,0.030737721691074003,0.9955012892081042,0.04773877668499035,-0.05085241870410853,0.04086556522384505,3.0833647912082363,0.19299991778489545
54.0,-0.0008856567178798761,0.03424495184017414,0.9836756579643517,0.021819608081119733,-0.00829878488435234,0.029163995883963224,3.0676467012443203,0.13086397943467679
55.0,-0.002514885531631668,0.010646135676561098,0.9829216308299867,0.03771727515094298,-0.003603925816095137,0.04065604732621056,3.055059414529084,0.11705533786377978
56.0,0.009790203301709816,0.019873727351968632,0.986711825904791,0.03192351935472077,-0.007354889700332438,0.060489766972507956,3.261545746407332,0.16454928623210674
57.0,0.007147255525464092,0.010459199378849785,0.992943761211419,0.013689029004421736,0.13561363640193325,0.04366364625945597,3.1436063365978453,0.13122508635061786
58.0,0.004886559350940405,0.0019515509041918252,1.0062214996783956,0.010077903469896107,0.39369019339765116,0.0368945658811904,3.4171643321055036,0.1413570855028882
59.0,0.0012661174539570197,0.010132269815517493,1.0180362349888075,0.025998354456458855,0.02758214891857668,0.07900009262649509,3.1889049422364124,0.09058461553894792
60.0,-0.02327781318698093,0.03331038251042002,0.9848321299998388,0.056439899376077664,0.03468290531464996,0.03318953892117598,3.1620324408392237,0.0808109991776974
61.0,-0.006863266292916441,0.014159042977980835,0.9607685151346328,0.04021331052814193,-0.06890552432750022,0.059514456972410014,3.2599710336997956,0.10648075924409774
62.0,0.0033489218319491835,0.006307977117956992,1.015071289706046,0.04015171479335499,0.04657573632239956,0.04658260239312816,3.155679471864848,0.148116478534079
63.0,0.012349461963519767,0.015534359006122529,0.9848654943867958,0.03565845143307581,0.20579987851012949,0.026406761840139424,3.2052786059853493,0.11032935903134171
64.0,-0.011099214534074283,0.006451253220361486,0.9713605143674389,0.02009477044707122,-0.039382137724250164,0.0413936662919081,3.20129935116538,0.04129949736905085
65.0,-0.008695807365828043,0.011705098784818395,0.9855119649148889,0.023517990585565675,0.02819554523777259,0.14351471470378271,3.159947819071786,0.1628091232599901
66.0,-0.0010698267242550252,0.03107284165108028,1.000622243321934,0.045360424353301454,-0.12615992971246845,0.02409736458941071,3.4793391930884034,0.26579123070481836
67.0,0.0055371872150219315,0.03346430023689524,1.011723714985935,0.015262292017106166,0.03490815196259188,0.11571378553327445,3.113822160023972,0.08207714475289483
68.0,-0.002224967765620429,0.010855423155188185,0.979380717164675,0.03377507812542787,0.15459590749625565,0.05076216732902616,3.244810211868049,0.23695771800463367
69.0,0.01060902989769175,0.0064689682112739014,0.986688590079025,0.019456333119847624,-0.009534272471245801,0.07803384860146836,3.347259743184266,0.19137729783653784
70.0,0.027211163721116264,0.01038993996323318,0.9796920969641898,0.023014471234811883,0.08290381627722568,0.05299095541582224,3.4219930542155756,0.1724037219542296
71.0,-0.022842868219565222,0.019710688667975405,1.0163676211554589,0.019297088732035398,-0.052815269407824904,0.051287892742431,3.073881834361081,0.03652802042402699
72.0,-0.01124135628756715,0.018756274117155865,1.0167616302722937,0.015961505703734436,0.031515786546097734,0.031274539284029255,3.03044393056374,0.10723814839853243
73.0,-0.006522645353529602,0.01300238794316875,0.9994406897303562,0.0334682595216466,-0.007043490903283239,0.1360155626067645,3.179293903638232,0.14208738725785186
74.0,-0.0008880863137884676,0.021680435293412105,0.998434073761075,0.013281660047903128,-0.24284180730870958,0.06834689488961274,3.4279131322214766,0.15651592326301023
75.0,-0.0028839193164386908,0.023020710033168707,0.9953297529523192,0.03579028380277063,-0.0169908529436292,0.05586956270343363,3.140845756714805,0.07204664795080057
76.0,0.0010021547812652616,0.029474627204050904,1.0079686708586884,0.04552635808239815,-0.02461879022342106,0.06831398899573089,3.1818290453327287,0.14043171037848295
77.0,0.0006519204196384994,0.009021527183039476,0.9967719436627572,0.024901120544782242,0.13403258897088371,0.042367531539562374,3.1208560732068937,0.05288344278125727
78.0,0.002764945241072291,0.012138646380345064,0.9965115280718038,0.03181279819185483,-0.019877224302551552,0.02718710638250595,3.2345950385126927,0.0395647403053894
79.0,0.010357751602467036,0.021748445643933894,1.0108709464834464,0.03377067013219774,0.0195578657633034,0.07736107375815915,3.6120822889699977,0.2790933336055907
80.0,-0.010818190724035172,0.028763094714540742,1.003109633349213,0.02301743657162587,-0.044414217317950914,0.032612415521831244,3.1446404840917994,0.12785285543404526
81.0,-0.0022977837877381545,0.01610352562200301,1.013267772477402,0.020244799618141494,0.0436352766773419,0.039433634401788695,3.21758374033878,0.1317595398339092
82.0,0.004655182971665842,0.021772134674103993,0.9886264324535767,0.04660003279108472,0.0012917278136915017,0.05296500561174569,3.1708778583063237,0.22322735060316126
83.0,0.005075282084055939,0.026902456691821963,1.0112613362113931,0.023486981056395875,0.09788235638621035,0.026448088947250252,3.190677065627499,0.0936946417758634
84.0,0.004073808797496359,0.013051826807321797,1.0000023494860661,0.028358950371004058,-0.2966813807200905,0.08271529085977522,3.314987679135755,0.10236481941138968
85.0,-0.012312612012335123,0.007660063667079135,0.9876975091363708,0.0297407841173135,0.0382697889206841,0.036643293215680245,3.354164709875288,0.07762306559089262
86.0,-0.0061693753396433884,0.019101107818667716,1.0218913570399293,0.016734438015381072,0.18503387745331737,0.01970607984903118,3.267860163084642,0.1330732189144486
87.0,0.015722629371152947,0.015817439037399093,1.0050786268478138,0.00864056146239741,-0.004748026860806696,0.06487149894512528,3.19424932004861,0.14478905563853736
88.0,-0.0007616906067415802,0.018619638706456453,1.0114598488705264,0.033980776119217744,0.0016411313408535716,0.043555975442897424,3.2261593479266972,0.024049269578155036
89.0,-0.0010639415005007369,0.0163969409255313,1.0255452446514475,0.04966115368930155,0.04454422057711639,0.05264873995989765,3.6381025597656653,0.09078532634339445
90.0,0.01136407738783585,0.0042396990423593656,1.0089135087758425,0.016002704245669887,0.02012469617043648,0.03907541259870869,3.381626665854037,0.19576647201567302
91.0,0.0144946281974841,0.033250022552228205,0.9856341237909265,0.017592440507286984,-0.14334626240604398,0.07531063875873709,3.2719183888955166,0.2120806373975505
92.0,0.003960212712628242,0.027255977112639662,1.0185042105143338,0.038502005405915564,0.017862530489553576,0.05963084238865014,3.2532829507225443,0.22379762157756553
93.0,-0.0007418371604115779,0.013758380156823975,1.0065946808755237,0.022124564598302147,0.0006655556096398819,0.07576124587247385,3.1062145545899624,0.04241267416487295
94.0,0.015688275943771368,0.038157266526838964,1.004780547808263,0.04614470914931996,0.009242047782216406,0.06536093874789604,3.5110420238529154,0.1445835182415254
95.0,-0.006411145973131435,0.015113331903300905,0.9795021966405171,0.015781453586466317,0.22362934878005936,0.05284739665584565,3.3509365648962532,0.19356297089898666
96.0,-0.001170434060674153,0.013187323354415312,1.0270741590900958,0.024718339154063504,0.036536614757734176,0.01366380404592783,3.316598074068491,0.15523622379388566
97.0,-0.00956546012868824,0.03351801948085465,0.9973666473625687,0.022363357058946202,-0.019476683818890714,0.07214142005776729,3.4014249714502025,0.06187715304391474
98.0,7.725226361747365e-05,0.016625255645265003,1.038727543313708,0.03673515586575537,-0.21393609216200205,0.06513138720970965,3.293651054805925,0.10981464087059864
99.0,0.011012827130862202,0.028781757047117027,1.0016446803951857,0.03389415795030091,-0.0063099225402816535,0.06270349470796638,3.144986300689575,0.12057643573769909
100.0,-0.01294126259144603,0.008441145507199701,1.0299377910703078,0.022481809498374635,-0.0037855890833554924,0.06440712954688761,4.161399288780176,0.3667794798964845
101.0,0.004998737169272139,0.020119067132127622,1.0106555244120992,0.02398148094227952,0.05386623373028085,0.09506452468562505,3.7471751207465354,0.05924384009741064
102.0,-0.007472924580727884,0.010392774803973054,0.9936789727081403,0.00883775015571506,-0.019335806654007286,0.013963246656914497,3.3429524899458984,0.1325498581512919
103.0,-0.012641569387774792,0.01643233325462544,1.0019665251880063,0.014014208917589975,-0.01310321370008171,0.08056397030094468,3.206752069655868,0.09823100806273091
104.0,0.007589065615021969,0.022666239244063056,1.01879222373179,0.021358879421156003,0.0013526155207986288,0.062313673089282054,3.327695519439565,0.14140384406260392
105.0,0.002958656781143121,0.02884448643089706,0.9856145564133907,0.03793294159876248,-0.3738004836061376,0.0681411401164252,3.6572002586877685,0.296438751364679
106.0,-0.009604423838422093,0.034369554073477714,0.9965117662536485,0.029305106371136112,0.03686583481192804,0.1050953198772042,3.411208270623261,0.21711399031647413
107.0,0.011768793316707389,0.02676827510919411,0.9991818702578905,0.02219688927638971,0.06608111842993897,0.08669595774584772,3.201481558684568,0.10896782878292229
108.0,0.020172083406008786,0.016205881603065384,1.0110235368204497,0.024812792157119897,0.2824949368392339,0.09873684786413614,3.4999092435280565,0.11780393818941699
109.0,-0.009445978997508566,0.021893120872173055,0.9836096192011246,0.026450698583346765,-0.19177258306958278,0.04286110913744986,3.2605403934882844,0.1516293516318779
110.0,0.014578607231924747,0.021916529767443682,1.0266431417150381,0.05386740689477667,0.0012531646397329847,0.05031142797737851,4.255310773115947,0.4353781491081686
111.0,-0.006010924144601852,0.008563324208963522,0.9883054585168333,0.032252250722791,0.03952532445253246,0.038878450877804144,3.1765143065182073,0.1039838675819679
112.0,-0.0068950067554750406,0.0433298399449048,0.9742354615222856,0.034699414718769354,0.017656735115656297,0.09114283929655749,3.60220585307188,0.08902380157168263
113.0,-0.015595560676543727,0.028147998607900016,1.0203595502301122,0.020138082561960306,0.029169262876205544,0.04473731029376607,3.3381558725488603,0.2540658332015504
114.0,0.0037519108871519324,0.04566224793172638,0.9772813298361672,0.03797762311711173,0.02405176383616757,0.046562448308726065,3.335897153588155,0.13154503649082394
115.0,-0.011286555426416696,0.024483281519281044,1.0103343448221185,0.020300658636995567,-0.6486144906517799,0.110036791485544,4.372566204610281,0.4923827172384393
116.0,0.0021997715455544763,0.015916650340835562,1.0218373722057963,0.0403520077653269,-0.006049217920721151,0.057660432858676135,3.308286034223709,0.12160115151710392
117.0,0.0032119108112115173,0.034356716770248555,1.010563464915768,0.02388715274130726,0.14388397657613242,0.03657586091814349,3.2040050318414632,0.21366839302130644
118.0,-0.01143099310735223,0.01770162383360879,0.9824829928058724,0.055144848592123326,0.02895310934259649,0.04370685732650281,3.7943057396168234,0.18179855956492375
119.0,0.018913772778932574,0.012089497616714042,1.0426710019559433,0.02476933085016498,0.23894984405912925,0.0663688644608401,3.6998804650957537,0.22290643217733452
120.0,-0.0081262289378725,0.01810839739233185,1.0266185594515713,0.025280431902183962,0.03936130192951283,0.05182427883762627,3.33367997882603,0.12980647794828942
121.0,0.01120798437493894,0.01875726040230466,1.0146676391632867,0.030728149520408882,0.08749212124142428,0.10313168871940234,3.635106063741124,0.17715404575383875
122.0,0.0014622971654005765,0.018387485154697892,1.0007699862490793,0.02844526790133116,-0.06475027180807351,0.0536137266423506,4.022453842362533,0.19505771570860816
123.0,-0.012619910967073768,0.00895796258258573,0.9783574969738291,0.016392649173684527,0.034349058829916373,0.056442769361017275,3.427598223522792,0.10124518310913579
124.0,0.0036912620976795214,0.02213991194859768,1.0189088282121848,0.033472403341234705,-0.019743422611183,0.08820006320591235,3.638908463108365,0.31411121487913357
125.0,0.0013487012078651408,0.01415439495728845,0.9954537201069551,0.01742442104975624,0.17205922265236281,0.130891290171062,3.3323162176839287,0.1595401532070712
126.0,0.005626483143136322,0.02736460834636985,1.0155535105479248,0.04981473434872543,0.009385414824227178,0.02064150844375892,3.1787840190766317,0.11663829855420861
127.0,-0.023132317030288233,0.016267546710254998,1.0012706399783442,0.03627882542376438,-0.016389032920798553,0.06969412789632023,3.2873207676892626,0.08258597979799422
128.0,-0.0010204286752076176,0.026992192461966377,0.9897622931687149,0.05840631990496492,0.02380179456616692,0.14030598137009656,4.263650608225665,0.2834945009108412
129.0,0.006493167004640957,0.0156756234823443,0.9829928796846567,0.024866195242280516,-0.3182424966663049,0.1133530850412995,3.9289228287336915,0.1896712044793719
130.0,0.011752665408671219,0.01398189200166676,0.9896878208884339,0.014544876110029503,-0.043806960859180975,0.06770142346901567,3.405116033307145,0.09180863409349926
131.0,-0.0047874867469467714,0.021396135667651982,1.0089989730830526,0.03708733412721443,-0.010561963470396122,0.10402207407937715,3.3611728319636027,0.03855242515915334
132.0,-0.011050251136297026,0.011904731507628838,0.967135919578227,0.028035310297331733,0.03753589259638498,0.12430980962620611,3.4530911215371023,0.1508834893370221
133.0,-0.010637113596360555,0.022291585140801016,0.9900443892008751,0.04984984266718327,0.00614988533811487,0.12325980859322566,5.3528149035690245,0.5523115870866985
134.0,0.0039742827531020946,0.03373148615773696,1.0018372016862818,0.02829383928885009,-0.07717632478864499,0.05195303094982342,3.979844857515461,0.37245798018358256
135.0,0.0009383825074499082,0.01844079094521822,1.0103316840833572,0.02122125174512101,-0.023441422027877384,0.07438866237773552,3.214819961372256,0.17724860241782506
136.0,-0.014524946643502658,0.02546359484143673,1.0353801366681337,0.031809527956668186,0.24771122171670412,0.062281807724369156,3.4443238251064416,0.11717595891570436
137.0,3.701303309721661e-05,0.029522589498382976,1.0220668054287443,0.05785656782876824,0.07315866142347267,0.04732968912556853,3.8459444782673176,0.3491238273532997
138.0,-0.0023377190088299787,0.034324702475930426,0.9931271681787989,0.013967809752574192,0.2862269617302571,0.053890303835519314,3.442356369009344,0.2358051950820399
139.0,0.003928102535661946,0.02583502850483009,0.9957652846292298,0.03211443301187392,-0.009029643653115298,0.11394766903750764,3.459358190318883,0.43166532100563704
140.0,-0.014528808577064031,0.01095249837873491,1.0019261036083185,0.013626619004130243,-0.4547591183296688,0.1093705060872958,4.3324808169521924,0.2743663480992611
141.0,0.00862841397476797,0.022295867154009556,0.9702502326474626,0.02303678959843749,0.07594728023754742,0.05192586305689819,3.5776054817058167,0.2652538428098654
142.0,-0.015376445231143135,0.016210288889411437,1.0029011876656566,0.01908181653192529,0.013667774127052772,0.08385800112387963,3.4290737932109625,0.08245358287915243
143.0,0.008273363448729837,0.019086332450540342,1.0009101192781578,0.0343261622719113,0.006049199497054493,0.08155040394334419,3.977717856737709,0.08579365234438023
144.0,-0.005791287122602575,0.0182048704494479,0.9924142691705664,0.03046630013238014,0.018337667396634103,0.022159049864148295,3.456706206409806,0.09709504752862842
145.0,-0.013718966342818748,0.023322344674727154,1.0286430350753357,0.05582083348968748,-0.14231966244694472,0.1806441218220004,5.438518313875268,0.5906162429395732
146.0,0.000216956763935046,0.015127576721350152,1.0141436438330729,0.019122269656183768,0.01556389004759334,0.07080963661019254,3.161482297098263,0.19379217632792675
147.0,0.020498347758426936,0.019143332422788963,0.9793726357156851,0.04571394706087506,0.17487549478857387,0.036571053958305365,3.4247741885792164,0.3408309645762077
148.0,0.02315592560564241,0.024716929582843782,0.986739087782698,0.03542503775772426,-0.05330168651386852,0.0794524475299475,4.256126075365138,0.4657520417710114
149.0,0.00529572531448464,0.011602537954253587,0.9905873740866066,0.03092056344372037,-0.033629404528455954,0.05961826119527303,3.4711385315251357,0.1919543654270146
150.0,0.008073157195285778,0.005881591351371221,1.0028077787234468,0.03157012466990664,-0.05880923749642522,0.08501095711740732,3.3987699325809655,0.11656642795276226
151.0,0.00865541051111383,0.02299071884861588,0.9962131536102168,0.03256710244456051,0.8639082390454982,0.18903895353093178,5.738365392262244,0.8766950941270913
152.0,0.003374907389081568,0.028687814163870017,0.961679146789699,0.01049511322860717,-0.015617759465151856,0.05613905455178525,3.8801922209281923,0.33168074819256904
153.0,-0.0042042846482657536,0.020928889904059906,0.9928046293255373,0.038522107756153126,0.03534352745094147,0.09688461413458063,3.344493309598379,0.1628828020659098
154.0,-0.011950571893588198,0.02646369674262271,1.008830396664183,0.008006089951872512,-0.0018875561247551666,0.08316668309023896,4.271420785173458,0.22009344601530814
155.0,-0.01841973521629213,0.02317426731802727,0.9821379864020521,0.009414203549187846,0.007947722230718669,0.013360347003375172,3.532900748376796,0.23174486951522916
156.0,-0.0040417489048680914,0.009947951470219108,1.015072569892732,0.012599041911140859,0.15755858792284336,0.11232251923834674,3.47845371799718,0.23297281807981218
157.0,-0.012075068444662902,0.01853057109072977,0.9964998469402886,0.018759873691797886,0.26977538450204547,0.10466892648077615,3.977630741232108,0.2582145863064835
158.0,0.005400035317415754,0.01841272114710274,0.9883594038928074,0.038076888982899876,-0.06310799870869238,0.0550236002567177,3.5682766300040516,0.24146712491761618
159.0,-0.01025537274033953,0.015542194821259285,1.0390542684760982,0.04029295289666167,0.03878558121821289,0.10046601600756987,4.911228439153512,0.296745638974206
160.0,0.00926219238878116,0.016714453962096386,1.000734692866864,0.037585729564707945,-0.01339018954016682,0.05522254627515279,3.5398909241624823,0.21067681133947408
161.0,-0.009906959887884682,0.018315296280674253,0.9797640176993384,0.026617757774627625,0.016059514958322654,0.11627355896058958,3.7311952971566478,0.3134095497251834
162.0,-0.006802993384831457,0.019009595117812073,0.9941514760681391,0.03742080327868796,-0.07068027686987939,0.08404067510050359,3.5041972021301167,0.04993123088242162
163.0,0.00942518762909134,0.027870918904292958,1.0230016971154288,0.05373146102801544,-0.003134966318278128,0.11851149240176173,4.40075303131655,0.46961205961668395
164.0,0.006311386208194955,0.024847069636881013,1.0310712199249095,0.0649160553443981,-0.026948485341993796,0.14921142498800136,5.335532688275353,0.27142882511181593
165.0,-0.0057285626641426545,0.01204642845873576,0.9966532029602475,0.03827224314378764,0.23777500012656316,0.12768196189641812,3.750082667925839,0.4423314511679432
166.0,0.0005455289385686273,0.0322909028440229,1.0104281268420747,0.04643432877349272,0.03697060087682748,0.11332950145871179,3.8714971047129207,0.16287282337307146
167.0,0.0010694236370298038,0.015168910107266578,1.0117513760241053,0.061666843292564055,-0.003838742506956183,0.05336547431855104,3.407833939993587,0.19370746311284442
168.0,-0.0020631131828285376,0.017520866061133927,1.0029134619853153,0.02823865970978723,0.4495858200685576,0.1456268544970419,4.672549646070256,0.5589917689772996
169.0,0.0054448708909159696,0.01922547868104517,1.0141786957060144,0.04458263006451871,0.27793314715492246,0.06814917889054857,3.6709963574041766,0.3765365781540167
170.0,0.010319974862728386,0.020132869616286433,0.9627534111359666,0.09540299020799049,-0.08299554286215875,0.12585479561260887,6.811696670689577,0.3809291236542732
171.0,-0.014202395292867608,0.009735166235225613,0.9949974673300329,0.043171566830631676,-0.012813363387058059,0.096266813103111,3.671086286173672,0.11487537567611293
172.0,-0.024688693202222778,0.029209214537211207,0.9658050970470747,0.028831766926822853,-0.022990614881217914,0.06330755142286662,3.290258973301078,0.1436271535780339
173.0,-0.020020278724596975,0.00979935360169935,0.9884722666279332,0.049124347237918115,0.0009280483893282544,0.09183858740737925,3.488035181906073,0.20646881375750104
174.0,-0.001081111106973628,0.030987899432824467,1.0130483814050248,0.014663912660072132,0.06094251972128854,0.08760213085477156,4.894812775761254,0.18616113785644792
175.0,-0.004403682983268195,0.02098031625140641,0.9877833278499969,0.05799499268177347,0.024273342965749435,0.10873071327039321,3.444180055600741,0.17060899582892364
176.0,0.005010891805446994,0.022333440072924808,0.974718035967356,0.05058130632736493,-0.250417116501958,0.10075839812024252,3.7834163056129038,0.20723226967292488
177.0,0.0030238825212872363,0.0120348494767186,0.9817780806184224,0.018186131407494015,0.033871229401100315,0.047163512741254354,3.4065651645994124,0.1784590671099919
178.0,-0.005059506768063042,0.025888500889710547,1.0175824607449455,0.03607258125130292,0.08216892121225113,0.057347988751092226,4.266547025026837,0.32205164894416083
179.0,-0.00513989168343921,0.025017152419467215,0.9891242026764772,0.07443565665763571,-0.21047810108776413,0.07559706372629221,3.5259907110764637,0.17293699326060283
180.0,-0.01943901312005376,0.008588740784337945,1.0433832730149715,0.07789803025556083,-0.5808419615154303,0.03571081210582907,5.247590884166994,0.42782297629454674
181.0,-0.004334364878602812,0.023973047041451194,0.9991781030146782,0.049902250240490914,-0.015024059897983517,0.13100792460279498,4.028626381238924,0.2360770918733953
182.0,-0.0023126378041035574,0.011424663419716147,0.9737894096769479,0.05132728882554815,0.028167317828279324,0.19855592123150484,3.912759231828461,0.5285747419466075
183.0,-0.0016218994857474418,0.018645289636188098,0.9833408406259809,0.016811139189523705,-0.0022787251311591795,0.1378761634548234,4.481122231934133,0.25330318024861503
184.0,-0.00679099732779678,0.029542050727778896,1.030484927552554,0.02233058123141464,0.021666665462503204,0.03086240384908478,3.603513262554772,0.3058269772896186
185.0,-0.005699951411773327,0.022499549297241087,1.0058049472724604,0.08788281050549317,0.1330582213480831,0.14543702713195997,6.471121951958262,0.4863759936709235
186.0,-0.010799435055471429,0.038104613665439636,1.0092002065248393,0.04203899618529087,-0.03162113686764999,0.061284251896714007,3.952872722442038,0.47737687491890146
187.0,-0.022335646543417208,0.026339765431740315,0.9750872058592522,0.04524222129845693,0.262063720227681,0.07119274514274021,3.9458516209907963,0.0743786384704961
188.0,0.02232333985906206,0.014681100235142516,0.9955615285747705,0.036491080137130295,0.036049632215796684,0.11768832775044616,4.059963978682119,0.2897881970825438
189.0,-0.0013437134125549614,0.016515235035388966,1.0045066137720444,0.03622412247800155,0.07353426516137654,0.06942537614552491,4.911183473816653,0.31301259992526886
190.0,-0.009225562591597458,0.004081788131999363,1.0113879575148612,0.02707830366024915,-0.19803579626068196,0.09209446260993744,3.700825245504571,0.17106472629306788
191.0,0.025151890603969183,0.025550796129296623,0.947294846587486,0.09392020503911648,-1.0113401920878005,0.397087016274361,7.801513458472563,1.662508045751869
192.0,0.02112295052662433,0.01614378389815516,1.0006362763694423,0.08115375959853235,-0.017074108151514205,0.08837027695126966,3.758256110270911,0.2551191283758407
193.0,0.008783034764215934,0.004451489216694847,0.9638898801955291,0.04000724193964396,0.08499767780409065,0.10081736674509435,4.458633265681369,0.30556299212842486
194.0,-0.005345116510197846,0.01615637481661758,0.9689680802650615,0.024414166419947595,-0.026162409855376524,0.12555720993162056,4.113628651067962,0.24074326628328074
195.0,0.00010090716987054115,0.015261734034557967,1.010295419169506,0.011305420249810206,0.032464502571225025,0.15313460179322239,5.487553552270834,0.2887650303327895
196.0,-0.008550555553981438,0.03319809469076597,0.9882818734106632,0.05208899613362155,-0.010910306264162749,0.04928913379078373,3.393654478394458,0.15436942617195032
197.0,-0.003936786571079638,0.01218586482367823,1.0140929131579923,0.026751404616939284,-0.0497516195285485,0.022156991471507348,3.485349684990794,0.1454766016419819
198.0,-0.011950853694186636,0.026682767937510503,0.9701856621083955,0.062173368378142455,0.19321302497481826,0.15736520700652823,4.09766507069914,0.37066819608563295
199.0,-0.011629499793687118,0.01669929263896966,1.010805859247852,0.018939576337941598,0.23734921281182014,0.06677060413744329,4.056124007218675,0.20249684235993365
200.0,0.0023793307739374695,0.01238739578821168,1.0251069418037129,0.050306219576147504,-0.10733393936395555,0.1314657501799258,6.16397730641801,0.822583245814547
201.0,-0.007751070270395715,0.007708401033395519,1.0177626699749782,0.030961425040659126,0.21803077972280588,0.11507715358380113,3.673156989452685,0.2224149500765244
202.0,-0.0008084613804347896,0.016484276996552142,0.9891538563938478,0.0469284770017334,0.044075114057229484,0.02483605328769712,3.4592423869293416,0.17429203331584917
203.0,-0.0003587432107107955,0.007081602583304663,0.9992881697837478,0.044083006136236814,0.34595997420624863,0.15414051000082965,3.949220615084702,0.5373531229135871
204.0,0.0016293460070835328,0.02402045420054365,0.9722241665214684,0.029647874357093883,-0.06212742690146698,0.0831718911008909,4.160565637213081,0.42856115580475007
205.0,0.011930016677503668,0.02191409486647527,0.9938039881359829,0.04737528785139576,0.0543016073670631,0.1006892329473074,4.812493024348019,0.26345433828223197
206.0,0.00016128124059599765,0.013465916848357743,0.9930276405879921,0.07134763373802026,-0.004469599207510609,0.10134037148809824,5.44531846775143,0.7756907090209433
207.0,0.009720781815241837,0.03507420143751507,0.9948247502980875,0.03264337106921466,0.0711952904354275,0.08282529963154382,3.8246656365318374,0.13883031682286323
208.0,0.008847292923436723,0.01662672207769147,1.003011961217895,0.032401571055356654,0.07272780938539754,0.06460456889438873,3.611833168818596,0.2433601643719269
209.0,0.019621172962017635,0.030356598878075115,1.0097538415773517,0.0384025163092124,-0.05395374041601752,0.06133195875958258,3.827067396759591,0.15057544745371934
210.0,-0.011444125347703964,0.00860294113698264,0.9809378128923057,0.01026265105968692,0.055275558612626036,0.12111675337599341,4.5420961108672335,0.42776217681352396
211.0,0.0004654389854665275,0.027371409502027436,0.9983349333738377,0.05786822229431442,-0.3558060965368997,0.16645629424233416,5.050974008370754,0.5964599609894594
212.0,0.007944159249621377,0.01708813829690427,0.9392828802271782,0.10901428127988637,0.15518143103570148,0.22581353879353305,8.098509576983691,1.5481769419936933
213.0,0.008667747593185128,0.026617109084448566,0.9838170223866213,0.02852230479011545,-0.31132544765675235,0.05430747724713593,4.140412968075845,0.20934279252302496
214.0,-0.011379670478871515,0.03050034449991581,0.9955777164854249,0.0782769929865097,-0.06402503703657766,0.050027906704313625,3.917399987870035,0.2610487138226591
215.0,0.004043839222520773,0.016982980072549413,0.9951107343226203,0.041882522508960685,0.27194912323436826,0.08138563057682886,3.527468818305886,0.20780570871790924
216.0,0.008068082913605272,0.02784295908323229,0.9944764431138807,0.026415076338670514,-0.05317154428607941,0.16070203546776884,6.627463014000983,0.6295152804921774
217.0,-0.014166807375952582,0.01507693775937443,1.0122692580972275,0.024773906053796143,-0.07662082114886672,0.007427888970398135,4.6780425751208,0.47172987333254085
218.0,-0.006701306363214449,0.004571151784328565,0.9637994653507715,0.034666469971658016,0.04945414683589689,0.08249690318286519,4.248589420387179,0.4224646988791645
219.0,7.44073461162501e-05,0.009744153977673968,0.978321547427931,0.023168637360805298,-0.0468647773242844,0.06424335578767033,4.0693592336461695,0.4958324075962298
220.0,-0.0019716594886419344,0.017021207871530022,0.9700872244846752,0.032170186680265056,-0.006517429342492803,0.08983912830042547,3.9249811467584568,0.6029982383083468
221.0,0.0007239442816194769,0.023731001199851644,1.027737656494721,0.04416898287106793,-0.4543568315620067,0.2037330753742956,5.868243954564192,0.6716247632651954
222.0,-0.0115272744625061,0.01941633188037316,0.9843465219506049,0.04680937380384926,-0.4190026486829911,0.11779587429759976,5.064439867746103,0.30828510542068405
223.0,-0.012912248147532978,0.010565424440512903,0.9800570956697632,0.028327124342937583,0.092973944547685,0.06405934066558598,3.7165641865458676,0.3688091267644235
224.0,0.030816553590864694,0.028505291129108396,0.9550888399894188,0.024261364076062258,-0.09839048542163524,0.09498749006942014,3.6566367665539508,0.08204654547035305
225.0,0.010685076980782854,0.017516487945935334,0.9764088038515926,0.056076033566210846,-0.036155610468974704,0.05326646524600072,3.953890798623651,0.16027160881013816
226.0,-0.03554456795163654,0.03353817758260063,0.9949150340945074,0.034056558452012956,0.28006803877210906,0.05490515734752545,3.9327428226093106,0.17273003165359235
227.0,-0.02710274439264775,0.022858763174362043,0.9649367036629228,0.11273401776217708,-0.0064814561373831535,0.1273947741282302,8.605489653681401,0.5406806462321927
228.0,0.0220453850549951,0.02720173515766069,1.0000402469614729,0.04387123817065237,0.12951402817750576,0.1580274380385113,5.739043347245423,0.47273291661017913
229.0,0.0008218205774303672,0.031008270210722715,1.0013766393143988,0.036575073479705233,-0.04763619523974099,0.06172528041760658,3.9210144527664923,0.29375126411001157
230.0,-0.008870060626364197,0.014578467378020762,0.9748529188145074,0.019739514981254105,-0.012898023532021161,0.07678079518389443,3.407035648854956,0.185659131028813
231.0,-0.014172030004469958,0.014274227017369438,0.9917512922077101,0.03761555417959924,-0.13511138975764572,0.08506932190619244,4.181229372134205,0.2081818597645189
232.0,-0.0007692441906082025,0.03972808106755089,0.9862163940712142,0.04130886760809983,0.06431657216881069,0.11072760342865516,3.9370042306804316,0.2767674554300662
233.0,-0.015980585540180746,0.022569584904548634,0.9395555440594989,0.10644944510112841,1.3556549898574912,0.6439238475839859,11.852225729067221,4.879685886605726
234.0,-0.0015209189782486488,0.01968070420462042,1.0068221116334484,0.044568899144958145,0.03895960921610427,0.1787925790448194,6.654855249998941,0.5787286851400564
235.0,0.015216544906082076,0.026059707676293002,0.9373779590109341,0.02017113695514068,-0.316920743870884,0.12446163054874569,4.528093852785349,0.2729803936498166
236.0,-0.013376647516573035,0.019760465992331742,0.9997851841481629,0.036153466993147414,0.027614337831464927,0.05262365389045652,3.5743456400814795,0.12763392082664732
237.0,-0.0035314990671348467,0.02090341283477285,0.9896148293750517,0.02824473796680777,0.10428888759056698,0.1426189362641229,4.807194954680485,1.0005072778895363
238.0,-0.00789956211126037,0.022140075617799883,0.9899627537678588,0.049518523486287304,-0.1585444106829625,0.05487724456609031,4.115935403166017,0.49974460148545974
239.0,-0.0037491672079872774,0.017237636395126123,1.0184500893408854,0.09384654855660593,-0.17422574345039807,0.39678159434885996,8.244941344952283,1.5164611082971462
240.0,-0.01874481439645824,0.02377466635058286,1.022208873102743,0.08129456072798999,-0.0618200966630516,0.185243405332381,5.335316865947384,0.8861100298368099
241.0,-0.0034487423530288183,0.03539162230694258,0.9990097548972672,0.04151411818182609,0.028209393982900108,0.08393231280713039,4.047240628988856,0.28860937403979114
242.0,0.010773040851172443,0.017907033301155038,0.9798863845347983,0.01675612933141359,0.18380121269871674,0.0851749975366153,3.490519463954471,0.16663576612417563
243.0,-0.002258864282713729,0.014403526811329859,0.989203402000723,0.03567702412001769,-0.14308389768315183,0.15474647652814538,3.7558889242308675,0.23097598868490116
244.0,-0.002473151117611136,0.015014655745491353,0.9867043121413859,0.014592885975599015,-0.020243589127739756,0.026434727519027725,3.8780462956538693,0.11518347808835154
245.0,0.005666721827467058,0.021997029488831903,1.0270767370846239,0.08843345711540353,0.24004041749688168,0.15267176285250136,9.809078967988693,0.9745391522836766
246.0,0.01234050488915485,0.02795903448604813,1.0100582275982737,0.03575322204436007,0.41932093428641953,0.2495403652530471,5.573666101967605,0.9235157070994073
247.0,-0.006263677515144117,0.011472509528244051,0.97282015303415,0.059491154259405474,0.051939651276637425,0.12383412036353186,3.9174071286856056,0.3660517960094998
248.0,-0.002134166617061554,0.010758250732593304,0.963393286500216,0.02101984749224003,0.11802359498184711,0.04587200242699418,4.532284275800898,0.07672412069091993
249.0,0.0014603289305813454,0.010929838615068388,0.9866737959963567,0.018849205000249485,0.03479006687395597,0.1458833304001042,3.8565345686056016,0.21711568221351088
250.0,0.008683358627002941,0.02258807556325083,0.9916798184846805,0.025545092864048016,-0.27714868176414026,0.1637911526863693,4.180045997394753,0.2361342439739129
251.0,0.013033384428065446,0.023242122961572707,0.9350907822209935,0.07948174649557314,-0.12528204368503754,0.1685142678294457,9.509772814150535,0.7124644601201687
252.0,-0.005548914010381049,0.009876033723292413,0.9763994649846872,0.05132063014710126,0.13063280630572996,0.14124506954906332,6.180119705230383,0.7905404383543062
253.0,0.008269369542403527,0.02001664815358863,0.9813149392251651,0.032251928062673525,0.030257779344251327,0.12503674225431977,3.9440289092765655,0.19776444170122837
254.0,0.0031864003883487865,0.013320505321331066,0.9873670568764936,0.04526930421366091,-0.06645068333596521,0.08777686001395879,4.968221194114553,0.7629444205238681
255.0,-0.001328039729836355,0.027040658434319728,0.9669993339065125,0.02409654674222202,-0.27445891855182813,0.04441976193030209,3.712914783012695,0.08235088870999574


==> anc/App_C/Lal_Qall_response_Saturation_b0_b9_final_state_Fig35_36.dat <==
observable,mode,"L_a,l_b0","L_a,l_b9","Q_a,ll_b0","Q_a,ll_b9"
0.0,0.0,-0.0010261362973228846,8.265309165432796e-05,-0.00022105244403862478,-0.0009261578266130564
0.0,1.0,4.340837749310042e-06,5.43236676746539e-05,-0.00022364751008271708,-0.0009753195168138581
0.0,2.0,-2.054820477687068e-05,7.198807748555298e-05,-0.00021244154306779723,-0.0011090709713218673
0.0,3.0,2.9489386884191267e-06,-0.0007802636208488471,-0.0001916810147043305,-0.0008599571415076702
0.0,4.0,1.665560570858656e-05,0.0011538955389985648,-0.00018943982130456498,-0.000670805676266877
0.0,5.0,2.1633414213393576e-05,-0.00011977631296855331,-0.00014331842022820344,-0.0006598653380125903
0.0,6.0,-7.78519813227697e-07,0.00015930231189203022,-0.00013482547680190878,-0.0006842599645926106
0.0,7.0,0.0011003080031993693,-0.00529297186748713,-0.00011182375503867651,-0.0005857969202934445
0.0,8.0,-1.4721101929970605e-05,5.609963373295211e-05,-0.00010427447200082937,-0.0007691756113045297
0.0,9.0,1.061617927616322e-06,-0.00018304740826030353,-0.00013883603341794423,-0.0006281150797518414
0.0,10.0,4.364429257143799e-06,0.00041479561587814533,-9.519174084114217e-05,-0.0007171275339862275
0.0,11.0,2.2860172707647196e-05,0.002713906582948682,-0.00010156144840684009,-0.0003994852875341023
0.0,12.0,6.9123122844957895e-06,-0.0003376947226114444,-0.00013364590132975958,-0.0005306762373346153
0.0,13.0,-4.06953538916014e-05,-0.006532605394200169,-0.0001386001183235144,-0.0003448767055135967
0.0,14.0,1.2173218903691432e-05,5.260608112297527e-05,-6.865129265073412e-05,-0.0005159649739784508
0.0,15.0,-1.5759128347607535e-05,-0.00011117916239431829,-7.761606626052437e-05,-0.00065958601022805
0.0,16.0,1.2338359470328728e-05,-3.3177995675948426e-05,-0.00010297693897878321,-0.0005183392601576276
0.0,17.0,-4.6616822777346236e-05,-0.004878852224849318,-0.00010356672671753985,-0.0006420349143904346
0.0,18.0,-0.0009904187519360903,0.0005810942508073685,-9.153505686406944e-05,-0.0005322590947856355
0.0,19.0,5.426047187978574e-07,-0.00038100924428607116,-6.0984052062990025e-05,-0.00047616076458620825
0.0,20.0,3.314607085160864e-05,0.008965079736369444,-7.160023133915324e-05,-0.00023589231464224677
0.0,21.0,3.024431518207548e-05,-0.0005151161899490024,-4.340837748237223e-05,-0.0005096800988104189
0.0,22.0,-2.901755668460341e-06,0.009043864417525894,-5.485025959172193e-05,-0.0002618232440372381
0.0,23.0,2.3851016107470974e-05,-0.00015906879386380532,-9.141709931953656e-05,-0.00042597487250346664
0.0,24.0,2.5502421771698304e-05,-8.241957362575375e-05,-9.094526913067688e-05,-0.0004218780649862921
0.0,25.0,3.3264028405796875e-06,-1.0643505929016058e-05,-0.00010651566540059489,-0.0003932004123607778
0.0,26.0,-2.6658405740305016e-06,-0.00012055675480100377,-0.00010321285406784897,-0.000654092563782882
0.0,27.0,-2.474749346845e-05,1.8724458756023572e-05,-4.329041993247527e-05,-0.00042048142605829856
0.0,28.0,-1.792954721958051e-06,-0.005650039368644263,-4.1992886915793196e-05,-0.0003803047796094172
0.0,29.0,-1.417849721009993e-05,-0.006607303509858317,-6.994882567278027e-05,-0.0003001377052505591
0.0,30.0,6.1809754901540605e-06,0.0007188053628836529,-6.629214170107163e-05,-0.0003304447699472651
0.0,31.0,-2.2105244403326075e-05,4.645779724209163e-05,-8.764245779793095e-05,-0.0004603321900865905
0.0,32.0,2.071334534243516e-05,9.37451980070621e-06,-9.247871724715288e-05,-0.0003180146835034714
0.0,33.0,0.0005771426884711187,5.9479499934621097e-05,-9.884842481285082e-05,-0.0004453415989405933
0.0,34.0,-3.0999243486396605e-05,-0.0026115120000723747,-2.8073896306884046e-05,-0.0003374279645766474
0.0,35.0,-3.932704634068988e-05,0.011274231978664132,-2.6068617996184278e-05,-0.0005431994330399222
0.0,36.0,4.671118881511817e-06,-2.8857912149421325e-05,-5.4732302047189056e-05,-0.00028780072806298615
0.0,37.0,-1.1913712299282199e-05,-4.549914428310455e-05,-5.461434449729209e-05,-0.0003324931737058524
0.0,38.0,1.708025287963309e-05,-0.00010739371224879834,-6.416890584583899e-05,-0.000431468318943342
0.0,39.0,-9.106322667520977e-06,-4.4300828084283374e-05,-4.7654849192837524e-05,-0.0002964598894101948
0.0,40.0,1.5523213253177694e-05,-0.005482259737797564,-7.690832097723485e-05,-0.00034832174820017745
0.0,41.0,-5.779919828121389e-05,-0.00045813779100344163,-7.714423607166469e-05,-0.0002670373626925733
0.0,42.0,-8.492943420930576e-06,-0.00046516791270291314,-8.091887758790621e-05,-0.0005090283339798253
0.0,43.0,1.8354194393845494e-05,-0.0037036543109645716,-8.823224553668759e-05,-0.0002474378631016632
0.0,44.0,2.7720023664702883e-05,-0.0007928920300196959,-1.6632014197534346e-05,-0.0004445036155922654
0.0,45.0,-2.215242742221204e-05,0.003949302986487551,-2.9607344423360048e-05,-0.00027024963222537066
0.0,46.0,-2.2176018932191436e-05,8.983684363529653e-05,-4.482386804895127e-05,-0.0008838862217801236
0.0,47.0,2.2718623650989292e-05,-0.00018452840417742871,-4.3998165221128873e-05,-0.000248694838132094
0.0,48.0,1.0899277389479028e-05,-0.0005381422965977734,-5.99224341353737e-05,-0.0003235546845793962
0.0,49.0,-1.1630614184893574e-05,-0.004726509364726572,-6.428686339037187e-05,-0.0004220642835093189
0.0,50.0,1.6254550047519424e-05,0.005819659490267836,-7.537487286075885e-05,-0.00029967215893769944
0.0,51.0,-3.74161340709805e-05,1.882892734779091e-05,-7.78519813603183e-05,-0.0003840757047165875
0.0,52.0,-4.9542169959004425e-06,2.5244527919527437e-05,-1.9816867980383312e-05,-0.00025232609934170157
0.0,53.0,-7.832381155454208e-06,1.8411052981070866e-05,-1.722180193629099e-05,-0.0004368686561269967
0.0,54.0,-0.00017997962599593568,-6.040742683730875e-05,-6.357911810708235e-05,-0.00024497046766097305
0.0,55.0,1.6797154765244462e-05,-0.0001201388804339344,-3.090487744540621e-05,-0.00023128340618145594
0.0,56.0,-3.541085576349919e-05,-0.0001908241731295975,-4.211084446032607e-05,-0.0004689447967977498
0.0,57.0,3.1117201034147934e-05,0.001766508578437521,-5.461434449729209e-05,-0.00035111502605616454
0.0,58.0,-1.936862930150303e-05,0.008482732885546561,-5.5558004880375535e-05,-0.00089412824057306
0.0,59.0,-3.184853782848966e-06,-0.0002538586777867943,-4.9188297309313525e-05,-0.0002687133294103997
0.0,60.0,4.010556616035449e-06,0.00021872957753059298,-1.9345037791523632e-05,-0.0003054449331674077
0.0,61.0,-4.60506265496418e-05,-3.342994933830229e-05,-7.124635869482643e-05,-0.0004736468145147614
0.0,62.0,-1.5216523628809676e-05,1.5194034878487433e-05,-6.499460867902547e-05,-0.0003657797347762796
0.0,63.0,-2.8215445364614772e-05,0.00429774568361943,-7.219001907790989e-05,-0.0001634998636356348
0.0,64.0,6.8651292645370045e-06,-0.00018671302678590642,-7.63185332384782e-05,-0.00021438407517972684
0.0,65.0,1.509856607569426e-06,-0.0036458125098349017,-1.8637292502870027e-05,-0.00046265992162971794
0.0,66.0,-5.166540581423706e-06,0.002555049798874041,-1.4508778342301702e-05,-0.0005678733874044828
0.0,67.0,5.921468885744828e-06,-0.0001520202365309035,-2.9371429328930206e-05,-0.0003300723328959189
0.0,68.0,-3.7557683128711225e-05,0.003803136063696359,-3.349994348949853e-05,-0.00021619970578453063
0.0,69.0,-3.7038669916674307e-06,-7.22062324859775e-05,-4.871646712045384e-05,-0.0006981332445951545
0.0,70.0,4.458795295988553e-06,-6.577526888609126e-05,-4.446999540998856e-05,-0.0010318833933314377
0.0,71.0,-4.18041548381037e-05,-9.90270070975076e-05,-6.676397188993131e-05,-0.0003481820843079074
0.0,72.0,9.696110405204801e-06,2.9435562011692866e-06,-5.3198853925348964e-05,-0.00023379735625290283
0.0,73.0,8.257028331864825e-07,0.00010783309485492799,-1.6160184008674665e-05,-0.0001033047259084477
0.0,74.0,-4.411612277102585e-06,-0.0045408348786460315,-1.0970051920490022e-05,-0.00067993038391636
0.0,75.0,-2.3261228369787148e-05,0.0004795507796926507,-6.817946245651035e-05,-0.000500136399478833
0.0,76.0,-5.6855537902421715e-06,-9.878119864641361e-05,-6.711784453425812e-05,-0.0001103810297993434
0.0,77.0,-6.987805114606057e-05,0.003474806643068731,-2.8309811401313885e-05,-0.00031801468349817877
0.0,78.0,-2.646967366261551e-05,2.7254012006399862e-05,-2.9017556684603403e-05,-0.00019878827383389258
0.0,79.0,0.0014635700665196953,9.487284427534666e-05,-2.9017556684603403e-05,-0.0006100984376119516
0.0,80.0,4.977808504807017e-06,2.8756516163283926e-05,-3.975169351066359e-05,-0.00048579757317401487
0.0,81.0,-9.210125309821078e-05,-3.4993905607785195e-05,-4.246471709928879e-05,-0.0003157800612218574
0.0,82.0,6.275341527925996e-06,0.00011854112550252213,-1.3683075509115219e-05,-0.00016778288967583612
0.0,83.0,8.681675497547265e-06,0.0015468418561870013,-7.549283037847128e-06,-0.0005890091898262419
0.0,84.0,5.779919828014107e-06,-0.006355961296089083,-5.6737580347160644e-05,-0.0006828633256646172
0.0,85.0,-1.2196810412598008e-05,0.0005094564503643274,-4.871646712045384e-05,-0.0004098669702193087
0.0,86.0,2.1940103836688776e-05,0.0040326289787762344,-1.792954721958051e-05,-0.00043193386525620166
0.0,87.0,-7.997521721018687e-06,0.00011054006042189311,-3.880803312758014e-05,-0.00010167531383196335
0.0,88.0,-7.738015116609454e-06,4.1532410405068716e-05,-6.723580207879099e-05,-0.0002862644252480152
0.0,89.0,4.763125768607659e-05,-3.028052855957758e-05,-5.697349544695457e-05,-0.0006042325541207299
0.0,90.0,-8.964773609790255e-07,0.0005256306464412116,-6.133792470731682e-05,-0.00043910327840331807
0.0,91.0,-2.830981140667798e-06,-0.0028077531769411827,-7.336959455005908e-05,-0.00015930994685165424
0.0,92.0,-1.172498022266551e-05,-0.00013129243889891808,-1.568835381981499e-05,-0.000263871647801118
0.0,93.0,7.502100021106797e-06,0.00026290442878404874,-2.429925478527844e-05,-0.00014590221316196995
0.0,94.0,2.158623119450761e-05,0.00023818531642863863,-3.196649537302253e-05,-0.00042425235116017626
0.0,95.0,-3.850134350857622e-05,0.0034591947338235233,-2.5478830257427634e-05,-0.0005041866523652509
0.0,96.0,2.9961217073050946e-06,0.00016003051942842234,-6.723580204660646e-06,-9.725262389949196e-05
0.0,97.0,-1.141829059937031e-05,0.00018991160925505956,-6.841537749193522e-06,-0.000287055853970879
0.0,98.0,3.114079254412733e-05,-0.00265948151928824,-4.340837748237223e-05,-0.000308657202700205
0.0,99.0,-3.3028113220177536e-07,-4.708460879234636e-05,-3.727458501110414e-05,-0.00010633077691821823
0.0,100.0,1.9533769868140325e-05,-0.00021521144407592594,-5.048583033672377e-05,-0.0008835137847340701
0.0,101.0,-1.2503500031601938e-06,8.221063644256838e-05,-6.027630677433641e-05,-0.00046694294766991924
0.0,102.0,-6.037067281639963e-05,-8.42569917970001e-05,-4.871646712045384e-05,-0.0004104256257936817
0.0,103.0,-1.8189053826135377e-05,-9.33119606111444e-05,-7.112840114492948e-05,-0.0001468798604078606
0.0,104.0,7.051502190370317e-05,-7.090344769573829e-05,-1.7811589669683544e-05,-0.00031517485102202037
0.0,105.0,-2.8592909516775333e-05,-0.003694448784474211,-1.674997174743131e-05,-0.0007108426588181957
0.0,106.0,-0.003336405639888327,-0.00018649794439146118,-6.605622654763682e-06,-0.0004646617707575485
0.0,107.0,-7.169459737799802e-05,7.179757593614727e-05,-3.4561561417114854e-05,-0.0001877548263127998
0.0,108.0,-0.000408416212507916,0.002354777363408619,-2.1468273646756278e-05,-0.0003242064494099899
0.0,109.0,-6.954777001385879e-05,-0.0028605620500360834,-1.887320755438716e-06,-5.0744547683577856e-06
0.0,110.0,-5.043864731569218e-05,0.00012759609431666646,-4.9542169937548055e-06,-0.0005292795984066217
0.0,111.0,4.720661051503006e-05,-8.574413292538513e-05,-3.149466518416285e-05,-0.0003072605637722115
0.0,112.0,-4.881083316037142e-05,-5.951329859655045e-05,-2.7484108568127402e-05,-0.00039799553934459546
0.0,113.0,-3.517494066906935e-05,8.145477545550677e-05,-4.7065061454080876e-05,-0.00010065111195531604
0.0,114.0,7.549283039992765e-06,3.5390271735095646e-05,-5.166540580887296e-05,-0.00035642225397301315
0.0,115.0,3.262705764279018e-05,-0.004468539540596436,-6.723580204660646e-06,-0.0006559547490184425
0.0,116.0,1.6042226464141794e-06,-0.0007380091481189955,1.7221801941655077e-05,-0.00027765181853156324
0.0,117.0,3.217881896069143e-05,0.002563674602899295,-7.077452832895185e-07,-1.5037145776753924e-05
0.0,118.0,-3.312247934162925e-05,-2.639982763918012e-05,-2.2411934029839725e-05,-0.00043249252082528197
0.0,119.0,2.8640092535661303e-05,0.002797653522210064,-5.614779261376809e-05,-0.00039995083384166926
0.0,120.0,2.918269725445916e-05,0.0001187346996575578,-4.942421240910745e-05,-0.00015442171061161587
0.0,121.0,6.244672565274631e-05,4.073353293883861e-05,-6.971291057835043e-05,-0.00029194409021621
0.0,122.0,-1.1937303808188775e-05,4.976084830266276e-05,-6.015834922980354e-05,-0.000611867513580706
0.0,123.0,3.024431518207548e-05,-6.652191205591372e-06,-2.28837642186994e-05,-3.677815840364263e-06
0.0,124.0,3.1824946319583085e-05,1.4422810863276121e-05,-1.6160184008674665e-05,-0.00045288344914434857
0.0,125.0,3.39717736837223e-05,0.002124414900933374,-4.718301899324966e-06,-0.00023803382766234742
0.0,126.0,2.241193401911155e-06,8.403269158531572e-05,-1.0734136820696094e-05,-5.069799302635791e-05
0.0,127.0,-1.0474630219505317e-05,4.167989547530593e-05,-4.6947103909548e-05,-0.0001361722953073573
1.0,0.0,0.004760891394999611,0.009009798523349216,0.00028719205017764494,0.0007749865106160634
1.0,1.0,-3.6827424012822105e-05,0.00021505757259587916,0.0002747948188302325,0.0010998252750668914
1.0,2.0,0.00010959833692765535,-4.0264351246463636e-05,0.00025569211945455797,0.0012688410937074222
1.0,3.0,2.4585779629539678e-05,0.002968577907349757,0.00023949311484762365,0.0008822406236070584
1.0,4.0,-4.195063262684729e-05,-0.00448615772579892,0.00027506988795923605,0.0007387348885445983
1.0,5.0,-0.00011814669749517288,-3.023834984283707e-05,0.0001760254243390055,0.0006770778838194484
1.0,6.0,-3.5722888570699948e-06,0.0002560773088887836,0.00017845606232912354,0.0007575895811265802
1.0,7.0,-0.005030516868078423,-0.005499704205778152,0.00014898911876166815,0.0003491661608451309
1.0,8.0,-2.450890225713727e-05,8.093351292292712e-05,0.00011689227147563572,0.0007301249698111009
1.0,9.0,-6.357613258072254e-05,-0.00039244406570408777,0.0001058365292556279,0.0006461585374599863
1.0,10.0,1.5494966496944086e-05,0.0007418057381307109,0.0001205739704022488,0.0008389164129314268
1.0,11.0,-3.1174858276677414e-05,0.005434389771408511,9.050860989520069e-05,0.0002517046689613236
1.0,12.0,-7.585272198072521e-05,-0.0002031253159390379,0.00012623519783953863,0.000486428669177195
1.0,13.0,3.13164473448399e-05,-0.004441861079812813,0.00010039653091517721,0.0001556252178254886
1.0,14.0,2.5237515246742772e-05,4.436569934102023e-05,9.425843764937273e-05,0.0005109378969749267
1.0,15.0,8.87850099338664e-05,-7.354294187266526e-05,0.00010110027609868248,0.0006268167937576918
1.0,16.0,1.7533186762691615e-05,-3.3669250581060417e-06,9.332137126058694e-05,0.0004640774062741189
1.0,17.0,0.00014570956222004612,0.0004340354684165892,0.00010331129043200676,0.0006728176831235071
1.0,18.0,0.004836375410894017,0.00021533173104287272,6.424827413389508e-05,0.0005052891312937015
1.0,19.0,5.162712595077656e-05,-0.00010176218274984506,4.1030775910703145e-05,0.0004429003136618123
1.0,20.0,-7.172451573482951e-05,0.003380166303876072,4.208812036327727e-05,2.7738969874053215e-05
1.0,21.0,-7.640627192967082e-05,-0.00011848313497961944,2.4930264940465546e-05,0.0005432956919289063
1.0,22.0,-2.274785625189325e-05,0.0018617672241932365,7.646691207008319e-05,0.00013143834561899113
1.0,23.0,-4.7067302781922136e-05,-5.1210771485962414e-05,7.4064062135993e-05,0.0003822090165694227
1.0,24.0,-2.7562754990867857e-05,5.12779655222232e-06,4.811723460894745e-05,0.0004147426337037258
1.0,25.0,-1.684583945263561e-05,3.3142953574280846e-05,9.058551212288592e-05,0.0003559465042012639
1.0,26.0,5.026614062858014e-06,2.1489910739936342e-06,9.696811805484206e-05,0.0006980924314584528
1.0,27.0,3.5718170303719626e-05,-2.9028478099234506e-06,3.6204560345838104e-05,0.00035858318109613
1.0,28.0,-2.0109534679741298e-05,0.00037688977401805363,6.375451632860198e-05,0.00042058237208805966
1.0,29.0,-2.4639043814084684e-05,-0.0011007580854180319,5.864415520820458e-05,0.00022246118288642527
1.0,30.0,-4.730104628373456e-05,0.00013710180858568649,4.5310157119978816e-05,0.0003366792126920839
1.0,31.0,4.3222160958584345e-05,8.203610133532914e-06,6.36845270039699e-05,0.0005109768570346204
1.0,32.0,-9.792332161008626e-06,-1.8881930178059901e-06,7.093760274510033e-05,0.0003485874831192762
1.0,33.0,-0.00435619254828275,-1.227092901120195e-05,1.858267950354291e-05,0.0004185996305093828
1.0,34.0,0.0001452542275800281,-0.00014353211543150654,1.224150080433848e-05,0.0003304937417573761
1.0,35.0,0.00048509438212538894,-0.0013682448714458862,1.6709760037132218e-05,0.0006839293361205397
1.0,36.0,-1.9130941214768797e-05,5.636294167785674e-06,6.528417825391749e-05,0.0003202402552183098
1.0,37.0,1.9231172237249795e-05,-5.8598450356603835e-06,3.060134933711745e-05,0.00036698628517142784
1.0,38.0,-9.546685759799485e-05,8.118789719492214e-06,1.8941748681795633e-05,0.0004374493547129571
1.0,39.0,7.677968462016827e-05,6.35511507026035e-06,3.5297681427490193e-06,0.0003099696928798211
1.0,40.0,4.334050718195359e-06,0.0010421291702511183,2.7998586950663513e-05,0.0003689835152558723
1.0,41.0,-2.3289499388455007e-05,0.0001002315141134633,6.23570580939931e-05,0.0002523649940954244
1.0,42.0,4.460346134708947e-06,8.08768376435517e-05,6.986255917416871e-05,0.0005655630971979984
1.0,43.0,-1.1073561040904898e-05,0.00022938641234099782,5.361964815880524e-05,0.00028123103740167557
1.0,44.0,-1.559344770636032e-05,5.373295422267261e-05,-1.6660800197643844e-05,0.0004348681408558848
1.0,45.0,8.644636840403252e-05,-0.0002452557378875747,-8.064623312675052e-06,0.0003104244435322559
1.0,46.0,-3.9854403994561866e-05,-5.6343539604046124e-05,3.868943627209911e-05,0.0008161372271938346
1.0,47.0,-1.5486248562264643e-05,4.3233591566906874e-05,-1.8092135234883835e-06,0.0002935977626502602
1.0,48.0,7.717640723317612e-06,0.00015474919198863008,1.2386983471935632e-05,0.00032239115580507045
1.0,49.0,6.013882280327196e-05,0.0013250429392540864,4.189359854249414e-05,0.0005426297979690027
1.0,50.0,3.013942481382431e-05,-0.0012743438757859221,5.5663121795142316e-05,0.00030860427298462967
1.0,51.0,1.7494870436656068e-05,-4.801493000035719e-06,3.635424523172911e-05,0.00036546421333012843
1.0,52.0,5.675629680580471e-05,3.3930933053725216e-06,1.31079500435827e-05,0.00033927740510509614
1.0,53.0,1.0396458450958723e-05,3.76164915510218e-09,1.5048923759431853e-05,0.0005252708950989736
1.0,54.0,-0.0038026401631786892,1.267754629829422e-05,7.493557947503525e-06,0.0002951699176093417
1.0,55.0,5.10731931679603e-05,4.447908233574069e-05,-2.9538959235423332e-05,0.0002602452312089202
1.0,56.0,6.240657116438898e-05,8.695605893931332e-05,-6.22775946915141e-07,0.00045559749085540794
1.0,57.0,3.454998954633415e-05,-0.00042871684455230303,1.1119611995128831e-05,0.0003769795397649671
1.0,58.0,9.513143975859257e-05,-0.0028826296590601834,-1.1411598338071775e-05,0.0008938100502572354
1.0,59.0,2.6836397641819044e-05,9.238055571406409e-05,9.63910372145727e-06,0.0002908451917210917
1.0,60.0,6.513040522227744e-05,-6.378163163126798e-05,1.6198972122030395e-05,0.0003927876323662884
1.0,61.0,-1.256348708597849e-06,5.205963328926162e-06,1.34048206145487e-05,0.0004984472756807131
1.0,62.0,5.2577094631613596e-06,3.0202706955511624e-06,5.609238606462733e-05,0.0003344730992852371
1.0,63.0,1.132599149379583e-05,-0.0009113673029560535,3.006907486705509e-05,0.0002783064159800881
1.0,64.0,1.9175601254921426e-05,4.929163729289928e-05,5.4170842587664847e-05,0.0002739774198902681
1.0,65.0,-3.661818968160511e-05,0.0013402846183127016,-2.7107982023500996e-05,0.0005443050203946366
1.0,66.0,-1.1815497766545294e-05,-0.0009328930747913725,1.33551983140244e-06,0.0006326818824436354
1.0,67.0,-2.8475149206307395e-05,6.384492522055036e-05,-1.4938532620524758e-05,0.0003288041238946214
1.0,68.0,-5.044288512901376e-06,-0.001215891992326166,2.323334916708319e-06,0.00027733395401545837
1.0,69.0,2.599725536872598e-05,3.081135834692696e-05,9.783520602670463e-06,0.0006311047996985079
1.0,70.0,-2.1166272969061736e-05,2.354155923582672e-05,3.227475330947127e-05,0.000870896231083857
1.0,71.0,-1.99470748361254e-05,3.671222165687747e-05,1.983003121264582e-05,0.000364319601280792
1.0,72.0,2.0602408024330838e-05,-2.5675395068440114e-07,1.152489781433126e-05,0.0002956441092197267
1.0,73.0,-3.2225674705174215e-05,-4.534246999375612e-05,-3.5345472756109584e-05,0.000250036164361677
1.0,74.0,-3.7402796463332385e-05,0.0019553513871807754,-2.707204988656199e-05,0.0007475429978523665
1.0,75.0,1.5057325759651755e-05,-0.00021847727645689388,1.6952145815561007e-05,0.00043932289953311376
1.0,76.0,-1.0141200260815199e-05,3.223888563431409e-05,2.5065404472409878e-05,0.0002495386593424285
1.0,77.0,-0.00011619989674482215,-0.001381358115607816,-2.3167091946434492e-05,0.00032078765058396057
1.0,78.0,-1.580050353134212e-05,-1.2680051261170963e-05,-7.477756337352997e-06,0.00023400691502488367
1.0,79.0,0.0032526698639578563,-5.0064062336417414e-05,-5.012700447168934e-06,0.0007193101781270853
1.0,80.0,-3.547080107754295e-05,-8.313886475838824e-06,-2.1993755019067057e-05,0.0004992362469030447
1.0,81.0,-9.556612272733707e-05,1.6381724047586845e-05,4.259029340458389e-05,0.0003071310357790857
1.0,82.0,-4.021309496695992e-05,-7.803526339149368e-05,-3.623055784840035e-05,0.000245729081476183
1.0,83.0,7.769674757971307e-06,-0.0011143872447615204,-1.0960816956159948e-05,0.0005748033737638993
1.0,84.0,1.5026693001310748e-05,0.0026775184151263953,1.615380437531462e-05,0.0006859444300543376
1.0,85.0,-1.0821522197861877e-05,-0.0001769475579319512,-9.818323838666652e-07,0.0005103115856111897
1.0,86.0,3.705346005970732e-05,-0.0018030499262725059,1.4734018710398158e-05,0.0004431853124848695
1.0,87.0,1.5932378860308748e-06,-4.715755871310433e-05,1.9532506489560424e-06,0.00023690362120535317
1.0,88.0,1.2190938354600798e-06,-3.390700087604911e-05,2.51830834767876e-05,0.0003097002494723408
1.0,89.0,1.5874756103296073e-05,6.1405627182681865e-06,5.644517988855098e-05,0.0006515009367434963
1.0,90.0,2.485961555001779e-05,-0.0002189893524842465,5.160653369367037e-05,0.00044108542414876046
1.0,91.0,1.5351181265918298e-06,0.0011484485273078467,2.786771144495686e-05,0.00027554423593402906
1.0,92.0,-1.77377060580934e-05,5.1257852897641964e-05,-8.709213933736787e-06,0.00028694091573361704
1.0,93.0,7.187654832060732e-06,-0.00012310134722312314,-2.063734268775125e-06,0.0002836677179475432
1.0,94.0,1.4916912516514832e-05,-0.00011715409773974697,2.489254992371715e-06,0.0005308096252036842
1.0,95.0,-2.0950667975695154e-05,-0.001725081691961564,-9.56262808553015e-07,0.0005372689840081751
1.0,96.0,-4.134646149257018e-07,-9.598166633403085e-05,5.350469562685011e-06,0.00022418100609750325
1.0,97.0,-1.5789630259382832e-06,-0.00010092839821090524,-5.127754570246882e-07,0.00034618285397221087
1.0,98.0,7.2926199604393075e-06,0.0012511725138215073,1.4253945770041583e-05,0.00033941681049584914
1.0,99.0,9.738278277834185e-06,2.674510917480809e-05,1.54833459169893e-05,0.00022344748236961782
1.0,100.0,2.7129692392230585e-06,0.00010788990552726753,2.057353570955892e-05,0.0007035605697456
1.0,101.0,1.190288943683732e-05,-3.5023323003075424e-05,2.6246540462133542e-05,0.0005571107403922481
1.0,102.0,-1.7643877555346306e-05,4.2155008107592186e-05,2.6410358988299095e-05,0.0003927902400407988
1.0,103.0,-2.984459862975358e-06,4.1687264708331666e-05,2.119068720577399e-05,0.0002254455072043469
1.0,104.0,4.930383417690818e-05,4.6840535047838404e-05,-1.7063061989922766e-05,0.0002976929979990407
1.0,105.0,-1.451325604047197e-05,0.001985588746676755,-8.036628284496144e-06,0.0007343878355395239
1.0,106.0,-0.0025456728372033363,9.642083689002617e-05,-6.188262666252058e-05,0.00042458117834922606
1.0,107.0,-6.435981172569953e-05,-2.965546724717262e-05,3.984075782636476e-06,0.00025362760252910926
1.0,108.0,-0.0002976687838909136,-0.0012665686220266535,1.4135029321828795e-05,0.00036559447839312097
1.0,109.0,-5.4241447088306736e-05,0.0011830512764436664,-1.4059462786765792e-05,0.00020407943076738622
1.0,110.0,-2.0762430545819478e-05,-5.952235287672878e-05,-2.1145059602758518e-05,0.000536904214302915
1.0,111.0,3.993991167542015e-05,4.398259109065723e-05,3.887144431595041e-06,0.0002936895895301055
1.0,112.0,-1.4912027805549537e-05,2.4695444329623913e-05,1.7998082421709607e-05,0.0004175463662425254
1.0,113.0,-1.7365931925639916e-05,-4.424757528106717e-05,1.2242441581593342e-05,0.0002182580020591012
1.0,114.0,1.9354646565809677e-06,-4.028833269345909e-05,4.768527775240405e-06,0.00033537289341243785
1.0,115.0,9.606790699508883e-06,0.002526162642985971,-1.7176041735320274e-05,0.0005303534559833253
1.0,116.0,-3.661085825748778e-06,0.00033862751530737493,1.5146738425542574e-05,0.0002798950633955057
1.0,117.0,-4.80883443617867e-06,-0.0012821987387953546,-2.162626547218599e-05,0.00020382760429755035
1.0,118.0,-2.4041133151719335e-05,2.9473030540432973e-05,-3.664216280436345e-06,0.0004607872671301118
1.0,119.0,1.1453024925456737e-05,-0.0015550334344612607,2.4910413112495984e-05,0.0003544471163111109
1.0,120.0,1.9332720848155117e-05,-5.9964720053583406e-05,2.4237751860055646e-06,0.0002263962640879395
1.0,121.0,1.9677716173516092e-05,-9.385246589213484e-06,2.0484976007008834e-05,0.0002715472760031367
1.0,122.0,-4.291443547107354e-06,-2.0222640039753416e-05,2.0177644957698237e-05,0.0004925426330481366
1.0,123.0,8.021543632778223e-06,1.0536634864008676e-05,1.542451280349821e-05,0.00017705824776595853
1.0,124.0,2.4159907303059054e-06,-3.83434340996352e-06,-1.5265964462108458e-05,0.0003608702909976483
1.0,125.0,1.6032091767341496e-05,-0.0011486206344057358,-2.32194705116477e-05,0.0002660721671467768
1.0,126.0,-4.287236132672656e-06,-4.5714669631581586e-05,3.5540499659397518e-06,0.0001701856327222254
1.0,127.0,7.840861502871185e-06,-2.8423473991143354e-05,9.339291346468989e-06,0.00020909747034710696
2.0,0.0,-1.0556252000000009e-06,6.448376500000003e-05,1.1171836000000023e-05,-5.945900000001646e-06
2.0,1.0,0.003201650155,3.5577170000000014e-05,6.751665999996406e-06,8.072680000000073e-05
2.0,2.0,0.00228540096,0.01060813567,-2.7930033999996942e-05,-2.2780799999991185e-05
2.0,3.0,-2.5686216e-06,6.603870000000092e-06,1.7774120000000204e-06,2.5716199999998394e-05
2.0,4.0,-1.72429335e-05,-6.231116499999997e-05,-5.032159999999721e-07,-1.04955000000017e-05
2.0,5.0,-9.503437e-05,-1.4846184999999965e-05,2.3987260000000054e-06,5.823709999999833e-05
2.0,6.0,6.72569881e-05,-0.00365397478,-1.4439900000000041e-05,-1.0859199999998547e-05
2.0,7.0,-4.2067114314999994e-05,-6.899390000000003e-05,3.015675969999998e-05,-3.5932000000025383e-06
2.0,8.0,-0.00385609096,4.8329059999999954e-05,2.6895365999997317e-05,-1.2849000000003033e-05
2.0,9.0,0.00196742648,-3.081493000000002e-05,2.1885966000002233e-05,4.795079999999826e-05
2.0,10.0,6.228806985e-05,-0.002618693906,-1.2503272999999999e-05,6.310808000000062e-05
2.0,11.0,3.21361215075e-05,0.0003903478049999999,-2.8890701500000317e-06,-0.000166245500000001
2.0,12.0,-1.715395055e-05,-2.7741014999999985e-05,-7.671205000000075e-06,5.421029999999636e-05
2.0,13.0,-6.73918929e-05,-6.659214999999986e-06,-1.7757121999999997e-05,-6.574450000000283e-05
2.0,14.0,-8.470178750000003e-06,-0.0007907107849999999,-1.3910570999999979e-05,1.3372999999961084e-06
2.0,15.0,-4.1454660535e-05,-5.5432444999999964e-05,5.701819299999986e-06,-5.779000000001761e-07
2.0,16.0,9.63813055e-06,-2.9631744999999993e-05,-1.1233396999999993e-05,6.855489999999994e-05
2.0,17.0,1.7340564250000002e-05,5.662053000000006e-05,-1.8777794999999974e-05,3.555639999999748e-05
2.0,18.0,3.0142954329999998e-05,0.00031761039999999983,1.905639140000002e-05,-8.680020000000249e-05
2.0,19.0,0.0010569732199999999,-3.969195000000009e-05,-2.5818339999999006e-06,2.4030599999998113e-05
2.0,20.0,0.00393339996,-3.215461500000001e-05,-4.2923400000354276e-07,-0.00014992550000000044
2.0,21.0,-0.000464474096,-2.5505049999999957e-05,2.4893106000000068e-05,8.331819999999743e-05
2.0,22.0,-0.000366234835,2.013259499999989e-05,-3.6487140000000765e-06,6.442949999999893e-05
2.0,23.0,-4.1798210475e-05,-3.385574500000004e-05,5.967960500000006e-06,4.5546299999997426e-05
2.0,24.0,1.8799059349999996e-05,-2.6941929999999996e-05,-9.371830000000373e-07,9.276799999999794e-05
2.0,25.0,-5.877982499999999e-06,0.00067312039,-3.2475000000001746e-07,6.981220000000129e-05
2.0,26.0,-7.31553028e-05,0.002148363209,2.898700000000372e-07,5.413001999999991e-05
2.0,27.0,-9.442778649999997e-06,7.7851600000001e-06,-2.3773590000000638e-06,1.9208999999998003e-05
2.0,28.0,1.8864059600000002e-05,1.5062804999999994e-05,4.073022000000044e-06,-2.1244500000001484e-05
2.0,29.0,-3.8134867e-06,-0.00015081516000000012,-4.4776859999999885e-06,1.364419999999957e-05
2.0,30.0,-2.5240999235e-05,-0.0011848054599999998,-7.993128699999952e-06,-5.079939999999994e-05
2.0,31.0,-2.9324681394999997e-05,-2.6207369999999946e-05,-1.6446237899999984e-05,4.233859999999949e-05
2.0,32.0,1.989283635e-05,-4.2398474999999996e-05,-6.653669999999941e-07,3.41904999999991e-05
2.0,33.0,3.766697408e-05,5.913455000000102e-06,1.868468400000037e-06,-7.57211000000017e-05
2.0,34.0,-5.2211767950000004e-05,-6.48196600000001e-05,-7.493223000000013e-06,7.706099999999826e-05
2.0,35.0,-6.576976549999999e-06,1.880512999999999e-05,-1.1952116999999978e-05,7.820839999999695e-05
2.0,36.0,0.00010689951485,-0.00010801719499999992,-8.540651000000016e-06,3.8213099999998884e-05
2.0,37.0,0.00048688580849999997,-6.17517e-05,1.6474396000000303e-05,-2.998000000001017e-06
2.0,38.0,0.00191619515,0.002408246069,2.993256600000162e-05,4.8897019999998236e-05
2.0,39.0,0.0030634866049999996,-0.0005483803300000001,3.646906599999877e-05,5.2143999999999405e-05
2.0,40.0,8.647221824999999e-05,-2.0750720000000067e-05,-4.2051899999994477e-07,-2.0706000000014634e-06
2.0,41.0,-4.866004365e-05,9.782928000000001e-05,-1.7031189999999853e-06,2.434959999999739e-05
2.0,42.0,2.0080411e-05,-5.8427019999999894e-05,-1.4907101999999965e-05,-3.935200000000171e-05
2.0,43.0,-6.932048549999999e-06,-0.0011537436099999998,-2.6720529999999818e-06,4.536639999999799e-05
2.0,44.0,4.29352371e-05,0.0007069908199999999,-1.1793940000000014e-05,5.4953999999965584e-06
2.0,45.0,-1.0894405400000002e-05,-0.00085597728,1.2721558000000041e-05,-4.5580400000004826e-05
2.0,46.0,-1.3966671999999998e-05,0.00455658186,4.362999999999944e-08,0.00036757320000000234
2.0,47.0,-4.4406859199999994e-05,2.4976700000000197e-06,-6.915565999999977e-06,3.829919999999637e-05
2.0,48.0,2.7018338999999986e-06,6.632785000000021e-06,-1.4128621999999977e-05,-0.00023607050000000262
2.0,49.0,-1.830133345e-05,3.3718930000000016e-05,-8.449092999999969e-06,-2.0178000000002093e-05
2.0,50.0,3.576328629e-05,1.4160900000000348e-06,1.3553774200000023e-05,5.3444399999996584e-05
2.0,51.0,8.468302499999995e-07,0.00229068718945,-3.089217000000017e-06,-0.00013168558900000416
2.0,52.0,-3.8042766499999987e-06,-0.00043382121999999997,2.382920999999996e-06,-6.140820000000699e-05
2.0,53.0,-4.011903e-06,0.00015232408999999998,-2.355981999999959e-06,0.00012178539999999741
2.0,54.0,-3.5666302699999994e-05,-3.941825000000005e-05,-5.898998000000026e-06,5.2859799999998785e-05
2.0,55.0,9.715183949999998e-06,0.0008617918049999999,-1.4004654999999998e-05,7.215869999999807e-05
2.0,56.0,4.6325668799999995e-05,8.086039999999952e-06,-1.305501000000003e-05,-6.67392000000018e-05
2.0,57.0,-2.718515531e-05,9.253764499999996e-05,-2.1153772200000065e-05,-8.015550000000129e-05
2.0,58.0,-4.7086469749999996e-05,1.9975310000000074e-05,-3.3803769999999478e-06,0.0003968601999999979
2.0,59.0,-0.0028012039249999997,-1.4194325000000009e-05,-3.147373400000483e-05,0.00015712369999999632
2.0,60.0,-0.0011545077749999999,-0.001601937217,-5.077133999999768e-06,-2.7947340000002926e-05
2.0,61.0,0.00021220557099999997,0.0029641963869999994,2.0867425999999787e-05,-8.36427400000052e-05
2.0,62.0,0.000293422085,0.0015570741885,-6.637174000000114e-06,-3.325569999999659e-06
2.0,63.0,2.5101202659999997e-05,6.172822500000001e-05,1.6245392799999962e-05,8.700029999999711e-05
2.0,64.0,4.895092999999996e-07,1.8052699999999652e-06,-1.5981785999999968e-05,6.387419999999789e-05
2.0,65.0,1.5152487149999998e-05,3.118417500000005e-05,7.498169999999853e-07,-8.018930000000176e-05
2.0,66.0,7.577698599999999e-06,-1.455660000000011e-05,-3.0137500000000434e-06,-0.00011420260000000147
2.0,67.0,-3.3746952499999983e-06,-4.968393999999995e-05,-4.9489029999999916e-06,-0.00016939800000000265
2.0,68.0,7.045283350000002e-06,-0.00016225098500000014,-1.4560762999999983e-05,0.00010936589999999935
2.0,69.0,1.2962845949999999e-05,-0.00233949832085,6.016909000000017e-06,3.844758299999424e-05
2.0,70.0,-7.6454625e-06,-0.00471325488,-1.1534019999999967e-06,7.620800000000771e-05
2.0,71.0,7.538254349999999e-06,-0.002784471022,7.272420999999967e-06,-0.00027910084000000223
2.0,72.0,1.6054261650000002e-05,0.00014825600999999992,2.9717650000000396e-06,6.897179999999834e-05
2.0,73.0,-2.1905010549999996e-05,1.3376164999999939e-05,-2.8107870000000586e-06,7.240589999999964e-05
2.0,74.0,4.1790277895e-05,6.264205499999998e-05,-5.207541899999965e-06,-0.00029046170000000257
2.0,75.0,-1.822924775e-05,4.4669865000000096e-05,1.692995700000001e-05,-0.00021521670000000122
2.0,76.0,-3.600476403e-05,-0.0006542552249999998,2.703034139999996e-05,8.572010000000052e-05
2.0,77.0,8.948839799999998e-06,-8.756885000000078e-06,-1.2231404000000017e-05,-2.1267700000000938e-05
2.0,78.0,-1.2325549749999999e-05,0.00022156238499999992,-1.1011901000000013e-05,9.496629999999601e-05
2.0,79.0,2.8883463389999998e-05,0.00021354162999999998,2.7529156199999966e-05,-3.2533400000001493e-05
2.0,80.0,3.704120683e-05,-0.0027680587209999996,6.892693999999955e-07,-0.00013951701999999905
2.0,81.0,2.9572920084999998e-05,9.566352999999995e-05,-8.689739700000024e-06,-0.0002904954000000007
2.0,82.0,4.7464149699999994e-05,-0.0013442401404999999,-1.4370610000000071e-05,5.5043389999995455e-05
2.0,83.0,5.9604518800000004e-05,2.4914025000000048e-05,-8.253183999999907e-06,0.000284043299999997
2.0,84.0,-1.199490415e-05,-6.314340000000018e-06,-2.3103310000000186e-06,0.0004490977999999973
2.0,85.0,0.00010449282975,-4.74361099999999e-05,-3.8876900000009543e-07,-0.0002655438000000019
2.0,86.0,-0.0009555083384999999,8.481905499999989e-05,-1.538722399999911e-05,-0.000393988700000001
2.0,87.0,-0.0021723026299999997,2.4296489999999952e-05,-3.991123399999809e-05,0.00014698059999999867
2.0,88.0,9.597985289999999e-05,-2.9474459999999906e-05,-3.4364120000000323e-06,-1.1096600000001331e-05
2.0,89.0,-0.00035852741949999993,-0.00356602938,-3.323074400000017e-05,-7.713799999999959e-05
2.0,90.0,3.9234731055e-05,-0.0003733865250000001,3.566884089999997e-05,-0.00024781909999999806
2.0,91.0,0.0001383270145,2.0755084999999972e-05,1.4446960000000326e-06,-0.00014238070000000173
2.0,92.0,-3.7910642325e-05,0.001896047908,8.100037499999991e-06,-0.00010779256000000031
2.0,93.0,1.3245286999999993e-06,4.5209779999999994e-05,-1.7173158000000016e-05,-5.2279800000001586e-05
2.0,94.0,-7.2258755e-06,-4.489009499999993e-05,-3.664257999999965e-06,-1.9391000000010734e-06
2.0,95.0,-8.899699849999998e-06,4.919435000000035e-06,2.997016999999971e-06,-0.0002191215000000028
2.0,96.0,2.6982288245e-05,-4.629131499999989e-05,-1.0369238900000028e-05,0.00011377669999999837
2.0,97.0,-3.3519079999999943e-07,-6.0605719999999976e-05,-2.5147079999999657e-06,-0.00023906580000000358
2.0,98.0,1.920632625e-05,0.00034256413500000007,2.4335030999999978e-05,-3.769849999999785e-05
2.0,99.0,-5.186730249999998e-06,0.0008312851699999999,9.404550999999997e-06,6.202419999999858e-05
2.0,100.0,8.764752799999998e-06,-0.00548161366,-6.275067999999987e-06,0.0004857313999999975
2.0,101.0,-1.848662545e-05,-7.232373999999998e-05,1.202273100000003e-05,-0.00031957140000000186
2.0,102.0,-1.189028205e-05,-0.0021937412679,2.3026075000000025e-05,-0.00037695975800000066
2.0,103.0,8.155720749999999e-06,1.9864644999999915e-05,-4.627790000000144e-07,-5.717450000000233e-05
2.0,104.0,5.2215354e-06,4.246718000000004e-05,-9.038979999999349e-07,-7.329040000000256e-05
2.0,105.0,1.2082023899999998e-05,3.7213495e-05,-4.902019999999987e-06,-7.153310000000146e-05
2.0,106.0,-1.01243981e-05,0.00014684876500000005,-1.469567999999962e-06,-3.971550000000207e-05
2.0,107.0,1.2803358999999996e-06,-0.00108935923,-2.0093523999999996e-05,-0.00011657460000000206
2.0,108.0,-9.974725499999987e-07,2.9127649999999403e-06,7.813753000000011e-06,-0.00015137290000000113
2.0,109.0,-2.8327946999999996e-06,-6.794006500000004e-05,8.988850000000038e-06,0.0001264584999999973
2.0,110.0,5.561483000000001e-06,0.00010599841000000012,-5.6685099999999965e-06,-0.00014844100000000162
2.0,111.0,-2.4277810284999997e-05,-0.00026394306,1.081483430000004e-05,-7.304359999999939e-05
2.0,112.0,-2.7122794955000003e-05,0.0027287988845,3.392700889999996e-05,-9.923829000000433e-05
2.0,113.0,6.92014094e-05,6.647259000000001e-05,1.221949800000007e-05,4.035359999999751e-05
2.0,114.0,4.0158925665000005e-05,8.752034499999998e-05,9.525994700000023e-06,-0.0003722101000000032
2.0,115.0,0.0002894267495,-0.000101441805,3.325971599999998e-05,0.0006272619000000002
2.0,116.0,0.00132472337,-0.001311673226,-9.99963399999921e-06,-0.00029854392000000436
2.0,117.0,0.0007762539024999999,-0.00055806246,3.321219599999972e-05,9.403399999999977e-05
2.0,118.0,-0.00062420854,-9.315727499999995e-05,2.668350600000036e-05,-0.00015659290000000038
2.0,119.0,4.9590196149999995e-05,-2.8648895000000016e-05,1.0103151000000032e-05,-0.0003117143000000015
2.0,120.0,-0.00017162927299999999,-3.1290334999999915e-05,1.4223086000000062e-05,-2.8681100000001564e-05
2.0,121.0,3.6341157599999996e-05,5.8404934999999915e-05,-2.265587399999996e-05,-0.00010588010000000134
2.0,122.0,-9.69469166e-05,-0.0033253996149999994,1.9858754000000018e-05,0.00013995629999999368
2.0,123.0,2.515629259e-05,6.271561999999999e-05,1.2125020000000187e-07,0.00013320739999999684
2.0,124.0,2.0146815249999995e-05,0.00012182708000000003,2.7135104999999967e-05,-9.774580000000004e-05
2.0,125.0,1.5878568149999997e-05,-1.6850560000000015e-05,-3.725093000000013e-06,-0.00010156480000000292
2.0,126.0,-3.982789249999999e-06,-0.0004132355650000001,-1.5359764999999982e-05,-0.00016405369999999864
2.0,127.0,1.56340005e-05,-0.001846455714,-1.3265529999999962e-05,-0.00019378408000000227
3.0,0.0,-7.243394025e-05,0.00018015583549999998,5.2983204999999944e-05,0.00017450985000000036
3.0,1.0,-0.002315772095,-0.01055953845,1.5998919999999822e-05,4.3451840000012156e-05
3.0,2.0,0.003168251205,-3.6550746500000027e-05,4.715231999999694e-05,-3.3325649999999656e-05
3.0,3.0,-1.5597745e-05,-6.297449999999948e-07,2.4702440000000158e-05,0.00011689924000000062
3.0,4.0,-6.60842876e-05,-5.0541549499999976e-05,3.944227200000002e-05,6.106355000000043e-05
3.0,5.0,-5.249916000000001e-06,-0.007389686225,2.2275580000000206e-05,8.965914000000568e-05
3.0,6.0,-6.066125999999994e-06,-5.0389791999999995e-05,2.433950000000014e-05,2.6102200000000324e-05
3.0,7.0,6.31833597e-05,-1.2284884999999818e-06,5.1607774000000095e-05,8.960791000000005e-05
3.0,8.0,-0.0019816127,-0.002900201085,1.2365820000002218e-05,-1.844905999999935e-05
3.0,9.0,-0.00386127666,9.862163499999985e-06,4.318502000000387e-05,4.0055700000004725e-06
3.0,10.0,1.3736048500000003e-05,-1.7615129000000006e-05,2.9161530000000153e-05,5.8277700000000765e-05
3.0,11.0,5.674494374999999e-05,3.889393600000001e-05,3.549485500000041e-05,9.693025999999993e-05
3.0,12.0,3.210368000000005e-06,0.0038606675550000003,3.2354380000000164e-05,8.604553999999792e-05
3.0,13.0,1.9237152999999997e-05,-0.00019828077149999999,6.598739999999989e-06,0.0001426749300000003
3.0,14.0,1.5576358499999995e-05,1.8789281999999997e-05,2.4017170000000345e-05,2.253190000000047e-05
3.0,15.0,1.4353767999999995e-05,1.2688703000000001e-05,2.3036800000000284e-05,3.1121799999997344e-06
3.0,16.0,3.2284059500000004e-05,0.001079136985,2.0084389999999854e-05,1.0035740000000546e-05
3.0,17.0,-8.502490499999998e-06,-3.648179599999999e-05,2.1375630000000066e-05,1.339326000000061e-05
3.0,18.0,-8.203707529999999e-05,-1.0007314999999948e-06,3.915910600000024e-05,6.528950000000895e-06
3.0,19.0,0.003976727605,-9.991039999999996e-06,4.8025720000003556e-05,0.0001091346200000003
3.0,20.0,-0.001005351506,4.945624999999977e-06,3.076394000000101e-05,0.0001537702800000002
3.0,21.0,0.00018262729374999998,-0.00027671715809999994,3.67847749999999e-05,-8.208721799999959e-05
3.0,22.0,2.7754949499999996e-05,2.8866175500000008e-05,3.6818190000000344e-05,0.00015384913000000022
3.0,23.0,-0.00011704396314999999,0.0010316717125,2.840644300000011e-05,1.846808999999812e-05
3.0,24.0,5.832542674999999e-05,-1.8113375e-05,2.744589500000042e-05,1.9162479999999844e-05
3.0,25.0,-3.2608570000000037e-06,1.0692547500000013e-05,3.6384540000000095e-05,8.700206999999993e-05
3.0,26.0,6.019146750000001e-05,1.4495602999999992e-05,3.291461000000007e-05,-3.900939999999916e-05
3.0,27.0,1.2981040999999995e-05,0.0005406500104999999,2.3724220000000315e-05,4.052391000000058e-05
3.0,28.0,-4.3827333499999995e-05,1.9267439999999763e-06,2.303963000000026e-05,5.2050420000000366e-05
3.0,29.0,2.2202192500000005e-05,-8.177689999999858e-07,3.1195590000000104e-05,5.378559999999999e-05
3.0,30.0,5.164546999999996e-06,-2.578411049999998e-05,2.6898600000000197e-05,4.851293000000006e-05
3.0,31.0,-8.884661999999994e-06,-1.062691899999999e-05,3.252312000000012e-05,1.9297080000000045e-05
3.0,32.0,-1.1815691500000008e-05,6.114245000000027e-06,3.077279000000004e-05,0.00011711114000000026
3.0,33.0,8.180929874999999e-05,0.001128587404,4.252557500000014e-05,3.088472000000114e-05
3.0,34.0,4.1853923e-05,-8.757759500000012e-06,3.477810000000016e-05,5.124295000000027e-05
3.0,35.0,-0.00010063242164999998,-1.0432894500000028e-05,2.270087300000023e-05,6.537985000000029e-05
3.0,36.0,-5.22341503e-05,0.000785246526,3.632640600000008e-05,0.00012097495999999997
3.0,37.0,0.0005037105405,-1.867926750000001e-05,6.13874900000011e-05,9.33561900000005e-05
3.0,38.0,-0.0030844742299999998,2.7978366499999995e-05,3.983442000000231e-05,1.6888700000004956e-06
3.0,39.0,0.0018609761249999998,1.160662499999998e-06,1.9439200000018714e-06,1.8759830000000747e-05
3.0,40.0,6.732568109999999e-05,-4.108498149999998e-05,3.3891042000000115e-05,1.3812410000000184e-05
3.0,41.0,4.22662595e-05,0.001271379512,3.433435000000029e-05,0.00016230668000000146
3.0,42.0,-3.43081125e-05,-0.001464979035,2.2245010000000148e-05,-3.822260000001242e-06
3.0,43.0,-0.00013548378359999998,2.354457550000002e-05,4.031659200000023e-05,6.644630000000394e-06
3.0,44.0,1.520589000000002e-06,-1.1582403499999985e-05,2.4986420000000217e-05,8.152085000000051e-05
3.0,45.0,4.0075229499999996e-05,1.348239999999964e-07,1.3687810000000344e-05,-1.1473179999999838e-05
3.0,46.0,-2.5316208499999996e-05,-3.2013412000000014e-05,3.988237000000011e-05,-2.2164879999999543e-05
3.0,47.0,5.634681999999996e-06,-6.891464000000022e-06,2.8946140000000088e-05,0.00010036638000000035
3.0,48.0,3.0026438999999994e-05,-0.0017797793350000002,1.8526820000000208e-05,4.245734000000154e-05
3.0,49.0,-4.945438499999997e-06,0.000165436989,3.203535000000006e-05,0.00010050146000000093
3.0,50.0,-2.0778876e-05,-3.7684871500000015e-05,3.331596000000029e-05,0.00018817281000000006
3.0,51.0,2.996850999999996e-06,0.00028162920109999997,3.000340000000018e-05,2.8291141999999972e-05
3.0,52.0,2.0407248999999997e-05,0.0011417232765,2.371088000000029e-05,0.00020659597000000126
3.0,53.0,1.566507199999999e-05,-0.00100611612,3.362964000000009e-05,0.0001757792400000003
3.0,54.0,-2.6589044e-05,0.0007837998815,5.0087760000000057e-05,0.00020761087000000083
3.0,55.0,1.71468035e-05,5.005912750000002e-05,1.9082670000000062e-05,1.769543000000042e-05
3.0,56.0,1.2666129999999996e-05,0.00175374568,2.89543200000002e-05,-7.358855999999892e-05
3.0,57.0,-7.966294924999999e-05,-0.000197171943,1.6984585000000138e-05,7.99839000000002e-05
3.0,58.0,7.667810469999999e-05,0.000120604397,3.162523400000018e-05,7.433200000009603e-07
3.0,59.0,0.0011579442449999998,0.00197191021,4.623572000000031e-05,1.314044000000347e-05
3.0,60.0,-0.0027445803099999996,-2.550069999999999e-05,3.724422000000353e-05,0.00011826516000000068
3.0,61.0,0.0006125143814999999,1.74524585e-05,4.589566999999976e-05,-0.00014693242999999965
3.0,62.0,-0.0003236249705,6.09034335e-05,2.136639000000009e-05,9.837849000000029e-05
3.0,63.0,0.0001113923458,-4.351819700000001e-05,4.220657600000017e-05,0.0002118908600000002
3.0,64.0,4.016884399999999e-05,0.00012314738100000001,4.247318000000038e-05,0.00020700076000000007
3.0,65.0,-3.2265607999999987e-05,0.0006578145084999999,2.3199660000000252e-05,0.00012154381000000107
3.0,66.0,-8.362364499999996e-06,0.0011053219609999999,3.548891000000038e-05,-0.0001853129399999976
3.0,67.0,-1.7775970499999996e-05,0.0021946917999999998,3.3450790000000015e-05,0.0002111682399999958
3.0,68.0,-3.4273769999999995e-05,6.630619949999999e-05,2.985321999999996e-05,-8.495796999999964e-05
3.0,69.0,-7.838635000000004e-06,-3.4765669500000005e-05,1.947825999999989e-05,-5.87026899999995e-05
3.0,70.0,3.720223250000001e-05,1.568206100000001e-05,5.0467889999999964e-05,-8.891655999999986e-05
3.0,71.0,-1.7212414500000008e-05,-1.3410272500000025e-05,3.7130310000000074e-05,5.6988870000000444e-05
3.0,72.0,2.8023679999999996e-06,1.1097994999999892e-06,5.427245999999992e-05,-4.965790000000072e-06
3.0,73.0,-9.10706499999999e-07,-0.00213263237,1.9363030000000118e-05,0.0003132648399999988
3.0,74.0,-1.2168129499999997e-05,-0.0001680057075,3.2778930000000184e-05,-6.567902999999975e-05
3.0,75.0,5.403132499999993e-06,-0.0019492528899999998,4.2852190000000124e-05,4.967283999999876e-05
3.0,76.0,1.2391801000000002e-05,-0.00021086507599999996,6.711456000000003e-05,0.00019470162000000035
3.0,77.0,1.2901513999999998e-05,4.260363000000023e-06,4.3411140000000296e-05,0.00010518938000000027
3.0,78.0,-2.4299665500000003e-05,0.002046154145,2.845893000000003e-05,5.708033999999856e-05
3.0,79.0,2.7346958000000003e-05,-5.244544950000001e-05,3.909420000000116e-06,4.043373000000015e-05
3.0,80.0,-1.6697313500000007e-05,0.0001665480375,3.846916999999998e-05,-5.989585000000019e-05
3.0,81.0,-2.1477714000000004e-05,-4.7456412499999986e-05,4.725130000000015e-05,0.0001659196300000003
3.0,82.0,-6.0296806400000005e-05,-7.110261099999998e-05,5.09909880000001e-05,-1.9733799999995548e-06
3.0,83.0,-7.887862834999999e-05,0.0002081546395,3.188138699999999e-05,0.0003107371299999998
3.0,84.0,1.6692869000000006e-05,0.000146109524,4.112378000000011e-05,0.00025433174000000057
3.0,85.0,0.00010788556095,0.0018111240699999998,6.567951900000032e-05,-2.7667560000002517e-05
3.0,86.0,-0.0021107259399999996,-6.0341838499999994e-05,7.28262199999963e-05,-5.272449999999732e-06
3.0,87.0,0.000990587583,-0.00018911533499999997,6.642308000000078e-05,0.00020271804000000047
3.0,88.0,-0.0003414657355,-0.00203657264,6.913953000000026e-05,-5.83515999999745e-06
3.0,89.0,-0.00047828934400000005,4.420969999999988e-06,8.83013799999993e-05,-6.282197999999999e-05
3.0,90.0,-3.0517894499999996e-05,-5.044025100000001e-05,5.278865000000001e-05,5.077336000000018e-05
3.0,91.0,-1.4043915500000005e-05,1.2391029999999945e-06,5.48966899999999e-05,0.00012653924000000007
3.0,92.0,2.4622041000000008e-05,-5.1180238e-05,2.7467020000000035e-05,0.00018425308000000028
3.0,93.0,7.550465000000009e-07,0.0006916488839999999,2.436859000000008e-05,-7.361879999999409e-06
3.0,94.0,1.5155714000000008e-05,0.0012503581654999998,1.8815100000000195e-05,7.108855000000242e-05
3.0,95.0,2.0653260000000015e-06,-0.0001110079075,5.938280000000025e-05,-5.517432999999957e-05
3.0,96.0,-5.684186000000001e-06,0.00187065588,3.0350980000000217e-05,8.065023999999982e-05
3.0,97.0,2.818600499999995e-06,-0.002244477145,3.529639000000014e-05,0.00015953633999999932
3.0,98.0,4.269165500000002e-06,-6.5386999e-05,5.8257650000000074e-05,-4.0348679999999825e-05
3.0,99.0,1.68708395e-05,2.7040668e-05,4.4889070000000225e-05,0.00011138568000000087
3.0,100.0,-1.0552490500000003e-05,-1.8270357000000016e-05,5.81210100000001e-05,3.0198480000000052e-05
3.0,101.0,2.4997735000000036e-06,9.164940000000007e-06,4.472743000000019e-05,-5.890683999999962e-05
3.0,102.0,-1.1408947000000002e-05,8.6230942e-05,4.031682000000004e-05,-6.84742199999995e-05
3.0,103.0,1.2107390000000018e-06,0.0018863330499999998,5.991122000000017e-05,0.00011416264000000339
3.0,104.0,-1.5973829999999995e-06,-5.1100909999999856e-06,3.259530000000013e-05,2.5470400000000714e-05
3.0,105.0,2.1984650999999992e-05,-9.9164727e-05,2.971688000000031e-05,-0.00011427632000000004
3.0,106.0,-2.566778599999999e-05,0.001806825445,4.426640000000015e-05,-4.874185999999833e-05
3.0,107.0,1.3894629999999945e-06,0.0001118871085,4.2405240000000164e-05,3.421287000000025e-05
3.0,108.0,-2.505977999999994e-06,-1.269867199999999e-05,6.570856000000011e-05,0.00010181842000000025
3.0,109.0,-1.3807511000000005e-05,-3.6629090000000065e-06,3.94435800000001e-05,7.233413999999988e-05
3.0,110.0,2.1417104500000004e-05,-1.1385030000000043e-06,3.224008999999999e-05,9.467620000000187e-06
3.0,111.0,6.344378500000001e-06,-0.001821089145,5.038939000000023e-05,6.5815400000009544e-06
3.0,112.0,-2.429852600000001e-05,-0.00019811923799999996,5.459922000000007e-05,0.00010942828000000041
3.0,113.0,-1.5784504e-05,-2.0004252499999994e-05,6.890340000000026e-05,4.5299990000000565e-05
3.0,114.0,-8.691220079999998e-05,1.476281599999999e-05,5.3307656000000214e-05,-7.893939999999658e-06
3.0,115.0,-0.001464885055,3.5264286999999985e-05,2.9542119999999103e-05,0.00011365628000000006
3.0,116.0,0.0004233633275,0.00014962558049999998,3.5490309999999867e-05,-0.00014491144999999954
3.0,117.0,0.0003689452395,0.00010501014499999999,3.659501000000044e-05,-9.64627799999994e-05
3.0,118.0,0.0006338613234999999,-0.001541948575,-3.0562899999993076e-06,8.640139999998868e-06
3.0,119.0,-0.00013469983944999997,-6.363851400000001e-05,2.393336900000027e-05,-2.6752999999999905e-05
3.0,120.0,-4.478885399999999e-05,6.452410849999998e-05,2.9535940000000148e-05,9.856033000000024e-05
3.0,121.0,6.0423059e-05,0.0016995088549999998,5.583698000000026e-05,0.00012872454000000333
3.0,122.0,3.8293283e-05,4.7901772000000006e-05,8.169099999999995e-05,-7.763089999999924e-05
3.0,123.0,-1.0162950000000072e-06,0.0020241806199999997,3.7357140000000133e-05,0.00011493304000000145
3.0,124.0,8.470212999999994e-06,-6.28793495e-05,5.9215880000000205e-05,0.0001213155300000002
3.0,125.0,5.624603999999996e-06,-1.5453946000000004e-05,3.2509100000000336e-05,4.27834199999999e-05
3.0,126.0,-2.3017084499999994e-05,2.2723653000000012e-05,6.131030000000109e-06,4.891356000000072e-05
3.0,127.0,-6.415772500000002e-06,-2.2208218500000003e-05,6.327701000000012e-05,0.00022064259000000055
4.0,0.0,1.025297305e-05,-0.004111430000000027,-2.9232750000061907e-08,-0.0004126449999995729
4.0,1.0,3.32200933e-05,1.9537499999985886e-05,3.156271599999996e-05,-0.0007491224999999628
4.0,2.0,-5.9341719199999997e-05,4.394649999996114e-05,-2.5515128499999987e-05,0.0004933925000002308
4.0,3.0,0.0025794646549999996,0.00593941399999999,-2.6431749999985226e-07,-6.344999999956245e-05
4.0,4.0,-0.00428884688,-0.00901191400000001,-5.162425000001624e-07,-6.209499999951239e-05
4.0,5.0,-4.414318269999999e-05,-2.292049999998158e-05,-6.006410000000197e-07,-0.00041451249999970014
4.0,6.0,3.43575558e-05,-0.0002859399999999984,-2.758815000000207e-07,5.3355000000435124e-05
4.0,7.0,4.24058608e-05,0.011108053999999978,5.998434999999961e-07,-0.0001475549999997716
4.0,8.0,5.228503159999999e-05,7.223699999996114e-05,2.4145229499999954e-05,-0.00023235999999961227
4.0,9.0,-0.00011518843979999999,-0.0005358155000000087,-2.6507766500000077e-05,7.025000005322911e-07
4.0,10.0,-0.00023551636550000002,0.0007382589999999772,2.5554999999971664e-08,0.0002793800000001206
4.0,11.0,0.00032583848999999995,0.0058392399999999955,-2.0795325000000588e-06,-6.663499999975951e-05
4.0,12.0,-0.0012901257649999998,-2.3109500000007e-05,-3.4367499999825815e-08,-0.00020396749999956884
4.0,13.0,-0.006607204009999999,-0.0012006575000000214,-8.629424999985304e-07,-0.00011798749999965272
4.0,14.0,-3.7260670999999994e-05,1.1896500000038723e-05,-2.7634250000004125e-07,2.8462500000284156e-05
4.0,15.0,7.762847150000002e-06,-0.00013940499999996747,-3.640247500000419e-07,-6.438999999962279e-05
4.0,16.0,2.7972486949999995e-05,0.00016286300000001308,-7.75117250000044e-07,-0.00012380499999978253
4.0,17.0,-3.79167072e-05,0.014008817499999993,-1.1400685000000269e-06,6.748750000021285e-05
4.0,18.0,2.7267396699999996e-05,-2.9518999999991746e-05,1.1212539999999741e-06,-2.3999999997775796e-06
4.0,19.0,4.784852274999999e-05,1.7776000000024883e-05,-1.5455786250000033e-05,3.7190000000408834e-05
4.0,20.0,-0.00015367964130000002,0.00021965799999995594,2.625735099999996e-05,-2.4049999999831147e-05
4.0,21.0,4.510321315e-05,-7.310449999999025e-05,2.219741749999997e-06,-0.00012393749999999035
4.0,22.0,-6.175378335e-05,0.0020820430000000056,-4.108042499999994e-07,-7.822499999976527e-05
4.0,23.0,4.8637766e-06,-9.963749999994387e-05,-4.5050950000000785e-07,-7.771249999968809e-05
4.0,24.0,0.0004798194385,2.9958499999996335e-05,-4.689999999996053e-08,-8.707499999857647e-06
4.0,25.0,-0.002060846065,3.5837999999982495e-05,-9.83417499999606e-07,6.642500000042516e-05
4.0,26.0,-0.006590239485,-1.9538999999971218e-05,-8.939174999994437e-07,6.569500000004612e-05
4.0,27.0,-5.849521504999999e-05,-2.5509500000062135e-05,1.0025922499999862e-06,-3.3487499999720887e-05
4.0,28.0,-1.9407080849999996e-05,0.004427602999999974,-1.2744817500000315e-06,-1.6359999999854266e-05
4.0,29.0,-5.977448235e-05,-0.00713505250000003,-3.584642500000412e-07,-9.338249999969737e-05
4.0,30.0,0.00011077700354999999,0.0008171950000000067,-1.042115250000006e-06,1.435500000014633e-05
4.0,31.0,4.4212392649999994e-05,5.500149999997095e-05,-5.31720750000019e-07,-4.9867499999842184e-05
4.0,32.0,2.66485632e-05,8.52244999999946e-05,-1.5484085000000076e-06,1.7522499999936266e-05
4.0,33.0,-1.8137254099999996e-05,-7.621249999999191e-05,4.3650699999996173e-07,-4.209749999949108e-05
4.0,34.0,1.9662899949999995e-05,-0.005720559500000041,-9.478672500000373e-07,-4.760249999978538e-05
4.0,35.0,0.00010706943399999999,-0.007053867500000019,-1.421657500000031e-06,0.00013067750000046727
4.0,36.0,-0.00016410605874999997,-3.478549999998137e-05,-4.862912500000881e-07,-2.6882500000005576e-05
4.0,37.0,1.4197596350000006e-05,-3.7005499999992475e-05,-1.2944192500000286e-06,-4.01249999962272e-06
4.0,38.0,8.5348198025e-05,-4.221499999984557e-06,-4.7729826249999965e-06,-2.378749999962237e-05
4.0,39.0,8.995353501499999e-05,3.7580500000036765e-05,4.721572424999956e-06,4.571250000022508e-05
4.0,40.0,-4.82668719e-05,0.001108496999999986,2.827079999999763e-07,-5.369999999532692e-06
4.0,41.0,8.2764827565e-05,0.00018339600000000233,-6.776753250000092e-07,-4.489999999579552e-06
4.0,42.0,-0.00587440751,5.717950000004579e-05,-1.015992499999547e-06,-8.696749999974328e-05
4.0,43.0,0.0018646565400000001,-0.0036395210000000205,-1.3582424999994335e-06,-1.8914999999966594e-05
4.0,44.0,-3.3972975049999996e-05,-0.0007192169999999803,-4.190077499999949e-07,-2.1169999999889885e-05
4.0,45.0,2.7729531249999996e-05,0.0038651685000000435,-3.729737500000418e-07,-2.2337499999691698e-05
4.0,46.0,-4.8169354149999995e-05,-0.00015257750000004233,-2.1977825000001147e-07,-1.9657499999645164e-05
4.0,47.0,-1.6312134149999996e-05,1.9923999999976738e-05,-1.040743250000037e-06,4.1590000000174536e-05
4.0,48.0,-1.1484279250000003e-05,0.0003391814999999937,-2.1508137500000054e-06,-3.8749999979603706e-07
4.0,49.0,-1.7804806099999997e-05,0.00360784900000001,-5.720800000004093e-08,-2.534999999949383e-05
4.0,50.0,-3.24044842e-05,0.0017944779999999605,2.714115000000053e-07,-1.1799999997952335e-06
4.0,51.0,-4.4655207499999996e-05,7.031849999998563e-05,-4.389050000000207e-07,-1.4137499999497535e-05
4.0,52.0,3.8050128350000004e-05,2.4226500000001927e-05,2.656357499999914e-07,1.0997500000248238e-05
4.0,53.0,2.52506297e-05,-1.7524999999796176e-06,-7.867760000000321e-07,-5.205749999959152e-05
4.0,54.0,-1.1922975499999926e-06,-5.6100000000031125e-05,-1.7795042500000237e-06,2.670000000259964e-06
4.0,55.0,-9.0397534e-06,5.310200000004095e-05,-1.0650344999999932e-06,3.685000000037963e-05
4.0,56.0,3.6117422699999996e-05,0.0004663379999999412,-1.943841000000039e-06,-2.716499999978749e-05
4.0,57.0,7.827280709999999e-05,0.0024564560000000374,-2.1373280000000074e-06,2.530000000125487e-06
4.0,58.0,-5.757166175e-05,-0.0069280439999999666,-3.048812500000421e-07,5.406000000013343e-05
4.0,59.0,1.958087125e-05,0.00025308949999997,9.287381249999979e-06,1.8857500000413193e-05
4.0,60.0,-0.0001288013102,1.8906999999998564e-05,-1.4759384999999786e-06,-8.594999999569917e-06
4.0,61.0,0.00027876157299999997,-1.3439999999725893e-06,1.2481274999999398e-06,-2.9444999999697623e-05
4.0,62.0,-0.0003772776235,1.4569999999547445e-06,-7.095400000001422e-07,2.6990000000226548e-05
4.0,63.0,-0.0033181732949999995,0.003710370000000046,2.802325000007691e-07,-2.5759999999763746e-05
4.0,64.0,-0.0037955946699999997,-7.988149999998972e-05,-7.407425000002819e-07,4.232250000041348e-05
4.0,65.0,0.000315011966,0.0012156180000000294,-3.9562500000057096e-08,-9.529999999563497e-06
4.0,66.0,0.00014995317335,-0.0008085120000000251,-8.205492500000156e-07,-4.5024999999546116e-05
4.0,67.0,1.548201595e-05,1.376399999995781e-05,-1.24268725000001e-06,1.9035000000180987e-05
4.0,68.0,1.0882465649999994e-05,0.0018109535000000038,-1.8314657500000172e-06,6.95750000008488e-06
4.0,69.0,6.69015372e-05,-1.175899999997232e-05,2.3445649999997306e-07,-4.668999999957179e-05
4.0,70.0,-1.6009539999999979e-06,-1.4672000000007235e-05,6.643064999999906e-07,-6.272499999994406e-05
4.0,71.0,-3.5201623699999996e-05,-1.9569499999996798e-05,3.845899999998227e-08,1.8332500000342585e-05
4.0,72.0,-1.2510889500000005e-05,-1.827549999999789e-05,2.2056749999999774e-06,1.7672500000204258e-05
4.0,73.0,1.5614790999999997e-05,3.06499999963572e-07,2.1904749999998118e-07,-7.577499999689151e-06
4.0,74.0,1.449076655e-05,0.0030953515000000514,-8.936402500000315e-07,-1.7612499999750116e-05
4.0,75.0,-5.750291399999998e-06,-0.0003780020000000023,1.3879599999996286e-07,3.350000003093933e-07
4.0,76.0,2.9641432749999995e-05,-4.818050000000851e-05,7.903874999997602e-08,1.4547500000114396e-05
4.0,77.0,5.847773349999995e-06,0.0003276010000000107,-2.8961075000001263e-07,1.497500000044449e-05
4.0,78.0,4.72785769e-05,-4.172849999997674e-05,-1.2376220000000006e-06,2.0102500000035436e-05
4.0,79.0,-3.0053112999999997e-06,-7.65315000000183e-05,1.5843329999999757e-06,-3.3622499999788606e-05
4.0,80.0,-7.167738539999998e-05,1.6176999999978348e-05,-5.389695000000399e-07,-3.999999997894576e-07
4.0,81.0,-6.855094149999996e-06,9.312549999994368e-05,3.3447824999998006e-07,1.9237500000282567e-05
4.0,82.0,-1.4258400050000001e-05,-0.0002933819999999948,1.0577922499999853e-06,8.730000000331526e-06
4.0,83.0,-4.8388587099999995e-05,-0.005802359999999979,-9.599080000000346e-07,-5.822999999960386e-05
4.0,84.0,-5.075673995e-05,0.0022311995000000306,1.179947749999989e-06,-5.059249999980752e-05
4.0,85.0,6.917494935e-05,0.0003696445000000298,-1.85341924999999e-06,-2.4747499999602792e-05
4.0,86.0,3.7967980449999994e-05,-0.0009158730000000115,-1.6029750000025472e-08,1.8685000000018267e-05
4.0,87.0,0.00021209510299999998,-1.2643500000020236e-05,9.511562499999912e-06,9.002500000326872e-06
4.0,88.0,-3.70821564e-05,-5.2126500000027054e-05,-2.090074500000014e-06,1.6307500000367622e-05
4.0,89.0,0.00022571340749999997,-0.00011784399999999196,-4.826100000000593e-07,-3.2739999999628615e-05
4.0,90.0,0.0009457728710000001,0.0002625725000000162,1.8110025000000981e-06,-4.817499999962282e-06
4.0,91.0,0.0039405860650000004,-0.0012351570000000006,7.249324999992166e-07,5.340000000172983e-06
4.0,92.0,-3.604455315e-05,-5.236950000001017e-05,7.702767500000082e-07,1.828750000043566e-05
4.0,93.0,7.305368684999999e-05,-9.681649999995767e-05,-2.025336750000034e-06,-4.4249999983647637e-07
4.0,94.0,-1.90828069e-05,-0.00012395150000003852,-4.663170000000159e-07,-1.0937499999794096e-05
4.0,95.0,4.7399956500000005e-06,-0.0016447359999999939,3.046622499999888e-07,7.750000000431022e-06
4.0,96.0,-1.2050912049999999e-05,-8.849899999996413e-05,-3.945127500000144e-07,9.33500000008247e-06
4.0,97.0,1.89582471e-05,-4.269899999999327e-05,-1.1865829999999972e-06,4.95000000051704e-06
4.0,98.0,-2.2951407150000002e-05,-0.00042007400000002026,8.818667499999607e-07,2.927000000013668e-05
4.0,99.0,3.645884475e-05,5.5530999999997555e-05,-5.055125000002876e-08,1.2525000000346285e-05
4.0,100.0,9.217697e-06,1.1078499999941926e-05,-6.843325000000017e-07,-7.19474999997388e-05
4.0,101.0,3.140697205e-05,-1.505400000004209e-05,1.532447249999966e-06,-8.214999999700543e-06
4.0,102.0,-5.082125599999995e-06,1.390500000003625e-05,7.138314999999653e-07,7.650000000136712e-06
4.0,103.0,-6.440013629999998e-05,1.1006999999993439e-05,1.8579909999999456e-06,7.480000000295582e-06
4.0,104.0,4.704827400000005e-06,7.761799999998764e-05,-5.783500000000297e-07,1.4005000000330555e-05
4.0,105.0,-3.8328342049999994e-05,0.002629673499999971,-7.588275000000495e-08,-2.0352499999556902e-05
4.0,106.0,-2.9551502449999994e-05,0.00014490350000000152,4.686160249999991e-06,-5.552499999714188e-06
4.0,107.0,-1.152746245e-05,7.015199999994837e-05,-9.862475000004275e-08,1.649500000026893e-05
4.0,108.0,1.8501703749999998e-05,-0.0005726789999999787,8.671687499999857e-07,1.2115000000076369e-05
4.0,109.0,-2.9161340000000445e-07,-0.0019844945000000586,6.179219999999624e-07,-1.9097499999801145e-05
4.0,110.0,3.9341330899999995e-05,6.0138000000029e-05,-8.453620000000318e-07,-5.291999999983142e-05
4.0,111.0,-3.4833126549999995e-05,6.086300000006373e-05,3.071047499999869e-07,1.9145000000261866e-05
4.0,112.0,1.171028645e-05,-4.069250000002245e-05,4.6916025000001187e-07,-1.4147499999977994e-05
4.0,113.0,8.8668227295e-05,-3.1322500000027786e-05,4.467160249999584e-07,1.3082500000330396e-05
4.0,114.0,-1.5200745300000006e-05,-0.0001315379999999866,1.9012959999999731e-06,1.0520000000291406e-05
4.0,115.0,1.6158647650000002e-05,0.0041454200000000385,-5.616225750000013e-06,-0.00010197499999975433
4.0,116.0,0.0001528019155,-0.0005280775000000154,1.7539100000000209e-06,1.901750000012081e-05
4.0,117.0,5.69643046e-05,0.00030136100000001387,2.5513244999999983e-06,1.540000000091468e-06
4.0,118.0,7.769467419999999e-05,9.880699999999243e-05,5.058864999999608e-07,-2.9609999999471996e-05
4.0,119.0,-0.0001286939126,-0.0010315060000000431,3.4954500000028154e-08,7.0800000001591795e-06
4.0,120.0,6.582481379999999e-05,-5.0623999999985236e-05,-3.4696650000003367e-07,1.0679999999999022e-05
4.0,121.0,-0.0030792587399999997,1.6599500000033518e-05,5.399074999999273e-07,1.1607500000412883e-05
4.0,122.0,0.00014154600565,1.9042500000038265e-05,-3.607425750000001e-06,-6.534249999967655e-05
4.0,123.0,-2.149831499999997e-06,-8.893499999981791e-06,-1.8989600000003933e-07,-1.484749999995649e-05
4.0,124.0,-3.9314990000000154e-07,1.1842500000011635e-05,1.604918000000003e-06,-1.7587499999763275e-05
4.0,125.0,8.777579336e-05,0.0002550639999999993,-1.0264743000000013e-06,1.7170000000260585e-05
4.0,126.0,-5.2344556e-06,8.055500000034299e-06,-1.0625420000000255e-06,-3.86749999976843e-06
4.0,127.0,2.689941399999998e-06,-2.5935499999990563e-05,7.59979000000002e-07,-7.252499999860216e-06
5.0,0.0,-5.4140417e-05,7.552668e-05,-2.638292000000016e-05,-2.1709959999999852e-05
5.0,1.0,-3.552964900000001e-05,3.3501315000000066e-06,-0.00035130751999999996,1.6331010000000123e-05
5.0,2.0,6.128473e-05,-6.5878802e-05,0.0003554660399999998,5.928200000000543e-06
5.0,3.0,0.00427061552,0.011153204449999999,-7.283159999995745e-06,0.00011862547999999179
5.0,4.0,0.002598433465,0.00736088364,-1.697845999999649e-05,-7.817232000000396e-05
5.0,5.0,-2.3506126500000008e-05,-1.3742010000000006e-05,-1.7166950000000027e-05,6.195600000002715e-07
5.0,6.0,-3.3309929e-05,-4.13871e-05,-1.188682000000022e-05,-6.468839999999644e-06
5.0,7.0,3.947728000000001e-05,-0.00012823042314999997,-3.32268399999999e-05,-7.1281769999995115e-06
5.0,8.0,1.7256790000000003e-05,-9.933166400000002e-05,0.00019263389999999984,4.2065620000000204e-05
5.0,9.0,4.4068687499999996e-05,-0.010875673899999999,-0.00016896821000000005,-3.8639519999990144e-05
5.0,10.0,-0.0002021247487,0.0001093243095,-7.915593999999815e-06,-3.71309999999507e-07
5.0,11.0,0.00024678577615,-0.0008954847955,-2.0994762999999793e-05,-3.355640999999902e-05
5.0,12.0,-0.006594822479999999,5.508033399999999e-05,-1.7756560000007148e-05,-2.03363799999997e-05
5.0,13.0,0.0013117361399999999,-0.00011609557949999998,-8.393959999999726e-06,-3.14601499999996e-05
5.0,14.0,2.1657538999999997e-05,-9.677747600000002e-05,-1.1515359999999956e-05,-3.509968000000007e-05
5.0,15.0,8.766544249999999e-05,0.010055402695,-1.0807270000000119e-05,-1.1436200000013161e-06
5.0,16.0,1.6546575e-05,-3.96378835e-05,-7.894779999999825e-06,7.1012300000004196e-06
5.0,17.0,-3.3127245000000034e-06,6.635297599999998e-05,-1.0987089999999945e-05,-3.3432799999999766e-05
5.0,18.0,-8.050804749999998e-05,-0.0009864990215,-2.7197109999999897e-05,-2.201748999999949e-05
5.0,19.0,-3.399094999999999e-05,-0.007674596759999999,5.9802140000000045e-05,-6.22129200000018e-05
5.0,20.0,-4.2612499999999416e-08,-0.00010450918950000001,-6.906447000000013e-05,1.3780970000000146e-05
5.0,21.0,6.74859965e-05,7.747359949999998e-05,-2.3866529999999896e-05,-5.215299999997021e-07
5.0,22.0,4.72116765e-05,-5.8141926499999996e-05,-2.0942770000000014e-05,1.782249000000012e-05
5.0,23.0,1.6649917e-05,0.00018640675634999998,-1.4311899999999727e-05,3.3306987000000206e-05
5.0,24.0,0.00041186141949999997,0.00821825641,-1.1874889999999507e-05,-9.810519999999509e-06
5.0,25.0,-0.006614077835,0.00027306271019999996,-1.6641059999997553e-05,-2.4612876000000102e-05
5.0,26.0,0.0020626903999999995,1.1974055500000006e-05,-1.563455999999965e-05,1.1765190000000439e-05
5.0,27.0,1.0193464999999994e-06,-9.9047143e-05,-8.187689999999879e-06,-2.4832019999999512e-05
5.0,28.0,5.573877249999999e-05,3.0838595e-05,-1.9264630000000112e-05,-4.894779999999685e-06
5.0,29.0,3.895883899999999e-05,-8.582728099999999e-05,-1.7845859999999978e-05,2.3839600000002708e-06
5.0,30.0,-1.912090499999999e-05,0.00014934773695,-1.2372200000000035e-05,-3.59179209999997e-05
5.0,31.0,-4.2622204000000004e-05,-0.008274867855,-1.6980780000000163e-05,-5.869521999999574e-05
5.0,32.0,-4.6655933000000005e-05,-0.002600267255,-1.8278960000000054e-05,-6.121019999999585e-06
5.0,33.0,-3.463847199999999e-05,-8.931393950000002e-05,-7.018199999999883e-06,-3.076366999999982e-05
5.0,34.0,-0.0001307163648,-2.961384999999999e-05,-2.0807095999999687e-05,-1.7951359999999566e-05
5.0,35.0,6.0666027999999995e-05,1.844980450000001e-05,-1.358900000000008e-05,2.0116700000001734e-06
5.0,36.0,-3.9102444e-05,5.325963000000012e-06,-2.3971340000000242e-05,-5.5215399999996475e-06
5.0,37.0,-7.9506389e-05,0.0060746886749999994,-1.948000000000002e-05,-1.6612820000010648e-05
5.0,38.0,0.000186985028825,0.00020233974474999998,-5.215457649999998e-05,-3.847606499999994e-05
5.0,39.0,-9.590154250000002e-05,0.0002575852335,6.669425000000015e-05,-2.6094030000000037e-05
5.0,40.0,0.00023812715189999996,-1.5168925000000001e-05,-2.3726058000000164e-05,-1.9931879999999526e-05
5.0,41.0,5.9421372e-05,2.6175619999999927e-06,-1.9585800000000103e-05,3.192056000000019e-05
5.0,42.0,-0.00184127085,-6.056691299999999e-05,-8.96755999999811e-06,-6.096821999999957e-05
5.0,43.0,-0.00587934114,0.0008484136375000001,-1.9506760000006798e-05,3.0323630000000743e-05
5.0,44.0,-3.5920854999999994e-05,0.0053325563449999995,-1.31173199999999e-05,3.3925800000007825e-06
5.0,45.0,-5.46363805e-05,0.00190645533,-1.2024369999999813e-05,-0.00015530412000000122
5.0,46.0,-4.203488250000001e-05,-0.00032118820204999997,-2.7232909999999826e-05,-5.809349899999989e-05
5.0,47.0,-4.579258549999999e-05,0.00368402478,-2.0371830000000013e-05,-3.779631999999838e-05
5.0,48.0,-2.788685499999996e-06,5.3695897999999996e-05,-1.4062209999999837e-05,-9.865199999995419e-07
5.0,49.0,3.183251e-06,-8.2031677e-05,-2.1457800000000278e-05,-1.89101399999997e-05
5.0,50.0,-3.7922350999999994e-05,3.2278854999999984e-05,-2.957109999999979e-05,-2.443859999999616e-06
5.0,51.0,1.0620146999999989e-05,-0.0005535457995,-1.5556360000000074e-05,-2.119130000000264e-06
5.0,52.0,-1.5073996000000004e-05,-0.0045977948,-1.3680879999999981e-05,-8.680719999998265e-06
5.0,53.0,-6.66125225e-05,-0.00368382379,-1.967639000000011e-05,-5.86431199999925e-05
5.0,54.0,4.7393326e-05,0.002237289675,-4.050380000000009e-06,7.666580000004326e-06
5.0,55.0,-6.785508499999999e-05,-0.00020537384974999998,-1.2668120000000123e-05,-3.0020904999999434e-05
5.0,56.0,4.3359667e-05,-0.00010937265750000002,-2.5732739999999862e-05,-8.459602999999985e-05
5.0,57.0,8.80646495e-05,-3.6064409000000005e-05,-2.3824069999999948e-05,7.341000000000036e-05
5.0,58.0,0.00010798674485,5.0475538999999995e-05,-2.7960516999999713e-05,-5.152827999999985e-05
5.0,59.0,-4.8681029e-05,8.1502366e-05,-2.0982620000000023e-05,-1.8777239999999485e-05
5.0,60.0,0.00012678657975,-0.00374059402,3.8664645000000283e-05,-1.3891999999893036e-07
5.0,61.0,-6.47433795e-05,-0.0021626064299999997,-1.5506649999999958e-05,-0.00010378252000000037
5.0,62.0,-8.7470484e-05,0.00015422549945,-2.9893180000000243e-05,5.467676900000006e-05
5.0,63.0,0.0037919829899999997,5.772571499999985e-06,-3.998675999999749e-05,-6.2370499999997195e-06
5.0,64.0,-0.003285682315,-0.0026258858299999994,-1.8699859999994668e-05,-4.5820519999997826e-05
5.0,65.0,0.000467451411,0.00011750753550000001,-1.5532399999999726e-05,-7.932926999999972e-05
5.0,66.0,-0.000601713034,9.177762349999999e-05,-1.636761999999973e-05,-0.00011096404999999941
5.0,67.0,-2.0306453e-05,2.1696599999998826e-07,-1.7703819999999894e-05,4.826794000000036e-05
5.0,68.0,-1.9552234500000014e-05,-3.0268779499999988e-05,-2.646591000000004e-05,-3.492308999999964e-05
5.0,69.0,-3.1231118e-05,-0.003370333855,-1.865332000000025e-05,-7.938221999999956e-05
5.0,70.0,1.0186503499999998e-05,0.0015471314349999998,-6.4726099999998945e-06,-4.4367819999999336e-05
5.0,71.0,1.497774149999999e-05,4.4699628e-05,-3.008752999999988e-05,4.641822000000054e-05
5.0,72.0,-2.69872955e-05,-0.00317018149,-1.3628789999999956e-05,6.992507999999639e-05
5.0,73.0,4.235213999999991e-06,6.0943681999999995e-05,-1.1751799999999935e-05,-1.7955299999999882e-05
5.0,74.0,3.8980805000000025e-06,-1.6168919500000004e-05,-1.8805689999999984e-05,-2.8870609999999737e-05
5.0,75.0,1.6864992000000003e-05,-5.1689528499999995e-05,-3.338572000000025e-05,1.803769000000047e-05
5.0,76.0,6.606085500000008e-06,2.737026949999999e-05,-1.3204469999999966e-05,-0.00010833416999999967
5.0,77.0,1.1734728999999994e-05,-4.79952945e-05,-1.0502200000000001e-05,7.756005000000011e-05
5.0,78.0,3.4651355000000022e-06,0.00011721150699999999,-2.447213000000001e-05,-5.046845999999945e-05
5.0,79.0,2.06384975e-05,0.002891440365,8.174509999999756e-06,-4.414581999999736e-05
5.0,80.0,-1.7168475000000036e-06,0.00034788765249999995,-2.632804999999979e-05,-9.778499000000011e-05
5.0,81.0,3.0552624999999917e-06,0.00313417436,-1.837858999999999e-05,0.0001064220799999976
5.0,82.0,-8.811981999999987e-06,8.8562537e-05,-2.389924000000001e-05,4.097820000000488e-06
5.0,83.0,-8.687090000000003e-06,4.8564106500000006e-05,-1.7135980000000043e-05,-6.256270999999982e-05
5.0,84.0,-4.168033800000001e-05,-3.2836995000000004e-05,-3.423705999999995e-05,-3.2286339999999836e-05
5.0,85.0,3.950541499999989e-06,-8.53651395e-05,-8.010899999999059e-07,-3.38477299999997e-05
5.0,86.0,6.658906800000001e-05,-5.813033849999999e-05,4.3301239999999994e-05,0.00010679839000000017
5.0,87.0,-2.60763225e-05,-0.001811324875,-3.285449999999983e-06,-0.00011439982000000055
5.0,88.0,-9.1254884e-05,0.00013055189674999999,-1.4694220000000166e-05,4.287427500000034e-05
5.0,89.0,-0.00013462837745,-0.0002677602383,1.0798010999999969e-05,-3.6558339999995615e-06
5.0,90.0,-0.003918940964999999,0.0028219809099999994,-3.01510600000021e-05,4.974628000000021e-05
5.0,91.0,0.0009358640369999999,0.00046162439399999994,-2.66536999999996e-05,-5.180482000000053e-05
5.0,92.0,-4.8261646999999994e-05,1.4435487500000007e-05,-2.445215999999978e-05,0.00010483191000000014
5.0,93.0,-4.7964914e-05,-0.0019437199099999998,-2.6562280000000264e-05,-2.7292120000001623e-05
5.0,94.0,8.784038500000001e-06,0.001052038168,-2.7015430000000184e-05,-3.408276000000189e-05
5.0,95.0,-1.1960860000000003e-05,7.343717399999999e-05,-8.776599999999632e-07,-9.675953999999966e-05
5.0,96.0,-1.015727000000005e-06,-4.355242899999999e-05,-1.7170379999999806e-05,-4.677695999999972e-05
5.0,97.0,-2.6980915000000006e-05,-4.526892250000001e-05,-2.1753999999999856e-05,0.0001244420300000004
5.0,98.0,3.038052000000001e-05,4.088675150000001e-05,-2.3209360000000118e-05,1.5502300000003788e-06
5.0,99.0,-1.8868719999999972e-06,3.844148749999999e-05,-2.0118400000000024e-05,-0.00020332346999999966
5.0,100.0,7.808189999999997e-06,-2.3473873500000007e-05,-1.5694319999999927e-05,-7.394170999999963e-05
5.0,101.0,-1.01008855e-05,0.0024171784949999996,-3.608623000000027e-05,-4.6152219999997855e-05
5.0,102.0,8.823143500000006e-06,-6.576631549999999e-05,-2.050262999999981e-05,0.0001307770300000002
5.0,103.0,3.400434749999999e-05,2.0000695999999995e-05,-1.5974429999999966e-05,-3.943243999999959e-05
5.0,104.0,1.086548549999999e-05,-0.0022798439749999997,-2.0891689999999883e-05,1.9473380000003027e-05
5.0,105.0,-1.2846264000000004e-05,3.556235050000001e-05,-2.1467419999999853e-05,-2.9117189999999653e-05
5.0,106.0,-1.1324516500000012e-05,-4.2356434500000004e-05,1.5192550000000075e-05,3.8470270000000326e-05
5.0,107.0,1.902561399999999e-05,2.0734889999999996e-05,-2.2059999999999918e-05,6.228680000000232e-06
5.0,108.0,-1.6110210500000002e-05,-1.3264146999999992e-05,-5.525110000000019e-06,0.00010430366000000013
5.0,109.0,1.5392682500000005e-05,3.905591349999999e-05,-1.6744469999999936e-05,-9.07425699999997e-05
5.0,110.0,2.0473396500000003e-05,0.0017685413899999997,-1.7428269999999795e-05,3.532080000001732e-06
5.0,111.0,-1.5611229499999998e-05,5.3185828499999996e-05,-1.8949929999999748e-05,1.5089810000000505e-05
5.0,112.0,-1.4512724999999989e-05,-7.22505205e-05,-2.0554840000000103e-05,-5.9206099999997344e-06
5.0,113.0,6.09229425e-05,-0.00128302538,-2.21988100000001e-05,-0.00017140111999999836
5.0,114.0,1.54906275e-05,0.00217865576,-1.4112029999999717e-05,9.051587999999972e-05
5.0,115.0,0.0001249188185,5.3060210499999996e-05,1.7211700000002649e-06,-5.309598999999976e-05
5.0,116.0,0.00019543713055,3.12243825e-05,2.9607909000000172e-05,-9.423149999999597e-06
5.0,117.0,-0.00010668531895000002,3.683429900000001e-05,1.7313561000000196e-05,-2.9187619999999715e-05
5.0,118.0,-1.5539544999999877e-06,4.28743225e-05,-4.1642789999999986e-05,-7.96513499999995e-05
5.0,119.0,-1.5827613999999992e-05,-5.0729814500000006e-05,-4.056219999999984e-05,0.00014933131000000017
5.0,120.0,-0.00028968172925,0.0015499607299999999,4.711295000000138e-06,-2.4872319999999587e-05
5.0,121.0,0.00013993877009999998,-3.637341349999999e-05,-3.947620000001298e-07,6.751803000000033e-05
5.0,122.0,0.00305033122,2.39788945e-05,-1.8606359999999647e-05,-5.970772999999965e-05
5.0,123.0,-6.075064e-06,2.3017793999999995e-05,-2.4681979999999716e-05,-8.298217999999969e-05
5.0,124.0,6.930779000000001e-06,0.0019024722399999998,-1.4139879999999904e-05,1.7359279999999197e-05
5.0,125.0,-3.956941649999998e-05,1.2533858000000007e-05,-1.9893549999999948e-05,4.829672000000049e-05
5.0,126.0,4.228907999999999e-05,-1.501618649999999e-05,-1.3345479999999829e-05,-6.014538999999966e-05
5.0,127.0,2.0805458000000008e-05,2.0774699999999996e-07,-6.9530600000001645e-06,6.613120000000027e-05
6.0,0.0,-1.978012199999998e-06,4.135243000000005e-05,-2.1120240000001098e-06,1.3680999999998892e-05
6.0,1.0,-1.581948799999999e-05,-9.102935000000094e-06,6.403359999999963e-06,1.2674999999985439e-06
6.0,2.0,8.0382166e-06,0.0036587369649999997,2.653608000000094e-06,3.753990000000004e-05
6.0,3.0,2.1272663149999997e-05,-1.1990900000000333e-06,8.487776999999857e-06,-6.178399999999615e-06
6.0,4.0,5.282016499999993e-06,-4.0148689999999895e-05,1.5929829999999963e-05,8.194599999998898e-06
6.0,5.0,-0.002148800605,-1.3256569999999955e-05,2.133533999999846e-05,1.6033199999999998e-05
6.0,6.0,-0.0003886693445,0.0037926246,-4.837129999999989e-06,8.226020000000202e-05
6.0,7.0,5.2602476599999994e-05,0.00014921204499999998,-7.35875200000009e-06,-3.815150000000108e-05
6.0,8.0,1.0144157249999993e-05,1.2132650000000423e-06,3.7143949999999577e-06,1.1401500000000028e-05
6.0,9.0,-3.92342745e-06,-0.00012667252000000002,-2.9099290000001724e-06,1.2849199999999523e-05
6.0,10.0,-2.000273075e-05,-0.005048857365,2.6660505000000122e-05,-6.967870000000076e-05
6.0,11.0,-1.3915626249999998e-05,0.0007126406974999999,1.8425475000000044e-05,8.280664999999776e-05
6.0,12.0,6.114515200000003e-06,-1.101773000000003e-05,1.4465935999999873e-05,1.9574999999999212e-05
6.0,13.0,-3.479741150000001e-06,5.6785850000000025e-05,-9.683830000001786e-07,3.355600000000012e-05
6.0,14.0,2.405248285e-05,0.0058032382,7.893763000000054e-06,1.2466400000000391e-05
6.0,15.0,-0.00010528782125499998,4.327620000000004e-05,1.379979489999994e-05,-2.7347400000001913e-05
6.0,16.0,0.0036312893499999997,-2.71739000000013e-06,1.6075440000006856e-05,1.5249399999998563e-05
6.0,17.0,-0.00034451907199999993,6.861955000000007e-05,1.2836600000002436e-06,3.020799999999359e-06
6.0,18.0,1.1388904200000006e-05,0.0022256881785,-6.6537640000000275e-06,1.0621029999996401e-05
6.0,19.0,-4.0771792999999996e-06,-0.00030162170999999995,-4.28584599999997e-06,-9.131400000001549e-06
6.0,20.0,4.0498129749999994e-05,-0.00012361582499999994,-2.061035000000076e-06,1.956229999999575e-05
6.0,21.0,7.167073849999994e-06,-7.530285000000058e-06,1.389516299999999e-05,1.773749999999874e-05
6.0,22.0,-4.007108049999995e-06,-7.85591300000001e-05,1.2167158999999967e-05,2.3714999999998803e-05
6.0,23.0,3.204358565e-05,8.909984999999946e-06,5.952746999999992e-06,-1.1646300000003058e-05
6.0,24.0,-2.283660555e-05,-0.00021126319999999996,-3.0650909999998717e-06,-2.1640000000266996e-07
6.0,25.0,7.70943565e-06,0.004133217764999999,7.371186999999903e-06,-2.664630000000613e-05
6.0,26.0,7.910207999999998e-06,-0.0069169709850000006,5.331999999995563e-08,-7.9675000000173e-06
6.0,27.0,5.7236710050000004e-05,2.0980899999999987e-05,-3.5436009999999658e-06,6.428799999999242e-06
6.0,28.0,-5.458963184999999e-05,-4.747942000000004e-05,1.1661763000000049e-05,6.263199999999584e-06
6.0,29.0,-0.00012342668434999998,-0.000515757103,1.6029692999999876e-05,-8.715985999999976e-05
6.0,30.0,-4.59534355e-05,-0.00429834987,1.3422729999999981e-05,9.779360000000419e-05
6.0,31.0,-0.0004136804224999999,-4.2322069999999956e-05,-3.9105000000004764e-07,-1.490600000001547e-06
6.0,32.0,0.00435368699,-0.00011449233000000002,1.2010440000003026e-05,-1.0128599999998667e-05
6.0,33.0,1.5369963849999998e-05,7.680401500000003e-05,-8.93173699999994e-06,1.368099999997721e-06
6.0,34.0,6.0050893249999984e-05,-8.257301999999998e-05,1.1848394999999852e-05,-7.373200000001339e-06
6.0,35.0,1.2980249000000036e-06,-3.31914149999999e-05,1.4685701999999888e-05,1.491489999999888e-05
6.0,36.0,2.593426825e-05,-9.221936499999997e-05,1.4566274999999988e-05,9.375699999998446e-06
6.0,37.0,3.106866915e-05,0.00011511222,5.535196999999954e-06,-1.5197400000000347e-05
6.0,38.0,-3.7476187399999996e-05,0.0009452783165,3.2730719999998477e-06,-8.967730000001226e-06
6.0,39.0,1.2469999499999993e-06,-0.0045240508649999995,-3.0883790000001537e-06,-2.9059900000000416e-05
6.0,40.0,7.293618649999994e-06,-2.9639614999999987e-05,1.4142086999999969e-05,1.5482299999997644e-05
6.0,41.0,2.0659279099999998e-05,-8.861604500000006e-05,4.633799999999711e-08,6.754099999997739e-06
6.0,42.0,1.9857740000000028e-06,2.723919999999923e-06,2.703540000000042e-06,1.15881999999994e-05
6.0,43.0,-3.3716785949999995e-05,-0.00300579875,1.100032099999985e-05,-0.00031881939999999805
6.0,44.0,-3.140073179999999e-05,0.0009771955539999999,1.1521123999999944e-05,9.95291999999768e-06
6.0,45.0,5.1339155249999994e-05,-0.002730987165,7.277794999999937e-06,0.00028380690000000107
6.0,46.0,7.883231699999997e-06,-0.0062833625,1.2471065999999995e-05,4.9052199999999144e-05
6.0,47.0,-4.7905606949999994e-05,0.00012233853999999992,1.5822800999999932e-05,-1.7270600000002264e-05
6.0,48.0,-4.72186669e-05,-7.858370500000002e-05,1.3081141999999997e-05,1.4909000000003483e-06
6.0,49.0,-2.9200379399999995e-05,-9.115099500000006e-05,2.7233199999998804e-07,1.2268999999981432e-06
6.0,50.0,0.0018741855450000002,2.682883500000006e-05,5.086739999999927e-06,7.859900000000014e-06
6.0,51.0,-0.004089362819999999,0.0025721215299999997,1.672784000000208e-05,-4.453159999999976e-05
6.0,52.0,3.645010000000024e-07,-0.0005703554755,8.042259999999991e-06,-0.00023460751000000242
6.0,53.0,7.951829185e-05,0.00015230353999999997,5.634299999997364e-08,0.00011243079999999868
6.0,54.0,-1.8858521950000004e-05,6.066700000000068e-07,-7.4036590000001265e-06,0.00010862099999999698
6.0,55.0,-2.941484899999998e-06,0.00363915939,1.106664200000002e-05,-1.9354600000001683e-05
6.0,56.0,3.997260245e-05,-3.0383144999999973e-05,9.770011000000052e-06,1.3606700000000335e-05
6.0,57.0,-3.34339511e-05,5.948967000000003e-05,1.1254497999999944e-05,1.0380999999998434e-05
6.0,58.0,4.852117399999998e-06,1.1290399999999983e-05,1.0745632000000102e-05,4.1416400000000846e-05
6.0,59.0,2.4112145599999995e-05,-9.352994e-05,-9.061872000000143e-06,-2.761400000003168e-06
6.0,60.0,1.38819829e-05,0.000555268064,-1.4005118000000005e-05,-1.4321880000002471e-05
6.0,61.0,-2.2370544650000005e-05,-0.000431880366,6.354469999999856e-07,-1.400552000000159e-05
6.0,62.0,-7.26724675e-06,0.0038437326650000003,1.689796499999992e-05,-3.2859499999996794e-05
6.0,63.0,-3.7671741749999996e-05,-2.397292500000008e-05,7.926744999999967e-06,1.7094999999996484e-06
6.0,64.0,-3.1157521899999996e-05,-7.339582500000009e-05,7.2924219999999085e-06,-2.5220300000001243e-05
6.0,65.0,3.601866149999999e-05,2.5937534999999915e-05,5.56034999999995e-06,2.2253099999999128e-05
6.0,66.0,-1.4131947250000005e-05,8.427427499999992e-05,-1.2657050000000582e-06,-5.442100000000826e-06
6.0,67.0,-5.03777128e-05,8.899135000000068e-06,8.36322400000004e-06,2.962499999999211e-06
6.0,68.0,2.1998410299999995e-05,0.0001364106900000001,8.304114000000045e-06,-5.8206000000008765e-06
6.0,69.0,-5.31054908e-05,0.002381725945,9.944123999999908e-06,1.4592700000000193e-05
6.0,70.0,4.044110999999999e-05,0.005425897244999999,3.990939999999961e-06,2.5959499999991155e-05
6.0,71.0,7.520878199999998e-05,-0.0022102863289999997,1.2830579999999911e-05,-3.0355380000005336e-05
6.0,72.0,-8.64934337e-05,8.948000000001189e-07,-6.667339999998284e-07,-2.470540000000141e-05
6.0,73.0,-0.00041812203349999997,5.446553999999997e-05,6.936099999998274e-07,-9.73279999999998e-06
6.0,74.0,1.6011365799999998e-05,6.746234499999991e-05,7.851724000000002e-06,-1.8350000000131713e-07
6.0,75.0,-4.0862786199999996e-05,0.0002713361,3.298760000000196e-07,1.532339999999832e-05
6.0,76.0,-0.004212409984999999,-0.0029453883399999997,1.893954000000081e-05,-3.012480000000078e-05
6.0,77.0,-3.2684177599999995e-05,-9.144157000000002e-05,1.2156807999999836e-05,1.4865799999999918e-05
6.0,78.0,2.1680989349999995e-05,-6.999434999999988e-06,7.731792999999883e-06,6.17130000000088e-06
6.0,79.0,-5.2384068000000015e-06,0.00018075192499999995,-1.1438556000000109e-05,8.938999999978873e-07
6.0,80.0,-1.2142460399999995e-05,-0.001192941285,1.0748911999999972e-05,1.64345000000011e-05
6.0,81.0,-2.2025749200000002e-05,-3.2618304999999966e-05,1.3151075999999954e-05,-3.1509900000001045e-05
6.0,82.0,-1.210066435e-05,-0.0031808902149999996,3.260193000000034e-06,-2.005210000000372e-05
6.0,83.0,-8.966409599999995e-06,0.00010272203499999999,6.286647999999938e-06,1.1127899999998235e-05
6.0,84.0,-1.955032499999998e-06,-8.431107000000007e-05,1.370506999999985e-05,2.5667799999999345e-05
6.0,85.0,-2.0135639799999997e-05,-8.245372000000004e-05,6.6191239999999014e-06,2.639799999998456e-06
6.0,86.0,5.722837000000002e-06,6.328215500000004e-05,1.714959999999888e-06,2.47869999999979e-06
6.0,87.0,9.128983000000004e-07,-5.062493500000007e-05,-1.324076600000017e-05,-1.0926700000002592e-05
6.0,88.0,-1.19775124e-05,1.0470210000000028e-05,-4.37832800000015e-06,-7.755400000002868e-06
6.0,89.0,2.9169539199999992e-05,0.001177059352,7.471135999999916e-06,-2.2204000000280023e-07
6.0,90.0,-1.92266631e-05,0.00015429310000000004,1.603905800000003e-05,3.7299999999898824e-07
6.0,91.0,7.531362549999995e-06,-0.00013354952499999997,4.880289000000038e-06,-1.0422900000001772e-05
6.0,92.0,3.2431974e-05,0.0026677142399999998,2.4953000000000365e-06,-6.200000000002752e-06
6.0,93.0,1.901360805e-05,-4.58059999999992e-06,9.588299000000054e-06,-3.102760000000105e-05
6.0,94.0,3.9989799999999994e-05,4.421486499999998e-05,-1.5206000000000882e-06,-4.454500000000585e-06
6.0,95.0,3.6963266699999994e-05,3.115254999999997e-05,9.176965999999931e-06,-1.0703400000003098e-05
6.0,96.0,6.263900000000176e-08,5.748810000000002e-05,1.8685999999998685e-06,-2.3372000000000558e-05
6.0,97.0,1.2273148150000002e-05,-2.850907499999994e-05,4.745716999999854e-06,-4.2215000000019034e-06
6.0,98.0,0.000104455410825,-0.00032853315,1.1712243500000005e-05,2.1813999999978303e-06
6.0,99.0,-3.851583055e-05,0.0021825755159999996,3.1742290000001624e-06,-3.178192000000346e-05
6.0,100.0,-3.6413379549999996e-05,0.004809278475,1.4580289999998418e-06,6.728910000000273e-05
6.0,101.0,9.550036950000006e-06,3.3128279999999964e-05,2.439188099999997e-05,-9.668800000000925e-06
6.0,102.0,-0.002862649545,-0.0016970850305,1.3169340000001832e-05,1.5764789999995898e-05
6.0,103.0,-0.00243509265,8.426104500000006e-05,8.726440000000975e-06,5.2706999999999485e-06
6.0,104.0,3.17143081e-05,5.5433064999999926e-05,3.927198000000019e-06,-9.730900000002152e-06
6.0,105.0,-8.76986182e-05,4.1561265000000016e-05,3.717475999999932e-06,2.0816299999999447e-05
6.0,106.0,4.3628368999999945e-06,9.472318499999995e-05,-7.2332380000000265e-06,1.8849999999760115e-07
6.0,107.0,2.0046289499999996e-05,-0.002453781025,8.286909999999894e-06,-5.58069999999724e-06
6.0,108.0,8.11852349e-05,4.669834500000005e-05,4.752321999999864e-06,6.960999999995001e-07
6.0,109.0,2.422332135e-05,-3.8401779999999974e-05,2.1719130000000716e-06,-2.3715399999999915e-05
6.0,110.0,2.2898997900000002e-05,5.493758500000001e-05,3.6983619999999257e-06,6.191899999999881e-06
6.0,111.0,-3.411815150000002e-06,-6.538755999999999e-05,1.3150896999999876e-05,1.3925799999999212e-05
6.0,112.0,3.537074555e-05,0.00034824099800000006,1.841209000000013e-06,-2.1494760000000857e-05
6.0,113.0,-2.8965783050000002e-05,-3.4742280000000115e-05,1.2098438999999882e-05,-2.329520000000115e-05
6.0,114.0,1.922588885e-05,4.776985000000031e-06,1.570100300000005e-05,2.799499999997295e-06
6.0,115.0,2.4303367500000033e-06,-0.00018351193000000002,6.592065000000064e-06,4.5883999999997875e-05
6.0,116.0,1.3813111100000005e-05,-0.001955155281,-1.6938182000000096e-05,-9.309220000002252e-06
6.0,117.0,-8.780277900000001e-06,-0.0008300989189999999,-7.0526780000001415e-06,-1.8506379999999077e-05
6.0,118.0,-1.2169285250000002e-05,-0.00015488025999999994,2.1352750000000246e-06,1.3590999999998017e-05
6.0,119.0,2.34344281e-05,4.2946800000000034e-05,-7.774181999999976e-06,7.061599999999599e-06
6.0,120.0,-2.4011830299999996e-05,1.3824765000000015e-05,2.6042313999999886e-05,-3.3547299999999644e-05
6.0,121.0,3.437329245e-05,2.4138725000000022e-05,-5.069728999999948e-06,6.444899999997251e-06
6.0,122.0,3.2676598499999974e-06,0.0012512248657500001,8.445562999999996e-06,3.156428500000019e-05
6.0,123.0,1.2737659199999996e-05,3.24154150000001e-05,8.568255999999927e-06,-1.2304100000001099e-05
6.0,124.0,-1.2878124549999997e-05,-3.681565e-05,5.0642489999998895e-06,5.105599999998292e-06
6.0,125.0,2.400289700000001e-06,-2.040576500000001e-05,5.013566000000076e-06,2.005989999999966e-05
6.0,126.0,-4.7431319999999945e-06,0.0006057042510000001,6.632000000000108e-07,-2.6316620000000467e-05
6.0,127.0,-7.107702000000012e-07,-0.002244329092,8.866695999999839e-06,-1.955084000000305e-05
7.0,0.0,-1.0783393254999999e-05,8.608105350000001e-05,1.392726499999989e-06,-2.1232189999999986e-05
7.0,1.0,-9.206596375e-06,-0.0036093407199999997,-1.8652299100000007e-05,6.222220000004496e-06
7.0,2.0,-6.979111175e-06,-1.4833478500000004e-05,-3.6623653000000027e-06,-1.663605000000009e-05
7.0,3.0,3.4473410149999996e-05,1.9779859000000005e-05,-1.3611167400000002e-05,1.1981699999999823e-05
7.0,4.0,-1.1251818699999998e-05,2.5386745499999993e-05,-1.7332530399999996e-05,4.2070999999998117e-07
7.0,5.0,-0.00038847782049999995,0.0005040425414999999,1.063274560000074e-05,8.195110000000113e-06
7.0,6.0,0.00214800601,1.3215218999999994e-05,-1.7445244399999197e-05,3.003279999999841e-06
7.0,7.0,3.1788635849999993e-05,-4.0490457499999995e-05,9.479059999997809e-08,-1.0031249999999717e-05
7.0,8.0,4.3769189e-05,-0.006678004350000001,-4.809543999999405e-07,-1.5675800000072846e-06
7.0,9.0,2.978354265e-07,8.493856500000001e-06,-1.9067663329999997e-05,3.214701000000031e-05
7.0,10.0,4.17293378e-05,5.95326375e-05,-2.654204239999995e-05,-1.852047000000017e-05
7.0,11.0,-2.2625657649999997e-05,5.6216195499999997e-05,-1.5615673400000023e-05,-3.502221000000005e-05
7.0,12.0,-1.3477143999999999e-05,-0.002783556465,-1.295796040000001e-05,-8.475480000003043e-06
7.0,13.0,1.87307209e-05,0.00012420270975,-9.009039999999586e-08,-2.7566604999999744e-05
7.0,14.0,0.00017063187999999998,-1.8687739000000004e-05,-1.9197684399999858e-05,-2.9074199999998166e-06
7.0,15.0,8.964803804999998e-05,2.9261131499999986e-05,-2.455917400000092e-06,-1.5351109999999946e-05
7.0,16.0,0.0003115825704999999,0.0037322922149999995,-1.2916543999996818e-06,9.870719999997486e-06
7.0,17.0,0.0036257372299999995,-5.5346089000000005e-05,-7.227644400001081e-06,-1.903108000000007e-05
7.0,18.0,-8.797706399999999e-05,4.94538125e-05,-5.108724000001747e-07,8.084869000000002e-05
7.0,19.0,-4.018372899999999e-06,2.7842942e-05,-9.563871800000002e-06,-8.133877999999985e-05
7.0,20.0,-4.592565479999999e-06,9.478247549999999e-05,3.374316599999997e-06,5.245500000002387e-07
7.0,21.0,2.4718993049999998e-05,0.0073578824699999995,-1.4333705399999988e-05,2.9301619999995154e-05
7.0,22.0,-3.50993338e-05,0.00024437300529999995,-1.3210564399999966e-05,-3.0091314000000223e-05
7.0,23.0,9.573751424999998e-06,-0.00307969494,-9.291902899999996e-06,-2.55685800000017e-05
7.0,24.0,-1.2141880949999999e-05,-4.420031499999999e-05,3.056664599999989e-06,2.8629580000000007e-05
7.0,25.0,5.049566125e-06,-1.2384634000000003e-05,-5.982530099999996e-06,-2.6003419999999702e-05
7.0,26.0,-2.7742003349999995e-05,-4.440606999999999e-06,2.173436600000008e-06,-1.5960119999999683e-05
7.0,27.0,0.0001064998615,-0.0015289414799999998,-1.2988154399999849e-05,1.3512420000001383e-05
7.0,28.0,1.027206993e-06,-1.2847183000000005e-05,2.920560939999999e-06,-1.590648000000009e-05
7.0,29.0,0.0001443121315,1.7037192500000013e-05,-9.388274399999844e-06,-1.079186999999999e-05
7.0,30.0,-9.362637444999999e-05,2.9746095500000004e-05,-1.036598539999981e-05,9.64095000000006e-06
7.0,31.0,-0.004329862205,1.5995746999999992e-05,-1.489034440000031e-05,-1.2517259999999978e-05
7.0,32.0,-0.0004316515475,4.966917999999997e-06,3.2503255999999214e-06,2.811540000000143e-06
7.0,33.0,-3.263990955e-05,-0.0050240094299999994,6.759406599999984e-06,9.194820000004007e-06
7.0,34.0,-2.5517242849999997e-05,3.2156415499999995e-05,-9.244565399999995e-06,-1.586263000000014e-05
7.0,35.0,-1.75300125e-05,5.0626633e-05,-1.1140970399999993e-05,-1.70322799999997e-05
7.0,36.0,-7.321151865e-06,0.00392693144,-9.536004299999996e-06,-3.1327799999980584e-06
7.0,37.0,-7.058157235e-06,-3.9052175999999986e-05,-3.6015949000000094e-06,1.5914900000000057e-05
7.0,38.0,-4.062898269999999e-05,7.56805685e-05,1.0570855999999683e-06,-3.3414790000000376e-05
7.0,39.0,-3.9631773949999995e-05,-7.2660987e-05,3.2692785999999577e-06,6.014119999999832e-06
7.0,40.0,-2.991902475e-05,-0.0004820471025,-5.760645399999999e-06,-5.5939050000000065e-05
7.0,41.0,-2.7733842949999997e-05,0.000866604699,-5.574340000000088e-08,-5.38000000001044e-07
7.0,42.0,-1.0587625199999998e-05,0.006185868295,5.876355999999801e-07,4.49347200000001e-05
7.0,43.0,4.417282645e-06,-7.2515459e-05,-1.22970137e-05,1.703072000000014e-05
7.0,44.0,1.7473978649999998e-05,8.9071577e-05,-1.120315140000001e-05,-0.00010705524000000011
7.0,45.0,5.1670314300000005e-05,2.538713999999998e-06,-5.419592400000029e-06,3.698131999999998e-05
7.0,46.0,-1.2031364799999999e-05,2.3514147499999996e-05,-6.696872399999998e-06,2.392451000000007e-05
7.0,47.0,1.4276210200000001e-05,-5.9145749999999975e-06,-8.796084399999986e-06,-8.537879999999684e-06
7.0,48.0,3.11863679e-05,0.0031744546799999996,2.6053959999998635e-07,3.12330200000026e-05
7.0,49.0,5.586187415e-05,-0.00028991558585,-1.0646505400000023e-05,-5.431328299999997e-05
7.0,50.0,0.0040912309,-1.3875829000000003e-05,-1.2717244399999132e-05,-8.00975999999975e-06
7.0,51.0,0.001846690505,0.00058997437,-7.153544399999014e-06,1.4556700000000385e-05
7.0,52.0,-0.000122108506,0.00240398145,-8.679144399999791e-06,-7.997217999999817e-05
7.0,53.0,1.6408926149999997e-05,-0.001977163265,1.4314366000000033e-06,-1.0774880000000997e-05
7.0,54.0,4.1343827649999995e-05,0.0017006968599999998,-4.02857340000004e-06,-1.272197999999992e-05
7.0,55.0,1.3920953099999999e-05,-7.28981805e-05,-6.518030400000015e-06,4.73675000000017e-06
7.0,56.0,-1.27433187e-05,-0.004841379429999999,-9.411172399999982e-06,-4.420678000000097e-05
7.0,57.0,2.77137336e-07,0.0004511614075,-1.2194169119999997e-05,-6.087590000000079e-06
7.0,58.0,-2.256399405e-05,-0.00014942961865,-9.198153400000026e-06,1.8535872999999908e-05
7.0,59.0,2.3606319599999996e-05,0.00054954282,3.1922035999999954e-06,-1.6230520000000032e-05
7.0,60.0,-3.0989766174999994e-06,6.2537731e-05,1.732423964999999e-05,-0.0001571837800000001
7.0,61.0,4.0551050099999993e-05,-1.020397600000001e-05,-3.242048400000008e-06,0.00011271290000000005
7.0,62.0,-2.862977745e-07,-3.7801588499999986e-05,-2.1086156129999995e-05,-3.7370699999999854e-06
7.0,63.0,2.5955198499999998e-05,8.1939751e-05,-1.1070164399999965e-05,-2.0345559999999883e-05
7.0,64.0,-3.536140015e-05,-0.00022871992264999997,-1.3380773399999975e-05,-5.199227000000021e-06
7.0,65.0,4.766949835e-06,-0.002827972185,2.8108080999999975e-06,-0.00022437708000000244
7.0,66.0,-1.27984711e-05,-0.00410671472,-8.978304399999986e-06,0.00021267242000000164
7.0,67.0,2.12538417e-05,-0.00237978668,-6.137316400000001e-06,-2.1985799999985714e-06
7.0,68.0,-1.938570905e-05,-4.91236825e-05,-8.850703399999996e-06,-1.3914629999999732e-05
7.0,69.0,3.59546777e-05,5.7744425e-06,-6.899763999999873e-07,-0.0001627829300000002
7.0,70.0,-8.920175654999998e-05,0.00010001364904999999,-8.581741399999908e-06,0.0001074566810000001
7.0,71.0,-3.6185268549999993e-05,-2.8195784500000013e-05,1.0626665999999904e-06,7.003690000000061e-06
7.0,72.0,-3.438711255e-05,-3.3868775499999986e-05,-1.1640353399999974e-05,7.0223299999999145e-06
7.0,73.0,-2.5167180800000003e-05,-0.00303753006,-8.930323999999917e-07,-1.5922579999996406e-05
7.0,74.0,5.281744674999999e-05,0.00032563599149999995,-1.098041539999998e-05,2.024542999999991e-05
7.0,75.0,0.004216612335,0.0033454229049999997,-1.7479344399998466e-05,-4.5822079999997555e-05
7.0,76.0,-2.2685866749999996e-05,0.00038228353099999996,8.028384600000036e-06,-1.079400000000022e-06
7.0,77.0,-9.36210264e-05,-1.3413933000000011e-05,-7.79732239999985e-06,-8.92843999999986e-06
7.0,78.0,-4.9807643449999995e-06,0.000671736717,-5.601570299999996e-06,-2.7066520000000478e-05
7.0,79.0,-3.677788345e-05,-1.7749170000000004e-05,-1.357021399999991e-06,-1.3750399999999749e-05
7.0,80.0,-8.280756454999999e-06,2.0353477999999987e-05,-8.8362709e-06,-1.2756800000000106e-06
7.0,81.0,-1.2709482249999999e-05,1.0506731500000002e-05,-1.0114147399999983e-05,-5.329030000000248e-06
7.0,82.0,7.491257345e-06,0.00011763842769999998,-7.149444300000002e-06,5.690534000000394e-06
7.0,83.0,-1.117536766e-05,-0.0004337201595,-9.577595999999917e-07,-1.3831349999999516e-05
7.0,84.0,-4.801409934999999e-05,-0.0003262299715,-1.6421067399999956e-05,-5.285177000000028e-05
7.0,85.0,1.0365012364999998e-05,-0.004205586054999999,-4.442019699999993e-06,1.0787200000004352e-06
7.0,86.0,3.35857491e-05,0.0001816548361,6.987547599999992e-06,-3.6930938000000135e-05
7.0,87.0,1.1904757449999998e-05,0.00012335908224999997,2.666924599999992e-06,-1.4825974999999809e-05
7.0,88.0,-9.53325606e-06,0.000975523392,1.0632560399999984e-05,-1.0428740000000933e-05
7.0,89.0,-3.3320536199999996e-05,6.723640000000004e-06,-3.350214039999998e-05,-3.2019760000000215e-05
7.0,90.0,5.252663335e-05,1.54948655e-05,-1.3045417399999983e-05,-4.028649999999661e-06
7.0,91.0,1.541376285e-05,3.235224600000001e-05,5.981086600000007e-06,-5.649120000000048e-06
7.0,92.0,-9.882638035e-06,0.00011897527490000001,-7.875571100000015e-06,1.011253799999999e-05
7.0,93.0,9.10875634e-07,-0.0019457679549999998,-9.1555948e-07,-6.002799999991125e-07
7.0,94.0,1.1621697949999998e-05,-0.0033977717249999997,-1.3106173399999998e-05,1.8912519999999272e-05
7.0,95.0,-2.38995625e-05,2.6048296e-05,5.853085600000006e-06,-3.5382080000000074e-05
7.0,96.0,-3.033891795e-05,0.002852733795,4.6643260000001174e-07,-9.501680000000835e-06
7.0,97.0,4.00784614e-05,0.001915426115,-3.882940399999988e-06,-2.892788000000102e-05
7.0,98.0,4.97903876e-05,2.76699445e-05,1.986659599999996e-06,-1.0718770000000026e-05
7.0,99.0,2.513448865e-05,-5.2386516500000006e-05,-1.4205047399999997e-05,-5.2733899999998386e-06
7.0,100.0,-8.171397284999999e-05,7.424404999999956e-07,-2.0016007400000083e-05,-9.064929999999758e-06
7.0,101.0,1.7860240799999998e-05,8.700309e-06,-4.506676399999992e-06,-1.344774000000003e-05
7.0,102.0,-0.00241250367,-1.0756469999999989e-06,-1.1370644399999527e-05,-2.9305999999999946e-05
7.0,103.0,0.002868629085,0.0007128323014999999,-8.44154440000238e-06,1.3227390000000268e-05
7.0,104.0,0.00011367709299999998,-1.5455375000000033e-06,-2.1280244000000023e-06,-9.78293000000018e-06
7.0,105.0,-0.000121507807,0.00015506784494999997,-3.5851043999998955e-06,-1.9677881000000035e-05
7.0,106.0,9.27179323e-06,-0.0029602288449999997,3.1815229999999927e-06,-2.5035680000000607e-05
7.0,107.0,1.55480644e-05,-7.5730017e-05,-7.368236399999999e-06,-2.4974200000001035e-06
7.0,108.0,-1.52091161e-05,2.2079906000000005e-05,-1.5531604000000186e-06,-9.791660000000127e-06
7.0,109.0,-1.541938695e-05,1.4292491000000005e-05,-3.3913634000000115e-06,-1.152297999999973e-05
7.0,110.0,-2.3702994349999997e-05,-1.9770525e-05,-4.017539999998281e-08,-2.015799999999866e-06
7.0,111.0,-1.09038134545e-06,0.000463256999,-1.3402065708999995e-05,2.5101399999996584e-06
7.0,112.0,-1.0212153554999999e-05,6.40497505e-05,3.207268499999978e-06,-1.5017129999999947e-05
7.0,113.0,1.940042927e-06,4.496051250000001e-05,-1.4076037339999997e-05,1.380033000000007e-05
7.0,114.0,-1.832583575e-05,-2.4561956500000004e-05,-1.1953443400000004e-05,-2.7066810000000133e-05
7.0,115.0,-2.07001098e-05,-5.187084299999999e-05,9.548737600000012e-06,-2.2823520000000123e-05
7.0,116.0,3.85779888e-06,-0.00021237681420499999,-4.025161799999996e-06,-1.3850595900000012e-05
7.0,117.0,-3.30523335e-05,-0.00022603434234999998,-8.448428400000036e-06,-1.048783299999966e-05
7.0,118.0,1.2520092150000001e-05,0.00321210148,-8.571707399999997e-06,-1.1158579999999243e-05
7.0,119.0,-2.10059946e-05,8.823576549999999e-05,-8.092883999999993e-07,-1.0693889999999899e-05
7.0,120.0,1.0107838760000001e-05,-3.177938399999999e-05,-1.997974760000001e-05,-6.641919999999839e-06
7.0,121.0,1.2542257550000001e-05,-0.001460081045,1.8094926000000102e-06,6.1379199999998186e-06
7.0,122.0,-4.52596441e-06,-6.738378500000001e-05,-1.3949536199999998e-05,-1.9279780000000054e-05
7.0,123.0,-3.7646579e-07,0.00195351123,-1.5177784000000014e-06,-2.4593799999973e-06
7.0,124.0,3.5139528299999996e-05,-1.5052218499999999e-05,-6.196954400000005e-06,8.756290000000285e-06
7.0,125.0,6.688228454999999e-06,8.53451325e-05,-3.5443233000000025e-06,-1.1048810000000048e-05
7.0,126.0,-6.920669994999999e-06,4.495091449999999e-05,-1.0765474999999978e-06,1.8458950000000285e-05
7.0,127.0,-9.841789925e-07,0.0001525483166,-7.360291049999998e-06,-2.271616799999983e-05
8.0,0.0,-4.046897149999999e-06,-0.000907106900000002,-3.197305000000014e-06,-0.00021367399999994494
8.0,1.0,9.315926000000004e-07,1.598370000000047e-05,5.463913999999996e-06,-0.0004661599999999758
8.0,2.0,-1.3367657499999993e-06,2.231909999999941e-05,1.8395000000002723e-08,0.0004529240000000419
8.0,3.0,6.70791299e-06,0.0017241914999999988,-0.00010311104779999998,-0.0004997739999999285
8.0,4.0,-7.51329295e-06,-0.00263389905,0.00011399203899999997,0.00026459700000003647
8.0,5.0,-3.4562388500000006e-06,-8.90385000000115e-06,-8.743165000000002e-06,7.043000000133552e-06
8.0,6.0,3.8899061e-06,-6.0989949999998815e-05,-7.166520000000005e-06,-0.0003334909999998768
8.0,7.0,4.932246659999999e-06,0.002591095899999998,-9.700907200000015e-06,0.0005022780000000711
8.0,8.0,-5.18818217e-06,2.0491650000002692e-05,-9.416593400000016e-06,-0.00022592299999991955
8.0,9.0,-1.1171603165e-05,-5.314315000000229e-05,-8.989497300000004e-06,-0.00046049699999987914
8.0,10.0,0.0006173328010000001,5.5255400000001585e-05,-1.1427539999995723e-06,0.0006579660000001311
8.0,11.0,-0.0004206125485,0.0005474333999999983,-3.951083999999802e-06,2.7328000000090273e-05
8.0,12.0,-4.44473621e-05,-6.827660000000013e-05,-0.00018409007999999996,0.00023474000000016365
8.0,13.0,-4.357808964999999e-05,-0.0019719329000000016,0.00018188430699999988,0.00020903800000008144
8.0,14.0,-8.484896975e-06,3.4400950000000076e-05,-2.55420550000002e-06,-0.00025474899999983544
8.0,15.0,-1.6689195839999998e-05,-7.7882399999998e-05,6.593812000000071e-07,-0.0005771719999998758
8.0,16.0,-7.251614525000001e-06,2.549159999999922e-05,-3.1320564999999973e-06,-0.00010669999999995611
8.0,17.0,-1.7389987574999997e-05,0.003341025249999998,-3.7869415000000206e-06,0.0009799450000001241
8.0,18.0,-4.250944649999999e-06,-9.068710000000296e-05,-1.1038503000000035e-05,-0.00022362199999991986
8.0,19.0,3.8062572600000004e-05,2.773090000000259e-05,-9.931765999999972e-06,-0.0002653459999999059
8.0,20.0,-2.049903e-06,-0.0014545615500000022,-8.605089999999987e-06,-1.8662999999932702e-05
8.0,21.0,5.233470500000001e-07,-5.563899999999969e-05,3.7481969999999874e-06,-0.0001681979999999458
8.0,22.0,1.300569075e-05,0.001609223449999999,-3.668785000000005e-06,7.683500000011527e-05
8.0,23.0,0.0003006201325,-6.93619000000003e-05,3.2135960000001774e-06,0.0002544340000000533
8.0,24.0,-0.001452575505,2.704550000000479e-06,-7.46823400000129e-06,-0.00027981299999995166
8.0,25.0,-0.000124135059,3.588449999998751e-06,-0.00017403761399999995,-0.00016895699999986202
8.0,26.0,-6.714474315e-05,-3.423604999999979e-05,0.00016361540900000003,0.0006119250000001345
8.0,27.0,1.3377485575e-05,-1.0327499999998081e-05,-6.7349455000000135e-06,-2.8303999999920025e-05
8.0,28.0,1.3556674299999999e-05,-0.0010484261499999967,-5.509944000000008e-06,9.468100000010331e-05
8.0,29.0,-5.677673499999992e-07,-0.0008493985000000009,5.307211000000001e-06,0.00016239200000007362
8.0,30.0,-5.583973364999999e-06,8.608714999999972e-05,5.043522699999996e-06,-0.00010427499999984476
8.0,31.0,5.496935385e-06,5.330499999994104e-07,-1.3438016999999892e-06,-0.00032198099999998503
8.0,32.0,4.17234098e-05,5.3510049999997734e-05,-3.9918600000004183e-07,-5.70699999992083e-06
8.0,33.0,1.1358225725e-05,-3.2857450000000656e-05,-1.4398636499999981e-05,-8.987099999998095e-05
8.0,34.0,4.5541349e-06,-0.0026952902500000002,8.852800000000126e-07,0.0001434850000001618
8.0,35.0,2.7973877949999997e-05,-0.002798846800000001,-6.411074999999997e-06,0.0005613200000000733
8.0,36.0,2.0167481799999997e-05,-3.079729999999701e-05,-1.8888320000000234e-06,0.0002786700000000953
8.0,37.0,-1.7382733805e-05,-4.343850000003077e-06,-4.32027009999998e-06,-0.0001550329999999017
8.0,38.0,-2.9709223949999997e-05,-1.4064400000002135e-05,-4.691725000000002e-06,-3.673799999987306e-05
8.0,39.0,-1.0716591565e-05,2.1609300000003696e-05,-4.571409300000002e-06,-6.70319999999079e-05
8.0,40.0,0.0003155040475,-0.0018064457500000007,-9.113039999997797e-07,-1.6692999999911442e-05
8.0,41.0,-0.00199394859,-0.0001634619000000009,-1.621993400000216e-05,0.00012003000000012154
8.0,42.0,-2.5373374575e-05,-0.00012957089999999713,0.0001528175785,-0.00015557399999990837
8.0,43.0,1.1584176735e-05,0.00010033999999999911,-0.0001613363547,2.846600000005333e-05
8.0,44.0,3.0416323050000004e-05,1.0117349999996458e-05,-6.574292999999971e-06,-8.869499999990953e-05
8.0,45.0,6.11001908e-06,-0.00014117355000000005,-7.107649600000011e-06,4.728500000005658e-05
8.0,46.0,-1.3636575303999999e-05,2.168649999999446e-06,-9.07121207999999e-06,0.0005380030000000888
8.0,47.0,2.360887849999999e-06,4.184700000001498e-06,-7.407154999999997e-06,-4.368799999994454e-05
8.0,48.0,-9.15111306e-06,-5.293525000000035e-05,-6.975839199999998e-06,-0.00010772699999984228
8.0,49.0,1.2323419434999999e-05,-0.00037011984999999956,-6.770872699999991e-06,5.375500000005111e-05
8.0,50.0,-3.7521641999999996e-06,0.0011635789,-1.149579999999939e-07,-3.136199999993066e-05
8.0,51.0,-1.6351606305e-05,2.6682799999996898e-05,1.9109318999999978e-06,-6.075999999990282e-05
8.0,52.0,1.8448064999999979e-07,-3.4455999999970927e-06,-5.849421000000011e-06,-2.0251999999915112e-05
8.0,53.0,1.04468342e-05,-2.3372100000002873e-05,-1.1922366e-05,-2.604399999992998e-05
8.0,54.0,-4.0494845000000013e-07,-3.837045000000278e-05,-1.0925130999999991e-05,3.5491000000085336e-05
8.0,55.0,-5.065268585e-05,-1.928640000000044e-05,-6.711616999999973e-06,-3.919999999983658e-05
8.0,56.0,-3.666596764999999e-05,0.0003433622000000025,2.6455170000000302e-06,-7.755599999992312e-05
8.0,57.0,-3.7160576599999995e-05,0.0027119427,-2.7492919999999884e-06,-2.635999999988161e-05
8.0,58.0,8.12596628e-05,-0.0026923953000000016,-3.7991420000000945e-06,0.0006341920000000645
8.0,59.0,1.4980079867500001e-05,0.00012768480000000058,-7.4906933499999965e-06,3.835200000001578e-05
8.0,60.0,-0.0004767231345,5.958599999999689e-06,-5.719244000000058e-06,-7.501399999984558e-05
8.0,61.0,-0.0021981138249999995,1.5648400000000187e-05,-2.1114434000001e-05,1.6256000000096357e-05
8.0,62.0,7.349126324999999e-06,1.3828899999997722e-05,2.5910094999999915e-06,-8.043599999995112e-05
8.0,63.0,-9.454009834999999e-05,-0.0006044480500000003,-2.2197661000000104e-05,0.00016252100000007858
8.0,64.0,-8.905719885e-05,-5.37077000000016e-05,1.912236900000001e-05,-3.6419999999322264e-06
8.0,65.0,-3.755315615e-05,-0.0011958591999999997,-6.20477299999997e-06,-2.7759999999925338e-05
8.0,66.0,2.4946840899999997e-05,0.0008847966499999976,-8.638460000000038e-06,-1.596099999988734e-05
8.0,67.0,-9.679740729999998e-06,-6.507575000000085e-05,2.171721400000012e-06,-7.518499999994292e-05
8.0,68.0,-1.748135179e-05,0.0005893674999999992,1.9645921999999702e-06,3.530200000005992e-05
8.0,69.0,2.7602279999999998e-06,-3.284550000003106e-06,-4.509324000000003e-06,9.008300000008794e-05
8.0,70.0,6.939192500000006e-07,2.7766499999986108e-06,-6.796931000000007e-06,0.0004721050000000732
8.0,71.0,1.4445766589e-05,-1.8031999999999423e-05,-1.0700677799999902e-06,-0.00010649999999997464
8.0,72.0,-2.4828022500000005e-06,-1.83624499999974e-05,-2.8532269999999976e-06,-3.063299999989457e-05
8.0,73.0,6.13154242e-06,-9.400550000002693e-06,-4.91727439999999e-06,0.00013582700000005704
8.0,74.0,-2.59275225e-06,-0.00018447549999999965,7.413578999999985e-06,8.36520000000243e-05
8.0,75.0,1.0955117480000001e-05,4.97144999999765e-06,-1.4663599999982563e-08,-6.132499999990033e-05
8.0,76.0,3.15204065e-06,-4.862789999999888e-05,2.8262499999999286e-07,1.2818000000129613e-05
8.0,77.0,-1.054219174e-05,0.0012734349000000002,8.736651999999987e-07,-7.168799999995172e-05
8.0,78.0,-1.56403932275e-05,-1.595154999999883e-05,-8.603054999999127e-08,6.53530000000249e-05
8.0,79.0,1.4934254907499998e-05,1.4497950000000141e-05,-1.387475815e-05,0.00011248300000000694
8.0,80.0,-1.5539505696999996e-05,-3.2594049999999306e-05,7.767990060000006e-06,1.674700000012935e-05
8.0,81.0,-4.376422879999999e-05,7.478850000000939e-06,7.889276000000019e-06,-8.564699999994567e-05
8.0,82.0,-3.9438904249999996e-05,-0.00010607584999999982,4.114582999999907e-06,-8.776999999883515e-06
8.0,83.0,-6.487210819999999e-06,-0.0016572131000000025,3.8106395999999586e-06,0.00030265600000009546
8.0,84.0,-1.1578916265e-05,0.0027350182499999995,6.698114700000026e-06,0.00036404700000007903
8.0,85.0,-2.85175662e-05,3.617129999999944e-05,2.151514000000084e-06,1.3156000000080072e-05
8.0,86.0,0.0001071836538,0.0012457569499999986,-9.953699999999238e-07,-0.0001010589999998583
8.0,87.0,-0.00025526195949999997,-2.4911350000001928e-05,-3.3392839999998974e-06,2.0107000000060823e-05
8.0,88.0,-0.002190534795,1.4067349999999021e-05,-7.049234000003149e-06,-2.700699999989841e-05
8.0,89.0,0.000565860483,-2.3982799999999922e-05,5.945886000000536e-06,0.00012320200000011034
8.0,90.0,2.8865461099999998e-05,9.172444999999956e-05,-0.00011039408199999997,-3.594899999998998e-05
8.0,91.0,-1.7833361405e-05,-0.00023005244999999876,0.00011290751589999995,6.395900000004394e-05
8.0,92.0,2.9126465100000002e-05,1.9070400000000508e-05,4.278261999999988e-06,-5.9255999999927714e-05
8.0,93.0,-1.75662555e-05,6.396450000000029e-05,6.096787999999987e-06,3.013200000007501e-05
8.0,94.0,6.3386026699999995e-06,5.729730000000009e-05,4.74154259999999e-06,0.00011793400000008333
8.0,95.0,9.77710904e-06,0.0010416611500000013,5.260959199999999e-06,1.1687000000051849e-05
8.0,96.0,-1.0599448695e-05,6.524374999999742e-05,-4.219685900000034e-06,8.673500000010852e-05
8.0,97.0,-5.7630209099999995e-06,5.517845000000115e-05,5.117679799999993e-06,-7.542499999993803e-05
8.0,98.0,8.86884338e-06,-0.0008476641499999965,5.556770400000009e-06,-3.0782999999902354e-05
8.0,99.0,1.8768979500000006e-06,6.514649999998269e-06,4.969380999999991e-06,2.463100000011167e-05
8.0,100.0,1.6811956559999998e-05,-4.466775000000218e-05,2.6035047999999964e-06,0.0002618030000000985
8.0,101.0,-1.2383360819999999e-05,3.1399499999997665e-05,4.94330159999998e-06,8.108000000006664e-05
8.0,102.0,3.3858331000000005e-06,-1.304149999997381e-06,6.597361999999988e-06,-3.941699999992359e-05
8.0,103.0,-4.1662957999999986e-06,-6.77449999999212e-07,6.715829999999988e-06,6.888700000004173e-05
8.0,104.0,5.6792488249999985e-06,3.9786799999998526e-05,9.197505499999995e-06,-3.100599999996539e-05
8.0,105.0,-6.575365000000007e-07,6.289970000000061e-05,7.0042079999999915e-06,0.00015113400000012903
8.0,106.0,1.4840325848499999e-05,2.240529999999758e-05,-7.887816969999996e-06,-3.221999999988497e-05
8.0,107.0,-1.7982828999999998e-06,1.213385000000105e-05,1.1854788000000003e-05,1.2823000000109634e-05
8.0,108.0,-1.2189532065e-05,0.0011826690499999997,8.214536699999994e-06,-7.084899999992149e-05
8.0,109.0,-1.1658657055e-05,0.0002997259499999986,2.4259248999999793e-06,4.722700000002813e-05
8.0,110.0,1.704643772e-05,1.889419999999767e-05,2.2283036000000142e-06,0.00017527600000011298
8.0,111.0,1.800645586e-05,6.111850000003159e-06,1.3742956800000005e-05,5.921000000106562e-06
8.0,112.0,1.4494687512999999e-05,7.593750000001523e-06,4.600459739999988e-06,7.494100000005054e-05
8.0,113.0,-3.129218135e-05,-3.247335000000021e-05,7.303063000000032e-06,3.9245000000003715e-05
8.0,114.0,-7.630929335e-05,-5.638150000000352e-05,9.394233000000008e-06,-3.0173999999907185e-05
8.0,115.0,-0.000190436711,0.002411348550000001,-1.2197539999998767e-06,8.154100000004604e-05
8.0,116.0,6.886879664999999e-05,-0.00011488215000000045,-9.28773000000108e-07,-3.7209999999635027e-06
8.0,117.0,-8.243051699999999e-05,-0.00025223095000000053,1.154738000000015e-06,4.418900000002431e-05
8.0,118.0,-6.144264449999999e-06,3.671890000000143e-05,6.889700000002753e-08,9.293200000006634e-05
8.0,119.0,0.002141402715,0.0010186566499999997,-3.7398340000023038e-06,-3.0056999999854277e-05
8.0,120.0,4.8449601699999995e-05,8.930449999998945e-06,9.918015999999942e-06,3.378700000012876e-05
8.0,121.0,-8.987352485e-05,1.843424999999673e-05,9.592606899999996e-05,-2.1680999999929698e-05
8.0,122.0,2.1211145049999996e-05,2.5726699999996556e-05,-9.1410101e-05,0.000185462000000091
8.0,123.0,-9.194403485e-06,-2.083160000000174e-05,8.698808299999982e-06,2.243600000003537e-05
8.0,124.0,-2.3303469054999997e-05,-8.968900000001431e-06,8.021514899999987e-06,1.690400000010916e-05
8.0,125.0,2.046332331e-05,0.0004898696500000004,5.402661799999981e-06,2.5075000000158994e-05
8.0,126.0,1.0188669800000001e-05,1.6852899999996764e-05,-4.3432759999999904e-06,1.6240000000073553e-05
8.0,127.0,-1.8674893585e-05,7.950100000000092e-06,1.343491029999996e-05,8.88800000013387e-06
9.0,0.0,4.0165246e-06,2.0924274999999997e-05,7.819439999999953e-07,4.0245199999999685e-06
9.0,1.0,-1.0154615150000001e-05,-1.3789898999999992e-05,-3.0351249999999716e-06,3.181280000000096e-06
9.0,2.0,1.3736751999999986e-06,-1.9015022999999996e-05,-9.285760000000498e-07,7.196399999999339e-07
9.0,3.0,4.234800299999996e-06,0.0030688722050000003,0.00020562173399999993,0.0007785746399999973
9.0,4.0,4.3539716999999996e-06,0.00201814074,-0.00020287509600000003,-0.000776567460000001
9.0,5.0,-3.2612815e-06,-8.896052000000001e-06,6.097899999999997e-06,6.049579999999798e-06
9.0,6.0,7.575642350000001e-06,-1.4742575500000008e-05,2.444007000000001e-06,5.834949999999949e-06
9.0,7.0,5.5852347499999995e-06,-2.7145928499999995e-05,-9.911650000000227e-07,-1.41219299999998e-05
9.0,8.0,-1.524737295e-05,-2.1120848999999993e-05,2.946390000000361e-07,2.3737820000000013e-05
9.0,9.0,-1.246041685e-05,-0.0014908542049999998,-2.5041190000000307e-06,3.4529439999999476e-05
9.0,10.0,-0.0004167451375,1.4938678499999994e-05,9.342369999999895e-06,2.8569000000003617e-07
9.0,11.0,-0.0006217831354999999,-0.0001272166289,4.001929999999974e-06,-3.121482200000016e-05
9.0,12.0,-1.229758575e-05,4.392663000000012e-06,7.849769899999998e-05,4.042000000000189e-07
9.0,13.0,-7.756282150000002e-06,-6.886046104999999e-05,-7.667477699999999e-05,5.569900999999889e-06
9.0,14.0,1.5896817699999998e-05,-3.1298030500000004e-05,1.6816259999999678e-06,8.553989999999889e-06
9.0,15.0,7.805865549999999e-06,0.00387717731,-7.966630000000464e-07,-5.963459999999784e-06
9.0,16.0,-2.893740400000002e-06,-2.7306194999999996e-05,2.084684000000037e-06,6.960200000000061e-06
9.0,17.0,-3.4632332000000007e-06,2.5132214500000003e-05,5.730139999999434e-07,1.0103109999999757e-05
9.0,18.0,-1.1722595500000001e-05,-1.5001245000000032e-06,-1.195419999999993e-07,-1.2100689999999853e-05
9.0,19.0,-4.5549132524999994e-05,0.00011264642359999999,2.24466549999995e-06,-8.057447999999774e-06
9.0,20.0,-4.434593699999999e-06,1.0873315e-05,1.631505799999994e-05,1.0612540000000035e-05
9.0,21.0,-8.30185425e-06,1.1086138e-05,6.58648999999998e-07,6.692619999999862e-06
9.0,22.0,2.5114715499999987e-06,-1.1449150000000009e-05,4.381636999999977e-06,4.734959999999903e-06
9.0,23.0,-0.00144069591,1.543609849999999e-05,1.531999999949962e-08,1.3346299999999332e-06
9.0,24.0,-0.0002898093205,0.0018332321000000002,1.0396570000000323e-05,1.146494000000078e-05
9.0,25.0,-2.5233457199999997e-05,7.070951794999999e-05,0.00012160438999999993,1.0239790000001742e-06
9.0,26.0,-1.997226945e-05,-2.463362849999999e-05,-0.00011690810699999995,-6.214409999999925e-06
9.0,27.0,1.05973347e-05,-1.700851749999999e-05,-4.880750000000037e-06,7.5027100000000585e-06
9.0,28.0,-1.3652719799999999e-05,3.149588250000001e-05,-5.84345400000005e-06,4.0304699999999104e-06
9.0,29.0,-6.353478849999998e-06,-3.79362115e-05,2.234106999999988e-06,5.459190000000097e-06
9.0,30.0,-6.9927550499999996e-06,-6.270226500000007e-06,2.6472869999998864e-06,1.1322649999999831e-05
9.0,31.0,-3.9060789000000016e-06,-0.0032720354149999996,7.41377999999972e-07,1.0518840000000054e-05
9.0,32.0,1.588617700000001e-06,0.0021337633999999996,1.5928700000000058e-06,6.0817399999977045e-06
9.0,33.0,1.94364791e-05,-1.4793784500000002e-05,-2.8186139999999906e-06,4.222110000000008e-06
9.0,34.0,2.0249195699999997e-05,3.6789629499999995e-05,-3.290272000000047e-06,8.094630000000185e-06
9.0,35.0,-2.012814645e-05,3.5238501e-05,9.684614999999954e-06,2.399100000000049e-06
9.0,36.0,1.6041127e-06,-3.728285799999999e-05,3.1917659999999327e-06,1.000612000000008e-05
9.0,37.0,-4.7708048595e-05,0.0003412114555,1.5056901000000327e-06,-1.0627700000004714e-06
9.0,38.0,-1.4032030000000138e-07,5.651858500000002e-06,-2.197970000000001e-06,-4.636809999999745e-06
9.0,39.0,5.41940605e-05,1.1399418499999999e-05,2.110891999999921e-06,-5.478869999999996e-06
9.0,40.0,-0.0019749588649999998,-2.1150431499999993e-05,1.3390199999984513e-06,5.493670000000151e-06
9.0,41.0,-0.00029347326199999997,1.2395631499999995e-05,7.985199999999429e-07,1.1719449999999773e-05
9.0,42.0,1.0120991000000014e-06,-2.742556999999999e-06,0.00011593217999999993,1.0874560000000056e-05
9.0,43.0,-8.220853435e-05,0.000300300205,-0.00011251034700000003,-1.669674000000031e-05
9.0,44.0,2.9760101424999997e-05,0.001981031865,8.172634999999393e-07,-2.4769759999999568e-05
9.0,45.0,2.478412965e-05,0.0006547659349999999,1.8587110000000163e-06,5.010834000000144e-05
9.0,46.0,-1.649937735e-05,-9.329149419999999e-05,1.7351469999999538e-06,-1.0130875999999892e-05
9.0,47.0,4.316461299999998e-06,-0.001021502228,3.288725999999966e-06,-4.752499999999747e-06
9.0,48.0,6.492267200000002e-06,2.0308579000000003e-05,1.6645739999999875e-06,-1.6455800000002048e-06
9.0,49.0,-6.164833399999998e-06,2.4673611500000002e-05,2.4030419999999915e-06,-2.578549999999931e-06
9.0,50.0,-3.562656849999998e-06,-3.155901599999999e-05,3.5944869999999436e-06,1.0294519999999994e-05
9.0,51.0,-1.1041623499999999e-05,-8.737573785e-05,3.047793999999998e-06,-4.245146299999998e-05
9.0,52.0,1.0065449399999997e-05,-0.0014347192249999998,1.0725819999999384e-06,5.584944000000014e-05
9.0,53.0,-3.930114600000001e-06,-0.002921545335,-1.6459843999999947e-05,3.8128399999998513e-06
9.0,54.0,1.4273450199999998e-05,-0.0014797348499999998,2.3747999999960115e-08,9.193999999800201e-08
9.0,55.0,-1.416314605e-05,-6.28873336e-05,-7.3154930000000175e-06,2.221851999999981e-06
9.0,56.0,2.01502139e-05,-6.39846656e-05,7.76366999999996e-06,2.0891999999976147e-08
9.0,57.0,-9.776927700000001e-06,1.5502849999999899e-06,-6.963500000000258e-07,4.982019999999866e-06
9.0,58.0,3.643720249999999e-06,1.5125709000000005e-05,5.326802999999941e-06,-3.891040000000104e-06
9.0,59.0,0.000303625145,-1.7598325000000053e-06,2.322099999999745e-06,8.81791000000011e-06
9.0,60.0,-0.0001427705905,-0.0006669783855,-1.2834699999998508e-06,3.07969999999711e-07
9.0,61.0,4.5449777405e-05,-0.00037242883999999996,4.694418999999165e-07,9.003600000000604e-07
9.0,62.0,0.002224206215,4.32474825e-05,2.4568199999988557e-06,-3.555270000000007e-06
9.0,63.0,-6.927784205e-05,3.5139900500000004e-05,-0.0001635683810000001,2.889569999999991e-06
9.0,64.0,-0.00014360471355,0.0009297925295000001,0.0001611186089999999,9.219729999999881e-06
9.0,65.0,5.150212525e-05,-1.4763880500000004e-05,7.277070000000166e-07,1.05895099999998e-05
9.0,66.0,2.2474440699999997e-05,-4.870378999999996e-06,-4.257054000000009e-06,-9.887200000002379e-07
9.0,67.0,2.8926362279999996e-05,-6.544706244999999e-05,8.113703999999497e-07,4.6535889999999e-06
9.0,68.0,6.783100550000001e-06,-4.863763500000009e-06,-8.603870000000071e-07,1.4738500000000365e-06
9.0,69.0,-1.566705795e-05,-0.0019676444249999998,1.426519000000016e-06,1.4866400000005653e-06
9.0,70.0,-5.141401950000001e-06,0.0009383850019999999,3.4143309999999994e-06,-1.263220000000467e-06
9.0,71.0,2.3045941449999997e-05,0.00012203479525000001,1.4469489999999468e-06,4.110884999999918e-06
9.0,72.0,2.4633493549999995e-05,0.000689498816,1.3821829999999331e-06,-7.97620000000151e-07
9.0,73.0,1.3673583999999999e-05,3.8846754499999994e-05,1.7545651999999962e-05,4.904890000000149e-06
9.0,74.0,1.5693577499999979e-06,-6.6491705e-06,-7.023170000000506e-07,3.367000000003791e-08
9.0,75.0,-2.07942722e-05,-1.7793983000000003e-05,2.0159020000000242e-06,3.918639999999765e-06
9.0,76.0,-3.885864999999999e-06,2.395108250000001e-05,-8.616480000000709e-07,-5.563430000000111e-06
9.0,77.0,-4.096156239e-05,-5.260938349999999e-05,5.807034199999969e-06,9.599250000000159e-06
9.0,78.0,2.0855270299999996e-05,5.68468945e-05,-1.6538780000000455e-06,2.018729999999949e-06
9.0,79.0,8.992440249999999e-06,0.0030039567299999996,1.0352989999999446e-06,-6.254860000000925e-06
9.0,80.0,-1.684919495e-05,0.0002398031225,1.079897000000025e-06,-3.5934499999995065e-06
9.0,81.0,-5.63647537e-05,-9.299974999999994e-06,6.348838000000094e-06,-9.464599999998294e-07
9.0,82.0,2.47889449e-05,6.61850859e-05,5.3131539999999596e-06,8.426979999998972e-07
9.0,83.0,3.3903899349999994e-05,-3.4646222999999997e-05,4.471708999999949e-06,4.509800000000015e-06
9.0,84.0,-2.372055285e-05,6.96052499999995e-07,3.700273000000018e-06,7.108729999999928e-06
9.0,85.0,2.880706899999998e-06,-3.6414690500000006e-05,-3.486800000006378e-08,-3.3018300000000244e-06
9.0,86.0,0.0005884174795,-4.633359349999999e-05,3.6831499999995473e-06,7.005189999999996e-06
9.0,87.0,0.00010050501764999999,0.0008038773064999999,9.587469999999524e-07,-9.91499000000057e-06
9.0,88.0,-0.0005226723624999999,-9.134268119999998e-05,-2.0662999999928954e-07,4.4888240000001575e-06
9.0,89.0,-0.0021286689299999995,-7.54743737e-05,6.147199999977916e-07,2.628174000000032e-06
9.0,90.0,0.00010397180984999999,0.000984926304,-6.099711700000002e-05,6.991819999998973e-06
9.0,91.0,6.694709525e-05,0.0001821638344,6.202943499999989e-05,5.474679999995597e-07
9.0,92.0,-1.5635640249999998e-05,2.4565774000000003e-05,-2.8708269999999964e-06,4.961519999999787e-06
9.0,93.0,5.71036299e-05,0.0006275093349999999,-1.471733999999984e-06,3.83806000000045e-06
9.0,94.0,-7.58392315e-06,-0.00031793112699999996,2.3729909999999737e-06,-7.5352599999997605e-06
9.0,95.0,-7.831776549999998e-06,-1.0795831999999998e-05,2.579436999999951e-06,5.534399999999625e-07
9.0,96.0,1.457962249999999e-06,2.2733383000000002e-05,1.1005318999999939e-05,3.3295799999997634e-06
9.0,97.0,-3.868107649999998e-06,-7.3185295000000036e-06,-4.2947100000006143e-07,6.278889999999875e-06
9.0,98.0,9.132748000000024e-07,5.46051225e-05,3.5362799999999425e-07,7.0989099999997965e-06
9.0,99.0,-1.29470578e-05,-1.8253685499999998e-05,7.926039999999973e-07,-4.325069999999953e-06
9.0,100.0,6.200633000000009e-07,-2.9692683e-05,6.670019999999959e-07,-2.2593400000001046e-06
9.0,101.0,-1.1563326449999997e-05,0.0019151967749999998,1.800600999999922e-06,1.798839999999908e-06
9.0,102.0,1.0120471349999999e-05,-4.613364549999999e-05,1.1891499999994833e-07,4.304530000000068e-06
9.0,103.0,-1.4153329899999998e-05,4.823643000000003e-06,2.4483999999961797e-08,-2.4073399999997853e-06
9.0,104.0,1.0816345599999996e-05,0.00030047333299999996,-3.384168000000041e-06,3.786260000000079e-06
9.0,105.0,-4.514524649999998e-06,-2.63142175e-05,3.551086999999889e-06,4.25410000000005e-07
9.0,106.0,2.2191191999999997e-05,-3.0321428500000002e-05,-1.4123540000000263e-06,5.41116999999997e-06
9.0,107.0,-4.432873949999999e-06,1.5155559e-05,-6.269750000000855e-07,6.965099999999963e-06
9.0,108.0,3.2345589000000024e-06,-6.0032556250000004e-05,5.486057999999982e-06,2.519404999999873e-06
9.0,109.0,1.7116060149999998e-05,9.135912355e-05,3.267548999999994e-06,5.246370999999977e-06
9.0,110.0,-6.0600784999999985e-06,0.00226607724,3.636901999999919e-06,-2.052459999998595e-06
9.0,111.0,-7.076603149999999e-06,1.7836568000000004e-05,4.161250999999958e-06,5.221819999999836e-06
9.0,112.0,1.896554815e-05,-0.00013262136515,-2.0242270000000052e-06,1.3681829999999067e-06
9.0,113.0,-1.334349395e-05,0.000669997922,-1.5311230000000803e-06,-5.328100000000982e-06
9.0,114.0,8.078393409999999e-05,0.0004005079755,1.6165779999999055e-06,4.133069999999905e-06
9.0,115.0,-7.13322915e-06,-6.024420000000011e-07,-1.3984530000000625e-06,-3.546699999999963e-06
9.0,116.0,0.000293630007,7.891380499999995e-06,-3.305640000000081e-06,3.7326300000003117e-06
9.0,117.0,-6.253503235e-05,-6.509234999999916e-07,6.323329999999128e-07,4.192649999999953e-06
9.0,118.0,-3.0142941869999996e-05,-1.5949705000000001e-06,-7.262054000000541e-07,-7.654700000002059e-07
9.0,119.0,-6.174739149999998e-05,3.0566822e-05,-8.977320000000988e-07,5.384680000000143e-06
9.0,120.0,0.002118494775,-0.0006219529485,-9.557800000016198e-07,3.346299999994347e-07
9.0,121.0,7.32122124e-05,2.7189383500000006e-05,-8.132827999999962e-06,-2.346099999999052e-07
9.0,122.0,0.000170357349,2.5209299000000003e-05,7.582159999999721e-06,5.618099999999924e-06
9.0,123.0,-1.686285355e-05,2.910732e-05,2.774389999999848e-07,-1.6924000000015694e-07
9.0,124.0,8.865773600000002e-06,0.0009483302245,2.4171600000000014e-06,5.30423000000041e-06
9.0,125.0,-2.27207673e-05,-8.435317000000007e-06,2.231535999999958e-06,4.850439999999863e-06
9.0,126.0,4.2958699925e-05,7.752673000000004e-06,-1.2478486499999955e-05,-1.9335600000000353e-06
9.0,127.0,-1.0235774199999998e-05,1.1871916999999994e-05,7.594239999999157e-07,9.292800000001048e-07
10.0,0.0,-3.7922650000000016e-07,5.723639999999488e-07,3.2644300000000034e-06,-3.820799999995692e-07
10.0,1.0,1.3141080299999997e-06,3.9608865000000044e-06,4.376644400000009e-06,-1.1494249999999401e-05
10.0,2.0,1.45188574e-06,0.000704709490295,3.2536990000000034e-06,2.6647514100001255e-05
10.0,3.0,1.2585847399999998e-06,-1.0053434500000019e-05,-4.150454399999995e-06,-2.4748099999996128e-06
10.0,4.0,-2.6718342945e-06,-1.908891100000005e-05,-9.85967909999999e-07,7.86612000000064e-06
10.0,5.0,-4.260198433e-06,-5.041466499999987e-06,-2.731351539999995e-06,-8.13570999999894e-06
10.0,6.0,-2.180889365e-06,0.0012547721754999999,5.118622500000002e-06,2.0113409999999838e-05
10.0,7.0,6.329003999999991e-08,5.8222309e-05,5.961347400000003e-06,-2.137999999999131e-06
10.0,8.0,-4.1771465375e-06,1.2918737999999993e-05,-1.830946499999943e-07,-1.1389099999999432e-05
10.0,9.0,4.568357755e-06,-3.1033542500000013e-05,1.1552085500000003e-05,-3.442349999999507e-06
10.0,10.0,5.61297813e-06,-0.0012853838494999998,-8.895722600000005e-06,-3.93056700000009e-05
10.0,11.0,5.766417650000001e-07,0.00017650397999999996,-6.2993040999999916e-06,6.869172000000048e-05
10.0,12.0,1.6741204749999996e-06,-3.4431050000001504e-07,-5.4562052999999955e-06,-3.3535899999985563e-06
10.0,13.0,-6.660607935e-06,8.901324000000008e-06,3.000730900000012e-06,2.887204000000107e-05
10.0,14.0,-6.899673434999999e-05,0.0013557203865000001,-4.7260479999997616e-07,6.978390000000866e-06
10.0,15.0,0.0002044018295,-3.51868149999999e-06,-4.9981937999999e-06,-4.550249999998813e-06
10.0,16.0,1.190560591e-05,-2.9131310000000228e-06,-3.0498895999999977e-06,-4.244819999999252e-06
10.0,17.0,-6.13578495e-06,2.861619199999995e-05,3.6536960000000116e-06,7.784700000000988e-06
10.0,18.0,3.3099688500000007e-07,0.00076285606665,2.573419900000004e-06,3.908058700000135e-05
10.0,19.0,-7.18528115e-07,-9.4025481e-05,3.0702011000000013e-06,9.658260000000214e-06
10.0,20.0,1.100604155e-06,-4.877677049999995e-05,4.813648700000007e-06,-2.5049089999999065e-05
10.0,21.0,5.966022549999999e-07,-6.4671729999999636e-06,-2.1229390999999945e-06,-5.278059999999542e-06
10.0,22.0,-2.7493487249999997e-06,-1.019166850000001e-05,-7.61096389999999e-06,7.745490000001267e-06
10.0,23.0,3.9386956835e-06,9.48906949999997e-06,-7.324731299999956e-07,-8.712249999998587e-06
10.0,24.0,-5.99608161e-06,-3.9623382000000015e-05,5.349301600000001e-06,1.808480000001504e-06
10.0,25.0,4.772538550000001e-07,0.0006453726070500001,-3.7445869999999156e-07,1.156237900000181e-05
10.0,26.0,-6.76997861e-06,-0.001629418049,4.768426400000002e-06,-7.810460000000242e-06
10.0,27.0,1.3763539349999999e-05,8.141842000000026e-06,2.307945200000004e-06,-1.525713999999962e-05
10.0,28.0,4.435418519499999e-06,-5.794849999999957e-06,-1.9507100099999974e-06,-1.4187599999991236e-06
10.0,29.0,0.00044054433949999996,-0.00011478534400000001,-7.126537999996425e-07,1.1811640000000503e-05
10.0,30.0,-0.00023695471699999998,-0.0009159331205,-3.1532038000000842e-06,-2.258569000000048e-05
10.0,31.0,2.1168686749999998e-05,-2.6149755000000314e-06,2.0511071999999983e-06,1.3448590000001377e-05
10.0,32.0,1.910179315e-05,-2.9245093499999974e-05,-3.070000799999958e-06,8.25723000000099e-06
10.0,33.0,2.1726660549999998e-06,1.3861511999999995e-05,7.464111900000006e-06,-1.1417279999999587e-05
10.0,34.0,-3.296316852e-06,-2.9532505500000014e-05,-2.423369959999995e-06,-8.585749999999902e-06
10.0,35.0,3.316162016e-06,-1.2838781499999969e-05,-8.149822800000032e-07,2.090590000001005e-06
10.0,36.0,-5.136112410000001e-06,-3.37137315e-05,1.5806438e-06,-8.606909999999918e-06
10.0,37.0,2.8979856624999996e-06,-1.119163500000025e-06,6.899456049999999e-06,4.642690000001593e-06
10.0,38.0,1.1069167049999999e-06,0.0004719057365,1.0641069900000009e-05,9.890390000000271e-06
10.0,39.0,3.79831116715e-06,-0.0006318212828499999,-4.660069256999988e-06,1.868486300000136e-05
10.0,40.0,5.282061645e-06,-7.646890499999953e-06,-4.888793500000003e-06,-1.3523099999990151e-06
10.0,41.0,1.5357596749999997e-06,-1.8136117500000063e-05,2.368384700000004e-06,-6.671029999999259e-06
10.0,42.0,-1.643180375e-06,-1.8254829999999982e-06,3.299041100000006e-06,-4.86995999999986e-06
10.0,43.0,2.21539596e-06,-0.0004301840975,-1.260007599999995e-06,8.68845700000012e-05
10.0,44.0,1.05314311e-06,0.000115505948,3.1236260000000676e-07,-3.2103999999993412e-06
10.0,45.0,-9.15149414e-06,-0.00040319710050000003,-2.17752099999998e-06,-6.936488999999918e-05
10.0,46.0,-6.542088974999999e-06,-0.0013720691515000001,-3.2267723000000005e-06,-1.8237099999991948e-06
10.0,47.0,-1.0968934349999998e-06,2.0965768499999992e-05,6.468447000000008e-07,1.674637000000149e-05
10.0,48.0,-0.0007270634419999999,-1.931137049999996e-05,1.581196200000159e-06,-7.15682999999882e-06
10.0,49.0,-0.000128867123,-1.895238850000001e-05,3.5682762000000282e-06,-5.904869999999982e-06
10.0,50.0,-5.718860599999999e-07,9.468702999999954e-06,2.9954306000000023e-06,-5.905199999998934e-06
10.0,51.0,-3.7317514807e-06,0.000580116433,-1.8825649859999962e-06,4.179260000000975e-06
10.0,52.0,1.363917795e-05,-0.00011047739400000002,6.55939200000015e-07,4.1942600000001607e-05
10.0,53.0,5.641557795e-06,4.626426250000004e-05,3.237912899999999e-06,2.930587000000121e-05
10.0,54.0,-6.387098204999999e-06,-6.768199499999989e-06,7.834515100000014e-06,-6.019074999999954e-05
10.0,55.0,-3.4396501239999994e-06,0.0004841313955,-4.487437199999899e-07,1.3131210000000777e-05
10.0,56.0,-3.988232897999999e-06,-8.206425000000032e-06,9.695835600000094e-07,-1.2271299999999347e-05
10.0,57.0,5.818125315000001e-06,1.9997571000000014e-05,-4.3998709999999674e-07,2.3826200000012544e-06
10.0,58.0,-2.4492070649999995e-06,-5.396522000000029e-06,-3.2446656999999912e-06,-1.0483159999998696e-05
10.0,59.0,1.16164557e-06,-1.3842941000000015e-05,1.0141064800000001e-05,-7.370579999998527e-06
10.0,60.0,-4.2692912399999995e-06,-7.761801450000002e-05,7.1965458000000065e-06,4.865650000000277e-06
10.0,61.0,-7.89923414e-06,0.00020170126500000004,8.646822999999993e-06,-1.9103799999988745e-06
10.0,62.0,-5.901577829999999e-06,0.000403572692,-7.556251399999991e-06,1.7709080000000425e-05
10.0,63.0,-3.082983632e-06,-4.86378550000003e-06,1.302799040000001e-06,-1.559689999998696e-06
10.0,64.0,-3.2538566409999996e-06,-1.0919676500000043e-05,1.6337426200000093e-06,-3.8007699999995626e-06
10.0,65.0,6.471721e-08,-8.24724999999994e-07,5.023762000000015e-07,5.381619999999631e-06
10.0,66.0,-2.4028879699999997e-06,1.2539885499999995e-05,3.8754352000000085e-06,-9.542109999999475e-06
10.0,67.0,2.2618564799999996e-06,1.4974403999999994e-05,1.5314552000000042e-06,-8.327559999999418e-06
10.0,68.0,-9.22442908e-06,3.147454949999998e-05,-1.4524642000000055e-06,-1.7228699999988083e-06
10.0,69.0,1.2933620175000001e-05,0.000447109699,5.623170000002518e-08,-1.6593659999998913e-05
10.0,70.0,-5.900085839999999e-06,0.001000182246,3.3101750000000094e-06,-4.420199999998727e-06
10.0,71.0,-0.0008584984769999999,-0.0002258634455,-1.3704837999991895e-06,1.6451410000001837e-05
10.0,72.0,-0.000162985157,2.616767999999984e-06,3.8515762000001615e-06,9.149480000001404e-06
10.0,73.0,7.66924534e-06,1.1730345000000015e-05,1.994464999999998e-06,-4.25595999999892e-06
10.0,74.0,-9.366245585e-05,1.2426914499999984e-05,1.3344892000001e-06,-8.786929999999962e-06
10.0,75.0,-1.987401935e-05,3.468759699999999e-05,2.2371551999999916e-06,-4.269020000000132e-06
10.0,76.0,-1.986827565e-05,-0.000407278814,-7.373878799999969e-06,1.0958840000001018e-05
10.0,77.0,-4.1398006004999995e-06,-8.92608599999997e-06,1.0450112100000027e-06,-3.8074599999993937e-06
10.0,78.0,1.028592059e-05,7.733866000000065e-06,-8.019980000000021e-07,-1.835099999999219e-06
10.0,79.0,-2.27009941e-06,3.29201535e-05,8.391116199999999e-06,-4.023129999997933e-06
10.0,80.0,7.81775272e-06,-0.0003457509244999999,-1.0814334000000078e-06,-7.666369999999202e-06
10.0,81.0,2.8774039315e-06,-1.2887275000000528e-06,-1.2446007699999993e-06,9.058670000000513e-06
10.0,82.0,-2.2548965249999998e-06,-0.00024857508349999995,4.479408700000008e-06,1.6600010000000306e-05
10.0,83.0,-9.666296639999999e-06,7.184918500000007e-06,-5.187629999999987e-07,-8.079689999998083e-06
10.0,84.0,-4.026232897499999e-06,-4.6281254999999834e-06,1.3882267500000027e-06,-1.2767410000000266e-05
10.0,85.0,-6.5195964299999985e-06,-1.0428530999999995e-05,9.245028000000127e-07,-7.609960000000446e-06
10.0,86.0,9.043842165e-06,1.284326700000003e-05,3.3718149999999756e-07,-6.350059999999995e-06
10.0,87.0,-3.0428507555000005e-06,-1.5578519500000003e-05,3.87972091e-06,1.9814630000001488e-05
10.0,88.0,2.721919799999998e-07,-9.601810999999976e-06,7.599711000000003e-06,-9.34631999999902e-06
10.0,89.0,4.836376349999999e-06,-0.00012708647049999999,8.025780000000096e-07,-3.5294099999991194e-06
10.0,90.0,1.0830285225e-05,-1.2836368999999986e-05,-6.845892999999803e-07,7.152880000001051e-06
10.0,91.0,4.670665125e-06,-1.3741648500000014e-05,3.7476803000000083e-06,5.494999999998156e-08
10.0,92.0,2.361286955e-06,0.00013862815350000003,4.014217700000004e-06,3.0290700000012794e-06
10.0,93.0,-2.3234767649999998e-06,2.7443225000000525e-06,1.797318700000005e-06,1.3608890000000529e-05
10.0,94.0,5.82240639e-06,-3.185347499999971e-06,3.018418999999997e-06,-7.109949999998848e-06
10.0,95.0,-9.831537679999998e-06,9.12708900000002e-06,2.6505637999999992e-06,-9.370579999998846e-06
10.0,96.0,-1.2390851385e-05,3.518957999999983e-06,2.5127999000000004e-06,-3.445379999998513e-06
10.0,97.0,-9.767937449999998e-07,-1.2616807499999974e-05,7.911589000000015e-07,-1.0678369999999843e-05
10.0,98.0,7.481557264999999e-06,-4.490508199999999e-05,1.4440815000000164e-06,-2.028280000000075e-06
10.0,99.0,1.0992909579999999e-05,0.0003488411285,3.2218457999999914e-06,2.049595000000082e-05
10.0,100.0,0.000270828527,0.000698017857795,3.7107961999999897e-06,-7.426358999998234e-07
10.0,101.0,-0.000870576696,2.0877546999999993e-05,-3.1154437999999906e-06,7.127920000001311e-06
10.0,102.0,-1.668106775e-05,-0.00015468413899999997,-2.1613707999999887e-06,4.026379999999855e-06
10.0,103.0,2.703847804e-06,6.4069300000000305e-06,8.194558799999998e-07,-5.008899999999795e-06
10.0,104.0,5.761498014999999e-06,1.781903749999996e-05,1.7215090000001183e-07,7.190310000000837e-06
10.0,105.0,2.1245344299999996e-05,4.231782499999984e-06,9.011301999999956e-07,-1.4134489999999621e-05
10.0,106.0,-6.301577539999999e-06,1.3609781000000008e-05,9.747147600000009e-06,-9.87551999999999e-06
10.0,107.0,-8.7511557e-07,-0.00015729130700000002,1.172286000000005e-06,1.9528560000001005e-05
10.0,108.0,-4.648597224999999e-06,3.1994894999999492e-06,4.185767000000049e-07,-7.431729999999484e-06
10.0,109.0,5.401569100000001e-07,-7.969968999999995e-06,1.8419612000000046e-06,-3.577919999998271e-06
10.0,110.0,-2.4779136049999997e-06,9.805930500000055e-06,1.6332469000000087e-06,-5.214309999999487e-06
10.0,111.0,5.77285065e-06,-2.3910394500000002e-05,4.13462000000053e-08,-2.9954099999983555e-06
10.0,112.0,-2.2804432500000004e-07,0.000174115631,3.125254700000004e-06,-9.138699999998807e-06
10.0,113.0,6.956728399999999e-06,-1.06900899999995e-06,-5.380757999999849e-07,2.0603520000001015e-05
10.0,114.0,-5.318665100000001e-07,-1.2340022000000041e-05,2.0498800000005654e-08,5.946180000000798e-06
10.0,115.0,2.809858850000001e-07,4.618068000000056e-06,3.1717517000000063e-06,-9.792239999999097e-06
10.0,116.0,-2.795500000002733e-11,1.0224191499999983e-05,9.120938100000005e-06,2.9419530000000244e-05
10.0,117.0,6.7206952899999995e-06,6.961298000000005e-06,1.6084340000000093e-06,-7.33721999999847e-06
10.0,118.0,3.2567690364999995e-06,1.56835405e-05,4.045460530000005e-06,1.954450000000724e-06
10.0,119.0,5.326437725e-06,7.007635499999977e-06,4.913032899999998e-06,-2.6269899999989558e-06
10.0,120.0,-4.77987625e-06,3.9169009999999585e-06,-1.7811441999999973e-06,1.2934540000000858e-05
10.0,121.0,7.51945585e-06,1.9986473000000016e-05,2.2010331999999953e-06,2.5272000000092814e-07
10.0,122.0,-6.19487845e-06,-8.515528099999998e-05,2.725039200000002e-06,-1.6264559999998998e-05
10.0,123.0,-8.911878715e-06,-3.814335000000045e-06,7.493704999999962e-07,-3.3028599999990597e-06
10.0,124.0,-2.9590260734999997e-06,7.659954999999629e-07,3.3282278700000066e-06,3.984090000001328e-06
10.0,125.0,1.98307829e-06,-8.491656500000017e-06,2.9843930000000125e-06,5.621210000001253e-06
10.0,126.0,8.181498550000002e-07,0.000318189796,6.13801900000004e-07,3.942000000000647e-06
10.0,127.0,4.1794652195e-06,-0.000135759652,9.363487900000002e-07,5.154800000000921e-06
11.0,0.0,9.364180750000003e-07,1.2183088500000004e-05,1.7269201000000004e-06,1.246328999999974e-05
11.0,1.0,-1.1097294999999996e-06,-0.0006572549365,-1.2596845999999932e-06,8.094470000000283e-06
11.0,2.0,1.4071258649999997e-06,-4.537358499999998e-06,1.988859500000014e-06,8.774330000000165e-06
11.0,3.0,-6.800131250000002e-07,7.391042500000011e-06,-6.434979899999996e-06,7.141009999999963e-06
11.0,4.0,1.1821867449999998e-06,8.516248000000006e-06,-6.460530699999995e-06,1.3612199999999703e-05
11.0,5.0,1.063415035e-06,0.000464331301,3.790613100000009e-06,1.5969819999999548e-05
11.0,6.0,-2.6465983549999994e-06,-1.622061499999987e-06,-6.364565499999991e-06,9.973049999999847e-06
11.0,7.0,-1.5211357900000002e-06,-1.45473175e-05,2.532662800000002e-06,8.995489999999942e-06
11.0,8.0,2.210073075e-06,-0.0017553428099999998,9.276639000000023e-07,4.72348000000078e-06
11.0,9.0,2.709517295e-06,6.9862859999999995e-06,-4.221363700000001e-06,2.306589999999988e-05
11.0,10.0,-6.15001993e-06,1.8587587500000004e-05,-1.1010258199999997e-05,-2.0159499999999443e-06
11.0,11.0,-4.224650679999999e-06,1.3815342499999989e-05,-6.927037599999998e-06,9.871899999999818e-07
11.0,12.0,-1.67895728e-06,-0.000788113244,-7.231036799999999e-06,-7.932940000000353e-06
11.0,13.0,7.158928749999998e-07,4.277485249999999e-05,-1.473756299999993e-06,1.4358329999999803e-05
11.0,14.0,-0.00020484748699999998,-5.696931999999997e-06,-8.71867679999992e-06,4.499719999999872e-06
11.0,15.0,-6.798394354999999e-05,8.216988e-06,-3.167389800000002e-06,1.3175139999999663e-05
11.0,16.0,-8.586865434999999e-06,0.0006446098684999999,1.8994919000000038e-06,9.268970000000452e-06
11.0,17.0,1.3596551399999999e-05,-1.485134e-05,-7.342988799999999e-06,-4.221419999999919e-06
11.0,18.0,2.8129244999999997e-06,7.804159499999998e-06,2.5011240000000084e-06,-2.778900000000326e-07
11.0,19.0,7.687706300000002e-07,3.810049499999998e-06,-2.9568467999999963e-06,2.6136789999999803e-05
11.0,20.0,-3.9027415755e-06,2.261027600000001e-05,-1.2284828999999728e-07,1.9747060000000027e-05
11.0,21.0,-3.6430129725e-06,0.001851681655,-1.8478374999999837e-07,7.1609800000025665e-06
11.0,22.0,5.162643544000001e-06,6.53037155e-05,-7.160054320000007e-06,1.1437270000000145e-05
11.0,23.0,-2.372911435e-06,-0.0005916887995,-7.5384410999999925e-06,6.969090000000757e-06
11.0,24.0,1.2792789749999996e-06,-1.0328036000000009e-05,2.930557899999999e-06,1.7220999999997844e-06
11.0,25.0,7.201064350000003e-07,-3.098989999999991e-06,-3.6098512999999957e-06,6.216299999999962e-06
11.0,26.0,4.539799551e-06,3.8727805000000114e-06,2.1030880200000025e-06,6.293149999999849e-06
11.0,27.0,-3.283370635e-06,-0.000112743358,-5.423595899999998e-06,4.575579999999683e-06
11.0,28.0,4.1533018655e-06,-3.763109499999994e-06,7.661771100000043e-07,7.010189999999838e-06
11.0,29.0,0.000233743066,3.6057539999999927e-06,-2.975836799999902e-06,7.414980000000006e-06
11.0,30.0,0.00043762195499999994,8.829098000000004e-06,-4.081256800000037e-06,5.193299999999887e-06
11.0,31.0,-4.627362212e-06,1.9767525000000046e-06,-7.133777759999994e-06,1.6194769999999903e-05
11.0,32.0,8.319298955e-06,1.981697499999998e-06,1.487063000000088e-07,5.578269999999903e-06
11.0,33.0,-8.554273829999999e-06,-0.0008326357694999998,3.6051718000000093e-06,1.0190470000000542e-05
11.0,34.0,-8.95586941e-06,1.0044307e-05,-5.411462599999994e-06,5.262240000000007e-06
11.0,35.0,2.556675235e-06,1.63589425e-05,-3.7031006999999947e-06,9.675729999999593e-06
11.0,36.0,-1.15034025e-06,0.000645876604,-2.6989427999999936e-06,5.260519999998342e-06
11.0,37.0,1.5748717549999999e-06,-7.444897500000014e-06,-7.75766229999999e-06,1.5032829999999893e-05
11.0,38.0,2.4539257749999995e-06,9.496912500000015e-06,1.6388811000000027e-06,8.267889999999932e-06
11.0,39.0,-4.9037455864999995e-06,-1.672740599999999e-05,5.465635330000005e-06,5.001959999999946e-06
11.0,40.0,-4.4555272355e-06,-0.00012171262134999998,-3.2260388899999906e-06,-9.620152999999773e-06
11.0,41.0,-3.511693599999999e-07,0.0003013100125,3.0752600000000036e-06,2.145526999999995e-05
11.0,42.0,3.335068875e-06,0.0014731077649999997,1.5469010000000978e-07,2.135798000000232e-05
11.0,43.0,-5.125913907499999e-06,-9.954825000000014e-06,-3.024075249999993e-06,-4.424660000000083e-06
11.0,44.0,-7.357476759999999e-06,2.1413533000000008e-05,-4.7650935999999974e-06,3.451023999999996e-05
11.0,45.0,-2.07141011e-06,1.4939099999999933e-06,-3.239518800000001e-06,-3.0028400000000066e-05
11.0,46.0,-2.209517505e-05,7.742513500000003e-06,-3.864765800000001e-06,3.172886999999995e-05
11.0,47.0,-1.0576096804999999e-05,2.3859469999999955e-06,-3.149370699999997e-06,5.674840000000004e-06
11.0,48.0,0.000134459285,0.00030109261899999995,5.363432000000315e-07,8.10585999999963e-06
11.0,49.0,-0.0007228182795,-3.255380699999999e-05,-2.7858668000003144e-06,2.5830200000000947e-06
11.0,50.0,8.766022594999999e-06,-1.05953305e-05,-7.650462899999998e-06,9.389609999999988e-06
11.0,51.0,1.3225807525e-05,8.1039395e-05,-1.4917082999999876e-06,-5.394660000000177e-06
11.0,52.0,1.1480509855e-05,0.00033611417349999994,-4.035863699999984e-06,1.8123749999999672e-05
11.0,53.0,1.16790266e-06,-0.00027783117815,-1.3413773999999936e-06,6.732503000000139e-06
11.0,54.0,-3.885486406999999e-06,0.00024069797305,5.572790540000008e-06,1.3412009999998196e-06
11.0,55.0,-4.3432234869999995e-06,-1.3265649999999994e-05,-4.190699659999993e-06,1.9101600000000247e-06
11.0,56.0,-8.061754999999888e-09,-0.000695125565,-2.7027690999999927e-06,-2.4827600000000335e-05
11.0,57.0,4.528003364245e-06,6.87467815e-05,-1.8433997150999905e-06,2.980464999999966e-05
11.0,58.0,3.0057897e-06,-2.2256318500000013e-05,-3.560203199999998e-06,1.8749409999999964e-05
11.0,59.0,3.2031856159999996e-06,4.73345535e-05,1.143809592e-05,8.94086999999993e-06
11.0,60.0,5.589676477e-06,8.046111499999999e-06,-8.48018925999999e-06,1.117356999999979e-05
11.0,61.0,3.1050390115e-06,3.2456290000000077e-06,1.1694048429999999e-05,-1.709066000000014e-05
11.0,62.0,5.09836505e-07,-2.558357000000005e-06,-9.755255699999996e-06,1.0239259999999862e-05
11.0,63.0,1.2300470850000003e-06,1.488437350000001e-05,-6.445690900000004e-06,1.0530499999999405e-06
11.0,64.0,-4.3569486000000027e-07,-4.6621439e-05,-1.2448993999999984e-06,5.781999999993161e-08
11.0,65.0,-9.879218050000001e-07,-0.0006589479330000001,-1.4279562999999994e-06,-1.5203719999999894e-05
11.0,66.0,-3.5684724180000003e-06,-0.0009320625629999999,-2.326713239999997e-06,3.03065399999991e-05
11.0,67.0,7.865945739999999e-06,-0.0002394514996,-3.338439999999991e-06,7.3910720000000164e-06
11.0,68.0,8.4332639e-06,-8.567446999999997e-06,-1.1564207999999995e-06,4.101919999999691e-06
11.0,69.0,-6.3921021599999995e-06,1.1386015000000037e-06,-1.2641455999999891e-06,-3.210627000000033e-05
11.0,70.0,-2.269406725e-05,1.4129914e-05,-1.107073800000014e-06,6.164932000000006e-05
11.0,71.0,-0.000156439201,-1.1421065000000084e-06,1.7592831999999033e-06,3.2938699999999487e-06
11.0,72.0,0.0008571181975000001,-2.7880615000000027e-06,-2.3970467999997586e-06,-1.1943099999998206e-06
11.0,73.0,-6.02350608e-05,-0.000386951753,-2.9397479999993486e-07,-1.4696400000003925e-06
11.0,74.0,1.3361459739999999e-05,2.789334050000001e-05,-4.017652e-06,-3.646570000000092e-06
11.0,75.0,7.574932535000001e-06,0.00023544177865,-1.0846636099999992e-05,1.1428433000000043e-05
11.0,76.0,-1.6544419449999998e-05,2.9274892e-05,1.3335242000000088e-06,7.446200000001703e-07
11.0,77.0,-2.19821851e-06,-4.166714999999993e-06,-2.778216999999998e-06,2.0771999999998244e-06
11.0,78.0,4.483869499e-06,-3.253737449999999e-05,-3.0948166199999946e-06,-3.016470000000127e-06
11.0,79.0,1.24450599e-06,-1.1352029999999937e-06,4.256488600000002e-06,1.0377260000000029e-05
11.0,80.0,-5.769623009999999e-06,-7.412145500000011e-06,-3.010266599999999e-06,-7.463710000000041e-06
11.0,81.0,6.292602899999999e-07,7.582027999999989e-06,-4.734515799999996e-06,6.05301999999991e-06
11.0,82.0,-1.6928333700000003e-06,1.480049349999999e-05,-2.565785000000001e-06,5.51754999999987e-06
11.0,83.0,2.8274430149999997e-06,-4.909686299999999e-05,9.361449000000092e-07,-1.7956400000001585e-06
11.0,84.0,-6.733198864999999e-06,-4.160344799999999e-05,-1.2977254999999888e-06,3.227259999999938e-06
11.0,85.0,-2.5334779649999996e-06,-0.000498446064,-3.3027074999999943e-06,-7.451820000000659e-06
11.0,86.0,3.6009677194999995e-06,2.6360813500000004e-05,6.128346790000003e-06,1.0973669999999969e-05
11.0,87.0,3.9186216956999995e-06,1.2338918e-05,9.924631314000004e-06,1.1845599999998162e-06
11.0,88.0,3.398881949999998e-07,0.00011040913195000002,-2.254060899999997e-06,-7.906609999999583e-07
11.0,89.0,4.6141331859999995e-06,-2.5182809999999972e-06,-8.642136679999988e-06,3.1526239999999925e-05
11.0,90.0,-3.3173315e-06,3.986597000000009e-06,-8.666457999999932e-07,-9.908519999999927e-06
11.0,91.0,1.9917186e-06,6.005510499999991e-06,1.1594997999999983e-06,1.32254999999982e-06
11.0,92.0,5.70370036e-06,1.584822750000001e-05,-5.595176000000073e-07,1.595209999999812e-06
11.0,93.0,-1.3309581999999997e-07,-0.0003693459245,1.198772600000005e-06,-1.6166499999996584e-06
11.0,94.0,-4.4005046023e-06,-0.0006610246759999999,-3.5142153999998035e-08,-3.470299999999633e-06
11.0,95.0,-4.128284800999999e-06,3.8031296500000003e-05,1.3366388200000051e-06,2.372829999999919e-06
11.0,96.0,-7.018603775e-06,0.00033709994199999997,-3.8281130000000384e-07,6.8582600000001734e-06
11.0,97.0,-9.46939152e-06,4.99200195e-05,-1.9139964000000075e-06,7.52682999999997e-06
11.0,98.0,-4.4556447509999996e-06,-1.6177564999999942e-06,1.599641620000004e-06,7.469209999999748e-06
11.0,99.0,1.82531716e-05,-8.013741500000001e-06,-3.515418799999993e-06,-1.6932700000001935e-06
11.0,100.0,-0.0008675822934999999,1.981533500000013e-06,-6.849766800000408e-06,1.070880999999998e-05
11.0,101.0,-0.000264404488,-6.3666759999999955e-06,1.516163199999918e-06,-3.4196199999999364e-06
11.0,102.0,1.96373774e-05,-4.9093710000000015e-06,-2.970248800000003e-06,6.864159999999976e-06
11.0,103.0,-7.528009964999999e-06,-9.526808649999999e-05,-7.756311499999987e-06,1.052893000000002e-05
11.0,104.0,9.400904535e-06,-5.359121499999996e-06,-4.120840999999992e-07,-7.084730000000282e-06
11.0,105.0,1.0233576165e-05,8.109135500000004e-06,-8.641555000000083e-07,-2.1811700000001724e-06
11.0,106.0,5.34972725e-07,-0.00010787841544999999,3.882574900000007e-06,1.1714048999999853e-05
11.0,107.0,-1.3591651249999999e-06,-2.566235000000012e-06,-2.3487164999999934e-06,-1.0203599999999847e-06
11.0,108.0,5.73684355e-06,1.35330500000002e-07,-1.3217358000000005e-06,4.056390000000084e-06
11.0,109.0,7.246979699999999e-07,-2.3464924999999913e-06,-1.1254817999999897e-06,4.7124499999998595e-06
11.0,110.0,1.1268946379999999e-05,5.00961199999999e-06,6.848427999999999e-07,1.6060799999999828e-05
11.0,111.0,-1.5727786149999998e-06,0.0001592194697,-4.267735499999988e-06,-1.0790659999997845e-06
11.0,112.0,2.40445707e-06,1.5343759000000012e-05,9.587830000000089e-07,-1.0569980000000148e-05
11.0,113.0,-1.5621930299999998e-06,1.968430000000005e-06,-1.7111241999999974e-06,-1.147340000000072e-06
11.0,114.0,-8.814588850000002e-07,-4.724910500000005e-06,-5.4837893000000005e-06,8.207209999999875e-06
11.0,115.0,-1.2872361299999997e-06,-3.4789285000000062e-06,4.135598000000002e-06,1.827768999999998e-05
11.0,116.0,2.589822749999999e-07,-1.4178411000000007e-05,-2.416201299999991e-06,1.276019999999804e-06
11.0,117.0,-3.107068945e-06,-1.4932642500000003e-05,5.387083000000003e-07,-4.427930000000298e-06
11.0,118.0,1.0660240755e-05,0.00023394748674999998,-1.3079436999999976e-06,-7.669284999999887e-06
11.0,119.0,-3.2088737599999996e-06,1.3777172500000009e-05,1.6395442000000074e-06,5.393450000000065e-06
11.0,120.0,1.8302633749999999e-06,-8.237990000000146e-07,-6.332091100000003e-06,-8.144200000001065e-07
11.0,121.0,7.966115884999999e-06,-8.725431149999999e-05,9.064489000000085e-07,-6.505310000000014e-06
11.0,122.0,1.581067605e-06,-9.337364000000008e-06,-1.2080440999999943e-06,2.4501799999998413e-06
11.0,123.0,-8.554520949999998e-07,0.0002654162941,-2.127094499999991e-06,7.320241999999605e-06
11.0,124.0,4.46809693285e-06,-3.1298440000000123e-06,-1.7341207429999983e-06,1.6077299999999965e-05
11.0,125.0,-6.738369085e-06,4.490075499999999e-06,-3.153150999999993e-07,-6.42670000000289e-07
11.0,126.0,-3.8293524825e-06,2.8521104999999947e-06,-5.823814999999526e-08,9.3620999999979e-07
11.0,127.0,-8.468936599999998e-07,1.9499634000000002e-05,-2.2899047999999957e-06,-6.725060000000139e-06


==> anc/App_C/Lal_Qall_response_Saturation_b0_b9_initial_state_Fig35_36.dat <==
observable,mode,"L_a,l_b0","L_a,l_b9","Q_a,ll_b0","Q_a,ll_b9"
0.0,0.0,0.00398081,0.0255263,5.48402e-13,4.10224e-13
0.0,1.0,-4.44902e-05,0.000776157,8.43696e-13,2.62543e-13
0.0,2.0,9.67348e-05,8.2052e-05,4.35909e-13,3.60997e-13
0.0,3.0,2.84265e-05,0.00673045,5.90587e-13,0.0
0.0,4.0,-2.36361e-05,-0.0101294,4.07786e-13,-1.47681e-13
0.0,5.0,-8.72065e-05,-0.000479515,3.09355e-13,-1.6409e-14
0.0,6.0,4.01813e-07,0.00124691,5.06217e-13,-2.78952e-13
0.0,7.0,-0.00476538,-0.0338838,7.45265e-13,4.43042e-13
0.0,8.0,-5.90248e-05,0.000386526,3.23417e-13,2.78952e-13
0.0,9.0,-8.13425e-05,-0.00191604,2.39047e-13,2.78952e-13
0.0,10.0,1.63606e-05,0.00382484,6.89018e-13,-1.96908e-13
0.0,11.0,-1.94908e-06,0.0265596,8.29634e-13,9.84538e-14
0.0,12.0,-9.40162e-05,-0.001813,7.0308e-13,-2.13317e-13
0.0,13.0,4.84785e-06,-0.0360661,2.95294e-13,-4.92269e-14
0.0,14.0,5.45652e-05,0.000260695,1.82801e-13,2.78952e-13
0.0,15.0,9.26169e-05,-0.00055674,7.73388e-13,2.78952e-13
0.0,16.0,2.03105e-05,-8.67025e-05,1.68739e-13,3.44588e-13
0.0,17.0,0.000153739,-0.0143978,4.92156e-13,5.90723e-13
0.0,18.0,0.00546019,0.00261019,5.48402e-13,1.80499e-13
0.0,19.0,6.93753e-05,-0.00160941,5.62464e-13,3.1177e-13
0.0,20.0,-6.09403e-05,0.0410313,4.07786e-13,4.92269e-14
0.0,21.0,-7.81711e-05,-0.00204286,9.28065e-13,-1.96908e-13
0.0,22.0,-4.22589e-05,0.0362311,5.76525e-13,1.31272e-13
0.0,23.0,-5.72297e-05,-0.000719614,7.59326e-13,3.44588e-13
0.0,24.0,8.71531e-06,-0.000215201,6.89018e-13,4.92269e-14
0.0,25.0,-1.94397e-05,4.65377e-05,5.48402e-13,2.62543e-13
0.0,26.0,1.71153e-05,-0.000311227,9.56189e-13,2.29725e-13
0.0,27.0,2.4878e-05,2.53729e-05,6.89018e-13,9.84538e-14
0.0,28.0,-3.79876e-05,-0.0174507,4.64033e-13,1.6409e-13
0.0,29.0,-5.4145e-05,-0.0256374,7.45265e-13,8.20448e-14
0.0,30.0,-5.07921e-05,0.00289998,8.01511e-13,6.56359e-14
0.0,31.0,1.60814e-05,0.000148119,7.17141e-13,-4.92269e-14
0.0,32.0,-2.35736e-05,4.32898e-05,1.54678e-13,-1.47681e-13
0.0,33.0,-0.0061196,0.000122394,8.57757e-13,3.1177e-13
0.0,34.0,0.000191606,-0.00899921,5.62464e-13,1.80499e-13
0.0,35.0,0.000713785,0.0327579,6.46833e-13,6.07132e-13
0.0,36.0,-2.50604e-05,-3.56915e-05,8.85881e-13,6.56359e-14
0.0,37.0,1.83975e-05,-0.000121405,3.93725e-13,1.80499e-13
0.0,38.0,-0.000125751,-0.000334892,1.26554e-13,3.28179e-13
0.0,39.0,0.000116504,-7.88683e-05,4.21848e-13,9.84538e-14
0.0,40.0,5.34554e-06,-0.0145541,7.87449e-13,-9.84538e-14
0.0,41.0,-7.74084e-05,-0.00118686,8.01511e-13,4.10224e-13
0.0,42.0,5.39119e-06,-0.00121986,6.46833e-13,-1.6409e-14
0.0,43.0,-8.23547e-06,-0.0113088,4.35909e-13,8.20448e-13
0.0,44.0,3.73322e-06,-0.00240133,9.28065e-13,2.62543e-13
0.0,45.0,0.000116902,0.0121094,2.6717e-13,8.04039e-13
0.0,46.0,-9.33853e-05,0.000144263,8.57757e-13,5.25087e-13
0.0,47.0,2.42516e-06,-0.000484135,7.45265e-13,2.95361e-13
0.0,48.0,4.24538e-05,-0.00120757,8.01511e-13,-1.47681e-13
0.0,49.0,7.87878e-05,-0.0111953,4.78094e-13,6.23541e-13
0.0,50.0,6.81302e-05,0.0146959,7.87449e-13,7.54812e-13
0.0,51.0,2.45095e-05,2.10352e-05,6.60895e-13,4.92269e-14
0.0,52.0,9.22603e-05,0.000105477,8.15573e-13,2.62543e-13
0.0,53.0,1.11861e-05,1.05279e-05,4.49971e-13,3.44588e-13
0.0,54.0,-0.00681711,-0.000108093,7.17141e-13,1.96908e-13
0.0,55.0,0.000107244,-0.000286796,6.46833e-13,5.41496e-13
0.0,56.0,7.31273e-05,-0.000364433,4.92156e-13,-9.84538e-14
0.0,57.0,0.000100996,0.00419875,4.07786e-13,1.96908e-13
0.0,58.0,0.000160902,0.0182937,7.0308e-13,0.0
0.0,59.0,4.92121e-05,-0.000538169,7.45265e-13,4.26633e-13
0.0,60.0,0.000130536,0.000455939,6.60895e-13,1.47681e-13
0.0,61.0,-2.34413e-05,-9.81779e-05,2.39047e-13,4.10224e-13
0.0,62.0,1.28348e-05,2.49431e-05,6.1871e-13,6.56359e-13
0.0,63.0,1.8758e-06,0.0108061,1.05462e-12,3.77406e-13
0.0,64.0,4.78371e-05,-0.000409794,9.28065e-13,5.25087e-13
0.0,65.0,-6.1157e-05,-0.00743888,3.65602e-13,1.6409e-13
0.0,66.0,-3.93611e-05,0.0052136,7.17141e-13,4.92269e-13
0.0,67.0,-4.1118e-05,-0.000352335,2.95294e-13,5.41496e-13
0.0,68.0,-5.81985e-05,0.00818042,4.92156e-13,6.23541e-13
0.0,69.0,4.56805e-05,-0.000114306,5.20279e-13,7.8763e-13
0.0,70.0,-3.7418e-05,-0.00016456,6.46833e-13,-3.28179e-14
0.0,71.0,-7.11906e-05,-0.000151772,4.21848e-13,1.14863e-13
0.0,72.0,7.18845e-05,-2.2791e-05,8.71819e-13,8.20448e-14
0.0,73.0,-5.33845e-05,0.000155112,6.04649e-13,3.77406e-13
0.0,74.0,-6.5181e-05,-0.00839846,5.34341e-13,5.41496e-13
0.0,75.0,1.84287e-05,0.000892129,5.76525e-13,4.59451e-13
0.0,76.0,6.48502e-06,-0.000161284,6.46833e-13,1.96908e-13
0.0,77.0,-0.000300853,0.0066421,3.79663e-13,3.93815e-13
0.0,78.0,-5.17767e-05,5.95802e-05,8.57757e-13,2.95361e-13
0.0,79.0,0.0078356,0.000159781,4.49971e-13,8.20448e-14
0.0,80.0,-5.46934e-05,6.75655e-05,1.22336e-12,1.80499e-13
0.0,81.0,-0.000291771,-3.55355e-06,5.76525e-13,-1.6409e-14
0.0,82.0,-6.78266e-05,0.00016375,9.28065e-13,4.43042e-13
0.0,83.0,2.62594e-05,0.00161686,1.40616e-13,4.10224e-13
0.0,84.0,4.38381e-05,-0.0118036,7.17141e-13,7.21994e-13
0.0,85.0,-1.85553e-05,0.00106179,6.32772e-13,1.31272e-13
0.0,86.0,0.000107581,0.00713323,4.07786e-13,1.96908e-13
0.0,87.0,5.71797e-06,0.000232084,2.10924e-13,5.90723e-13
0.0,88.0,1.68817e-05,7.67406e-05,4.64033e-13,9.02493e-13
0.0,89.0,5.55637e-05,-9.95337e-05,5.90587e-13,9.84538e-14
0.0,90.0,4.68473e-05,0.000960933,9.14004e-13,5.25087e-13
0.0,91.0,-8.94407e-06,-0.00517696,9.84312e-13,3.28179e-13
0.0,92.0,-4.69238e-05,-0.000274969,5.76525e-13,-2.95361e-13
0.0,93.0,2.38633e-05,0.000404008,2.95294e-13,1.96908e-13
0.0,94.0,4.68158e-05,0.000401662,7.73388e-13,-1.14863e-13
0.0,95.0,-7.79642e-05,0.00559202,4.35909e-13,1.6409e-13
0.0,96.0,1.96457e-06,0.000271825,6.1871e-13,4.7586e-13
0.0,97.0,-9.01555e-06,0.000336346,1.0265e-12,3.28179e-13
0.0,98.0,3.6424e-05,-0.00446514,8.29634e-13,4.59451e-13
0.0,99.0,1.46534e-05,-9.5649e-05,3.5154e-13,2.95361e-13
0.0,100.0,-4.39385e-06,-0.000389743,5.90587e-13,2.29725e-13
0.0,101.0,3.15273e-05,0.000109522,8.99942e-13,3.28179e-13
0.0,102.0,-9.15549e-05,-0.00010938,7.0308e-13,9.84538e-14
0.0,103.0,5.37773e-06,-0.000149178,7.87449e-13,6.23541e-13
0.0,104.0,0.000169609,-0.000135476,8.29634e-13,0.0
0.0,105.0,-5.4746e-05,-0.00558947,4.35909e-13,1.14863e-13
0.0,106.0,-0.00890868,-0.000301818,1.05462e-12,7.71221e-13
0.0,107.0,-0.000214806,0.000155041,5.90587e-13,-6.56359e-14
0.0,108.0,-0.0010611,0.00358081,9.56189e-13,7.54812e-13
0.0,109.0,-0.000184589,-0.00521225,3.93725e-13,1.96908e-13
0.0,110.0,-0.000100902,0.000225447,5.06217e-13,5.25087e-13
0.0,111.0,0.000138426,-0.000104546,5.34341e-13,-1.6409e-14
0.0,112.0,-8.82504e-05,-0.000120635,9.56189e-13,-2.62543e-13
0.0,113.0,-8.52718e-05,0.000154746,3.23417e-13,8.04039e-13
0.0,114.0,1.67065e-05,5.79536e-05,5.48402e-13,3.93815e-13
0.0,115.0,5.82996e-05,-0.00641762,1.68739e-13,4.10224e-13
0.0,116.0,-2.41402e-06,-0.00121879,3.23417e-13,5.74314e-13
0.0,117.0,3.26553e-05,0.00408282,6.89018e-13,6.07132e-13
0.0,118.0,-8.41237e-05,-4.48918e-05,4.49971e-13,-1.6409e-14
0.0,119.0,3.04192e-05,0.00407437,5.62464e-13,1.96908e-13
0.0,120.0,8.49656e-05,0.000178766,1.08274e-12,2.13317e-13
0.0,121.0,0.000118774,3.15289e-05,2.81232e-13,1.6409e-13
0.0,122.0,-1.21927e-05,6.72749e-05,7.17141e-13,-3.60997e-13
0.0,123.0,4.39716e-05,3.64573e-05,5.90587e-13,9.84538e-14
0.0,124.0,4.02494e-05,1.79061e-05,8.29634e-13,5.74314e-13
0.0,125.0,6.33683e-05,0.00320001,8.29634e-13,6.23541e-13
0.0,126.0,-1.39915e-05,0.000116517,2.6717e-13,1.6409e-13
0.0,127.0,1.84065e-06,8.40555e-05,7.45265e-13,-8.20448e-14
0.0,128.0,-9.18327e-05,8.50039e-06,8.15573e-13,-1.47681e-13
0.0,129.0,2.30827e-05,-0.00365151,6.32772e-13,-1.96908e-13
0.0,130.0,8.9785e-05,0.000256666,8.71819e-13,1.31272e-13
0.0,131.0,2.22759e-05,-0.000108459,4.49971e-13,-1.47681e-13
0.0,132.0,1.81372e-05,-1.53485e-05,4.21848e-13,6.89176e-13
0.0,133.0,6.34193e-05,-0.000162046,8.43696e-13,4.10224e-13
0.0,134.0,0.000113625,3.76307e-05,6.1871e-13,1.14863e-13
0.0,135.0,0.00019071,-0.000181216,1.40616e-14,2.29725e-13
0.0,136.0,0.000351839,0.00279183,9.84312e-13,2.62543e-13
0.0,137.0,-0.00923265,-0.000207099,5.48402e-13,3.44588e-13
0.0,138.0,9.46196e-06,0.00338627,4.49971e-13,1.96908e-13
0.0,139.0,0.00387525,-0.000277743,6.32772e-13,4.92269e-13
0.0,140.0,-0.000309684,-0.00376211,4.92156e-13,3.28179e-14
0.0,141.0,0.00126861,0.000116777,3.93725e-13,4.10224e-13
0.0,142.0,9.07016e-05,-8.14258e-05,9.56189e-13,4.43042e-13
0.0,143.0,0.000154545,0.000121204,8.99942e-13,-1.47681e-13
0.0,144.0,6.53023e-05,-2.10821e-05,6.74957e-13,1.6409e-14
0.0,145.0,9.92952e-06,0.000296281,1.08274e-12,-2.29725e-13
0.0,146.0,-7.43448e-05,2.92886e-05,4.78094e-13,4.7586e-13
0.0,147.0,-8.30885e-05,0.00363276,5.06217e-13,5.25087e-13
0.0,148.0,-0.000129452,0.000140702,5.76525e-13,5.74314e-13
0.0,149.0,9.32492e-05,-0.000292571,4.49971e-13,6.56359e-13
0.0,150.0,6.34171e-06,-4.03079e-05,4.64033e-13,5.08678e-13
0.0,151.0,8.10931e-05,0.00461741,1.0968e-12,1.6409e-13
0.0,152.0,7.72047e-05,0.000783695,8.15573e-13,5.90723e-13
0.0,153.0,-1.11719e-05,-6.30649e-05,7.87449e-13,4.59451e-13
0.0,154.0,-3.73428e-05,-7.47947e-05,2.81232e-13,4.10224e-13
0.0,155.0,-2.12674e-05,-0.000683614,8.15573e-13,6.3995e-13
0.0,156.0,1.89745e-06,0.00201774,4.92156e-13,-1.6409e-14
0.0,157.0,-8.21629e-05,0.00267515,3.37478e-13,7.38403e-13
0.0,158.0,-4.58094e-05,0.00027539,7.45265e-13,3.44588e-13
0.0,159.0,2.12999e-05,-3.02312e-05,6.74957e-13,6.56359e-14
0.0,160.0,-3.41979e-06,4.60263e-05,1.23742e-12,3.77406e-13
0.0,161.0,-3.01111e-05,2.88905e-05,2.81232e-13,1.31272e-13
0.0,162.0,-0.000128501,5.43005e-05,3.65602e-13,7.8763e-13
0.0,163.0,0.000128699,7.08779e-05,8.99942e-13,-3.1177e-13
0.0,164.0,-9.44272e-05,-3.03612e-05,7.45265e-13,6.56359e-13
0.0,165.0,0.000108726,0.00200086,7.17141e-13,8.20448e-14
0.0,166.0,0.000142002,0.000123459,1.0265e-12,6.56359e-13
0.0,167.0,0.000340108,-0.000316929,4.49971e-13,-1.96908e-13
0.0,168.0,-0.00327905,0.00239676,7.73388e-13,2.13317e-13
0.0,169.0,0.00124796,0.0025557,6.74957e-13,3.77406e-13
0.0,170.0,0.00900928,-1.46937e-05,4.21848e-13,7.38403e-13
0.0,171.0,0.00141078,-0.000165236,5.34341e-13,2.62543e-13
0.0,172.0,0.00208688,6.15155e-05,3.93725e-13,1.96908e-13
0.0,173.0,0.00072671,-1.91598e-05,7.31203e-13,5.08678e-13
0.0,174.0,-1.60873e-05,4.05658e-05,2.81232e-13,1.31272e-13
0.0,175.0,0.000130963,-1.83468e-05,8.85881e-13,6.72767e-13
0.0,176.0,-4.1134e-06,-0.00190538,8.01511e-13,1.96908e-13
0.0,177.0,-4.53602e-05,4.46341e-05,9.7025e-13,1.6409e-13
0.0,178.0,1.92226e-06,0.000138826,8.43696e-13,1.6409e-13
0.0,179.0,-9.31758e-06,-0.00180498,7.17141e-13,4.10224e-13
0.0,180.0,9.91867e-06,-0.00245667,0.0,2.78952e-13
0.0,181.0,-3.8745e-05,-2.95935e-05,1.04056e-12,2.78952e-13
0.0,182.0,2.52358e-05,-8.17556e-05,4.49971e-13,3.44588e-13
0.0,183.0,-2.94975e-07,6.0878e-06,7.45265e-13,3.28179e-14
0.0,184.0,1.61454e-05,2.93002e-05,9.28065e-13,6.56359e-13
0.0,185.0,-6.66951e-05,7.65396e-05,6.1871e-13,5.41496e-13
0.0,186.0,1.78359e-05,0.000185778,2.81232e-13,8.20448e-14
0.0,187.0,-2.37359e-05,0.00186128,4.92156e-13,-8.20448e-14
0.0,188.0,-2.15368e-05,-0.000196323,8.99942e-13,3.44588e-13
0.0,189.0,-1.62032e-05,0.000429843,5.76525e-13,1.96908e-13
0.0,190.0,2.81108e-05,-0.00150304,6.89018e-13,4.92269e-14
0.0,191.0,5.25021e-05,-0.00322827,4.49971e-13,-6.56359e-14
0.0,192.0,4.61497e-06,0.00013813,9.14004e-13,-4.92269e-14
0.0,193.0,1.38797e-05,-5.52201e-05,5.90587e-13,1.47681e-13
0.0,194.0,4.84297e-05,0.000114367,5.62464e-13,2.62543e-13
0.0,195.0,-1.65086e-05,9.94688e-05,4.35909e-13,1.31272e-13
0.0,196.0,7.20669e-06,1.7394e-05,9.14004e-13,2.95361e-13
0.0,197.0,2.92814e-05,-3.76097e-05,4.49971e-13,2.78952e-13
0.0,198.0,-9.20825e-06,0.0012392,6.74957e-13,2.95361e-13
0.0,199.0,-2.49884e-06,0.00114832,4.49971e-13,4.10224e-13
0.0,200.0,-3.61479e-05,0.000584178,6.46833e-13,2.62543e-13
0.0,201.0,9.4043e-05,0.00131551,3.23417e-13,2.13317e-13
0.0,202.0,-6.24966e-05,-7.4097e-05,6.46833e-13,2.29725e-13
0.0,203.0,0.000414848,0.00182627,8.15573e-13,7.21994e-13
0.0,204.0,0.000197834,0.000110778,8.43696e-14,1.96908e-13
0.0,205.0,-0.00800302,2.44121e-05,4.92156e-13,1.31272e-13
0.0,206.0,0.00115951,0.000115708,9.56189e-13,-3.77406e-13
0.0,207.0,0.000655215,2.88728e-05,5.62464e-13,4.10224e-13
0.0,208.0,-0.000291341,-3.97779e-05,6.60895e-13,-3.28179e-14
0.0,209.0,4.50068e-05,3.69526e-05,8.29634e-13,2.62543e-13
0.0,210.0,0.000199712,0.000145221,7.17141e-13,6.56359e-13
0.0,211.0,1.41598e-05,-0.00146046,6.32772e-13,3.60997e-13
0.0,212.0,-3.63125e-05,0.000447933,8.15573e-13,3.28179e-13
0.0,213.0,-0.00015614,-0.0014556,5.34341e-13,2.78952e-13
0.0,214.0,3.38155e-06,2.02877e-06,1.82801e-13,5.90723e-13
0.0,215.0,8.08972e-05,0.00138645,7.0308e-13,4.59451e-13
0.0,216.0,3.92863e-05,3.64741e-05,4.64033e-13,7.05585e-13
0.0,217.0,3.12443e-05,-1.16201e-05,3.65602e-13,6.56359e-14
0.0,218.0,4.52649e-05,5.94271e-05,4.21848e-13,4.7586e-13
0.0,219.0,4.82127e-05,-4.97119e-05,5.20279e-13,1.6409e-14
0.0,220.0,1.41702e-05,6.45702e-06,7.87449e-13,1.31272e-13
0.0,221.0,3.29346e-05,-0.00146643,8.71819e-13,3.60997e-13
0.0,222.0,-4.41015e-07,-0.00113108,7.31203e-13,2.29725e-13
0.0,223.0,4.40825e-05,0.000765324,1.26554e-13,2.13317e-13
0.0,224.0,-2.81827e-05,-0.00084926,7.31203e-13,-9.84538e-14
0.0,225.0,6.55209e-05,1.39022e-05,5.34341e-13,-3.28179e-14
0.0,226.0,-2.4991e-05,0.00113837,7.0308e-13,4.43042e-13
0.0,227.0,-1.51176e-05,-0.00012169,6.89018e-13,4.92269e-13
0.0,228.0,3.69101e-05,0.000130286,6.32772e-13,-4.92269e-14
0.0,229.0,3.44161e-05,4.88325e-05,3.37478e-13,-8.20448e-14
0.0,230.0,2.37954e-05,2.57543e-05,6.46833e-13,1.96908e-13
0.0,231.0,6.13529e-06,-0.000131083,8.15573e-13,4.92269e-14
0.0,232.0,2.31354e-05,-0.000329788,5.34341e-13,1.6409e-14
0.0,233.0,6.16029e-07,0.00220972,4.64033e-13,1.14863e-13
0.0,234.0,-6.70321e-05,0.000378578,7.17141e-13,1.31272e-13
0.0,235.0,1.26351e-05,-0.00120055,2.53109e-13,2.62543e-13
0.0,236.0,2.8652e-05,0.000246465,9.42127e-13,2.62543e-13
0.0,237.0,-1.46508e-05,-9.69463e-06,6.60895e-13,2.95361e-13
0.0,238.0,4.36989e-05,-0.00106455,3.23417e-13,3.60997e-13
0.0,239.0,5.98207e-05,-1.29148e-05,5.62464e-13,4.92269e-13
0.0,240.0,5.10149e-05,2.39931e-05,6.46833e-13,4.26633e-13
0.0,241.0,8.41909e-05,-7.21811e-06,5.34341e-13,-3.44588e-13
0.0,242.0,6.06469e-05,0.000901936,7.45265e-13,2.13317e-13
0.0,243.0,3.53514e-05,-0.00101668,7.59326e-13,1.96908e-13
0.0,244.0,1.51639e-05,9.33114e-05,2.53109e-13,-2.13317e-13
0.0,245.0,-0.000186282,7.74614e-05,2.39047e-13,3.28179e-14
0.0,246.0,-0.00515719,0.00116665,3.09355e-13,4.10224e-13
0.0,247.0,0.00181735,-0.000151586,5.62464e-13,1.31272e-13
0.0,248.0,0.00150177,5.36212e-07,8.15573e-13,7.54812e-13
0.0,249.0,-5.96682e-05,-4.1484e-05,4.49971e-13,3.44588e-13
0.0,250.0,-0.000164303,-0.000973174,6.04649e-13,1.6409e-13
0.0,251.0,-6.84506e-05,-0.000327807,8.99942e-13,3.44588e-13
0.0,252.0,-0.000111801,8.23331e-05,4.64033e-13,6.72767e-13
0.0,253.0,-5.04075e-05,2.53338e-06,1.68739e-13,3.77406e-13
0.0,254.0,-1.0767e-05,-7.75569e-05,1.96862e-13,3.28179e-14
0.0,255.0,-3.61236e-06,-0.000933479,6.46833e-13,1.6409e-13
1.0,0.0,-0.0276416,-0.084441,0.000220072,0.00431094
1.0,1.0,0.000141809,-6.52339e-05,1.26176e-08,1.01264e-07
1.0,2.0,-0.000798024,-0.000879749,1.54394e-07,1.4437e-07
1.0,3.0,-9.25934e-05,-0.0126766,5.26382e-09,0.000170638
1.0,4.0,0.000231865,0.0192166,1.09609e-08,0.000389306
1.0,5.0,0.000620228,0.00137243,1.08176e-07,1.3162e-06
1.0,6.0,1.04657e-05,-0.00146402,-8.77529e-12,3.65101e-06
1.0,7.0,0.0244663,0.0532243,0.000233182,0.00360688
1.0,8.0,0.000239266,0.000577998,2.82454e-08,-4.46823e-07
1.0,9.0,0.000336441,0.00132522,5.47339e-08,5.07834e-06
1.0,10.0,-4.00309e-05,-0.00180531,1.30971e-09,1.38101e-05
1.0,11.0,0.000162576,-0.022056,6.33325e-10,0.0011716
1.0,12.0,0.000354335,-0.000550935,6.66261e-08,-1.99769e-06
1.0,13.0,-0.000153808,0.0154167,1.49117e-09,0.00111204
1.0,14.0,-7.32198e-05,0.000175541,7.99059e-09,-9.15251e-08
1.0,15.0,-0.000396422,7.43099e-05,7.34303e-08,8.27421e-08
1.0,16.0,-2.44118e-05,-0.000541508,9.91984e-10,-9.39001e-08
1.0,17.0,-0.000642587,0.015234,1.97581e-07,0.000438672
1.0,18.0,-0.0204128,0.000308012,0.000222915,-1.60794e-06
1.0,19.0,-0.000351327,-0.000170313,4.87467e-08,-5.48207e-07
1.0,20.0,0.000260777,-0.00299604,3.17837e-08,0.000245863
1.0,21.0,0.000320925,-0.000853591,5.01737e-08,-3.48752e-06
1.0,22.0,8.75086e-05,0.0115485,7.39548e-09,-0.00083683
1.0,23.0,0.00019527,-0.00131304,2.23502e-08,-1.88977e-06
1.0,24.0,0.000109813,-8.16094e-05,-1.91477e-09,-3.51245e-08
1.0,25.0,7.19819e-05,0.000237466,2.79827e-09,-2.21021e-08
1.0,26.0,-1.177e-05,0.000594184,4.02305e-10,3.69852e-07
1.0,27.0,-0.000141201,0.000622075,7.02558e-09,-3.15679e-08
1.0,28.0,7.27011e-05,-0.00540987,5.52334e-09,-0.000188812
1.0,29.0,7.77218e-05,-0.0226461,8.41592e-09,-0.00116118
1.0,30.0,0.000178889,0.00213119,1.81715e-08,-1.23608e-05
1.0,31.0,-0.000177977,9.26226e-05,5.72385e-09,-2.74387e-08
1.0,32.0,7.59668e-05,0.000237327,3.58184e-09,-2.05474e-08
1.0,33.0,0.0160465,0.000471257,0.000196396,-1.15359e-07
1.0,34.0,-0.000538442,-0.0170772,2.06337e-07,-0.000307362
1.0,35.0,-0.00175478,0.0183614,2.50508e-06,-0.00120296
1.0,36.0,7.13693e-05,0.000600011,3.57652e-09,4.28304e-08
1.0,37.0,-0.000117986,-0.000102207,4.34145e-09,-2.48167e-08
1.0,38.0,0.000402904,0.000187623,1.01332e-07,1.25667e-07
1.0,39.0,-0.000447975,-0.000104476,1.04382e-07,-1.64796e-08
1.0,40.0,4.58097e-07,-0.0160672,-5.20249e-12,-0.000467687
1.0,41.0,4.2291e-05,-0.000776197,6.54729e-09,-1.84247e-06
1.0,42.0,-1.59979e-05,-0.00178136,1.72372e-10,-4.34601e-06
1.0,43.0,6.48988e-05,-0.0176291,1.06912e-09,-0.00039873
1.0,44.0,5.42563e-05,-0.00350212,-4.05732e-10,-1.68195e-05
1.0,45.0,-0.000315718,0.0184933,7.38166e-08,-0.000447885
1.0,46.0,0.000131198,0.000829441,2.45032e-08,-2.39315e-07
1.0,47.0,6.90862e-05,-0.000643427,-3.35342e-10,-6.23011e-07
1.0,48.0,-1.14634e-05,-0.00164795,9.73117e-10,-3.98002e-06
1.0,49.0,-0.000185141,-0.0102116,2.91736e-08,-0.000228645
1.0,50.0,-9.57525e-05,0.0243311,1.30469e-08,-0.000715132
1.0,51.0,-5.27065e-05,0.000567728,2.58336e-09,-2.38845e-08
1.0,52.0,-0.000178422,0.000417862,3.29218e-08,-8.815e-08
1.0,53.0,-4.56033e-05,-0.000340228,1.0204e-09,7.16332e-09
1.0,54.0,0.0119042,-1.99504e-05,0.000162305,-4.31291e-09
1.0,55.0,-0.000135953,-0.00033378,2.91603e-08,-1.91454e-07
1.0,56.0,-0.000212862,0.000444759,3.11317e-08,3.2417e-07
1.0,57.0,-7.92956e-05,0.0119474,1.60173e-08,-0.000100328
1.0,58.0,-0.00032209,0.0195702,1.0365e-07,-0.000716024
1.0,59.0,-2.62697e-06,-0.000128191,2.58265e-10,-1.37977e-07
1.0,60.0,-2.07407e-05,0.000643439,5.41465e-09,-5.86737e-07
1.0,61.0,-8.84333e-05,0.000197268,-4.14582e-09,3.87342e-08
1.0,62.0,-2.81649e-05,0.000149693,7.22583e-10,-7.46798e-09
1.0,63.0,-7.44592e-05,0.0228394,2.7872e-10,-0.000493612
1.0,64.0,-4.67808e-05,-0.000815041,4.47513e-09,-6.67998e-07
1.0,65.0,9.35341e-05,-0.0125715,1.14404e-08,-0.000187036
1.0,66.0,2.58495e-05,0.00910621,2.03474e-09,-9.49523e-05
1.0,67.0,7.40405e-05,-0.000413252,6.08846e-09,-2.91206e-07
1.0,68.0,-2.0917e-05,0.0191888,-2.43504e-09,-0.000313946
1.0,69.0,-7.36035e-05,-0.000550996,6.72438e-09,-1.25965e-07
1.0,70.0,6.68798e-05,-0.000747875,5.0047e-09,-2.46141e-07
1.0,71.0,7.20554e-06,-0.00065395,1.02535e-09,-1.98502e-07
1.0,72.0,-5.74649e-05,-5.25004e-05,8.26125e-09,-2.39272e-09
1.0,73.0,8.6146e-05,-9.00439e-06,9.19751e-09,2.79313e-09
1.0,74.0,9.287e-05,-0.0133135,1.21068e-08,-0.000223626
1.0,75.0,-6.74979e-05,0.00115508,2.48761e-09,-2.06097e-06
1.0,76.0,3.49866e-05,-0.000517239,-4.53766e-10,-1.66844e-07
1.0,77.0,0.000282566,0.0159132,1.70022e-07,-0.000211395
1.0,78.0,3.59201e-05,0.000374072,3.7193e-09,-4.45749e-08
1.0,79.0,-0.00792516,0.000335636,0.000124197,-1.07257e-07
1.0,80.0,9.66676e-05,-5.66069e-05,1.05738e-08,7.64871e-09
1.0,81.0,0.00019423,0.000141094,1.13341e-07,1.00312e-09
1.0,82.0,0.000115705,-0.00010687,1.56954e-08,3.49993e-08
1.0,83.0,-9.98604e-06,-0.00436324,5.24616e-10,1.41095e-05
1.0,84.0,-3.65804e-05,-0.0224198,3.20689e-09,-0.000529268
1.0,85.0,1.73092e-05,0.00309859,6.4208e-10,-6.58008e-06
1.0,86.0,7.53204e-05,0.0161624,-1.62059e-08,-0.000230579
1.0,87.0,5.62226e-05,0.000481089,-6.4302e-10,-2.23307e-07
1.0,88.0,1.72519e-06,-4.0912e-05,-5.81885e-11,6.27833e-09
1.0,89.0,4.73477e-05,-0.000671735,-5.26185e-09,-1.3372e-07
1.0,90.0,-6.41435e-05,0.00288835,6.00963e-09,-5.55102e-06
1.0,91.0,-2.05286e-05,-0.0149325,-3.67768e-10,-0.00015461
1.0,92.0,5.44277e-05,-0.000560451,5.10808e-09,-3.08213e-07
1.0,93.0,-6.54551e-06,0.00101063,3.12296e-10,-8.16604e-07
1.0,94.0,-2.44196e-05,0.00099793,2.28626e-09,-8.01661e-07
1.0,95.0,1.0951e-05,0.0124439,1.70757e-09,-0.000139173
1.0,96.0,1.26285e-05,0.00100092,-5.00401e-11,-5.44148e-07
1.0,97.0,-8.03057e-06,0.00063774,-1.45231e-10,-4.29004e-07
1.0,98.0,-7.14567e-06,-0.0132199,5.20249e-10,-0.000118058
1.0,99.0,-3.73974e-05,-9.66076e-05,1.09608e-09,-1.8481e-08
1.0,100.0,5.64506e-06,-0.00146491,4.9455e-11,-1.14188e-06
1.0,101.0,-4.80536e-05,0.00028245,3.02944e-09,-6.1869e-08
1.0,102.0,1.35634e-05,-0.000488718,2.48307e-09,-1.06912e-07
1.0,103.0,-1.32737e-06,-0.000129945,1.36435e-11,-3.87701e-08
1.0,104.0,-5.94751e-05,-0.000270803,2.01749e-08,-7.33747e-08
1.0,105.0,1.07141e-05,-0.0116792,1.17319e-09,-0.000130561
1.0,106.0,0.00355999,-0.000382237,6.34297e-05,-2.30732e-07
1.0,107.0,9.74021e-05,0.000445891,4.18451e-08,-1.38263e-07
1.0,108.0,0.000399343,0.0102626,8.47488e-07,-7.34966e-05
1.0,109.0,7.48171e-05,-0.0166579,2.76205e-08,-0.00017365
1.0,110.0,5.33229e-06,0.000719189,1.07593e-09,-3.24278e-07
1.0,111.0,-5.37368e-05,-0.000408789,1.48771e-08,-8.54747e-08
1.0,112.0,3.85166e-07,-0.00020489,6.76951e-11,-4.94337e-08
1.0,113.0,1.88358e-06,0.000383428,3.21698e-10,-1.18669e-07
1.0,114.0,1.73844e-05,6.88414e-05,-5.81071e-10,-7.97914e-09
1.0,115.0,0.000106281,-0.0118829,-1.23919e-08,-0.000152519
1.0,116.0,-0.000120929,-0.00456591,-5.83766e-10,-1.11297e-05
1.0,117.0,-5.61809e-05,0.0125286,3.66876e-09,-0.000102304
1.0,118.0,2.47191e-05,-0.000138383,4.15899e-09,-1.24246e-08
1.0,119.0,9.70761e-06,0.0113452,-5.90535e-10,-9.24487e-05
1.0,120.0,-2.04073e-07,0.000440249,3.3764e-11,-1.57403e-07
1.0,121.0,4.0153e-06,0.000226199,-9.53707e-10,-1.42642e-08
1.0,122.0,8.75765e-06,2.80801e-05,2.1301e-10,-3.77793e-09
1.0,123.0,8.08938e-06,0.000192452,-7.1176e-10,-1.40323e-08
1.0,124.0,2.39098e-05,5.98819e-05,-1.92515e-09,-2.1447e-09
1.0,125.0,2.69723e-07,0.0109506,-3.44117e-11,-7.0084e-05
1.0,126.0,1.85285e-05,0.000377384,5.17784e-10,-8.79428e-08
1.0,127.0,-3.59527e-05,0.00011259,1.31838e-10,-1.89275e-08
1.0,128.0,-1.89434e-05,0.000217926,-3.47976e-09,-3.70511e-09
1.0,129.0,1.31291e-05,-0.0099233,-6.06394e-10,-7.24701e-05
1.0,130.0,-1.4878e-06,0.000637003,2.66623e-10,-3.26994e-07
1.0,131.0,-1.97718e-06,-0.000110165,8.77529e-11,-2.38964e-08
1.0,132.0,-7.86625e-06,-0.000258038,2.8526e-10,-7.92167e-09
1.0,133.0,-3.72169e-05,-0.00070716,4.72023e-09,-2.29185e-07
1.0,134.0,8.81762e-06,0.000157323,-2.00426e-09,-1.184e-08
1.0,135.0,3.32393e-05,-0.000701469,-1.2678e-08,-2.54234e-07
1.0,136.0,3.06937e-05,0.00963423,-2.15991e-08,-5.37943e-05
1.0,137.0,-0.00104653,-0.000640415,-1.93246e-05,-2.65259e-07
1.0,138.0,1.33358e-05,0.0123869,-2.52624e-10,-8.38909e-05
1.0,139.0,0.000421381,-0.000836213,-3.26592e-06,-4.64505e-07
1.0,140.0,-2.82024e-05,-0.00973351,-1.74677e-08,-7.32371e-05
1.0,141.0,0.000142812,0.000370607,-3.62346e-07,-8.65573e-08
1.0,142.0,2.37428e-05,-0.000234808,-4.30762e-09,-3.82391e-08
1.0,143.0,5.36583e-06,0.000576032,-1.65886e-09,-1.39635e-07
1.0,144.0,4.20423e-05,-0.000177068,-5.49156e-09,-7.46595e-09
1.0,145.0,9.88079e-06,0.00115712,-1.96775e-10,-6.85663e-07
1.0,146.0,-4.9677e-05,-0.000752776,-7.38671e-09,4.4095e-08
1.0,147.0,-3.3091e-05,0.0131194,-5.49881e-09,-9.53191e-05
1.0,148.0,3.01375e-05,0.000229231,7.80259e-09,-6.45069e-08
1.0,149.0,0.000120598,-0.000611268,-2.24914e-08,-3.57679e-07
1.0,150.0,0.000187452,-0.000166884,-2.37771e-09,-1.34545e-08
1.0,151.0,5.78971e-06,0.0112897,-9.39688e-10,-0.000104258
1.0,152.0,2.46249e-05,0.00185097,-3.80261e-09,-2.90119e-06
1.0,153.0,-1.28955e-05,-0.000452696,-2.88373e-10,-5.70989e-08
1.0,154.0,-2.82647e-05,-0.000247661,-2.11104e-09,-3.70477e-08
1.0,155.0,-1.36917e-05,-0.00275844,-5.8293e-10,-3.77142e-06
1.0,156.0,1.4593e-05,0.00791205,-5.59111e-11,-3.1929e-05
1.0,157.0,-4.46283e-05,0.00877212,-7.33316e-09,-4.69335e-05
1.0,158.0,-2.42079e-05,0.000943835,-2.21814e-09,-5.19846e-07
1.0,159.0,-1.70359e-05,-0.00021879,7.25821e-10,-1.32286e-08
1.0,160.0,-8.08325e-06,0.000117394,-5.6141e-11,-1.08067e-08
1.0,161.0,-2.01174e-05,-5.28735e-05,-1.21116e-09,3.05559e-09
1.0,162.0,-7.30309e-05,0.000113671,-1.87689e-08,-1.23453e-08
1.0,163.0,6.44012e-05,0.000259036,-1.65776e-08,-3.67195e-08
1.0,164.0,-6.36694e-05,-0.000287265,-1.20244e-08,-1.74437e-08
1.0,165.0,0.000102665,0.00784803,-2.23246e-08,-3.14056e-05
1.0,166.0,7.66818e-05,0.000699996,-2.17788e-08,-1.72842e-07
1.0,167.0,0.000176677,-0.00118917,-1.20179e-07,-7.53765e-07
1.0,168.0,-0.00177713,0.00759445,-1.16546e-05,-3.64042e-05
1.0,169.0,0.000702172,0.0103155,-1.75256e-06,-5.27265e-05
1.0,170.0,0.00487793,-0.00033489,-8.78933e-05,-9.84233e-09
1.0,171.0,0.000752146,-0.000658941,-2.12223e-06,-2.17762e-07
1.0,172.0,0.00109802,5.30397e-05,-4.58285e-06,-6.52541e-09
1.0,173.0,0.000401738,-7.1971e-05,-5.83894e-07,-2.75831e-09
1.0,174.0,1.33955e-05,9.70461e-05,4.3095e-10,-7.87348e-09
1.0,175.0,9.13638e-05,-8.68793e-05,-2.39308e-08,-3.1885e-09
1.0,176.0,-7.70893e-06,-0.00737381,-6.40178e-11,-2.80997e-05
1.0,177.0,-3.95605e-05,0.000296657,-3.58943e-09,-2.64819e-08
1.0,178.0,2.10065e-05,0.000583561,-8.12968e-11,-1.62027e-07
1.0,179.0,2.53082e-05,-0.00771982,4.71505e-10,-2.78683e-05
1.0,180.0,1.10477e-05,-0.0074931,-2.18442e-10,-3.68161e-05
1.0,181.0,-8.89716e-06,-8.68389e-05,-6.9026e-10,-5.13983e-09
1.0,182.0,4.43394e-06,-0.00039378,-2.2354e-10,-6.43879e-08
1.0,183.0,3.07715e-05,0.000141069,1.78849e-11,-1.71676e-09
1.0,184.0,-1.214e-06,0.000157441,3.85695e-11,-9.22627e-09
1.0,185.0,-3.64064e-05,0.000258905,-4.85637e-09,-3.96336e-08
1.0,186.0,1.22084e-05,0.000812829,-4.35338e-10,-3.02011e-07
1.0,187.0,7.01863e-05,0.00720569,3.33167e-09,-2.68236e-05
1.0,188.0,0.000130958,-0.000610309,5.64047e-09,-2.39635e-07
1.0,189.0,-1.50423e-05,0.00149748,-4.87885e-10,-1.28736e-06
1.0,190.0,-8.00871e-06,-0.00651967,4.4988e-10,-1.95986e-05
1.0,191.0,3.93666e-05,-0.00937843,-4.13394e-09,-6.05522e-05
1.0,192.0,-1.15027e-05,0.000429903,1.05471e-10,-1.18765e-07
1.0,193.0,1.17972e-05,-0.000132543,-3.27465e-10,-1.4638e-08
1.0,194.0,3.62316e-05,0.000466232,-3.50962e-09,-1.06643e-07
1.0,195.0,-5.82016e-06,0.000255245,-1.92095e-10,-5.07782e-08
1.0,196.0,1.51587e-05,5.99342e-05,-2.18923e-10,-2.08522e-09
1.0,197.0,2.96753e-05,-0.000279805,-1.73824e-09,-2.10469e-08
1.0,198.0,-5.67225e-06,0.00460648,-1.04886e-10,-1.14167e-05
1.0,199.0,1.31374e-05,0.00437303,6.55013e-11,-1.00433e-05
1.0,200.0,-4.00639e-05,0.00232943,-2.89652e-09,-2.72161e-06
1.0,201.0,8.52023e-05,0.0058547,-1.60252e-08,-1.54038e-05
1.0,202.0,-2.99564e-05,-0.000382353,-3.74458e-09,-5.66624e-08
1.0,203.0,0.000377237,0.00807914,-3.12993e-07,-2.95095e-05
1.0,204.0,0.000188406,0.000412484,-7.45457e-08,-9.13882e-08
1.0,205.0,-0.0074297,8.35348e-05,-0.00011892,-4.07854e-09
1.0,206.0,0.00108108,0.000496557,-2.50705e-06,-1.14911e-07
1.0,207.0,0.000629157,0.000104407,-8.24467e-07,-6.02913e-09
1.0,208.0,-0.000289221,-3.70991e-05,-1.68524e-07,-2.95146e-09
1.0,209.0,4.97388e-05,0.000123647,-4.47734e-09,-9.1386e-09
1.0,210.0,0.000170144,0.00051413,-6.796e-08,-1.49325e-07
1.0,211.0,-8.32514e-06,-0.00517308,2.35533e-10,-1.51101e-05
1.0,212.0,-4.51919e-05,0.00184545,-3.28265e-09,-1.65328e-06
1.0,213.0,-0.000139152,-0.00627941,-4.34548e-08,-1.82806e-05
1.0,214.0,-5.00476e-06,9.37331e-05,3.40147e-11,-3.81002e-10
1.0,215.0,9.40314e-05,0.00635911,-1.52139e-08,-1.76332e-05
1.0,216.0,3.33441e-05,0.000135898,-2.61982e-09,-9.91388e-09
1.0,217.0,6.62733e-06,-0.000114268,-4.14319e-10,-2.65537e-09
1.0,218.0,5.80336e-05,0.000240235,-5.25389e-09,-2.85535e-08
1.0,219.0,4.7355e-05,-0.000304922,-4.56627e-09,-3.03168e-08
1.0,220.0,3.30522e-06,2.55397e-05,-9.38956e-11,-3.29709e-10
1.0,221.0,1.99892e-05,-0.00517871,-1.31713e-09,-1.51884e-05
1.0,222.0,-1.02963e-05,-0.00404024,-9.69461e-12,-9.13966e-06
1.0,223.0,5.12379e-05,0.00347359,-4.51729e-09,-5.31684e-06
1.0,224.0,-3.8746e-05,-0.00373674,-2.18417e-09,-6.34694e-06
1.0,225.0,8.0869e-05,3.43469e-05,-1.05975e-08,-9.55286e-10
1.0,226.0,-1.58755e-05,0.00543925,-7.94206e-10,-1.23838e-05
1.0,227.0,-8.80091e-06,-0.000482901,-2.66121e-10,-1.17529e-07
1.0,228.0,-0.000113474,0.000510415,8.37648e-09,-1.33e-07
1.0,229.0,0.000133819,0.000169503,-9.21107e-09,-1.6554e-08
1.0,230.0,2.37255e-05,2.95644e-05,-1.12917e-09,-1.52288e-09
1.0,231.0,1.38787e-06,-0.000562162,-1.71745e-11,-1.47379e-07
1.0,232.0,4.25303e-05,-0.00117898,-1.96801e-09,-7.77629e-07
1.0,233.0,5.13557e-06,0.00752593,-6.49789e-12,-3.32604e-05
1.0,234.0,-7.27184e-05,0.00133893,-9.7495e-09,-1.01378e-06
1.0,235.0,1.18669e-05,-0.00515951,-2.99634e-10,-1.23885e-05
1.0,236.0,2.30131e-05,0.000914514,-1.31957e-09,-4.50792e-07
1.0,237.0,-1.82863e-05,-7.68761e-05,-5.36108e-10,-1.49128e-09
1.0,238.0,6.29872e-05,-0.00509359,-5.50468e-09,-1.08447e-05
1.0,239.0,0.000102934,-6.09239e-05,-1.23156e-08,-1.57428e-09
1.0,240.0,6.594e-05,0.000112869,-6.72795e-09,-5.41596e-09
1.0,241.0,0.000102252,-4.97893e-05,-1.72173e-08,-7.18308e-10
1.0,242.0,8.50078e-05,0.0043329,-1.03114e-08,-7.816e-06
1.0,243.0,5.82921e-05,-0.00480863,-4.12127e-09,-9.77766e-06
1.0,244.0,1.83414e-05,0.000405371,-5.5604e-10,-7.56518e-08
1.0,245.0,-0.000249372,0.00019454,-9.29074e-08,-3.01385e-08
1.0,246.0,-0.00663411,0.00491365,-6.84267e-05,-1.14651e-05
1.0,247.0,0.00232659,-0.000564247,-8.45644e-06,-1.71063e-07
1.0,248.0,0.00192223,4.27489e-05,-5.77352e-06,-4.65331e-11
1.0,249.0,-8.11064e-05,-0.000193934,-9.67904e-09,-1.60906e-08
1.0,250.0,-0.000196552,-0.0046748,-6.45877e-08,-9.09879e-06
1.0,251.0,-9.51839e-05,-0.00156619,-1.30312e-08,-1.02682e-06
1.0,252.0,-0.000143505,0.000356875,-3.20883e-08,-5.87661e-08
1.0,253.0,-6.41909e-05,-5.75428e-05,-6.47096e-09,2.91209e-10
1.0,254.0,-1.69331e-05,-0.000375873,-3.64592e-10,-5.83034e-08
1.0,255.0,-8.68903e-06,-0.00466666,-6.32448e-11,-8.71246e-06
2.0,0.0,7.85227e-05,-0.000364311,3.38801e-06,-8.88769e-06
2.0,1.0,-0.018243,-2.95664e-05,4.81748e-06,-2.11346e-06
2.0,2.0,-0.0130111,-0.0387473,-6.71257e-06,2.48158e-06
2.0,3.0,7.85438e-06,-2.36956e-05,-3.21908e-07,2.61863e-05
2.0,4.0,6.54644e-05,-3.23579e-05,-2.26999e-06,-1.03459e-05
2.0,5.0,0.000381262,4.40057e-05,-2.26342e-07,5.03547e-06
2.0,6.0,-0.000286934,0.00449436,3.61605e-08,-7.85915e-05
2.0,7.0,0.000141845,9.88766e-05,-2.5e-06,3.97704e-05
2.0,8.0,0.0166622,-1.25638e-05,-3.38939e-06,1.75842e-05
2.0,9.0,-0.00849065,0.000382293,-1.79184e-06,-1.97751e-05
2.0,10.0,-0.000236126,0.015474,-1.79884e-07,-0.00044444
2.0,11.0,-0.00012421,-0.00214876,3.06437e-07,0.000460809
2.0,12.0,8.86437e-05,0.000180586,2.28679e-07,1.79874e-05
2.0,13.0,0.000202377,-0.000162731,4.57857e-06,9.48719e-08
2.0,14.0,4.61946e-05,-0.00572832,9.09161e-09,-8.43605e-06
2.0,15.0,0.000140015,-4.5578e-05,1.79716e-09,-5.85658e-06
2.0,16.0,1.81381e-05,4.16022e-05,7.37599e-09,-8.59013e-06
2.0,17.0,-0.000116358,-4.07748e-06,-1.16532e-07,-1.21766e-05
2.0,18.0,-9.46031e-05,-0.00326843,-1.33066e-06,1.01141e-05
2.0,19.0,-0.00369846,0.000483367,-1.30002e-06,-1.31846e-05
2.0,20.0,-0.0137204,0.000163855,-2.60174e-06,-6.08836e-06
2.0,21.0,0.0016179,-8.68426e-05,-5.19432e-07,6.30929e-06
2.0,22.0,0.00128126,9.75e-05,1.95998e-07,-1.26454e-05
2.0,23.0,0.000183715,0.000169807,-6.09452e-08,4.7126e-05
2.0,24.0,-9.94276e-05,0.000223228,3.69082e-07,-1.87359e-05
2.0,25.0,3.27892e-05,-0.00697113,7.84483e-08,-9.0496e-06
2.0,26.0,0.000221058,0.0032983,5.36613e-06,-1.10813e-05
2.0,27.0,4.3242e-05,2.88532e-05,1.3467e-08,1.55869e-05
2.0,28.0,-4.53813e-05,-3.6132e-05,-3.45503e-08,-7.46547e-08
2.0,29.0,9.7887e-06,0.000934453,2.41175e-08,0.000123008
2.0,30.0,6.76403e-05,0.0082636,-3.38421e-08,-0.00011695
2.0,31.0,0.000107011,0.000240487,7.92931e-09,-2.99771e-05
2.0,32.0,4.68374e-06,0.000222384,6.4266e-09,-3.65372e-06
2.0,33.0,-0.00012722,-3.12413e-05,1.41606e-06,1.16443e-05
2.0,34.0,0.000155442,0.000141096,-2.4542e-08,1.05588e-05
2.0,35.0,-7.56646e-06,-0.000112636,-2.99138e-07,2.52245e-05
2.0,36.0,-0.000314133,0.000314679,-2.23223e-07,2.39049e-07
2.0,37.0,-0.00145263,-6.77382e-05,-4.53379e-07,1.13347e-05
2.0,38.0,-0.00573007,-0.0074548,-4.21154e-06,-2.25663e-05
2.0,39.0,-0.00911564,0.00693245,4.58127e-07,1.27971e-06
2.0,40.0,-0.000229746,5.54586e-05,1.3106e-07,5.6295e-06
2.0,41.0,9.3738e-05,-0.000116314,6.24115e-09,-3.26311e-06
2.0,42.0,-8.97679e-05,0.000104146,-3.40099e-08,-6.56735e-06
2.0,43.0,4.53993e-05,0.00654004,9.41189e-06,0.000626357
2.0,44.0,-0.000122398,-0.00308003,-4.69682e-09,-6.52898e-05
2.0,45.0,3.87603e-05,0.00546055,-1.70775e-08,-0.000547258
2.0,46.0,3.40998e-05,-0.00533097,2.43544e-08,3.36193e-05
2.0,47.0,0.000127955,-7.93547e-05,-8.9013e-09,-2.25534e-06
2.0,48.0,-4.93844e-05,-3.98588e-05,2.5235e-10,4.45917e-06
2.0,49.0,6.6629e-05,5.58346e-05,4.99473e-09,-2.26931e-06
2.0,50.0,-0.000102772,2.68234e-05,-1.75317e-09,-6.11391e-06
2.0,51.0,-6.59795e-05,-0.00922764,-1.06613e-08,2.24756e-05
2.0,52.0,2.3947e-05,0.00186243,-1.84776e-08,0.000485607
2.0,53.0,6.97946e-06,-0.000449963,-1.89939e-08,-0.000362111
2.0,54.0,9.00513e-05,6.32823e-05,2.84455e-07,-0.000144589
2.0,55.0,-2.37202e-05,-0.00657211,-6.04515e-09,-1.7957e-05
2.0,56.0,-0.000123133,4.11657e-05,5.25419e-08,1.1151e-05
2.0,57.0,6.58488e-05,-0.000256609,-1.60186e-07,1.35126e-05
2.0,58.0,0.000125079,-0.000167075,1.4992e-07,2.76601e-05
2.0,59.0,0.00737949,0.000204203,-2.27079e-06,-8.21095e-06
2.0,60.0,0.00302326,0.00405733,-3.47352e-06,-3.3956e-05
2.0,61.0,-0.000608566,-0.00789117,3.4934e-07,-5.53325e-06
2.0,62.0,-0.000814186,-0.0087231,-1.20888e-06,-1.36102e-06
2.0,63.0,-9.35635e-05,-0.000162278,4.74242e-06,2.18134e-05
2.0,64.0,-2.47189e-05,7.45102e-06,-2.29554e-06,1.3814e-05
2.0,65.0,-3.86233e-05,-0.00013564,-5.39957e-08,-1.67251e-05
2.0,66.0,-1.5028e-05,-5.79633e-05,1.29925e-07,-4.62203e-06
2.0,67.0,1.51253e-05,0.000296427,5.99917e-09,2.74901e-06
2.0,68.0,-2.4631e-05,0.000407075,1.37001e-08,-5.08027e-05
2.0,69.0,-2.67953e-05,0.00413729,2.04915e-08,1.39803e-06
2.0,70.0,2.16723e-05,0.00767688,2.12835e-09,1.69021e-05
2.0,71.0,-3.59411e-05,0.0104359,-1.51733e-08,2.46666e-05
2.0,72.0,-7.10276e-05,-0.000350501,6.32023e-09,-4.35309e-09
2.0,73.0,5.40529e-05,-5.93537e-05,3.73282e-10,9.0457e-06
2.0,74.0,-0.000104723,-0.000192908,7.43371e-10,-2.02141e-05
2.0,75.0,2.80856e-05,-0.000494586,5.32701e-09,1.63382e-07
2.0,76.0,5.21324e-05,0.00515494,-1.41707e-08,1.07537e-05
2.0,77.0,-2.00424e-05,0.000192772,3.33547e-09,-1.43976e-05
2.0,78.0,2.95656e-05,-0.000672963,-9.5034e-09,-1.1085e-05
2.0,79.0,-6.94382e-05,-0.000813128,1.30268e-07,9.17694e-06
2.0,80.0,-7.79677e-05,0.00948477,-4.07245e-08,-9.33089e-06
2.0,81.0,-7.89762e-05,-0.000430763,-5.25001e-08,4.93983e-06
2.0,82.0,-0.00011863,0.00746942,-2.10426e-08,-9.73699e-06
2.0,83.0,-0.000144447,-0.000248786,-4.82995e-08,-4.79653e-07
2.0,84.0,2.3599e-05,0.000166006,-4.45606e-09,2.32368e-05
2.0,85.0,-0.000250734,0.000191624,1.51902e-07,3.50821e-06
2.0,86.0,0.00225234,-0.00023435,-4.21699e-06,2.15727e-05
2.0,87.0,0.00514547,-0.000160056,-9.95974e-06,-1.17708e-05
2.0,88.0,-0.000258241,-1.51022e-05,6.08718e-07,8.6686e-06
2.0,89.0,0.000892474,0.00964112,-3.86401e-07,1.51828e-05
2.0,90.0,-9.07792e-05,0.000936636,2.22052e-06,-1.13902e-05
2.0,91.0,-0.000313543,2.30845e-05,9.58464e-06,-1.38248e-06
2.0,92.0,8.75596e-05,-0.00875134,1.90496e-08,-3.21396e-05
2.0,93.0,-4.98252e-06,-0.000110952,7.38752e-09,4.41422e-05
2.0,94.0,2.54155e-05,9.7791e-05,4.69753e-09,-4.43512e-05
2.0,95.0,2.17558e-05,-4.38967e-05,-2.06958e-10,2.59912e-06
2.0,96.0,-6.66073e-05,-5.4215e-05,-7.44538e-09,4.17175e-06
2.0,97.0,-2.75177e-06,4.85262e-05,-5.20387e-11,-3.9072e-06
2.0,98.0,-5.15822e-05,-0.00072883,-1.23083e-09,-6.09414e-05
2.0,99.0,1.32e-05,-0.00494346,-2.0623e-08,-5.38959e-06
2.0,100.0,1.26349e-05,0.0118328,-4.66419e-09,8.41134e-05
2.0,101.0,2.98489e-05,0.000279179,-1.11299e-08,-8.76407e-07
2.0,102.0,1.11093e-05,0.00876564,1.42949e-09,1.87046e-05
2.0,103.0,-5.06301e-05,-0.000185413,-3.63194e-08,-1.97865e-06
2.0,104.0,-7.92022e-06,-4.3094e-05,-3.59232e-09,-5.80133e-07
2.0,105.0,-2.34084e-05,-4.80326e-05,-3.07965e-08,-3.1349e-06
2.0,106.0,1.9714e-05,-0.000590567,4.22342e-07,1.08177e-06
2.0,107.0,-1.12423e-06,0.00612271,-3.1905e-09,-1.51033e-05
2.0,108.0,7.10178e-06,-4.63337e-06,-3.45112e-08,-5.66216e-07
2.0,109.0,7.09678e-06,0.000256909,-1.14707e-08,2.14299e-05
2.0,110.0,-7.74396e-06,-0.000401873,2.11732e-08,1.30372e-06
2.0,111.0,4.15144e-05,0.000894097,1.05936e-09,5.15022e-06
2.0,112.0,6.60321e-05,-0.00928411,1.09253e-08,-1.82891e-05
2.0,113.0,-0.000137849,-0.000269698,1.55731e-07,-4.11507e-07
2.0,114.0,-9.00881e-05,-0.000433774,-6.42489e-08,-1.82911e-06
2.0,115.0,-0.000615321,0.000614588,-5.53978e-06,5.04554e-05
2.0,116.0,-0.00278317,0.00645958,8.75054e-06,0.000140325
2.0,117.0,-0.00162849,0.00280746,1.16086e-07,-0.000184588
2.0,118.0,0.00131132,0.000636274,-1.17798e-06,2.22499e-06
2.0,119.0,-7.72856e-05,9.37075e-05,-4.33023e-08,-7.21402e-06
2.0,120.0,0.000337962,6.01142e-05,-8.3788e-09,-3.66507e-06
2.0,121.0,-9.31098e-05,-5.01981e-05,-4.11294e-06,1.82652e-06
2.0,122.0,0.00020161,0.0097793,2.69685e-06,-1.27788e-05
2.0,123.0,-5.34699e-05,-0.000318981,-3.58235e-10,-2.70981e-06
2.0,124.0,-4.37417e-05,-0.000393953,8.05704e-09,5.46565e-06
2.0,125.0,-2.9019e-05,0.000109112,4.75146e-08,-5.99891e-06
2.0,126.0,8.32813e-06,0.000887383,-3.25354e-08,-2.03091e-06
2.0,127.0,-2.17217e-05,0.00875885,1.76538e-09,-1.15766e-05
2.0,128.0,-2.2985e-05,0.000278552,8.59955e-09,-1.56969e-06
2.0,129.0,5.30283e-06,8.34264e-05,1.67987e-09,4.31529e-06
2.0,130.0,2.66109e-06,0.000181318,-6.56243e-09,2.06373e-06
2.0,131.0,-5.86565e-06,0.000183046,9.36069e-10,-3.36112e-06
2.0,132.0,2.12297e-05,0.000702623,-5.99501e-10,-8.49867e-07
2.0,133.0,1.30711e-06,0.0120716,-4.87951e-10,3.26117e-05
2.0,134.0,2.65011e-05,-0.000849797,6.2116e-09,2.15291e-06
2.0,135.0,-4.49919e-06,0.00489687,6.29763e-09,1.54376e-05
2.0,136.0,-6.23692e-06,0.000544288,-1.90871e-09,-2.80855e-05
2.0,137.0,-1.73522e-05,-0.008613,-7.85029e-08,-3.24901e-05
2.0,138.0,-6.70922e-06,-0.000412679,-1.97584e-09,2.51923e-05
2.0,139.0,2.93819e-05,0.00016496,-1.89794e-07,-2.59047e-06
2.0,140.0,-4.10854e-06,0.000129664,-1.9858e-09,8.6944e-06
2.0,141.0,6.65945e-07,-0.00014397,-7.324e-09,4.73104e-06
2.0,142.0,-2.51904e-05,-7.51493e-05,-2.52257e-09,5.34631e-08
2.0,143.0,1.97266e-05,9.11465e-05,-1.51321e-08,-2.62301e-06
2.0,144.0,-1.56626e-05,0.00604828,-2.68315e-09,2.82476e-06
2.0,145.0,2.85577e-05,0.000151973,8.94988e-09,1.67791e-06
2.0,146.0,3.02374e-05,-0.000495525,5.24455e-10,-7.19441e-07
2.0,147.0,1.57432e-05,-9.40981e-05,1.52974e-08,5.7919e-06
2.0,148.0,0.000254898,0.00859305,6.54745e-07,-1.97179e-05
2.0,149.0,-0.000268278,-0.000160059,-8.45192e-07,2.25701e-06
2.0,150.0,0.0012365,1.35266e-05,-2.551e-06,-2.22055e-06
2.0,151.0,-0.000836109,-0.000237897,-8.07711e-07,1.85363e-05
2.0,152.0,-3.91423e-05,0.000105381,1.09464e-07,-1.86518e-06
2.0,153.0,8.74947e-06,0.000263455,7.1993e-08,3.46353e-07
2.0,154.0,2.94828e-05,-0.000154576,-1.04901e-07,-4.20969e-07
2.0,155.0,-1.72187e-05,0.00648308,-1.02971e-07,8.95994e-05
2.0,156.0,3.34576e-05,0.00209171,-9.18529e-07,-8.512e-05
2.0,157.0,-2.87255e-05,0.000557553,9.285e-07,-2.62345e-05
2.0,158.0,-3.14581e-05,-0.00285947,2.38956e-06,1.40058e-05
2.0,159.0,7.79781e-06,0.00897433,7.38414e-07,3.224e-06
2.0,160.0,2.19534e-05,-8.26674e-05,3.95924e-08,-9.04503e-06
2.0,161.0,5.2005e-06,9.39112e-05,-6.01434e-09,7.90703e-06
2.0,162.0,-1.22393e-05,-0.000154535,-1.02172e-08,-3.8037e-06
2.0,163.0,-9.88948e-06,-9.23393e-05,-1.62706e-10,1.85638e-06
2.0,164.0,5.30933e-06,-0.000304717,1.99004e-08,2.60766e-07
2.0,165.0,-3.23475e-06,0.00121237,1.56837e-08,-4.99643e-05
2.0,166.0,-3.44574e-06,-0.00763712,7.42523e-09,2.25232e-05
2.0,167.0,6.56193e-07,0.00377805,3.01964e-08,2.26684e-05
2.0,168.0,-3.0826e-06,-0.00034842,1.20242e-07,1.6399e-05
2.0,169.0,7.40956e-06,0.000400738,8.37327e-08,-2.1139e-05
2.0,170.0,9.19875e-06,0.011674,1.45409e-07,6.07028e-06
2.0,171.0,1.36308e-05,0.000254208,-8.92083e-08,8.71017e-06
2.0,172.0,-1.28518e-05,-3.75375e-05,-9.74006e-08,-7.81936e-06
2.0,173.0,-2.49265e-06,-3.15784e-05,1.08641e-08,2.50846e-07
2.0,174.0,2.62889e-06,-0.000352046,2.20182e-09,1.08427e-06
2.0,175.0,1.81242e-05,4.71955e-05,1.06963e-08,6.04384e-07
2.0,176.0,-1.67338e-06,-0.000229617,-8.12675e-10,-8.98803e-06
2.0,177.0,-3.8674e-06,-0.00541353,-5.58879e-09,6.13794e-06
2.0,178.0,2.25326e-05,-0.0070434,6.53617e-11,2.01435e-05
2.0,179.0,2.33419e-06,-9.53041e-05,9.3882e-09,-3.70322e-06
2.0,180.0,-9.35374e-06,-3.79197e-05,6.57372e-09,-1.89182e-06
2.0,181.0,6.83767e-06,0.000150443,-9.75951e-10,1.14863e-05
2.0,182.0,-3.05992e-06,2.80777e-05,8.35322e-10,-1.08143e-05
2.0,183.0,-5.02711e-06,-0.000133515,9.7363e-08,-4.75487e-07
2.0,184.0,6.73479e-05,5.95365e-05,-5.26024e-07,-3.42255e-06
2.0,185.0,-5.23805e-05,-3.90693e-05,-2.68388e-08,2.06506e-07
2.0,186.0,4.32442e-05,0.000194956,4.82787e-08,-7.01884e-07
2.0,187.0,-0.000323843,0.000478482,-9.40572e-07,-2.00539e-05
2.0,188.0,-7.05319e-05,-0.00506874,9.66726e-07,-1.84377e-05
2.0,189.0,3.79462e-05,0.00764956,-7.13591e-08,-6.85732e-05
2.0,190.0,2.76635e-05,0.00169215,-1.24893e-07,5.80336e-05
2.0,191.0,-6.1439e-06,0.000728315,-1.32434e-07,4.21513e-05
2.0,192.0,5.46389e-06,0.00211573,-4.8447e-08,-5.34386e-06
2.0,193.0,2.41033e-06,0.000138826,3.96012e-08,-7.93749e-07
2.0,194.0,4.72061e-06,7.31759e-05,-7.1685e-08,1.60843e-07
2.0,195.0,7.12182e-06,1.16876e-05,1.02474e-06,1.56066e-06
2.0,196.0,-5.26732e-07,-0.000306321,-3.99676e-07,3.1655e-07
2.0,197.0,-3.7884e-06,-0.000281903,9.80946e-08,-3.31352e-07
2.0,198.0,9.55474e-06,0.00320268,4.50647e-08,-8.13695e-05
2.0,199.0,9.70667e-06,-0.00479798,-3.342e-08,0.000115247
2.0,200.0,-8.86425e-06,0.00789805,2.07517e-08,-0.000107708
2.0,201.0,-9.86654e-06,-0.00226753,-9.42961e-09,7.25143e-05
2.0,202.0,-4.42773e-06,0.00402774,-1.52974e-08,6.72087e-06
2.0,203.0,-1.05138e-05,0.000145647,2.60131e-08,-5.90619e-06
2.0,204.0,9.40451e-06,1.08236e-05,-3.94309e-08,-3.93161e-06
2.0,205.0,1.4325e-05,-0.000174061,2.03044e-06,1.32778e-06
2.0,206.0,1.56384e-05,0.000352257,-1.92176e-07,-6.51402e-06
2.0,207.0,-1.16402e-05,-1.93124e-05,1.00437e-07,7.18715e-06
2.0,208.0,-6.56168e-06,3.10678e-06,-2.25572e-08,5.11376e-07
2.0,209.0,1.05333e-05,0.00104171,1.03301e-10,2.01026e-07
2.0,210.0,1.9431e-06,-0.00654085,-9.70421e-09,1.84107e-05
2.0,211.0,1.52994e-05,-0.00344622,2.9974e-09,-0.000110808
2.0,212.0,-5.32876e-06,-0.00998257,-2.57253e-09,0.000104699
2.0,213.0,-2.56412e-05,-0.000301311,-5.62001e-08,-1.11247e-05
2.0,214.0,-3.41139e-06,-0.00405845,3.37168e-10,9.00591e-07
2.0,215.0,-1.14283e-05,0.000203419,2.13776e-08,-6.42528e-06
2.0,216.0,8.76943e-06,0.000186132,-9.13436e-09,7.74152e-06
2.0,217.0,2.08198e-06,-5.19843e-05,-6.68193e-09,-8.487e-06
2.0,218.0,-8.99628e-07,0.000145585,9.82823e-10,1.65155e-06
2.0,219.0,-7.34245e-06,7.7267e-05,9.30041e-09,-1.47068e-06
2.0,220.0,1.7794e-05,-3.0362e-05,-5.65176e-09,9.3831e-07
2.0,221.0,-4.37104e-06,-0.00400944,8.91884e-10,-0.000124411
2.0,222.0,4.04351e-05,0.00475895,1.22313e-08,0.000112922
2.0,223.0,2.18988e-05,-0.000109142,-2.26567e-08,1.56088e-06
2.0,224.0,1.5235e-06,0.000484593,-8.44417e-09,1.00827e-05
2.0,225.0,7.61817e-05,0.00472617,-1.07425e-07,-1.76724e-06
2.0,226.0,-9.73508e-05,1.74031e-05,5.41606e-08,-5.19823e-07
2.0,227.0,-7.08388e-05,-0.000105679,-1.2074e-07,-2.10217e-06
2.0,228.0,0.0017318,-0.000346003,-1.00787e-06,4.80347e-06
2.0,229.0,0.000264192,-0.00105818,-9.62846e-07,-2.98233e-06
2.0,230.0,-1.28511e-05,0.001601,6.89675e-09,-8.79677e-07
2.0,231.0,1.66177e-05,0.000324379,-2.15914e-09,2.67925e-06
2.0,232.0,-4.86143e-05,1.21155e-05,-8.3001e-09,-1.31209e-06
2.0,233.0,-4.56704e-06,0.00114319,-2.41182e-09,-5.30204e-05
2.0,234.0,-6.84619e-06,-0.00671388,1.70036e-08,5.28782e-05
2.0,235.0,2.99149e-05,-9.67988e-05,8.31794e-09,-2.78477e-06
2.0,236.0,1.22892e-05,0.000440682,-2.52675e-08,-1.95616e-06
2.0,237.0,-5.85905e-06,-0.00477822,-3.74676e-09,-2.66214e-06
2.0,238.0,-6.9041e-06,0.000346365,1.02581e-09,9.37848e-06
2.0,239.0,-3.42398e-06,-0.000141302,3.89939e-08,1.09282e-06
2.0,240.0,-1.61879e-06,-1.3911e-05,2.48024e-07,-8.0428e-07
2.0,241.0,8.29158e-06,-0.00261919,5.96187e-07,-8.62221e-07
2.0,242.0,-6.67981e-06,-0.000146372,1.40264e-08,3.18131e-06
2.0,243.0,1.97008e-05,-0.000164128,-1.01257e-08,-3.57396e-06
2.0,244.0,2.14188e-05,0.000158365,3.53186e-09,5.87914e-08
2.0,245.0,6.81697e-06,0.00732857,2.84931e-08,-1.25095e-05
2.0,246.0,1.2259e-05,-0.000307574,1.15886e-06,8.9224e-06
2.0,247.0,1.59782e-06,5.14425e-05,-1.90101e-07,8.26106e-08
2.0,248.0,-1.22351e-05,-0.0051739,3.1326e-07,2.64893e-07
2.0,249.0,2.29097e-05,-0.000292581,1.95204e-08,-6.02314e-07
2.0,250.0,-2.59625e-05,0.000157903,-5.84169e-08,4.10811e-06
2.0,251.0,-5.96721e-06,-0.00040096,-8.07988e-09,-3.57756e-06
2.0,252.0,1.34828e-05,0.000144132,2.42942e-08,-1.45538e-06
2.0,253.0,-4.34669e-06,0.00327511,-2.50903e-10,1.91226e-07
2.0,254.0,8.9951e-06,-1.78931e-06,5.6746e-10,5.49101e-07
2.0,255.0,-1.56939e-07,-8.73021e-05,-1.85738e-09,-2.03375e-06
3.0,0.0,0.000425943,-0.00141658,1.01211e-05,0.000125833
3.0,1.0,0.0131452,0.082116,-2.46142e-06,-0.000135287
3.0,2.0,-0.0181056,0.000238297,-6.28412e-06,-2.16442e-05
3.0,3.0,0.000102565,-4.94715e-05,5.79146e-07,1.24731e-05
3.0,4.0,0.000381904,0.000369087,-3.20725e-06,-9.00138e-06
3.0,5.0,-1.16452e-05,0.0424054,1.47985e-08,2.60673e-05
3.0,6.0,2.5478e-05,0.000303634,-2.61822e-08,6.66741e-06
3.0,7.0,-0.000238503,8.27132e-05,4.24369e-06,-1.2285e-05
3.0,8.0,0.00855916,0.0322751,-1.72695e-07,-1.99554e-05
3.0,9.0,0.0166753,-7.42593e-05,-7.91144e-06,5.84704e-05
3.0,10.0,-6.04963e-05,-1.72483e-05,-1.10247e-07,-3.03642e-05
3.0,11.0,-0.000257217,-0.000377441,-3.38321e-08,-2.61446e-05
3.0,12.0,-8.42047e-06,-0.0141423,1.59795e-06,-0.000112565
3.0,13.0,-8.94956e-05,0.000777434,9.87244e-08,0.00012268
3.0,14.0,-5.25885e-05,-8.20754e-05,5.9841e-09,9.29678e-06
3.0,15.0,-4.2426e-05,-0.000129577,-7.05713e-08,-2.58953e-05
3.0,16.0,-0.00010206,-0.0132738,-9.55332e-09,-5.34667e-05
3.0,17.0,2.339e-05,0.000270395,-3.43576e-08,6.496e-05
3.0,18.0,0.000298456,-0.000102677,5.62857e-06,0.000134584
3.0,19.0,-0.0138777,3.41632e-05,-3.72195e-06,-0.000120713
3.0,20.0,0.00349399,-0.000184948,-2.39912e-06,8.03188e-06
3.0,21.0,-0.000651447,-0.0126372,-2.5858e-07,-2.94008e-05
3.0,22.0,-9.1605e-05,-0.000557995,-1.80259e-07,-4.55734e-05
3.0,23.0,0.000406593,0.00237172,-7.06849e-08,6.70421e-05
3.0,24.0,-0.000188864,0.000197916,-9.57577e-08,2.89157e-05
3.0,25.0,2.52809e-05,-3.01832e-05,-1.2245e-07,-2.94902e-05
3.0,26.0,-0.000208935,-4.69745e-05,3.6678e-06,8.89041e-07
3.0,27.0,-4.82213e-05,-0.000797364,1.37991e-08,-1.50476e-05
3.0,28.0,0.000149717,2.73965e-05,-3.43318e-09,6.77249e-07
3.0,29.0,-7.19016e-05,1.24708e-05,1.15023e-08,1.775e-05
3.0,30.0,-1.83382e-05,9.07473e-05,1.73364e-08,8.22979e-06
3.0,31.0,2.3749e-05,4.81743e-05,2.31212e-08,-2.06752e-05
3.0,32.0,3.80655e-05,-2.15407e-05,2.26192e-09,-4.29331e-06
3.0,33.0,-0.000245039,0.00258403,4.9412e-07,-1.07988e-05
3.0,34.0,-0.000114723,4.1998e-05,5.57495e-08,3.82882e-05
3.0,35.0,0.000317968,-2.00261e-06,2.54399e-07,-3.69973e-07
3.0,36.0,0.000165789,-0.0130949,-1.59218e-07,-2.20313e-05
3.0,37.0,-0.00150073,0.000213013,-6.48954e-07,1.17144e-05
3.0,38.0,0.00921334,-0.000340415,6.46219e-06,-2.53689e-05
3.0,39.0,-0.00553642,0.000153762,-5.75949e-06,9.3817e-06
3.0,40.0,-0.000206892,0.00108878,2.57311e-07,0.000106518
3.0,41.0,-0.000142111,-0.00904,-8.92194e-08,-0.000108692
3.0,42.0,0.00010925,-0.00229992,-2.98971e-06,5.65259e-05
3.0,43.0,0.000415917,4.71822e-06,3.6958e-06,2.85092e-05
3.0,44.0,-1.84248e-05,-0.00010056,-1.7243e-08,-0.000167802
3.0,45.0,-0.000112611,1.74876e-05,-2.27446e-08,7.10263e-05
3.0,46.0,7.46369e-05,0.000168557,-3.21516e-09,5.97348e-05
3.0,47.0,-1.73023e-05,-2.03071e-05,2.58717e-08,-9.41744e-07
3.0,48.0,-8.4265e-05,0.00461113,6.12678e-09,5.3689e-05
3.0,49.0,2.17366e-05,-0.000465284,-4.24085e-09,-3.82031e-05
3.0,50.0,6.35343e-05,0.000279638,-2.46701e-08,-4.32367e-05
3.0,51.0,-1.54477e-05,-0.00267463,-7.14197e-09,4.96304e-05
3.0,52.0,-4.99543e-05,-0.0110798,-1.15503e-09,-6.25955e-05
3.0,53.0,-5.47846e-05,0.00948636,3.71827e-09,2.07794e-05
3.0,54.0,6.19974e-05,-0.00771919,-7.45533e-08,-2.01425e-05
3.0,55.0,-3.96229e-05,-0.000177455,-9.59288e-09,6.38803e-06
3.0,56.0,-4.49107e-05,-0.00183393,1.98221e-08,4.95238e-05
3.0,57.0,0.000198298,0.000383527,2.6052e-08,-0.00010316
3.0,58.0,-0.000192948,-0.000391138,3.01664e-08,4.90272e-05
3.0,59.0,-0.00305623,-0.0121963,1.88999e-06,-2.97564e-05
3.0,60.0,0.00722418,8.07211e-05,-8.25234e-06,-0.000186247
3.0,61.0,-0.00161538,-6.94787e-05,-2.97123e-06,0.000196174
3.0,62.0,0.000853795,-0.000286821,-2.18029e-06,-8.15012e-06
3.0,63.0,-0.000292172,5.186e-06,7.0571e-06,-1.96955e-05
3.0,64.0,-0.000108212,-0.000291912,1.37271e-06,-2.55377e-06
3.0,65.0,9.66562e-05,0.000869836,3.04155e-07,-9.03389e-05
3.0,66.0,2.78403e-05,0.000447331,-5.37059e-08,0.000144905
3.0,67.0,3.2195e-05,-0.00850253,8.08931e-09,-6.25139e-05
3.0,68.0,9.57999e-05,-0.000284407,1.06643e-08,5.56259e-05
3.0,69.0,1.52004e-05,0.000183372,-4.9136e-09,-0.000226468
3.0,70.0,-0.000102332,-0.000294102,-2.2291e-11,0.000210241
3.0,71.0,5.00401e-05,0.000126787,-7.05383e-09,5.35425e-06
3.0,72.0,-1.25074e-05,5.80566e-05,-1.27356e-08,9.30985e-06
3.0,73.0,4.00176e-07,0.0172762,1.06929e-08,-4.88265e-05
3.0,74.0,3.79746e-05,0.000417466,-3.89626e-09,4.29053e-05
3.0,75.0,-5.00617e-06,0.00571226,4.53848e-09,-5.53474e-05
3.0,76.0,-3.18458e-05,0.000612885,-2.05054e-08,3.48785e-06
3.0,77.0,-2.97927e-05,4.60215e-05,-4.20902e-08,-2.26444e-06
3.0,78.0,6.28913e-05,-0.0126898,2.08253e-08,-3.82789e-09
3.0,79.0,-6.46135e-05,0.000304644,8.26789e-07,-1.94929e-05
3.0,80.0,3.38168e-05,-0.000963159,-1.99038e-08,2.73265e-05
3.0,81.0,3.97303e-05,0.000204145,3.73734e-08,-9.56118e-06
3.0,82.0,0.000143234,0.000194087,2.19941e-08,4.30394e-06
3.0,83.0,0.000188473,-0.000381598,-8.57328e-08,-5.99818e-05
3.0,84.0,-3.44901e-05,-0.000245151,2.42901e-08,-5.69756e-05
3.0,85.0,-0.000252494,-0.00366991,-1.65322e-07,0.000148879
3.0,86.0,0.00499507,3.58164e-05,-7.10599e-07,-1.79586e-05
3.0,87.0,-0.00235018,0.000952777,-3.06218e-06,-1.92326e-06
3.0,88.0,0.000807611,0.0101019,-3.93205e-07,-1.36972e-05
3.0,89.0,0.0011284,-3.54819e-05,2.93813e-06,-2.37247e-05
3.0,90.0,7.2557e-05,0.000228629,-2.33462e-06,1.95871e-05
3.0,91.0,3.64322e-05,-3.41225e-05,3.33677e-06,-1.61615e-06
3.0,92.0,-6.30814e-05,0.00013993,5.50628e-08,-1.31367e-07
3.0,93.0,3.24303e-06,-0.000872751,-1.06175e-08,1.20372e-05
3.0,94.0,-3.60441e-05,-0.0018191,9.88471e-09,1.83292e-05
3.0,95.0,3.93187e-06,0.000548029,8.98248e-10,-4.62641e-05
3.0,96.0,8.47008e-06,-0.0151374,1.06456e-10,6.42456e-05
3.0,97.0,-9.47368e-06,0.0100591,2.60168e-09,-6.69151e-05
3.0,98.0,-8.78221e-06,0.000362818,1.22373e-08,3.30592e-05
3.0,99.0,-4.39536e-05,-9.3004e-05,-1.00765e-08,-7.77649e-07
3.0,100.0,2.55176e-05,7.73311e-05,-6.11581e-10,-1.84998e-06
3.0,101.0,3.92527e-06,-7.33024e-05,2.0907e-09,6.32788e-06
3.0,102.0,2.34014e-05,-0.000508791,1.56433e-09,-4.39794e-06
3.0,103.0,-3.30795e-06,-0.0119725,1.1959e-08,-2.66111e-05
3.0,104.0,1.45688e-06,1.92278e-05,-6.80251e-09,2.18246e-07
3.0,105.0,-5.09644e-05,0.00030115,1.48556e-08,2.17945e-05
3.0,106.0,5.23981e-05,-0.0060073,1.43079e-06,-1.94449e-05
3.0,107.0,-7.12352e-07,-0.000540933,-7.7635e-10,3.08547e-06
3.0,108.0,1.96786e-06,6.27881e-05,-3.02377e-08,-4.74494e-06
3.0,109.0,2.85208e-05,9.63595e-05,1.59106e-08,1.33908e-05
3.0,110.0,-4.72438e-05,2.31953e-05,-2.31475e-08,-4.88834e-06
3.0,111.0,-6.56954e-06,0.0100549,1.59704e-08,8.77992e-06
3.0,112.0,5.28189e-05,0.00105359,3.06396e-08,8.76517e-06
3.0,113.0,3.2943e-05,9.70802e-05,1.33359e-07,1.72893e-06
3.0,114.0,0.000187035,-6.6163e-05,-1.4664e-08,-7.15163e-06
3.0,115.0,0.00307647,-0.000169825,1.85876e-06,-8.59777e-06
3.0,116.0,-0.000883541,-0.000558575,6.00773e-06,-2.01602e-05
3.0,117.0,-0.000771544,-0.00025394,-3.25038e-06,2.98742e-05
3.0,118.0,-0.00133479,0.00407674,-1.77066e-06,-3.9929e-06
3.0,119.0,0.000272979,0.000250506,-6.17958e-07,-1.98764e-05
3.0,120.0,9.92594e-05,-0.00039916,1.5121e-06,1.65868e-06
3.0,121.0,-0.000128341,-0.00814176,5.41784e-06,2.67232e-06
3.0,122.0,-8.22843e-05,-0.000215654,-8.4534e-06,2.69706e-06
3.0,123.0,2.87956e-06,-0.0147489,-3.83354e-09,-4.56917e-06
3.0,124.0,-1.97062e-05,0.000365036,-1.95371e-09,-5.69642e-06
3.0,125.0,-1.07851e-05,-1.98801e-05,-2.37001e-08,2.5399e-07
3.0,126.0,4.98766e-05,-0.000182047,-2.75784e-09,3.99122e-07
3.0,127.0,1.29387e-05,-0.000150391,1.15041e-08,4.0323e-07
3.0,128.0,-1.36506e-05,-0.0025376,2.91694e-09,4.54886e-06
3.0,129.0,-1.53798e-05,0.000570548,1.98865e-09,3.26369e-05
3.0,130.0,1.61067e-05,-0.000290939,-4.07359e-09,-1.18771e-06
3.0,131.0,5.7905e-06,-0.0112088,-2.26493e-10,-1.82429e-05
3.0,132.0,1.98354e-05,0.0065112,2.83927e-10,6.60783e-06
3.0,133.0,-1.14986e-05,-0.000187989,-3.62675e-09,1.46656e-06
3.0,134.0,-2.42179e-05,0.000171943,8.36027e-10,-5.60958e-06
3.0,135.0,-6.67889e-06,-0.000208578,8.35622e-09,7.54113e-06
3.0,136.0,1.59409e-05,0.000162424,-1.0262e-08,-1.01211e-05
3.0,137.0,-1.0952e-05,-1.58277e-05,-1.54285e-07,-1.19548e-06
3.0,138.0,-5.79517e-06,2.85929e-05,-7.64408e-10,-2.93743e-06
3.0,139.0,-1.06031e-05,0.00931766,6.79588e-08,3.1946e-05
3.0,140.0,5.96598e-06,-0.000664041,1.7234e-09,-3.30561e-05
3.0,141.0,-2.09592e-06,-0.000425792,2.34586e-08,2.50067e-06
3.0,142.0,9.38236e-06,-1.65779e-05,5.61379e-09,4.36477e-07
3.0,143.0,-1.7069e-05,-0.00511429,1.72157e-08,1.86486e-05
3.0,144.0,-1.89096e-06,-0.00014037,1.69189e-08,-2.1178e-06
3.0,145.0,1.94234e-05,0.000251007,1.11538e-09,-1.578e-06
3.0,146.0,1.82037e-05,-6.07049e-05,-8.31904e-08,-8.43516e-07
3.0,147.0,2.5929e-05,0.000323707,3.74565e-09,-2.91946e-05
3.0,148.0,0.000383278,-4.28372e-05,-2.48113e-08,1.41175e-06
3.0,149.0,0.00119448,-0.00773222,9.70504e-08,-2.65261e-05
3.0,150.0,0.000605494,0.000374164,1.22394e-06,2.36745e-07
3.0,151.0,0.000623003,-0.000532326,1.29329e-06,2.7083e-05
3.0,152.0,6.23266e-05,-1.91984e-06,9.68958e-08,-1.06231e-06
3.0,153.0,-4.28587e-05,0.0134261,8.1882e-08,2.1479e-05
3.0,154.0,2.45879e-05,-0.000475229,1.07636e-07,3.5422e-07
3.0,155.0,1.55759e-05,-0.000577703,-3.10523e-07,-1.08517e-05
3.0,156.0,-2.52746e-05,0.000330462,1.87976e-07,-1.79437e-05
3.0,157.0,-3.37968e-05,-4.62534e-05,-1.56017e-06,2.12876e-06
3.0,158.0,8.1143e-06,1.14525e-06,-6.20432e-07,2.16227e-07
3.0,159.0,-1.36067e-05,0.000215329,-3.78991e-07,-1.5191e-06
3.0,160.0,-1.80312e-05,0.00134954,2.30835e-09,-1.92335e-07
3.0,161.0,-3.79275e-06,0.00676777,4.20481e-09,-1.56869e-06
3.0,162.0,-2.78343e-05,0.00934428,-8.83128e-09,-1.16327e-05
3.0,163.0,1.35845e-05,0.000316808,1.39774e-08,-1.56718e-06
3.0,164.0,-3.9761e-06,0.00252033,4.0401e-09,5.67973e-06
3.0,165.0,1.13803e-05,-0.00030351,-2.64619e-08,1.32246e-05
3.0,166.0,4.59552e-06,-0.000107284,7.04588e-09,-1.06825e-06
3.0,167.0,1.34666e-05,-5.32408e-05,-1.06573e-08,-2.7206e-07
3.0,168.0,1.15817e-05,-0.000277395,1.53221e-07,1.13805e-05
3.0,169.0,8.12166e-06,-8.22226e-05,-7.91639e-08,4.21725e-06
3.0,170.0,-1.22319e-05,-8.87148e-07,-3.621e-07,7.97601e-07
3.0,171.0,5.22979e-06,0.00142522,-1.25743e-07,7.49654e-06
3.0,172.0,-2.43725e-06,0.00999913,-1.62073e-07,-1.26289e-05
3.0,173.0,-2.55725e-06,0.000825359,-2.6043e-08,2.66199e-07
3.0,174.0,3.99891e-08,3.35487e-05,3.03019e-09,-2.38553e-06
3.0,175.0,-4.7189e-06,0.000171591,-4.34793e-09,8.98401e-08
3.0,176.0,-2.37026e-06,2.40444e-05,-9.5671e-10,4.8074e-07
3.0,177.0,2.65028e-06,-7.00262e-05,-3.2877e-09,-4.10052e-08
3.0,178.0,-1.25613e-05,-0.000215561,5.34285e-09,-6.49475e-07
3.0,179.0,1.16919e-06,-7.08592e-05,2.01706e-08,-2.77298e-06
3.0,180.0,1.04588e-05,-0.000143018,-7.60566e-09,-5.38489e-06
3.0,181.0,7.31722e-06,0.00174992,1.94568e-09,1.28841e-06
3.0,182.0,1.89642e-06,0.00719029,-7.51562e-09,1.23115e-05
3.0,183.0,3.48817e-05,-0.00428108,-1.30433e-07,1.84964e-06
3.0,184.0,-1.09367e-05,0.000664423,7.33831e-08,-7.31956e-07
3.0,185.0,2.08474e-05,3.52102e-05,1.98769e-07,1.07237e-08
3.0,186.0,-2.68919e-05,-0.0107828,9.57296e-08,3.95179e-05
3.0,187.0,6.77018e-05,0.000802224,1.02637e-06,-3.31375e-05
3.0,188.0,-0.000340931,-0.000402442,-1.67709e-06,-9.68556e-07
3.0,189.0,-2.18274e-05,-0.000121545,-4.62445e-08,1.16109e-06
3.0,190.0,4.47528e-05,-0.000154965,-3.59042e-07,-6.49145e-06
3.0,191.0,-1.56756e-05,-6.35236e-05,-2.22407e-08,-2.56115e-06
3.0,192.0,1.31661e-05,0.000318699,-3.6757e-08,-1.05235e-06
3.0,193.0,2.92862e-07,-1.61699e-05,-1.45603e-08,-8.6594e-07
3.0,194.0,1.2176e-05,-0.00654602,-7.53816e-08,1.27823e-05
3.0,195.0,-3.32147e-05,0.00318639,2.2046e-06,-5.23827e-06
3.0,196.0,5.48274e-06,-2.42322e-05,-9.73305e-07,-1.11999e-06
3.0,197.0,-3.35075e-06,0.00805967,-7.39517e-08,9.22854e-06
3.0,198.0,1.57838e-05,0.000386699,-1.16507e-07,-9.7641e-06
3.0,199.0,-1.75112e-05,0.000140187,8.87943e-09,-3.3082e-06
3.0,200.0,1.57113e-06,0.000137107,-5.55283e-09,-1.23698e-06
3.0,201.0,-8.38478e-07,2.05483e-05,-6.88489e-09,-1.75669e-06
3.0,202.0,1.1173e-05,-7.68444e-05,3.55533e-09,-2.96319e-07
3.0,203.0,-9.11705e-07,0.000235902,6.06857e-08,-1.22356e-05
3.0,204.0,1.04581e-05,0.00542914,-2.34855e-08,-1.7206e-05
3.0,205.0,9.71331e-06,-0.0002691,3.21031e-07,1.02094e-06
3.0,206.0,-7.68238e-06,-0.0017255,5.22713e-08,6.32921e-06
3.0,207.0,-2.1169e-05,-0.00101913,1.3075e-07,3.50992e-07
3.0,208.0,2.33732e-06,-0.00730102,-1.09217e-08,-2.95811e-06
3.0,209.0,1.23501e-05,-0.000450924,-9.91305e-09,-2.30536e-06
3.0,210.0,-1.14516e-05,-0.000109055,2.39368e-08,1.07032e-06
3.0,211.0,1.25482e-05,4.72546e-05,2.04609e-10,1.5723e-06
3.0,212.0,1.26736e-05,1.27649e-05,8.71634e-09,1.87272e-06
3.0,213.0,-2.37085e-05,4.07211e-05,-4.20351e-08,1.44283e-06
3.0,214.0,1.77582e-05,9.50918e-05,-4.19557e-09,-3.55516e-07
3.0,215.0,-7.46995e-06,-4.38698e-05,-2.53498e-09,1.6624e-06
3.0,216.0,-1.896e-06,-0.00148516,2.9262e-09,1.97145e-08
3.0,217.0,2.63936e-05,0.00365939,-6.45682e-09,1.8056e-06
3.0,218.0,-1.38445e-05,-0.000387209,5.13108e-09,1.13862e-07
3.0,219.0,4.07414e-06,0.00671054,-1.62542e-09,8.66546e-06
3.0,220.0,8.96539e-07,-0.000324186,-1.54593e-10,2.78815e-08
3.0,221.0,4.62803e-06,1.40094e-05,-4.33653e-09,5.93109e-07
3.0,222.0,-7.1046e-07,-0.000316579,1.01544e-09,-6.86405e-06
3.0,223.0,3.44553e-05,-0.00689359,-3.18733e-08,0.000134817
3.0,224.0,-4.71289e-05,-0.00582821,-3.15521e-08,-0.000127679
3.0,225.0,-3.19951e-05,0.000255161,2.31418e-08,1.22432e-07
3.0,226.0,-0.000229069,7.75001e-05,-9.15798e-08,-2.61029e-06
3.0,227.0,0.000195421,0.000511368,-8.5536e-08,1.6844e-06
3.0,228.0,0.000272178,-0.00346156,1.6039e-07,8.37697e-06
3.0,229.0,-0.00172197,0.00101178,8.33822e-07,1.77871e-06
3.0,230.0,-4.35635e-05,7.01833e-05,2.53694e-08,-2.9127e-06
3.0,231.0,2.18016e-05,0.00553494,-6.73936e-09,1.44984e-05
3.0,232.0,1.0547e-05,0.00046994,-7.45922e-08,2.71127e-06
3.0,233.0,-1.24187e-05,0.000243934,3.69536e-10,-8.94431e-06
3.0,234.0,3.84079e-05,0.000368991,3.98666e-08,-1.80572e-06
3.0,235.0,-5.36531e-08,0.00115694,-6.67399e-09,3.22536e-05
3.0,236.0,-1.25343e-05,0.00713058,-1.01577e-08,-3.7382e-05
3.0,237.0,-1.23846e-07,0.000169243,3.26971e-09,2.28506e-07
3.0,238.0,4.39256e-07,-0.000172226,-1.65414e-09,-5.1507e-06
3.0,239.0,7.43467e-06,-0.00282091,9.23356e-09,-2.37501e-06
3.0,240.0,-3.75537e-06,-0.000187748,-1.21558e-07,2.9545e-07
3.0,241.0,-1.59995e-05,6.59823e-05,1.71592e-08,3.06341e-07
3.0,242.0,8.68719e-06,-0.00358721,-2.80836e-08,9.86818e-05
3.0,243.0,-1.17185e-05,-0.00328511,1.13172e-08,-0.000101757
3.0,244.0,8.3932e-06,-0.000159573,2.01736e-08,-2.68677e-07
3.0,245.0,-1.33945e-05,-0.000228623,-3.25666e-08,2.0107e-07
3.0,246.0,-1.00563e-06,-0.000986334,5.72181e-08,2.55983e-05
3.0,247.0,-5.3555e-06,-0.00593115,6.36691e-08,-1.9296e-05
3.0,248.0,-1.43783e-06,0.000127861,-2.52201e-09,3.22281e-07
3.0,249.0,-1.19269e-06,-0.000198539,7.86781e-09,-5.5276e-07
3.0,250.0,3.23519e-06,-0.000805998,6.01651e-09,-2.3735e-05
3.0,251.0,1.82033e-05,0.00180825,1.89289e-08,1.82014e-05
3.0,252.0,1.90665e-05,0.000333889,1.5163e-08,-1.01659e-06
3.0,253.0,-2.46383e-05,-0.000509726,-2.03141e-08,4.71736e-08
3.0,254.0,3.24948e-05,-0.00417351,1.20509e-08,-1.19708e-05
3.0,255.0,-2.15526e-05,0.000419208,-7.20154e-10,1.23842e-05
4.0,0.0,2.64882e-05,-0.0116857,1.22443e-06,-0.0013779
4.0,1.0,0.000133439,0.000102907,2.50445e-05,-0.00363214
4.0,2.0,-0.000267089,7.11393e-05,-2.55025e-05,0.00676046
4.0,3.0,0.0111946,0.0232084,1.43975e-06,0.000275742
4.0,4.0,-0.018562,-0.0349695,7.64093e-06,0.000635625
4.0,5.0,-0.000147722,-5.21415e-05,1.86742e-07,-0.00301576
4.0,6.0,0.000151092,-0.00111606,2.71023e-08,0.00189494
4.0,7.0,0.000174172,0.0417921,-6.8782e-06,-0.00161516
4.0,8.0,0.000196683,0.000181,5.44818e-05,-0.00122113
4.0,9.0,-0.000442662,-0.00196829,-5.5147e-05,-5.38534e-07
4.0,10.0,-0.000951178,0.00276202,-2.23063e-08,0.00470757
4.0,11.0,0.00128285,0.0209766,-4.28411e-07,-0.000101137
4.0,12.0,-0.00504568,-5.53105e-05,2.62343e-06,-0.00217025
4.0,13.0,-0.0257624,-0.00389398,-7.73545e-06,-0.000167289
4.0,14.0,-0.000144789,-7.28507e-05,-6.69659e-09,0.000567002
4.0,15.0,1.63498e-05,-0.000442527,2.80366e-08,-6.35684e-08
4.0,16.0,6.59601e-05,0.000663775,-6.51065e-09,-0.00104432
4.0,17.0,-0.000129484,0.0565722,-1.26673e-07,-9.30411e-05
4.0,18.0,0.00010164,-0.000437681,3.01397e-06,0.00118128
4.0,19.0,0.000169342,0.000186318,-8.09534e-05,1.67105e-05
4.0,20.0,-0.000571738,-0.00323193,7.98649e-05,0.000250139
4.0,21.0,0.000158857,-6.60822e-05,8.87803e-07,-0.000284209
4.0,22.0,-0.00022724,0.00650365,8.16598e-07,-0.000625989
4.0,23.0,-2.6996e-05,-0.000461586,-6.95665e-08,-0.00155432
4.0,24.0,0.00182961,0.000214843,-4.51868e-07,6.82933e-07
4.0,25.0,-0.00772516,2.32022e-05,8.11806e-07,0.00062685
4.0,26.0,-0.0246771,4.40707e-05,2.76922e-07,0.00221708
4.0,27.0,-0.00022273,-0.000231826,-5.24918e-08,-0.000701862
4.0,28.0,-5.7909e-05,0.0189183,-1.35433e-08,0.000864971
4.0,29.0,-0.000233919,-0.0275552,5.66742e-09,-0.00265328
4.0,30.0,0.000453556,0.00324738,-1.13378e-07,0.000393742
4.0,31.0,0.000143579,0.000123081,5.30761e-08,-3.61964e-08
4.0,32.0,3.63337e-05,0.000463806,-4.88092e-09,-1.54334e-07
4.0,33.0,-6.07722e-05,-0.000376649,1.1632e-06,-0.000346398
4.0,34.0,7.18306e-05,-0.0253275,5.04165e-08,-0.0013203
4.0,35.0,0.000405718,-0.0340559,7.742e-07,0.00348217
4.0,36.0,-0.000613144,-8.67015e-05,1.55767e-07,-0.000806586
4.0,37.0,6.86386e-05,-4.89505e-05,-9.82643e-08,8.82883e-08
4.0,38.0,0.000330485,-3.61129e-05,-4.11128e-05,0.000736976
4.0,39.0,0.00033399,0.000254417,4.14325e-05,7.10538e-05
4.0,40.0,-0.00024357,0.00464147,1.26082e-08,0.000283786
4.0,41.0,0.000364672,0.000682456,1.97186e-08,-0.000315819
4.0,42.0,-0.0221778,0.000275597,-5.22685e-07,-0.000283837
4.0,43.0,0.00703599,-0.0150901,-8.55617e-07,-0.000745228
4.0,44.0,-0.000132954,-0.00297387,2.78405e-08,6.46593e-06
4.0,45.0,0.000112537,0.0161469,3.7188e-08,-0.000924404
4.0,46.0,-0.000183384,-0.000559916,6.8446e-09,0.00145996
4.0,47.0,-7.37089e-05,6.74926e-05,2.27632e-08,1.48013e-07
4.0,48.0,-7.30273e-06,0.00171788,-1.10842e-08,-0.000240523
4.0,49.0,-8.38075e-05,0.0169875,-1.32345e-08,0.000726564
4.0,50.0,-0.000132912,0.00852761,1.29184e-09,-0.000665893
4.0,51.0,-9.80959e-05,0.000249079,1.81793e-09,0.000262285
4.0,52.0,0.000149139,7.47367e-05,2.28109e-08,-0.000185137
4.0,53.0,9.76005e-05,-9.29305e-05,6.56486e-09,-0.000149567
4.0,54.0,-3.1856e-06,-0.000196214,3.80073e-08,-9.5529e-05
4.0,55.0,-2.45026e-05,0.000162702,-8.60117e-10,5.14011e-05
4.0,56.0,0.000139813,0.00253733,6.85485e-08,-0.000148561
4.0,57.0,0.000315366,0.0135168,-7.63028e-08,-0.000439387
4.0,58.0,-0.000208263,-0.0349264,-1.06328e-07,0.00264278
4.0,59.0,9.81263e-05,0.00128129,6.42301e-05,-0.000243231
4.0,60.0,-0.000502839,-2.88046e-05,-6.12574e-05,9.57468e-05
4.0,61.0,0.00116549,-4.03005e-05,-3.11641e-06,0.000319586
4.0,62.0,-0.00144882,-4.92727e-05,-2.01777e-07,0.000102737
4.0,63.0,-0.0130484,0.0169959,-1.84974e-06,-0.00114388
4.0,64.0,-0.0149399,-0.000345344,8.01577e-08,-1.41214e-06
4.0,65.0,0.00124185,0.00515466,-7.92601e-08,0.000193216
4.0,66.0,0.000579578,-0.00341252,1.51094e-08,5.71553e-05
4.0,67.0,5.37397e-05,-0.000107219,-3.32951e-09,-0.000178016
4.0,68.0,4.75047e-05,0.00983471,-6.69946e-09,-0.000537844
4.0,69.0,0.000269925,-8.75051e-05,1.7187e-08,0.000147675
4.0,70.0,-6.07813e-06,-0.00016731,-1.15808e-08,0.000602479
4.0,71.0,-0.000120959,-7.98258e-05,-2.60391e-08,0.00022548
4.0,72.0,-9.79364e-06,-0.000164554,8.71213e-09,3.21131e-07
4.0,73.0,6.2756e-05,-6.51285e-05,2.23987e-09,-0.000254253
4.0,74.0,5.96758e-05,0.0154837,1.23118e-08,0.000671324
4.0,75.0,6.01673e-06,-0.00182775,-1.2533e-09,-9.21405e-05
4.0,76.0,0.000188263,-0.000241133,-1.67858e-08,1.61949e-05
4.0,77.0,1.51346e-05,0.00335438,-5.73501e-09,-0.000151362
4.0,78.0,0.000196803,-0.000220356,5.19753e-09,-0.000132289
4.0,79.0,-1.84254e-05,-0.000360167,-8.08301e-09,1.45442e-06
4.0,80.0,-0.000306844,0.000145976,2.73473e-08,0.000170672
4.0,81.0,-3.25534e-05,0.000603942,3.25384e-11,1.00043e-07
4.0,82.0,-4.92148e-05,-0.00155236,-5.44776e-08,4.62624e-05
4.0,83.0,-0.000196141,-0.031388,3.95516e-09,-0.000174935
4.0,84.0,-0.00021164,0.0134822,3.69657e-10,0.000923079
4.0,85.0,0.0003157,0.00207402,-8.39804e-09,-8.31706e-05
4.0,86.0,0.000180806,-0.00322649,-5.82688e-05,0.000150353
4.0,87.0,0.000906375,7.82064e-05,6.0951e-05,-8.93138e-07
4.0,88.0,-9.4283e-05,-0.000131505,-1.72354e-06,-9.23356e-05
4.0,89.0,0.000883378,-0.00078385,-1.45439e-06,0.000235255
4.0,90.0,0.0039563,0.00168569,1.4356e-07,-1.09684e-05
4.0,91.0,0.0165095,-0.00774574,1.01974e-06,-0.000311626
4.0,92.0,-0.000155511,-0.000330643,1.94515e-08,7.07004e-05
4.0,93.0,0.000311639,-0.000416598,-1.055e-08,-6.45597e-06
4.0,94.0,-8.88469e-05,-0.000561048,1.80078e-11,-2.49046e-05
4.0,95.0,3.3539e-05,-0.00766104,6.27967e-09,0.000276318
4.0,96.0,-3.95945e-05,-0.000374417,1.61465e-08,-0.000114679
4.0,97.0,7.7709e-05,4.94749e-05,2.77477e-09,-9.58861e-05
4.0,98.0,-9.82424e-05,-0.00413348,9.60491e-09,-0.000144663
4.0,99.0,0.000156054,0.000267257,7.45876e-09,1.58859e-05
4.0,100.0,-8.75308e-06,-0.000205175,-7.5865e-09,0.000468125
4.0,101.0,0.000154113,-0.000175024,7.25538e-09,2.98943e-07
4.0,102.0,-1.62754e-08,0.000140725,1.70963e-09,7.76749e-05
4.0,103.0,-0.00021111,0.000107195,1.64978e-08,-7.2571e-05
4.0,104.0,2.58511e-05,0.000332426,-8.84707e-09,2.69427e-07
4.0,105.0,-0.000163155,0.0143264,-2.63539e-08,0.000494503
4.0,106.0,-0.000138127,0.000780133,-1.50114e-06,-4.53247e-05
4.0,107.0,-4.98824e-05,0.000474032,-1.16101e-08,2.09503e-05
4.0,108.0,7.57495e-05,-0.00126975,1.01065e-07,3.51704e-05
4.0,109.0,-9.02322e-08,-0.0115858,-3.18485e-09,-0.000506732
4.0,110.0,0.00015979,0.000383765,2.0522e-08,-5.69381e-07
4.0,111.0,-0.000144448,0.000437269,3.49889e-08,-5.0984e-05
4.0,112.0,4.12155e-05,-0.000189721,2.20695e-08,0.000102839
4.0,113.0,0.000376044,-5.82826e-05,2.19089e-07,1.44969e-07
4.0,114.0,-6.79474e-05,-0.000652741,-1.8303e-07,4.04339e-07
4.0,115.0,8.30082e-05,0.0258215,-7.08869e-05,0.000945357
4.0,116.0,0.000701153,-0.00357124,5.4372e-05,-1.57823e-05
4.0,117.0,0.000262151,0.0025964,1.6101e-05,-8.16175e-05
4.0,118.0,0.000339923,0.000472517,-5.53218e-07,-2.85249e-05
4.0,119.0,-0.000643329,-0.00431527,-5.54952e-07,0.00013315
4.0,120.0,0.000341373,-0.000306341,7.12742e-07,3.1343e-07
4.0,121.0,-0.0138915,-7.69311e-05,3.60432e-06,-3.77863e-05
4.0,122.0,0.000645007,4.75097e-05,2.35046e-07,0.000137101
4.0,123.0,-1.33806e-05,-3.77152e-05,1.88094e-08,-8.29106e-05
4.0,124.0,-9.7195e-06,4.85919e-05,-1.16829e-08,9.99256e-08
4.0,125.0,0.000400878,0.00332218,-4.25354e-08,-9.40573e-05
4.0,126.0,-2.20526e-05,0.000103539,-2.00325e-08,1.26729e-06
4.0,127.0,-1.34279e-06,-0.000151299,1.2004e-08,4.64641e-05
4.0,128.0,3.85488e-05,0.000287745,6.43788e-09,-1.48832e-05
4.0,129.0,5.0066e-06,0.00768434,-9.52908e-10,0.000208336
4.0,130.0,3.14649e-05,-0.000711118,-6.75384e-09,1.28136e-06
4.0,131.0,-5.7168e-06,0.000147442,-6.64574e-10,-4.4774e-05
4.0,132.0,2.09879e-05,-0.00022561,-6.49794e-10,-2.66282e-05
4.0,133.0,-0.000121926,-7.13329e-05,6.75448e-09,0.000252379
4.0,134.0,1.51855e-05,0.000141296,-8.46606e-09,1.76614e-07
4.0,135.0,-0.000109026,-0.000205965,3.55062e-08,9.87327e-06
4.0,136.0,-4.76054e-05,0.000939018,3.8117e-08,-2.3178e-05
4.0,137.0,-4.84943e-05,-0.000650965,-9.8752e-07,5.45122e-05
4.0,138.0,-1.65767e-05,0.00885955,1.4691e-10,-0.000279391
4.0,139.0,-1.12543e-05,0.00091341,9.75825e-08,-2.86195e-05
4.0,140.0,-4.86622e-05,0.0118175,-3.17738e-08,0.000319114
4.0,141.0,-6.58161e-05,-8.9492e-06,1.80847e-07,-4.76737e-08
4.0,142.0,-3.40015e-05,0.000160874,1.59638e-08,1.09298e-07
4.0,143.0,-1.18363e-05,0.000240572,3.89459e-09,-1.95445e-05
4.0,144.0,5.52048e-05,-0.000270971,8.07492e-10,1.62952e-05
4.0,145.0,-1.97608e-05,0.000747187,-3.12321e-09,-2.20906e-06
4.0,146.0,-0.000136094,-0.00508949,4.30369e-08,-7.30759e-06
4.0,147.0,-3.23372e-05,0.0025307,-1.3273e-08,-8.48922e-05
4.0,148.0,-0.000102773,-0.000401615,-3.34328e-06,6.0733e-05
4.0,149.0,-4.69576e-05,0.00126937,-5.84711e-05,-1.85e-05
4.0,150.0,0.000285394,-0.000143266,4.95853e-05,-1.01341e-07
4.0,151.0,2.24859e-05,-0.0203654,1.22933e-05,0.000647532
4.0,152.0,0.000214923,-0.00353324,-2.12644e-07,1.86508e-05
4.0,153.0,-0.000293018,-9.76706e-05,-7.42329e-08,-5.91955e-05
4.0,154.0,0.000593479,5.25858e-05,8.26567e-08,-1.35141e-06
4.0,155.0,-0.00328704,-0.000804996,-2.42138e-07,1.39111e-05
4.0,156.0,0.00240923,0.0027942,3.86858e-08,-5.36172e-05
4.0,157.0,0.00568077,-0.00463813,1.37474e-06,0.00010638
4.0,158.0,0.00756902,-0.000451094,1.07197e-06,4.03365e-06
4.0,159.0,0.00474371,-6.30368e-05,-5.22736e-08,7.34464e-05
4.0,160.0,-9.0853e-05,-0.000141069,-1.92636e-08,-5.63403e-07
4.0,161.0,6.19664e-05,-0.000102861,8.08211e-09,-1.69875e-05
4.0,162.0,5.86675e-05,-0.000199259,2.23892e-08,-2.27944e-05
4.0,163.0,3.06547e-05,-4.258e-05,-2.2357e-08,2.84158e-08
4.0,164.0,4.34944e-05,-0.0003239,1.83835e-08,-6.83732e-06
4.0,165.0,6.2524e-05,0.000791193,-2.53301e-08,-1.49532e-05
4.0,166.0,6.42325e-05,0.00059391,-2.66964e-08,2.91043e-05
4.0,167.0,1.36619e-06,0.00020642,4.1395e-09,5.43125e-06
4.0,168.0,5.8864e-05,-0.00704528,5.96517e-07,0.000140758
4.0,169.0,-2.99486e-05,0.00690406,1.20782e-07,-0.000177742
4.0,170.0,7.34858e-05,-0.000252532,-2.04387e-06,0.000143608
4.0,171.0,6.44869e-06,-0.000342694,-3.09014e-08,-9.38285e-07
4.0,172.0,8.22571e-05,5.10334e-05,-5.23058e-07,-3.02539e-05
4.0,173.0,-5.17814e-05,2.33255e-05,1.156e-07,-2.60422e-08
4.0,174.0,3.53546e-05,-0.000221177,-1.92705e-09,1.3411e-07
4.0,175.0,-1.07676e-05,6.31153e-05,1.37387e-08,4.418e-09
4.0,176.0,6.7604e-08,0.00118041,-4.89853e-10,2.19399e-05
4.0,177.0,7.28189e-05,0.000305794,6.66987e-09,1.05255e-05
4.0,178.0,-2.09877e-05,-0.000359844,2.10374e-10,2.74795e-05
4.0,179.0,7.39217e-05,-0.00426797,-2.27062e-08,-8.13379e-05
4.0,180.0,1.95297e-05,0.00977515,-1.84322e-08,0.000194629
4.0,181.0,-2.80213e-05,0.000160601,4.47074e-09,-8.12785e-07
4.0,182.0,-1.47565e-06,0.000116641,3.67175e-08,-1.29533e-05
4.0,183.0,3.29601e-05,-4.0105e-06,-6.60726e-07,-8.30599e-06
4.0,184.0,-0.000174905,0.000156881,3.72905e-06,-2.08327e-07
4.0,185.0,-0.000109948,-0.000343003,1.49115e-06,2.3038e-07
4.0,186.0,8.90947e-05,-0.000491925,8.34998e-07,-2.52806e-05
4.0,187.0,1.57595e-05,-0.00238319,7.52675e-05,4.33202e-05
4.0,188.0,-0.000122832,0.000495083,-8.06441e-05,9.60021e-06
4.0,189.0,-6.19657e-05,-0.00048813,1.02393e-06,3.48792e-05
4.0,190.0,0.000103827,-0.00208915,-4.18172e-07,-3.18995e-05
4.0,191.0,-0.000205955,0.0167714,-7.55059e-08,0.000422979
4.0,192.0,-5.58876e-05,-0.000523555,1.14742e-08,1.8138e-06
4.0,193.0,-2.62956e-06,0.000369364,-6.11248e-09,1.41804e-07
4.0,194.0,0.000239546,-0.000398688,-6.54292e-08,-1.06065e-05
4.0,195.0,0.00883259,-0.000431633,3.91553e-07,-4.94052e-06
4.0,196.0,0.00245325,-7.2122e-05,-9.31104e-08,5.21614e-08
4.0,197.0,2.33316e-05,-5.56885e-05,-6.60395e-09,-1.3291e-05
4.0,198.0,0.000580989,-0.00314522,-7.79674e-09,4.03517e-05
4.0,199.0,-0.000263498,-0.00270384,1.08962e-08,3.85497e-05
4.0,200.0,-1.56667e-05,-0.000184995,-8.02344e-09,4.05233e-05
4.0,201.0,3.48167e-06,0.000974702,2.44284e-09,-1.05085e-05
4.0,202.0,8.94372e-05,-0.000309837,1.58281e-08,4.91623e-06
4.0,203.0,6.50755e-05,0.00546944,-1.06685e-07,-0.000108441
4.0,204.0,3.57987e-07,0.00018209,3.56522e-09,-8.25919e-06
4.0,205.0,3.3302e-05,-8.47958e-05,1.03495e-06,2.1437e-08
4.0,206.0,3.0488e-05,-4.59174e-05,-1.34954e-07,-1.84752e-06
4.0,207.0,-3.14759e-05,-0.000144766,8.06415e-08,-6.38061e-07
4.0,208.0,-1.05298e-05,0.000424021,-1.22946e-08,-1.02807e-05
4.0,209.0,7.06527e-05,-9.34389e-05,-1.48472e-08,6.80155e-07
4.0,210.0,-1.66034e-05,-0.00107975,1.13609e-08,1.84751e-05
4.0,211.0,6.86833e-05,0.00581008,-5.63449e-11,8.47523e-05
4.0,212.0,-1.9054e-05,-0.00140775,-5.04641e-09,7.7301e-05
4.0,213.0,5.66757e-06,0.000899188,9.68122e-09,1.4e-05
4.0,214.0,4.69535e-05,0.000242536,-3.67212e-09,4.73404e-06
4.0,215.0,-7.20092e-05,0.00312198,2.64415e-08,-4.8377e-05
4.0,216.0,-2.67021e-05,-0.000238099,6.5292e-09,-5.33831e-07
4.0,217.0,1.8097e-05,-6.92883e-05,-1.78918e-08,-4.04905e-06
4.0,218.0,-4.80122e-05,-5.54125e-05,9.6247e-09,-1.04406e-08
4.0,219.0,-3.95975e-05,3.77668e-05,9.57819e-09,-8.68253e-06
4.0,220.0,-4.33526e-05,-0.000102572,7.89898e-09,-1.61135e-08
4.0,221.0,2.64188e-05,0.00666631,-4.95976e-09,9.58845e-05
4.0,222.0,3.13329e-05,0.00533307,3.79817e-08,6.37334e-05
4.0,223.0,1.27768e-05,-0.000664391,-7.92283e-09,-3.22309e-06
4.0,224.0,-7.62946e-06,0.000699867,-5.14013e-08,3.53141e-07
4.0,225.0,-2.20402e-05,0.000101374,1.2162e-07,6.47414e-06
4.0,226.0,-3.94026e-06,0.00210865,-9.49217e-07,-2.77547e-05
4.0,227.0,0.000109205,0.000475327,-7.41433e-07,5.16514e-07
4.0,228.0,-4.90941e-05,-0.000589003,6.66672e-05,-3.01396e-06
4.0,229.0,-3.79835e-05,-0.000287237,-6.54492e-05,1.28717e-07
4.0,230.0,3.63213e-05,-0.000408743,-4.03805e-08,7.37607e-07
4.0,231.0,1.84251e-05,0.00043926,3.3781e-09,-5.21914e-06
4.0,232.0,0.000191019,0.00163557,2.7668e-08,4.88174e-06
4.0,233.0,-1.20746e-05,-0.0129787,-5.94252e-10,0.000253703
4.0,234.0,-2.95155e-05,-0.00227633,-3.04471e-08,2.65152e-05
4.0,235.0,0.000101663,0.0027215,8.81945e-09,3.43748e-05
4.0,236.0,-0.00023656,-0.000797089,1.92139e-08,-6.54006e-06
4.0,237.0,-0.000105833,-0.000243035,-6.88359e-09,6.26948e-06
4.0,238.0,0.000150898,-0.000670908,-3.1886e-08,-8.22365e-06
4.0,239.0,-0.000603798,-0.000172499,1.95859e-07,-2.73466e-06
4.0,240.0,-0.00661618,-1.66386e-05,1.53939e-06,-2.96851e-09
4.0,241.0,0.00311184,-0.00016991,-1.16078e-06,1.56608e-06
4.0,242.0,0.00013408,0.00282051,-4.26748e-08,-3.17797e-05
4.0,243.0,3.62048e-05,-0.0032576,-7.29519e-09,-4.0224e-05
4.0,244.0,-2.7275e-05,4.37206e-05,4.90754e-09,-2.88307e-08
4.0,245.0,0.000218355,-0.000408,1.87849e-07,2.50527e-05
4.0,246.0,-6.81475e-05,-0.00377666,-1.60476e-06,4.57264e-05
4.0,247.0,-9.51887e-05,0.000567511,7.90016e-07,-4.60681e-06
4.0,248.0,2.30634e-05,-0.000161782,-1.55963e-07,7.7573e-06
4.0,249.0,1.40322e-05,0.000178398,4.67993e-09,9.97933e-08
4.0,250.0,-7.41665e-05,0.000373464,-4.59849e-08,4.04815e-06
4.0,251.0,-1.21091e-05,0.000151083,-5.42193e-09,-6.13563e-07
4.0,252.0,1.79022e-05,-0.00022674,1.0908e-08,1.84548e-07
4.0,253.0,-4.42665e-05,-0.000359037,-1.39522e-08,2.38685e-06
4.0,254.0,-5.30395e-05,-0.000420372,-1.07444e-08,-3.87614e-06
4.0,255.0,3.02985e-05,-0.00269089,-3.79947e-10,-3.01574e-05
5.0,0.0,-0.000226555,0.000370502,-1.07213e-05,4.4517e-05
5.0,1.0,-0.000151654,2.34486e-05,-7.54105e-05,4.08869e-06
5.0,2.0,0.000261704,-0.000291703,7.37545e-05,-5.50174e-05
5.0,3.0,0.0185174,0.0476393,2.38157e-06,0.000566138
5.0,4.0,0.0112767,0.0314142,-4.65867e-06,-0.00057106
5.0,5.0,-9.76433e-05,-6.77449e-05,9.81004e-08,-2.4828e-05
5.0,6.0,-0.000142551,-0.000166142,-3.5027e-09,1.52227e-05
5.0,7.0,0.000131425,-0.000547474,-5.2053e-06,2.11132e-05
5.0,8.0,6.24682e-05,-0.000366663,7.5626e-05,5.25763e-05
5.0,9.0,0.000166583,-0.0455501,-7.53178e-05,-5.62204e-05
5.0,10.0,-0.000780925,0.000471858,-2.86062e-08,2.58795e-05
5.0,11.0,0.000970073,-0.003749,-2.9332e-07,4.1686e-05
5.0,12.0,-0.0257594,0.000273571,1.33792e-05,-1.18186e-05
5.0,13.0,0.00511954,-0.000578219,1.53177e-06,-2.40026e-05
5.0,14.0,7.49629e-05,-0.000399909,2.1523e-09,-2.71198e-05
5.0,15.0,0.000331298,0.0451808,1.9642e-07,4.4897e-05
5.0,16.0,5.94486e-05,-0.000185024,5.62715e-10,2.22314e-05
5.0,17.0,-2.29833e-05,0.000298881,-2.57368e-08,-6.66386e-09
5.0,18.0,-0.000292758,-0.00424119,-8.78038e-06,1.75259e-05
5.0,19.0,-0.000126894,-0.0326421,4.62906e-05,-0.000108151
5.0,20.0,1.076e-05,-0.000473041,-4.41133e-05,3.56649e-05
5.0,21.0,0.000260293,0.000273975,-1.13671e-06,1.33424e-05
5.0,22.0,0.000189926,-0.000227362,-1.19768e-07,2.30501e-05
5.0,23.0,7.99633e-05,0.000844557,4.07114e-08,8.62892e-05
5.0,24.0,0.00153533,0.0378316,-3.56338e-07,2.14608e-05
5.0,25.0,-0.0248139,0.00129981,2.60759e-06,-3.13606e-05
5.0,26.0,0.00772699,-6.39981e-06,-1.34091e-07,-5.45831e-05
5.0,27.0,3.35779e-06,-0.000418799,-4.4048e-09,2.52671e-06
5.0,28.0,0.000216104,0.000173299,-2.30323e-08,7.92858e-06
5.0,29.0,0.000133799,-0.000510275,-1.08877e-08,-4.84515e-05
5.0,30.0,-6.60839e-05,0.000670734,1.74124e-08,4.97727e-06
5.0,31.0,-0.000148781,-0.0400961,-4.68711e-08,2.17966e-05
5.0,32.0,-0.000167879,-0.0102211,1.76754e-08,6.23413e-06
5.0,33.0,-0.000138759,-0.000445669,2.79617e-06,-5.31678e-06
5.0,34.0,-0.000499498,-0.000113781,-3.72984e-07,-5.56051e-06
5.0,35.0,0.000226576,8.6306e-05,4.97069e-07,-8.84449e-06
5.0,36.0,-0.000138449,-4.02883e-06,-7.67813e-08,-5.70607e-05
5.0,37.0,-0.000322986,0.0291407,3.297e-06,1.24488e-05
5.0,38.0,0.00070273,0.000967866,-8.21228e-05,5.09605e-05
5.0,39.0,-0.00035853,0.00120258,7.93112e-05,-1.27174e-06
5.0,40.0,0.000914545,-3.88761e-05,4.60548e-08,-2.29635e-06
5.0,41.0,0.000235905,2.92225e-05,-3.37858e-09,2.8825e-05
5.0,42.0,-0.00696395,-0.000319543,-1.68105e-07,6.65165e-06
5.0,43.0,-0.0222351,0.00434876,2.29977e-06,0.000245288
5.0,44.0,-0.00012919,0.0278011,6.63592e-10,0.00033446
5.0,45.0,-0.000204403,0.00988741,-8.59795e-08,-0.000607489
5.0,46.0,-0.000135556,-0.00169296,1.57942e-08,-3.70365e-05
5.0,47.0,-0.000178478,0.017197,1.32095e-08,3.88981e-05
5.0,48.0,-1.56814e-05,0.00024883,8.08669e-09,-7.21218e-06
5.0,49.0,1.20213e-05,-0.000338981,6.17547e-09,-1.39296e-05
5.0,50.0,-0.000145073,0.000121268,-1.70709e-08,-9.42871e-06
5.0,51.0,3.48125e-05,-0.00287719,-4.77243e-09,0.000128216
5.0,52.0,-4.96624e-05,-0.0245588,-1.38848e-08,-9.14175e-05
5.0,53.0,-0.000251964,-0.0208589,-2.02316e-08,-2.47882e-05
5.0,54.0,0.000175834,0.0104622,-1.77895e-06,7.06189e-06
5.0,55.0,-0.000270039,-0.00109945,-8.92019e-09,4.52591e-06
5.0,56.0,0.00017732,-0.000651062,5.72152e-08,8.37356e-07
5.0,57.0,0.000339688,-0.000180829,4.24756e-08,4.88538e-06
5.0,58.0,0.000432793,0.000271269,8.27895e-08,-2.00914e-05
5.0,59.0,-0.000208077,0.000406327,-6.35588e-05,-5.67942e-06
5.0,60.0,0.000511989,-0.0205809,6.19371e-05,5.81555e-05
5.0,61.0,-0.000267142,-0.0119256,2.76547e-06,-4.5915e-06
5.0,62.0,-0.000349256,0.000868104,-2.00483e-06,7.11957e-06
5.0,63.0,0.0149346,5.94365e-05,2.05195e-06,-4.14132e-06
5.0,64.0,-0.0129365,-0.0131097,8.63728e-08,-3.25425e-05
5.0,65.0,0.00184031,0.00062369,-1.33537e-07,2.73298e-05
5.0,66.0,-0.00237761,0.000428027,-6.72152e-08,-1.46116e-05
5.0,67.0,-8.58927e-05,-7.53545e-05,8.9458e-09,-1.33068e-05
5.0,68.0,-7.97274e-05,-0.000143175,-2.55131e-08,6.96335e-06
5.0,69.0,-0.000131169,-0.0203093,-7.40298e-09,-9.64476e-06
5.0,70.0,5.16964e-05,0.00933486,-1.83632e-09,-1.69164e-06
5.0,71.0,6.42346e-05,0.000352065,2.97117e-09,5.15696e-06
5.0,72.0,-0.000115705,-0.0170998,4.34061e-09,-2.91747e-06
5.0,73.0,1.06998e-05,0.000400926,7.13847e-09,1.24538e-06
5.0,74.0,1.53159e-05,-8.92084e-05,-1.8362e-09,-4.40544e-06
5.0,75.0,7.12692e-05,-0.000298012,4.70335e-09,-7.67407e-06
5.0,76.0,2.01292e-05,0.000136045,-1.17738e-08,1.0023e-05
5.0,77.0,5.20126e-05,-0.000314441,4.214e-09,1.41869e-05
5.0,78.0,6.99797e-06,0.00070083,8.20646e-09,2.72872e-05
5.0,79.0,8.43833e-05,0.0189654,2.44553e-08,-1.90096e-05
5.0,80.0,-4.87306e-06,0.0021654,-1.73006e-08,-2.63108e-05
5.0,81.0,9.23225e-06,0.0183567,-2.38437e-08,-5.11693e-06
5.0,82.0,-2.47853e-05,0.000576677,-1.11191e-07,4.63607e-06
5.0,83.0,-2.98258e-05,0.000240411,-1.65793e-07,1.73422e-06
5.0,84.0,-0.000147345,-0.000205923,-1.54859e-09,-1.43183e-05
5.0,85.0,1.99121e-05,-0.000549337,3.61472e-07,4.05322e-07
5.0,86.0,0.000282389,-0.000373436,6.47761e-05,1.72493e-05
5.0,87.0,-0.000113442,-0.00956463,-6.97831e-05,1.36482e-05
5.0,88.0,-0.000396998,0.000637762,-1.27686e-06,-4.62101e-07
5.0,89.0,-0.000567847,-0.00167556,5.96773e-06,-2.42491e-06
5.0,90.0,-0.016429,0.0180871,-5.64512e-07,-0.00013983
5.0,91.0,0.00391855,0.00299218,1.30473e-07,0.000120389
5.0,92.0,-0.000202721,0.000149414,-4.04242e-08,-3.51788e-06
5.0,93.0,-0.000207174,-0.011139,8.00238e-09,3.07563e-05
5.0,94.0,5.09625e-05,0.00601784,-4.80602e-09,-1.69613e-05
5.0,95.0,-3.9814e-05,0.000429162,-8.16271e-09,-1.54992e-05
5.0,96.0,5.4692e-06,-0.000271538,-6.71503e-09,-7.93208e-07
5.0,97.0,-0.000115982,-0.000261026,-3.65455e-09,2.14486e-06
5.0,98.0,0.000131242,0.00027398,-5.94376e-09,8.9351e-06
5.0,99.0,-1.09365e-05,0.000192007,-1.18408e-08,9.56598e-07
5.0,100.0,4.36586e-05,-0.000130353,5.09322e-10,2.67346e-06
5.0,101.0,-4.24984e-05,0.0169549,-2.2064e-09,-1.3525e-05
5.0,102.0,3.64311e-05,-0.00040635,9.63023e-09,-7.89653e-06
5.0,103.0,0.000140378,0.00012974,-1.01558e-08,3.67739e-06
5.0,104.0,4.84503e-05,-0.0142868,-9.94755e-09,-1.16003e-05
5.0,105.0,-5.53816e-05,0.00023342,2.14314e-08,8.03141e-06
5.0,106.0,-5.32088e-05,-0.000338926,-5.56074e-07,7.41114e-06
5.0,107.0,8.45231e-05,0.000175312,2.01934e-08,-5.00915e-06
5.0,108.0,-7.22605e-05,-0.000119226,-9.33236e-08,3.30891e-06
5.0,109.0,7.34167e-05,0.000377306,1.1617e-08,1.65494e-05
5.0,110.0,8.95572e-05,0.0135678,3.02256e-08,-2.54485e-05
5.0,111.0,-7.32721e-05,0.000374127,7.60613e-09,1.47219e-05
5.0,112.0,-6.3289e-05,-0.000638953,6.05231e-08,-1.79248e-05
5.0,113.0,0.000276363,-0.00715965,4.51994e-08,7.60514e-06
5.0,114.0,6.95707e-05,0.014956,-2.58875e-07,-3.32686e-06
5.0,115.0,0.000565134,0.000386772,-2.95424e-05,1.39656e-05
5.0,116.0,0.000881048,0.000234901,3.77181e-05,-3.01571e-06
5.0,117.0,-0.000472843,0.000281577,1.96397e-05,-1.10305e-05
5.0,118.0,-2.47616e-06,0.000275043,-2.68895e-05,5.58477e-06
5.0,119.0,-6.23499e-05,-0.00026384,-2.12081e-07,8.21599e-06
5.0,120.0,-0.00131764,0.0094303,6.80887e-07,-1.16161e-05
5.0,121.0,0.000645794,-0.00020894,-2.57787e-10,6.1118e-07
5.0,122.0,0.0137762,0.000211814,2.26022e-08,-5.14689e-06
5.0,123.0,-2.10556e-05,0.000203013,8.74459e-09,5.37827e-06
5.0,124.0,2.48223e-05,0.014269,3.61429e-09,-2.45895e-06
5.0,125.0,-0.000167819,5.27084e-05,2.40486e-08,-1.48985e-06
5.0,126.0,0.000196248,-4.74091e-05,2.43641e-09,-2.08068e-07
5.0,127.0,9.74922e-05,3.81937e-05,-4.18126e-09,-7.30788e-08
5.0,128.0,7.40455e-05,0.00026376,2.76054e-08,-1.92035e-06
5.0,129.0,6.36665e-05,-0.000928622,-2.32986e-09,-2.51349e-05
5.0,130.0,7.75783e-05,-0.010803,-9.91538e-09,1.91976e-05
5.0,131.0,-1.87205e-05,0.000387912,1.95194e-09,-2.8242e-06
5.0,132.0,-9.3666e-06,-0.000152364,1.07633e-09,1.12192e-05
5.0,133.0,-6.35978e-05,0.00013971,3.04841e-09,-6.1811e-06
5.0,134.0,0.000144935,0.0120971,-3.69851e-08,-4.67151e-06
5.0,135.0,8.85729e-07,0.00287263,-5.2233e-09,3.83191e-06
5.0,136.0,-1.10883e-06,8.2123e-05,-1.34587e-09,-1.94349e-06
5.0,137.0,-2.73229e-05,0.000163083,-5.57929e-07,5.21203e-07
5.0,138.0,-5.41619e-05,0.000260745,3.18379e-09,-8.2427e-06
5.0,139.0,-1.76695e-05,-0.00043249,1.50982e-07,1.33256e-06
5.0,140.0,-9.69221e-06,-0.000393084,-7.31487e-09,-1.07351e-05
5.0,141.0,3.67341e-05,-0.0112445,-1.04526e-07,1.08332e-05
5.0,142.0,7.41634e-05,-0.00591133,-1.57161e-08,-3.75946e-06
5.0,143.0,-0.000111978,0.000382531,1.742e-08,-1.67905e-06
5.0,144.0,9.44658e-05,-0.000536317,-2.546e-08,-7.96362e-07
5.0,145.0,-1.90055e-05,0.00992122,5.98363e-08,-2.89378e-05
5.0,146.0,7.69487e-05,0.00103544,1.54075e-07,1.53387e-06
5.0,147.0,-0.000105415,-0.00128947,4.57158e-09,4.32017e-05
5.0,148.0,-0.000162089,0.000182907,8.7954e-06,-6.60561e-07
5.0,149.0,6.98601e-05,-0.00047203,-2.92112e-05,4.81846e-07
5.0,150.0,2.89999e-05,-0.00748661,6.43081e-05,-3.00146e-06
5.0,151.0,0.000168179,0.00187645,-4.502e-05,-5.94954e-05
5.0,152.0,-0.000135666,-0.0109269,-1.08532e-07,5.76561e-05
5.0,153.0,0.000127041,4.39334e-06,-4.68204e-08,2.8215e-06
5.0,154.0,-4.57711e-05,-0.000135169,3.99969e-08,-4.04015e-07
5.0,155.0,0.000407095,-0.00020837,2.65511e-08,-4.49579e-06
5.0,156.0,-0.000726097,-4.57694e-05,-3.40555e-10,1.57929e-06
5.0,157.0,-0.00116801,6.9352e-05,-2.14007e-07,-1.60171e-06
5.0,158.0,-0.00502022,-0.000167861,-7.15933e-07,3.29352e-07
5.0,159.0,0.0101086,-0.00020945,-1.03253e-07,2.00819e-06
5.0,160.0,0.000178656,-0.00814904,-1.91302e-08,2.79191e-06
5.0,161.0,-9.55652e-05,0.00136103,-1.07071e-08,4.59283e-07
5.0,162.0,2.52715e-05,-0.000595652,8.03384e-09,-1.43414e-06
5.0,163.0,2.10064e-05,0.0103546,-1.12467e-08,-6.88622e-06
5.0,164.0,-1.53077e-06,0.000157231,1.0563e-08,-1.57682e-06
5.0,165.0,6.5501e-05,-7.51182e-05,-3.36992e-08,1.29143e-06
5.0,166.0,-2.60643e-05,0.000317135,1.42268e-08,4.68589e-07
5.0,167.0,-3.8737e-05,6.76205e-05,4.04142e-08,8.88772e-10
5.0,168.0,-4.71432e-05,7.44794e-06,-4.76273e-07,-3.78464e-08
5.0,169.0,5.08322e-05,0.000486627,-2.01513e-07,-1.25426e-05
5.0,170.0,-4.73113e-05,6.61228e-05,1.30931e-06,5.77323e-07
5.0,171.0,-2.38697e-06,0.00835505,1.18194e-08,1.37576e-05
5.0,172.0,7.97238e-05,-0.00100729,-4.97397e-07,5.97147e-07
5.0,173.0,1.80034e-06,-0.00104395,-4.38806e-09,-1.83619e-07
5.0,174.0,-3.88079e-05,0.00918072,-1.00477e-09,-2.51273e-06
5.0,175.0,8.6853e-05,0.00447856,-3.53975e-08,9.21199e-07
5.0,176.0,-1.86934e-06,0.000133649,3.77315e-09,2.48535e-06
5.0,177.0,5.82051e-05,4.857e-05,-3.10053e-09,1.08417e-07
5.0,178.0,8.45913e-05,0.000255181,4.57175e-09,7.44728e-07
5.0,179.0,-5.55936e-05,-0.000273424,5.5903e-10,-5.20946e-06
5.0,180.0,3.85508e-05,-0.000119511,-1.1098e-09,-2.37314e-06
5.0,181.0,2.04576e-05,0.00872935,-6.56152e-10,1.80805e-06
5.0,182.0,3.29516e-05,-0.00212346,2.05821e-09,-1.46765e-06
5.0,183.0,9.11235e-05,0.00012724,-2.43771e-07,4.85692e-07
5.0,184.0,5.03593e-05,-0.0062301,-1.10805e-06,2.43985e-06
5.0,185.0,-7.73897e-05,0.00672943,-8.06861e-07,-4.52414e-06
5.0,186.0,1.47444e-05,2.91553e-06,-1.02835e-06,-8.35175e-07
5.0,187.0,-8.86794e-05,-0.000252551,-3.37736e-05,4.91962e-06
5.0,188.0,-7.3095e-05,-0.000171723,3.64466e-05,9.87462e-07
5.0,189.0,8.57982e-06,-8.73816e-06,-1.51828e-06,-9.14239e-07
5.0,190.0,-0.000142135,0.000112814,2.1703e-06,1.56934e-06
5.0,191.0,0.000153458,0.00034205,-1.76565e-07,8.5878e-06
5.0,192.0,-0.000228194,-0.000323824,5.24407e-08,7.44658e-07
5.0,193.0,0.000395042,-0.00862391,-2.53106e-08,-3.1563e-06
5.0,194.0,-0.000412693,-6.22559e-05,8.11205e-08,-3.28509e-08
5.0,195.0,-0.00247044,0.000487111,-1.38943e-07,-3.47236e-07
5.0,196.0,0.00877633,0.00595406,-3.64128e-07,-8.99123e-07
5.0,197.0,-0.000744251,-1.03822e-05,6.48503e-08,-1.51335e-06
5.0,198.0,0.000356046,-9.92473e-06,3.74563e-10,8.51346e-07
5.0,199.0,0.000183109,-8.91739e-05,-8.81688e-09,3.98771e-07
5.0,200.0,0.000238761,0.000144303,2.4972e-08,1.93168e-07
5.0,201.0,-2.78134e-05,0.000375764,1.32617e-08,-5.47995e-06
5.0,202.0,-5.15237e-05,-4.24835e-05,-1.72396e-08,-3.17158e-07
5.0,203.0,0.000117088,-8.19915e-05,-1.83036e-07,1.64841e-06
5.0,204.0,-7.48887e-05,-0.000968905,6.01936e-08,1.33689e-06
5.0,205.0,3.2387e-05,-0.00735982,9.99111e-07,1.54491e-06
5.0,206.0,0.000119486,0.00281812,-5.35725e-07,-4.09929e-06
5.0,207.0,-2.91462e-05,-0.00619647,7.82157e-08,1.36869e-06
5.0,208.0,-1.31345e-06,-0.000112569,-7.31421e-10,-2.78104e-08
5.0,209.0,6.97341e-05,-0.00343181,-1.21931e-08,7.77753e-07
5.0,210.0,-2.00482e-05,-0.000228302,1.32828e-08,9.63963e-07
5.0,211.0,1.38467e-05,-0.000156953,1.04917e-10,-2.18307e-06
5.0,212.0,-7.46783e-06,-0.000240989,-2.3403e-09,1.35792e-06
5.0,213.0,8.88044e-06,-9.87953e-05,2.0341e-08,-1.53855e-06
5.0,214.0,3.13541e-05,0.000151579,-4.6367e-09,-2.43368e-07
5.0,215.0,2.16008e-05,-0.000399138,-1.09751e-08,6.1823e-06
5.0,216.0,1.0203e-05,-0.00706413,-6.28341e-09,1.97006e-06
5.0,217.0,-4.20735e-05,-0.00297607,-2.14647e-09,-6.58632e-07
5.0,218.0,-3.98363e-05,-0.00578697,8.2055e-09,3.37741e-06
5.0,219.0,-1.0825e-05,-0.000375781,1.07517e-10,2.64137e-07
5.0,220.0,4.79922e-06,-0.00446674,-2.4452e-09,2.51697e-07
5.0,221.0,4.00104e-06,-0.000119932,-1.21003e-09,-1.60171e-06
5.0,222.0,1.95212e-06,-0.000200869,-1.26546e-08,-3.10502e-06
5.0,223.0,-2.49443e-05,0.000132004,3.55201e-08,-5.42056e-07
5.0,224.0,4.32483e-05,-4.91338e-05,-8.46715e-09,-2.01992e-06
5.0,225.0,-3.1389e-05,0.000110254,-9.25725e-08,6.00788e-07
5.0,226.0,-8.66258e-05,-0.000306431,1.02291e-06,4.03415e-06
5.0,227.0,-6.6596e-05,-0.00514238,-6.5128e-07,-6.21248e-06
5.0,228.0,1.67968e-05,-0.00142617,2.09602e-05,2.46771e-06
5.0,229.0,7.62446e-05,-0.00544711,-2.08319e-05,1.83085e-06
5.0,230.0,-2.12425e-05,-0.00384949,3.67664e-08,6.40213e-07
5.0,231.0,-5.72565e-05,0.000518151,7.41413e-09,1.67759e-06
5.0,232.0,0.000192273,-0.00484149,-5.25733e-08,-1.45682e-05
5.0,233.0,7.7536e-05,-0.000487487,-9.35644e-10,9.70067e-06
5.0,234.0,0.000130994,-7.7546e-05,2.66963e-08,-1.18843e-06
5.0,235.0,-1.04367e-05,-3.36107e-05,8.89759e-09,-4.82943e-07
5.0,236.0,0.000190991,0.000121258,-2.26555e-08,1.31597e-06
5.0,237.0,0.000344872,-2.94852e-05,2.25545e-08,-4.40034e-07
5.0,238.0,-4.8574e-05,3.43197e-05,1.00636e-08,3.92367e-07
5.0,239.0,0.000203577,-0.000500686,-6.87348e-08,1.54571e-07
5.0,240.0,-0.00315487,0.00623727,7.35149e-07,-1.69013e-06
5.0,241.0,-0.00658236,-0.000223197,2.44488e-06,-1.68477e-07
5.0,242.0,0.000148983,2.85062e-05,-4.54716e-08,9.62043e-08
5.0,243.0,5.70106e-05,-0.000262337,-1.26135e-08,-2.68926e-06
5.0,244.0,0.000287948,-0.00515414,-1.61602e-08,5.13337e-06
5.0,245.0,8.48552e-05,-2.50172e-05,7.02882e-08,-1.0564e-06
5.0,246.0,-7.94508e-05,0.000293886,-1.87314e-06,-3.36004e-06
5.0,247.0,-1.42534e-05,2.92161e-05,1.18103e-07,-1.01516e-07
5.0,248.0,6.06367e-05,-0.000119283,-4.1546e-07,-2.46994e-07
5.0,249.0,5.24972e-05,0.00267247,1.74854e-08,1.30405e-06
5.0,250.0,-2.48991e-05,-4.85523e-05,-1.81286e-08,-6.48279e-07
5.0,251.0,-2.15223e-05,-5.05281e-05,-8.83274e-09,-9.32013e-07
5.0,252.0,-7.00711e-05,-0.00567158,-3.39187e-08,5.06159e-06
5.0,253.0,-9.8894e-06,0.00020889,-2.74937e-09,-7.86716e-07
5.0,254.0,7.63032e-06,-0.000209146,7.05765e-09,-2.72159e-07
5.0,255.0,2.82987e-05,0.000110531,1.54188e-09,1.21897e-06
6.0,0.0,-2.55427e-05,0.000545733,-1.41947e-06,2.81213e-05
6.0,1.0,-0.000179883,-0.000175708,6.56061e-07,5.60152e-06
6.0,2.0,5.58261e-05,0.0389934,-1.14457e-05,4.08145e-06
6.0,3.0,0.000132582,5.18533e-05,1.98537e-06,-3.6042e-05
6.0,4.0,8.0731e-05,6.70238e-06,5.08271e-06,3.01761e-05
6.0,5.0,-0.019457,-9.75713e-05,2.60291e-05,-1.56381e-05
6.0,6.0,-0.00347321,0.0291678,1.61867e-07,0.000356857
6.0,7.0,0.000475016,0.000915129,-2.54449e-05,-0.000291339
6.0,8.0,0.000122188,-0.000235743,-5.03842e-06,-5.44979e-05
6.0,9.0,-2.64368e-06,-0.00117681,-1.75935e-06,8.07204e-05
6.0,10.0,-0.000188592,-0.0436383,-4.30389e-07,-0.000377357
6.0,11.0,-0.000102676,0.00606505,1.8413e-08,0.000436687
6.0,12.0,6.93748e-05,-0.000214204,1.06679e-06,-5.40226e-05
6.0,13.0,5.4807e-05,0.000586426,1.25032e-05,-3.66151e-08
6.0,14.0,0.000150418,0.0433809,1.22929e-08,2.8121e-05
6.0,15.0,-0.000773844,0.000446373,-7.17884e-07,1.94409e-05
6.0,16.0,0.0261567,-1.05233e-05,1.96531e-06,2.62333e-05
6.0,17.0,-0.00242509,0.000224856,-3.61436e-06,-7.52697e-05
6.0,18.0,8.63973e-05,0.0167418,3.9164e-06,-1.71316e-07
6.0,19.0,-5.00487e-05,-0.00236638,5.66117e-06,4.2382e-05
6.0,20.0,0.000231845,-0.000855672,-1.88026e-05,2.16614e-05
6.0,21.0,3.12807e-05,0.000119107,-1.06657e-06,-1.92746e-05
6.0,22.0,-1.39259e-05,-0.000690551,6.84372e-07,7.26632e-05
6.0,23.0,0.000171236,-3.35213e-05,1.63464e-08,-0.000142708
6.0,24.0,-0.000155908,-0.00145998,-1.4495e-07,5.69833e-05
6.0,25.0,4.68551e-05,0.0302429,-4.18752e-07,1.40452e-05
6.0,26.0,7.92001e-05,-0.0508569,6.97995e-06,-5.83394e-05
6.0,27.0,0.000363261,9.32191e-05,1.76322e-07,-4.69377e-05
6.0,28.0,-0.00033792,-0.000296833,1.54067e-07,-9.05367e-06
6.0,29.0,-0.000785345,-0.00381158,7.74236e-08,-0.00066818
6.0,30.0,-0.000246997,-0.0325739,2.83414e-08,0.000650348
6.0,31.0,-0.00263873,-0.000463932,-1.35918e-06,8.99358e-05
6.0,32.0,0.0272916,-0.000847382,-4.24551e-06,1.18509e-05
6.0,33.0,6.73701e-05,0.000466387,-2.41303e-06,-3.53216e-05
6.0,34.0,0.00035443,-0.000453589,6.27316e-07,-7.1532e-05
6.0,35.0,1.9236e-05,1.33957e-05,2.38226e-07,1.58676e-05
6.0,36.0,0.000143765,-0.000649183,-8.24118e-07,-9.69916e-07
6.0,37.0,0.000179886,0.000815288,1.84886e-06,-3.36886e-05
6.0,38.0,-0.000235108,0.00937833,2.63428e-05,2.84264e-05
6.0,39.0,3.90805e-06,-0.0332015,1.58076e-05,7.167e-06
6.0,40.0,-1.2268e-05,-0.000168191,-7.20966e-07,-1.21285e-05
6.0,41.0,0.000187595,-0.000623096,-2.01426e-07,-1.46309e-06
6.0,42.0,4.37332e-05,0.000111117,-5.2044e-06,2.34706e-05
6.0,43.0,-0.000228519,-0.0229137,-2.94706e-05,-0.00241898
6.0,44.0,-0.000192033,0.00779736,-5.05441e-08,0.000202801
6.0,45.0,0.000295679,-0.0207535,2.76526e-07,0.00222975
6.0,46.0,4.37132e-05,-0.0426494,-2.92235e-08,8.82968e-05
6.0,47.0,-0.000279326,0.000792717,1.25456e-07,8.22782e-06
6.0,48.0,-0.00023115,-0.000455444,1.4271e-08,-1.9946e-05
6.0,49.0,-0.000210995,-0.000623812,-7.36142e-08,-3.73519e-05
6.0,50.0,0.0108915,0.000165007,1.66813e-06,-1.08725e-05
6.0,51.0,-0.0236795,0.0217899,-3.5463e-06,-7.50055e-05
6.0,52.0,-2.68914e-06,-0.00479627,-1.06665e-08,-0.00145712
6.0,53.0,0.000451047,0.00115026,7.9843e-08,0.0010866
6.0,54.0,-0.000103576,0.000124158,2.68831e-06,0.000434069
6.0,55.0,-2.25142e-05,0.0274435,3.91134e-08,5.13097e-05
6.0,56.0,0.000238306,-0.000250458,2.04572e-07,-3.40742e-05
6.0,57.0,-0.000185213,0.000388075,2.04588e-07,-3.33106e-05
6.0,58.0,4.39463e-05,0.000274377,-2.36024e-07,-5.89745e-06
6.0,59.0,0.000140703,-0.000707221,-3.66601e-07,2.59654e-05
6.0,60.0,0.000103696,0.001819,2.20583e-05,2.54267e-05
6.0,61.0,-5.98133e-05,0.000587608,4.80347e-06,4.04216e-06
6.0,62.0,4.11474e-06,0.0301355,-6.21336e-06,6.23772e-06
6.0,63.0,-0.000175622,-5.58536e-05,-2.29285e-05,-1.94282e-05
6.0,64.0,-0.000154011,-0.000424669,3.06548e-06,-4.29096e-05
6.0,65.0,0.000208535,0.000274382,8.57695e-07,2.43371e-05
6.0,66.0,-8.53532e-05,0.000582559,-2.69667e-07,-9.88444e-06
6.0,67.0,-0.000263725,-0.000146113,2.78286e-08,-5.18865e-06
6.0,68.0,0.000119764,0.000825789,-9.81018e-09,-1.9337e-05
6.0,69.0,-0.000299546,0.015627,-1.19332e-09,4.23245e-05
6.0,70.0,0.000217816,0.0362406,-5.53684e-08,4.09724e-05
6.0,71.0,0.000451426,-0.020139,5.27888e-08,-4.29828e-05
6.0,72.0,-0.000433723,4.5037e-05,-2.76654e-08,1.71251e-07
6.0,73.0,-0.00232088,0.000355969,4.23002e-07,-2.76474e-05
6.0,74.0,8.88842e-05,0.000500783,9.79218e-09,1.97588e-05
6.0,75.0,-0.000191112,0.00211839,-4.71222e-08,1.83127e-06
6.0,76.0,-0.023399,-0.0226859,2.90626e-06,-4.45785e-05
6.0,77.0,-0.000182933,-0.000752492,6.20548e-08,5.165e-05
6.0,78.0,0.000125079,0.000319823,-3.91542e-08,3.49741e-05
6.0,79.0,-3.60994e-05,0.00170559,-4.88301e-07,-2.32739e-05
6.0,80.0,-7.02117e-05,-0.0134012,-9.31776e-08,2.34795e-05
6.0,81.0,-0.000132135,0.000107536,9.19608e-09,-1.5674e-05
6.0,82.0,-6.29646e-05,-0.025821,-4.28346e-08,-2.90783e-05
6.0,83.0,-4.94594e-05,0.000902283,-2.29562e-07,3.72641e-05
6.0,84.0,5.03772e-06,-0.000816757,5.56555e-08,-7.50984e-05
6.0,85.0,-8.34608e-05,-0.000529651,4.48684e-07,-1.06667e-05
6.0,86.0,3.68997e-05,0.000490771,6.1051e-06,-3.41975e-05
6.0,87.0,2.29275e-05,-0.000181126,-2.6532e-05,3.69413e-05
6.0,88.0,-2.10796e-05,0.000238071,-2.11125e-06,-2.62136e-05
6.0,89.0,0.000107521,0.00402541,-8.68023e-06,-3.33782e-05
6.0,90.0,-0.000118465,0.000797974,-2.74125e-06,-1.02207e-05
6.0,91.0,2.44376e-05,-0.000893049,3.01926e-05,-4.85963e-05
6.0,92.0,0.000181838,0.0237837,1.69567e-07,8.51134e-05
6.0,93.0,9.929e-05,1.53646e-05,3.59446e-08,-0.000130414
6.0,94.0,0.000211124,0.000328887,-7.887e-09,0.000129953
6.0,95.0,0.000192484,0.000201699,1.41232e-08,-1.12798e-05
6.0,96.0,6.16156e-06,0.000508833,-1.72407e-08,-1.38277e-05
6.0,97.0,6.06082e-05,-7.76677e-05,-6.9027e-09,1.12382e-05
6.0,98.0,0.000557122,-0.00227227,-5.74702e-08,-9.06158e-05
6.0,99.0,-0.000208646,0.0178108,-5.81779e-08,1.02026e-05
6.0,100.0,-0.000251501,0.0325813,1.81853e-08,0.000108366
6.0,101.0,8.79384e-05,-2.30783e-05,-1.53727e-08,8.95558e-07
6.0,102.0,-0.0155714,-0.0174169,-1.90925e-06,-2.6187e-05
6.0,103.0,-0.0132104,0.00081602,4.14074e-08,5.93998e-06
6.0,104.0,0.000171625,0.000152579,-4.47542e-09,1.72759e-06
6.0,105.0,-0.000480129,0.000317493,-4.64994e-08,1.37333e-05
6.0,106.0,2.89449e-05,0.000901016,6.38528e-08,-8.57717e-06
6.0,107.0,0.000105803,-0.021124,-4.23358e-09,5.57507e-05
6.0,108.0,0.000442292,0.000398611,1.85919e-07,-1.6484e-05
6.0,109.0,0.000136307,-0.000398329,2.34719e-08,-4.01598e-05
6.0,110.0,0.000131481,0.000655849,1.46632e-08,-2.17193e-06
6.0,111.0,-1.41689e-05,-0.00086742,6.06095e-08,-1.12333e-05
6.0,112.0,0.000186024,0.00767094,-3.91752e-08,2.31115e-05
6.0,113.0,-0.000177788,-3.55841e-05,5.10437e-07,3.05184e-06
6.0,114.0,0.00010746,0.000428039,5.57481e-08,7.62683e-06
6.0,115.0,1.27812e-05,-0.00180225,1.77088e-05,-5.60352e-05
6.0,116.0,7.91236e-05,-0.0183643,1.17031e-05,-0.000426564
6.0,117.0,-4.81511e-05,-0.00781022,7.83933e-06,0.000461691
6.0,118.0,-6.17119e-05,-0.00168805,-4.33584e-06,-5.48799e-06
6.0,119.0,6.73221e-05,0.000295483,-4.9063e-07,-1.34394e-05
6.0,120.0,-9.39881e-05,0.000111167,-2.37447e-06,1.02255e-05
6.0,121.0,0.000205323,-8.45094e-05,-1.38754e-05,-5.41775e-06
6.0,122.0,2.4582e-05,0.00555499,-1.04083e-05,-7.09447e-07
6.0,123.0,6.87621e-05,0.00043407,-1.17532e-08,7.99985e-06
6.0,124.0,-6.53989e-05,-0.000178458,-1.26988e-09,-1.6076e-05
6.0,125.0,9.20371e-06,-0.000186525,1.46243e-07,1.01973e-05
6.0,126.0,-2.57426e-05,0.00342591,1.00875e-07,-4.83315e-06
6.0,127.0,-6.72472e-06,-0.0222936,1.40733e-08,2.01476e-05
6.0,128.0,0.000157179,-0.000624556,1.91042e-08,4.85319e-06
6.0,129.0,0.000200914,-0.000367052,-2.404e-08,-1.2589e-05
6.0,130.0,0.000113021,0.000205374,-6.68108e-09,-9.43276e-06
6.0,131.0,0.000143499,0.000415045,-5.94869e-09,1.15709e-05
6.0,132.0,0.000304997,0.00179397,-2.75044e-09,3.55843e-06
6.0,133.0,0.000370546,0.0274348,1.31468e-09,4.2307e-05
6.0,134.0,0.00107978,0.00370868,-2.68097e-07,-7.36904e-06
6.0,135.0,-0.013838,-0.0168639,5.81392e-06,-4.91372e-05
6.0,136.0,0.0104346,-0.000804946,-6.94592e-06,3.87594e-05
6.0,137.0,1.00497e-05,0.0108559,1.67286e-07,5.58416e-05
6.0,138.0,0.000597694,0.000700301,-3.22859e-08,-4.95424e-05
6.0,139.0,-2.13369e-05,-4.36802e-05,1.63431e-07,1.03318e-05
6.0,140.0,6.24138e-05,-3.81395e-06,3.01651e-08,2.03704e-06
6.0,141.0,-0.000165214,-6.27944e-05,4.17587e-07,-1.32555e-05
6.0,142.0,0.000115413,0.000255278,-3.93295e-08,-2.73418e-07
6.0,143.0,-0.000162564,0.000467461,8.35842e-08,6.36167e-06
6.0,144.0,-8.61042e-05,-0.0171593,5.16078e-08,-1.25564e-05
6.0,145.0,4.01813e-05,-0.000913663,-1.62558e-09,-2.70927e-06
6.0,146.0,-0.000100086,0.00124252,1.8709e-07,1.04147e-05
6.0,147.0,-3.77604e-05,0.000280212,-4.67515e-08,-1.5643e-05
6.0,148.0,3.67602e-05,-0.00303718,-8.0064e-07,-9.41913e-07
6.0,149.0,-4.92284e-05,-0.000123055,1.65841e-06,-9.96588e-06
6.0,150.0,-0.000141671,-3.24478e-05,-7.74838e-06,6.6603e-06
6.0,151.0,9.39752e-06,-5.24038e-05,2.90333e-06,1.55031e-05
6.0,152.0,-2.94199e-05,-0.000104465,-8.93459e-08,1.36902e-06
6.0,153.0,-0.000113622,-0.00102207,-2.43293e-08,-1.26962e-06
6.0,154.0,7.16876e-05,0.000269519,-3.32089e-07,9.49919e-07
6.0,155.0,3.56856e-05,-0.0149279,-6.81976e-08,-0.000196917
6.0,156.0,4.9038e-05,-0.00435349,-2.62614e-06,0.000173871
6.0,157.0,2.80123e-05,-0.0017599,4.40008e-06,6.37542e-05
6.0,158.0,6.75151e-05,0.0110515,4.49761e-06,-4.20765e-05
6.0,159.0,2.22757e-05,0.00608057,-2.29467e-06,-1.15542e-07
6.0,160.0,-1.90083e-05,-0.000425272,-7.24588e-08,2.7647e-05
6.0,161.0,9.92514e-05,-0.000204579,6.71269e-09,-2.38063e-05
6.0,162.0,-1.1817e-05,-0.000350003,-1.43291e-08,1.25189e-05
6.0,163.0,2.78676e-05,-0.000467293,-2.28391e-09,-4.60722e-06
6.0,164.0,2.31728e-06,-0.000448722,1.53187e-08,-1.85272e-06
6.0,165.0,-5.95749e-05,-0.00270849,6.30909e-09,0.000100905
6.0,166.0,0.000146652,0.0115006,-8.40081e-08,-4.37429e-05
6.0,167.0,0.000101264,-0.0132678,-1.16139e-07,-6.66889e-05
6.0,168.0,-0.000142048,-0.000252355,-1.59448e-06,1.13273e-05
6.0,169.0,0.000189949,0.000223137,-8.29551e-07,6.12712e-07
6.0,170.0,-0.000139782,0.0238801,4.33193e-06,3.32311e-06
6.0,171.0,-0.000469961,-2.40523e-06,2.26359e-06,-2.3982e-05
6.0,172.0,-0.000141048,0.000465197,9.99655e-07,2.31346e-05
6.0,173.0,-0.00114292,-0.000246545,2.89801e-06,-8.79219e-07
6.0,174.0,9.18952e-05,2.68471e-05,-7.16487e-09,-2.4531e-06
6.0,175.0,0.0133351,-0.000462561,-6.84915e-06,-1.92989e-06
6.0,176.0,-0.0057347,0.000629116,-1.70475e-07,2.0704e-05
6.0,177.0,-0.000328529,0.0144702,-1.05926e-07,-1.94249e-05
6.0,178.0,-7.70938e-05,0.00570727,-1.89906e-08,-9.51759e-06
6.0,179.0,6.29354e-05,0.000238269,-3.15385e-08,9.37948e-06
6.0,180.0,-0.000167482,-9.70161e-05,-7.86334e-09,-3.73037e-06
6.0,181.0,-4.21982e-05,-0.000107381,-1.11888e-08,-3.42592e-05
6.0,182.0,-5.76318e-05,0.000173457,4.71306e-09,3.27966e-05
6.0,183.0,-1.33238e-05,0.000481949,-2.8076e-07,1.41651e-06
6.0,184.0,-6.29569e-05,-0.000346716,-1.14947e-06,1.039e-05
6.0,185.0,5.31998e-05,0.000351046,5.94882e-07,-9.00485e-07
6.0,186.0,3.82318e-05,-0.00080836,3.50963e-07,2.36805e-06
6.0,187.0,-3.36126e-05,0.00024389,1.05808e-07,-6.56899e-06
6.0,188.0,-7.01723e-05,0.0127933,-1.51771e-06,3.39625e-05
6.0,189.0,3.95578e-05,-0.00176646,-2.41107e-07,1.46664e-05
6.0,190.0,-5.60928e-05,-0.000885332,9.28836e-07,-4.16658e-05
6.0,191.0,1.63303e-05,-0.000915131,6.60228e-08,-1.79691e-05
6.0,192.0,7.45851e-05,-0.00899988,8.40769e-08,1.62345e-05
6.0,193.0,-6.54188e-05,0.000390744,-1.12218e-07,3.04227e-06
6.0,194.0,2.88755e-06,-0.000387287,2.52966e-07,-2.69108e-07
6.0,195.0,4.30484e-06,-5.24535e-05,-8.15572e-07,-4.70133e-06
6.0,196.0,-3.8361e-05,0.000499835,-4.78722e-07,-7.32515e-07
6.0,197.0,-9.68684e-06,0.000273782,-2.95341e-07,4.58674e-07
6.0,198.0,-9.31262e-06,-0.0073137,-2.55204e-07,0.000138731
6.0,199.0,-1.4251e-05,0.00727888,-5.11552e-08,-0.000126928
6.0,200.0,-3.00815e-05,0.00644733,-8.32777e-08,-5.48193e-05
6.0,201.0,-9.67569e-05,-0.00244306,4.73481e-08,4.58047e-05
6.0,202.0,-5.03067e-05,-0.0113059,-1.69374e-08,-2.02807e-05
6.0,203.0,-6.3656e-05,-0.000135303,1.4756e-07,7.25457e-06
6.0,204.0,4.12057e-05,-3.83727e-07,-3.57584e-08,1.17031e-05
6.0,205.0,-2.80645e-05,-2.88965e-05,-1.07283e-06,-3.70803e-06
6.0,206.0,-0.000119559,0.000640405,6.75041e-07,1.56224e-05
6.0,207.0,-5.6106e-05,0.000552251,1.81358e-07,-2.17427e-05
6.0,208.0,-0.000218907,-8.36766e-05,-3.21315e-07,-1.58121e-06
6.0,209.0,0.000127828,0.00133741,-3.8169e-08,-3.91798e-06
6.0,210.0,-5.39588e-05,0.00631523,4.5112e-08,-9.44464e-07
6.0,211.0,0.00034068,-0.00370358,7.74607e-09,-0.000108962
6.0,212.0,-0.000339908,-0.0197613,-7.09523e-08,0.000160591
6.0,213.0,0.000631004,-0.00100724,4.72053e-07,-2.65683e-05
6.0,214.0,-0.00193457,0.0114042,-3.36623e-08,-4.98398e-06
6.0,215.0,-0.000127032,-0.00042005,6.85974e-08,1.35044e-05
6.0,216.0,-0.00667008,6.58499e-05,1.21872e-06,-2.37314e-05
6.0,217.0,0.00972767,-0.000247411,-8.03184e-07,2.53524e-05
6.0,218.0,-0.000169767,-0.00014531,4.44658e-08,-5.33735e-06
6.0,219.0,-7.52445e-05,0.000342169,2.58879e-08,5.03673e-06
6.0,220.0,-9.8992e-06,2.36821e-05,-1.17873e-08,-2.80749e-06
6.0,221.0,0.000241764,0.00208732,-3.05302e-08,1.38196e-05
6.0,222.0,0.000105497,-0.00283378,2.54413e-08,-1.71733e-05
6.0,223.0,-0.000120448,-0.000116112,4.87845e-08,3.23342e-06
6.0,224.0,8.93785e-05,-0.000741477,5.08852e-08,-1.36302e-05
6.0,225.0,1.57097e-05,-0.0104189,-5.03124e-08,4.68517e-06
6.0,226.0,-2.38428e-05,-5.90819e-05,-3.30122e-07,1.64609e-06
6.0,227.0,2.52063e-05,-0.000301139,8.54884e-08,4.68019e-06
6.0,228.0,-1.5874e-05,0.000670324,-1.50242e-06,-1.28079e-05
6.0,229.0,0.000127967,0.00430744,2.02471e-06,9.23684e-06
6.0,230.0,0.000109981,-0.00611388,-3.78341e-08,8.38204e-07
6.0,231.0,-3.44368e-05,-0.000577247,1.42825e-08,-6.40667e-06
6.0,232.0,-2.5577e-05,0.00011694,-1.9551e-07,4.61081e-06
6.0,233.0,-6.05114e-05,-0.000120192,8.71806e-09,-1.57658e-05
6.0,234.0,-1.9566e-05,-0.000244367,-7.45283e-08,2.25487e-05
6.0,235.0,8.64576e-06,9.71868e-06,4.53063e-08,1.83717e-07
6.0,236.0,5.35885e-05,-0.000519615,2.47479e-08,4.64895e-07
6.0,237.0,-1.17972e-05,0.00940248,2.19155e-09,7.51497e-06
6.0,238.0,8.3181e-05,-0.000442854,-3.2768e-08,-1.17341e-05
6.0,239.0,-0.00013597,0.000369269,9.48301e-08,-3.26162e-06
6.0,240.0,8.16893e-06,0.000739704,1.64039e-07,2.05082e-06
6.0,241.0,-1.09518e-05,0.00929056,-1.13751e-06,3.98122e-06
6.0,242.0,1.18421e-05,-0.000415569,-4.41287e-08,6.78809e-06
6.0,243.0,7.84259e-05,-0.000379667,-9.75547e-09,-8.07171e-06
6.0,244.0,-4.82258e-05,0.000709456,-3.30018e-08,-2.45437e-06
6.0,245.0,5.95705e-05,0.00647961,1.12529e-07,-1.16935e-05
6.0,246.0,-5.503e-05,-0.000594004,-1.75691e-06,1.43723e-05
6.0,247.0,-1.79434e-05,-2.80772e-05,1.8959e-07,2.4113e-07
6.0,248.0,0.000130741,0.00720294,-1.20751e-06,1.4539e-06
6.0,249.0,4.20942e-06,0.000715649,-2.37999e-09,1.43301e-06
6.0,250.0,-0.000116036,0.000315251,-8.87893e-08,6.12465e-06
6.0,251.0,2.61336e-05,-0.00139116,1.573e-08,-8.98515e-06
6.0,252.0,6.96346e-05,-0.000307305,5.53604e-08,4.00291e-06
6.0,253.0,2.16137e-05,-0.00944736,3.98342e-09,-3.41564e-06
6.0,254.0,0.000108868,0.000434261,-1.41621e-09,-8.23496e-07
6.0,255.0,5.27508e-05,0.000273472,4.44455e-09,6.3258e-06
7.0,0.0,-6.00846e-05,0.00102794,-3.01753e-06,-6.37156e-05
7.0,1.0,-6.11852e-05,-0.0507977,-6.33339e-06,2.48237e-05
7.0,2.0,-3.30556e-05,-0.000157552,-2.07963e-06,-6.63693e-05
7.0,3.0,0.000266003,0.000172319,-3.33198e-08,5.63029e-05
7.0,4.0,-7.89909e-05,3.78185e-05,1.02369e-05,2.73725e-05
7.0,5.0,-0.00351895,-0.00668547,4.7417e-06,1.1481e-05
7.0,6.0,0.0195063,0.00010819,-5.34153e-07,2.17122e-05
7.0,7.0,0.000248818,-0.000318067,-1.32146e-05,3.55479e-05
7.0,8.0,0.000366025,-0.0610894,-5.01892e-06,-2.84273e-05
7.0,9.0,-5.33761e-05,9.98992e-05,1.61289e-05,0.000174814
7.0,10.0,0.000323195,0.000442722,-4.14599e-07,-8.98686e-05
7.0,11.0,-0.000134913,0.000582889,9.70121e-07,-7.4348e-05
7.0,12.0,-6.55787e-05,-0.0158925,4.75438e-06,3.01673e-05
7.0,13.0,0.000137591,0.000614416,-5.50575e-06,-1.82469e-05
7.0,14.0,0.00120889,-0.000116049,1.2759e-07,2.58534e-05
7.0,15.0,0.000637598,0.000254296,4.05333e-07,-7.69122e-05
7.0,16.0,0.00227257,0.0309734,1.91925e-07,8.29643e-05
7.0,17.0,0.0261408,-0.000471438,3.87416e-05,-0.000133705
7.0,18.0,-0.000633154,0.000393792,-3.00034e-05,0.000400554
7.0,19.0,-2.00984e-05,0.000241012,4.47634e-06,-0.000361605
7.0,20.0,-4.97883e-05,0.0007195,5.23273e-06,-4.03211e-05
7.0,21.0,0.000183395,0.0570553,-8.81966e-07,0.000229572
7.0,22.0,-0.000225282,0.00205148,-6.1306e-07,-8.95821e-05
7.0,23.0,6.46712e-05,-0.0215558,-3.0596e-08,-0.000133147
7.0,24.0,-0.000113845,-0.000373013,1.14873e-06,8.59168e-05
7.0,25.0,5.39906e-05,-5.06507e-06,-1.58849e-07,-8.99872e-05
7.0,26.0,-0.000193904,-3.65355e-05,-1.82085e-05,6.20947e-07
7.0,27.0,0.000692209,-0.010331,2.22113e-07,2.79099e-05
7.0,28.0,4.39527e-06,-5.5322e-05,5.14723e-08,1.14991e-06
7.0,29.0,0.000901194,0.000123318,-1.8611e-07,-1.308e-05
7.0,30.0,-0.000557274,0.000231661,2.39401e-07,4.02745e-05
7.0,31.0,-0.027225,9.09514e-05,-1.35117e-05,-6.07182e-05
7.0,32.0,-0.00269821,2.7741e-05,4.15628e-07,-1.12935e-05
7.0,33.0,-0.000213601,-0.0358471,7.853e-06,3.08273e-05
7.0,34.0,-0.000157356,0.000159488,3.18959e-08,-4.06233e-05
7.0,35.0,-0.000110198,0.000307318,-8.73611e-07,-3.58819e-05
7.0,36.0,-5.61117e-05,0.0309166,1.36407e-07,3.20544e-05
7.0,37.0,-4.05979e-05,-0.000284386,-1.14396e-06,3.42762e-05
7.0,38.0,-0.000240068,0.000647456,3.18821e-06,-7.11243e-05
7.0,39.0,-0.000241479,-0.000486928,-4.61969e-06,2.78881e-05
7.0,40.0,-0.000155371,-0.00381331,4.75577e-07,-0.000274804
7.0,41.0,-0.000181381,0.00931401,6.99238e-08,3.79093e-05
7.0,42.0,-5.97102e-05,0.0448366,7.30099e-06,0.000249151
7.0,43.0,2.96231e-05,-0.000551521,-7.15113e-06,0.000109967
7.0,44.0,9.91531e-05,0.000675751,-4.76808e-08,-0.000487976
7.0,45.0,0.000311211,5.33911e-05,2.90058e-07,0.000225211
7.0,46.0,-6.49388e-05,5.95677e-05,8.74866e-08,0.000177448
7.0,47.0,8.23167e-05,-2.33896e-05,4.55852e-08,-2.13587e-06
7.0,48.0,0.000167596,0.0202343,-1.10708e-08,0.000192578
7.0,49.0,0.000327772,-0.00176537,1.54013e-07,-0.000165252
7.0,50.0,0.0237707,-0.000130512,3.76545e-06,2.53958e-05
7.0,51.0,0.0107103,0.00492539,1.61549e-06,0.000122786
7.0,52.0,-0.000703065,0.0201227,-2.36064e-07,-0.000242663
7.0,53.0,9.29653e-05,-0.0167046,5.85247e-08,4.44093e-05
7.0,54.0,0.000232956,0.0142382,-6.02502e-06,3.0233e-05
7.0,55.0,8.84978e-05,-0.00050667,-3.66718e-08,2.08023e-05
7.0,56.0,-6.8181e-05,-0.0335458,8.43809e-08,-0.000128591
7.0,57.0,2.85216e-06,0.00309332,-4.24261e-07,-3.72597e-05
7.0,58.0,-0.000133405,-0.0009568,-4.52569e-07,0.000185159
7.0,59.0,0.000152878,0.00813451,7.76119e-06,-5.07949e-05
7.0,60.0,-1.95323e-05,0.00046628,8.81087e-06,-0.00055704
7.0,61.0,0.000224439,-7.35742e-05,7.41866e-06,0.000588311
7.0,62.0,-1.5322e-05,-0.000175851,4.13667e-06,-2.42391e-05
7.0,63.0,0.00014594,0.000576066,-1.12382e-05,-3.47613e-05
7.0,64.0,-0.000210712,-0.00158577,-7.4217e-06,-4.84473e-07
7.0,65.0,3.0907e-05,-0.0210964,2.19632e-07,-0.00110213
7.0,66.0,-7.10213e-05,-0.0302898,-3.24299e-07,0.00110841
7.0,67.0,0.000111189,-0.0135481,-1.54011e-08,-1.84571e-05
7.0,68.0,-0.000106673,-0.000259293,-5.20996e-08,-1.088e-05
7.0,69.0,0.000195675,-1.29117e-05,5.61541e-09,-0.000681859
7.0,70.0,-0.000497611,0.000774076,7.91428e-08,0.000633801
7.0,71.0,-0.000211733,-0.00021655,3.19599e-08,1.40739e-05
7.0,72.0,-0.000193492,-0.000290447,-4.93638e-08,2.78149e-05
7.0,73.0,-0.000140011,-0.027194,1.35413e-08,5.13203e-05
7.0,74.0,0.000290117,0.00215208,-4.94833e-08,0.000154305
7.0,75.0,0.0234815,0.0217529,4.21462e-06,-0.000179674
7.0,76.0,-0.000130426,0.00247956,6.17949e-08,3.98497e-06
7.0,77.0,-0.000515662,-0.000132695,2.21573e-07,8.06734e-06
7.0,78.0,-3.157e-05,0.00938455,-5.00308e-08,6.06993e-06
7.0,79.0,-0.000208268,-0.000180795,-2.63644e-06,-5.68503e-05
7.0,80.0,-5.18499e-05,0.0004786,1.07501e-07,7.71978e-05
7.0,81.0,-7.18098e-05,-3.01976e-05,2.6974e-08,-2.70274e-05
7.0,82.0,3.57174e-05,0.00077889,2.7737e-08,8.6026e-06
7.0,83.0,-6.07268e-05,-0.00313678,1.72253e-07,6.38498e-05
7.0,84.0,-0.000269997,-0.00229751,-4.45418e-08,-0.000226477
7.0,85.0,5.7985e-05,-0.0300715,5.03894e-07,0.000251463
7.0,86.0,0.000180989,0.00132351,-9.23807e-06,-8.31312e-05
7.0,87.0,6.53271e-05,0.000593432,1.63093e-05,5.01051e-06
7.0,88.0,-5.51533e-05,0.00299702,-1.83712e-07,-4.45633e-06
7.0,89.0,-0.000164388,0.000122486,-2.92691e-06,-7.07614e-05
7.0,90.0,0.000297906,6.31168e-05,-9.21077e-06,7.408e-05
7.0,91.0,9.04559e-05,0.000238466,3.98919e-06,1.2292e-05
7.0,92.0,-4.39189e-05,0.000881575,6.55876e-08,-1.39976e-06
7.0,93.0,4.26654e-06,-0.0149463,-6.77213e-09,6.22352e-05
7.0,94.0,7.09761e-05,-0.026009,-2.48322e-08,9.86511e-05
7.0,95.0,-0.0001276,8.88421e-05,-3.19674e-10,-1.09573e-05
7.0,96.0,-0.000158669,0.0259521,1.24747e-08,-7.08948e-05
7.0,97.0,0.000225644,0.0105008,1.21584e-08,-2.09082e-05
7.0,98.0,0.000273435,0.00013098,9.56704e-09,-4.39273e-06
7.0,99.0,0.000147937,-0.00037359,5.72767e-08,-2.44655e-06
7.0,100.0,-0.000444523,1.06355e-05,1.04062e-08,-7.9524e-06
7.0,101.0,9.15151e-05,0.000112939,1.99486e-08,1.85619e-05
7.0,102.0,-0.0131557,0.00020034,-1.62396e-06,-9.5963e-06
7.0,103.0,0.0156185,0.00968559,-5.05317e-08,1.55051e-05
7.0,104.0,0.000620205,-1.16778e-05,-5.57256e-08,5.68014e-07
7.0,105.0,-0.000660475,0.00108071,-1.33376e-07,6.6841e-05
7.0,106.0,4.8059e-05,-0.0209094,2.05461e-07,-6.37729e-05
7.0,107.0,8.55725e-05,-0.00042771,4.32642e-09,1.84622e-06
7.0,108.0,-8.0316e-05,9.8379e-05,-3.38487e-08,-3.41058e-06
7.0,109.0,-8.89902e-05,0.000128749,4.88923e-09,2.41875e-06
7.0,110.0,-0.000127735,-0.00016676,6.67597e-08,-1.40608e-05
7.0,111.0,-1.18053e-05,-0.000417536,1.69001e-08,1.14717e-05
7.0,112.0,-5.4707e-05,4.83293e-05,1.30662e-08,1.69084e-05
7.0,113.0,1.62468e-05,0.000262478,3.97732e-07,5.6427e-06
7.0,114.0,-0.000104689,-0.000169778,1.89934e-07,-2.09393e-05
7.0,115.0,-0.00011717,-0.000377721,9.21615e-07,-3.26311e-05
7.0,116.0,2.11759e-05,-0.00160954,3.02715e-05,-1.57368e-05
7.0,117.0,-0.000184903,-0.00176798,-5.60208e-06,8.43173e-05
7.0,118.0,8.02925e-05,0.0252874,4.50064e-06,9.00823e-06
7.0,119.0,-0.000104809,0.000600228,1.76103e-06,-2.78703e-05
7.0,120.0,5.13128e-05,-0.000149231,3.92807e-06,2.37321e-06
7.0,121.0,6.33271e-05,-0.00850835,-1.49888e-05,3.38694e-06
7.0,122.0,-2.7168e-05,-0.000450448,-2.4489e-05,7.15332e-06
7.0,123.0,-1.89887e-06,0.0199125,-1.09337e-08,5.50013e-06
7.0,124.0,0.000194375,-0.000219275,-3.14306e-08,-1.6452e-05
7.0,125.0,3.79985e-05,0.000785438,-4.74745e-08,-3.59561e-05
7.0,126.0,-3.99222e-05,0.000442274,4.31556e-09,-9.97688e-07
7.0,127.0,2.1422e-06,0.00131834,4.14854e-08,-5.42466e-07
7.0,128.0,6.73375e-05,-0.0241364,4.29354e-08,7.30895e-06
7.0,129.0,-3.37525e-05,0.000180646,1.02793e-08,1.36166e-05
7.0,130.0,0.000304449,-0.000365287,-6.00626e-08,-5.16783e-06
7.0,131.0,0.000192036,0.00858077,-3.49736e-09,9.47608e-06
7.0,132.0,-0.000485556,0.014714,-2.73319e-10,8.214e-07
7.0,133.0,-0.000206549,-0.00103205,-7.52729e-09,4.3001e-06
7.0,134.0,0.000447683,-0.000297511,-9.71097e-08,-1.60166e-05
7.0,135.0,-0.0104563,-1.91378e-05,4.34164e-06,2.55784e-05
7.0,136.0,-0.0137426,0.000208583,9.14115e-06,-6.28993e-06
7.0,137.0,-0.000520448,-7.96346e-05,-9.4565e-06,-3.57996e-06
7.0,138.0,0.000271184,0.000317806,-2.06399e-08,-1.57328e-05
7.0,139.0,0.000313628,-0.00133913,-2.36976e-06,1.08564e-05
7.0,140.0,0.000135278,-0.000269073,7.9895e-08,-2.42232e-05
7.0,141.0,-1.82208e-05,-0.000426137,6.23229e-08,5.01847e-06
7.0,142.0,0.000307748,2.56113e-05,-4.74604e-08,1.41243e-06
7.0,143.0,1.46997e-05,-0.0186561,3.03812e-08,2.92113e-05
7.0,144.0,-8.49443e-05,-7.10752e-05,5.59647e-08,-5.92796e-06
7.0,145.0,-0.000106597,0.000109797,2.72453e-08,2.11897e-06
7.0,146.0,-7.70867e-05,9.72883e-05,-2.29761e-08,-3.62336e-08
7.0,147.0,-6.79127e-05,0.000708873,3.97582e-08,-3.18209e-05
7.0,148.0,-6.93537e-05,-6.32146e-05,1.9042e-06,4.03883e-06
7.0,149.0,3.27442e-05,-0.00459249,1.75951e-06,-3.26504e-05
7.0,150.0,-1.20055e-05,0.000233044,-4.84854e-06,-5.75963e-07
7.0,151.0,4.77208e-05,-0.000368909,2.89457e-06,3.74788e-05
7.0,152.0,-5.0062e-07,0.000512799,-4.09021e-07,-7.30583e-06
7.0,153.0,4.01507e-05,-0.00883359,-3.18805e-07,-1.56124e-05
7.0,154.0,5.93592e-05,0.025008,-2.86075e-07,2.38368e-05
7.0,155.0,-4.56934e-05,0.000426837,9.6997e-07,5.00431e-06
7.0,156.0,2.54915e-05,0.000214752,1.06326e-06,-2.19517e-06
7.0,157.0,-1.27931e-05,2.90962e-05,3.23523e-06,-9.27375e-07
7.0,158.0,-1.45447e-05,-0.000117837,-5.86675e-06,1.24316e-06
7.0,159.0,-6.13134e-05,-0.000201825,9.71948e-07,-5.06859e-06
7.0,160.0,0.000154789,0.00103584,-9.1301e-08,1.47967e-06
7.0,161.0,-9.61014e-05,0.00928008,5.39695e-09,-3.15197e-06
7.0,162.0,2.35134e-05,-0.00757591,1.72723e-08,5.66666e-06
7.0,163.0,0.000113622,-0.00111176,-5.7833e-08,-2.07044e-06
7.0,164.0,-3.86724e-05,0.0193217,-5.37695e-09,1.47647e-05
7.0,165.0,-4.25954e-05,0.00107421,1.95171e-08,-3.84492e-05
7.0,166.0,0.000259472,-0.000581318,-1.27374e-07,-3.49676e-06
7.0,167.0,-0.000318477,-8.15676e-05,3.73011e-07,5.50233e-08
7.0,168.0,-4.10999e-05,-0.000244289,-4.68688e-07,1.04888e-05
7.0,169.0,9.96701e-05,-4.40979e-05,-4.5155e-07,2.08626e-06
7.0,170.0,-1.75435e-05,0.000392075,5.66608e-07,2.36709e-06
7.0,171.0,2.38587e-05,-0.00108194,-1.13695e-07,6.70204e-07
7.0,172.0,-8.00144e-05,0.00685148,6.07517e-07,-2.82471e-06
7.0,173.0,-0.000319813,-0.0116972,8.04025e-07,-3.59783e-06
7.0,174.0,-4.83769e-05,0.000496102,-6.1106e-09,-7.34898e-06
7.0,175.0,0.00571528,7.73362e-07,-2.96803e-06,3.67869e-08
7.0,176.0,0.0134379,-0.000391951,3.98983e-07,-1.2416e-05
7.0,177.0,-0.000145057,0.000414711,-1.8109e-08,-9.24729e-07
7.0,178.0,0.000170563,0.000140416,-6.04087e-10,-3.89374e-06
7.0,179.0,4.48161e-05,0.000116899,-4.12783e-08,4.3902e-06
7.0,180.0,-5.44422e-05,-0.00012492,1.27682e-08,-6.1796e-06
7.0,181.0,-2.18615e-05,0.00162702,5.72342e-09,3.65543e-06
7.0,182.0,1.06418e-05,0.00305826,-2.27903e-08,3.74939e-06
7.0,183.0,9.06942e-05,-0.0153648,3.70028e-08,4.14374e-06
7.0,184.0,5.73181e-05,0.00105217,5.17119e-07,-2.12364e-07
7.0,185.0,-7.05916e-06,3.45179e-05,2.25279e-07,1.13365e-07
7.0,186.0,-5.58211e-05,0.0140267,-9.58714e-08,-3.59172e-05
7.0,187.0,-4.42829e-05,-0.00075891,2.89162e-06,2.42072e-05
7.0,188.0,-2.5599e-05,0.00061163,4.51254e-06,2.93319e-06
7.0,189.0,-3.67816e-05,-0.000250178,1.73982e-07,1.52679e-06
7.0,190.0,8.34876e-05,-8.7218e-05,-6.60968e-08,-3.70394e-07
7.0,191.0,-1.29289e-06,0.000259486,3.8725e-07,8.68857e-06
7.0,192.0,-9.83958e-05,0.000159822,-1.78561e-07,-1.50548e-06
7.0,193.0,4.4354e-06,0.00166497,-3.80333e-08,-1.63513e-06
7.0,194.0,6.96224e-05,-0.00655155,7.55337e-08,1.38025e-05
7.0,195.0,8.11055e-06,0.0162717,-7.26294e-06,-2.42823e-05
7.0,196.0,4.00896e-05,0.000707822,-3.12578e-06,-3.53905e-06
7.0,197.0,-5.19692e-05,-0.00683045,-2.58809e-07,-7.63069e-06
7.0,198.0,-1.87255e-05,-9.17196e-05,2.81239e-07,7.92167e-07
7.0,199.0,8.95358e-05,0.000441222,7.42028e-08,-7.78832e-06
7.0,200.0,0.000121944,0.000112315,-3.10315e-08,1.56344e-06
7.0,201.0,5.46399e-05,0.000289581,-3.10726e-08,-8.97589e-06
7.0,202.0,-5.83188e-05,-0.000314536,1.98585e-08,-6.44682e-07
7.0,203.0,6.38203e-05,-0.000321622,-1.47403e-07,1.54838e-05
7.0,204.0,-2.08825e-05,0.0102755,3.41636e-09,-1.77347e-05
7.0,205.0,-6.63614e-05,-8.98458e-05,-2.55182e-06,2.80651e-06
7.0,206.0,5.09325e-05,-0.0127369,-2.68017e-07,2.7059e-05
7.0,207.0,0.000145325,-0.00731804,-4.60497e-07,2.70239e-06
7.0,208.0,-5.05007e-05,0.00196611,-7.34069e-08,-4.17576e-06
7.0,209.0,9.91249e-05,-0.000162615,-1.14086e-08,-7.75609e-06
7.0,210.0,-3.42764e-05,-0.000228767,3.17733e-08,3.31011e-06
7.0,211.0,0.000166548,-0.000196729,3.0646e-09,-2.95958e-06
7.0,212.0,0.00019031,-0.000408414,3.80964e-08,8.6346e-06
7.0,213.0,0.000114134,-7.84405e-05,8.06068e-08,-2.1945e-06
7.0,214.0,0.001704,0.000172384,2.5794e-08,-9.11149e-07
7.0,215.0,-0.00549608,0.000245205,2.52149e-06,-7.49873e-06
7.0,216.0,-0.00874349,-0.00395403,1.60953e-06,3.0002e-07
7.0,217.0,-0.00570957,0.0110638,4.93474e-07,2.74678e-06
7.0,218.0,-0.000276579,-0.00098736,7.90938e-08,-3.58723e-07
7.0,219.0,0.00101075,0.00208148,-2.455e-07,1.27857e-06
7.0,220.0,4.92911e-05,0.000126432,1.75681e-09,7.86001e-08
7.0,221.0,6.96199e-05,2.30521e-05,-4.09908e-09,1.35293e-06
7.0,222.0,8.81061e-05,-0.000336745,6.3658e-10,-9.86077e-06
7.0,223.0,-0.000121331,0.00889236,2.80608e-08,-0.000142358
7.0,224.0,2.75638e-05,0.00744252,1.62755e-08,0.000133835
7.0,225.0,0.000153642,-0.000957726,-9.10318e-08,1.18729e-06
7.0,226.0,1.22111e-06,8.24592e-05,1.61622e-07,-1.42489e-06
7.0,227.0,4.29571e-05,0.000539287,4.43539e-07,2.58046e-06
7.0,228.0,9.61239e-05,-0.0125303,2.59843e-07,2.84172e-05
7.0,229.0,-4.94908e-05,0.00286171,1.45545e-06,5.27699e-06
7.0,230.0,-0.000110374,0.000501739,-9.39496e-09,-8.93562e-06
7.0,231.0,8.09047e-05,0.00492351,-1.40671e-08,1.32321e-05
7.0,232.0,-1.004e-05,-9.74995e-05,-1.17943e-07,5.76494e-07
7.0,233.0,-0.000119193,0.000616809,4.37398e-09,-2.56044e-05
7.0,234.0,6.56497e-05,-0.000178373,-6.86051e-09,7.48157e-07
7.0,235.0,-2.17578e-05,-0.00176303,9.01495e-09,-3.86378e-05
7.0,236.0,-2.79627e-05,-0.00514132,7.95837e-08,1.73949e-05
7.0,237.0,-2.90943e-05,0.000127152,1.24508e-08,1.81286e-07
7.0,238.0,6.53348e-05,0.000429508,-1.1769e-08,1.06374e-05
7.0,239.0,2.35564e-05,-0.0133874,-1.20956e-07,-5.14051e-06
7.0,240.0,5.57237e-05,-0.000600841,7.91745e-07,7.96958e-07
7.0,241.0,4.93034e-05,0.000320267,-1.44514e-06,8.48598e-07
7.0,242.0,-8.09595e-05,-0.00538866,5.29493e-08,7.3417e-05
7.0,243.0,-2.61746e-05,-0.00444793,7.77974e-09,-6.55561e-05
7.0,244.0,8.72357e-06,0.000164204,6.03883e-08,-2.26243e-06
7.0,245.0,-2.35368e-05,-0.000244168,-6.46884e-08,6.47379e-08
7.0,246.0,-6.68639e-05,0.00014527,-2.13766e-06,-2.57878e-07
7.0,247.0,2.15272e-06,0.00191798,-2.52413e-08,2.11845e-06
7.0,248.0,1.88907e-05,-0.000254585,-1.83203e-07,8.81782e-07
7.0,249.0,5.80446e-05,0.000292657,3.1574e-08,-8.00375e-07
7.0,250.0,-6.71189e-05,-0.00309215,-5.71348e-08,-6.24227e-05
7.0,251.0,0.000104885,0.0111475,4.59519e-08,7.48732e-05
7.0,252.0,-3.13771e-05,0.000477343,-3.18441e-08,-1.8611e-06
7.0,253.0,-0.000218239,-0.00111357,-5.84615e-08,1.03929e-06
7.0,254.0,-0.000155382,-0.00865598,-2.80738e-08,-1.22914e-05
7.0,255.0,4.4773e-06,0.000896241,-4.81112e-09,1.55508e-05
8.0,0.0,-6.48732e-05,0.000583305,-3.2288e-06,8.43712e-05
8.0,1.0,1.31178e-06,-2.18939e-05,-7.17012e-06,-0.00568682
8.0,2.0,-3.91135e-05,0.000226357,2.28714e-06,0.00478978
8.0,3.0,6.04996e-05,-0.00356371,4.35352e-08,-0.000117943
8.0,4.0,-5.30426e-05,0.00557066,-1.52863e-08,-0.000278292
8.0,5.0,3.65392e-05,3.68048e-05,1.50844e-05,0.00448927
8.0,6.0,2.85565e-05,0.000250213,-9.6603e-07,-0.00626788
8.0,7.0,6.50465e-05,-0.0177243,-4.2644e-06,0.00202403
8.0,8.0,-8.67858e-05,-0.000377717,2.50809e-06,-0.00806607
8.0,9.0,-0.000199491,0.00289095,-1.94924e-06,-3.27447e-06
8.0,10.0,0.0154572,-0.00431124,1.91857e-06,0.00505585
8.0,11.0,-0.0104434,-0.0330859,4.77261e-06,-0.00131115
8.0,12.0,-0.00111905,-0.00151595,8.92757e-07,0.00728827
8.0,13.0,-0.000878617,-0.0343734,-4.43438e-07,0.00080195
8.0,14.0,-0.000201008,0.000379095,-2.51999e-07,-0.00415572
8.0,15.0,-0.000316792,-0.000535272,6.50156e-08,-1.50195e-06
8.0,16.0,-0.000249758,-0.000424028,-7.2537e-07,-0.00326086
8.0,17.0,-0.000231551,-0.0294466,3.827e-06,0.00134462
8.0,18.0,-8.81339e-05,-0.00191259,-5.78063e-06,-0.00334205
8.0,19.0,0.000635508,0.000415332,6.56457e-07,-5.10613e-05
8.0,20.0,-7.45156e-06,-0.0318426,8.8909e-06,0.00085105
8.0,21.0,3.80555e-05,-0.000578658,-5.67541e-07,-0.00428586
8.0,22.0,0.000261661,0.0200474,4.42896e-08,-0.00145833
8.0,23.0,0.00518505,-0.000867814,-3.21269e-06,0.00626029
8.0,24.0,-0.0255733,-0.000185494,1.05709e-05,-5.40658e-06
8.0,25.0,-0.00209922,-0.000326916,4.42292e-07,-0.0033428
8.0,26.0,-0.00108532,-0.000396546,1.2836e-07,0.00540722
8.0,27.0,0.000187318,-5.54069e-05,-1.46057e-07,-0.000484327
8.0,28.0,0.000173748,-0.0540862,-9.05834e-08,-0.00136583
8.0,29.0,-2.31659e-05,0.0346862,-2.20462e-07,0.00406217
8.0,30.0,5.75831e-07,-0.00392585,3.60689e-08,-0.00278445
8.0,31.0,2.65307e-05,-0.000629598,-3.24722e-07,-7.66253e-07
8.0,32.0,0.000449461,0.000464308,-9.29103e-07,-1.91794e-06
8.0,33.0,0.000183135,-0.000221798,-9.4429e-06,-0.00287774
8.0,34.0,5.30665e-05,-0.0125963,-5.75104e-09,-0.00104389
8.0,35.0,0.000384467,5.72986e-05,2.0879e-06,-5.42094e-06
8.0,36.0,0.00027,-0.000353174,1.09299e-07,0.00513597
8.0,37.0,-0.000267386,0.000351097,1.16969e-06,1.59806e-06
8.0,38.0,-0.000421426,-0.000255769,-1.33392e-05,-0.00183117
8.0,39.0,-0.000138059,0.000222735,5.25102e-06,-0.00104388
8.0,40.0,0.00441874,-0.0449755,6.82604e-08,-0.00329951
8.0,41.0,-0.0285091,-0.0049002,1.66075e-07,0.00107501
8.0,42.0,-0.000320266,-0.0030091,-3.31698e-08,-0.0034438
8.0,43.0,0.000132705,0.030236,4.67002e-08,0.00174867
8.0,44.0,0.000457088,0.00574815,-1.97342e-07,-0.000121056
8.0,45.0,8.81751e-05,-0.0327854,-6.41963e-08,0.0025423
8.0,46.0,-0.000194752,0.00141587,3.92744e-08,0.00353024
8.0,47.0,5.34331e-06,-9.50752e-05,1.30218e-07,-4.37173e-07
8.0,48.0,-6.33154e-05,-0.00374291,-1.1477e-07,-0.00138564
8.0,49.0,0.000110716,-0.0351706,1.81943e-07,-0.00153965
8.0,50.0,-4.83521e-05,0.0109321,9.65078e-06,-0.00134314
8.0,51.0,-7.17853e-05,6.4478e-05,-7.93831e-06,-0.00151774
8.0,52.0,-1.35117e-05,-0.00020685,1.97992e-07,0.00145994
8.0,53.0,0.000133009,-0.000555077,-6.41406e-08,0.00111358
8.0,54.0,7.43594e-06,-0.000361409,-2.10731e-07,0.000753399
8.0,55.0,-0.000628543,-0.000876319,-3.06254e-07,-0.000741638
8.0,56.0,-0.000479439,0.00268464,-2.19264e-07,-0.00190997
8.0,57.0,-0.000474582,0.0332024,-2.42234e-08,-0.00208955
8.0,58.0,0.00104545,0.0069675,1.33968e-06,-0.00062003
8.0,59.0,0.000210784,0.000181105,-7.86123e-06,0.000776035
8.0,60.0,-0.00599779,-4.07175e-05,-6.53513e-06,-7.97507e-05
8.0,61.0,-0.0276254,0.000242483,-7.82626e-06,-0.000500899
8.0,62.0,0.000175308,0.000190126,-3.42743e-08,-0.00118581
8.0,63.0,-0.00113347,-0.0443311,-5.85737e-07,0.00559074
8.0,64.0,-0.00111192,-0.00032777,-6.82499e-08,-6.82709e-06
8.0,65.0,-0.000492572,-0.033671,2.71345e-07,-0.00243929
8.0,66.0,0.000296373,0.0240937,-6.0805e-08,-0.00194742
8.0,67.0,-0.000103935,-0.00163471,1.02348e-07,-0.00080458
8.0,68.0,-0.000216663,-0.00168052,-6.30543e-08,0.000177441
8.0,69.0,3.29208e-05,-2.64868e-05,-5.45641e-08,0.000420338
8.0,70.0,-1.78934e-05,-5.01658e-05,2.51203e-07,0.0021043
8.0,71.0,0.000221002,-6.39811e-05,-4.04624e-08,-0.00136376
8.0,72.0,5.24542e-05,-0.000351099,-1.63653e-07,-7.58658e-07
8.0,73.0,7.512e-05,-0.000277383,8.64179e-07,0.00225391
8.0,74.0,-3.3441e-05,-0.0307717,6.52452e-08,-0.0019099
8.0,75.0,0.000179091,0.00360179,-4.97232e-06,-0.00105997
8.0,76.0,0.000141578,-0.00065264,6.9523e-06,-0.000362923
8.0,77.0,-0.00011787,0.0243543,2.80487e-07,-0.00208626
8.0,78.0,-0.000178845,0.000111265,-3.10422e-08,0.000573245
8.0,79.0,0.000173177,0.00103321,4.75961e-06,-9.37797e-06
8.0,80.0,-0.0001847,-0.000845413,1.56713e-08,-0.000857814
8.0,81.0,-0.000525815,-0.000691722,1.94968e-07,7.25632e-08
8.0,82.0,-0.000450459,0.000666155,1.98507e-07,-0.000663665
8.0,83.0,-7.78965e-05,0.0222129,-1.42579e-07,0.000851653
8.0,84.0,-0.000115729,0.0355159,5.73881e-08,0.004161
8.0,85.0,-0.000289639,-0.00281138,-2.40512e-07,-0.00114249
8.0,86.0,0.00127159,0.0343994,6.60272e-06,-0.00293146
8.0,87.0,-0.00294249,-0.000342721,-2.23441e-06,-1.5338e-06
8.0,88.0,-0.0254223,0.00101805,-1.66085e-06,-0.000124556
8.0,89.0,0.00648931,0.000482713,-2.42448e-06,-0.000168511
8.0,90.0,0.000317339,-0.000287429,1.21348e-07,5.34188e-06
8.0,91.0,-0.000240464,0.00505864,5.69471e-08,0.00044349
8.0,92.0,0.000332265,0.000833834,-1.74252e-07,-0.000791874
8.0,93.0,-0.000198895,0.00223305,9.84337e-09,-0.000212362
8.0,94.0,6.20496e-05,0.00236186,-3.56628e-08,-0.000662058
8.0,95.0,0.000124714,0.0372865,-2.56851e-08,-0.00238544
8.0,96.0,-0.000121111,0.00233876,-9.85924e-09,0.00139141
8.0,97.0,-6.54917e-05,0.0016192,5.45411e-09,-0.000503011
8.0,98.0,9.08706e-05,-0.016082,1.29902e-07,-0.00123538
8.0,99.0,1.95915e-05,-0.000415242,2.45776e-08,-0.000264865
8.0,100.0,0.0001229,-0.00122228,-1.73215e-07,0.00160008
8.0,101.0,-9.82242e-05,0.000715951,-3.58933e-08,-1.43832e-06
8.0,102.0,6.6343e-05,-0.00013593,1.68944e-06,-0.000647641
8.0,103.0,3.9493e-05,-7.65076e-05,-4.84612e-06,0.000409764
8.0,104.0,6.48592e-05,4.17719e-05,1.57807e-07,5.0228e-08
8.0,105.0,-1.92422e-05,-0.0244433,2.32884e-07,-0.00142094
8.0,106.0,0.000174511,-0.000865099,-1.41583e-06,-0.00071128
8.0,107.0,-2.06887e-05,-0.000442671,7.31071e-09,-0.000368935
8.0,108.0,-0.000135759,0.0337484,2.06487e-07,-0.00196422
8.0,109.0,-0.000129153,0.0291653,1.82348e-08,0.00299792
8.0,110.0,0.000184313,-0.000125517,1.06124e-07,-5.80225e-07
8.0,111.0,0.000211643,-0.000477211,3.82518e-08,5.33834e-06
8.0,112.0,0.000140387,0.000696223,-1.96881e-07,-0.00043959
8.0,113.0,-0.000374929,-0.000450522,-3.35455e-07,7.01339e-07
8.0,114.0,-0.000834744,0.000314693,-6.49784e-08,-1.3149e-06
8.0,115.0,-0.0020922,0.0116553,-4.16518e-06,0.000646542
8.0,116.0,0.000770608,0.00250734,2.43323e-06,-0.00028745
8.0,117.0,-0.00091186,-0.00750556,9.86898e-07,0.000502499
8.0,118.0,-6.41807e-05,-0.000211525,-3.31889e-07,-0.000675342
8.0,119.0,0.0235624,0.0348072,-1.1084e-06,-0.00222217
8.0,120.0,0.000591684,0.000768609,4.22779e-07,-2.14216e-06
8.0,121.0,-0.000968337,8.63552e-06,3.11377e-07,-0.00026652
8.0,122.0,0.000252452,0.000500431,-3.80808e-08,-2.27416e-05
8.0,123.0,-9.82525e-05,-0.000334209,4.99988e-08,0.00089145
8.0,124.0,-0.00025609,-0.000290647,-6.55897e-08,3.33906e-07
8.0,125.0,0.000218489,0.0118302,-1.39718e-08,-0.000810857
8.0,126.0,0.000123913,0.00038703,-3.27576e-08,1.02606e-05
8.0,127.0,-0.000217417,0.000596676,-4.54377e-08,-0.000594628
8.0,128.0,3.0834e-05,-0.000200077,2.85955e-08,-0.000462533
8.0,129.0,4.16991e-05,-0.0310102,2.99757e-08,-0.00169708
8.0,130.0,3.04091e-05,0.00182195,4.68846e-08,-6.42311e-06
8.0,131.0,-5.73519e-05,-0.00092792,1.88934e-08,0.000272924
8.0,132.0,4.21762e-05,0.000764591,-7.57612e-08,-0.000385217
8.0,133.0,-0.000216396,-0.000408915,-5.35342e-09,0.00101262
8.0,134.0,1.93658e-06,3.8333e-05,-1.80079e-07,-6.42625e-06
8.0,135.0,-6.34078e-05,-0.000574426,6.72431e-06,-0.000202481
8.0,136.0,7.98621e-05,0.022857,7.09912e-07,-0.00137672
8.0,137.0,-0.000113086,0.00232121,-1.45607e-06,-0.000363117
8.0,138.0,-0.000107036,-0.0280599,6.37065e-09,0.00227229
8.0,139.0,0.000191645,-0.00200202,-1.07023e-06,1.76921e-05
8.0,140.0,7.3352e-05,-0.016719,4.66484e-08,-0.000880684
8.0,141.0,1.22644e-05,0.000382917,-3.23661e-08,-1.48103e-06
8.0,142.0,4.40388e-05,-0.00130578,2.60496e-08,-1.82706e-06
8.0,143.0,-0.000249094,0.000607717,9.85145e-08,-0.000414562
8.0,144.0,0.000182473,0.00172237,-1.039e-07,-0.000262584
8.0,145.0,1.53124e-05,-0.00132341,-1.13512e-07,9.98451e-06
8.0,146.0,0.000138882,0.0244474,1.33072e-07,0.000199238
8.0,147.0,-0.00010984,0.0175787,-4.84033e-08,-0.00147932
8.0,148.0,0.00080316,-8.13859e-05,-8.46035e-07,-0.000192217
8.0,149.0,0.000730869,0.00138096,5.30252e-07,-0.000109872
8.0,150.0,-0.000118914,0.000160461,4.86711e-06,-9.75751e-08
8.0,151.0,0.000430222,-0.0121473,1.00301e-06,0.000719384
8.0,152.0,-0.0162251,-0.00284546,2.64943e-06,2.70313e-05
8.0,153.0,0.012655,0.000313185,8.30824e-07,0.000317003
8.0,154.0,0.00109115,-0.000121723,2.06123e-07,-0.000147842
8.0,155.0,0.000311418,-0.0030588,1.23487e-08,-0.000312865
8.0,156.0,-0.00123199,0.00683761,9.67659e-09,-0.000389842
8.0,157.0,0.000619908,0.030019,2.00538e-07,-0.00159471
8.0,158.0,0.000894679,0.00340121,1.91323e-07,-8.83073e-05
8.0,159.0,2.45661e-05,-0.000493913,1.8119e-08,3.48967e-05
8.0,160.0,-0.000263505,0.000231594,-1.10071e-07,-4.47823e-06
8.0,161.0,-0.000184972,0.000632934,-4.27062e-08,-0.00020036
8.0,162.0,-6.48108e-05,0.000836266,-3.37257e-08,0.000167455
8.0,163.0,-0.000113994,0.000145757,1.02782e-07,5.42479e-07
8.0,164.0,-0.000221916,-0.000683789,-7.91352e-08,-0.000253378
8.0,165.0,-7.86263e-05,0.018586,7.3944e-08,-0.000983017
8.0,166.0,-2.8968e-05,0.000226402,1.91968e-08,-0.000271418
8.0,167.0,6.91711e-05,-0.00243673,-1.19332e-07,-0.000125106
8.0,168.0,0.000102684,0.0240174,1.19696e-06,-0.00107724
8.0,169.0,0.000111225,-0.0228809,-5.84232e-07,0.00162288
8.0,170.0,-6.11539e-05,0.00116704,2.01967e-06,0.000683865
8.0,171.0,3.15514e-05,0.000827408,-1.92429e-07,6.70756e-06
8.0,172.0,0.000195023,-0.000250193,-1.46017e-06,-0.000206938
8.0,173.0,0.000124203,0.000291781,-2.59841e-07,-1.03551e-05
8.0,174.0,-8.76973e-05,0.00109824,-2.30317e-09,-7.85069e-07
8.0,175.0,1.76248e-05,0.000111283,-5.26604e-06,5.72702e-08
8.0,176.0,8.41336e-05,-0.0249113,3.79965e-06,-0.00121561
8.0,177.0,0.000122878,0.000109203,1.88026e-07,-0.000180358
8.0,178.0,-7.89834e-05,0.00122119,-6.34333e-08,-0.00015732
8.0,179.0,1.55392e-05,0.00549968,2.75853e-08,0.00029861
8.0,180.0,-1.17694e-05,-0.0107766,3.08618e-08,-0.00046918
8.0,181.0,0.000105608,-7.13852e-05,-9.12715e-09,-8.23482e-06
8.0,182.0,-3.14034e-05,-0.000483629,4.99331e-08,-6.6252e-05
8.0,183.0,9.81738e-05,0.000744771,-3.4225e-07,-0.000226798
8.0,184.0,-0.000268804,-0.000147948,-4.31216e-07,-1.90825e-06
8.0,185.0,9.85777e-05,-0.000534393,-2.57192e-07,8.62785e-07
8.0,186.0,0.000214603,0.00154345,2.83916e-08,0.000334955
8.0,187.0,-0.000149336,0.0267254,1.64287e-06,-0.00127369
8.0,188.0,0.000333521,-0.00117325,-3.55602e-07,-0.000149404
8.0,189.0,-0.000300891,-0.00149052,9.13535e-08,-8.52635e-05
8.0,190.0,-0.00011373,-0.00517461,-6.37158e-07,-0.00024554
8.0,191.0,0.000214919,0.0125347,-3.84148e-08,0.000661875
8.0,192.0,-0.000455859,0.000107228,1.02957e-07,-3.61251e-05
8.0,193.0,0.0040524,0.000327336,-2.90334e-07,-3.28107e-07
8.0,194.0,0.0171733,0.00075387,-4.16279e-06,-0.000119568
8.0,195.0,-0.000678714,0.000293762,-3.53398e-08,-0.000190991
8.0,196.0,0.000456274,8.54062e-05,-1.32439e-08,-5.45164e-07
8.0,197.0,0.000835891,-0.000213132,-1.81332e-07,0.000113332
8.0,198.0,0.000212372,0.017394,1.82526e-08,-0.000574205
8.0,199.0,-7.73989e-05,0.0159408,1.28939e-08,-0.000540102
8.0,200.0,-0.000112525,0.00637274,-7.04158e-08,-5.30662e-05
8.0,201.0,3.28616e-05,0.012986,-5.20241e-08,-0.000532118
8.0,202.0,1.37642e-06,0.000234103,3.01472e-08,-9.64002e-05
8.0,203.0,-0.000202387,-0.0195839,4.93671e-07,0.00114167
8.0,204.0,0.000101747,-0.000619669,-1.06695e-07,-0.000150696
8.0,205.0,0.000220392,0.000493428,1.0106e-05,-3.10879e-07
8.0,206.0,1.38632e-05,9.39782e-05,-1.13904e-07,-9.04849e-05
8.0,207.0,2.70112e-05,0.000462298,-6.74294e-08,-3.05521e-05
8.0,208.0,-3.25805e-05,-0.00142844,-4.36798e-08,2.09221e-05
8.0,209.0,-6.50473e-06,0.000175805,-7.17238e-09,1.92431e-06
8.0,210.0,6.17662e-05,0.00140649,-7.58412e-08,-0.000127775
8.0,211.0,-3.36283e-06,-0.015791,3.96734e-08,-0.000498943
8.0,212.0,-5.55971e-05,0.00495066,-3.52028e-08,0.000355818
8.0,213.0,-5.75882e-05,-0.0211289,-3.11932e-07,-0.000934986
8.0,214.0,-1.61092e-05,0.000111795,-2.39937e-07,-9.3574e-05
8.0,215.0,4.73289e-05,-0.00439635,8.36194e-07,0.000205189
8.0,216.0,0.000174265,0.000709718,-3.3614e-06,-1.66817e-05
8.0,217.0,2.06578e-05,-0.000327824,2.37044e-06,-0.000115086
8.0,218.0,-6.12786e-05,0.000554876,1.03487e-09,-2.0494e-06
8.0,219.0,-0.000142347,-0.000425607,-2.9862e-08,-4.04601e-05
8.0,220.0,9.30454e-05,3.18329e-05,-3.33866e-09,7.08056e-08
8.0,221.0,-0.000103437,-0.00671736,-1.01568e-08,-0.00025348
8.0,222.0,0.000106061,-0.00479728,1.09524e-07,-0.000168658
8.0,223.0,-9.07686e-05,0.0142483,4.22515e-08,-0.000220778
8.0,224.0,-5.22373e-05,-0.0164866,2.72899e-08,-0.000361118
8.0,225.0,-9.49274e-05,0.000443726,1.6718e-07,-0.00010289
8.0,226.0,-9.47956e-05,0.00447745,3.46291e-08,-0.000182748
8.0,227.0,-2.45114e-05,0.000493472,-2.15547e-07,9.38612e-07
8.0,228.0,-2.96777e-05,-0.000349867,-1.1155e-06,-0.000124272
8.0,229.0,-8.35791e-05,-0.000516521,-1.04545e-06,-1.53372e-05
8.0,230.0,-0.000112923,-0.000380576,-1.29487e-07,-1.84305e-05
8.0,231.0,-4.95858e-05,-0.000256937,-2.52995e-08,-6.74239e-05
8.0,232.0,-0.000750136,0.00156397,2.15875e-07,1.17454e-05
8.0,233.0,-0.000241137,-0.0118366,-4.83653e-09,0.000546731
8.0,234.0,0.000298798,-0.00247719,9.1399e-08,-1.90238e-05
8.0,235.0,0.000638725,-0.0210282,-4.54923e-08,-0.000754555
8.0,236.0,-0.0014709,0.00458947,2.04794e-07,3.49237e-05
8.0,237.0,0.000491794,-0.000267344,5.22439e-08,-9.37226e-05
8.0,238.0,0.00755408,-0.0120249,-2.88554e-06,-0.000460819
8.0,239.0,-0.012562,0.000254424,7.99604e-06,-0.00011258
8.0,240.0,0.00087505,0.000225329,-3.46996e-07,-4.00585e-07
8.0,241.0,-0.000905571,-0.000249728,5.87843e-07,-4.29602e-05
8.0,242.0,-9.07661e-05,-0.0109705,6.75063e-08,0.00030763
8.0,243.0,-0.000133828,0.0119991,5.09134e-08,0.000403815
8.0,244.0,-0.000117344,-0.000101679,-4.29808e-10,6.17923e-07
8.0,245.0,1.24504e-05,0.000913196,2.09274e-08,5.14446e-05
8.0,246.0,-0.000129183,0.017825,-5.24849e-06,-0.000603225
8.0,247.0,-6.14987e-05,-0.00253158,8.72457e-07,4.92335e-06
8.0,248.0,8.04756e-05,0.000702401,-9.70815e-07,-8.46323e-05
8.0,249.0,5.57748e-05,-0.00063714,1.95347e-08,-1.23908e-06
8.0,250.0,2.33125e-05,-0.0158485,7.36147e-08,-0.000565786
8.0,251.0,0.000137681,-0.00418827,5.4999e-08,-0.000110972
8.0,252.0,-3.14227e-05,0.000849561,-1.08108e-08,-2.64336e-06
8.0,253.0,-3.3484e-06,0.000792289,-5.98827e-08,-5.61565e-05
8.0,254.0,-8.4696e-05,0.000846101,7.45986e-08,-8.20314e-05
8.0,255.0,-5.74365e-05,0.00517284,-4.95652e-09,0.000185643
9.0,0.0,3.90601e-05,-0.0002695,1.94021e-06,-3.68207e-05
9.0,1.0,-0.000129517,-0.000320577,2.20502e-06,5.06131e-05
9.0,2.0,-1.22953e-05,0.000187704,9.68596e-07,-3.21979e-05
9.0,3.0,0.000100418,-0.0112982,1.80114e-08,-0.000373412
9.0,4.0,9.7941e-05,-0.00775286,-1.15767e-07,0.0003876
9.0,5.0,-6.16094e-05,-0.00014605,1.39655e-06,5.4559e-05
9.0,6.0,0.00014667,0.000165441,1.55556e-05,-5.86229e-05
9.0,7.0,0.000117659,0.000470163,-6.88126e-06,-5.23442e-05
9.0,8.0,-0.000400363,0.000417686,-1.61837e-05,0.000111991
9.0,9.0,-0.000228139,0.050638,-7.55949e-07,-0.000120481
9.0,10.0,-0.0103854,-0.000554086,-1.20233e-06,-9.78311e-05
9.0,11.0,-0.0155094,0.00405925,6.92067e-06,0.0001925
9.0,12.0,-0.000289679,-0.000405612,2.50718e-07,-2.67974e-05
9.0,13.0,-0.000290447,-0.000623421,-2.07675e-07,7.00294e-06
9.0,14.0,0.000279551,-4.73685e-05,4.41426e-08,0.000159137
9.0,15.0,0.000112845,0.00938271,-3.37072e-07,3.41778e-06
9.0,16.0,-7.43522e-05,-0.000338862,9.57904e-06,2.22575e-06
9.0,17.0,-7.35467e-05,0.000179946,4.91955e-06,-8.84885e-06
9.0,18.0,-0.000175555,0.00774564,-1.08301e-05,-4.85004e-05
9.0,19.0,-0.000828808,0.0618298,-2.73363e-06,0.000109746
9.0,20.0,-7.60984e-05,0.00101345,-4.42724e-06,-2.18228e-05
9.0,21.0,-0.000155781,-0.000393697,-6.52251e-07,5.45104e-05
9.0,22.0,3.89942e-05,7.54512e-05,8.7638e-07,-1.18883e-05
9.0,23.0,-0.0255656,-0.0013385,1.56145e-05,-0.00018709
9.0,24.0,-0.00515239,-0.0253663,2.01456e-06,-7.05332e-06
9.0,25.0,-0.000415334,-0.000594764,8.71177e-08,0.000130088
9.0,26.0,-0.000359647,-0.000670809,1.81769e-07,-6.04829e-05
9.0,27.0,0.000157662,0.000332787,2.31987e-08,-1.37592e-05
9.0,28.0,-0.000250298,0.000393957,2.68712e-07,9.86341e-06
9.0,29.0,-6.60918e-05,-0.000144247,-3.74157e-07,-2.00037e-05
9.0,30.0,-0.00012777,-0.0013846,1.95761e-07,-2.59452e-05
9.0,31.0,-7.46734e-05,0.00111898,9.62576e-06,-2.64707e-06
9.0,32.0,4.94016e-05,0.0647564,-3.9971e-06,-7.45441e-05
9.0,33.0,0.000282102,0.000402854,-1.49281e-05,-5.23493e-05
9.0,34.0,0.000324888,0.000874171,8.50381e-07,7.12563e-05
9.0,35.0,-0.000301733,0.000596947,-1.74929e-06,-5.5104e-05
9.0,36.0,1.03565e-05,-0.000862352,-1.71088e-07,0.000261454
9.0,37.0,-0.000675012,-0.0421449,6.24786e-07,-2.41736e-05
9.0,38.0,-5.68023e-05,-0.00144233,3.19769e-06,-0.000164077
9.0,39.0,0.000808739,-0.00191296,-7.79435e-06,1.07773e-06
9.0,40.0,-0.0283484,-0.000352003,1.08674e-07,-2.73333e-05
9.0,41.0,-0.00424285,0.000254043,1.85398e-07,-1.46799e-06
9.0,42.0,-1.95367e-05,0.00039705,-2.95983e-08,3.45876e-05
9.0,43.0,-0.00117656,-0.00136825,6.02349e-07,-0.000116049
9.0,44.0,0.000408774,-0.00587144,-8.83774e-10,-0.00012529
9.0,45.0,0.000341344,-0.00341646,4.51052e-07,0.000332533
9.0,46.0,-0.000219865,0.000946373,7.30064e-08,-5.69353e-05
9.0,47.0,6.0248e-05,-0.054066,-1.23149e-07,-0.000177889
9.0,48.0,8.40208e-05,-9.79585e-05,-9.10112e-08,-4.20579e-05
9.0,49.0,-5.46224e-05,0.00113896,-1.22306e-07,5.46605e-05
9.0,50.0,-6.21322e-05,-0.000917746,8.53673e-06,0.000112792
9.0,51.0,-0.000152621,0.00325679,8.09779e-06,-0.000824469
9.0,52.0,0.000117883,0.0131327,1.98071e-07,0.000685579
9.0,53.0,-4.90905e-05,-0.0235089,5.30047e-08,0.000150361
9.0,54.0,0.000175828,-0.0482469,-7.3668e-06,-7.55759e-05
9.0,55.0,-0.000173937,0.000667059,-6.08795e-08,-4.9423e-05
9.0,56.0,0.000258306,-0.000296838,1.94455e-07,1.9236e-05
9.0,57.0,-0.000125375,0.000486741,1.94579e-07,-2.94581e-05
9.0,58.0,6.40204e-05,-0.000144337,1.90229e-07,1.16417e-05
9.0,59.0,0.00384134,-0.000751161,-2.64076e-06,6.83107e-05
9.0,60.0,-0.00180495,0.0206927,-4.87836e-06,-8.03018e-05
9.0,61.0,0.000556392,0.0123791,3.11811e-07,8.79042e-06
9.0,62.0,0.0280452,-0.000426447,2.95945e-06,-5.23355e-05
9.0,63.0,-0.000865535,0.000767148,-4.30988e-07,-9.72734e-05
9.0,64.0,-0.0018044,0.0463048,-3.42278e-07,0.000205055
9.0,65.0,0.000642892,-0.00158141,-2.95229e-07,-8.59577e-05
9.0,66.0,0.000311726,-0.000965846,-3.36282e-08,8.18699e-06
9.0,67.0,0.000369175,-0.00138366,-9.00668e-08,1.73441e-06
9.0,68.0,8.61826e-05,0.000276689,-8.02067e-08,-3.05102e-05
9.0,69.0,-0.000191101,-0.00606988,-5.10956e-09,2.35691e-06
9.0,70.0,-8.01971e-05,0.00351321,1.13458e-07,4.64465e-05
9.0,71.0,0.000246427,0.00185151,-2.25609e-07,-2.75366e-05
9.0,72.0,0.000251099,0.0453593,-4.48909e-08,1.64931e-05
9.0,73.0,0.000151722,0.000148254,4.49994e-07,2.23441e-05
9.0,74.0,-5.97463e-06,6.75978e-05,1.61436e-07,5.03285e-06
9.0,75.0,-0.000254399,0.0001557,-2.49233e-06,8.91522e-05
9.0,76.0,-6.40515e-05,0.00016333,-7.70017e-06,-0.000101614
9.0,77.0,-0.0004838,-0.000543286,3.51167e-07,4.65487e-05
9.0,78.0,0.000235642,-9.11886e-05,-4.39813e-08,-8.77018e-05
9.0,79.0,0.000116687,0.0296537,3.09509e-06,-4.14195e-05
9.0,80.0,-0.000198721,0.00119246,7.7205e-08,0.000113086
9.0,81.0,-0.000639209,-0.0315719,3.83986e-07,3.37852e-05
9.0,82.0,0.000290963,0.000423433,-1.63071e-08,-3.1453e-05
9.0,83.0,0.00039455,-0.0011536,-2.32529e-09,-4.73905e-05
9.0,84.0,-0.000286954,0.00039216,-5.76392e-10,4.75082e-05
9.0,85.0,3.55942e-05,0.000343805,-5.14946e-08,-4.12725e-07
9.0,86.0,0.00685353,-0.000250834,-2.31851e-06,2.13248e-05
9.0,87.0,0.00114011,0.0390617,-2.06298e-06,-0.000107452
9.0,88.0,-0.00611114,-0.00358558,-2.89453e-07,1.59766e-05
9.0,89.0,-0.0247621,0.00135232,1.36085e-06,1.0431e-05
9.0,90.0,0.00120894,-0.00931577,5.63091e-07,0.000160739
9.0,91.0,0.00078066,-0.00105722,2.53178e-07,-9.28007e-05
9.0,92.0,-0.000187755,0.000364449,1.62093e-07,6.81772e-06
9.0,93.0,0.000667974,0.0355513,1.06835e-08,-0.000169208
9.0,94.0,-8.69175e-05,-0.0187636,5.28188e-08,6.30928e-05
9.0,95.0,-8.15412e-05,-0.00112157,5.10103e-08,7.23529e-05
9.0,96.0,1.75645e-05,0.00105476,-8.87242e-08,-2.48617e-05
9.0,97.0,-4.17001e-05,0.000288807,-2.0577e-08,-4.57245e-06
9.0,98.0,1.14245e-05,0.000643395,1.14571e-07,4.70976e-05
9.0,99.0,-0.000144803,-0.000891924,-1.37368e-07,-5.8371e-06
9.0,100.0,3.16171e-05,-0.000271229,1.00888e-07,6.07921e-06
9.0,101.0,-0.000142828,0.0137777,-3.67898e-08,-2.20523e-05
9.0,102.0,0.000115731,-0.000331348,5.59762e-06,4.93953e-05
9.0,103.0,-0.000176274,-1.15946e-05,1.05975e-05,-4.58259e-05
9.0,104.0,0.000126089,0.0320059,-4.53469e-08,4.29697e-05
9.0,105.0,-5.20413e-05,-0.000861592,-5.67647e-07,-4.94687e-05
9.0,106.0,0.000244942,-0.000233993,-2.05573e-06,-5.50874e-06
9.0,107.0,-5.72786e-05,-6.91459e-05,2.63152e-08,4.99147e-05
9.0,108.0,4.60652e-05,-0.00117338,-2.49844e-09,6.84274e-05
9.0,109.0,0.000178091,0.00166521,-8.54507e-08,0.000171056
9.0,110.0,-7.307e-05,0.028913,2.89543e-08,-0.000125496
9.0,111.0,-0.000105656,-0.000194877,-1.10334e-08,-5.1886e-05
9.0,112.0,0.000209424,-0.00235448,-6.56542e-08,4.61391e-05
9.0,113.0,-0.000142888,0.0336836,1.84456e-08,-7.19337e-05
9.0,114.0,0.000897619,-0.0158227,-4.04429e-07,2.21051e-06
9.0,115.0,-7.72753e-05,-0.000768295,-1.33212e-06,-4.17141e-05
9.0,116.0,0.00324046,-0.000342841,1.33604e-06,1.91026e-05
9.0,117.0,-0.000693777,-0.000551525,-4.02444e-06,4.47736e-05
9.0,118.0,-0.000336793,-0.000506933,-2.2738e-06,-1.34157e-05
9.0,119.0,-0.000670543,0.00144981,-2.73575e-07,-9.19896e-05
9.0,120.0,0.0234081,-0.0353052,-7.91946e-07,8.92611e-05
9.0,121.0,0.000814302,0.00120584,2.27453e-07,2.87163e-06
9.0,122.0,0.00187768,0.000323325,4.20462e-08,-1.6738e-05
9.0,123.0,-0.000193701,0.000492197,2.43239e-08,-4.4335e-05
9.0,124.0,0.000104602,-6.17696e-05,-2.65836e-08,4.06664e-07
9.0,125.0,-0.000223712,-0.000379427,3.35728e-08,2.61692e-05
9.0,126.0,0.000473789,0.000254689,-1.63468e-08,-2.94311e-07
9.0,127.0,-0.000105933,0.000262415,-1.81779e-08,2.9719e-05
9.0,128.0,-0.000208365,-0.000799709,4.57035e-08,-2.11711e-06
9.0,129.0,3.61174e-05,0.0026118,2.73638e-08,0.000142079
9.0,130.0,-0.000132431,0.0289783,-5.97703e-08,-9.78605e-05
9.0,131.0,7.86482e-05,-0.000783896,-3.7788e-08,-5.20332e-06
9.0,132.0,4.98974e-05,-0.000343238,8.09847e-09,8.03937e-05
9.0,133.0,-9.12846e-05,-1.05764e-05,-4.33778e-08,-7.10219e-05
9.0,134.0,-1.35396e-05,0.0168555,3.14166e-07,-1.54424e-05
9.0,135.0,0.000132042,0.00383311,-6.33297e-06,2.84262e-05
9.0,136.0,2.08188e-05,0.000312185,-3.93112e-06,-1.9027e-05
9.0,137.0,-5.90391e-05,0.00111101,-1.00968e-06,6.69875e-06
9.0,138.0,0.00013344,-0.000545229,7.67405e-08,4.39492e-05
9.0,139.0,-0.000117416,0.000868191,6.00471e-07,-1.58096e-06
9.0,140.0,-8.27451e-05,-0.000229782,-1.67519e-08,-1.20514e-05
9.0,141.0,2.80639e-05,0.0190132,-2.47677e-10,-4.21252e-05
9.0,142.0,-1.48142e-06,0.0270586,1.26901e-07,3.61283e-05
9.0,143.0,8.20928e-05,-0.000656058,-8.65401e-08,-1.46649e-05
9.0,144.0,0.000259709,-0.000357497,-1.09235e-07,6.03738e-06
9.0,145.0,-0.00015601,0.0265389,5.23156e-08,-0.000207203
9.0,146.0,0.000343414,0.00221054,3.22586e-07,1.78623e-05
9.0,147.0,0.000461304,-0.00164663,1.68387e-07,0.000138723
9.0,148.0,0.000575334,0.000349749,2.74429e-07,-1.19974e-06
9.0,149.0,-0.000433981,0.00196848,2.12564e-06,1.11615e-05
9.0,150.0,1.41859e-05,0.0300845,2.88928e-06,3.3205e-05
9.0,151.0,0.000204074,-0.000932265,9.41356e-07,5.54207e-05
9.0,152.0,0.0127405,0.00609187,-2.03992e-06,-5.80022e-05
9.0,153.0,0.0162358,-0.000253812,9.12495e-07,-4.86467e-05
9.0,154.0,0.00129928,0.000495913,1.67081e-07,-7.58808e-06
9.0,155.0,0.00112228,6.31286e-05,7.84488e-08,3.55931e-05
9.0,156.0,0.000320387,0.000113837,-5.03724e-08,-1.0544e-05
9.0,157.0,5.69259e-05,0.000275732,2.97327e-08,-1.44247e-05
9.0,158.0,0.000246677,0.00106984,9.85639e-11,-4.15058e-06
9.0,159.0,0.000258811,0.000143189,2.08651e-08,-4.85626e-06
9.0,160.0,0.000325573,0.0255673,-4.82682e-08,-2.24325e-05
9.0,161.0,-0.000276958,-0.0032951,-1.8764e-08,-2.02983e-06
9.0,162.0,-0.000167582,-0.0010088,-8.38517e-08,-3.75138e-07
9.0,163.0,-6.52298e-05,0.00673686,2.28059e-08,-1.13695e-05
9.0,164.0,-0.000139091,0.000466325,-7.16497e-08,-2.14852e-05
9.0,165.0,-7.9286e-05,4.36459e-05,4.72808e-08,2.30831e-06
9.0,166.0,-6.12959e-05,-0.00062771,-4.29775e-08,7.59382e-06
9.0,167.0,5.643e-05,0.000216341,3.65908e-08,4.03383e-06
9.0,168.0,-4.59978e-05,-0.000523319,-5.56252e-07,2.37834e-05
9.0,169.0,3.22135e-05,-0.000578181,-1.5905e-07,4.09556e-05
9.0,170.0,-0.000115389,-0.000104115,3.72112e-06,1.73724e-05
9.0,171.0,-0.000109228,-0.0172463,4.35704e-07,-7.52452e-05
9.0,172.0,-8.48154e-06,0.00234476,-8.01691e-09,1.00636e-05
9.0,173.0,-3.4484e-05,0.00353656,-8.54262e-08,3.65551e-06
9.0,174.0,-9.78868e-05,0.0170069,-1.57684e-08,-7.19892e-06
9.0,175.0,6.24703e-06,-0.0235313,-3.32812e-06,-1.41152e-05
9.0,176.0,4.9639e-05,-0.000638605,-1.24857e-06,-3.10104e-05
9.0,177.0,5.37167e-05,-0.00116235,-8.90083e-08,-3.88617e-06
9.0,178.0,-0.00017924,6.37685e-05,4.69649e-08,-6.6731e-06
9.0,179.0,5.53005e-05,0.000707846,-4.54531e-08,3.83989e-05
9.0,180.0,8.26734e-05,0.000336177,-1.04526e-07,1.46814e-05
9.0,181.0,6.27524e-05,-0.00889278,-5.61188e-10,-2.01065e-06
9.0,182.0,9.28791e-05,0.00169922,-8.76666e-09,6.54251e-06
9.0,183.0,-0.000317745,0.00149026,-3.62861e-08,-4.39582e-06
9.0,184.0,0.000234968,0.0240429,5.36496e-07,-3.12035e-05
9.0,185.0,-0.00024382,0.0251428,3.44234e-08,-4.02162e-05
9.0,186.0,-7.92532e-05,0.000248307,-3.29964e-07,2.44575e-05
9.0,187.0,0.000205485,-0.000454041,1.47289e-06,2.07204e-05
9.0,188.0,-0.000160509,-1.29781e-05,3.07829e-06,-2.05194e-05
9.0,189.0,1.8352e-05,0.000196846,-3.03624e-07,-4.85942e-06
9.0,190.0,1.47312e-05,0.000267506,6.37888e-08,1.26784e-05
9.0,191.0,0.000504014,0.000656947,-1.46281e-07,3.53977e-05
9.0,192.0,-9.65996e-05,-0.000650324,-3.52502e-08,-4.94897e-06
9.0,193.0,-0.0172436,0.000166199,1.23635e-06,8.08394e-07
9.0,194.0,0.00390403,0.000615782,-9.24546e-07,4.99065e-06
9.0,195.0,-0.000327369,0.00117942,-2.41049e-08,-2.24897e-06
9.0,196.0,0.000767366,-0.0218442,-6.85888e-08,6.42687e-06
9.0,197.0,-0.000152979,-0.000320137,1.01866e-08,1.08889e-05
9.0,198.0,-5.68154e-05,0.000709064,-5.08535e-09,-2.95668e-05
9.0,199.0,7.83406e-05,0.000601461,2.64756e-08,-1.72396e-05
9.0,200.0,-0.000244197,-0.000566118,-1.02627e-07,1.30674e-05
9.0,201.0,-0.000108602,-0.000417053,6.52722e-08,1.53932e-05
9.0,202.0,-0.000172077,7.92531e-06,-3.30134e-08,1.27387e-06
9.0,203.0,-7.73954e-05,0.000464987,1.93007e-07,-2.73108e-05
9.0,204.0,-8.54091e-07,0.000572919,-1.83758e-09,-1.26179e-06
9.0,205.0,6.00717e-06,-0.0101328,2.51582e-07,4.49411e-06
9.0,206.0,-9.77398e-05,-0.00840539,6.61289e-07,1.2018e-05
9.0,207.0,-0.000178016,0.0145345,6.72733e-07,-9.30012e-06
9.0,208.0,4.45351e-05,-0.000781572,1.03037e-07,8.65216e-07
9.0,209.0,-7.13272e-06,0.0187194,3.06939e-08,-1.7206e-05
9.0,210.0,-8.55972e-06,0.000770301,1.46348e-08,-2.00343e-06
9.0,211.0,-4.16971e-05,0.000953503,2.74227e-08,3.27953e-05
9.0,212.0,0.000134067,0.0010406,-4.26917e-08,1.25069e-06
9.0,213.0,-8.7785e-05,0.000190674,-3.29141e-07,8.45358e-06
9.0,214.0,-5.17291e-05,-0.00042745,-8.5078e-07,2.03726e-06
9.0,215.0,-5.60355e-05,-0.000483503,1.21616e-06,2.27063e-05
9.0,216.0,-4.68866e-05,-0.0147942,-1.33474e-06,8.96427e-06
9.0,217.0,-4.03146e-05,-0.00398835,6.10746e-06,-5.96625e-06
9.0,218.0,-2.44966e-05,0.0122956,2.06571e-08,-1.89434e-05
9.0,219.0,-4.28699e-05,-9.5065e-05,-2.13676e-07,4.88792e-06
9.0,220.0,-0.00012407,0.0212345,2.19677e-08,-2.47898e-06
9.0,221.0,1.66735e-05,4.11547e-05,4.53652e-08,1.15264e-06
9.0,222.0,1.46885e-05,-0.000270966,6.19474e-08,-6.47808e-06
9.0,223.0,0.000162435,-4.11687e-05,-1.86248e-07,-4.81381e-07
9.0,224.0,-9.60088e-06,-0.00102311,-8.77328e-08,-9.33448e-06
9.0,225.0,7.97003e-06,-0.000274293,2.34621e-07,-1.45634e-05
9.0,226.0,5.38258e-05,-0.000855397,1.24155e-07,3.49023e-05
9.0,227.0,-5.36742e-05,-0.0201119,3.69018e-08,-6.532e-05
9.0,228.0,1.55101e-06,-8.33248e-05,3.39837e-06,3.86087e-07
9.0,229.0,-3.73596e-07,0.00100607,-4.86131e-06,6.15817e-06
9.0,230.0,0.000217115,0.00244195,-8.63556e-08,-5.3859e-07
9.0,231.0,0.000103018,0.000554641,1.74598e-08,-3.39255e-06
9.0,232.0,0.000101175,0.0190976,-2.1526e-08,0.000142919
9.0,233.0,3.00742e-05,0.00153014,5.02615e-09,-6.97621e-05
9.0,234.0,-0.000379264,-0.000181928,-1.90772e-07,5.67154e-06
9.0,235.0,-0.000102755,0.000672664,-2.01418e-09,2.4683e-05
9.0,236.0,-1.89284e-05,-0.000829599,-1.73054e-08,-8.48314e-06
9.0,237.0,-0.000411341,0.000384778,-4.5818e-08,3.69383e-06
9.0,238.0,-0.0126484,0.000456047,4.81411e-06,1.79519e-05
9.0,239.0,-0.00773693,8.37947e-06,4.8889e-06,-6.72174e-08
9.0,240.0,0.000241371,0.00463992,-1.02874e-07,-4.24698e-06
9.0,241.0,-0.000306138,-0.00084127,2.04333e-07,5.56643e-07
9.0,242.0,-0.000109161,-0.000372679,6.48098e-08,1.6836e-05
9.0,243.0,-6.76531e-05,0.000132874,7.56795e-09,8.92148e-06
9.0,244.0,-0.000160348,0.0142672,1.51755e-08,-4.15791e-05
9.0,245.0,-0.000449829,-0.000377495,-7.03529e-07,-5.15455e-06
9.0,246.0,-0.000192233,-0.000213274,-7.81077e-06,8.05013e-06
9.0,247.0,-3.18158e-05,-0.000435863,4.52956e-07,-1.15551e-06
9.0,248.0,-4.12367e-05,0.00114783,4.82088e-07,4.2136e-06
9.0,249.0,-2.26268e-05,-0.0153254,5.58596e-10,-2.35167e-05
9.0,250.0,6.18024e-05,0.000413658,1.01247e-07,1.29675e-05
9.0,251.0,-3.18363e-05,0.000301288,-2.24782e-08,-1.45903e-05
9.0,252.0,-4.97851e-05,-0.0109279,-4.44383e-08,2.79917e-05
9.0,253.0,-3.71919e-05,0.000366425,-2.43332e-08,6.62462e-06
9.0,254.0,2.92623e-05,-0.000558376,2.49385e-08,-6.34243e-06
9.0,255.0,-1.60533e-05,6.46353e-05,-9.42952e-09,2.45892e-06
10.0,0.0,1.02152e-05,-0.000225555,5.15966e-07,-3.04512e-06
10.0,1.0,2.81332e-05,0.000351184,-3.48396e-06,-0.000113005
10.0,2.0,3.88823e-05,-0.0301178,-5.12634e-07,8.47112e-05
10.0,3.0,3.27642e-05,4.49353e-05,2.19736e-08,1.90558e-05
10.0,4.0,5.00191e-05,-0.000174383,4.09002e-08,-1.97719e-07
10.0,5.0,-7.78433e-05,-0.000453273,7.83242e-08,-4.63442e-05
10.0,6.0,-1.80087e-06,0.0014762,4.2155e-08,-0.000162294
10.0,7.0,0.000122075,0.000428726,-7.7986e-06,0.000110286
10.0,8.0,-0.000196261,0.000221698,-5.23421e-06,8.55441e-05
10.0,9.0,0.000223167,0.000897754,-1.49842e-05,-0.00012874
10.0,10.0,0.000106501,0.0262142,1.21484e-05,0.000989155
10.0,11.0,-2.73466e-05,-0.00371872,5.50283e-06,-0.00110693
10.0,12.0,0.000116037,-0.000143987,2.06023e-07,0.000112594
10.0,13.0,-7.47017e-05,-0.000561147,6.71342e-07,1.89052e-05
10.0,14.0,-0.00579044,-0.0384157,-1.73331e-06,-9.48057e-05
10.0,15.0,0.0168996,-0.000405919,2.012e-05,6.57094e-06
10.0,16.0,0.000486622,-9.16447e-05,1.5122e-07,6.37116e-05
10.0,17.0,-0.000124028,0.00034154,-3.23527e-07,3.72067e-05
10.0,18.0,-0.000123547,0.0249898,-8.74314e-06,0.000211953
10.0,19.0,-3.46726e-05,-0.00251787,4.87165e-05,-0.000120281
10.0,20.0,1.93255e-06,-0.00176832,-1.32376e-06,-0.000203204
10.0,21.0,5.19644e-05,9.88894e-05,9.9755e-08,3.79527e-05
10.0,22.0,-2.41209e-05,0.000770644,-1.23129e-06,-1.54066e-05
10.0,23.0,1.47343e-05,0.000584237,-4.24215e-05,0.000305986
10.0,24.0,-0.00016025,0.00214527,-5.69573e-06,-5.28178e-05
10.0,25.0,9.66102e-05,-0.0538367,-6.24614e-08,-1.47943e-05
10.0,26.0,-0.000192983,0.0306618,1.07121e-06,0.000110045
10.0,27.0,0.000707252,-4.47673e-05,3.46144e-07,5.21317e-05
10.0,28.0,0.00035676,0.000832219,-2.7219e-07,-2.68002e-06
10.0,29.0,0.0229887,0.000857286,-5.62174e-06,0.000472624
10.0,30.0,-0.0122942,0.00655565,8.46756e-06,-0.000448851
10.0,31.0,0.000951094,0.000274668,6.66585e-07,-4.98257e-06
10.0,32.0,0.000603874,5.18569e-05,-1.06125e-07,-8.9981e-05
10.0,33.0,7.73177e-05,-0.00104356,-5.36292e-06,4.31613e-05
10.0,34.0,-0.000136041,0.000498857,-5.34549e-07,3.23047e-05
10.0,35.0,4.16777e-05,0.000543933,-2.16467e-07,-3.84342e-05
10.0,36.0,-0.000162382,-0.000790143,5.36631e-07,-0.000142308
10.0,37.0,8.50357e-05,-0.00376597,2.88494e-06,6.5323e-05
10.0,38.0,8.21115e-05,0.0322533,-1.35888e-05,5.3556e-05
10.0,39.0,0.000161077,0.067906,-2.63986e-05,-9.43142e-06
10.0,40.0,-1.5057e-05,-4.06146e-05,2.98534e-05,-1.11314e-05
10.0,41.0,0.000266332,0.000411856,1.54084e-05,4.17474e-05
10.0,42.0,2.02066e-05,0.000427143,-6.63626e-08,-3.81229e-05
10.0,43.0,9.66097e-06,0.0215701,-2.27494e-06,0.00376961
10.0,44.0,4.46948e-05,-0.00834289,4.07759e-07,-0.000350108
10.0,45.0,-0.000363171,0.0184891,-6.78412e-07,-0.00328658
10.0,46.0,-0.000268201,0.0132518,6.69256e-08,-0.000209959
10.0,47.0,-5.24799e-05,-0.00106793,1.09763e-09,-2.94526e-05
10.0,48.0,-0.0292862,-0.000205475,-1.32347e-06,1.15425e-05
10.0,49.0,-0.00534132,0.000377939,-5.11976e-06,4.6717e-05
10.0,50.0,1.02793e-05,-4.15426e-05,-3.69869e-08,7.14833e-06
10.0,51.0,0.000180752,0.0161644,5.26224e-10,4.20969e-05
10.0,52.0,0.00054012,-0.00117244,4.20552e-07,0.00106652
10.0,53.0,0.000174108,0.00207868,2.94613e-08,0.00167643
10.0,54.0,-0.00024266,-0.000592861,1.38045e-05,-0.00273759
10.0,55.0,-0.000104379,-0.0637468,-2.05548e-07,-0.000126532
10.0,56.0,-0.000141714,0.000338523,-6.36353e-07,-2.18493e-05
10.0,57.0,0.000185491,-0.000770172,1.3115e-07,1.9944e-05
10.0,58.0,-1.59333e-05,-0.000179768,-7.5515e-07,1.28418e-05
10.0,59.0,2.45848e-05,0.000541848,-8.22936e-05,-6.61409e-05
10.0,60.0,-0.000102272,-0.0232425,3.13658e-05,7.30634e-05
10.0,61.0,-6.73512e-05,0.0347256,-0.000109505,-1.07158e-05
10.0,62.0,-1.31053e-05,-0.0414678,0.000153048,-2.54547e-05
10.0,63.0,-2.74549e-05,0.000787657,1.02506e-06,-4.98786e-05
10.0,64.0,-5.43e-05,0.00107899,8.05012e-07,0.000206321
10.0,65.0,-8.62801e-06,0.000182685,4.33427e-08,6.82943e-06
10.0,66.0,-0.000101491,-0.000338318,1.31878e-07,-5.22343e-06
10.0,67.0,0.000148644,0.00108385,3.47207e-08,-0.000104108
10.0,68.0,-0.000316867,0.00028407,-2.60534e-08,-7.407e-05
10.0,69.0,0.00045627,-0.000962663,1.75845e-07,1.58011e-05
10.0,70.0,-0.000224379,-0.00308053,1.34441e-07,7.39277e-06
10.0,71.0,-0.0299056,0.0035312,1.62371e-06,1.52627e-05
10.0,72.0,-0.00551762,0.000156654,-1.44826e-06,1.33017e-06
10.0,73.0,0.0002851,0.00042153,-1.39226e-07,-1.40957e-05
10.0,74.0,-0.00326033,-0.000804106,1.54138e-06,-2.39307e-05
10.0,75.0,-0.000563794,-0.0064936,-1.51931e-07,3.20692e-05
10.0,76.0,-0.000455196,0.0591585,6.58642e-08,0.000162342
10.0,77.0,-0.000153154,0.000941597,4.20994e-07,-9.15218e-05
10.0,78.0,0.000383264,0.00229329,1.04123e-07,-5.41013e-06
10.0,79.0,-6.63764e-05,0.000566766,-2.81537e-06,-5.12036e-05
10.0,80.0,0.000277633,-0.0288606,-3.31496e-07,-1.35521e-05
10.0,81.0,8.74457e-05,0.00226983,-7.76327e-07,3.24665e-05
10.0,82.0,-3.42648e-05,0.0465966,5.02141e-08,8.11213e-05
10.0,83.0,-0.00031712,-0.00137061,4.60387e-07,-0.000111896
10.0,84.0,-8.63424e-05,0.000116389,9.20866e-08,4.53702e-05
10.0,85.0,-0.000120598,0.00196915,-7.07112e-07,-2.89514e-05
10.0,86.0,0.000329738,-0.000320437,0.000280462,8.87518e-06
10.0,87.0,-0.000111777,0.00056265,0.000111058,-0.000206456
10.0,88.0,0.000146365,-0.000551246,-0.000105661,0.000201261
10.0,89.0,-6.57842e-05,-0.0374358,-0.000301307,-9.11263e-05
10.0,90.0,0.000305332,-0.00384325,8.7278e-07,8.42675e-05
10.0,91.0,9.92259e-05,0.00179527,-4.15359e-07,0.000193158
10.0,92.0,3.38564e-05,-0.0164658,-2.00175e-07,-0.000127144
10.0,93.0,-6.9734e-05,0.000992592,-7.0519e-08,0.000562241
10.0,94.0,0.000152176,-0.000142054,3.79885e-08,-0.0005575
10.0,95.0,-0.000352942,0.000292292,7.10231e-09,-1.80417e-05
10.0,96.0,-0.000394486,-0.000444439,-6.27458e-08,6.87224e-05
10.0,97.0,-4.84117e-05,-0.000448349,-4.20454e-10,-1.32909e-05
10.0,98.0,0.000246402,-0.000185394,1.78959e-08,2.69685e-05
10.0,99.0,0.000366037,-0.0530976,1.11366e-07,-4.21977e-05
10.0,100.0,0.00854896,0.00254072,-6.9216e-07,-3.48494e-05
10.0,101.0,-0.0279491,-0.000557293,-5.66707e-06,3.0355e-06
10.0,102.0,-0.000478964,-0.0140884,-5.38557e-09,-3.89496e-05
10.0,103.0,0.000268517,0.000104381,-7.50269e-09,-1.11833e-07
10.0,104.0,0.000178701,-0.000592988,9.28698e-08,-5.71334e-06
10.0,105.0,0.000688855,5.14464e-05,-7.81433e-10,7.78577e-06
10.0,106.0,-0.000179937,-0.00102678,3.9592e-06,-1.09386e-05
10.0,107.0,-6.46621e-05,0.0461819,3.90639e-08,-0.00021535
10.0,108.0,-0.0001276,-0.000352159,2.64851e-07,3.132e-05
10.0,109.0,-1.34304e-06,1.33416e-05,3.87518e-08,3.49803e-05
10.0,110.0,-0.000125311,0.00115678,1.08908e-07,-4.39868e-06
10.0,111.0,0.000207011,-0.00244927,-3.14749e-08,5.00165e-06
10.0,112.0,-1.7509e-05,0.0335312,3.34564e-08,6.96609e-05
10.0,113.0,0.000148443,0.00267465,-7.86639e-07,-2.61684e-05
10.0,114.0,1.66055e-05,0.000376023,1.24597e-06,-1.05022e-05
10.0,115.0,4.18115e-05,0.00229636,-2.22108e-05,0.000167104
10.0,116.0,3.96976e-05,0.0228745,-9.90666e-06,0.00100265
10.0,117.0,0.000238665,0.00930348,-1.39905e-05,-0.00106394
10.0,118.0,0.000114237,0.00241361,7.72868e-06,1.34471e-05
10.0,119.0,-4.94643e-06,-0.000317057,1.42323e-05,3.79189e-05
10.0,120.0,-1.2989e-05,0.000341686,3.06929e-05,-5.45074e-05
10.0,121.0,0.000287795,-0.000294445,-2.71704e-06,4.32528e-05
10.0,122.0,-0.000176598,-0.0318633,-2.52504e-06,8.02406e-05
10.0,123.0,-0.000260367,0.000301157,-2.44885e-08,2.68947e-05
10.0,124.0,-0.000105495,0.000616673,-8.46936e-08,2.60781e-07
10.0,125.0,5.12343e-05,0.00199078,1.25108e-07,-0.000183434
10.0,126.0,1.74127e-05,-0.0407839,3.43155e-07,0.000130841
10.0,127.0,0.000100627,0.0233301,-1.31938e-07,-2.67909e-05
10.0,128.0,1.33396e-05,0.00104038,1.02277e-07,-1.94588e-05
10.0,129.0,-0.00049742,-0.000469961,2.95645e-08,-4.49082e-05
10.0,130.0,0.000845931,0.00103693,-6.92669e-08,2.87336e-05
10.0,131.0,-0.00050607,0.000285233,1.61677e-08,-3.03425e-05
10.0,132.0,0.000150156,0.000130205,9.49179e-09,1.3877e-05
10.0,133.0,-0.019502,0.00964086,-5.31655e-06,2.82065e-05
10.0,134.0,0.0183387,-0.00946131,-1.27569e-06,5.73782e-06
10.0,135.0,0.000986782,0.0407213,-2.87053e-07,0.000229449
10.0,136.0,0.000172497,0.00232683,-1.00011e-08,-0.000160741
10.0,137.0,-1.7995e-05,0.0234505,-1.61953e-07,8.92489e-05
10.0,138.0,-0.000131031,0.00298334,-1.36153e-08,-0.000294799
10.0,139.0,1.21588e-05,-0.000220353,-5.43462e-08,-2.9771e-05
10.0,140.0,0.000263593,0.000497172,5.3236e-08,2.52926e-05
10.0,141.0,-0.00058597,-3.59158e-05,4.75702e-07,3.0754e-05
10.0,142.0,0.00015911,-0.000933264,-3.75267e-09,1.99727e-06
10.0,143.0,0.000143164,-0.00113166,8.65304e-08,-1.17134e-05
10.0,144.0,4.9678e-05,0.0255919,1.23513e-07,6.39243e-05
10.0,145.0,-2.27676e-05,0.00108464,-1.57498e-07,-3.99467e-05
10.0,146.0,-4.82572e-05,-0.00213064,8.47088e-08,-6.46824e-05
10.0,147.0,8.59539e-05,8.16666e-05,4.05177e-07,-9.35274e-06
10.0,148.0,0.000117325,-0.0340966,2.65048e-07,7.52878e-05
10.0,149.0,-4.63674e-05,0.00115924,-1.07394e-05,5.75134e-05
10.0,150.0,-9.13409e-05,0.000627894,5.32149e-06,-3.57784e-05
10.0,151.0,-2.93822e-05,0.000998804,1.66292e-05,-5.67097e-05
10.0,152.0,7.65175e-05,-0.000788582,1.63297e-05,6.33117e-06
10.0,153.0,-0.000139582,0.00128438,-2.91442e-05,1.45717e-05
10.0,154.0,-3.45191e-05,5.37853e-05,1.61994e-07,-3.30087e-06
10.0,155.0,5.67703e-05,0.00771081,5.10024e-07,0.000173427
10.0,156.0,0.00011568,0.00189215,1.97716e-06,-0.000133312
10.0,157.0,2.54752e-05,0.00431672,5.23717e-07,-0.000271913
10.0,158.0,-0.000141932,-0.04041,1.09246e-06,0.00028189
10.0,159.0,5.45895e-05,-0.0247203,-8.01847e-08,-3.07031e-05
10.0,160.0,0.000441487,0.00208329,-1.2652e-07,-0.000119739
10.0,161.0,0.000317323,-0.000175492,1.18846e-07,7.92184e-05
10.0,162.0,-3.0516e-05,7.36858e-05,3.18726e-08,2.75782e-05
10.0,163.0,-9.73642e-05,0.000526327,-5.23851e-09,-5.82102e-06
10.0,164.0,-0.000138294,-0.000152307,-1.22432e-07,-6.85425e-06
10.0,165.0,-5.88914e-05,0.002063,8.69993e-08,-0.000111271
10.0,166.0,0.000588315,0.0123097,-2.8761e-07,-7.92039e-05
10.0,167.0,-0.0011465,0.0380516,1.29163e-06,0.000370473
10.0,168.0,-0.000370659,0.00200539,-4.33884e-06,-0.000141081
10.0,169.0,-0.00107514,0.0006604,4.9598e-06,-0.000106433
10.0,170.0,9.47764e-05,0.0125907,-3.00497e-06,7.50927e-05
10.0,171.0,0.00192117,-0.000109713,-9.51341e-06,6.69976e-05
10.0,172.0,0.00226314,-0.000105105,-1.62336e-05,-7.45469e-05
10.0,173.0,-0.0114193,0.00115874,3.07199e-05,4.40747e-06
10.0,174.0,0.0206927,-0.00037978,-1.92632e-06,-7.54528e-06
10.0,175.0,-0.00107878,5.31686e-05,6.29575e-07,1.26945e-05
10.0,176.0,0.000106964,0.000216451,-2.70067e-09,2.57914e-05
10.0,177.0,-0.000267416,-0.0234316,-1.4397e-07,6.69203e-05
10.0,178.0,0.000231592,0.0287172,-3.77176e-09,-0.000139538
10.0,179.0,-1.3457e-05,-0.000748732,4.41143e-08,-6.21485e-05
10.0,180.0,-0.000251864,0.00116942,-3.51886e-08,6.67664e-05
10.0,181.0,4.58108e-05,0.000705853,5.47666e-08,4.78099e-05
10.0,182.0,4.70051e-05,0.000480583,3.65737e-08,-3.42626e-05
10.0,183.0,-8.44155e-05,-0.000511503,1.32093e-06,2.51849e-05
10.0,184.0,-0.00019033,0.00028346,-2.35626e-06,-5.40369e-05
10.0,185.0,0.000120447,-0.000113547,-2.17265e-07,-2.38641e-06
10.0,186.0,0.000194329,0.000489687,9.36604e-07,4.94753e-06
10.0,187.0,8.31796e-05,-0.00163609,4.87445e-06,0.000144323
10.0,188.0,-2.35258e-06,-0.0109734,-1.11528e-05,-5.19465e-05
10.0,189.0,-5.37478e-05,-0.0265662,-1.82286e-06,0.000342867
10.0,190.0,-6.23847e-05,-0.00470253,-6.40295e-07,-0.000324022
10.0,191.0,-8.94619e-05,-0.00047528,1.25789e-06,-2.88323e-07
10.0,192.0,-2.29088e-08,0.0352902,-3.60612e-07,-0.000128238
10.0,193.0,8.40978e-06,-0.00170966,6.95575e-06,-8.60441e-07
10.0,194.0,0.000151817,0.00111984,-6.14871e-07,8.63204e-06
10.0,195.0,3.09695e-05,0.000160607,-5.05739e-07,-1.61312e-05
10.0,196.0,-2.74615e-05,-0.000535198,-1.8266e-07,3.38389e-06
10.0,197.0,-7.89579e-05,0.000516515,3.49869e-07,7.94128e-06
10.0,198.0,2.7948e-05,-0.00447954,1.38966e-08,0.000287562
10.0,199.0,0.000276058,0.00699337,-4.69459e-08,-0.000425397
10.0,200.0,2.96642e-06,-0.0198621,1.5708e-07,0.000601242
10.0,201.0,0.000168804,0.00598854,-8.37021e-08,-0.000432571
10.0,202.0,-8.3804e-05,0.0336843,4.31805e-08,0.000132943
10.0,203.0,0.000293759,0.00146151,-7.81972e-07,-0.000136593
10.0,204.0,8.08303e-05,-0.000687926,-7.59987e-08,-5.87605e-06
10.0,205.0,0.000382468,-0.000214482,2.01242e-05,-7.15306e-06
10.0,206.0,0.000261948,0.000248192,-1.98736e-06,-6.99282e-05
10.0,207.0,-0.000138875,-0.000506828,5.71305e-07,6.94402e-05
10.0,208.0,8.98416e-05,0.000156981,1.9176e-07,-1.44545e-05
10.0,209.0,-6.78833e-05,-7.58857e-05,2.66192e-08,2.33006e-05
10.0,210.0,-0.000392413,0.0188961,4.67274e-07,-6.96734e-05
10.0,211.0,0.00036215,0.000943357,1.95351e-08,0.000170838
10.0,212.0,0.00635407,-0.015548,2.083e-06,0.000115297
10.0,213.0,-0.0198191,-0.00365695,-2.05875e-05,-0.000220546
10.0,214.0,8.52562e-06,-0.0229888,2.20425e-08,2.36612e-05
10.0,215.0,-0.000250818,0.000433989,1.72845e-07,-3.40223e-05
10.0,216.0,-0.000670399,0.00100094,2.22653e-07,-6.83507e-05
10.0,217.0,0.00102919,0.000550626,-5.64486e-08,4.70531e-05
10.0,218.0,0.000371688,-0.000210787,-1.59024e-07,1.65407e-05
10.0,219.0,-5.86685e-05,-1.57971e-05,6.15704e-08,1.57162e-06
10.0,220.0,2.0439e-05,-0.000249311,2.96678e-08,1.82764e-05
10.0,221.0,0.000103258,0.0162474,-1.25685e-08,0.000766986
10.0,222.0,-0.000103964,-0.0204918,1.02711e-07,-0.000727995
10.0,223.0,-4.67715e-05,0.00140874,-1.49725e-07,-5.50276e-05
10.0,224.0,-0.000145278,0.000331336,-6.41597e-08,-1.64993e-05
10.0,225.0,4.22559e-05,0.00962959,-2.01819e-07,-4.83207e-06
10.0,226.0,-0.000106593,0.000356406,5.10732e-07,-2.2055e-05
10.0,227.0,-7.16862e-05,0.00102252,3.05286e-07,3.31986e-05
10.0,228.0,-0.000215246,-0.0014295,-1.28845e-06,5.25899e-06
10.0,229.0,6.64465e-05,-0.0169089,-5.76188e-07,2.45823e-05
10.0,230.0,-5.75885e-05,0.0244709,2.94531e-07,1.69409e-06
10.0,231.0,2.75899e-05,0.0014661,-4.31242e-08,-9.00192e-07
10.0,232.0,8.57137e-05,-0.000840437,8.63849e-07,-3.05823e-05
10.0,233.0,5.65419e-05,-0.00458476,-1.67972e-09,0.000240522
10.0,234.0,-3.15908e-05,0.0244478,2.37062e-07,-0.000195617
10.0,235.0,0.000124988,0.000495762,4.19678e-07,2.829e-05
10.0,236.0,8.88355e-05,-0.000626162,-1.88484e-07,2.39577e-05
10.0,237.0,-0.000168861,0.00239801,-7.68008e-09,5.96798e-06
10.0,238.0,9.48707e-05,-0.000234857,-2.45898e-07,-2.02645e-05
10.0,239.0,8.12136e-05,-0.00136374,3.5001e-06,-2.15718e-06
10.0,240.0,-3.29126e-05,-0.0023037,-3.94882e-08,5.40015e-06
10.0,241.0,6.84254e-05,-0.0295037,-3.01212e-07,-3.36942e-05
10.0,242.0,4.92366e-05,0.000531178,1.0818e-08,-2.35297e-05
10.0,243.0,6.71845e-05,-0.00011518,-6.00814e-08,-1.2661e-05
10.0,244.0,0.000158719,-0.000677776,-3.67125e-08,7.4816e-06
10.0,245.0,8.53634e-05,-0.0134598,2.1682e-08,4.65871e-05
10.0,246.0,-3.89607e-05,0.000216958,-1.96251e-06,-2.41723e-05
10.0,247.0,-9.04309e-05,0.000886588,1.5645e-06,-5.71947e-07
10.0,248.0,0.000178261,0.0137031,-2.57841e-06,-6.09695e-06
10.0,249.0,-3.8824e-05,0.00143145,-6.92381e-09,-2.90069e-06
10.0,250.0,7.99179e-05,-7.61598e-05,1.07848e-07,-7.96248e-06
10.0,251.0,0.000148338,0.000492639,9.44689e-08,1.0181e-05
10.0,252.0,-7.61166e-05,0.0011856,-8.51578e-08,4.93468e-06
10.0,253.0,-0.000205693,0.0218744,-1.12888e-07,2.53927e-05
10.0,254.0,0.000123086,-0.000222006,-1.59636e-08,-7.14959e-06
10.0,255.0,0.000652649,-0.000938331,4.45737e-08,-5.43695e-05
11.0,0.0,4.53777e-05,-0.00124742,2.18423e-06,-5.80645e-05
11.0,1.0,-4.3236e-05,0.0385703,-4.85516e-06,-2.98779e-05
11.0,2.0,5.24102e-05,1.49208e-05,-1.72613e-06,5.90687e-05
11.0,3.0,-2.98207e-05,-2.59779e-05,-6.24024e-09,-1.02477e-05
11.0,4.0,2.30048e-05,-1.22627e-05,3.25771e-08,2.33535e-06
11.0,5.0,5.65055e-05,0.0246952,-1.81897e-08,5.99801e-06
11.0,6.0,-0.000225258,-0.000206548,1.42299e-07,-2.91506e-05
11.0,7.0,-5.05311e-05,0.000106652,3.17322e-06,-2.11236e-05
11.0,8.0,0.000100117,0.0309978,1.99572e-05,7.55873e-05
11.0,9.0,0.000110052,0.000212227,3.76166e-06,-0.000265194
11.0,10.0,-0.000311747,-0.000266324,-6.0638e-06,0.000145471
11.0,11.0,-0.000167675,-0.000350637,-1.46124e-05,8.36967e-05
11.0,12.0,-7.94441e-05,0.00439777,1.36148e-07,-0.000542476
11.0,13.0,5.81267e-05,-0.000386298,9.63421e-08,0.000646129
11.0,14.0,-0.0168981,-0.000181307,-4.96946e-06,5.68437e-06
11.0,15.0,-0.00572219,-0.000467366,-6.85723e-06,-2.16781e-05
11.0,16.0,-0.000326345,-0.052836,-1.89845e-07,-3.5515e-05
11.0,17.0,0.000958179,0.000588784,2.03725e-06,8.25008e-05
11.0,18.0,0.000171446,-0.000647926,1.18888e-05,-0.00100435
11.0,19.0,5.94688e-05,-5.75645e-05,2.0325e-05,0.000939498
11.0,20.0,-0.000187783,5.3144e-05,-3.33848e-06,1.98254e-05
11.0,21.0,-0.000194308,-0.0144183,1.21885e-06,-9.35896e-05
11.0,22.0,0.000173612,0.000261755,-1.60897e-07,0.000214999
11.0,23.0,-8.86167e-05,0.0267882,6.01557e-06,-0.000177399
11.0,24.0,6.72807e-05,0.000129864,-1.72686e-05,-7.87998e-05
11.0,25.0,8.97709e-07,4.44313e-05,3.49998e-08,5.54938e-05
11.0,26.0,0.000152342,0.000120217,-7.04758e-07,0.000118777
11.0,27.0,-0.000224091,0.0456823,-1.24524e-07,1.04407e-05
11.0,28.0,0.000171293,-0.000313106,-2.24247e-07,-1.75928e-05
11.0,29.0,0.0123416,-0.000147597,-3.03504e-06,1.78728e-05
11.0,30.0,0.0229065,-0.000137811,-1.57531e-05,-0.000113632
11.0,31.0,-0.000171064,-0.000479451,-9.30057e-08,6.10514e-07
11.0,32.0,0.000554854,-2.64019e-05,-1.77135e-07,0.000103181
11.0,33.0,-0.000365897,0.0467307,2.45208e-05,4.84138e-05
11.0,34.0,-0.000411439,0.000169498,-1.10145e-06,3.30653e-06
11.0,35.0,0.000100155,-0.000429673,2.4117e-07,3.09606e-05
11.0,36.0,-2.77561e-05,-0.0420151,-1.6186e-07,1.08762e-05
11.0,37.0,5.46423e-05,0.000513067,-6.30457e-06,-6.731e-05
11.0,38.0,6.0859e-05,-0.0010917,1.63966e-05,0.000147391
11.0,39.0,-0.000148453,2.55692e-05,3.0468e-05,-6.09301e-05
11.0,40.0,-0.000144254,-0.00319793,-2.44583e-05,-0.000368427
11.0,41.0,-6.62315e-05,0.0313909,-1.51262e-05,0.000629772
11.0,42.0,0.000128716,-0.000352644,1.74551e-07,-0.000258273
11.0,43.0,-0.000212467,0.000687541,-4.94436e-08,-3.03094e-05
11.0,44.0,-0.000326592,-0.000104017,2.38272e-07,0.000141859
11.0,45.0,-9.96953e-05,-0.000160209,-1.46515e-07,-9.70119e-05
11.0,46.0,-0.000913148,-0.000402602,5.78259e-07,-0.000132321
11.0,47.0,-0.000452784,0.000665083,1.35643e-07,1.15081e-05
11.0,48.0,0.00542771,-0.0536808,2.10958e-07,-0.000590676
11.0,49.0,-0.0292391,0.00463537,-2.77481e-05,0.000465526
11.0,50.0,0.000332572,-0.000174712,9.54061e-08,2.4671e-05
11.0,51.0,0.000430115,-0.007874,9.24104e-08,-0.000189092
11.0,52.0,0.000475032,-0.0333173,3.73851e-07,0.000207711
11.0,53.0,0.000104263,0.0274008,6.37702e-08,3.91797e-05
11.0,54.0,-0.000177733,-0.0234037,9.98867e-06,-3.85215e-05
11.0,55.0,-0.000173306,0.000476369,-3.34129e-07,-1.52914e-05
11.0,56.0,-2.52601e-05,0.0303604,1.46555e-07,-0.000230681
11.0,57.0,0.000133226,-0.0031394,7.94726e-07,0.000458961
11.0,58.0,0.00011118,0.00117922,1.40879e-06,-0.000107739
11.0,59.0,0.00010175,0.017561,-0.000172514,1.47822e-05
11.0,60.0,0.000173343,-3.5979e-05,0.000304054,0.000763766
11.0,61.0,3.78473e-05,0.000866219,-0.000279784,-0.000835041
11.0,62.0,-2.21253e-05,0.00118852,0.000139891,1.63921e-05
11.0,63.0,2.27235e-05,-8.01906e-05,-2.49665e-06,-4.87588e-05
11.0,64.0,-3.5083e-05,5.34385e-05,-9.79991e-07,-1.37065e-05
11.0,65.0,-4.26491e-05,-0.0137193,5.21213e-07,-0.000264643
11.0,66.0,-9.64926e-05,-0.0151605,7.3449e-09,-5.77214e-05
11.0,67.0,0.000304878,0.0471077,-1.98272e-07,0.000313676
11.0,68.0,0.000302128,-0.000199852,1.96054e-07,5.2189e-05
11.0,69.0,-0.000255893,0.000159227,-1.45197e-07,-0.000277877
11.0,70.0,-0.000791112,-0.000865416,3.01264e-07,0.000323224
11.0,71.0,-0.00550296,0.000526701,1.80672e-07,0.000106498
11.0,72.0,0.0298992,0.000633494,8.07856e-06,-0.000100876
11.0,73.0,-0.00211488,0.0501006,9.39962e-07,-0.000173188
11.0,74.0,0.000462997,-0.00414561,-2.25301e-07,-0.000397777
11.0,75.0,0.000214468,-0.045155,1.50452e-07,0.000499495
11.0,76.0,-0.000622119,-0.00513643,2.0176e-07,-1.50336e-05
11.0,77.0,-9.54048e-05,6.24175e-05,5.31151e-08,-7.91992e-06
11.0,78.0,0.000154461,0.00922201,-1.8372e-08,-4.89793e-06
11.0,79.0,2.94283e-05,-0.000835381,1.3581e-06,-0.000118692
11.0,80.0,-0.000197631,0.000584701,8.68454e-08,6.31337e-05
11.0,81.0,6.77454e-06,-0.000525104,-1.59389e-07,6.48026e-05
11.0,82.0,-9.35061e-05,-0.000980438,1.06301e-06,1.09375e-05
11.0,83.0,6.7883e-05,0.00176258,7.1483e-07,-2.5358e-05
11.0,84.0,-0.000239052,0.00182284,-4.49141e-08,9.57531e-05
11.0,85.0,-0.000118284,0.0166349,-5.52431e-07,-0.000150534
11.0,86.0,5.79821e-05,1.85782e-05,-0.00019279,4.74352e-05
11.0,87.0,0.000129726,-0.00320515,-0.000113461,-2.14499e-05
11.0,88.0,-2.79128e-05,-0.039877,0.000170268,0.000108478
11.0,89.0,0.000203101,0.000139549,0.000133173,7.88387e-05
11.0,90.0,-7.28049e-05,0.000102878,7.17488e-07,-5.53293e-05
11.0,91.0,9.7773e-05,-0.000527067,2.12994e-06,-5.74027e-05
11.0,92.0,0.000163866,-0.000414453,3.45367e-07,-1.24001e-05
11.0,93.0,-2.05151e-05,-0.00939652,7.96966e-08,5.76048e-06
11.0,94.0,-0.000144575,-0.0222365,1.68854e-08,4.13567e-05
11.0,95.0,-0.00012985,0.00702256,4.99495e-08,-0.00041372
11.0,96.0,-0.000233617,-0.0534626,3.62729e-08,0.000114648
11.0,97.0,-0.00029262,-0.0402339,-9.33464e-09,0.000295148
11.0,98.0,-0.000126774,-0.00161627,1.69926e-08,-0.000178035
11.0,99.0,0.000606667,0.000424548,1.69997e-07,1.39411e-05
11.0,100.0,-0.0278821,0.000160633,2.24184e-06,-2.11362e-05
11.0,101.0,-0.00853251,-0.000337037,-1.70941e-06,2.14154e-05
11.0,102.0,0.00060955,0.000472832,-3.51587e-08,-9.79663e-06
11.0,103.0,-0.000291137,0.00329048,-1.20725e-07,3.37966e-06
11.0,104.0,0.000305364,-0.000253129,7.49572e-08,-2.06621e-06
11.0,105.0,0.000332563,-0.00158436,-5.40276e-08,-0.000148573
11.0,106.0,1.27554e-05,0.0330906,-4.67097e-07,0.000124896
11.0,107.0,-2.88307e-05,0.00100105,1.02723e-08,-3.58675e-06
11.0,108.0,0.000189654,-0.000406656,-4.55268e-07,4.0108e-05
11.0,109.0,3.9914e-06,-0.000788568,7.49748e-08,-8.71353e-05
11.0,110.0,0.000374599,0.00021038,6.22082e-08,-4.35528e-05
11.0,111.0,-6.26648e-05,-0.0314301,6.04061e-08,-4.29557e-05
11.0,112.0,0.000104468,-0.00349972,-3.49913e-07,8.47751e-05
11.0,113.0,-5.02294e-05,-9.77747e-05,-3.03535e-07,-3.8828e-05
11.0,114.0,-3.19131e-05,0.000571296,3.38175e-06,3.05323e-05
11.0,115.0,-4.92702e-05,-3.77189e-05,9.33063e-05,-1.94973e-05
11.0,116.0,-1.60435e-06,0.000437239,0.000141342,-4.75335e-06
11.0,117.0,-9.88552e-05,0.000114765,-2.67483e-05,1.22237e-05
11.0,118.0,0.000344842,-0.00408077,5.10106e-06,-5.67082e-06
11.0,119.0,-5.01786e-05,-0.000340665,-9.70331e-05,7.03014e-05
11.0,120.0,2.16197e-05,0.00185078,-0.000112648,-1.69491e-05
11.0,121.0,0.0002254,0.0441569,-4.85726e-07,-6.90105e-06
11.0,122.0,2.73728e-05,0.000399189,-4.76471e-06,1.30997e-05
11.0,123.0,-3.63688e-05,-0.0433292,-1.45256e-07,-1.32068e-05
11.0,124.0,0.000145917,0.000262617,-1.6756e-07,-5.55279e-07
11.0,125.0,-0.000211217,-0.000261915,-9.93699e-08,2.47543e-05
11.0,126.0,-0.000118269,-0.00113146,-1.08541e-07,4.63865e-06
11.0,127.0,1.88101e-06,-9.35493e-05,-1.43257e-08,6.90001e-06
11.0,128.0,-0.000219313,-0.0270671,-8.16011e-08,4.10561e-05
11.0,129.0,0.000565325,0.000398027,-2.00402e-08,-3.56463e-05
11.0,130.0,0.000485355,0.000756573,2.43577e-10,1.90171e-05
11.0,131.0,0.000502153,0.0011712,6.4619e-09,3.23848e-05
11.0,132.0,0.000861324,-0.0387013,3.14742e-08,-2.79977e-05
11.0,133.0,-0.0184772,0.00221312,-5.01325e-06,8.12424e-06
11.0,134.0,-0.019455,-0.000177248,1.3598e-06,-3.08057e-05
11.0,135.0,-0.00133968,-0.000143993,2.34499e-07,4.56228e-05
11.0,136.0,0.000621581,-0.000552728,-1.20552e-07,5.59471e-05
11.0,137.0,-9.08703e-05,-0.000156717,-5.95104e-07,-3.26206e-05
11.0,138.0,-0.000360192,0.000289783,2.66376e-08,-3.71736e-05
11.0,139.0,0.000405921,-0.0248067,-9.67645e-07,-0.000162082
11.0,140.0,-0.000643372,0.00222086,-1.28477e-07,0.000170715
11.0,141.0,0.000218753,0.00121746,-1.77151e-07,-1.44141e-05
11.0,142.0,0.000159136,-0.000391783,-2.34486e-08,-9.23551e-06
11.0,143.0,0.000241674,0.0204863,-1.6192e-07,-9.53054e-05
11.0,144.0,0.00027106,-0.000360939,5.16206e-08,-6.74944e-06
11.0,145.0,0.000200823,-0.000189182,1.15303e-07,6.34849e-06
11.0,146.0,1.23115e-05,-0.000712784,-7.51799e-07,-1.71466e-05
11.0,147.0,-2.75299e-05,-0.00133508,-1.97332e-07,0.00016848
11.0,148.0,0.000157473,0.000837542,-1.58485e-05,8.27786e-06
11.0,149.0,6.09299e-05,0.0373694,-3.42905e-05,0.000140232
11.0,150.0,-0.000138489,-0.00202901,1.86785e-06,1.09834e-07
11.0,151.0,8.29483e-05,0.00236708,-3.52882e-06,-0.000133958
11.0,152.0,3.50594e-05,-4.7804e-05,4.75842e-05,2.27807e-06
11.0,153.0,-9.33529e-06,0.0384041,9.3125e-06,9.96299e-05
11.0,154.0,-5.48151e-05,-0.00912021,-1.91495e-06,-1.83513e-05
11.0,155.0,-0.000106515,-0.00125063,-4.67042e-08,-2.82468e-05
11.0,156.0,-2.97754e-05,0.000761005,-7.16254e-07,-5.47586e-05
11.0,157.0,-0.000154778,0.000318209,6.52819e-07,-2.45838e-05
11.0,158.0,-7.20702e-05,0.000352402,-7.97239e-08,-9.25748e-06
11.0,159.0,-3.47992e-05,0.000310874,1.46704e-09,4.55299e-06
11.0,160.0,0.000125163,-0.00489571,-3.29389e-07,-4.21244e-06
11.0,161.0,5.37988e-05,-0.0373989,6.25803e-08,2.03884e-05
11.0,162.0,0.000175995,0.00203786,8.93838e-08,1.57525e-05
11.0,163.0,-0.000334568,0.000869241,1.92074e-07,-5.10035e-06
11.0,164.0,-7.30797e-05,0.0275418,-1.68058e-07,6.48285e-05
11.0,165.0,6.91997e-05,0.000909168,-4.45314e-08,-7.59951e-05
11.0,166.0,0.000715958,0.000244363,-3.27003e-07,1.14055e-05
11.0,167.0,0.00020336,-0.00118703,-2.56832e-07,-9.80071e-06
11.0,168.0,0.000705871,-1.72604e-05,8.29713e-06,-1.75692e-05
11.0,169.0,0.00105738,0.000756464,-4.91795e-06,-7.68977e-05
11.0,170.0,0.0015042,0.000438804,-4.84933e-05,-3.9157e-06
11.0,171.0,0.00315671,-0.00254035,-1.56863e-05,-2.59741e-05
11.0,172.0,-0.00105544,-0.0326072,7.67631e-06,4.73566e-05
11.0,173.0,-0.0205269,0.00823131,5.52387e-05,4.3815e-06
11.0,174.0,-0.0113834,-0.000745973,1.06192e-06,-1.73598e-05
11.0,175.0,-0.00143531,-0.000460782,8.44191e-07,-4.95869e-07
11.0,176.0,3.99847e-05,1.3835e-05,-2.99347e-08,2.63731e-06
11.0,177.0,6.53504e-05,-0.00036823,6.36886e-08,1.53965e-05
11.0,178.0,0.000293138,0.000373347,-1.41882e-07,-3.3409e-06
11.0,179.0,1.82587e-05,0.000724479,-1.3758e-08,5.68252e-05
11.0,180.0,-0.000107599,9.17608e-05,2.39605e-09,8.34429e-06
11.0,181.0,-1.33323e-06,-0.00733206,1.96914e-08,-4.92027e-06
11.0,182.0,-3.42251e-05,-0.0309968,-9.16382e-08,-9.1862e-05
11.0,183.0,-4.74311e-07,0.00874652,6.61564e-07,-1.89921e-05
11.0,184.0,-0.000186469,-0.000635788,2.82633e-06,-4.89397e-07
11.0,185.0,-4.01759e-05,0.000208013,1.76524e-06,3.46649e-07
11.0,186.0,-0.000208889,-0.0347724,-9.55432e-07,0.000172243
11.0,187.0,4.78287e-05,0.00120577,-1.10204e-05,-3.23456e-05
11.0,188.0,-6.81469e-05,-0.00162842,-1.44032e-05,-7.96732e-06
11.0,189.0,3.43586e-05,-0.000474424,1.1153e-06,1.24414e-05
11.0,190.0,4.85848e-05,0.000240542,-6.13912e-07,1.80428e-05
11.0,191.0,-0.000147086,-0.000644215,1.10457e-07,-4.50981e-05
11.0,192.0,-1.69358e-05,-0.000596643,-4.43181e-07,-6.61486e-07
11.0,193.0,0.000172732,0.000876945,4.1347e-06,7.11767e-07
11.0,194.0,-5.01992e-05,0.0333018,1.4662e-05,-0.00010924
11.0,195.0,-2.97653e-05,0.0107798,7.24199e-07,-2.41778e-05
11.0,196.0,4.69211e-05,0.00135878,-4.21761e-07,1.64204e-05
11.0,197.0,4.63269e-05,0.00397297,-5.92867e-07,6.20003e-06
11.0,198.0,0.000148061,-0.000238758,1.81604e-07,3.04132e-05
11.0,199.0,-0.000177272,-0.000240506,6.20354e-08,9.45367e-06
11.0,200.0,1.1671e-05,0.000170237,2.20541e-08,-1.53907e-05
11.0,201.0,-8.49169e-05,0.00076309,2.17625e-08,-4.27259e-05
11.0,202.0,3.59191e-05,-0.000529704,6.02791e-08,-2.11537e-06
11.0,203.0,-3.93146e-05,0.00114686,1.77904e-07,-0.000115054
11.0,204.0,-2.6949e-05,-0.0262414,4.54644e-08,0.000122748
11.0,205.0,-6.09831e-05,0.00355133,-3.19469e-06,2.95673e-06
11.0,206.0,0.00027603,-0.025373,-2.11791e-06,0.000110585
11.0,207.0,5.56362e-05,-0.0136196,-2.15273e-07,6.40519e-06
11.0,208.0,0.000178046,0.0165105,3.63038e-07,3.93047e-05
11.0,209.0,0.000226522,0.000848327,-8.74104e-08,5.77101e-05
11.0,210.0,0.000113533,-0.000844449,-1.46525e-07,-1.03078e-05
11.0,211.0,-3.11189e-05,-0.000702317,-8.00483e-09,-4.19899e-05
11.0,212.0,0.0199048,-0.00119157,6.59289e-06,-1.51616e-05
11.0,213.0,0.0063872,0.000264383,6.70482e-06,1.56071e-05
11.0,214.0,-0.00063184,5.46927e-06,-1.64814e-08,3.53037e-06
11.0,215.0,0.000317522,-0.000575618,-1.98492e-07,4.12786e-05
11.0,216.0,0.000169448,0.00523896,-9.38768e-08,-1.44199e-05
11.0,217.0,0.000153808,-0.0140069,6.27621e-09,-1.30506e-05
11.0,218.0,0.000227468,0.00104587,-9.0704e-08,1.04933e-06
11.0,219.0,0.000470066,-0.0270798,-1.67317e-07,-6.46528e-05
11.0,220.0,-0.000141318,-0.000484241,-5.61776e-08,-1.53475e-07
11.0,221.0,0.000155806,-0.000198607,-4.57079e-08,-9.2939e-06
11.0,222.0,0.000130396,0.000129419,7.85969e-09,3.6169e-06
11.0,223.0,0.000107831,-0.0238259,-1.10462e-08,0.000648919
11.0,224.0,0.000106706,-0.0189791,9.26492e-08,-0.000564702
11.0,225.0,-1.39266e-05,0.00222322,9.27758e-08,-4.40634e-06
11.0,226.0,6.85668e-05,0.000516711,4.22633e-07,-3.2182e-05
11.0,227.0,-0.000101378,-0.000519548,-2.24735e-08,4.9832e-06
11.0,228.0,1.22685e-05,-0.000184031,-1.52617e-07,7.71632e-06
11.0,229.0,0.000145803,-0.00237542,3.53271e-06,-1.64121e-07
11.0,230.0,-1.37332e-05,0.000422819,3.13385e-08,7.55985e-06
11.0,231.0,-7.79995e-06,-0.0301351,2.92337e-08,-0.000138506
11.0,232.0,3.85816e-06,0.000101115,-3.61098e-07,3.10689e-06
11.0,233.0,-0.000113993,-0.000985869,4.16654e-08,5.43819e-05
11.0,234.0,-2.0164e-05,-0.000797793,2.89208e-07,8.2956e-06
11.0,235.0,0.000102595,0.00129761,3.54921e-08,2.27249e-05
11.0,236.0,1.64607e-05,0.00300159,5.58899e-07,3.77513e-05
11.0,237.0,6.91882e-05,0.000475666,-2.85176e-08,-2.80225e-06
11.0,238.0,8.70689e-05,-0.000342604,1.47891e-06,-1.65452e-05
11.0,239.0,7.35612e-05,-0.0141178,-1.64532e-06,-2.55613e-05
11.0,240.0,-3.9594e-05,-0.000544889,-1.20622e-07,1.13062e-06
11.0,241.0,-6.17705e-06,0.000922217,2.56575e-07,5.04637e-06
11.0,242.0,-4.7559e-05,0.0192679,1.01584e-08,-0.00081987
11.0,243.0,-9.31881e-05,0.0177013,5.45848e-08,0.000862156
11.0,244.0,4.08686e-05,3.40589e-05,-7.78206e-08,7.23224e-06
11.0,245.0,7.95793e-06,0.000950809,-6.22319e-08,-9.82134e-06
11.0,246.0,8.67527e-05,0.00186776,4.25504e-06,-0.000125894
11.0,247.0,-4.76109e-05,0.0116915,8.24163e-07,0.000102206
11.0,248.0,-5.16137e-06,-0.000570403,8.48208e-08,-1.1967e-05
11.0,249.0,4.56889e-05,0.0009417,3.19199e-08,1.05054e-05
11.0,250.0,0.000173743,-0.00697122,2.29826e-07,-0.000345411
11.0,251.0,-2.29014e-05,0.0253681,1.90152e-08,0.000423028
11.0,252.0,-0.000310425,-0.00188958,-3.51297e-07,4.94284e-06
11.0,253.0,0.00055646,3.98167e-05,2.73323e-07,1.06933e-06
11.0,254.0,-0.00017991,0.0186748,-5.77614e-08,8.8811e-05
11.0,255.0,-3.73709e-05,-0.00346117,9.20431e-09,-0.000185719


==> anc/App_C/LinearityCheck_Saturation_b0_final_state_Fig13.dat <==
delta,dNchdeta_Psi0+,xfit_dNchdeta_Psi0+,yfit_dNchdeta_Psi0+,[pt]_Psi0+,xfit_[pt]_Psi0+,yfit_[pt]_Psi0+,v1_Psi1+,xfit_v1_Psi1+,yfit_v1_Psi1+,v2_Psi3+,xfit_v2_Psi3+,yfit_v2_Psi3+,dNchdeta_Psi7+,xfit_dNchdeta_Psi7+,yfit_dNchdeta_Psi7+,[pt]_Psi7+,xfit_[pt]_Psi7+,yfit_[pt]_Psi7+,v1_Psi8+,xfit_v1_Psi8+,yfit_v1_Psi8+,v2_Psi12+,xfit_v2_Psi12+,yfit_v2_Psi12+
-2.0,0.15471000000025015,-2.0,0.004275742576182673,-0.00620319617343057,-2.0,-0.007299104537384566,-0.00635684490217,-2.0,-0.006414070040523542,-0.0051306122028499995,-2.0,-0.005158923377660976,-7.20040999999992,-2.0,-0.004606039605845298,0.008254988401607877,-2.0,0.007749641027208186,0.00770456856783,-2.0,0.007702111388247526,0.0025807818571499997,-2.0,0.002580367663904926
-1.2,1.1367300000001705,-1.995995995995996,0.00426718253098511,-0.0040129038740689404,-1.995995995995996,-0.007284491715487901,-0.00383606447217,-1.995995995995996,-0.006401229059461433,-0.0030893872728500003,-1.995995995995996,-0.005148595202730724,-3.69963000000007,-1.995995995995996,-0.0045968183053330955,0.004829991777540843,-1.995995995995996,0.0077341262303569185,0.00462696200783,-1.995995995995996,0.007686691745828613,0.0015485551171499998,-1.995995995995996,0.0025752017626758873
-1.0,1.1557499999998981,-1.991991991991992,0.004258622485787547,-0.0034003997191223156,-1.991991991991992,-0.0072698788935912344,-0.00320016838217,-1.991991991991992,-0.0063883880783993235,-0.00257602923285,-1.991991991991992,-0.005138267027800472,-2.956989999999678,-1.991991991991992,-0.004587597004820892,0.0039995219830689654,-1.991991991991992,0.007718611433505651,0.00385569768783,-1.991991991991992,0.007671272103409698,0.0012904935371499998,-1.991991991991992,0.002570035861446848
-0.5,0.8379100000001927,-1.987987987987988,0.004250062440589984,-0.001767405116036791,-1.987987987987988,-0.007255266071694569,-0.00160181432217,-1.987987987987988,-0.006375547097337214,-0.00128932819285,-1.987987987987988,-0.00512793885287022,-1.3205299999999625,-1.987987987987988,-0.0045783757043086895,0.0019671960427790625,-1.987987987987988,0.007703096636654383,0.00192732319783,-1.987987987987988,0.007655852460990785,0.00064520278915,-1.987987987987988,0.0025648699602178093
-0.4,0.7109199999999873,-1.983983983983984,0.0042415023953924205,-0.0014245225303090026,-1.983983983983984,-0.0072406532497979025,-0.00128133471217,-1.983983983983984,-0.006362706116275105,-0.00103163921285,-1.983983983983984,-0.005117610677939967,-1.0302499999997963,-1.983983983983984,-0.0045691544037964864,0.0015681811670112955,-1.983983983983984,0.007687581839803115,0.00154248913783,-1.983983983983984,0.00764043281857187,0.00051613751115,-1.983983983983984,0.0025597040589887704
-0.3,0.5641300000002047,-1.97997997997998,0.004232942350194858,-0.0010763333897793048,-1.97997997997998,-0.007226040427901237,-0.00096077404117,-1.97997997997998,-0.006349865135212996,-0.00077382294285,-1.97997997997998,-0.005107282503009716,-0.7543499999997039,-1.97997997997998,-0.004559933103284283,0.0011720947437812157,-1.97997997997998,0.007672067042951848,0.00115668278783,-1.97997997997998,0.007625013176152957,0.00038707604315000004,-1.97997997997998,0.0025545381577597314
-0.2,0.39669000000003507,-1.975975975975976,0.004224382304997295,-0.0007228185124041886,-1.975975975975976,-0.007211427606004572,-0.00064083113717,-1.975975975975976,-0.0063370241541508875,-0.0005158919278499999,-1.975975975975976,-0.005096954328079464,-0.4908999999997832,-1.975975975975976,-0.004550711802772081,0.0007785422167135847,-1.975975975975976,0.0076565522461005805,0.0007711951538300001,-1.975975975975976,0.007609593533734043,0.00025806758315000003,-1.975975975975976,0.002549372256530693
-0.1,0.20811000000003332,-1.971971971971972,0.004215822259799732,-0.0003638913234336183,-1.971971971971972,-0.0071968147841079055,-0.00032013125717,-1.971971971971972,-0.006324183173088777,-0.00025795175185,-1.971971971971972,-0.005086626153149211,-0.2379399999999805,-1.971971971971972,-0.004541490502259878,0.0003879789136429501,-1.971971971971972,0.007641037449249312,0.00038574357283,-1.971971971971972,0.0075941738913151285,0.00012901188915,-1.971971971971972,0.002544206355301654
-0.01,0.021490000000085274,-1.967967967967968,0.004207262214602169,-3.6850103057095573e-05,-1.967967967967968,-0.00718220196221124,-3.218183397e-05,-1.967967967967968,-0.006311342192026669,-2.5791443250000002e-05,-1.967967967967968,-0.0050762979782189585,-0.02290999999968335,-1.967967967967968,-0.004532269201747675,3.8445547324572615e-05,-1.967967967967968,0.007625522652398045,3.851638333e-05,-1.967967967967968,0.0075787542488962144,1.2905425250000001e-05,-1.967967967967968,0.002539040454072615
-0.001,0.0021400000000539876,-1.9639639639639639,0.004198702169404606,-3.818030340663192e-06,-1.9639639639639639,-0.007167589140314574,-3.213903619e-06,-1.9639639639639639,-0.006298501210964559,-2.58190519e-06,-1.9639639639639639,-0.005065969803288706,-0.002379999999902793,-1.9639639639639639,-0.004523047901235472,3.875972488742718e-06,-1.9639639639639639,0.007610007855546777,3.86140743e-06,-1.9639639639639639,0.0075633346064773,1.2972651500000003e-06,-1.9639639639639639,0.002533874552843576
0.0,0.0,-1.95995995995996,0.004190142124207044,0.0,-1.95995995995996,-0.0071529763184179085,0.0,-1.95995995995996,-0.00628566022990245,0.0,-1.95995995995996,-0.005055641628358454,0.0,-1.95995995995996,-0.00451382660072327,0.0,-1.95995995995996,0.007594493058695509,0.0,-1.95995995995996,0.007547914964058387,0.0,-1.95995995995996,0.002528708651614537
0.001,-0.0022100000001046283,-1.955955955955956,0.004181582079009481,3.0994748355661628e-06,-1.955955955955956,-0.007138363496521243,3.0639664099999997e-06,-1.955955955955956,-0.006272819248840341,2.5832599499999992e-06,-1.955955955955956,-0.005045313453428202,0.0023300000002564047,-1.955955955955956,-0.004504605300211067,-3.944554676560408e-06,-1.955955955955956,0.007578978261844243,-3.863465783e-06,-1.955955955955956,0.007532495321639473,-1.2921673100000003e-06,-1.955955955955956,0.0025235427503854982
0.01,-0.021259999999983847,-1.951951951951952,0.004173022033811918,3.617910207120989e-05,-1.951951951951952,-0.0071237506746245766,3.197248643e-05,-1.951951951951952,-0.006259978267778231,2.5797166350000002e-05,-1.951951951951952,-0.00503498527849795,0.023140000000239525,-1.951951951951952,-0.004495383999698864,-3.9043774226033e-05,-1.951951951951952,0.007563463464992974,-3.8502454370000004e-05,-1.951951951951952,0.007517075679220559,-1.289734491e-05,-1.951951951951952,0.0025183768491564592
0.1,-0.2268500000000131,-1.947947947947948,0.004164461988614355,0.0003683081827964285,-1.947947947947948,-0.0071091378527279115,0.00032019877382999997,-1.947947947947948,-0.006247137286716123,0.00025794117915000004,-1.947947947947948,-0.005024657103567698,0.22846000000026834,-1.947947947947948,-0.004486162699186662,-0.0003856875410797045,-1.947947947947948,0.007547948668141707,-0.00038547461917,-1.947947947947948,0.007501656036801645,-0.00012901326385,-1.947947947947948,0.0025132109479274202
0.2,-0.47514000000001033,-1.9439439439439439,0.004155901943416792,0.0007415075178304198,-1.9439439439439439,-0.007094525030831245,0.00064040226483,-1.9439439439439439,-0.006234296305654013,0.00051583843915,-1.9439439439439439,-0.005014328928637446,0.44304000000011,-1.9439439439439439,-0.004476941398674458,-0.0007689372367232217,-1.9439439439439439,0.007532433871290439,-0.00077072766117,-1.9439439439439439,0.007486236394382731,-0.00025798797385,-1.9439439439439439,0.0025080450466983813
0.3,-0.7431899999996858,-1.93993993993994,0.004147341898219229,0.0011198897598706514,-1.93993993993994,-0.0070799122089345795,0.0009608468548300001,-1.93993993993994,-0.0062214553245919044,0.00077368931815,-1.93993993993994,-0.005004000753707194,0.645759999999882,-1.93993993993994,-0.004467720098162256,-0.0011492697887690584,-1.93993993993994,0.007516919074439171,-0.00115657296217,-1.93993993993994,0.007470816751963817,-0.00038694196685,-1.93993993993994,0.0025028791454693427
0.4,-1.0292300000000978,-1.935935935935936,0.0041387818530216666,0.0015030630436967396,-1.935935935935936,-0.007065299387037914,0.00128131835783,-1.935935935935936,-0.006208614343529795,0.0010314424771499999,-1.935935935935936,-0.0049936725787769415,0.8388300000001436,-1.935935935935936,-0.004458498797650053,-0.0015266169298046028,-1.935935935935936,0.007501404277587905,-0.00154230773217,-1.935935935935936,0.007455397109544903,-0.0005158373098499999,-1.935935935935936,0.0024977132442403037
0.5,-1.3362299999998868,-1.931931931931932,0.0041302218078241035,0.0018904104738811656,-1.931931931931932,-0.007050686565141248,0.00160119824783,-1.931931931931932,-0.006195773362467686,0.00128905465715,-1.931931931931932,-0.0049833444038466885,1.0161299999999756,-1.931931931931932,-0.00444927749713785,-0.0019016650519685374,-1.931931931931932,0.007485889480736636,-0.00192817590217,-1.931931931931932,0.0074399774671259885,-0.00064472036485,-1.931931931931932,0.0024925473430112647
1.0,-3.161029999999755,-1.927927927927928,0.0041216617626265405,0.0038948841596124772,-1.927927927927928,-0.0070360737432445825,0.00319852899783,-1.927927927927928,-0.006182932381405577,0.00257478776715,-1.927927927927928,-0.004973016228916437,1.7244599999999082,-1.927927927927928,-0.004440056196625648,-0.0037348073129098713,-1.927927927927928,0.007470374683885369,-0.00385254602217,-1.927927927927928,0.007424557824707075,-0.00128860406285,-1.927927927927928,0.002487381441782226
1.2,-4.021289999999681,-1.9239239239239239,0.004113101717428977,0.004726711868489386,-1.9239239239239239,-0.007021460921347916,0.00383485552783,-1.9239239239239239,-0.0061700914003434675,0.00308763627715,-1.9239239239239239,-0.004962688053986184,1.9238500000001295,-1.9239239239239239,-0.0044308348961134445,-0.00444915213153485,-1.9239239239239239,0.007454859887034101,-0.00462222558217,-1.9239239239239239,0.007409138182288161,-0.00154589620285,-1.9239239239239239,0.0024822155405531867
2.0,-8.209089999999833,-1.91991991991992,0.004104541672231414,0.008211058964543771,-1.91991991991992,-0.007006848099451251,0.00635292195783,-1.91991991991992,-0.006157250419281358,0.005125566497150001,-1.91991991991992,-0.004952359879055932,2.2020299999999224,-1.91991991991992,-0.0044216135956012415,-0.007185212422209819,-1.91991991991992,0.007439345090182833,-0.00769052347217,-1.91991991991992,0.007393718539869247,-0.00257325026285,-1.91991991991992,0.002477049639324148
,,-1.915915915915916,0.004095981627033852,,-1.915915915915916,-0.006992235277554585,,-1.915915915915916,-0.006144409438219249,,-1.915915915915916,-0.00494203170412568,,-1.915915915915916,-0.004412392295089039,,-1.915915915915916,0.007423830293331566,,-1.915915915915916,0.007378298897450334,,-1.915915915915916,0.002471883738095109
,,-1.911911911911912,0.004087421581836288,,-1.911911911911912,-0.006977622455657919,,-1.911911911911912,-0.00613156845715714,,-1.911911911911912,-0.004931703529195428,,-1.911911911911912,-0.004403170994576836,,-1.911911911911912,0.007408315496480298,,-1.911911911911912,0.007362879255031419,,-1.911911911911912,0.00246671783686607
,,-1.907907907907908,0.004078861536638726,,-1.907907907907908,-0.006963009633761254,,-1.907907907907908,-0.006118727476095031,,-1.907907907907908,-0.004921375354265176,,-1.907907907907908,-0.004393949694064633,,-1.907907907907908,0.007392800699629031,,-1.907907907907908,0.007347459612612506,,-1.907907907907908,0.0024615519356370316
,,-1.9039039039039038,0.004070301491441163,,-1.9039039039039038,-0.006948396811864587,,-1.9039039039039038,-0.006105886495032921,,-1.9039039039039038,-0.004911047179334924,,-1.9039039039039038,-0.00438472839355243,,-1.9039039039039038,0.007377285902777762,,-1.9039039039039038,0.007332039970193591,,-1.9039039039039038,0.0024563860344079926
,,-1.8998998998999,0.0040617414462436,,-1.8998998998999,-0.006933783989967922,,-1.8998998998999,-0.006093045513970812,,-1.8998998998999,-0.0049007190044046715,,-1.8998998998999,-0.004375507093040228,,-1.8998998998999,0.0073617711059264955,,-1.8998998998999,0.007316620327774677,,-1.8998998998999,0.0024512201331789536
,,-1.8958958958958958,0.004053181401046037,,-1.8958958958958958,-0.006919171168071255,,-1.8958958958958958,-0.006080204532908703,,-1.8958958958958958,-0.0048903908294744185,,-1.8958958958958958,-0.004366285792528025,,-1.8958958958958958,0.007346256309075227,,-1.8958958958958958,0.0073012006853557625,,-1.8958958958958958,0.0024460542319499146
,,-1.8918918918918919,0.004044621355848474,,-1.8918918918918919,-0.00690455834617459,,-1.8918918918918919,-0.006067363551846594,,-1.8918918918918919,-0.004880062654544167,,-1.8918918918918919,-0.004357064492015822,,-1.8918918918918919,0.007330741512223959,,-1.8918918918918919,0.007285781042936849,,-1.8918918918918919,0.002440888330720876
,,-1.887887887887888,0.004036061310650912,,-1.887887887887888,-0.006889945524277925,,-1.887887887887888,-0.0060545225707844845,,-1.887887887887888,-0.004869734479613915,,-1.887887887887888,-0.00434784319150362,,-1.887887887887888,0.007315226715372693,,-1.887887887887888,0.007270361400517936,,-1.887887887887888,0.002435722429491837
,,-1.8838838838838838,0.004027501265453348,,-1.8838838838838838,-0.006875332702381258,,-1.8838838838838838,-0.006041681589722375,,-1.8838838838838838,-0.004859406304683662,,-1.8838838838838838,-0.004338621890991416,,-1.8838838838838838,0.007299711918521424,,-1.8838838838838838,0.007254941758099021,,-1.8838838838838838,0.002430556528262798
,,-1.87987987987988,0.004018941220255786,,-1.87987987987988,-0.006860719880484593,,-1.87987987987988,-0.006028840608660266,,-1.87987987987988,-0.00484907812975341,,-1.87987987987988,-0.004329400590479214,,-1.87987987987988,0.007284197121670157,,-1.87987987987988,0.007239522115680108,,-1.87987987987988,0.002425390627033759
,,-1.8758758758758758,0.004010381175058223,,-1.8758758758758758,-0.006846107058587926,,-1.8758758758758758,-0.006015999627598157,,-1.8758758758758758,-0.004838749954823158,,-1.8758758758758758,-0.004320179289967011,,-1.8758758758758758,0.007268682324818889,,-1.8758758758758758,0.007224102473261193,,-1.8758758758758758,0.00242022472580472
,,-1.8718718718718719,0.00400182112986066,,-1.8718718718718719,-0.006831494236691261,,-1.8718718718718719,-0.0060031586465360475,,-1.8718718718718719,-0.004828421779892906,,-1.8718718718718719,-0.004310957989454808,,-1.8718718718718719,0.0072531675279676215,,-1.8718718718718719,0.00720868283084228,,-1.8718718718718719,0.0024150588245756815
,,-1.867867867867868,0.0039932610846630965,,-1.867867867867868,-0.006816881414794596,,-1.867867867867868,-0.005990317665473939,,-1.867867867867868,-0.004818093604962654,,-1.867867867867868,-0.004301736688942606,,-1.867867867867868,0.007237652731116354,,-1.867867867867868,0.0071932631884233655,,-1.867867867867868,0.0024098929233466425
,,-1.8638638638638638,0.0039847010394655335,,-1.8638638638638638,-0.006802268592897929,,-1.8638638638638638,-0.005977476684411829,,-1.8638638638638638,-0.0048077654300324015,,-1.8638638638638638,-0.004292515388430403,,-1.8638638638638638,0.007222137934265086,,-1.8638638638638638,0.0071778435460044514,,-1.8638638638638638,0.0024047270221176035
,,-1.85985985985986,0.003976140994267971,,-1.85985985985986,-0.006787655771001264,,-1.85985985985986,-0.005964635703349721,,-1.85985985985986,-0.004797437255102149,,-1.85985985985986,-0.0042832940879182,,-1.85985985985986,0.007206623137413819,,-1.85985985985986,0.007162423903585537,,-1.85985985985986,0.002399561120888565
,,-1.8558558558558558,0.003967580949070407,,-1.8558558558558558,-0.006773042949104597,,-1.8558558558558558,-0.005951794722287611,,-1.8558558558558558,-0.004787109080171897,,-1.8558558558558558,-0.004274072787405997,,-1.8558558558558558,0.007191108340562551,,-1.8558558558558558,0.007147004261166623,,-1.8558558558558558,0.002394395219659526
,,-1.8518518518518519,0.003959020903872845,,-1.8518518518518519,-0.006758430127207932,,-1.8518518518518519,-0.005938953741225502,,-1.8518518518518519,-0.004776780905241645,,-1.8518518518518519,-0.0042648514868937944,,-1.8518518518518519,0.0071755935437112835,,-1.8518518518518519,0.00713158461874771,,-1.8518518518518519,0.002389229318430487
,,-1.8478478478478477,0.003950460858675282,,-1.8478478478478477,-0.006743817305311266,,-1.8478478478478477,-0.005926112760163392,,-1.8478478478478477,-0.004766452730311392,,-1.8478478478478477,-0.004255630186381591,,-1.8478478478478477,0.007160078746860015,,-1.8478478478478477,0.007116164976328795,,-1.8478478478478477,0.002384063417201448
,,-1.8438438438438438,0.003941900813477719,,-1.8438438438438438,-0.0067292044834146,,-1.8438438438438438,-0.005913271779101283,,-1.8438438438438438,-0.00475612455538114,,-1.8438438438438438,-0.004246408885869388,,-1.8438438438438438,0.007144563950008748,,-1.8438438438438438,0.007100745333909882,,-1.8438438438438438,0.002378897515972409
,,-1.83983983983984,0.003933340768280156,,-1.83983983983984,-0.006714591661517935,,-1.83983983983984,-0.005900430798039175,,-1.83983983983984,-0.004745796380450889,,-1.83983983983984,-0.004237187585357186,,-1.83983983983984,0.007129049153157481,,-1.83983983983984,0.007085325691490968,,-1.83983983983984,0.0023737316147433704
,,-1.8358358358358358,0.003924780723082593,,-1.8358358358358358,-0.006699978839621268,,-1.8358358358358358,-0.0058875898169770645,,-1.8358358358358358,-0.004735468205520636,,-1.8358358358358358,-0.004227966284844983,,-1.8358358358358358,0.007113534356306212,,-1.8358358358358358,0.007069906049072054,,-1.8358358358358358,0.0023685657135143314
,,-1.8318318318318318,0.003916220677885031,,-1.8318318318318318,-0.006685366017724603,,-1.8318318318318318,-0.005874748835914956,,-1.8318318318318318,-0.004725140030590384,,-1.8318318318318318,-0.00421874498433278,,-1.8318318318318318,0.007098019559454946,,-1.8318318318318318,0.0070544864066531396,,-1.8318318318318318,0.0023633998122852924
,,-1.8278278278278277,0.003907660632687467,,-1.8278278278278277,-0.006670753195827937,,-1.8278278278278277,-0.005861907854852846,,-1.8278278278278277,-0.0047148118556601315,,-1.8278278278278277,-0.004209523683820577,,-1.8278278278278277,0.007082504762603677,,-1.8278278278278277,0.0070390667642342255,,-1.8278278278278277,0.0023582339110562534
,,-1.8238238238238238,0.0038991005874899048,,-1.8238238238238238,-0.006656140373931271,,-1.8238238238238238,-0.005849066873790738,,-1.8238238238238238,-0.004704483680729879,,-1.8238238238238238,-0.004200302383308374,,-1.8238238238238238,0.0070669899657524095,,-1.8238238238238238,0.007023647121815311,,-1.8238238238238238,0.002353068009827215
,,-1.8198198198198199,0.0038905405422923417,,-1.8198198198198199,-0.006641527552034606,,-1.8198198198198199,-0.0058362258927286284,,-1.8198198198198199,-0.004694155505799627,,-1.8198198198198199,-0.004191081082796172,,-1.8198198198198199,0.007051475168901143,,-1.8198198198198199,0.007008227479396398,,-1.8198198198198199,0.002347902108598176
,,-1.8158158158158157,0.0038819804970947787,,-1.8158158158158157,-0.006626914730137939,,-1.8158158158158157,-0.005823384911666519,,-1.8158158158158157,-0.004683827330869375,,-1.8158158158158157,-0.004181859782283969,,-1.8158158158158157,0.007035960372049874,,-1.8158158158158157,0.006992807836977484,,-1.8158158158158157,0.002342736207369137
,,-1.8118118118118118,0.003873420451897216,,-1.8118118118118118,-0.006612301908241274,,-1.8118118118118118,-0.00581054393060441,,-1.8118118118118118,-0.004673499155939123,,-1.8118118118118118,-0.004172638481771766,,-1.8118118118118118,0.007020445575198607,,-1.8118118118118118,0.00697738819455857,,-1.8118118118118118,0.0023375703061400983
,,-1.8078078078078077,0.003864860406699653,,-1.8078078078078077,-0.006597689086344608,,-1.8078078078078077,-0.005797702949542301,,-1.8078078078078077,-0.00466317098100887,,-1.8078078078078077,-0.004163417181259563,,-1.8078078078078077,0.007004930778347339,,-1.8078078078078077,0.006961968552139656,,-1.8078078078078077,0.002332404404911059
,,-1.8038038038038038,0.00385630036150209,,-1.8038038038038038,-0.006583076264447942,,-1.8038038038038038,-0.0057848619684801915,,-1.8038038038038038,-0.004652842806078619,,-1.8038038038038038,-0.004154195880747361,,-1.8038038038038038,0.006989415981496072,,-1.8038038038038038,0.006946548909720742,,-1.8038038038038038,0.0023272385036820203
,,-1.7997997997997999,0.0038477403163045274,,-1.7997997997997999,-0.006568463442551277,,-1.7997997997997999,-0.005772020987418082,,-1.7997997997997999,-0.004642514631148367,,-1.7997997997997999,-0.004144974580235158,,-1.7997997997997999,0.006973901184644804,,-1.7997997997997999,0.0069311292673018285,,-1.7997997997997999,0.0023220726024529813
,,-1.7957957957957957,0.0038391802711069643,,-1.7957957957957957,-0.00655385062065461,,-1.7957957957957957,-0.005759180006355973,,-1.7957957957957957,-0.004632186456218114,,-1.7957957957957957,-0.004135753279722955,,-1.7957957957957957,0.006958386387793536,,-1.7957957957957957,0.0069157096248829136,,-1.7957957957957957,0.0023169067012239423
,,-1.7917917917917918,0.0038306202259094013,,-1.7917917917917918,-0.006539237798757945,,-1.7917917917917918,-0.005746339025293864,,-1.7917917917917918,-0.0046218582812878614,,-1.7917917917917918,-0.0041265319792107525,,-1.7917917917917918,0.006942871590942269,,-1.7917917917917918,0.006900289982464,,-1.7917917917917918,0.0023117407999949037
,,-1.7877877877877877,0.0038220601807118382,,-1.7877877877877877,-0.006524624976861279,,-1.7877877877877877,-0.005733498044231755,,-1.7877877877877877,-0.004611530106357609,,-1.7877877877877877,-0.0041173106786985495,,-1.7877877877877877,0.006927356794091,,-1.7877877877877877,0.006884870340045085,,-1.7877877877877877,0.0023065748987658647
,,-1.7837837837837838,0.0038135001355142756,,-1.7837837837837838,-0.006510012154964613,,-1.7837837837837838,-0.005720657063169645,,-1.7837837837837838,-0.004601201931427357,,-1.7837837837837838,-0.0041080893781863465,,-1.7837837837837838,0.006911841997239734,,-1.7837837837837838,0.006869450697626172,,-1.7837837837837838,0.0023014089975368257
,,-1.7797797797797799,0.003804940090316713,,-1.7797797797797799,-0.006495399333067948,,-1.7797797797797799,-0.005707816082107537,,-1.7797797797797799,-0.004590873756497105,,-1.7797797797797799,-0.004098868077674144,,-1.7797797797797799,0.006896327200388466,,-1.7797797797797799,0.006854031055207258,,-1.7797797797797799,0.002296243096307787
,,-1.7757757757757757,0.0037963800451191495,,-1.7757757757757757,-0.006480786511171281,,-1.7757757757757757,-0.005694975101045427,,-1.7757757757757757,-0.004580545581566853,,-1.7757757757757757,-0.0040896467771619404,,-1.7757757757757757,0.006880812403537198,,-1.7757757757757757,0.006838611412788344,,-1.7757757757757757,0.002291077195078748
,,-1.7717717717717718,0.003787819999921587,,-1.7717717717717718,-0.006466173689274616,,-1.7717717717717718,-0.005682134119983318,,-1.7717717717717718,-0.004570217406636601,,-1.7717717717717718,-0.004080425476649738,,-1.7717717717717718,0.006865297606685931,,-1.7717717717717718,0.006823191770369431,,-1.7717717717717718,0.002285911293849709
,,-1.7677677677677677,0.003779259954724024,,-1.7677677677677677,-0.00645156086737795,,-1.7677677677677677,-0.0056692931389212085,,-1.7677677677677677,-0.004559889231706349,,-1.7677677677677677,-0.004071204176137535,,-1.7677677677677677,0.0068497828098346624,,-1.7677677677677677,0.006807772127950516,,-1.7677677677677677,0.00228074539262067
,,-1.7637637637637638,0.0037706999095264613,,-1.7637637637637638,-0.006436948045481284,,-1.7637637637637638,-0.005656452157859099,,-1.7637637637637638,-0.0045495610567760966,,-1.7637637637637638,-0.004061982875625332,,-1.7637637637637638,0.006834268012983395,,-1.7637637637637638,0.0067923524855316025,,-1.7637637637637638,0.002275579491391631
,,-1.7597597597597598,0.0037621398643288982,,-1.7597597597597598,-0.006422335223584619,,-1.7597597597597598,-0.005643611176796991,,-1.7597597597597598,-0.004539232881845844,,-1.7597597597597598,-0.00405276157511313,,-1.7597597597597598,0.006818753216132128,,-1.7597597597597598,0.0067769328431126884,,-1.7597597597597598,0.0022704135901625926
,,-1.7557557557557557,0.003753579819131335,,-1.7557557557557557,-0.006407722401687952,,-1.7557557557557557,-0.005630770195734881,,-1.7557557557557557,-0.004528904706915591,,-1.7557557557557557,-0.004043540274600927,,-1.7557557557557557,0.00680323841928086,,-1.7557557557557557,0.006761513200693774,,-1.7557557557557557,0.0022652476889335536
,,-1.7517517517517518,0.0037450197739337726,,-1.7517517517517518,-0.006393109579791287,,-1.7517517517517518,-0.005617929214672772,,-1.7517517517517518,-0.00451857653198534,,-1.7517517517517518,-0.004034318974088724,,-1.7517517517517518,0.006787723622429593,,-1.7517517517517518,0.00674609355827486,,-1.7517517517517518,0.0022600817877045146
,,-1.7477477477477477,0.003736459728736209,,-1.7477477477477477,-0.00637849675789462,,-1.7477477477477477,-0.005605088233610662,,-1.7477477477477477,-0.004508248357055087,,-1.7477477477477477,-0.004025097673576521,,-1.7477477477477477,0.0067722088255783245,,-1.7477477477477477,0.006730673915855946,,-1.7477477477477477,0.0022549158864754756
,,-1.7437437437437437,0.0037278996835386465,,-1.7437437437437437,-0.006363883935997955,,-1.7437437437437437,-0.005592247252548554,,-1.7437437437437437,-0.004497920182124835,,-1.7437437437437437,-0.004015876373064319,,-1.7437437437437437,0.006756694028727057,,-1.7437437437437437,0.006715254273437032,,-1.7437437437437437,0.002249749985246437
,,-1.7397397397397398,0.003719339638341084,,-1.7397397397397398,-0.00634927111410129,,-1.7397397397397398,-0.005579406271486445,,-1.7397397397397398,-0.004487592007194583,,-1.7397397397397398,-0.004006655072552116,,-1.7397397397397398,0.00674117923187579,,-1.7397397397397398,0.006699834631018119,,-1.7397397397397398,0.002244584084017398
,,-1.7357357357357357,0.003710779593143521,,-1.7357357357357357,-0.006334658292204623,,-1.7357357357357357,-0.0055665652904243355,,-1.7357357357357357,-0.004477263832264331,,-1.7357357357357357,-0.003997433772039913,,-1.7357357357357357,0.006725664435024522,,-1.7357357357357357,0.006684414988599205,,-1.7357357357357357,0.002239418182788359
,,-1.7317317317317318,0.003702219547945958,,-1.7317317317317318,-0.006320045470307958,,-1.7317317317317318,-0.005553724309362226,,-1.7317317317317318,-0.004466935657334079,,-1.7317317317317318,-0.003988212471527711,,-1.7317317317317318,0.006710149638173254,,-1.7317317317317318,0.006668995346180291,,-1.7317317317317318,0.0022342522815593205
,,-1.7277277277277276,0.0036936595027483947,,-1.7277277277277276,-0.006305432648411291,,-1.7277277277277276,-0.005540883328300116,,-1.7277277277277276,-0.0044566074824038265,,-1.7277277277277276,-0.003978991171015508,,-1.7277277277277276,0.0066946348413219866,,-1.7277277277277276,0.0066535757037613765,,-1.7277277277277276,0.002229086380330281
,,-1.7237237237237237,0.003685099457550832,,-1.7237237237237237,-0.006290819826514626,,-1.7237237237237237,-0.005528042347238008,,-1.7237237237237237,-0.004446279307473574,,-1.7237237237237237,-0.003969769870503305,,-1.7237237237237237,0.006679120044470719,,-1.7237237237237237,0.0066381560613424625,,-1.7237237237237237,0.0022239204791012425
,,-1.7197197197197198,0.003676539412353269,,-1.7197197197197198,-0.006276207004617961,,-1.7197197197197198,-0.005515201366175899,,-1.7197197197197198,-0.004435951132543322,,-1.7197197197197198,-0.003960548569991102,,-1.7197197197197198,0.006663605247619451,,-1.7197197197197198,0.006622736418923549,,-1.7197197197197198,0.0022187545778722035
,,-1.7157157157157157,0.003667979367155706,,-1.7157157157157157,-0.006261594182721294,,-1.7157157157157157,-0.005502360385113789,,-1.7157157157157157,-0.00442562295761307,,-1.7157157157157157,-0.0039513272694788985,,-1.7157157157157157,0.006648090450768184,,-1.7157157157157157,0.006607316776504634,,-1.7157157157157157,0.0022135886766431645
,,-1.7117117117117118,0.0036594193219581434,,-1.7117117117117118,-0.006246981360824629,,-1.7117117117117118,-0.00548951940405168,,-1.7117117117117118,-0.004415294782682818,,-1.7117117117117118,-0.003942105968966696,,-1.7117117117117118,0.006632575653916916,,-1.7117117117117118,0.006591897134085721,,-1.7117117117117118,0.002208422775414126
,,-1.7077077077077076,0.0036508592767605804,,-1.7077077077077076,-0.0062323685389279624,,-1.7077077077077076,-0.005476678422989571,,-1.7077077077077076,-0.004404966607752565,,-1.7077077077077076,-0.003932884668454493,,-1.7077077077077076,0.006617060857065648,,-1.7077077077077076,0.006576477491666806,,-1.7077077077077076,0.002203256874185087
,,-1.7037037037037037,0.0036422992315630173,,-1.7037037037037037,-0.006217755717031297,,-1.7037037037037037,-0.005463837441927462,,-1.7037037037037037,-0.004394638432822313,,-1.7037037037037037,-0.00392366336794229,,-1.7037037037037037,0.006601546060214381,,-1.7037037037037037,0.006561057849247893,,-1.7037037037037037,0.002198090972956048
,,-1.6996996996996998,0.0036337391863654547,,-1.6996996996996998,-0.006203142895134632,,-1.6996996996996998,-0.0054509964608653524,,-1.6996996996996998,-0.004384310257892062,,-1.6996996996996998,-0.003914442067430088,,-1.6996996996996998,0.0065860312633631134,,-1.6996996996996998,0.00654563820682898,,-1.6996996996996998,0.0021929250717270094
,,-1.6956956956956957,0.0036251791411678917,,-1.6956956956956957,-0.006188530073237965,,-1.6956956956956957,-0.005438155479803243,,-1.6956956956956957,-0.004373982082961809,,-1.6956956956956957,-0.003905220766917885,,-1.6956956956956957,0.006570516466511845,,-1.6956956956956957,0.006530218564410065,,-1.6956956956956957,0.00218775917049797
,,-1.6916916916916918,0.003616619095970329,,-1.6916916916916918,-0.0061739172513413,,-1.6916916916916918,-0.005425314498741134,,-1.6916916916916918,-0.0043636539080315565,,-1.6916916916916918,-0.0038959994664056826,,-1.6916916916916918,0.006555001669660578,,-1.6916916916916918,0.006514798921991151,,-1.6916916916916918,0.0021825932692689314
,,-1.6876876876876876,0.0036080590507727656,,-1.6876876876876876,-0.0061593044294446335,,-1.6876876876876876,-0.005412473517679025,,-1.6876876876876876,-0.004353325733101304,,-1.6876876876876876,-0.003886778165893479,,-1.6876876876876876,0.00653948687280931,,-1.6876876876876876,0.0064993792795722365,,-1.6876876876876876,0.0021774273680398924
,,-1.6836836836836837,0.003599499005575203,,-1.6836836836836837,-0.006144691607547968,,-1.6836836836836837,-0.0053996325366169155,,-1.6836836836836837,-0.004342997558171052,,-1.6836836836836837,-0.0038775568653812765,,-1.6836836836836837,0.006523972075958042,,-1.6836836836836837,0.006483959637153323,,-1.6836836836836837,0.0021722614668108534
,,-1.6796796796796798,0.0035909389603776404,,-1.6796796796796798,-0.006130078785651303,,-1.6796796796796798,-0.005386791555554807,,-1.6796796796796798,-0.0043326693832408,,-1.6796796796796798,-0.003868335564869074,,-1.6796796796796798,0.0065084572791067755,,-1.6796796796796798,0.006468539994734409,,-1.6796796796796798,0.002167095565581815
,,-1.6756756756756757,0.003582378915180077,,-1.6756756756756757,-0.0061154659637546365,,-1.6756756756756757,-0.005373950574492697,,-1.6756756756756757,-0.004322341208310548,,-1.6756756756756757,-0.003859114264356871,,-1.6756756756756757,0.006492942482255507,,-1.6756756756756757,0.006453120352315495,,-1.6756756756756757,0.002161929664352776
,,-1.6716716716716717,0.0035738188699825143,,-1.6716716716716717,-0.006100853141857971,,-1.6716716716716717,-0.005361109593430589,,-1.6716716716716717,-0.004312013033380296,,-1.6716716716716717,-0.0038498929638446683,,-1.6716716716716717,0.0064774276854042395,,-1.6716716716716717,0.006437700709896581,,-1.6716716716716717,0.002156763763123737
,,-1.6676676676676676,0.0035652588247849512,,-1.6676676676676676,-0.0060862403199613046,,-1.6676676676676676,-0.005348268612368479,,-1.6676676676676676,-0.004301684858450043,,-1.6676676676676676,-0.0038406716633324653,,-1.6676676676676676,0.006461912888552972,,-1.6676676676676676,0.006422281067477667,,-1.6676676676676676,0.002151597861894698
,,-1.6636636636636637,0.0035566987795873886,,-1.6636636636636637,-0.0060716274980646395,,-1.6636636636636637,-0.00533542763130637,,-1.6636636636636637,-0.004291356683519792,,-1.6636636636636637,-0.0038314503628202627,,-1.6636636636636637,0.006446398091701704,,-1.6636636636636637,0.006406861425058754,,-1.6636636636636637,0.0021464319606656593
,,-1.6596596596596598,0.0035481387343898256,,-1.6596596596596598,-0.006057014676167974,,-1.6596596596596598,-0.005322586650244261,,-1.6596596596596598,-0.0042810285085895395,,-1.6596596596596598,-0.00382222906230806,,-1.6596596596596598,0.0064308832948504376,,-1.6596596596596598,0.0063914417826398395,,-1.6596596596596598,0.0021412660594366203
,,-1.6556556556556556,0.0035395786891922625,,-1.6556556556556556,-0.0060424018542713075,,-1.6556556556556556,-0.005309745669182151,,-1.6556556556556556,-0.0042707003336592865,,-1.6556556556556556,-0.003813007761795857,,-1.6556556556556556,0.006415368497999169,,-1.6556556556556556,0.0063760221402209254,,-1.6556556556556556,0.0021361001582075813
,,-1.6516516516516517,0.0035310186439947,,-1.6516516516516517,-0.0060277890323746424,,-1.6516516516516517,-0.0052969046881200426,,-1.6516516516516517,-0.004260372158729034,,-1.6516516516516517,-0.0038037864612836545,,-1.6516516516516517,0.0063998537011479015,,-1.6516516516516517,0.006360602497802011,,-1.6516516516516517,0.0021309342569785423
,,-1.6476476476476476,0.0035224585987971365,,-1.6476476476476476,-0.006013176210477976,,-1.6476476476476476,-0.0052840637070579325,,-1.6476476476476476,-0.004250043983798782,,-1.6476476476476476,-0.0037945651607714515,,-1.6476476476476476,0.006384338904296634,,-1.6476476476476476,0.006345182855383097,,-1.6476476476476476,0.0021257683557495033
,,-1.6436436436436437,0.003513898553599574,,-1.6436436436436437,-0.0059985633885813105,,-1.6436436436436437,-0.005271222725995824,,-1.6436436436436437,-0.00423971580886853,,-1.6436436436436437,-0.003785343860259249,,-1.6436436436436437,0.006368824107445366,,-1.6436436436436437,0.006329763212964183,,-1.6436436436436437,0.0021206024545204647
,,-1.6396396396396398,0.0035053385084020112,,-1.6396396396396398,-0.0059839505666846446,,-1.6396396396396398,-0.005258381744933715,,-1.6396396396396398,-0.004229387633938278,,-1.6396396396396398,-0.0037761225597470463,,-1.6396396396396398,0.006353309310594099,,-1.6396396396396398,0.00631434357054527,,-1.6396396396396398,0.0021154365532914257
,,-1.6356356356356356,0.003496778463204448,,-1.6356356356356356,-0.005969337744787979,,-1.6356356356356356,-0.005245540763871606,,-1.6356356356356356,-0.004219059459008026,,-1.6356356356356356,-0.0037669012592348432,,-1.6356356356356356,0.006337794513742831,,-1.6356356356356356,0.006298923928126355,,-1.6356356356356356,0.0021102706520623868
,,-1.6316316316316315,0.0034882184180068847,,-1.6316316316316315,-0.005954724922891313,,-1.6316316316316315,-0.0052326997828094956,,-1.6316316316316315,-0.004208731284077773,,-1.6316316316316315,-0.00375767995872264,,-1.6316316316316315,0.006322279716891563,,-1.6316316316316315,0.006283504285707441,,-1.6316316316316315,0.0021051047508333478
,,-1.6276276276276276,0.003479658372809322,,-1.6276276276276276,-0.005940112100994647,,-1.6276276276276276,-0.005219858801747387,,-1.6276276276276276,-0.004198403109147522,,-1.6276276276276276,-0.003748458658210437,,-1.6276276276276276,0.006306764920040295,,-1.6276276276276276,0.006268084643288528,,-1.6276276276276276,0.002099938849604309
,,-1.6236236236236237,0.0034710983276117595,,-1.6236236236236237,-0.005925499279097982,,-1.6236236236236237,-0.005207017820685278,,-1.6236236236236237,-0.0041880749342172695,,-1.6236236236236237,-0.0037392373576982346,,-1.6236236236236237,0.006291250123189028,,-1.6236236236236237,0.0062526650008696135,,-1.6236236236236237,0.00209477294837527
,,-1.6196196196196198,0.003462538282414197,,-1.6196196196196198,-0.005910886457201316,,-1.6196196196196198,-0.005194176839623169,,-1.6196196196196198,-0.004177746759287017,,-1.6196196196196198,-0.003730016057186032,,-1.6196196196196198,0.006275735326337761,,-1.6196196196196198,0.0062372453584507,,-1.6196196196196198,0.0020896070471462316
,,-1.6156156156156156,0.0034539782372166334,,-1.6156156156156156,-0.00589627363530465,,-1.6156156156156156,-0.0051813358585610595,,-1.6156156156156156,-0.004167418584356764,,-1.6156156156156156,-0.003720794756673829,,-1.6156156156156156,0.006260220529486492,,-1.6156156156156156,0.006221825716031785,,-1.6156156156156156,0.002084441145917192
,,-1.6116116116116115,0.0034454181920190704,,-1.6116116116116115,-0.005881660813407984,,-1.6116116116116115,-0.00516849487749895,,-1.6116116116116115,-0.004157090409426512,,-1.6116116116116115,-0.003711573456161626,,-1.6116116116116115,0.006244705732635225,,-1.6116116116116115,0.006206406073612871,,-1.6116116116116115,0.002079275244688153
,,-1.6076076076076076,0.0034368581468215077,,-1.6076076076076076,-0.005867047991511318,,-1.6076076076076076,-0.005155653896436841,,-1.6076076076076076,-0.00414676223449626,,-1.6076076076076076,-0.0037023521556494234,,-1.6076076076076076,0.006229190935783957,,-1.6076076076076076,0.006190986431193957,,-1.6076076076076076,0.0020741093434591146
,,-1.6036036036036037,0.0034282981016239447,,-1.6036036036036037,-0.005852435169614653,,-1.6036036036036037,-0.005142812915374732,,-1.6036036036036037,-0.004136434059566008,,-1.6036036036036037,-0.0036931308551372208,,-1.6036036036036037,0.00621367613893269,,-1.6036036036036037,0.006175566788775044,,-1.6036036036036037,0.0020689434422300756
,,-1.5995995995995997,0.003419738056426382,,-1.5995995995995997,-0.005837822347717987,,-1.5995995995995997,-0.0051299719343126235,,-1.5995995995995997,-0.004126105884635757,,-1.5995995995995997,-0.003683909554625018,,-1.5995995995995997,0.006198161342081423,,-1.5995995995995997,0.00616014714635613,,-1.5995995995995997,0.002063777541001037
,,-1.5955955955955956,0.003411178011228819,,-1.5955955955955956,-0.005823209525821321,,-1.5955955955955956,-0.005117130953250513,,-1.5955955955955956,-0.004115777709705504,,-1.5955955955955956,-0.003674688254112815,,-1.5955955955955956,0.006182646545230154,,-1.5955955955955956,0.006144727503937216,,-1.5955955955955956,0.002058611639771998
,,-1.5915915915915915,0.0034026179660312556,,-1.5915915915915915,-0.005808596703924655,,-1.5915915915915915,-0.005104289972188404,,-1.5915915915915915,-0.004105449534775252,,-1.5915915915915915,-0.003665466953600612,,-1.5915915915915915,0.006167131748378886,,-1.5915915915915915,0.006129307861518302,,-1.5915915915915915,0.002053445738542959
,,-1.5875875875875876,0.003394057920833693,,-1.5875875875875876,-0.005793983882027989,,-1.5875875875875876,-0.005091448991126295,,-1.5875875875875876,-0.0040951213598449995,,-1.5875875875875876,-0.0036562456530884095,,-1.5875875875875876,0.006151616951527619,,-1.5875875875875876,0.0061138882190993876,,-1.5875875875875876,0.00204827983731392
,,-1.5835835835835836,0.0033854978756361303,,-1.5835835835835836,-0.005779371060131324,,-1.5835835835835836,-0.005078608010064186,,-1.5835835835835836,-0.004084793184914747,,-1.5835835835835836,-0.003647024352576207,,-1.5835835835835836,0.006136102154676352,,-1.5835835835835836,0.006098468576680474,,-1.5835835835835836,0.0020431139360848815
,,-1.5795795795795795,0.0033769378304385673,,-1.5795795795795795,-0.005764758238234657,,-1.5795795795795795,-0.0050657670290020764,,-1.5795795795795795,-0.004074465009984494,,-1.5795795795795795,-0.0036378030520640035,,-1.5795795795795795,0.006120587357825083,,-1.5795795795795795,0.006083048934261559,,-1.5795795795795795,0.002037948034855842
,,-1.5755755755755756,0.0033683777852410043,,-1.5755755755755756,-0.005750145416337992,,-1.5755755755755756,-0.005052926047939967,,-1.5755755755755756,-0.004064136835054243,,-1.5755755755755756,-0.003628581751551801,,-1.5755755755755756,0.0061050725609738165,,-1.5755755755755756,0.006067629291842646,,-1.5755755755755756,0.0020327821336268035
,,-1.5715715715715715,0.003359817740043441,,-1.5715715715715715,-0.005735532594441326,,-1.5715715715715715,-0.005040085066877858,,-1.5715715715715715,-0.00405380866012399,,-1.5715715715715715,-0.003619360451039598,,-1.5715715715715715,0.006089557764122548,,-1.5715715715715715,0.006052209649423731,,-1.5715715715715715,0.0020276162323977645
,,-1.5675675675675675,0.0033512576948458786,,-1.5675675675675675,-0.00572091977254466,,-1.5675675675675675,-0.005027244085815749,,-1.5675675675675675,-0.004043480485193738,,-1.5675675675675675,-0.0036101391505273953,,-1.5675675675675675,0.006074042967271281,,-1.5675675675675675,0.006036790007004818,,-1.5675675675675675,0.0020224503311687255
,,-1.5635635635635636,0.003342697649648316,,-1.5635635635635636,-0.005706306950647995,,-1.5635635635635636,-0.00501440310475364,,-1.5635635635635636,-0.004033152310263486,,-1.5635635635635636,-0.0036009178500151927,,-1.5635635635635636,0.006058528170420014,,-1.5635635635635636,0.006021370364585904,,-1.5635635635635636,0.002017284429939687
,,-1.5595595595595595,0.0033341376044507525,,-1.5595595595595595,-0.005691694128751328,,-1.5595595595595595,-0.00500156212369153,,-1.5595595595595595,-0.004022824135333234,,-1.5595595595595595,-0.0035916965495029897,,-1.5595595595595595,0.006043013373568745,,-1.5595595595595595,0.00600595072216699,,-1.5595595595595595,0.002012118528710648
,,-1.5555555555555556,0.00332557755925319,,-1.5555555555555556,-0.005677081306854663,,-1.5555555555555556,-0.004988721142629422,,-1.5555555555555556,-0.004012495960402982,,-1.5555555555555556,-0.003582475248990787,,-1.5555555555555556,0.0060274985767174785,,-1.5555555555555556,0.0059905310797480765,,-1.5555555555555556,0.002006952627481609
,,-1.5515515515515514,0.003317017514055627,,-1.5515515515515514,-0.005662468484957997,,-1.5515515515515514,-0.004975880161567312,,-1.5515515515515514,-0.0040021677854727294,,-1.5515515515515514,-0.003573253948478584,,-1.5515515515515514,0.00601198377986621,,-1.5515515515515514,0.0059751114373291616,,-1.5515515515515514,0.00200178672625257
,,-1.5475475475475475,0.003308457468858064,,-1.5475475475475475,-0.005647855663061331,,-1.5475475475475475,-0.0049630391805052035,,-1.5475475475475475,-0.003991839610542477,,-1.5475475475475475,-0.0035640326479663815,,-1.5475475475475475,0.0059964689830149425,,-1.5475475475475475,0.005959691794910248,,-1.5475475475475475,0.0019966208250235314
,,-1.5435435435435436,0.003299897423660501,,-1.5435435435435436,-0.005633242841164666,,-1.5435435435435436,-0.004950198199443094,,-1.5435435435435436,-0.003981511435612225,,-1.5435435435435436,-0.003554811347454179,,-1.5435435435435436,0.005980954186163676,,-1.5435435435435436,0.005944272152491334,,-1.5435435435435436,0.0019914549237944924
,,-1.5395395395395395,0.003291337378462938,,-1.5395395395395395,-0.005618630019267999,,-1.5395395395395395,-0.004937357218380985,,-1.5395395395395395,-0.003971183260681973,,-1.5395395395395395,-0.003545590046941976,,-1.5395395395395395,0.005965439389312407,,-1.5395395395395395,0.00592885251007242,,-1.5395395395395395,0.0019862890225654534
,,-1.5355355355355356,0.0032827773332653755,,-1.5355355355355356,-0.005604017197371334,,-1.5355355355355356,-0.004924516237318876,,-1.5355355355355356,-0.003960855085751721,,-1.5355355355355356,-0.0035363687464297733,,-1.5355355355355356,0.00594992459246114,,-1.5355355355355356,0.005913432867653506,,-1.5355355355355356,0.0019811231213364144
,,-1.5315315315315314,0.003274217288067812,,-1.5315315315315314,-0.005589404375474668,,-1.5315315315315314,-0.004911675256256766,,-1.5315315315315314,-0.003950526910821468,,-1.5315315315315314,-0.0035271474459175702,,-1.5315315315315314,0.005934409795609872,,-1.5315315315315314,0.005898013225234592,,-1.5315315315315314,0.0019759572201073754
,,-1.5275275275275275,0.0032656572428702495,,-1.5275275275275275,-0.005574791553578002,,-1.5275275275275275,-0.004898834275194657,,-1.5275275275275275,-0.003940198735891216,,-1.5275275275275275,-0.0035179261454053676,,-1.5275275275275275,0.0059188949987586045,,-1.5275275275275275,0.005882593582815678,,-1.5275275275275275,0.001970791318878337
,,-1.5235235235235236,0.003257097197672687,,-1.5235235235235236,-0.005560178731681337,,-1.5235235235235236,-0.004885993294132548,,-1.5235235235235236,-0.0039298705609609645,,-1.5235235235235236,-0.003508704844893165,,-1.5235235235235236,0.005903380201907337,,-1.5235235235235236,0.005867173940396765,,-1.5235235235235236,0.001965625417649298
,,-1.5195195195195195,0.0032485371524751234,,-1.5195195195195195,-0.00554556590978467,,-1.5195195195195195,-0.004873152313070439,,-1.5195195195195195,-0.0039195423860307116,,-1.5195195195195195,-0.0034994835443809616,,-1.5195195195195195,0.005887865405056069,,-1.5195195195195195,0.0058517542979778505,,-1.5195195195195195,0.001960459516420259
,,-1.5155155155155156,0.0032399771072775608,,-1.5155155155155156,-0.005530953087888005,,-1.5155155155155156,-0.00486031133200833,,-1.5155155155155156,-0.003909214211100459,,-1.5155155155155156,-0.003490262243868759,,-1.5155155155155156,0.005872350608204802,,-1.5155155155155156,0.0058363346555589364,,-1.5155155155155156,0.0019552936151912203
,,-1.5115115115115114,0.0032314170620799977,,-1.5115115115115114,-0.005516340265991339,,-1.5115115115115114,-0.00484747035094622,,-1.5115115115115114,-0.0038988860361702073,,-1.5115115115115114,-0.003481040943356556,,-1.5115115115115114,0.005856835811353533,,-1.5115115115115114,0.005820915013140022,,-1.5115115115115114,0.0019501277139621811
,,-1.5075075075075075,0.003222857016882435,,-1.5075075075075075,-0.005501727444094673,,-1.5075075075075075,-0.004834629369884111,,-1.5075075075075075,-0.003888557861239955,,-1.5075075075075075,-0.0034718196428443534,,-1.5075075075075075,0.005841321014502267,,-1.5075075075075075,0.005805495370721108,,-1.5075075075075075,0.0019449618127331423
,,-1.5035035035035036,0.003214296971684872,,-1.5035035035035036,-0.005487114622198008,,-1.5035035035035036,-0.004821788388822002,,-1.5035035035035036,-0.003878229686309703,,-1.5035035035035036,-0.003462598342332151,,-1.5035035035035036,0.005825806217650999,,-1.5035035035035036,0.005790075728302195,,-1.5035035035035036,0.0019397959115041036
,,-1.4994994994994995,0.003205736926487309,,-1.4994994994994995,-0.005472501800301341,,-1.4994994994994995,-0.004808947407759893,,-1.4994994994994995,-0.0038679015113794505,,-1.4994994994994995,-0.0034533770418199478,,-1.4994994994994995,0.0058102914207997305,,-1.4994994994994995,0.00577465608588328,,-1.4994994994994995,0.0019346300102750646
,,-1.4954954954954955,0.0031971768812897464,,-1.4954954954954955,-0.005457888978404676,,-1.4954954954954955,-0.0047961064266977835,,-1.4954954954954955,-0.003857573336449199,,-1.4954954954954955,-0.003444155741307745,,-1.4954954954954955,0.005794776623948464,,-1.4954954954954955,0.005759236443464367,,-1.4954954954954955,0.0019294641090460258
,,-1.4914914914914914,0.003188616836092183,,-1.4914914914914914,-0.00544327615650801,,-1.4914914914914914,-0.004783265445635674,,-1.4914914914914914,-0.0038472451615189462,,-1.4914914914914914,-0.003434934440795542,,-1.4914914914914914,0.005779261827097195,,-1.4914914914914914,0.005743816801045452,,-1.4914914914914914,0.0019242982078169868
,,-1.4874874874874875,0.0031800567908946203,,-1.4874874874874875,-0.005428663334611344,,-1.4874874874874875,-0.004770424464573565,,-1.4874874874874875,-0.003836916986588694,,-1.4874874874874875,-0.0034257131402833396,,-1.4874874874874875,0.005763747030245928,,-1.4874874874874875,0.005728397158626539,,-1.4874874874874875,0.001919132306587948
,,-1.4834834834834836,0.0031714967456970577,,-1.4834834834834836,-0.005414050512714679,,-1.4834834834834836,-0.004757583483511457,,-1.4834834834834836,-0.0038265888116584424,,-1.4834834834834836,-0.003416491839771137,,-1.4834834834834836,0.005748232233394661,,-1.4834834834834836,0.005712977516207625,,-1.4834834834834836,0.0019139664053589092
,,-1.4794794794794794,0.0031629367004994947,,-1.4794794794794794,-0.005399437690818012,,-1.4794794794794794,-0.004744742502449347,,-1.4794794794794794,-0.00381626063672819,,-1.4794794794794794,-0.003407270539258934,,-1.4794794794794794,0.005732717436543393,,-1.4794794794794794,0.0056975578737887105,,-1.4794794794794794,0.00190880050412987
,,-1.4754754754754755,0.0031543766553019316,,-1.4754754754754755,-0.005384824868921347,,-1.4754754754754755,-0.004731901521387238,,-1.4754754754754755,-0.0038059324617979377,,-1.4754754754754755,-0.0033980492387467314,,-1.4754754754754755,0.005717202639692126,,-1.4754754754754755,0.005682138231369797,,-1.4754754754754755,0.0019036346029008312
,,-1.4714714714714714,0.0031458166101043686,,-1.4714714714714714,-0.005370212047024681,,-1.4714714714714714,-0.004719060540325128,,-1.4714714714714714,-0.003795604286867685,,-1.4714714714714714,-0.0033888279382345283,,-1.4714714714714714,0.005701687842840857,,-1.4714714714714714,0.005666718588950882,,-1.4714714714714714,0.0018984687016717922
,,-1.4674674674674675,0.003137256564906806,,-1.4674674674674675,-0.005355599225128015,,-1.4674674674674675,-0.00470621955926302,,-1.4674674674674675,-0.003785276111937433,,-1.4674674674674675,-0.0033796066377223257,,-1.4674674674674675,0.00568617304598959,,-1.4674674674674675,0.005651298946531969,,-1.4674674674674675,0.0018933028004427534
,,-1.4634634634634636,0.0031286965197092433,,-1.4634634634634636,-0.00534098640323135,,-1.4634634634634636,-0.0046933785782009105,,-1.4634634634634636,-0.0037749479370071813,,-1.4634634634634636,-0.003370385337210123,,-1.4634634634634636,0.005670658249138323,,-1.4634634634634636,0.005635879304113055,,-1.4634634634634636,0.0018881368992137147
,,-1.4594594594594594,0.00312013647451168,,-1.4594594594594594,-0.005326373581334683,,-1.4594594594594594,-0.0046805375971388005,,-1.4594594594594594,-0.0037646197620769288,,-1.4594594594594594,-0.0033611640366979197,,-1.4594594594594594,0.005655143452287055,,-1.4594594594594594,0.005620459661694141,,-1.4594594594594594,0.0018829709979846757
,,-1.4554554554554555,0.0031115764293141173,,-1.4554554554554555,-0.005311760759438018,,-1.4554554554554555,-0.004667696616076692,,-1.4554554554554555,-0.0037542915871466766,,-1.4554554554554555,-0.003351942736185717,,-1.4554554554554555,0.005639628655435787,,-1.4554554554554555,0.005605040019275227,,-1.4554554554554555,0.0018778050967556369
,,-1.4514514514514514,0.003103016384116554,,-1.4514514514514514,-0.005297147937541351,,-1.4514514514514514,-0.004654855635014582,,-1.4514514514514514,-0.003743963412216424,,-1.4514514514514514,-0.003342721435673514,,-1.4514514514514514,0.0056241138585845195,,-1.4514514514514514,0.005589620376856313,,-1.4514514514514514,0.0018726391955265977
,,-1.4474474474474475,0.003094456338918991,,-1.4474474474474475,-0.005282535115644686,,-1.4474474474474475,-0.004642014653952474,,-1.4474474474474475,-0.0037336352372861724,,-1.4474474474474475,-0.0033335001351613115,,-1.4474474474474475,0.005608599061733252,,-1.4474474474474475,0.005574200734437399,,-1.4474474474474475,0.0018674732942975591
,,-1.4434434434434436,0.0030858962937214286,,-1.4434434434434436,-0.005267922293748021,,-1.4434434434434436,-0.004629173672890364,,-1.4434434434434436,-0.0037233070623559203,,-1.4434434434434436,-0.003324278834649109,,-1.4434434434434436,0.005593084264881984,,-1.4434434434434436,0.005558781092018485,,-1.4434434434434436,0.0018623073930685203
,,-1.4394394394394394,0.0030773362485238655,,-1.4394394394394394,-0.005253309471851354,,-1.4394394394394394,-0.004616332691828255,,-1.4394394394394394,-0.0037129788874256677,,-1.4394394394394394,-0.003315057534136906,,-1.4394394394394394,0.005577569468030717,,-1.4394394394394394,0.005543361449599571,,-1.4394394394394394,0.0018571414918394811
,,-1.4354354354354353,0.0030687762033263025,,-1.4354354354354353,-0.005238696649954688,,-1.4354354354354353,-0.004603491710766145,,-1.4354354354354353,-0.003702650712495415,,-1.4354354354354353,-0.003305836233624703,,-1.4354354354354353,0.005562054671179448,,-1.4354354354354353,0.005527941807180656,,-1.4354354354354353,0.0018519755906104421
,,-1.4314314314314314,0.0030602161581287394,,-1.4314314314314314,-0.005224083828058022,,-1.4314314314314314,-0.004590650729704037,,-1.4314314314314314,-0.003692322537565163,,-1.4314314314314314,-0.0032966149331125003,,-1.4314314314314314,0.005546539874328181,,-1.4314314314314314,0.005512522164761743,,-1.4314314314314314,0.0018468096893814033
,,-1.4274274274274275,0.003051656112931177,,-1.4274274274274275,-0.005209471006161357,,-1.4274274274274275,-0.0045778097486419275,,-1.4274274274274275,-0.0036819943626349113,,-1.4274274274274275,-0.0032873936326002977,,-1.4274274274274275,0.005531025077476914,,-1.4274274274274275,0.005497102522342829,,-1.4274274274274275,0.0018416437881523646
,,-1.4234234234234235,0.003043096067733614,,-1.4234234234234235,-0.005194858184264692,,-1.4234234234234235,-0.004564968767579818,,-1.4234234234234235,-0.003671666187704659,,-1.4234234234234235,-0.003278172332088095,,-1.4234234234234235,0.005515510280625646,,-1.4234234234234235,0.005481682879923916,,-1.4234234234234235,0.0018364778869233258
,,-1.4194194194194194,0.0030345360225360507,,-1.4194194194194194,-0.005180245362368025,,-1.4194194194194194,-0.004552127786517709,,-1.4194194194194194,-0.0036613380127744066,,-1.4194194194194194,-0.003268951031575892,,-1.4194194194194194,0.005499995483774378,,-1.4194194194194194,0.005466263237505001,,-1.4194194194194194,0.0018313119856942868
,,-1.4154154154154153,0.0030259759773384877,,-1.4154154154154153,-0.005165632540471359,,-1.4154154154154153,-0.004539286805455599,,-1.4154154154154153,-0.003651009837844154,,-1.4154154154154153,-0.003259729731063689,,-1.4154154154154153,0.00548448068692311,,-1.4154154154154153,0.005450843595086087,,-1.4154154154154153,0.0018261460844652476
,,-1.4114114114114114,0.003017415932140925,,-1.4114114114114114,-0.005151019718574693,,-1.4114114114114114,-0.004526445824393491,,-1.4114114114114114,-0.003640681662913902,,-1.4114114114114114,-0.0032505084305514864,,-1.4114114114114114,0.005468965890071843,,-1.4114114114114114,0.0054354239526671734,,-1.4114114114114114,0.0018209801832362088
,,-1.4074074074074074,0.0030088558869433625,,-1.4074074074074074,-0.005136406896678028,,-1.4074074074074074,-0.004513604843331381,,-1.4074074074074074,-0.0036303534879836502,,-1.4074074074074074,-0.003241287130039284,,-1.4074074074074074,0.005453451093220575,,-1.4074074074074074,0.005420004310248259,,-1.4074074074074074,0.00181581428200717
,,-1.4034034034034035,0.0030002958417457994,,-1.4034034034034035,-0.005121794074781363,,-1.4034034034034035,-0.004500763862269273,,-1.4034034034034035,-0.003620025313053398,,-1.4034034034034035,-0.0032320658295270813,,-1.4034034034034035,0.005437936296369308,,-1.4034034034034035,0.005404584667829346,,-1.4034034034034035,0.0018106483807781315
,,-1.3993993993993994,0.0029917357965482364,,-1.3993993993993994,-0.005107181252884696,,-1.3993993993993994,-0.004487922881207163,,-1.3993993993993994,-0.0036096971381231456,,-1.3993993993993994,-0.003222844529014878,,-1.3993993993993994,0.00542242149951804,,-1.3993993993993994,0.005389165025410431,,-1.3993993993993994,0.0018054824795490922
,,-1.3953953953953953,0.0029831757513506733,,-1.3953953953953953,-0.00509256843098803,,-1.3953953953953953,-0.004475081900145054,,-1.3953953953953953,-0.003599368963192893,,-1.3953953953953953,-0.0032136232285026748,,-1.3953953953953953,0.0054069067026667715,,-1.3953953953953953,0.005373745382991517,,-1.3953953953953953,0.0018003165783200532
,,-1.3913913913913913,0.0029746157061531107,,-1.3913913913913913,-0.0050779556090913645,,-1.3913913913913913,-0.004462240919082944,,-1.3913913913913913,-0.0035890407882626413,,-1.3913913913913913,-0.003204401927990472,,-1.3913913913913913,0.005391391905815505,,-1.3913913913913913,0.005358325740572603,,-1.3913913913913913,0.0017951506770910145
,,-1.3873873873873874,0.0029660556609555477,,-1.3873873873873874,-0.005063342787194699,,-1.3873873873873874,-0.004449399938020835,,-1.3873873873873874,-0.003578712613332389,,-1.3873873873873874,-0.0031951806274782696,,-1.3873873873873874,0.005375877108964237,,-1.3873873873873874,0.00534290609815369,,-1.3873873873873874,0.0017899847758619757
,,-1.3833833833833835,0.002957495615757985,,-1.3833833833833835,-0.005048729965298034,,-1.3833833833833835,-0.004436558956958727,,-1.3833833833833835,-0.003568384438402137,,-1.3833833833833835,-0.003185959326966067,,-1.3833833833833835,0.00536036231211297,,-1.3833833833833835,0.005327486455734776,,-1.3833833833833835,0.001784818874632937
,,-1.3793793793793794,0.002948935570560422,,-1.3793793793793794,-0.0050341171434013674,,-1.3793793793793794,-0.004423717975896617,,-1.3793793793793794,-0.0035580562634718845,,-1.3793793793793794,-0.003176738026453864,,-1.3793793793793794,0.005344847515261702,,-1.3793793793793794,0.0053120668133158615,,-1.3793793793793794,0.001779652973403898
,,-1.3753753753753752,0.0029403755253628585,,-1.3753753753753752,-0.0050195043215047015,,-1.3753753753753752,-0.0044108769948345075,,-1.3753753753753752,-0.003547728088541632,,-1.3753753753753752,-0.003167516725941661,,-1.3753753753753752,0.0053293327184104336,,-1.3753753753753752,0.0052966471708969474,,-1.3753753753753752,0.0017744870721748587
,,-1.3713713713713713,0.002931815480165296,,-1.3713713713713713,-0.0050048914996080355,,-1.3713713713713713,-0.004398036013772398,,-1.3713713713713713,-0.0035373999136113802,,-1.3713713713713713,-0.0031582954254294584,,-1.3713713713713713,0.005313817921559167,,-1.3713713713713713,0.005281227528478033,,-1.3713713713713713,0.00176932117094582
,,-1.3673673673673674,0.0029232554349677333,,-1.3673673673673674,-0.00499027867771137,,-1.3673673673673674,-0.00438519503271029,,-1.3673673673673674,-0.003527071738681128,,-1.3673673673673674,-0.0031490741249172558,,-1.3673673673673674,0.005298303124707899,,-1.3673673673673674,0.00526580788605912,,-1.3673673673673674,0.0017641552697167811
,,-1.3633633633633635,0.0029146953897701707,,-1.3633633633633635,-0.0049756658558147045,,-1.3633633633633635,-0.004372354051648181,,-1.3633633633633635,-0.003516743563750876,,-1.3633633633633635,-0.003139852824405053,,-1.3633633633633635,0.005282788327856632,,-1.3633633633633635,0.005250388243640206,,-1.3633633633633635,0.0017589893684877424
,,-1.3593593593593594,0.0029061353445726072,,-1.3593593593593594,-0.0049610530339180385,,-1.3593593593593594,-0.0043595130705860715,,-1.3593593593593594,-0.003506415388820624,,-1.3593593593593594,-0.00313063152389285,,-1.3593593593593594,0.005267273531005364,,-1.3593593593593594,0.005234968601221292,,-1.3593593593593594,0.0017538234672587034
,,-1.3553553553553552,0.002897575299375044,,-1.3553553553553552,-0.0049464402120213725,,-1.3553553553553552,-0.004346672089523961,,-1.3553553553553552,-0.0034960872138903713,,-1.3553553553553552,-0.0031214102233806467,,-1.3553553553553552,0.005251758734154096,,-1.3553553553553552,0.005219548958802377,,-1.3553553553553552,0.0017486575660296644
,,-1.3513513513513513,0.0028890152541774816,,-1.3513513513513513,-0.004931827390124707,,-1.3513513513513513,-0.004333831108461853,,-1.3513513513513513,-0.003485759038960119,,-1.3513513513513513,-0.003112188922868444,,-1.3513513513513513,0.005236243937302828,,-1.3513513513513513,0.005204129316383464,,-1.3513513513513513,0.0017434916648006256
,,-1.3473473473473474,0.002880455208979919,,-1.3473473473473474,-0.0049172145682280415,,-1.3473473473473474,-0.004320990127399744,,-1.3473473473473474,-0.003475430864029867,,-1.3473473473473474,-0.0031029676223562415,,-1.3473473473473474,0.005220729140451561,,-1.3473473473473474,0.00518870967396455,,-1.3473473473473474,0.0017383257635715868
,,-1.3433433433433435,0.002871895163782356,,-1.3433433433433435,-0.0049026017463313755,,-1.3433433433433435,-0.0043081491463376346,,-1.3433433433433435,-0.0034651026890996153,,-1.3433433433433435,-0.003093746321844039,,-1.3433433433433435,0.005205214343600294,,-1.3433433433433435,0.005173290031545636,,-1.3433433433433435,0.001733159862342548
,,-1.3393393393393394,0.002863335118584793,,-1.3393393393393394,-0.0048879889244347096,,-1.3393393393393394,-0.004295308165275525,,-1.3393393393393394,-0.0034547745141693628,,-1.3393393393393394,-0.003084525021331836,,-1.3393393393393394,0.005189699546749025,,-1.3393393393393394,0.005157870389126722,,-1.3393393393393394,0.001727993961113509
,,-1.3353353353353352,0.00285477507338723,,-1.3353353353353352,-0.004873376102538044,,-1.3353353353353352,-0.004282467184213415,,-1.3353353353353352,-0.00344444633923911,,-1.3353353353353352,-0.003075303720819633,,-1.3353353353353352,0.005174184749897758,,-1.3353353353353352,0.005142450746707807,,-1.3353353353353352,0.0017228280598844698
,,-1.3313313313313313,0.0028462150281896668,,-1.3313313313313313,-0.004858763280641378,,-1.3313313313313313,-0.004269626203151307,,-1.3313313313313313,-0.003434118164308858,,-1.3313313313313313,-0.0030660824203074303,,-1.3313313313313313,0.00515866995304649,,-1.3313313313313313,0.005127031104288894,,-1.3313313313313313,0.001717662158655431
,,-1.3273273273273274,0.002837654982992104,,-1.3273273273273274,-0.0048441504587447125,,-1.3273273273273274,-0.004256785222089198,,-1.3273273273273274,-0.003423789989378606,,-1.3273273273273274,-0.0030568611197952277,,-1.3273273273273274,0.0051431551561952225,,-1.3273273273273274,0.00511161146186998,,-1.3273273273273274,0.0017124962574263923
,,-1.3233233233233235,0.0028290949377945416,,-1.3233233233233235,-0.004829537636848047,,-1.3233233233233235,-0.004243944241027088,,-1.3233233233233235,-0.0034134618144483543,,-1.3233233233233235,-0.003047639819283025,,-1.3233233233233235,0.005127640359343956,,-1.3233233233233235,0.005096191819451067,,-1.3233233233233235,0.0017073303561973535
,,-1.3193193193193193,0.0028205348925969785,,-1.3193193193193193,-0.004814924814951381,,-1.3193193193193193,-0.004231103259964979,,-1.3193193193193193,-0.0034031336395181017,,-1.3193193193193193,-0.003038418518770822,,-1.3193193193193193,0.005112125562492687,,-1.3193193193193193,0.005080772177032152,,-1.3193193193193193,0.0017021644549683145
,,-1.3153153153153152,0.002811974847399415,,-1.3153153153153152,-0.004800311993054715,,-1.3153153153153152,-0.00421826227890287,,-1.3153153153153152,-0.003392805464587849,,-1.3153153153153152,-0.003029197218258619,,-1.3153153153153152,0.005096610765641419,,-1.3153153153153152,0.005065352534613238,,-1.3153153153153152,0.0016969985537392755
,,-1.3113113113113113,0.0028034148022018524,,-1.3113113113113113,-0.004785699171158049,,-1.3113113113113113,-0.004205421297840761,,-1.3113113113113113,-0.003382477289657597,,-1.3113113113113113,-0.0030199759177464165,,-1.3113113113113113,0.005081095968790152,,-1.3113113113113113,0.005049932892194324,,-1.3113113113113113,0.0016918326525102367
,,-1.3073073073073074,0.00279485475700429,,-1.3073073073073074,-0.004771086349261384,,-1.3073073073073074,-0.0041925803167786515,,-1.3073073073073074,-0.0033721491147273453,,-1.3073073073073074,-0.003010754617234214,,-1.3073073073073074,0.0050655811719388846,,-1.3073073073073074,0.00503451324977541,,-1.3073073073073074,0.001686666751281198
,,-1.3033033033033035,0.0027862947118067268,,-1.3033033033033035,-0.004756473527364718,,-1.3033033033033035,-0.004179739335716543,,-1.3033033033033035,-0.003361820939797093,,-1.3033033033033035,-0.0030015333167220113,,-1.3033033033033035,0.005050066375087617,,-1.3033033033033035,0.005019093607356496,,-1.3033033033033035,0.0016815008500521591
,,-1.2992992992992993,0.0027777346666091637,,-1.2992992992992993,-0.004741860705468052,,-1.2992992992992993,-0.004166898354654433,,-1.2992992992992993,-0.0033514927648668406,,-1.2992992992992993,-0.0029923120162098082,,-1.2992992992992993,0.005034551578236349,,-1.2992992992992993,0.005003673964937582,,-1.2992992992992993,0.0016763349488231201
,,-1.2952952952952952,0.0027691746214116007,,-1.2952952952952952,-0.004727247883571386,,-1.2952952952952952,-0.004154057373592324,,-1.2952952952952952,-0.003341164589936588,,-1.2952952952952952,-0.002983090715697605,,-1.2952952952952952,0.005019036781385081,,-1.2952952952952952,0.004988254322518668,,-1.2952952952952952,0.001671169047594081
,,-1.2912912912912913,0.002760614576214038,,-1.2912912912912913,-0.00471263506167472,,-1.2912912912912913,-0.004141216392530215,,-1.2912912912912913,-0.003330836415006336,,-1.2912912912912913,-0.002973869415185402,,-1.2912912912912913,0.005003521984533813,,-1.2912912912912913,0.004972834680099754,,-1.2912912912912913,0.0016660031463650422
,,-1.2872872872872874,0.002752054531016475,,-1.2872872872872874,-0.004698022239778055,,-1.2872872872872874,-0.004128375411468106,,-1.2872872872872874,-0.0033205082400760842,,-1.2872872872872874,-0.0029646481146731996,,-1.2872872872872874,0.004988007187682547,,-1.2872872872872874,0.004957415037680841,,-1.2872872872872874,0.0016608372451360034
,,-1.2832832832832834,0.0027434944858189124,,-1.2832832832832834,-0.004683409417881389,,-1.2832832832832834,-0.004115534430405997,,-1.2832832832832834,-0.003310180065145832,,-1.2832832832832834,-0.002955426814160997,,-1.2832832832832834,0.004972492390831279,,-1.2832832832832834,0.004941995395261927,,-1.2832832832832834,0.0016556713439069646
,,-1.2792792792792793,0.0027349344406213494,,-1.2792792792792793,-0.004668796595984723,,-1.2792792792792793,-0.004102693449343888,,-1.2792792792792793,-0.0032998518902155796,,-1.2792792792792793,-0.002946205513648794,,-1.2792792792792793,0.0049569775939800114,,-1.2792792792792793,0.004926575752843013,,-1.2792792792792793,0.0016505054426779256
,,-1.2752752752752752,0.002726374395423786,,-1.2752752752752752,-0.004654183774088057,,-1.2752752752752752,-0.004089852468281778,,-1.2752752752752752,-0.003289523715285327,,-1.2752752752752752,-0.002936984213136591,,-1.2752752752752752,0.004941462797128743,,-1.2752752752752752,0.004911156110424098,,-1.2752752752752752,0.0016453395414488866
,,-1.2712712712712713,0.0027178143502262233,,-1.2712712712712713,-0.004639570952191391,,-1.2712712712712713,-0.004077011487219668,,-1.2712712712712713,-0.0032791955403550753,,-1.2712712712712713,-0.0029277629126243884,,-1.2712712712712713,0.004925948000277475,,-1.2712712712712713,0.0048957364680051844,,-1.2712712712712713,0.0016401736402198478
,,-1.2672672672672673,0.0027092543050286607,,-1.2672672672672673,-0.004624958130294726,,-1.2672672672672673,-0.00406417050615756,,-1.2672672672672673,-0.003268867365424823,,-1.2672672672672673,-0.0029185416121121858,,-1.2672672672672673,0.004910433203426209,,-1.2672672672672673,0.00488031682558627,,-1.2672672672672673,0.001635007738990809
,,-1.2632632632632632,0.0027006942598310976,,-1.2632632632632632,-0.004610345308398059,,-1.2632632632632632,-0.00405132952509545,,-1.2632632632632632,-0.0032585391904945706,,-1.2632632632632632,-0.0029093203115999828,,-1.2632632632632632,0.00489491840657494,,-1.2632632632632632,0.004864897183167356,,-1.2632632632632632,0.00162984183776177
,,-1.2592592592592593,0.0026921342146335346,,-1.2592592592592593,-0.004595732486501394,,-1.2592592592592593,-0.004038488544033342,,-1.2592592592592593,-0.0032482110155643185,,-1.2592592592592593,-0.00290009901108778,,-1.2592592592592593,0.004879403609723673,,-1.2592592592592593,0.004849477540748443,,-1.2592592592592593,0.0016246759365327313
,,-1.2552552552552552,0.0026835741694359715,,-1.2552552552552552,-0.004581119664604728,,-1.2552552552552552,-0.0040256475629712315,,-1.2552552552552552,-0.003237882840634066,,-1.2552552552552552,-0.002890877710575577,,-1.2552552552552552,0.004863888812872405,,-1.2552552552552552,0.004834057898329528,,-1.2552552552552552,0.001619510035303692
,,-1.2512512512512513,0.002675014124238409,,-1.2512512512512513,-0.004566506842708062,,-1.2512512512512513,-0.004012806581909123,,-1.2512512512512513,-0.0032275546657038142,,-1.2512512512512513,-0.0028816564100633746,,-1.2512512512512513,0.0048483740160211375,,-1.2512512512512513,0.004818638255910615,,-1.2512512512512513,0.0016143441340746533
,,-1.2472472472472473,0.0026664540790408463,,-1.2472472472472473,-0.004551894020811397,,-1.2472472472472473,-0.003999965600847014,,-1.2472472472472473,-0.003217226490773562,,-1.2472472472472473,-0.002872435109551172,,-1.2472472472472473,0.00483285921916987,,-1.2472472472472473,0.004803218613491701,,-1.2472472472472473,0.0016091782328456145
,,-1.2432432432432432,0.002657894033843283,,-1.2432432432432432,-0.00453728119891473,,-1.2432432432432432,-0.003987124619784905,,-1.2432432432432432,-0.0032068983158433095,,-1.2432432432432432,-0.002863213809038969,,-1.2432432432432432,0.004817344422318602,,-1.2432432432432432,0.004787798971072787,,-1.2432432432432432,0.0016040123316165755
,,-1.2392392392392393,0.0026493339886457202,,-1.2392392392392393,-0.004522668377018065,,-1.2392392392392393,-0.0039742836387227955,,-1.2392392392392393,-0.0031965701409130574,,-1.2392392392392393,-0.0028539925085267663,,-1.2392392392392393,0.004801829625467335,,-1.2392392392392393,0.0047723793286538726,,-1.2392392392392393,0.0015988464303875367
,,-1.2352352352352352,0.002640773943448157,,-1.2352352352352352,-0.004508055555121399,,-1.2352352352352352,-0.003961442657660686,,-1.2352352352352352,-0.003186241965982805,,-1.2352352352352352,-0.002844771208014563,,-1.2352352352352352,0.004786314828616066,,-1.2352352352352352,0.0047569596862349585,,-1.2352352352352352,0.0015936805291584977
,,-1.2312312312312312,0.002632213898250594,,-1.2312312312312312,-0.004493442733224733,,-1.2312312312312312,-0.003948601676598577,,-1.2312312312312312,-0.003175913791052553,,-1.2312312312312312,-0.0028355499075023603,,-1.2312312312312312,0.0047708000317647995,,-1.2312312312312312,0.004741540043816044,,-1.2312312312312312,0.001588514627929459
,,-1.2272272272272273,0.0026236538530530315,,-1.2272272272272273,-0.004478829911328068,,-1.2272272272272273,-0.003935760695536468,,-1.2272272272272273,-0.003165585616122301,,-1.2272272272272273,-0.0028263286069901577,,-1.2272272272272273,0.004755285234913532,,-1.2272272272272273,0.004726120401397131,,-1.2272272272272273,0.0015833487267004202
,,-1.2232232232232232,0.0026150938078554685,,-1.2232232232232232,-0.004464217089431401,,-1.2232232232232232,-0.0039229197144743586,,-1.2232232232232232,-0.0031552574411920485,,-1.2232232232232232,-0.0028171073064779547,,-1.2232232232232232,0.0047397704380622635,,-1.2232232232232232,0.004710700758978217,,-1.2232232232232232,0.0015781828254713812
,,-1.2192192192192193,0.002606533762657906,,-1.2192192192192193,-0.004449604267534736,,-1.2192192192192193,-0.003910078733412249,,-1.2192192192192193,-0.0031449292662617968,,-1.2192192192192193,-0.002807886005965752,,-1.2192192192192193,0.004724255641210997,,-1.2192192192192193,0.004695281116559303,,-1.2192192192192193,0.0015730169242423424
,,-1.2152152152152151,0.0025979737174603424,,-1.2152152152152151,-0.00443499144563807,,-1.2152152152152151,-0.00389723775235014,,-1.2152152152152151,-0.003134601091331544,,-1.2152152152152151,-0.002798664705453549,,-1.2152152152152151,0.004708740844359728,,-1.2152152152152151,0.004679861474140389,,-1.2152152152152151,0.0015678510230133032
,,-1.2112112112112112,0.0025894136722627798,,-1.2112112112112112,-0.004420378623741404,,-1.2112112112112112,-0.003884396771288031,,-1.2112112112112112,-0.003124272916401292,,-1.2112112112112112,-0.0027894434049413465,,-1.2112112112112112,0.004693226047508461,,-1.2112112112112112,0.004664441831721475,,-1.2112112112112112,0.0015626851217842644
,,-1.2072072072072073,0.002580853627065217,,-1.2072072072072073,-0.004405765801844739,,-1.2072072072072073,-0.003871555790225922,,-1.2072072072072073,-0.00311394474147104,,-1.2072072072072073,-0.002780222104429144,,-1.2072072072072073,0.004677711250657194,,-1.2072072072072073,0.0046490221893025615,,-1.2072072072072073,0.0015575192205552256
,,-1.2032032032032032,0.0025722935818676537,,-1.2032032032032032,-0.004391152979948072,,-1.2032032032032032,-0.0038587148091638124,,-1.2032032032032032,-0.0031036165665407874,,-1.2032032032032032,-0.002771000803916941,,-1.2032032032032032,0.0046621964538059255,,-1.2032032032032032,0.0046336025468836466,,-1.2032032032032032,0.0015523533193261866
,,-1.1991991991991993,0.002563733536670091,,-1.1991991991991993,-0.004376540158051407,,-1.1991991991991993,-0.0038458738281017036,,-1.1991991991991993,-0.0030932883916105357,,-1.1991991991991993,-0.0027617795034047383,,-1.1991991991991993,0.004646681656954658,,-1.1991991991991993,0.004618182904464733,,-1.1991991991991993,0.0015471874180971478
,,-1.1951951951951951,0.002555173491472528,,-1.1951951951951951,-0.004361927336154741,,-1.1951951951951951,-0.003833032847039594,,-1.1951951951951951,-0.003082960216680283,,-1.1951951951951951,-0.0027525582028925352,,-1.1951951951951951,0.00463116686010339,,-1.1951951951951951,0.004602763262045818,,-1.1951951951951951,0.0015420215168681088
,,-1.1911911911911912,0.0025466134462749654,,-1.1911911911911912,-0.004347314514258075,,-1.1911911911911912,-0.003820191865977485,,-1.1911911911911912,-0.003072632041750031,,-1.1911911911911912,-0.0027433369023803326,,-1.1911911911911912,0.004615652063252123,,-1.1911911911911912,0.004587343619626905,,-1.1911911911911912,0.00153685561563907
,,-1.1871871871871873,0.0025380534010774024,,-1.1871871871871873,-0.00433270169236141,,-1.1871871871871873,-0.003807350884915376,,-1.1871871871871873,-0.003062303866819779,,-1.1871871871871873,-0.00273411560186813,,-1.1871871871871873,0.004600137266400856,,-1.1871871871871873,0.004571923977207992,,-1.1871871871871873,0.0015316897144100313
,,-1.1831831831831832,0.0025294933558798393,,-1.1831831831831832,-0.004318088870464743,,-1.1831831831831832,-0.0037945099038532667,,-1.1831831831831832,-0.0030519756918895267,,-1.1831831831831832,-0.0027248943013559266,,-1.1831831831831832,0.004584622469549588,,-1.1831831831831832,0.004556504334789077,,-1.1831831831831832,0.0015265238131809923
,,-1.179179179179179,0.0025209333106822763,,-1.179179179179179,-0.004303476048568077,,-1.179179179179179,-0.003781668922791157,,-1.179179179179179,-0.003041647516959274,,-1.179179179179179,-0.0027156730008437236,,-1.179179179179179,0.004569107672698319,,-1.179179179179179,0.004541084692370163,,-1.179179179179179,0.001521357911951953
,,-1.1751751751751751,0.0025123732654847132,,-1.1751751751751751,-0.004288863226671412,,-1.1751751751751751,-0.003768827941729048,,-1.1751751751751751,-0.003031319342029022,,-1.1751751751751751,-0.002706451700331521,,-1.1751751751751751,0.004553592875847052,,-1.1751751751751751,0.004525665049951249,,-1.1751751751751751,0.0015161920107229143
,,-1.1711711711711712,0.0025038132202871506,,-1.1711711711711712,-0.004274250404774746,,-1.1711711711711712,-0.003755986960666939,,-1.1711711711711712,-0.00302099116709877,,-1.1711711711711712,-0.0026972303998193184,,-1.1711711711711712,0.004538078078995785,,-1.1711711711711712,0.0045102454075323355,,-1.1711711711711712,0.0015110261094938755
,,-1.1671671671671673,0.002495253175089588,,-1.1671671671671673,-0.004259637582878081,,-1.1671671671671673,-0.0037431459796048302,,-1.1671671671671673,-0.0030106629921685182,,-1.1671671671671673,-0.002688009099307116,,-1.1671671671671673,0.004522563282144517,,-1.1671671671671673,0.0044948257651134214,,-1.1671671671671673,0.0015058602082648367
,,-1.1631631631631631,0.002486693129892025,,-1.1631631631631631,-0.004245024760981414,,-1.1631631631631631,-0.0037303049985427206,,-1.1631631631631631,-0.0030003348172382657,,-1.1631631631631631,-0.0026787877987949128,,-1.1631631631631631,0.00450704848529325,,-1.1631631631631631,0.004479406122694507,,-1.1631631631631631,0.0015006943070357977
,,-1.159159159159159,0.0024781330846944615,,-1.159159159159159,-0.004230411939084748,,-1.159159159159159,-0.003717464017480611,,-1.159159159159159,-0.002990006642308013,,-1.159159159159159,-0.0026695664982827098,,-1.159159159159159,0.004491533688441981,,-1.159159159159159,0.004463986480275592,,-1.159159159159159,0.0014955284058067587
,,-1.155155155155155,0.002469573039496899,,-1.155155155155155,-0.004215799117188082,,-1.155155155155155,-0.003704623036418502,,-1.155155155155155,-0.002979678467377761,,-1.155155155155155,-0.002660345197770507,,-1.155155155155155,0.004476018891590714,,-1.155155155155155,0.004448566837856679,,-1.155155155155155,0.00149036250457772
,,-1.1511511511511512,0.0024610129942993363,,-1.1511511511511512,-0.004201186295291417,,-1.1511511511511512,-0.0036917820553563933,,-1.1511511511511512,-0.002969350292447509,,-1.1511511511511512,-0.0026511238972583046,,-1.1511511511511512,0.004460504094739447,,-1.1511511511511512,0.004433147195437766,,-1.1511511511511512,0.0014851966033486812
,,-1.1471471471471473,0.0024524529491017737,,-1.1471471471471473,-0.004186573473394752,,-1.1471471471471473,-0.003678941074294284,,-1.1471471471471473,-0.002959022117517257,,-1.1471471471471473,-0.002641902596746102,,-1.1471471471471473,0.004444989297888179,,-1.1471471471471473,0.004417727553018852,,-1.1471471471471473,0.0014800307021196424
,,-1.1431431431431431,0.00244389290390421,,-1.1431431431431431,-0.004171960651498085,,-1.1431431431431431,-0.003666100093232175,,-1.1431431431431431,-0.0029486939425870046,,-1.1431431431431431,-0.002632681296233899,,-1.1431431431431431,0.004429474501036911,,-1.1431431431431431,0.004402307910599938,,-1.1431431431431431,0.0014748648008906032
,,-1.139139139139139,0.002435332858706647,,-1.139139139139139,-0.004157347829601419,,-1.139139139139139,-0.003653259112170065,,-1.139139139139139,-0.002938365767656752,,-1.139139139139139,-0.002623459995721696,,-1.139139139139139,0.004413959704185643,,-1.139139139139139,0.004386888268181023,,-1.139139139139139,0.0014696988996615642
,,-1.135135135135135,0.0024267728135090845,,-1.135135135135135,-0.004142735007704753,,-1.135135135135135,-0.003640418131107956,,-1.135135135135135,-0.0029280375927265,,-1.135135135135135,-0.0026142386952094933,,-1.135135135135135,0.004398444907334376,,-1.135135135135135,0.0043714686257621095,,-1.135135135135135,0.0014645329984325254
,,-1.1311311311311312,0.0024182127683115215,,-1.1311311311311312,-0.004128122185808088,,-1.1311311311311312,-0.003627577150045847,,-1.1311311311311312,-0.0029177094177962482,,-1.1311311311311312,-0.0026050173946972907,,-1.1311311311311312,0.004382930110483108,,-1.1311311311311312,0.0043560489833431955,,-1.1311311311311312,0.0014593670972034866
,,-1.1271271271271273,0.002409652723113959,,-1.1271271271271273,-0.004113509363911423,,-1.1271271271271273,-0.0036147361689837384,,-1.1271271271271273,-0.002907381242865996,,-1.1271271271271273,-0.002595796094185088,,-1.1271271271271273,0.004367415313631841,,-1.1271271271271273,0.004340629340924282,,-1.1271271271271273,0.0014542011959744478
,,-1.1231231231231231,0.002401092677916396,,-1.1231231231231231,-0.004098896542014756,,-1.1231231231231231,-0.0036018951879216287,,-1.1231231231231231,-0.0028970530679357435,,-1.1231231231231231,-0.0025865747936728847,,-1.1231231231231231,0.004351900516780573,,-1.1231231231231231,0.004325209698505367,,-1.1231231231231231,0.0014490352947454088
,,-1.119119119119119,0.002392532632718833,,-1.119119119119119,-0.00408428372011809,,-1.119119119119119,-0.003589054206859519,,-1.119119119119119,-0.002886724893005491,,-1.119119119119119,-0.0025773534931606817,,-1.119119119119119,0.004336385719929304,,-1.119119119119119,0.004309790056086453,,-1.119119119119119,0.0014438693935163698
,,-1.115115115115115,0.0023839725875212697,,-1.115115115115115,-0.004069670898221424,,-1.115115115115115,-0.0035762132257974102,,-1.115115115115115,-0.002876396718075239,,-1.115115115115115,-0.002568132192648479,,-1.115115115115115,0.004320870923078038,,-1.115115115115115,0.00429437041366754,,-1.115115115115115,0.001438703492287331
,,-1.1111111111111112,0.002375412542323707,,-1.1111111111111112,-0.004055058076324759,,-1.1111111111111112,-0.0035633722447353014,,-1.1111111111111112,-0.002866068543144987,,-1.1111111111111112,-0.0025589108921362765,,-1.1111111111111112,0.00430535612622677,,-1.1111111111111112,0.004278950771248626,,-1.1111111111111112,0.0014335375910582923
,,-1.1071071071071072,0.0023668524971261445,,-1.1071071071071072,-0.004040445254428094,,-1.1071071071071072,-0.0035505312636731922,,-1.1071071071071072,-0.002855740368214735,,-1.1071071071071072,-0.002549689591624074,,-1.1071071071071072,0.0042898413293755025,,-1.1071071071071072,0.004263531128829713,,-1.1071071071071072,0.0014283716898292535
,,-1.103103103103103,0.002358292451928581,,-1.103103103103103,-0.004025832432531427,,-1.103103103103103,-0.0035376902826110826,,-1.103103103103103,-0.0028454121932844825,,-1.103103103103103,-0.002540468291111871,,-1.103103103103103,0.004274326532524235,,-1.103103103103103,0.004248111486410798,,-1.103103103103103,0.0014232057886002143
,,-1.099099099099099,0.002349732406731018,,-1.099099099099099,-0.004011219610634761,,-1.099099099099099,-0.0035248493015489733,,-1.099099099099099,-0.00283508401835423,,-1.099099099099099,-0.002531246990599668,,-1.099099099099099,0.0042588117356729665,,-1.099099099099099,0.0042326918439918836,,-1.099099099099099,0.0014180398873711753
,,-1.095095095095095,0.0023411723615334554,,-1.095095095095095,-0.0039966067887380954,,-1.095095095095095,-0.003512008320486864,,-1.095095095095095,-0.002824755843423978,,-1.095095095095095,-0.0025220256900874653,,-1.095095095095095,0.0042432969388217,,-1.095095095095095,0.0042172722015729695,,-1.095095095095095,0.0014128739861421365
,,-1.0910910910910911,0.0023326123163358928,,-1.0910910910910911,-0.00398199396684143,,-1.0910910910910911,-0.0034991673394247553,,-1.0910910910910911,-0.002814427668493726,,-1.0910910910910911,-0.0025128043895752627,,-1.0910910910910911,0.004227782141970432,,-1.0910910910910911,0.004201852559154056,,-1.0910910910910911,0.0014077080849130977
,,-1.0870870870870872,0.0023240522711383297,,-1.0870870870870872,-0.003967381144944765,,-1.0870870870870872,-0.0034863263583626465,,-1.0870870870870872,-0.002804099493563474,,-1.0870870870870872,-0.00250358308906306,,-1.0870870870870872,0.004212267345119165,,-1.0870870870870872,0.004186432916735142,,-1.0870870870870872,0.001402542183684059
,,-1.083083083083083,0.0023154922259407667,,-1.083083083083083,-0.003952768323048098,,-1.083083083083083,-0.003473485377300537,,-1.083083083083083,-0.0027937713186332214,,-1.083083083083083,-0.002494361788550857,,-1.083083083083083,0.004196752548267897,,-1.083083083083083,0.004171013274316228,,-1.083083083083083,0.00139737628245502
,,-1.079079079079079,0.0023069321807432036,,-1.079079079079079,-0.0039381555011514325,,-1.079079079079079,-0.003460644396238427,,-1.079079079079079,-0.002783443143702969,,-1.079079079079079,-0.002485140488038654,,-1.079079079079079,0.0041812377514166285,,-1.079079079079079,0.004155593631897314,,-1.079079079079079,0.001392210381225981
,,-1.075075075075075,0.0022983721355456406,,-1.075075075075075,-0.0039235426792547665,,-1.075075075075075,-0.0034478034151763184,,-1.075075075075075,-0.002773114968772717,,-1.075075075075075,-0.0024759191875264514,,-1.075075075075075,0.004165722954565361,,-1.075075075075075,0.0041401739894784,,-1.075075075075075,0.0013870444799969422
,,-1.0710710710710711,0.002289812090348078,,-1.0710710710710711,-0.003908929857358101,,-1.0710710710710711,-0.0034349624341142096,,-1.0710710710710711,-0.002762786793842465,,-1.0710710710710711,-0.002466697887014249,,-1.0710710710710711,0.004150208157714094,,-1.0710710710710711,0.004124754347059487,,-1.0710710710710711,0.0013818785787679034
,,-1.0670670670670672,0.0022812520451505154,,-1.0670670670670672,-0.003894317035461436,,-1.0670670670670672,-0.0034221214530521004,,-1.0670670670670672,-0.002752458618912213,,-1.0670670670670672,-0.0024574765865020463,,-1.0670670670670672,0.004134693360862827,,-1.0670670670670672,0.0041093347046405725,,-1.0670670670670672,0.0013767126775388646
,,-1.063063063063063,0.0022726919999529523,,-1.063063063063063,-0.0038797042135647695,,-1.063063063063063,-0.0034092804719899907,,-1.063063063063063,-0.0027421304439819603,,-1.063063063063063,-0.002448255285989843,,-1.063063063063063,0.004119178564011558,,-1.063063063063063,0.0040939150622216584,,-1.063063063063063,0.0013715467763098254
,,-1.059059059059059,0.002264131954755389,,-1.059059059059059,-0.0038650913916681035,,-1.059059059059059,-0.003396439490927881,,-1.059059059059059,-0.0027318022690517078,,-1.059059059059059,-0.0024390339854776398,,-1.059059059059059,0.004103663767160291,,-1.059059059059059,0.0040784954198027435,,-1.059059059059059,0.0013663808750807864
,,-1.055055055055055,0.0022555719095578262,,-1.055055055055055,-0.003850478569771438,,-1.055055055055055,-0.0033835985098657722,,-1.055055055055055,-0.002721474094121456,,-1.055055055055055,-0.002429812684965437,,-1.055055055055055,0.004088148970309023,,-1.055055055055055,0.00406307577738383,,-1.055055055055055,0.0013612149738517476
,,-1.0510510510510511,0.0022470118643602636,,-1.0510510510510511,-0.0038358657478747725,,-1.0510510510510511,-0.0033707575288036635,,-1.0510510510510511,-0.002711145919191204,,-1.0510510510510511,-0.0024205913844532346,,-1.0510510510510511,0.004072634173457755,,-1.0510510510510511,0.004047656134964916,,-1.0510510510510511,0.0013560490726227089
,,-1.0470470470470472,0.002238451819162701,,-1.0470470470470472,-0.003821252925978107,,-1.0470470470470472,-0.0033579165477415547,,-1.0470470470470472,-0.0027008177442609522,,-1.0470470470470472,-0.002411370083941032,,-1.0470470470470472,0.004057119376606489,,-1.0470470470470472,0.004032236492546003,,-1.0470470470470472,0.00135088317139367
,,-1.043043043043043,0.0022298917739651375,,-1.043043043043043,-0.0038066401040814405,,-1.043043043043043,-0.003345075566679445,,-1.043043043043043,-0.0026904895693306997,,-1.043043043043043,-0.002402148783428829,,-1.043043043043043,0.00404160457975522,,-1.043043043043043,0.004016816850127089,,-1.043043043043043,0.001345717270164631
,,-1.039039039039039,0.0022213317287675745,,-1.039039039039039,-0.003792027282184774,,-1.039039039039039,-0.0033322345856173353,,-1.039039039039039,-0.002680161394400447,,-1.039039039039039,-0.002392927482916626,,-1.039039039039039,0.004026089782903952,,-1.039039039039039,0.004001397207708174,,-1.039039039039039,0.001340551368935592
,,-1.035035035035035,0.002212771683570012,,-1.035035035035035,-0.003777414460288109,,-1.035035035035035,-0.0033193936045552265,,-1.035035035035035,-0.002669833219470195,,-1.035035035035035,-0.0023837061824044234,,-1.035035035035035,0.004010574986052685,,-1.035035035035035,0.003985977565289261,,-1.035035035035035,0.0013353854677065533
,,-1.031031031031031,0.002204211638372449,,-1.031031031031031,-0.0037628016383914435,,-1.031031031031031,-0.0033065526234931173,,-1.031031031031031,-0.002659505044539943,,-1.031031031031031,-0.0023744848818922208,,-1.031031031031031,0.0039950601892014175,,-1.031031031031031,0.0039705579228703465,,-1.031031031031031,0.0013302195664775145
,,-1.0270270270270272,0.0021956515931748862,,-1.0270270270270272,-0.003748188816494778,,-1.0270270270270272,-0.0032937116424310085,,-1.0270270270270272,-0.002649176869609691,,-1.0270270270270272,-0.002365263581380018,,-1.0270270270270272,0.00397954539235015,,-1.0270270270270272,0.003955138280451433,,-1.0270270270270272,0.0013250536652484757
,,-1.023023023023023,0.002187091547977323,,-1.023023023023023,-0.0037335759945981116,,-1.023023023023023,-0.003280870661368899,,-1.023023023023023,-0.0026388486946794386,,-1.023023023023023,-0.002356042280867815,,-1.023023023023023,0.003964030595498882,,-1.023023023023023,0.003939718638032518,,-1.023023023023023,0.0013198877640194365
,,-1.019019019019019,0.00217853150277976,,-1.019019019019019,-0.003718963172701445,,-1.019019019019019,-0.003268029680306789,,-1.019019019019019,-0.002628520519749186,,-1.019019019019019,-0.002346820980355612,,-1.019019019019019,0.003948515798647614,,-1.019019019019019,0.003924298995613604,,-1.019019019019019,0.0013147218627903975
,,-1.015015015015015,0.002169971457582197,,-1.015015015015015,-0.00370435035080478,,-1.015015015015015,-0.0032551886992446804,,-1.015015015015015,-0.002618192344818934,,-1.015015015015015,-0.0023375996798434095,,-1.015015015015015,0.003933001001796346,,-1.015015015015015,0.00390887935319469,,-1.015015015015015,0.0013095559615613588
,,-1.011011011011011,0.0021614114123846345,,-1.011011011011011,-0.0036897375289081146,,-1.011011011011011,-0.0032423477181825716,,-1.011011011011011,-0.002607864169888682,,-1.011011011011011,-0.002328378379331207,,-1.011011011011011,0.0039174862049450795,,-1.011011011011011,0.003893459710775777,,-1.011011011011011,0.00130439006033232
,,-1.007007007007007,0.0021528513671870714,,-1.007007007007007,-0.003675124707011448,,-1.007007007007007,-0.003229506737120462,,-1.007007007007007,-0.0025975359949584297,,-1.007007007007007,-0.0023191570788190035,,-1.007007007007007,0.003901971408093811,,-1.007007007007007,0.0038780400683568624,,-1.007007007007007,0.001299224159103281
,,-1.003003003003003,0.0021442913219895084,,-1.003003003003003,-0.0036605118851147827,,-1.003003003003003,-0.003216665756058353,,-1.003003003003003,-0.0025872078200281775,,-1.003003003003003,-0.002309935778306801,,-1.003003003003003,0.003886456611242544,,-1.003003003003003,0.0038626204259379487,,-1.003003003003003,0.0012940582578742422
,,-0.9989989989989989,0.0021357312767919454,,-0.9989989989989989,-0.0036458990632181163,,-0.9989989989989989,-0.0032038247749962435,,-0.9989989989989989,-0.002576879645097925,,-0.9989989989989989,-0.002300714477794598,,-0.9989989989989989,0.003870941814391276,,-0.9989989989989989,0.003847200783519034,,-0.9989989989989989,0.0012888923566452032
,,-0.994994994994995,0.0021271712315943827,,-0.994994994994995,-0.0036312862413214507,,-0.994994994994995,-0.0031909837939341347,,-0.994994994994995,-0.002566551470167673,,-0.994994994994995,-0.0022914931772823953,,-0.994994994994995,0.0038554270175400083,,-0.994994994994995,0.0038317811411001206,,-0.994994994994995,0.0012837264554161644
,,-0.9909909909909911,0.00211861118639682,,-0.9909909909909911,-0.0036166734194247856,,-0.9909909909909911,-0.0031781428128720255,,-0.9909909909909911,-0.002556223295237421,,-0.9909909909909911,-0.0022822718767701927,,-0.9909909909909911,0.003839912220688741,,-0.9909909909909911,0.003816361498681207,,-0.9909909909909911,0.0012785605541871256
,,-0.986986986986987,0.0021100511411992567,,-0.986986986986987,-0.0036020605975281192,,-0.986986986986987,-0.003165301831809916,,-0.986986986986987,-0.0025458951203071686,,-0.986986986986987,-0.0022730505762579897,,-0.986986986986987,0.003824397423837473,,-0.986986986986987,0.003800941856262293,,-0.986986986986987,0.0012733946529580864
,,-0.982982982982983,0.002101491096001694,,-0.982982982982983,-0.0035874477756314537,,-0.982982982982983,-0.003152460850747807,,-0.982982982982983,-0.0025355669453769165,,-0.982982982982983,-0.002263829275745787,,-0.982982982982983,0.0038088826269862056,,-0.982982982982983,0.003785522213843379,,-0.982982982982983,0.0012682287517290477
,,-0.9789789789789789,0.002092931050804131,,-0.9789789789789789,-0.0035728349537347873,,-0.9789789789789789,-0.0031396198696856973,,-0.9789789789789789,-0.002525238770446664,,-0.9789789789789789,-0.002254607975233584,,-0.9789789789789789,0.0037933678301349375,,-0.9789789789789789,0.0037701025714244646,,-0.9789789789789789,0.0012630628505000087
,,-0.974974974974975,0.0020843710056065684,,-0.974974974974975,-0.003558222131838122,,-0.974974974974975,-0.0031267788886235885,,-0.974974974974975,-0.0025149105955164118,,-0.974974974974975,-0.0022453866747213815,,-0.974974974974975,0.0037778530332836704,,-0.974974974974975,0.003754682929005551,,-0.974974974974975,0.0012578969492709699
,,-0.9709709709709711,0.0020758109604090053,,-0.9709709709709711,-0.0035436093099414567,,-0.9709709709709711,-0.0031139379075614797,,-0.9709709709709711,-0.00250458242058616,,-0.9709709709709711,-0.002236165374209179,,-0.9709709709709711,0.0037623382364324032,,-0.9709709709709711,0.0037392632865866373,,-0.9709709709709711,0.001252731048041931
,,-0.9669669669669669,0.0020672509152114423,,-0.9669669669669669,-0.0035289964880447903,,-0.9669669669669669,-0.00310109692649937,,-0.9669669669669669,-0.0024942542456559075,,-0.9669669669669669,-0.002226944073696976,,-0.9669669669669669,0.0037468234395811348,,-0.9669669669669669,0.0037238436441677228,,-0.9669669669669669,0.001247565146812892
,,-0.962962962962963,0.0020586908700138797,,-0.962962962962963,-0.0035143836661481248,,-0.962962962962963,-0.0030882559454372613,,-0.962962962962963,-0.0024839260707256554,,-0.962962962962963,-0.0022177227731847732,,-0.962962962962963,0.0037313086427298676,,-0.962962962962963,0.003708424001748809,,-0.962962962962963,0.0012423992455838533
,,-0.9589589589589589,0.002050130824816316,,-0.9589589589589589,-0.0034997708442514584,,-0.9589589589589589,-0.0030754149643751516,,-0.9589589589589589,-0.002473597895795403,,-0.9589589589589589,-0.00220850147267257,,-0.9589589589589589,0.0037157938458785996,,-0.9589589589589589,0.0036930043593298946,,-0.9589589589589589,0.0012372333443548143
,,-0.954954954954955,0.0020415707796187536,,-0.954954954954955,-0.003485158022354793,,-0.954954954954955,-0.003062573983313043,,-0.954954954954955,-0.002463269720865151,,-0.954954954954955,-0.002199280172160367,,-0.954954954954955,0.003700279049027332,,-0.954954954954955,0.003677584716910981,,-0.954954954954955,0.0012320674431257755
,,-0.9509509509509511,0.002033010734421191,,-0.9509509509509511,-0.0034705452004581278,,-0.9509509509509511,-0.0030497330022509336,,-0.9509509509509511,-0.002452941545934899,,-0.9509509509509511,-0.0021900588716481646,,-0.9509509509509511,0.003684764252176065,,-0.9509509509509511,0.0036621650744920677,,-0.9509509509509511,0.0012269015418967368
,,-0.9469469469469469,0.002024450689223628,,-0.9469469469469469,-0.0034559323785614614,,-0.9469469469469469,-0.003036892021188824,,-0.9469469469469469,-0.0024426133710046464,,-0.9469469469469469,-0.0021808375711359616,,-0.9469469469469469,0.003669249455324797,,-0.9469469469469469,0.003646745432073153,,-0.9469469469469469,0.0012217356406676975
,,-0.942942942942943,0.002015890644026065,,-0.942942942942943,-0.003441319556664796,,-0.942942942942943,-0.003024051040126715,,-0.942942942942943,-0.0024322851960743943,,-0.942942942942943,-0.002171616270623759,,-0.942942942942943,0.0036537346584735292,,-0.942942942942943,0.0036313257896542395,,-0.942942942942943,0.0012165697394386588
,,-0.9389389389389389,0.002007330598828502,,-0.9389389389389389,-0.0034267067347681294,,-0.9389389389389389,-0.0030112100590646055,,-0.9389389389389389,-0.0024219570211441417,,-0.9389389389389389,-0.002162394970111556,,-0.9389389389389389,0.003638219861622261,,-0.9389389389389389,0.003615906147235325,,-0.9389389389389389,0.0012114038382096198
,,-0.934934934934935,0.0019987705536309392,,-0.934934934934935,-0.003412093912871464,,-0.934934934934935,-0.0029983690780024967,,-0.934934934934935,-0.00241162884621389,,-0.934934934934935,-0.0021531736695993534,,-0.934934934934935,0.003622705064770994,,-0.934934934934935,0.0036004865048164113,,-0.934934934934935,0.001206237936980581
,,-0.930930930930931,0.001990210508433376,,-0.930930930930931,-0.0033974810909747984,,-0.930930930930931,-0.002985528096940388,,-0.930930930930931,-0.002401300671283638,,-0.930930930930931,-0.002143952369087151,,-0.930930930930931,0.0036071902679197265,,-0.930930930930931,0.0035850668623974976,,-0.930930930930931,0.0012010720357515422
,,-0.9269269269269269,0.001981650463235813,,-0.9269269269269269,-0.0033828682690781324,,-0.9269269269269269,-0.0029726871158782782,,-0.9269269269269269,-0.0023909724963533854,,-0.9269269269269269,-0.0021347310685749478,,-0.9269269269269269,0.0035916754710684584,,-0.9269269269269269,0.003569647219978583,,-0.9269269269269269,0.0011959061345225032
,,-0.922922922922923,0.0019730904180382505,,-0.922922922922923,-0.003368255447181467,,-0.922922922922923,-0.0029598461348161694,,-0.922922922922923,-0.0023806443214231332,,-0.922922922922923,-0.002125509768062745,,-0.922922922922923,0.0035761606742171913,,-0.922922922922923,0.0035542275775596694,,-0.922922922922923,0.0011907402332934644
,,-0.9189189189189189,0.0019645303728406875,,-0.9189189189189189,-0.0033536426252848005,,-0.9189189189189189,-0.0029470051537540598,,-0.9189189189189189,-0.002370316146492881,,-0.9189189189189189,-0.002116288467550542,,-0.9189189189189189,0.0035606458773659233,,-0.9189189189189189,0.003538807935140755,,-0.9189189189189189,0.0011855743320644254
,,-0.914914914914915,0.0019559703276431245,,-0.914914914914915,-0.003339029803388135,,-0.914914914914915,-0.0029341641726919505,,-0.914914914914915,-0.002359987971562629,,-0.914914914914915,-0.0021070671670383396,,-0.914914914914915,0.0035451310805146557,,-0.914914914914915,0.0035233882927218417,,-0.914914914914915,0.0011804084308353867
,,-0.910910910910911,0.0019474102824455618,,-0.910910910910911,-0.0033244169814914694,,-0.910910910910911,-0.0029213231916298417,,-0.910910910910911,-0.002349659796632377,,-0.910910910910911,-0.002097845866526137,,-0.910910910910911,0.0035296162836633885,,-0.910910910910911,0.003507968650302928,,-0.910910910910911,0.0011752425296063479
,,-0.9069069069069069,0.0019388502372479988,,-0.9069069069069069,-0.0033098041595948035,,-0.9069069069069069,-0.002908482210567732,,-0.9069069069069069,-0.0023393316217021243,,-0.9069069069069069,-0.002088624566013934,,-0.9069069069069069,0.0035141014868121205,,-0.9069069069069069,0.0034925490078840135,,-0.9069069069069069,0.0011700766283773087
,,-0.902902902902903,0.001930290192050436,,-0.902902902902903,-0.003295191337698138,,-0.902902902902903,-0.0028956412295056233,,-0.902902902902903,-0.0023290034467718726,,-0.902902902902903,-0.0020794032655017313,,-0.902902902902903,0.003498586689960853,,-0.902902902902903,0.0034771293654651,,-0.902902902902903,0.0011649107271482699
,,-0.8988988988988988,0.0019217301468528727,,-0.8988988988988988,-0.0032805785158014716,,-0.8988988988988988,-0.0028828002484435136,,-0.8988988988988988,-0.00231867527184162,,-0.8988988988988988,-0.002070181964989528,,-0.8988988988988988,0.003483071893109585,,-0.8988988988988988,0.0034617097230461853,,-0.8988988988988988,0.0011597448259192309
,,-0.8948948948948949,0.00191317010165531,,-0.8948948948948949,-0.003265965693904806,,-0.8948948948948949,-0.002869959267381405,,-0.8948948948948949,-0.002308347096911368,,-0.8948948948948949,-0.0020609606644773253,,-0.8948948948948949,0.0034675570962583177,,-0.8948948948948949,0.0034462900806272716,,-0.8948948948948949,0.0011545789246901921
,,-0.8908908908908908,0.0019046100564577468,,-0.8908908908908908,-0.0032513528720081396,,-0.8908908908908908,-0.002857118286319295,,-0.8908908908908908,-0.0022980189219811153,,-0.8908908908908908,-0.0020517393639651223,,-0.8908908908908908,0.0034520422994070493,,-0.8908908908908908,0.003430870438208357,,-0.8908908908908908,0.0011494130234611531
,,-0.8868868868868869,0.0018960500112601842,,-0.8868868868868869,-0.0032367400501114745,,-0.8868868868868869,-0.0028442773052571864,,-0.8868868868868869,-0.0022876907470508632,,-0.8868868868868869,-0.0020425180634529197,,-0.8868868868868869,0.003436527502555782,,-0.8868868868868869,0.0034154507957894435,,-0.8868868868868869,0.0011442471222321143
,,-0.882882882882883,0.0018874899660626214,,-0.882882882882883,-0.003222127228214809,,-0.882882882882883,-0.0028314363241950776,,-0.882882882882883,-0.0022773625721206115,,-0.882882882882883,-0.002033296762940717,,-0.882882882882883,0.003421012705704515,,-0.882882882882883,0.00340003115337053,,-0.882882882882883,0.0011390812210030756
,,-0.8788788788788788,0.0018789299208650584,,-0.8788788788788788,-0.0032075144063181426,,-0.8788788788788788,-0.002818595343132968,,-0.8788788788788788,-0.002267034397190359,,-0.8788788788788788,-0.002024075462428514,,-0.8788788788788788,0.003405497908853247,,-0.8788788788788788,0.0033846115109516157,,-0.8788788788788788,0.0011339153197740366
,,-0.8748748748748749,0.0018703698756674955,,-0.8748748748748749,-0.003192901584421477,,-0.8748748748748749,-0.0028057543620708587,,-0.8748748748748749,-0.002256706222260107,,-0.8748748748748749,-0.0020148541619163115,,-0.8748748748748749,0.0033899831120019794,,-0.8748748748748749,0.003369191868532702,,-0.8748748748748749,0.0011287494185449978
,,-0.8708708708708708,0.0018618098304699323,,-0.8708708708708708,-0.0031782887625248107,,-0.8708708708708708,-0.0027929133810087495,,-0.8708708708708708,-0.0022463780473298543,,-0.8708708708708708,-0.0020056328614041084,,-0.8708708708708708,0.0033744683151507113,,-0.8708708708708708,0.0033537722261137875,,-0.8708708708708708,0.0011235835173159586
,,-0.8668668668668669,0.0018532497852723697,,-0.8668668668668669,-0.0031636759406281456,,-0.8668668668668669,-0.0027800723999466402,,-0.8668668668668669,-0.0022360498723996026,,-0.8668668668668669,-0.001996411560891906,,-0.8668668668668669,0.003358953518299444,,-0.8668668668668669,0.003338352583694874,,-0.8668668668668669,0.0011184176160869198
,,-0.862862862862863,0.0018446897400748068,,-0.862862862862863,-0.00314906311873148,,-0.862862862862863,-0.0027672314188845314,,-0.862862862862863,-0.0022257216974693505,,-0.862862862862863,-0.0019871902603797033,,-0.862862862862863,0.0033434387214481766,,-0.862862862862863,0.00332293294127596,,-0.862862862862863,0.001113251714857881
,,-0.8588588588588588,0.0018361296948772438,,-0.8588588588588588,-0.0031344502968348137,,-0.8588588588588588,-0.0027543904378224218,,-0.8588588588588588,-0.002215393522539098,,-0.8588588588588588,-0.0019779689598675002,,-0.8588588588588588,0.0033279239245969086,,-0.8588588588588588,0.0033075132988570457,,-0.8588588588588588,0.001108085813628842
,,-0.8548548548548549,0.001827569649679681,,-0.8548548548548549,-0.003119837474938148,,-0.8548548548548549,-0.002741549456760313,,-0.8548548548548549,-0.0022050653476088458,,-0.8548548548548549,-0.0019687476593552976,,-0.8548548548548549,0.0033124091277456414,,-0.8548548548548549,0.003292093656438132,,-0.8548548548548549,0.0011029199123998032
,,-0.8508508508508508,0.001819009604482118,,-0.8508508508508508,-0.0031052246530414817,,-0.8508508508508508,-0.0027287084756982033,,-0.8508508508508508,-0.002194737172678593,,-0.8508508508508508,-0.0019595263588430946,,-0.8508508508508508,0.003296894330894373,,-0.8508508508508508,0.0032766740140192175,,-0.8508508508508508,0.0010977540111707642
,,-0.8468468468468469,0.001810449559284555,,-0.8468468468468469,-0.0030906118311448162,,-0.8468468468468469,-0.0027158674946360945,,-0.8468468468468469,-0.0021844089977483415,,-0.8468468468468469,-0.0019503050583308918,,-0.8468468468468469,0.003281379534043106,,-0.8468468468468469,0.003261254371600304,,-0.8468468468468469,0.0010925881099417255
,,-0.8428428428428429,0.0018018895140869925,,-0.8428428428428429,-0.003075999009248151,,-0.8428428428428429,-0.0027030265135739853,,-0.8428428428428429,-0.0021740808228180894,,-0.8428428428428429,-0.0019410837578186892,,-0.8428428428428429,0.0032658647371918387,,-0.8428428428428429,0.0032458347291813906,,-0.8428428428428429,0.0010874222087126867
,,-0.8388388388388388,0.0017933294688894292,,-0.8388388388388388,-0.0030613861873514847,,-0.8388388388388388,-0.002690185532511876,,-0.8388388388388388,-0.002163752647887837,,-0.8388388388388388,-0.0019318624573064862,,-0.8388388388388388,0.00325034994034057,,-0.8388388388388388,0.003230415086762476,,-0.8388388388388388,0.0010822563074836475
,,-0.8348348348348349,0.0017847694236918666,,-0.8348348348348349,-0.003046773365454819,,-0.8348348348348349,-0.002677344551449767,,-0.8348348348348349,-0.0021534244729575847,,-0.8348348348348349,-0.0019226411567942836,,-0.8348348348348349,0.003234835143489303,,-0.8348348348348349,0.0032149954443435624,,-0.8348348348348349,0.0010770904062546087
,,-0.8308308308308308,0.0017762093784943033,,-0.8308308308308308,-0.003032160543558153,,-0.8308308308308308,-0.002664503570387657,,-0.8308308308308308,-0.0021430962980273326,,-0.8308308308308308,-0.0019134198562820804,,-0.8308308308308308,0.003219320346638035,,-0.8308308308308308,0.003199575801924648,,-0.8308308308308308,0.0010719245050255697
,,-0.8268268268268268,0.0017676493332967405,,-0.8268268268268268,-0.0030175477216614873,,-0.8268268268268268,-0.0026516625893255484,,-0.8268268268268268,-0.0021327681230970804,,-0.8268268268268268,-0.0019041985557698778,,-0.8268268268268268,0.003203805549786768,,-0.8268268268268268,0.003184156159505734,,-0.8268268268268268,0.001066758603796531
,,-0.8228228228228229,0.001759089288099178,,-0.8228228228228229,-0.003002934899764822,,-0.8228228228228229,-0.0026388216082634396,,-0.8228228228228229,-0.0021224399481668283,,-0.8228228228228229,-0.0018949772552576752,,-0.8228228228228229,0.0031882907529355003,,-0.8228228228228229,0.0031687365170868205,,-0.8228228228228229,0.0010615927025674921
,,-0.8188188188188188,0.0017505292429016146,,-0.8188188188188188,-0.002988322077868156,,-0.8188188188188188,-0.00262598062720133,,-0.8188188188188188,-0.0021121117732365757,,-0.8188188188188188,-0.0018857559547454722,,-0.8188188188188188,0.0031727759560842323,,-0.8188188188188188,0.003153316874667906,,-0.8188188188188188,0.0010564268013384531
,,-0.8148148148148149,0.001741969197704052,,-0.8148148148148149,-0.0029737092559714903,,-0.8148148148148149,-0.002613139646139221,,-0.8148148148148149,-0.002101783598306324,,-0.8148148148148149,-0.0018765346542332696,,-0.8148148148148149,0.003157261159232965,,-0.8148148148148149,0.0031378972322489923,,-0.8148148148148149,0.0010512609001094143
,,-0.8108108108108107,0.0017334091525064888,,-0.8108108108108107,-0.002959096434074824,,-0.8108108108108107,-0.0026002986650771115,,-0.8108108108108107,-0.0020914554233760715,,-0.8108108108108107,-0.0018673133537210665,,-0.8108108108108107,0.0031417463623816966,,-0.8108108108108107,0.003122477589830078,,-0.8108108108108107,0.0010460949988803753
,,-0.8068068068068068,0.0017248491073089262,,-0.8068068068068068,-0.0029444836121781583,,-0.8068068068068068,-0.0025874576840150027,,-0.8068068068068068,-0.0020811272484458194,,-0.8068068068068068,-0.001858092053208864,,-0.8068068068068068,0.0031262315655304295,,-0.8068068068068068,0.0031070579474111646,,-0.8068068068068068,0.0010409290976513366
,,-0.8028028028028029,0.0017162890621113633,,-0.8028028028028029,-0.002929870790281493,,-0.8028028028028029,-0.0025746167029528934,,-0.8028028028028029,-0.0020707990735155672,,-0.8028028028028029,-0.0018488707526966614,,-0.8028028028028029,0.0031107167686791623,,-0.8028028028028029,0.003091638304992251,,-0.8028028028028029,0.0010357631964222978
,,-0.7987987987987988,0.0017077290169138,,-0.7987987987987988,-0.002915257968384827,,-0.7987987987987988,-0.0025617757218907838,,-0.7987987987987988,-0.0020604708985853147,,-0.7987987987987988,-0.0018396494521844581,,-0.7987987987987988,0.003095201971827894,,-0.7987987987987988,0.0030762186625733364,,-0.7987987987987988,0.0010305972951932586
,,-0.7947947947947949,0.0016991689717162375,,-0.7947947947947949,-0.0029006451464881613,,-0.7947947947947949,-0.002548934740828675,,-0.7947947947947949,-0.002050142723655063,,-0.7947947947947949,-0.0018304281516722555,,-0.7947947947947949,0.0030796871749766267,,-0.7947947947947949,0.0030607990201544227,,-0.7947947947947949,0.0010254313939642198
,,-0.7907907907907907,0.0016906089265186742,,-0.7907907907907907,-0.002886032324591495,,-0.7907907907907907,-0.0025360937597665653,,-0.7907907907907907,-0.0020398145487248104,,-0.7907907907907907,-0.0018212068511600525,,-0.7907907907907907,0.0030641723781253587,,-0.7907907907907907,0.003045379377735508,,-0.7907907907907907,0.0010202654927351808
,,-0.7867867867867868,0.0016820488813211116,,-0.7867867867867868,-0.0028714195026948294,,-0.7867867867867868,-0.0025232527787044565,,-0.7867867867867868,-0.0020294863737945583,,-0.7867867867867868,-0.00181198555064785,,-0.7867867867867868,0.003048657581274091,,-0.7867867867867868,0.0030299597353165945,,-0.7867867867867868,0.001015099591506142
,,-0.7827827827827827,0.0016734888361235483,,-0.7827827827827827,-0.0028568066807981634,,-0.7827827827827827,-0.002510411797642347,,-0.7827827827827827,-0.0020191581988643057,,-0.7827827827827827,-0.0018027642501356469,,-0.7827827827827827,0.003033142784422823,,-0.7827827827827827,0.00301454009289768,,-0.7827827827827827,0.001009933690277103
,,-0.7787787787787788,0.0016649287909259857,,-0.7787787787787788,-0.002842193858901498,,-0.7787787787787788,-0.002497570816580238,,-0.7787787787787788,-0.002008830023934054,,-0.7787787787787788,-0.0017935429496234443,,-0.7787787787787788,0.003017627987571556,,-0.7787787787787788,0.0029991204504787664,,-0.7787787787787788,0.0010047677890480642
,,-0.7747747747747749,0.0016563687457284229,,-0.7747747747747749,-0.0028275810370048324,,-0.7747747747747749,-0.0024847298355181293,,-0.7747747747747749,-0.001998501849003802,,-0.7747747747747749,-0.0017843216491112417,,-0.7747747747747749,0.003002113190720289,,-0.7747747747747749,0.0029837008080598527,,-0.7747747747747749,0.0009996018878190255
,,-0.7707707707707707,0.0016478087005308596,,-0.7707707707707707,-0.002812968215108166,,-0.7707707707707707,-0.0024718888544560196,,-0.7707707707707707,-0.0019881736740735493,,-0.7707707707707707,-0.0017751003485990385,,-0.7707707707707707,0.0029865983938690203,,-0.7707707707707707,0.0029682811656409386,,-0.7707707707707707,0.0009944359865899865
,,-0.7667667667667668,0.001639248655333297,,-0.7667667667667668,-0.0027983553932115005,,-0.7667667667667668,-0.002459047873393911,,-0.7667667667667668,-0.0019778454991432972,,-0.7667667667667668,-0.0017658790480868359,,-0.7667667667667668,0.002971083597017753,,-0.7667667667667668,0.002952861523222025,,-0.7667667667667668,0.0009892700853609477
,,-0.7627627627627627,0.0016306886101357337,,-0.7627627627627627,-0.0027837425713148345,,-0.7627627627627627,-0.002446206892331801,,-0.7627627627627627,-0.0019675173242130447,,-0.7627627627627627,-0.0017566577475746329,,-0.7627627627627627,0.002955568800166485,,-0.7627627627627627,0.0029374418808031104,,-0.7627627627627627,0.0009841041841319085
,,-0.7587587587587588,0.0016221285649381711,,-0.7587587587587588,-0.002769129749418169,,-0.7587587587587588,-0.002433365911269692,,-0.7587587587587588,-0.001957189149282793,,-0.7587587587587588,-0.0017474364470624303,,-0.7587587587587588,0.0029400540033152176,,-0.7587587587587588,0.0029220222383841967,,-0.7587587587587588,0.0009789382829028697
,,-0.7547547547547548,0.0016135685197406083,,-0.7547547547547548,-0.0027545169275215034,,-0.7547547547547548,-0.002420524930207583,,-0.7547547547547548,-0.0019468609743525408,,-0.7547547547547548,-0.0017382151465502277,,-0.7547547547547548,0.0029245392064639504,,-0.7547547547547548,0.002906602595965283,,-0.7547547547547548,0.000973772381673831
,,-0.7507507507507507,0.0016050084745430453,,-0.7507507507507507,-0.002739904105624837,,-0.7507507507507507,-0.0024076839491454735,,-0.7507507507507507,-0.0019365327994222883,,-0.7507507507507507,-0.0017289938460380246,,-0.7507507507507507,0.0029090244096126824,,-0.7507507507507507,0.0028911829535463686,,-0.7507507507507507,0.0009686064804447919
,,-0.7467467467467468,0.0015964484293454824,,-0.7467467467467468,-0.0027252912837281715,,-0.7467467467467468,-0.0023948429680833647,,-0.7467467467467468,-0.0019262046244920364,,-0.7467467467467468,-0.001719772545525822,,-0.7467467467467468,0.002893509612761415,,-0.7467467467467468,0.002875763311127455,,-0.7467467467467468,0.0009634405792157531
,,-0.7427427427427427,0.0015878883841479194,,-0.7427427427427427,-0.002710678461831505,,-0.7427427427427427,-0.002382001987021255,,-0.7427427427427427,-0.0019158764495617838,,-0.7427427427427427,-0.0017105512450136188,,-0.7427427427427427,0.0028779948159101468,,-0.7427427427427427,0.0028603436687085404,,-0.7427427427427427,0.0009582746779867141
,,-0.7387387387387387,0.0015793283389503566,,-0.7387387387387387,-0.00269606563993484,,-0.7387387387387387,-0.002369161005959146,,-0.7387387387387387,-0.0019055482746315319,,-0.7387387387387387,-0.0017013299445014162,,-0.7387387387387387,0.0028624800190588796,,-0.7387387387387387,0.0028449240262896267,,-0.7387387387387387,0.0009531087767576754
,,-0.7347347347347348,0.001570768293752794,,-0.7347347347347348,-0.0026814528180381745,,-0.7347347347347348,-0.0023563200248970374,,-0.7347347347347348,-0.00189522009970128,,-0.7347347347347348,-0.0016921086439892136,,-0.7347347347347348,0.0028469652222076125,,-0.7347347347347348,0.002829504383870713,,-0.7347347347347348,0.0009479428755286366
,,-0.7307307307307307,0.0015622082485552307,,-0.7307307307307307,-0.002666839996141508,,-0.7307307307307307,-0.0023434790438349277,,-0.7307307307307307,-0.0018848919247710274,,-0.7307307307307307,-0.0016828873434770106,,-0.7307307307307307,0.002831450425356344,,-0.7307307307307307,0.002814084741451799,,-0.7307307307307307,0.0009427769742995975
,,-0.7267267267267268,0.0015536482033576679,,-0.7267267267267268,-0.0026522271742448426,,-0.7267267267267268,-0.0023306380627728185,,-0.7267267267267268,-0.0018745637498407753,,-0.7267267267267268,-0.001673666042964808,,-0.7267267267267268,0.002815935628505077,,-0.7267267267267268,0.0027986650990328853,,-0.7267267267267268,0.0009376110730705587
,,-0.7227227227227226,0.0015450881581601048,,-0.7227227227227226,-0.002637614352348176,,-0.7227227227227226,-0.0023177970817107093,,-0.7227227227227226,-0.0018642355749105227,,-0.7227227227227226,-0.001664444742452605,,-0.7227227227227226,0.002800420831653809,,-0.7227227227227226,0.0027832454566139708,,-0.7227227227227226,0.0009324451718415197
,,-0.7187187187187187,0.001536528112962542,,-0.7187187187187187,-0.002623001530451511,,-0.7187187187187187,-0.0023049561006486,,-0.7187187187187187,-0.0018539073999802708,,-0.7187187187187187,-0.0016552234419404024,,-0.7187187187187187,0.0027849060348025412,,-0.7187187187187187,0.002767825814195057,,-0.7187187187187187,0.0009272792706124809
,,-0.7147147147147148,0.0015279680677649794,,-0.7147147147147148,-0.0026083887085548456,,-0.7147147147147148,-0.0022921151195864913,,-0.7147147147147148,-0.001843579225050019,,-0.7147147147147148,-0.0016460021414281998,,-0.7147147147147148,0.002769391237951274,,-0.7147147147147148,0.0027524061717761434,,-0.7147147147147148,0.0009221133693834421
,,-0.7107107107107107,0.0015194080225674161,,-0.7107107107107107,-0.002593775886658179,,-0.7107107107107107,-0.0022792741385243816,,-0.7107107107107107,-0.0018332510501197663,,-0.7107107107107107,-0.0016367808409159966,,-0.7107107107107107,0.002753876441100006,,-0.7107107107107107,0.002736986529357229,,-0.7107107107107107,0.000916947468154403
,,-0.7067067067067068,0.0015108479773698535,,-0.7067067067067068,-0.0025791630647615136,,-0.7067067067067068,-0.002266433157462273,,-0.7067067067067068,-0.0018229228751895144,,-0.7067067067067068,-0.001627559540403794,,-0.7067067067067068,0.0027383616442487385,,-0.7067067067067068,0.0027215668869383152,,-0.7067067067067068,0.0009117815669253643
,,-0.7027027027027026,0.0015022879321722902,,-0.7027027027027026,-0.0025645502428648472,,-0.7027027027027026,-0.002253592176400163,,-0.7027027027027026,-0.0018125947002592619,,-0.7027027027027026,-0.001618338239891591,,-0.7027027027027026,0.0027228468473974705,,-0.7027027027027026,0.0027061472445194007,,-0.7027027027027026,0.0009066156656963253
,,-0.6986986986986987,0.0014937278869747274,,-0.6986986986986987,-0.0025499374209681817,,-0.6986986986986987,-0.0022407511953380544,,-0.6986986986986987,-0.0018022665253290097,,-0.6986986986986987,-0.0016091169393793884,,-0.6986986986986987,0.0027073320505462033,,-0.6986986986986987,0.002690727602100487,,-0.6986986986986987,0.0009014497644672865
,,-0.6946946946946948,0.0014851678417771648,,-0.6946946946946948,-0.0025353245990715166,,-0.6946946946946948,-0.0022279102142759456,,-0.6946946946946948,-0.0017919383503987578,,-0.6946946946946948,-0.0015998956388671858,,-0.6946946946946948,0.0026918172536949357,,-0.6946946946946948,0.002675307959681574,,-0.6946946946946948,0.0008962838632382477
,,-0.6906906906906907,0.0014766077965796015,,-0.6906906906906907,-0.00252071177717485,,-0.6906906906906907,-0.002215069233213836,,-0.6906906906906907,-0.0017816101754685053,,-0.6906906906906907,-0.0015906743383549825,,-0.6906906906906907,0.0026763024568436677,,-0.6906906906906907,0.0026598883172626593,,-0.6906906906906907,0.0008911179620092086
,,-0.6866866866866868,0.001468047751382039,,-0.6866866866866868,-0.0025060989552781847,,-0.6866866866866868,-0.0022022282521517267,,-0.6866866866866868,-0.0017712820005382534,,-0.6866866866866868,-0.00158145303784278,,-0.6866866866866868,0.0026607876599924005,,-0.6866866866866868,0.0026444686748437456,,-0.6866866866866868,0.0008859520607801698
,,-0.6826826826826826,0.0014594877061844757,,-0.6826826826826826,-0.0024914861333815183,,-0.6826826826826826,-0.0021893872710896174,,-0.6826826826826826,-0.0017609538256080008,,-0.6826826826826826,-0.001572231737330577,,-0.6826826826826826,0.0026452728631411325,,-0.6826826826826826,0.002629049032424831,,-0.6826826826826826,0.0008807861595511308
,,-0.6786786786786787,0.001450927660986913,,-0.6786786786786787,-0.0024768733114848528,,-0.6786786786786787,-0.002176546290027508,,-0.6786786786786787,-0.0017506256506777489,,-0.6786786786786787,-0.0015630104368183743,,-0.6786786786786787,0.002629758066289865,,-0.6786786786786787,0.0026136293900059174,,-0.6786786786786787,0.000875620258322092
,,-0.6746746746746748,0.0014423676157893502,,-0.6746746746746748,-0.0024622604895881877,,-0.6746746746746748,-0.0021637053089653994,,-0.6746746746746748,-0.0017402974757474968,,-0.6746746746746748,-0.0015537891363061717,,-0.6746746746746748,0.0026142432694385978,,-0.6746746746746748,0.0025982097475870038,,-0.6746746746746748,0.0008704543570930533
,,-0.6706706706706707,0.0014338075705917872,,-0.6706706706706707,-0.0024476476676915213,,-0.6706706706706707,-0.0021508643279032898,,-0.6706706706706707,-0.0017299693008172442,,-0.6706706706706707,-0.0015445678357939687,,-0.6706706706706707,0.0025987284725873297,,-0.6706706706706707,0.0025827901051680893,,-0.6706706706706707,0.0008652884558640142
,,-0.6666666666666667,0.0014252475253942244,,-0.6666666666666667,-0.0024330348457948557,,-0.6666666666666667,-0.002138023346841181,,-0.6666666666666667,-0.0017196411258869923,,-0.6666666666666667,-0.0015353465352817661,,-0.6666666666666667,0.002583213675736062,,-0.6666666666666667,0.0025673704627491756,,-0.6666666666666667,0.0008601225546349754
,,-0.6626626626626626,0.001416687480196661,,-0.6626626626626626,-0.0024184220238981893,,-0.6626626626626626,-0.0021251823657790713,,-0.6626626626626626,-0.0017093129509567397,,-0.6626626626626626,-0.0015261252347695629,,-0.6626626626626626,0.002567698878884794,,-0.6626626626626626,0.002551950820330261,,-0.6626626626626626,0.0008549566534059364
,,-0.6586586586586587,0.0014081274349990985,,-0.6586586586586587,-0.002403809202001524,,-0.6586586586586587,-0.0021123413847169625,,-0.6586586586586587,-0.0016989847760264878,,-0.6586586586586587,-0.0015169039342573603,,-0.6586586586586587,0.002552184082033527,,-0.6586586586586587,0.002536531177911348,,-0.6586586586586587,0.0008497907521768976
,,-0.6546546546546548,0.0013995673898015357,,-0.6546546546546548,-0.0023891963801048583,,-0.6546546546546548,-0.0020995004036548533,,-0.6546546546546548,-0.001688656601096236,,-0.6546546546546548,-0.0015076826337451577,,-0.6546546546546548,0.0025366692851822594,,-0.6546546546546548,0.002521111535492434,,-0.6546546546546548,0.0008446248509478588
,,-0.6506506506506506,0.0013910073446039726,,-0.6506506506506506,-0.0023745835582081923,,-0.6506506506506506,-0.002086659422592744,,-0.6506506506506506,-0.0016783284261659833,,-0.6506506506506506,-0.0014984613332329547,,-0.6506506506506506,0.0025211544883309914,,-0.6506506506506506,0.0025056918930735196,,-0.6506506506506506,0.0008394589497188197
,,-0.6466466466466467,0.0013824472994064098,,-0.6466466466466467,-0.002359970736311527,,-0.6466466466466467,-0.002073818441530635,,-0.6466466466466467,-0.0016680002512357314,,-0.6466466466466467,-0.001489240032720752,,-0.6466466466466467,0.0025056396914797242,,-0.6466466466466467,0.002490272250654606,,-0.6466466466466467,0.0008342930484897809
,,-0.6426426426426426,0.0013738872542088467,,-0.6426426426426426,-0.0023453579144148604,,-0.6426426426426426,-0.002060977460468525,,-0.6426426426426426,-0.0016576720763054789,,-0.6426426426426426,-0.001480018732208549,,-0.6426426426426426,0.002490124894628456,,-0.6426426426426426,0.0024748526082356915,,-0.6426426426426426,0.0008291271472607419
,,-0.6386386386386387,0.001365327209011284,,-0.6386386386386387,-0.002330745092518195,,-0.6386386386386387,-0.0020481364794064164,,-0.6386386386386387,-0.0016473439013752267,,-0.6386386386386387,-0.0014707974316963465,,-0.6386386386386387,0.0024746100977771886,,-0.6386386386386387,0.002459432965816778,,-0.6386386386386387,0.0008239612460317032
,,-0.6346346346346345,0.0013567671638137207,,-0.6346346346346345,-0.002316132270621529,,-0.6346346346346345,-0.0020352954983443067,,-0.6346346346346345,-0.0016370157264449742,,-0.6346346346346345,-0.0014615761311841432,,-0.6346346346346345,0.0024590953009259206,,-0.6346346346346345,0.0024440133233978633,,-0.6346346346346345,0.000818795344802664
,,-0.6306306306306306,0.001348207118616158,,-0.6306306306306306,-0.0023015194487248634,,-0.6306306306306306,-0.002022454517282198,,-0.6306306306306306,-0.0016266875515147223,,-0.6306306306306306,-0.0014523548306719406,,-0.6306306306306306,0.0024435805040746534,,-0.6306306306306306,0.0024285936809789496,,-0.6306306306306306,0.0008136294435736253
,,-0.6266266266266267,0.0013396470734185952,,-0.6266266266266267,-0.002286906626828198,,-0.6266266266266267,-0.002009613536220089,,-0.6266266266266267,-0.0016163593765844704,,-0.6266266266266267,-0.001443133530159738,,-0.6266266266266267,0.002428065707223386,,-0.6266266266266267,0.002413174038560036,,-0.6266266266266267,0.0008084635423445865
,,-0.6226226226226226,0.0013310870282210322,,-0.6226226226226226,-0.0022722938049315315,,-0.6226226226226226,-0.0019967725551579794,,-0.6226226226226226,-0.0016060312016542178,,-0.6226226226226226,-0.001433912229647535,,-0.6226226226226226,0.002412550910372118,,-0.6226226226226226,0.002397754396141122,,-0.6226226226226226,0.0008032976411155475
,,-0.6186186186186187,0.0013225269830234693,,-0.6186186186186187,-0.002257680983034866,,-0.6186186186186187,-0.0019839315740958706,,-0.6186186186186187,-0.0015957030267239659,,-0.6186186186186187,-0.0014246909291353324,,-0.6186186186186187,0.0023970361135208507,,-0.6186186186186187,0.002382334753722208,,-0.6186186186186187,0.0007981317398865087
,,-0.6146146146146145,0.0013139669378259063,,-0.6146146146146145,-0.0022430681611382,,-0.6146146146146145,-0.001971090593033761,,-0.6146146146146145,-0.0015853748517937133,,-0.6146146146146145,-0.0014154696286231294,,-0.6146146146146145,0.002381521316669582,,-0.6146146146146145,0.0023669151113032937,,-0.6146146146146145,0.0007929658386574696
,,-0.6106106106106106,0.0013054068926283435,,-0.6106106106106106,-0.0022284553392415344,,-0.6106106106106106,-0.001958249611971652,,-0.6106106106106106,-0.0015750466768634612,,-0.6106106106106106,-0.0014062483281109268,,-0.6106106106106106,0.002366006519818315,,-0.6106106106106106,0.00235149546888438,,-0.6106106106106106,0.0007877999374284308
,,-0.6066066066066067,0.0012968468474307809,,-0.6066066066066067,-0.002213842517344869,,-0.6066066066066067,-0.0019454086309095432,,-0.6066066066066067,-0.0015647185019332093,,-0.6066066066066067,-0.0013970270275987242,,-0.6066066066066067,0.002350491722967048,,-0.6066066066066067,0.0023360758264654663,,-0.6066066066066067,0.000782634036199392
,,-0.6026026026026026,0.0012882868022332176,,-0.6026026026026026,-0.0021992296954482025,,-0.6026026026026026,-0.0019325676498474335,,-0.6026026026026026,-0.0015543903270029567,,-0.6026026026026026,-0.001387805727086521,,-0.6026026026026026,0.0023349769261157794,,-0.6026026026026026,0.002320656184046552,,-0.6026026026026026,0.000777468134970353
,,-0.5985985985985987,0.001279726757035655,,-0.5985985985985987,-0.002184616873551537,,-0.5985985985985987,-0.0019197266687853245,,-0.5985985985985987,-0.0015440621520727048,,-0.5985985985985987,-0.0013785844265743184,,-0.5985985985985987,0.0023194621292645123,,-0.5985985985985987,0.002305236541627638,,-0.5985985985985987,0.0007723022337413143
,,-0.5945945945945945,0.0012711667118380917,,-0.5945945945945945,-0.0021700040516548706,,-0.5945945945945945,-0.0019068856877232148,,-0.5945945945945945,-0.0015337339771424523,,-0.5945945945945945,-0.0013693631260621154,,-0.5945945945945945,0.0023039473324132443,,-0.5945945945945945,0.0022898168992087236,,-0.5945945945945945,0.0007671363325122752
,,-0.5905905905905906,0.001262606666640529,,-0.5905905905905906,-0.0021553912297582055,,-0.5905905905905906,-0.001894044706661106,,-0.5905905905905906,-0.0015234058022122003,,-0.5905905905905906,-0.0013601418255499128,,-0.5905905905905906,0.002288432535561977,,-0.5905905905905906,0.00227439725678981,,-0.5905905905905906,0.0007619704312832364
,,-0.5865865865865867,0.0012540466214429663,,-0.5865865865865867,-0.00214077840786154,,-0.5865865865865867,-0.001881203725598997,,-0.5865865865865867,-0.0015130776272819482,,-0.5865865865865867,-0.0013509205250377102,,-0.5865865865865867,0.0022729177387107095,,-0.5865865865865867,0.0022589776143708967,,-0.5865865865865867,0.0007568045300541976
,,-0.5825825825825826,0.001245486576245403,,-0.5825825825825826,-0.0021261655859648736,,-0.5825825825825826,-0.0018683627445368876,,-0.5825825825825826,-0.0015027494523516959,,-0.5825825825825826,-0.0013416992245255071,,-0.5825825825825826,0.0022574029418594415,,-0.5825825825825826,0.002243557971951982,,-0.5825825825825826,0.0007516386288251586
,,-0.5785785785785786,0.0012369265310478404,,-0.5785785785785786,-0.002111552764068208,,-0.5785785785785786,-0.0018555217634747786,,-0.5785785785785786,-0.0014924212774214437,,-0.5785785785785786,-0.0013324779240133046,,-0.5785785785785786,0.0022418881450081743,,-0.5785785785785786,0.0022281383295330685,,-0.5785785785785786,0.0007464727275961198
,,-0.5745745745745745,0.0012283664858502772,,-0.5745745745745745,-0.0020969399421715417,,-0.5745745745745745,-0.001842680782412669,,-0.5745745745745745,-0.0014820931024911912,,-0.5745745745745745,-0.0013232566235011013,,-0.5745745745745745,0.002226373348156906,,-0.5745745745745745,0.002212718687114154,,-0.5745745745745745,0.0007413068263670807
,,-0.5705705705705706,0.0012198064406527145,,-0.5705705705705706,-0.0020823271202748766,,-0.5705705705705706,-0.0018298398013505601,,-0.5705705705705706,-0.0014717649275609393,,-0.5705705705705706,-0.0013140353229888987,,-0.5705705705705706,0.0022108585513056387,,-0.5705705705705706,0.0021972990446952403,,-0.5705705705705706,0.000736140925138042
,,-0.5665665665665667,0.0012112463954551517,,-0.5665665665665667,-0.002067714298378211,,-0.5665665665665667,-0.001816998820288451,,-0.5665665665665667,-0.0014614367526306874,,-0.5665665665665667,-0.0013048140224766961,,-0.5665665665665667,0.0021953437544543716,,-0.5665665665665667,0.0021818794022763267,,-0.5665665665665667,0.0007309750239090032
,,-0.5625625625625625,0.0012026863502575885,,-0.5625625625625625,-0.0020531014764815446,,-0.5625625625625625,-0.0018041578392263417,,-0.5625625625625625,-0.0014511085777004348,,-0.5625625625625625,-0.001295592721964493,,-0.5625625625625625,0.002179828957603103,,-0.5625625625625625,0.002166459759857412,,-0.5625625625625625,0.0007258091226799641
,,-0.5585585585585586,0.0011941263050600258,,-0.5585585585585586,-0.002038488654584879,,-0.5585585585585586,-0.0017913168581642326,,-0.5585585585585586,-0.0014407804027701829,,-0.5585585585585586,-0.0012863714214522905,,-0.5585585585585586,0.002164314160751836,,-0.5585585585585586,0.0021510401174384985,,-0.5585585585585586,0.0007206432214509254
,,-0.5545545545545545,0.0011855662598624626,,-0.5545545545545545,-0.0020238758326882127,,-0.5545545545545545,-0.001778475877102123,,-0.5545545545545545,-0.0014304522278399303,,-0.5545545545545545,-0.0012771501209400875,,-0.5545545545545545,0.002148799363900568,,-0.5545545545545545,0.002135620475019584,,-0.5545545545545545,0.0007154773202218863
,,-0.5505505505505506,0.0011770062146649,,-0.5505505505505506,-0.002009263010791547,,-0.5505505505505506,-0.0017656348960400142,,-0.5505505505505506,-0.0014201240529096782,,-0.5505505505505506,-0.001267928820427885,,-0.5505505505505506,0.0021332845670493004,,-0.5505505505505506,0.0021202008326006703,,-0.5505505505505506,0.0007103114189928475
,,-0.5465465465465467,0.0011684461694673371,,-0.5465465465465467,-0.001994650188894882,,-0.5465465465465467,-0.0017527939149779052,,-0.5465465465465467,-0.0014097958779794263,,-0.5465465465465467,-0.0012587075199156823,,-0.5465465465465467,0.002117769770198033,,-0.5465465465465467,0.002104781190181757,,-0.5465465465465467,0.0007051455177638087
,,-0.5425425425425425,0.001159886124269774,,-0.5425425425425425,-0.0019800373669982157,,-0.5425425425425425,-0.0017399529339157957,,-0.5425425425425425,-0.0013994677030491737,,-0.5425425425425425,-0.001249486219403479,,-0.5425425425425425,0.002102254973346765,,-0.5425425425425425,0.0020893615477628425,,-0.5425425425425425,0.0006999796165347696
,,-0.5385385385385386,0.0011513260790722113,,-0.5385385385385386,-0.00196542454510155,,-0.5385385385385386,-0.0017271119528536867,,-0.5385385385385386,-0.0013891395281189218,,-0.5385385385385386,-0.0012402649188912765,,-0.5385385385385386,0.002086740176495498,,-0.5385385385385386,0.002073941905343929,,-0.5385385385385386,0.0006948137153057308
,,-0.5345345345345345,0.0011427660338746482,,-0.5345345345345345,-0.001950811723204884,,-0.5345345345345345,-0.001714270971791577,,-0.5345345345345345,-0.0013788113531886693,,-0.5345345345345345,-0.0012310436183790734,,-0.5345345345345345,0.0020712253796442296,,-0.5345345345345345,0.0020585222629250144,,-0.5345345345345345,0.0006896478140766918
,,-0.5305305305305306,0.0011342059886770854,,-0.5305305305305306,-0.0019361989013082185,,-0.5305305305305306,-0.0017014299907294683,,-0.5305305305305306,-0.0013684831782584173,,-0.5305305305305306,-0.0012218223178668709,,-0.5305305305305306,0.0020557105827929624,,-0.5305305305305306,0.0020431026205061007,,-0.5305305305305306,0.0006844819128476531
,,-0.5265265265265264,0.0011256459434795221,,-0.5265265265265264,-0.001921586079411552,,-0.5265265265265264,-0.0016885890096673586,,-0.5265265265265264,-0.0013581550033281648,,-0.5265265265265264,-0.0012126010173546678,,-0.5265265265265264,0.0020401957859416944,,-0.5265265265265264,0.002027682978087186,,-0.5265265265265264,0.000679316011618614
,,-0.5225225225225225,0.0011170858982819595,,-0.5225225225225225,-0.0019069732575148868,,-0.5225225225225225,-0.0016757480286052496,,-0.5225225225225225,-0.0013478268283979127,,-0.5225225225225225,-0.0012033797168424652,,-0.5225225225225225,0.002024680989090427,,-0.5225225225225225,0.0020122633356682725,,-0.5225225225225225,0.0006741501103895752
,,-0.5185185185185186,0.0011085258530843967,,-0.5185185185185186,-0.0018923604356182212,,-0.5185185185185186,-0.0016629070475431408,,-0.5185185185185186,-0.0013374986534676607,,-0.5185185185185186,-0.0011941584163302627,,-0.5185185185185186,0.0020091661922391597,,-0.5185185185185186,0.001996843693249359,,-0.5185185185185186,0.0006689842091605364
,,-0.5145145145145145,0.0010999658078868337,,-0.5145145145145145,-0.0018777476137215548,,-0.5145145145145145,-0.0016500660664810311,,-0.5145145145145145,-0.0013271704785374082,,-0.5145145145145145,-0.0011849371158180594,,-0.5145145145145145,0.0019936513953878916,,-0.5145145145145145,0.0019814240508304443,,-0.5145145145145145,0.0006638183079314974
,,-0.5105105105105106,0.0010914057626892708,,-0.5105105105105106,-0.0018631347918248895,,-0.5105105105105106,-0.0016372250854189223,,-0.5105105105105106,-0.0013168423036071563,,-0.5105105105105106,-0.0011757158153058568,,-0.5105105105105106,0.001978136598536624,,-0.5105105105105106,0.001966004408411531,,-0.5105105105105106,0.0006586524067024586
,,-0.5065065065065064,0.0010828457174917078,,-0.5065065065065064,-0.0018485219699282231,,-0.5065065065065064,-0.0016243841043568127,,-0.5065065065065064,-0.0013065141286769037,,-0.5065065065065064,-0.0011664945147936538,,-0.5065065065065064,0.001962621801685356,,-0.5065065065065064,0.0019505847659926163,,-0.5065065065065064,0.0006534865054734195
,,-0.5025025025025025,0.001074285672294145,,-0.5025025025025025,-0.0018339091480315578,,-0.5025025025025025,-0.0016115431232947037,,-0.5025025025025025,-0.0012961859537466518,,-0.5025025025025025,-0.0011572732142814512,,-0.5025025025025025,0.0019471070048340889,,-0.5025025025025025,0.001935165123573703,,-0.5025025025025025,0.0006483206042443807
,,-0.4984984984984986,0.0010657256270965823,,-0.4984984984984986,-0.0018192963261348923,,-0.4984984984984986,-0.0015987021422325949,,-0.4984984984984986,-0.0012858577788163997,,-0.4984984984984986,-0.0011480519137692486,,-0.4984984984984986,0.0019315922079828215,,-0.4984984984984986,0.0019197454811547892,,-0.4984984984984986,0.000643154703015342
,,-0.49449449449449445,0.001057165581899019,,-0.49449449449449445,-0.001804683504238226,,-0.49449449449449445,-0.0015858611611704852,,-0.49449449449449445,-0.0012755296038861473,,-0.49449449449449445,-0.0011388306132570454,,-0.49449449449449445,0.0019160774111315533,,-0.49449449449449445,0.0019043258387358747,,-0.49449449449449445,0.000637988801786303
,,-0.49049049049049054,0.0010486055367014563,,-0.49049049049049054,-0.0017900706823415606,,-0.49049049049049054,-0.0015730201801083764,,-0.49049049049049054,-0.0012652014289558952,,-0.49049049049049054,-0.0011296093127448428,,-0.49049049049049054,0.001900562614280286,,-0.49049049049049054,0.001888906196316961,,-0.49049049049049054,0.0006328229005572642
,,-0.4864864864864864,0.0010400454915038932,,-0.4864864864864864,-0.0017754578604448942,,-0.4864864864864864,-0.0015601791990462667,,-0.4864864864864864,-0.0012548732540256426,,-0.4864864864864864,-0.0011203880122326398,,-0.4864864864864864,0.0018850478174290179,,-0.4864864864864864,0.0018734865538980467,,-0.4864864864864864,0.0006276569993282251
,,-0.4824824824824825,0.0010314854463063304,,-0.4824824824824825,-0.0017608450385482287,,-0.4824824824824825,-0.0015473382179841577,,-0.4824824824824825,-0.0012445450790953907,,-0.4824824824824825,-0.0011111667117204372,,-0.4824824824824825,0.0018695330205777507,,-0.4824824824824825,0.001858066911479133,,-0.4824824824824825,0.0006224910980991863
,,-0.4784784784784786,0.0010229254011087678,,-0.4784784784784786,-0.0017462322166515633,,-0.4784784784784786,-0.001534497236922049,,-0.4784784784784786,-0.0012342169041651388,,-0.4784784784784786,-0.0011019454112082346,,-0.4784784784784786,0.0018540182237264833,,-0.4784784784784786,0.0018426472690602194,,-0.4784784784784786,0.0006173251968701475
,,-0.47447447447447444,0.0010143653559112045,,-0.47447447447447444,-0.001731619394754897,,-0.47447447447447444,-0.0015216562558599393,,-0.47447447447447444,-0.0012238887292348863,,-0.47447447447447444,-0.0010927241106960315,,-0.47447447447447444,0.001838503426875215,,-0.47447447447447444,0.0018272276266413049,,-0.47447447447447444,0.0006121592956411085
,,-0.4704704704704705,0.001005805310713642,,-0.4704704704704705,-0.0017170065728582314,,-0.4704704704704705,-0.0015088152747978305,,-0.4704704704704705,-0.0012135605543046343,,-0.4704704704704705,-0.001083502810183829,,-0.4704704704704705,0.001822988630023948,,-0.4704704704704705,0.0018118079842223912,,-0.4704704704704705,0.0006069933944120697
,,-0.4664664664664664,0.0009972452655160786,,-0.4664664664664664,-0.0017023937509615652,,-0.4664664664664664,-0.0014959742937357208,,-0.4664664664664664,-0.0012032323793743818,,-0.4664664664664664,-0.0010742815096716257,,-0.4664664664664664,0.0018074738331726797,,-0.4664664664664664,0.001796388341803477,,-0.4664664664664664,0.0006018274931830306
,,-0.4624624624624625,0.000988685220318516,,-0.4624624624624625,-0.0016877809290648997,,-0.4624624624624625,-0.0014831333126736118,,-0.4624624624624625,-0.0011929042044441297,,-0.4624624624624625,-0.0010650602091594231,,-0.4624624624624625,0.0017919590363214125,,-0.4624624624624625,0.0017809686993845632,,-0.4624624624624625,0.0005966615919539919
,,-0.45845845845845856,0.0009801251751209532,,-0.45845845845845856,-0.0016731681071682344,,-0.45845845845845856,-0.001470292331611503,,-0.45845845845845856,-0.0011825760295138777,,-0.45845845845845856,-0.0010558389086472205,,-0.45845845845845856,0.0017764442394701452,,-0.45845845845845856,0.0017655490569656496,,-0.45845845845845856,0.0005914956907249531
,,-0.4544544544544544,0.00097156512992339,,-0.4544544544544544,-0.001658555285271568,,-0.4544544544544544,-0.0014574513505493933,,-0.4544544544544544,-0.0011722478545836252,,-0.4544544544544544,-0.0010466176081350175,,-0.4544544544544544,0.001760929442618877,,-0.4544544544544544,0.001750129414546735,,-0.4544544544544544,0.0005863297894959141
,,-0.4504504504504505,0.0009630050847258273,,-0.4504504504504505,-0.0016439424633749025,,-0.4504504504504505,-0.0014446103694872843,,-0.4504504504504505,-0.0011619196796533733,,-0.4504504504504505,-0.001037396307622815,,-0.4504504504504505,0.0017454146457676098,,-0.4504504504504505,0.0017347097721278214,,-0.4504504504504505,0.0005811638882668753
,,-0.4464464464464464,0.0009544450395282641,,-0.4464464464464464,-0.0016293296414782363,,-0.4464464464464464,-0.0014317693884251749,,-0.4464464464464464,-0.0011515915047231207,,-0.4464464464464464,-0.0010281750071106119,,-0.4464464464464464,0.0017298998489163415,,-0.4464464464464464,0.001719290129708907,,-0.4464464464464464,0.0005759979870378362
,,-0.44244244244244246,0.0009458849943307014,,-0.44244244244244246,-0.0016147168195815708,,-0.44244244244244246,-0.0014189284073630659,,-0.44244244244244246,-0.0011412633297928688,,-0.44244244244244246,-0.0010189537065984093,,-0.44244244244244246,0.0017143850520650742,,-0.44244244244244246,0.0017038704872899934,,-0.44244244244244246,0.0005708320858087974
,,-0.43843843843843855,0.0009373249491331387,,-0.43843843843843855,-0.0016001039976849052,,-0.43843843843843855,-0.001406087426300957,,-0.43843843843843855,-0.0011309351548626167,,-0.43843843843843855,-0.0010097324060862067,,-0.43843843843843855,0.001698870255213807,,-0.43843843843843855,0.0016884508448710798,,-0.43843843843843855,0.0005656661845797586
,,-0.4344344344344344,0.0009287649039355755,,-0.4344344344344344,-0.001585491175788239,,-0.4344344344344344,-0.0013932464452388474,,-0.4344344344344344,-0.001120606979932364,,-0.4344344344344344,-0.0010005111055740035,,-0.4344344344344344,0.0016833554583625388,,-0.4344344344344344,0.0016730312024521652,,-0.4344344344344344,0.0005605002833507196
,,-0.4304304304304305,0.0009202048587380128,,-0.4304304304304305,-0.0015708783538915735,,-0.4304304304304305,-0.0013804054641767384,,-0.4304304304304305,-0.0011102788050021122,,-0.4304304304304305,-0.0009912898050618009,,-0.4304304304304305,0.0016678406615112716,,-0.4304304304304305,0.0016576115600332518,,-0.4304304304304305,0.0005553343821216809
,,-0.42642642642642636,0.0009116448135404496,,-0.42642642642642636,-0.0015562655319949074,,-0.42642642642642636,-0.001367564483114629,,-0.42642642642642636,-0.0010999506300718596,,-0.42642642642642636,-0.0009820685045495979,,-0.42642642642642636,0.0016523258646600034,,-0.42642642642642636,0.0016421919176143373,,-0.42642642642642636,0.0005501684808926418
,,-0.42242242242242245,0.0009030847683428869,,-0.42242242242242245,-0.0015416527100982418,,-0.42242242242242245,-0.00135472350205252,,-0.42242242242242245,-0.0010896224551416077,,-0.42242242242242245,-0.0009728472040373953,,-0.42242242242242245,0.001636811067808736,,-0.42242242242242245,0.0016267722751954236,,-0.42242242242242245,0.000545002579663603
,,-0.41841841841841854,0.0008945247231453242,,-0.41841841841841854,-0.0015270398882015763,,-0.41841841841841854,-0.0013418825209904112,,-0.41841841841841854,-0.0010792942802113558,,-0.41841841841841854,-0.0009636259035251927,,-0.41841841841841854,0.0016212962709574689,,-0.41841841841841854,0.00161135263277651,,-0.41841841841841854,0.0005398366784345642
,,-0.4144144144144144,0.000885964677947761,,-0.4144144144144144,-0.0015124270663049101,,-0.4144144144144144,-0.0013290415399283015,,-0.4144144144144144,-0.0010689661052811032,,-0.4144144144144144,-0.0009544046030129895,,-0.4144144144144144,0.0016057814741062006,,-0.4144144144144144,0.0015959329903575954,,-0.4144144144144144,0.0005346707772055252
,,-0.4104104104104105,0.0008774046327501983,,-0.4104104104104105,-0.0014978142444082446,,-0.4104104104104105,-0.0013162005588661925,,-0.4104104104104105,-0.0010586379303508511,,-0.4104104104104105,-0.0009451833025007869,,-0.4104104104104105,0.0015902666772549335,,-0.4104104104104105,0.001580513347938682,,-0.4104104104104105,0.0005295048759764864
,,-0.40640640640640635,0.000868844587552635,,-0.40640640640640635,-0.0014832014225115784,,-0.40640640640640635,-0.001303359577804083,,-0.40640640640640635,-0.0010483097554205988,,-0.40640640640640635,-0.0009359620019885839,,-0.40640640640640635,0.0015747518804036652,,-0.40640640640640635,0.0015650937055197674,,-0.40640640640640635,0.0005243389747474473
,,-0.40240240240240244,0.0008602845423550723,,-0.40240240240240244,-0.001468588600614913,,-0.40240240240240244,-0.001290518596741974,,-0.40240240240240244,-0.0010379815804903466,,-0.40240240240240244,-0.0009267407014763813,,-0.40240240240240244,0.0015592370835523978,,-0.40240240240240244,0.0015496740631008538,,-0.40240240240240244,0.0005191730735184085
,,-0.3983983983983985,0.0008517244971575096,,-0.3983983983983985,-0.0014539757787182474,,-0.3983983983983985,-0.0012776776156798652,,-0.3983983983983985,-0.0010276534055600947,,-0.3983983983983985,-0.0009175194009641787,,-0.3983983983983985,0.0015437222867011307,,-0.3983983983983985,0.00153425442068194,,-0.3983983983983985,0.0005140071722893698
,,-0.3943943943943944,0.0008431644519599464,,-0.3943943943943944,-0.0014393629568215812,,-0.3943943943943944,-0.0012648366346177556,,-0.3943943943943944,-0.0010173252306298422,,-0.3943943943943944,-0.0009082981004519756,,-0.3943943943943944,0.0015282074898498625,,-0.3943943943943944,0.0015188347782630258,,-0.3943943943943944,0.0005088412710603308
,,-0.3903903903903905,0.0008346044067623837,,-0.3903903903903905,-0.0014247501349249157,,-0.3903903903903905,-0.0012519956535556466,,-0.3903903903903905,-0.0010069970556995903,,-0.3903903903903905,-0.000899076799939773,,-0.3903903903903905,0.0015126926929985953,,-0.3903903903903905,0.0015034151358441121,,-0.3903903903903905,0.000503675369831292
,,-0.38638638638638634,0.0008260443615648206,,-0.38638638638638634,-0.0014101373130282495,,-0.38638638638638634,-0.001239154672493537,,-0.38638638638638634,-0.0009966688807693377,,-0.38638638638638634,-0.0008898554994275699,,-0.38638638638638634,0.001497177896147327,,-0.38638638638638634,0.0014879954934251976,,-0.38638638638638634,0.0004985094686022529
,,-0.3823823823823824,0.0008174843163672579,,-0.3823823823823824,-0.001395524491131584,,-0.3823823823823824,-0.001226313691431428,,-0.3823823823823824,-0.0009863407058390858,,-0.3823823823823824,-0.0008806341989153673,,-0.3823823823823824,0.0014816630992960597,,-0.3823823823823824,0.001472575851006284,,-0.3823823823823824,0.0004933435673732141
,,-0.3783783783783783,0.0008089242711696946,,-0.3783783783783783,-0.0013809116692349176,,-0.3783783783783783,-0.0012134727103693184,,-0.3783783783783783,-0.0009760125309088331,,-0.3783783783783783,-0.0008714128984031643,,-0.3783783783783783,0.0014661483024447917,,-0.3783783783783783,0.0014571562085873694,,-0.3783783783783783,0.00048817766614417504
,,-0.3743743743743744,0.0008003642259721319,,-0.3743743743743744,-0.0013662988473382522,,-0.3743743743743744,-0.0012006317293072096,,-0.3743743743743744,-0.0009656843559785812,,-0.3743743743743744,-0.0008621915978909617,,-0.3743743743743744,0.0014506335055935243,,-0.3743743743743744,0.001441736566168456,,-0.3743743743743744,0.00048301176491513626
,,-0.37037037037037046,0.0007918041807745692,,-0.37037037037037046,-0.0013516860254415867,,-0.37037037037037046,-0.0011877907482451006,,-0.37037037037037046,-0.0009553561810483292,,-0.37037037037037046,-0.0008529702973787591,,-0.37037037037037046,0.001435118708742257,,-0.37037037037037046,0.0014263169237495423,,-0.37037037037037046,0.0004778458636860975
,,-0.3663663663663663,0.000783244135577006,,-0.3663663663663663,-0.0013370732035449203,,-0.3663663663663663,-0.001174949767182991,,-0.3663663663663663,-0.0009450280061180766,,-0.3663663663663663,-0.000843748996866556,,-0.3663663663663663,0.001419603911890989,,-0.3663663663663663,0.0014108972813306278,,-0.3663663663663663,0.00047267996245705843
,,-0.3623623623623624,0.0007746840903794433,,-0.3623623623623624,-0.001322460381648255,,-0.3623623623623624,-0.0011621087861208822,,-0.3623623623623624,-0.0009346998311878247,,-0.3623623623623624,-0.0008345276963543534,,-0.3623623623623624,0.0014040891150397215,,-0.3623623623623624,0.0013954776389117141,,-0.3623623623623624,0.00046751406122801965
,,-0.3583583583583583,0.0007661240451818801,,-0.3583583583583583,-0.0013078475597515886,,-0.3583583583583583,-0.0011492678050587725,,-0.3583583583583583,-0.0009243716562575722,,-0.3583583583583583,-0.0008253063958421502,,-0.3583583583583583,0.0013885743181884535,,-0.3583583583583583,0.0013800579964927996,,-0.3583583583583583,0.0004623481599989806
,,-0.35435435435435436,0.0007575639999843174,,-0.35435435435435436,-0.0012932347378549233,,-0.35435435435435436,-0.0011364268239966637,,-0.35435435435435436,-0.0009140434813273201,,-0.35435435435435436,-0.0008160850953299476,,-0.35435435435435436,0.0013730595213371861,,-0.35435435435435436,0.0013646383540738861,,-0.35435435435435436,0.0004571822587699418
,,-0.35035035035035045,0.0007490039547867547,,-0.35035035035035045,-0.0012786219159582578,,-0.35035035035035045,-0.0011235858429345547,,-0.35035035035035045,-0.0009037153063970682,,-0.35035035035035045,-0.000806863794817745,,-0.35035035035035045,0.0013575447244859188,,-0.35035035035035045,0.0013492187116549725,,-0.35035035035035045,0.00045201635754090304
,,-0.3463463463463463,0.0007404439095891915,,-0.3463463463463463,-0.0012640090940615914,,-0.3463463463463463,-0.001110744861872445,,-0.3463463463463463,-0.0008933871314668157,,-0.3463463463463463,-0.0007976424943055419,,-0.3463463463463463,0.0013420299276346507,,-0.3463463463463463,0.001333799069236058,,-0.3463463463463463,0.000446850456311864
,,-0.3423423423423424,0.0007318838643916288,,-0.3423423423423424,-0.001249396272164926,,-0.3423423423423424,-0.0010979038808103362,,-0.3423423423423424,-0.0008830589565365636,,-0.3423423423423424,-0.0007884211937933393,,-0.3423423423423424,0.0013265151307833834,,-0.3423423423423424,0.0013183794268171443,,-0.3423423423423424,0.0004416845550828252
,,-0.33833833833833826,0.0007233238191940656,,-0.33833833833833826,-0.0012347834502682597,,-0.33833833833833826,-0.0010850628997482266,,-0.33833833833833826,-0.0008727307816063111,,-0.33833833833833826,-0.0007791998932811363,,-0.33833833833833826,0.0013110003339321153,,-0.33833833833833826,0.00130295978439823,,-0.33833833833833826,0.00043651865385378616
,,-0.33433433433433435,0.0007147637739965028,,-0.33433433433433435,-0.0012201706283715941,,-0.33433433433433435,-0.0010722219186861178,,-0.33433433433433435,-0.0008624026066760592,,-0.33433433433433435,-0.0007699785927689337,,-0.33433433433433435,0.001295485537080848,,-0.33433433433433435,0.0012875401419793163,,-0.33433433433433435,0.0004313527526247474
,,-0.33033033033033044,0.0007062037287989401,,-0.33033033033033044,-0.0012055578064749288,,-0.33033033033033044,-0.0010593809376240088,,-0.33033033033033044,-0.0008520744317458072,,-0.33033033033033044,-0.0007607572922567311,,-0.33033033033033044,0.0012799707402295806,,-0.33033033033033044,0.0012721204995604027,,-0.33033033033033044,0.0004261868513957086
,,-0.3263263263263263,0.000697643683601377,,-0.3263263263263263,-0.0011909449845782624,,-0.3263263263263263,-0.0010465399565618991,,-0.3263263263263263,-0.0008417462568155546,,-0.3263263263263263,-0.000751535991744528,,-0.3263263263263263,0.0012644559433783126,,-0.3263263263263263,0.0012567008571414881,,-0.3263263263263263,0.00042102095016666955
,,-0.3223223223223224,0.0006890836384038142,,-0.3223223223223224,-0.001176332162681597,,-0.3223223223223224,-0.0010336989754997903,,-0.3223223223223224,-0.0008314180818853027,,-0.3223223223223224,-0.0007423146912323254,,-0.3223223223223224,0.0012489411465270452,,-0.3223223223223224,0.0012412812147225745,,-0.3223223223223224,0.00041585504893763077
,,-0.31831831831831825,0.0006805235932062511,,-0.31831831831831825,-0.0011617193407849307,,-0.31831831831831825,-0.0010208579944376807,,-0.31831831831831825,-0.0008210899069550501,,-0.31831831831831825,-0.0007330933907201223,,-0.31831831831831825,0.0012334263496757772,,-0.31831831831831825,0.0012258615723036602,,-0.31831831831831825,0.0004106891477085917
,,-0.31431431431431434,0.0006719635480086884,,-0.31431431431431434,-0.0011471065188882652,,-0.31431431431431434,-0.0010080170133755716,,-0.31431431431431434,-0.0008107617320247981,,-0.31431431431431434,-0.0007238720902079197,,-0.31431431431431434,0.0012179115528245098,,-0.31431431431431434,0.0012104419298847465,,-0.31431431431431434,0.00040552324647955294
,,-0.3103103103103104,0.0006634035028111257,,-0.3103103103103104,-0.0011324936969916,,-0.3103103103103104,-0.0009951760323134628,,-0.3103103103103104,-0.0008004335570945462,,-0.3103103103103104,-0.0007146507896957171,,-0.3103103103103104,0.0012023967559732424,,-0.3103103103103104,0.0011950222874658328,,-0.3103103103103104,0.00040035734525051416
,,-0.3063063063063063,0.0006548434576135624,,-0.3063063063063063,-0.0011178808750949335,,-0.3063063063063063,-0.0009823350512513532,,-0.3063063063063063,-0.0007901053821642936,,-0.3063063063063063,-0.000705429489183514,,-0.3063063063063063,0.0011868819591219744,,-0.3063063063063063,0.0011796026450469183,,-0.3063063063063063,0.0003951914440214751
,,-0.3023023023023024,0.0006462834124159997,,-0.3023023023023024,-0.001103268053198268,,-0.3023023023023024,-0.0009694940701892443,,-0.3023023023023024,-0.0007797772072340416,,-0.3023023023023024,-0.0006962081886713115,,-0.3023023023023024,0.001171367162270707,,-0.3023023023023024,0.0011641830026280049,,-0.3023023023023024,0.00039002554279243633
,,-0.29829829829829824,0.0006377233672184365,,-0.29829829829829824,-0.0010886552313016018,,-0.29829829829829824,-0.0009566530891271347,,-0.29829829829829824,-0.0007694490323037892,,-0.29829829829829824,-0.0006869868881591083,,-0.29829829829829824,0.0011558523654194388,,-0.29829829829829824,0.0011487633602090903,,-0.29829829829829824,0.0003848596415633973
,,-0.2942942942942943,0.0006291633220208738,,-0.2942942942942943,-0.0010740424094049363,,-0.2942942942942943,-0.0009438121080650258,,-0.2942942942942943,-0.0007591208573735371,,-0.2942942942942943,-0.0006777655876469057,,-0.2942942942942943,0.0011403375685681717,,-0.2942942942942943,0.0011333437177901767,,-0.2942942942942943,0.0003796937403343585
,,-0.2902902902902904,0.0006206032768233111,,-0.2902902902902904,-0.0010594295875082707,,-0.2902902902902904,-0.0009309711270029169,,-0.2902902902902904,-0.0007487926824432852,,-0.2902902902902904,-0.0006685442871347031,,-0.2902902902902904,0.0011248227717169043,,-0.2902902902902904,0.001117924075371263,,-0.2902902902902904,0.0003745278391053197
,,-0.2862862862862863,0.0006120432316257479,,-0.2862862862862863,-0.0010448167656116046,,-0.2862862862862863,-0.0009181301459408073,,-0.2862862862862863,-0.0007384645075130327,,-0.2862862862862863,-0.0006593229866225,,-0.2862862862862863,0.0011093079748656363,,-0.2862862862862863,0.0011025044329523485,,-0.2862862862862863,0.00036936193787628067
,,-0.28228228228228236,0.0006034831864281852,,-0.28228228228228236,-0.001030203943714939,,-0.28228228228228236,-0.0009052891648786984,,-0.28228228228228236,-0.0007281363325827806,,-0.28228228228228236,-0.0006501016861102974,,-0.28228228228228236,0.001093793178014369,,-0.28228228228228236,0.001087084790533435,,-0.28228228228228236,0.0003641960366472419
,,-0.2782782782782782,0.0005949231412306221,,-0.2782782782782782,-0.0010155911218182728,,-0.2782782782782782,-0.0008924481838165888,,-0.2782782782782782,-0.0007178081576525281,,-0.2782782782782782,-0.0006408803855980944,,-0.2782782782782782,0.0010782783811631007,,-0.2782782782782782,0.0010716651481145205,,-0.2782782782782782,0.00035903013541820284
,,-0.2742742742742743,0.0005863630960330593,,-0.2742742742742743,-0.0010009782999216073,,-0.2742742742742743,-0.0008796072027544799,,-0.2742742742742743,-0.0007074799827222762,,-0.2742742742742743,-0.0006316590850858918,,-0.2742742742742743,0.0010627635843118335,,-0.2742742742742743,0.0010562455056956068,,-0.2742742742742743,0.00035386423418916406
,,-0.2702702702702702,0.0005778030508354961,,-0.2702702702702702,-0.0009863654780249411,,-0.2702702702702702,-0.0008667662216923702,,-0.2702702702702702,-0.0006971518077920236,,-0.2702702702702702,-0.0006224377845736887,,-0.2702702702702702,0.0010472487874605653,,-0.2702702702702702,0.0010408258632766923,,-0.2702702702702702,0.000348698332960125
,,-0.26626626626626626,0.0005692430056379334,,-0.26626626626626626,-0.0009717526561282756,,-0.26626626626626626,-0.0008539252406302613,,-0.26626626626626626,-0.0006868236328617716,,-0.26626626626626626,-0.0006132164840614861,,-0.26626626626626626,0.001031733990609298,,-0.26626626626626626,0.0010254062208577787,,-0.26626626626626626,0.00034353243173108623
,,-0.26226226226226235,0.0005606829604403706,,-0.26226226226226235,-0.0009571398342316101,,-0.26226226226226235,-0.0008410842595681524,,-0.26226226226226235,-0.0006764954579315197,,-0.26226226226226235,-0.0006039951835492835,,-0.26226226226226235,0.0010162191937580307,,-0.26226226226226235,0.0010099865784388652,,-0.26226226226226235,0.00033836653050204745
,,-0.2582582582582582,0.0005521229152428075,,-0.2582582582582582,-0.0009425270123349438,,-0.2582582582582582,-0.0008282432785060428,,-0.2582582582582582,-0.0006661672830012671,,-0.2582582582582582,-0.0005947738830370804,,-0.2582582582582582,0.0010007043969067625,,-0.2582582582582582,0.0009945669360199507,,-0.2582582582582582,0.0003332006292730084
,,-0.2542542542542543,0.0005435628700452448,,-0.2542542542542543,-0.0009279141904382784,,-0.2542542542542543,-0.0008154022974439339,,-0.2542542542542543,-0.0006558391080710151,,-0.2542542542542543,-0.0005855525825248778,,-0.2542542542542543,0.0009851896000554953,,-0.2542542542542543,0.000979147293601037,,-0.2542542542542543,0.0003280347280439696
,,-0.25025025025025016,0.0005350028248476816,,-0.25025025025025016,-0.0009133013685416121,,-0.25025025025025016,-0.0008025613163818243,,-0.25025025025025016,-0.0006455109331407625,,-0.25025025025025016,-0.0005763312820126746,,-0.25025025025025016,0.0009696748032042271,,-0.25025025025025016,0.0009637276511821226,,-0.25025025025025016,0.00032286882681493057
,,-0.24624624624624625,0.0005264427796501189,,-0.24624624624624625,-0.0008986885466449466,,-0.24624624624624625,-0.0007897203353197154,,-0.24624624624624625,-0.0006351827582105106,,-0.24624624624624625,-0.000567109981500472,,-0.24624624624624625,0.0009541600063529598,,-0.24624624624624625,0.0009483080087632089,,-0.24624624624624625,0.0003177029255858918
,,-0.24224224224224233,0.0005178827344525562,,-0.24224224224224233,-0.0008840757247482811,,-0.24224224224224233,-0.0007768793542576065,,-0.24224224224224233,-0.0006248545832802586,,-0.24224224224224233,-0.0005578886809882694,,-0.24224224224224233,0.0009386452095016926,,-0.24224224224224233,0.0009328883663442954,,-0.24224224224224233,0.000312537024356853
,,-0.2382382382382382,0.0005093226892549929,,-0.2382382382382382,-0.0008694629028516149,,-0.2382382382382382,-0.0007640383731954968,,-0.2382382382382382,-0.000614526408350006,,-0.2382382382382382,-0.0005486673804760664,,-0.2382382382382382,0.0009231304126504244,,-0.2382382382382382,0.0009174687239253809,,-0.2382382382382382,0.00030737112312781396
,,-0.23423423423423428,0.0005007626440574302,,-0.23423423423423428,-0.0008548500809549494,,-0.23423423423423428,-0.0007511973921333879,,-0.23423423423423428,-0.0006041982334197541,,-0.23423423423423428,-0.0005394460799638638,,-0.23423423423423428,0.0009076156157991571,,-0.23423423423423428,0.0009020490815064672,,-0.23423423423423428,0.0003022052218987752
,,-0.23023023023023015,0.000492202598859867,,-0.23023023023023015,-0.0008402372590582832,,-0.23023023023023015,-0.0007383564110712784,,-0.23023023023023015,-0.0005938700584895016,,-0.23023023023023015,-0.0005302247794516607,,-0.23023023023023015,0.0008921008189478889,,-0.23023023023023015,0.0008866294390875528,,-0.23023023023023015,0.0002970393206697361
,,-0.22622622622622623,0.0004836425536623043,,-0.22622622622622623,-0.0008256244371616176,,-0.22622622622622623,-0.0007255154300091695,,-0.22622622622622623,-0.0005835418835592496,,-0.22622622622622623,-0.0005210034789394581,,-0.22622622622622623,0.0008765860220966217,,-0.22622622622622623,0.0008712097966686391,,-0.22622622622622623,0.00029187341944069735
,,-0.22222222222222232,0.0004750825084647416,,-0.22222222222222232,-0.0008110116152649522,,-0.22222222222222232,-0.0007126744489470606,,-0.22222222222222232,-0.0005732137086289976,,-0.22222222222222232,-0.0005117821784272555,,-0.22222222222222232,0.0008610712252453544,,-0.22222222222222232,0.0008557901542497256,,-0.22222222222222232,0.00028670751821165857
,,-0.21821821821821819,0.00046652246326717845,,-0.21821821821821819,-0.0007963987933682859,,-0.21821821821821819,-0.0006998334678849509,,-0.21821821821821819,-0.0005628855336987451,,-0.21821821821821819,-0.0005025608779150524,,-0.21821821821821819,0.0008455564283940863,,-0.21821821821821819,0.000840370511830811,,-0.21821821821821819,0.0002815416169826195
,,-0.21421421421421427,0.00045796241806961573,,-0.21421421421421427,-0.0007817859714716204,,-0.21421421421421427,-0.000686992486822842,,-0.21421421421421427,-0.0005525573587684931,,-0.21421421421421427,-0.0004933395774028498,,-0.21421421421421427,0.0008300416315428189,,-0.21421421421421427,0.0008249508694118975,,-0.21421421421421427,0.00027637571575358074
,,-0.21021021021021014,0.0004494023728720525,,-0.21021021021021014,-0.0007671731495749541,,-0.21021021021021014,-0.0006741515057607325,,-0.21021021021021014,-0.0005422291838382406,,-0.21021021021021014,-0.0004841182768906467,,-0.21021021021021014,0.0008145268346915508,,-0.21021021021021014,0.000809531226992983,,-0.21021021021021014,0.0002712098145245417
,,-0.20620620620620622,0.0004408423276744898,,-0.20620620620620622,-0.0007525603276782887,,-0.20620620620620622,-0.0006613105246986235,,-0.20620620620620622,-0.0005319010089079886,,-0.20620620620620622,-0.0004748969763784441,,-0.20620620620620622,0.0007990120378402835,,-0.20620620620620622,0.0007941115845740694,,-0.20620620620620622,0.0002660439132955029
,,-0.2022022022022023,0.0004322822824769271,,-0.2022022022022023,-0.0007379475057816233,,-0.2022022022022023,-0.0006484695436365146,,-0.2022022022022023,-0.0005215728339777367,,-0.2022022022022023,-0.00046567567586624153,,-0.2022022022022023,0.0007834972409890163,,-0.2022022022022023,0.0007786919421551557,,-0.2022022022022023,0.0002608780120664641
,,-0.19819819819819817,0.00042372223727936393,,-0.19819819819819817,-0.000723334683884957,,-0.19819819819819817,-0.000635628562574405,,-0.19819819819819817,-0.0005112446590474841,,-0.19819819819819817,-0.00045645437535403845,,-0.19819819819819817,0.000767982444137748,,-0.19819819819819817,0.0007632722997362412,,-0.19819819819819817,0.0002557121108374251
,,-0.19419419419419426,0.0004151621920818012,,-0.19419419419419426,-0.0007087218619882914,,-0.19419419419419426,-0.0006227875815122961,,-0.19419419419419426,-0.0005009164841172321,,-0.19419419419419426,-0.00044723307484183586,,-0.19419419419419426,0.0007524676472864808,,-0.19419419419419426,0.0007478526573173277,,-0.19419419419419426,0.0002505462096083863
,,-0.19019019019019012,0.000406602146884238,,-0.19019019019019012,-0.0006941090400916252,,-0.19019019019019012,-0.0006099466004501864,,-0.19019019019019012,-0.0004905883091869795,,-0.19019019019019012,-0.0004380117743296328,,-0.19019019019019012,0.0007369528504352126,,-0.19019019019019012,0.0007324330148984131,,-0.19019019019019012,0.00024538030837934724
,,-0.1861861861861862,0.0003980421016866753,,-0.1861861861861862,-0.0006794962181949597,,-0.1861861861861862,-0.0005971056193880775,,-0.1861861861861862,-0.0004802601342567276,,-0.1861861861861862,-0.0004287904738174302,,-0.1861861861861862,0.0007214380535839454,,-0.1861861861861862,0.0007170133724794996,,-0.1861861861861862,0.00024021440715030844
,,-0.1821821821821823,0.00038948205648911256,,-0.1821821821821823,-0.0006648833962982942,,-0.1821821821821823,-0.0005842646383259686,,-0.1821821821821823,-0.0004699319593264756,,-0.1821821821821823,-0.0004195691733052276,,-0.1821821821821823,0.0007059232567326781,,-0.1821821821821823,0.0007015937300605859,,-0.1821821821821823,0.00023504850592126968
,,-0.17817817817817816,0.00038092201129154936,,-0.17817817817817816,-0.0006502705744016279,,-0.17817817817817816,-0.0005714236572638591,,-0.17817817817817816,-0.0004596037843962231,,-0.17817817817817816,-0.00041034787279302446,,-0.17817817817817816,0.0006904084598814099,,-0.17817817817817816,0.0006861740876416715,,-0.17817817817817816,0.0002298826046922306
,,-0.17417417417417425,0.00037236196609398664,,-0.17417417417417425,-0.0006356577525049625,,-0.17417417417417425,-0.0005585826762017502,,-0.17417417417417425,-0.0004492756094659711,,-0.17417417417417425,-0.0004011265722808219,,-0.17417417417417425,0.0006748936630301426,,-0.17417417417417425,0.0006707544452227578,,-0.17417417417417425,0.00022471670346319183
,,-0.1701701701701701,0.0003638019208964235,,-0.1701701701701701,-0.0006210449306082962,,-0.1701701701701701,-0.0005457416951396405,,-0.1701701701701701,-0.0004389474345357186,,-0.1701701701701701,-0.0003919052717686188,,-0.1701701701701701,0.0006593788661788745,,-0.1701701701701701,0.0006553348028038433,,-0.1701701701701701,0.00021955080223415278
,,-0.1661661661661662,0.00035524187569886077,,-0.1661661661661662,-0.0006064321087116308,,-0.1661661661661662,-0.0005329007140775316,,-0.1661661661661662,-0.0004286192596054666,,-0.1661661661661662,-0.0003826839712564162,,-0.1661661661661662,0.0006438640693276072,,-0.1661661661661662,0.0006399151603849297,,-0.1661661661661662,0.000214384901005114
,,-0.16216216216216228,0.00034668183050129805,,-0.16216216216216228,-0.0005918192868149653,,-0.16216216216216228,-0.0005200597330154227,,-0.16216216216216228,-0.0004182910846752146,,-0.16216216216216228,-0.0003734626707442136,,-0.16216216216216228,0.0006283492724763398,,-0.16216216216216228,0.0006244955179660161,,-0.16216216216216228,0.00020921899977607522
,,-0.15815815815815815,0.00033812178530373484,,-0.15815815815815815,-0.000577206464918299,,-0.15815815815815815,-0.0005072187519533131,,-0.15815815815815815,-0.0004079629097449621,,-0.15815815815815815,-0.0003642413702320105,,-0.15815815815815815,0.0006128344756250717,,-0.15815815815815815,0.0006090758755471017,,-0.15815815815815815,0.00020405309854703617
,,-0.15415415415415423,0.0003295617401061721,,-0.15415415415415423,-0.0005625936430216336,,-0.15415415415415423,-0.0004943777708912042,,-0.15415415415415423,-0.0003976347348147101,,-0.15415415415415423,-0.0003550200697198079,,-0.15415415415415423,0.0005973196787738044,,-0.15415415415415423,0.000593656233128188,,-0.15415415415415423,0.00019888719731799739
,,-0.1501501501501501,0.00032100169490860897,,-0.1501501501501501,-0.0005479808211249673,,-0.1501501501501501,-0.00048153678982909456,,-0.1501501501501501,-0.00038730655988445756,,-0.1501501501501501,-0.0003457987692076048,,-0.1501501501501501,0.0005818048819225363,,-0.1501501501501501,0.0005782365907092736,,-0.1501501501501501,0.00019372129608895833
,,-0.14614614614614618,0.00031244164971104625,,-0.14614614614614618,-0.0005333679992283017,,-0.14614614614614618,-0.00046869580876698566,,-0.14614614614614618,-0.0003769783849542056,,-0.14614614614614618,-0.0003365774686954022,,-0.14614614614614618,0.000566290085071269,,-0.14614614614614618,0.0005628169482903599,,-0.14614614614614618,0.00018855539485991955
,,-0.14214214214214227,0.00030388160451348353,,-0.14214214214214227,-0.0005187551773316363,,-0.14214214214214227,-0.00045585482770487675,,-0.14214214214214227,-0.0003666502100239536,,-0.14214214214214227,-0.00032735616818319963,,-0.14214214214214227,0.0005507752882200017,,-0.14214214214214227,0.0005473973058714463,,-0.14214214214214227,0.00018338949363088078
,,-0.13813813813813813,0.0002953215593159203,,-0.13813813813813813,-0.00050414235543497,,-0.13813813813813813,-0.00044301384664276715,,-0.13813813813813813,-0.00035632203509370107,,-0.13813813813813813,-0.00031813486767099655,,-0.13813813813813813,0.0005352604913687335,,-0.13813813813813813,0.0005319776634525318,,-0.13813813813813813,0.00017822359240184172
,,-0.13413413413413422,0.0002867615141183576,,-0.13413413413413422,-0.0004895295335383045,,-0.13413413413413422,-0.00043017286558065824,,-0.13413413413413422,-0.0003459938601634491,,-0.13413413413413422,-0.00030891356715879396,,-0.13413413413413422,0.0005197456945174663,,-0.13413413413413422,0.0005165580210336182,,-0.13413413413413422,0.00017305769117280294
,,-0.13013013013013008,0.0002782014689207944,,-0.13013013013013008,-0.0004749167116416383,,-0.13013013013013008,-0.00041733188451854863,,-0.13013013013013008,-0.00033566568523319654,,-0.13013013013013008,-0.0002996922666465908,,-0.13013013013013008,0.0005042308976661981,,-0.13013013013013008,0.0005011383786147038,,-0.13013013013013008,0.0001678917899437639
,,-0.12612612612612617,0.00026964142372323173,,-0.12612612612612617,-0.0004603038897449728,,-0.12612612612612617,-0.00040449090345643973,,-0.12612612612612617,-0.0003253375103029446,,-0.12612612612612617,-0.00029047096613438823,,-0.12612612612612617,0.0004887161008149308,,-0.12612612612612617,0.0004857187361957901,,-0.12612612612612617,0.00016272588871472511
,,-0.12212212212212203,0.0002610813785256685,,-0.12212212212212203,-0.0004456910678483065,,-0.12212212212212203,-0.0003916499223943301,,-0.12212212212212203,-0.000315009335372692,,-0.12212212212212203,-0.00028124966562218515,,-0.12212212212212203,0.0004732013039636627,,-0.12212212212212203,0.0004702990937768756,,-0.12212212212212203,0.00015755998748568606
,,-0.11811811811811812,0.0002525213333281058,,-0.11811811811811812,-0.00043107824595164105,,-0.11811811811811812,-0.0003788089413322212,,-0.11811811811811812,-0.00030468116044244005,,-0.11811811811811812,-0.00027202836510998256,,-0.11811811811811812,0.0004576865071123954,,-0.11811811811811812,0.000454879451357962,,-0.11811811811811812,0.00015239408625664728
,,-0.1141141141141142,0.00024396128813054308,,-0.1141141141141142,-0.0004164654240549756,,-0.1141141141141142,-0.0003659679602701123,,-0.1141141141141142,-0.0002943529855121881,,-0.1141141141141142,-0.00026280706459777997,,-0.1141141141141142,0.0004421717102611281,,-0.1141141141141142,0.0004394598089390484,,-0.1141141141141142,0.0001472281850276085
,,-0.11011011011011007,0.0002354012429329799,,-0.11011011011011007,-0.00040185260215830934,,-0.11011011011011007,-0.0003531269792080027,,-0.11011011011011007,-0.0002840248105819355,,-0.11011011011011007,-0.00025358576408557684,,-0.11011011011011007,0.00042665691340985993,,-0.11011011011011007,0.00042404016652013393,,-0.11011011011011007,0.00014206228379856945
,,-0.10610610610610616,0.00022684119773541718,,-0.10610610610610616,-0.00038723978026164387,,-0.10610610610610616,-0.0003402859981458938,,-0.10610610610610616,-0.00027369663565168355,,-0.10610610610610616,-0.00024436446357337425,,-0.10610610610610616,0.00041114211655859267,,-0.10610610610610616,0.0004086205241012203,,-0.10610610610610616,0.00013689638256953067
,,-0.10210210210210202,0.00021828115253785398,,-0.10210210210210202,-0.0003726269583649776,,-0.10210210210210202,-0.00032744501708378414,,-0.10210210210210202,-0.00026336846072143105,,-0.10210210210210202,-0.00023514316306117117,,-0.10210210210210202,0.0003956273197073245,,-0.10210210210210202,0.00039320088168230585,,-0.10210210210210202,0.00013173048134049162
,,-0.09809809809809811,0.00020972110734029128,,-0.09809809809809811,-0.0003580141364683121,,-0.09809809809809811,-0.00031460403602167524,,-0.09809809809809811,-0.00025304028579117903,,-0.09809809809809811,-0.00022592186254896858,,-0.09809809809809811,0.0003801125228560572,,-0.09809809809809811,0.00037778123926339224,,-0.09809809809809811,0.00012656458011145284
,,-0.0940940940940942,0.00020116106214272857,,-0.0940940940940942,-0.00034340131457164663,,-0.0940940940940942,-0.00030176305495956633,,-0.0940940940940942,-0.00024271211086092706,,-0.0940940940940942,-0.00021670056203676599,,-0.0940940940940942,0.0003645977260047899,,-0.0940940940940942,0.0003623615968444786,,-0.0940940940940942,0.00012139867888241406
,,-0.09009009009009006,0.00019260101694516536,,-0.09009009009009006,-0.00032878849267498034,,-0.09009009009009006,-0.0002889220738974567,,-0.09009009009009006,-0.00023238393593067453,,-0.09009009009009006,-0.00020747926152456288,,-0.09009009009009006,0.00034908292915352177,,-0.09009009009009006,0.0003469419544255641,,-0.09009009009009006,0.000116232777653375
,,-0.08608608608608614,0.00018404097174760264,,-0.08608608608608614,-0.00031417567077831487,,-0.08608608608608614,-0.0002760810928353478,,-0.08608608608608614,-0.00022205576100042256,,-0.08608608608608614,-0.0001982579610123603,,-0.08608608608608614,0.00033356813230225445,,-0.08608608608608614,0.0003315223120066505,,-0.08608608608608614,0.00011106687642433623
,,-0.08208208208208201,0.00017548092655003946,,-0.08208208208208201,-0.0002995628488816486,,-0.08208208208208201,-0.0002632401117732382,,-0.08208208208208201,-0.00021172758607017,,-0.08208208208208201,-0.00018903666050015718,,-0.08208208208208201,0.0003180533354509863,,-0.08208208208208201,0.000316102669587736,,-0.08208208208208201,0.00010590097519529717
,,-0.0780780780780781,0.00016692088135247674,,-0.0780780780780781,-0.0002849500269849831,,-0.0780780780780781,-0.0002503991307111293,,-0.0780780780780781,-0.00020139941113991804,,-0.0780780780780781,-0.0001798153599879546,,-0.0780780780780781,0.00030253853859971906,,-0.0780780780780781,0.0003006830271688224,,-0.0780780780780781,0.00010073507396625839
,,-0.07407407407407418,0.00015836083615491402,,-0.07407407407407418,-0.00027033720508831764,,-0.07407407407407418,-0.0002375581496490204,,-0.07407407407407418,-0.00019107123620966607,,-0.07407407407407418,-0.000170594059475752,,-0.07407407407407418,0.00028702374174845174,,-0.07407407407407418,0.0002852633847499088,,-0.07407407407407418,9.556917273721962e-05
,,-0.07007007007007005,0.00014980079095735084,,-0.07007007007007005,-0.0002557243831916514,,-0.07007007007007005,-0.0002247171685869108,,-0.07007007007007005,-0.00018074306127941354,,-0.07007007007007005,-0.00016137275896354892,,-0.07007007007007005,0.0002715089448971836,,-0.07007007007007005,0.00026984374233099433,,-0.07007007007007005,9.040327150818056e-05
,,-0.06606606606606613,0.00014124074575978812,,-0.06606606606606613,-0.0002411115612949859,,-0.06606606606606613,-0.0002118761875248019,,-0.06606606606606613,-0.00017041488634916155,,-0.06606606606606613,-0.00015215145845134633,,-0.06606606606606613,0.0002559941480459163,,-0.06606606606606613,0.0002544240999120807,,-0.06606606606606613,8.523737027914178e-05
,,-0.062062062062061996,0.00013268070056222494,,-0.062062062062061996,-0.00022649873939831964,,-0.062062062062061996,-0.0001990352064626923,,-0.062062062062061996,-0.000160086711418909,,-0.062062062062061996,-0.00014293015793914322,,-0.062062062062061996,0.00024047935119464816,,-0.062062062062061996,0.00023900445749316623,,-0.062062062062061996,8.007146905010273e-05
,,-0.05805805805805808,0.00012412065536466222,,-0.05805805805805808,-0.00021188591750165417,,-0.05805805805805808,-0.00018619422540058338,,-0.05805805805805808,-0.00014975853648865705,,-0.05805805805805808,-0.00013370885742694063,,-0.05805805805805808,0.00022496455434338087,,-0.05805805805805808,0.00022358481507425262,,-0.05805805805805808,7.490556782106395e-05
,,-0.05405405405405417,0.0001155606101670995,,-0.05405405405405417,-0.0001972730956049887,,-0.05405405405405417,-0.00017335324433847448,,-0.05405405405405417,-0.00013943036155840505,,-0.05405405405405417,-0.00012448755691473804,,-0.05405405405405417,0.00020944975749211358,,-0.05405405405405417,0.00020816517265533898,,-0.05405405405405417,6.973966659202517e-05
,,-0.05005005005005003,0.00010700056496953631,,-0.05005005005005003,-0.0001826602737083224,,-0.05005005005005003,-0.00016051226327636484,,-0.05005005005005003,-0.00012910218662815252,,-0.05005005005005003,-0.00011526625640253494,,-0.05005005005005003,0.00019393496064084543,,-0.05005005005005003,0.0001927455302364245,,-0.05005005005005003,6.457376536298612e-05
,,-0.04604604604604612,9.84405197719736e-05,,-0.04604604604604612,-0.00016804745181165696,,-0.04604604604604612,-0.00014767128221425594,,-0.04604604604604612,-0.00011877401169790054,,-0.04604604604604612,-0.00010604495589033235,,-0.04604604604604612,0.00017842016378957814,,-0.04604604604604612,0.0001773258878175109,,-0.04604604604604612,5.9407864133947336e-05
,,-0.04204204204204198,8.988047457441041e-05,,-0.04204204204204198,-0.00015343462991499067,,-0.04204204204204198,-0.00013483030115214633,,-0.04204204204204198,-0.000108445836767648,,-0.04204204204204198,-9.682365537812924e-05,,-0.04204204204204198,0.00016290536693830998,,-0.04204204204204198,0.00016190624539859643,,-0.04204204204204198,5.424196290490828e-05
,,-0.03803803803803807,8.132042937684769e-05,,-0.03803803803803807,-0.0001388218080183252,,-0.03803803803803807,-0.00012198932009003743,,-0.03803803803803807,-9.811766183739603e-05,,-0.03803803803803807,-8.760235486592665e-05,,-0.03803803803803807,0.0001473905700870427,,-0.03803803803803807,0.0001464866029796828,,-0.03803803803803807,4.90760616758695e-05
,,-0.034034034034034155,7.276038417928498e-05,,-0.034034034034034155,-0.00012420898612165973,,-0.034034034034034155,-0.00010914833902792853,,-0.034034034034034155,-8.778948690714406e-05,,-0.034034034034034155,-7.838105435372406e-05,,-0.034034034034034155,0.0001318757732357754,,-0.034034034034034155,0.00013106696056076919,,-0.034034034034034155,4.3910160446830726e-05
,,-0.03003003003003002,6.420033898172179e-05,,-0.03003003003003002,-0.00010959616422499345,,-0.03003003003003002,-9.630735796581892e-05,,-0.03003003003003002,-7.746131197689151e-05,,-0.03003003003003002,-6.915975384152096e-05,,-0.03003003003003002,0.00011636097638450725,,-0.03003003003003002,0.00011564731814185471,,-0.03003003003003002,3.874425921779167e-05
,,-0.026026026026026106,5.564029378415907e-05,,-0.026026026026026106,-9.498334232832798e-05,,-0.026026026026026106,-8.346637690371001e-05,,-0.026026026026026106,-6.713313704663954e-05,,-0.026026026026026106,-5.9938453329318374e-05,,-0.026026026026026106,0.00010084617953323996,,-0.026026026026026106,0.00010022767572294109,,-0.026026026026026106,3.3578357988752895e-05
,,-0.02202202202202197,4.7080248586595884e-05,,-0.02202202202202197,-8.03705204316617e-05,,-0.02202202202202197,-7.062539584160039e-05,,-0.02202202202202197,-5.6804962116386994e-05,,-0.02202202202202197,-5.071715281711527e-05,,-0.02202202202202197,8.533138268197182e-05,,-0.02202202202202197,8.480803330402662e-05,,-0.02202202202202197,2.841245675971383e-05
,,-0.018018018018018056,3.8520203389033165e-05,,-0.018018018018018056,-6.575769853499623e-05,,-0.018018018018018056,-5.778441477949149e-05,,-0.018018018018018056,-4.647678718613502e-05,,-0.018018018018018056,-4.1495852304912676e-05,,-0.018018018018018056,6.981658583070453e-05,,-0.018018018018018056,6.9388390885113e-05,,-0.018018018018018056,2.3246555530675058e-05
,,-0.01401401401401392,2.9960158191469978e-05,,-0.01401401401401392,-5.114487663832995e-05,,-0.01401401401401392,-4.4943433717381874e-05,,-0.01401401401401392,-3.6148612255882474e-05,,-0.01401401401401392,-3.227455179270958e-05,,-0.01401401401401392,5.430178897943638e-05,,-0.01401401401401392,5.396874846619852e-05,,-0.01401401401401392,1.8080654301635997e-05
,,-0.010010010010010006,2.1400112993907262e-05,,-0.010010010010010006,-3.6532054741664484e-05,,-0.010010010010010006,-3.210245265527297e-05,,-0.010010010010010006,-2.5820437325630502e-05,,-0.010010010010010006,-2.3053251280506986e-05,,-0.010010010010010006,3.8786992128169086e-05,,-0.010010010010010006,3.8549106047284906e-05,,-0.010010010010010006,1.2914753072597222e-05
,,-0.006006006006006093,1.2840067796344548e-05,,-0.006006006006006093,-2.1919232844999014e-05,,-0.006006006006006093,-1.9261471593164067e-05,,-0.006006006006006093,-1.549226239537853e-05,,-0.006006006006006093,-1.3831950768304397e-05,,-0.006006006006006093,2.3272195276901796e-05,,-0.006006006006006093,2.3129463628371285e-05,,-0.006006006006006093,7.748851843558448e-06
,,-0.002002002002001957,4.280022598781358e-06,,-0.002002002002001957,-7.306410948332734e-06,,-0.002002002002001957,-6.420490531054452e-06,,-0.002002002002001957,-5.164087465125986e-06,,-0.002002002002001957,-4.6106502561012955e-06,,-0.002002002002001957,7.757398425633645e-06,,-0.002002002002001957,7.70982120945681e-06,,-0.002002002002001957,2.582950614519387e-06
,,0.002002002002002179,-4.280022598781832e-06,,0.002002002002002179,7.306410948333545e-06,,0.002002002002002179,6.420490531055164e-06,,0.002002002002002179,5.1640874651265586e-06,,0.002002002002002179,4.610650256101806e-06,,0.002002002002002179,-7.757398425634506e-06,,0.002002002002002179,-7.709821209457664e-06,,0.002002002002002179,-2.5829506145196736e-06
,,0.006006006006006093,-1.2840067796344548e-05,,0.006006006006006093,2.1919232844999014e-05,,0.006006006006006093,1.9261471593164067e-05,,0.006006006006006093,1.549226239537853e-05,,0.006006006006006093,1.3831950768304397e-05,,0.006006006006006093,-2.3272195276901796e-05,,0.006006006006006093,-2.3129463628371285e-05,,0.006006006006006093,-7.748851843558448e-06
,,0.010010010010010006,-2.1400112993907262e-05,,0.010010010010010006,3.6532054741664484e-05,,0.010010010010010006,3.210245265527297e-05,,0.010010010010010006,2.5820437325630502e-05,,0.010010010010010006,2.3053251280506986e-05,,0.010010010010010006,-3.8786992128169086e-05,,0.010010010010010006,-3.8549106047284906e-05,,0.010010010010010006,-1.2914753072597222e-05
,,0.01401401401401392,-2.9960158191469978e-05,,0.01401401401401392,5.114487663832995e-05,,0.01401401401401392,4.4943433717381874e-05,,0.01401401401401392,3.6148612255882474e-05,,0.01401401401401392,3.227455179270958e-05,,0.01401401401401392,-5.430178897943638e-05,,0.01401401401401392,-5.396874846619852e-05,,0.01401401401401392,-1.8080654301635997e-05
,,0.018018018018017834,-3.852020338903269e-05,,0.018018018018017834,6.575769853499542e-05,,0.018018018018017834,5.778441477949078e-05,,0.018018018018017834,4.6476787186134446e-05,,0.018018018018017834,4.149585230491217e-05,,0.018018018018017834,-6.981658583070366e-05,,0.018018018018017834,-6.938839088511214e-05,,0.018018018018017834,-2.324655553067477e-05
,,0.022022022022022192,-4.708024858659636e-05,,0.022022022022022192,8.03705204316625e-05,,0.022022022022022192,7.062539584160111e-05,,0.022022022022022192,5.6804962116387563e-05,,0.022022022022022192,5.071715281711578e-05,,0.022022022022022192,-8.533138268197267e-05,,0.022022022022022192,-8.480803330402747e-05,,0.022022022022022192,-2.841245675971412e-05
,,0.026026026026026106,-5.564029378415907e-05,,0.026026026026026106,9.498334232832798e-05,,0.026026026026026106,8.346637690371001e-05,,0.026026026026026106,6.713313704663954e-05,,0.026026026026026106,5.9938453329318374e-05,,0.026026026026026106,-0.00010084617953323996,,0.026026026026026106,-0.00010022767572294109,,0.026026026026026106,-3.3578357988752895e-05
,,0.03003003003003002,-6.420033898172179e-05,,0.03003003003003002,0.00010959616422499345,,0.03003003003003002,9.630735796581892e-05,,0.03003003003003002,7.746131197689151e-05,,0.03003003003003002,6.915975384152096e-05,,0.03003003003003002,-0.00011636097638450725,,0.03003003003003002,-0.00011564731814185471,,0.03003003003003002,-3.874425921779167e-05
,,0.03403403403403393,-7.276038417928451e-05,,0.03403403403403393,0.0001242089861216589,,0.03403403403403393,0.00010914833902792782,,0.03403403403403393,8.778948690714348e-05,,0.03403403403403393,7.838105435372356e-05,,0.03403403403403393,-0.00013187577323577456,,0.03403403403403393,-0.00013106696056076832,,0.03403403403403393,-4.391016044683044e-05
,,0.03803803803803785,-8.132042937684722e-05,,0.03803803803803785,0.0001388218080183244,,0.03803803803803785,0.00012198932009003672,,0.03803803803803785,9.811766183739546e-05,,0.03803803803803785,8.760235486592615e-05,,0.03803803803803785,-0.00014739057008704185,,0.03803803803803785,-0.00014648660297968195,,0.03803803803803785,-4.9076061675869214e-05
,,0.042042042042042205,-8.988047457441088e-05,,0.042042042042042205,0.0001534346299149915,,0.042042042042042205,0.00013483030115214704,,0.042042042042042205,0.00010844583676764858,,0.042042042042042205,9.682365537812975e-05,,0.042042042042042205,-0.00016290536693831084,,0.042042042042042205,-0.00016190624539859727,,0.042042042042042205,-5.424196290490856e-05
,,0.04604604604604612,-9.84405197719736e-05,,0.04604604604604612,0.00016804745181165696,,0.04604604604604612,0.00014767128221425594,,0.04604604604604612,0.00011877401169790054,,0.04604604604604612,0.00010604495589033235,,0.04604604604604612,-0.00017842016378957814,,0.04604604604604612,-0.0001773258878175109,,0.04604604604604612,-5.9407864133947336e-05
,,0.05005005005005003,-0.00010700056496953631,,0.05005005005005003,0.0001826602737083224,,0.05005005005005003,0.00016051226327636484,,0.05005005005005003,0.00012910218662815252,,0.05005005005005003,0.00011526625640253494,,0.05005005005005003,-0.00019393496064084543,,0.05005005005005003,-0.0001927455302364245,,0.05005005005005003,-6.457376536298612e-05
,,0.054054054054053946,-0.00011556061016709903,,0.054054054054053946,0.00019727309560498788,,0.054054054054053946,0.00017335324433847375,,0.054054054054053946,0.00013943036155840448,,0.054054054054053946,0.00012448755691473753,,0.054054054054053946,-0.00020944975749211272,,0.054054054054053946,-0.00020816517265533814,,0.054054054054053946,-6.973966659202488e-05
,,0.05805805805805786,-0.00012412065536466173,,0.05805805805805786,0.00021188591750165336,,0.05805805805805786,0.00018619422540058265,,0.05805805805805786,0.00014975853648865645,,0.05805805805805786,0.00013370885742694012,,0.05805805805805786,-0.00022496455434338,,0.05805805805805786,-0.00022358481507425175,,0.05805805805805786,-7.490556782106366e-05
,,0.06206206206206222,-0.0001326807005622254,,0.06206206206206222,0.00022649873939832046,,0.06206206206206222,0.000199035206462693,,0.06206206206206222,0.00016008671141890958,,0.06206206206206222,0.00014293015793914374,,0.06206206206206222,-0.00024047935119464903,,0.06206206206206222,-0.0002390044574931671,,0.06206206206206222,-8.007146905010301e-05
,,0.06606606606606613,-0.00014124074575978812,,0.06606606606606613,0.0002411115612949859,,0.06606606606606613,0.0002118761875248019,,0.06606606606606613,0.00017041488634916155,,0.06606606606606613,0.00015215145845134633,,0.06606606606606613,-0.0002559941480459163,,0.06606606606606613,-0.0002544240999120807,,0.06606606606606613,-8.523737027914178e-05
,,0.07007007007007005,-0.00014980079095735084,,0.07007007007007005,0.0002557243831916514,,0.07007007007007005,0.0002247171685869108,,0.07007007007007005,0.00018074306127941354,,0.07007007007007005,0.00016137275896354892,,0.07007007007007005,-0.0002715089448971836,,0.07007007007007005,-0.00026984374233099433,,0.07007007007007005,-9.040327150818056e-05
,,0.07407407407407396,-0.00015836083615491356,,0.07407407407407396,0.0002703372050883169,,0.07407407407407396,0.0002375581496490197,,0.07407407407407396,0.0001910712362096655,,0.07407407407407396,0.0001705940594757515,,0.07407407407407396,-0.0002870237417484509,,0.07407407407407396,-0.00028526338474990794,,0.07407407407407396,-9.556917273721932e-05
,,0.07807807807807787,-0.00016692088135247628,,0.07807807807807787,0.0002849500269849823,,0.07807807807807787,0.0002503991307111286,,0.07807807807807787,0.00020139941113991747,,0.07807807807807787,0.0001798153599879541,,0.07807807807807787,-0.0003025385385997182,,0.07807807807807787,-0.00030068302716882155,,0.07807807807807787,-0.0001007350739662581
,,0.08208208208208223,-0.00017548092655003995,,0.08208208208208223,0.0002995628488816494,,0.08208208208208223,0.0002632401117732389,,0.08208208208208223,0.0002117275860701706,,0.08208208208208223,0.0001890366605001577,,0.08208208208208223,-0.0003180533354509872,,0.08208208208208223,-0.0003161026695877369,,0.08208208208208223,-0.00010590097519529745
,,0.08608608608608614,-0.00018404097174760264,,0.08608608608608614,0.00031417567077831487,,0.08608608608608614,0.0002760810928353478,,0.08608608608608614,0.00022205576100042256,,0.08608608608608614,0.0001982579610123603,,0.08608608608608614,-0.00033356813230225445,,0.08608608608608614,-0.0003315223120066505,,0.08608608608608614,-0.00011106687642433623
,,0.09009009009009006,-0.00019260101694516536,,0.09009009009009006,0.00032878849267498034,,0.09009009009009006,0.0002889220738974567,,0.09009009009009006,0.00023238393593067453,,0.09009009009009006,0.00020747926152456288,,0.09009009009009006,-0.00034908292915352177,,0.09009009009009006,-0.0003469419544255641,,0.09009009009009006,-0.000116232777653375
,,0.09409409409409397,-0.00020116106214272808,,0.09409409409409397,0.0003434013145716458,,0.09409409409409397,0.00030176305495956563,,0.09409409409409397,0.0002427121108609265,,0.09409409409409397,0.00021670056203676547,,0.09409409409409397,-0.00036459772600478903,,0.09409409409409397,-0.00036236159684447777,,0.09409409409409397,-0.00012139867888241378
,,0.09809809809809789,-0.0002097211073402908,,0.09809809809809789,0.0003580141364683113,,0.09809809809809789,0.00031460403602167453,,0.09809809809809789,0.0002530402857911785,,0.09809809809809789,0.00022592186254896806,,0.09809809809809789,-0.00038011252285605635,,0.09809809809809789,-0.0003777812392633914,,0.09809809809809789,-0.00012656458011145254
,,0.10210210210210224,-0.00021828115253785446,,0.10210210210210224,0.0003726269583649784,,0.10210210210210224,0.0003274450170837849,,0.10210210210210224,0.0002633684607214316,,0.10210210210210224,0.00023514316306117168,,0.10210210210210224,-0.00039562731970732535,,0.10210210210210224,-0.0003932008816823067,,0.10210210210210224,-0.0001317304813404919
,,0.10610610610610616,-0.00022684119773541718,,0.10610610610610616,0.00038723978026164387,,0.10610610610610616,0.0003402859981458938,,0.10610610610610616,0.00027369663565168355,,0.10610610610610616,0.00024436446357337425,,0.10610610610610616,-0.00041114211655859267,,0.10610610610610616,-0.0004086205241012203,,0.10610610610610616,-0.00013689638256953067
,,0.11011011011011007,-0.0002354012429329799,,0.11011011011011007,0.00040185260215830934,,0.11011011011011007,0.0003531269792080027,,0.11011011011011007,0.0002840248105819355,,0.11011011011011007,0.00025358576408557684,,0.11011011011011007,-0.00042665691340985993,,0.11011011011011007,-0.00042404016652013393,,0.11011011011011007,-0.00014206228379856945
,,0.11411411411411398,-0.0002439612881305426,,0.11411411411411398,0.00041646542405497476,,0.11411411411411398,0.0003659679602701116,,0.11411411411411398,0.0002943529855121875,,0.11411411411411398,0.00026280706459777943,,0.11411411411411398,-0.00044217171026112725,,0.11411411411411398,-0.00043945980893904754,,0.11411411411411398,-0.0001472281850276082
,,0.1181181181181179,-0.0002525213333281053,,0.1181181181181179,0.00043107824595164023,,0.1181181181181179,0.0003788089413322205,,0.1181181181181179,0.0003046811604424395,,0.1181181181181179,0.000272028365109982,,0.1181181181181179,-0.0004576865071123945,,0.1181181181181179,-0.00045487945135796114,,0.1181181181181179,-0.00015239408625664699
,,0.12212212212212226,-0.000261081378525669,,0.12212212212212226,0.00044569106784830733,,0.12212212212212226,0.00039164992239433083,,0.12212212212212226,0.0003150093353726926,,0.12212212212212226,0.00028124966562218564,,0.12212212212212226,-0.0004732013039636635,,0.12212212212212226,-0.0004702990937768765,,0.12212212212212226,-0.00015755998748568633
,,0.12612612612612617,-0.00026964142372323173,,0.12612612612612617,0.0004603038897449728,,0.12612612612612617,0.00040449090345643973,,0.12612612612612617,0.0003253375103029446,,0.12612612612612617,0.00029047096613438823,,0.12612612612612617,-0.0004887161008149308,,0.12612612612612617,-0.0004857187361957901,,0.12612612612612617,-0.00016272588871472511
,,0.13013013013013008,-0.0002782014689207944,,0.13013013013013008,0.0004749167116416383,,0.13013013013013008,0.00041733188451854863,,0.13013013013013008,0.00033566568523319654,,0.13013013013013008,0.0002996922666465908,,0.13013013013013008,-0.0005042308976661981,,0.13013013013013008,-0.0005011383786147038,,0.13013013013013008,-0.0001678917899437639
,,0.134134134134134,-0.0002867615141183571,,0.134134134134134,0.0004895295335383038,,0.134134134134134,0.00043017286558065754,,0.134134134134134,0.0003459938601634485,,0.134134134134134,0.0003089135671587934,,0.134134134134134,-0.0005197456945174654,,0.134134134134134,-0.0005165580210336173,,0.134134134134134,-0.00017305769117280267
,,0.1381381381381379,-0.00029532155931591983,,0.1381381381381379,0.0005041423554349692,,0.1381381381381379,0.00044301384664276644,,0.1381381381381379,0.00035632203509370047,,0.1381381381381379,0.000318134867670996,,0.1381381381381379,-0.0005352604913687327,,0.1381381381381379,-0.000531977663452531,,0.1381381381381379,-0.00017822359240184143
,,0.14214214214214227,-0.00030388160451348353,,0.14214214214214227,0.0005187551773316363,,0.14214214214214227,0.00045585482770487675,,0.14214214214214227,0.0003666502100239536,,0.14214214214214227,0.00032735616818319963,,0.14214214214214227,-0.0005507752882200017,,0.14214214214214227,-0.0005473973058714463,,0.14214214214214227,-0.00018338949363088078
,,0.14614614614614618,-0.00031244164971104625,,0.14614614614614618,0.0005333679992283017,,0.14614614614614618,0.00046869580876698566,,0.14614614614614618,0.0003769783849542056,,0.14614614614614618,0.0003365774686954022,,0.14614614614614618,-0.000566290085071269,,0.14614614614614618,-0.0005628169482903599,,0.14614614614614618,-0.00018855539485991955
,,0.1501501501501501,-0.00032100169490860897,,0.1501501501501501,0.0005479808211249673,,0.1501501501501501,0.00048153678982909456,,0.1501501501501501,0.00038730655988445756,,0.1501501501501501,0.0003457987692076048,,0.1501501501501501,-0.0005818048819225363,,0.1501501501501501,-0.0005782365907092736,,0.1501501501501501,-0.00019372129608895833
,,0.154154154154154,-0.0003295617401061717,,0.154154154154154,0.0005625936430216327,,0.154154154154154,0.0004943777708912035,,0.154154154154154,0.0003976347348147095,,0.154154154154154,0.0003550200697198074,,0.154154154154154,-0.0005973196787738036,,0.154154154154154,-0.0005936562331281871,,0.154154154154154,-0.00019888719731799711
,,0.15815815815815792,-0.00033812178530373435,,0.15815815815815792,0.0005772064649182982,,0.15815815815815792,0.0005072187519533124,,0.15815815815815792,0.0004079629097449615,,0.15815815815815792,0.00036424137023201,,0.15815815815815792,-0.0006128344756250708,,0.15815815815815792,-0.0006090758755471008,,0.15815815815815792,-0.0002040530985470359
,,0.16216216216216228,-0.00034668183050129805,,0.16216216216216228,0.0005918192868149653,,0.16216216216216228,0.0005200597330154227,,0.16216216216216228,0.0004182910846752146,,0.16216216216216228,0.0003734626707442136,,0.16216216216216228,-0.0006283492724763398,,0.16216216216216228,-0.0006244955179660161,,0.16216216216216228,-0.00020921899977607522
,,0.1661661661661662,-0.00035524187569886077,,0.1661661661661662,0.0006064321087116308,,0.1661661661661662,0.0005329007140775316,,0.1661661661661662,0.0004286192596054666,,0.1661661661661662,0.0003826839712564162,,0.1661661661661662,-0.0006438640693276072,,0.1661661661661662,-0.0006399151603849297,,0.1661661661661662,-0.000214384901005114
,,0.1701701701701701,-0.0003638019208964235,,0.1701701701701701,0.0006210449306082962,,0.1701701701701701,0.0005457416951396405,,0.1701701701701701,0.0004389474345357186,,0.1701701701701701,0.0003919052717686188,,0.1701701701701701,-0.0006593788661788745,,0.1701701701701701,-0.0006553348028038433,,0.1701701701701701,-0.00021955080223415278
,,0.17417417417417402,-0.0003723619660939862,,0.17417417417417402,0.0006356577525049616,,0.17417417417417402,0.0005585826762017494,,0.17417417417417402,0.00044927560946597054,,0.17417417417417402,0.0004011265722808214,,0.17417417417417402,-0.0006748936630301417,,0.17417417417417402,-0.000670754445222757,,0.17417417417417402,-0.00022471670346319156
,,0.17817817817817794,-0.0003809220112915489,,0.17817817817817794,0.0006502705744016272,,0.17817817817817794,0.0005714236572638583,,0.17817817817817794,0.0004596037843962225,,0.17817817817817794,0.000410347872793024,,0.17817817817817794,-0.000690408459881409,,0.17817817817817794,-0.0006861740876416706,,0.17817817817817794,-0.00022988260469223034
,,0.1821821821821823,-0.00038948205648911256,,0.1821821821821823,0.0006648833962982942,,0.1821821821821823,0.0005842646383259686,,0.1821821821821823,0.0004699319593264756,,0.1821821821821823,0.0004195691733052276,,0.1821821821821823,-0.0007059232567326781,,0.1821821821821823,-0.0007015937300605859,,0.1821821821821823,-0.00023504850592126968
,,0.1861861861861862,-0.0003980421016866753,,0.1861861861861862,0.0006794962181949597,,0.1861861861861862,0.0005971056193880775,,0.1861861861861862,0.0004802601342567276,,0.1861861861861862,0.0004287904738174302,,0.1861861861861862,-0.0007214380535839454,,0.1861861861861862,-0.0007170133724794996,,0.1861861861861862,-0.00024021440715030844
,,0.19019019019019012,-0.000406602146884238,,0.19019019019019012,0.0006941090400916252,,0.19019019019019012,0.0006099466004501864,,0.19019019019019012,0.0004905883091869795,,0.19019019019019012,0.0004380117743296328,,0.19019019019019012,-0.0007369528504352126,,0.19019019019019012,-0.0007324330148984131,,0.19019019019019012,-0.00024538030837934724
,,0.19419419419419404,-0.0004151621920818007,,0.19419419419419404,0.0007087218619882907,,0.19419419419419404,0.0006227875815122953,,0.19419419419419404,0.0005009164841172316,,0.19419419419419404,0.00044723307484183537,,0.19419419419419404,-0.0007524676472864799,,0.19419419419419404,-0.0007478526573173268,,0.19419419419419404,-0.00025054620960838597
,,0.1981981981981984,-0.00042372223727936436,,0.1981981981981984,0.0007233346838849577,,0.1981981981981984,0.0006356285625744057,,0.1981981981981984,0.0005112446590474847,,0.1981981981981984,0.00045645437535403894,,0.1981981981981984,-0.0007679824441377489,,0.1981981981981984,-0.0007632722997362421,,0.1981981981981984,-0.00025571211083742535
,,0.2022022022022023,-0.0004322822824769271,,0.2022022022022023,0.0007379475057816233,,0.2022022022022023,0.0006484695436365146,,0.2022022022022023,0.0005215728339777367,,0.2022022022022023,0.00046567567586624153,,0.2022022022022023,-0.0007834972409890163,,0.2022022022022023,-0.0007786919421551557,,0.2022022022022023,-0.0002608780120664641
,,0.20620620620620622,-0.0004408423276744898,,0.20620620620620622,0.0007525603276782887,,0.20620620620620622,0.0006613105246986235,,0.20620620620620622,0.0005319010089079886,,0.20620620620620622,0.0004748969763784441,,0.20620620620620622,-0.0007990120378402835,,0.20620620620620622,-0.0007941115845740694,,0.20620620620620622,-0.0002660439132955029
,,0.21021021021021014,-0.0004494023728720525,,0.21021021021021014,0.0007671731495749541,,0.21021021021021014,0.0006741515057607325,,0.21021021021021014,0.0005422291838382406,,0.21021021021021014,0.0004841182768906467,,0.21021021021021014,-0.0008145268346915508,,0.21021021021021014,-0.000809531226992983,,0.21021021021021014,-0.0002712098145245417
,,0.21421421421421405,-0.00045796241806961524,,0.21421421421421405,0.0007817859714716196,,0.21421421421421405,0.0006869924868228414,,0.21421421421421405,0.0005525573587684925,,0.21421421421421405,0.0004933395774028494,,0.21421421421421405,-0.000830041631542818,,0.21421421421421405,-0.0008249508694118966,,0.21421421421421405,-0.00027637571575358046
,,0.2182182182182184,-0.0004665224632671789,,0.2182182182182184,0.0007963987933682867,,0.2182182182182184,0.0006998334678849517,,0.2182182182182184,0.0005628855336987456,,0.2182182182182184,0.0005025608779150529,,0.2182182182182184,-0.0008455564283940872,,0.2182182182182184,-0.0008403705118308119,,0.2182182182182184,-0.0002815416169826198
,,0.22222222222222232,-0.0004750825084647416,,0.22222222222222232,0.0008110116152649522,,0.22222222222222232,0.0007126744489470606,,0.22222222222222232,0.0005732137086289976,,0.22222222222222232,0.0005117821784272555,,0.22222222222222232,-0.0008610712252453544,,0.22222222222222232,-0.0008557901542497256,,0.22222222222222232,-0.00028670751821165857
,,0.22622622622622623,-0.0004836425536623043,,0.22622622622622623,0.0008256244371616176,,0.22622622622622623,0.0007255154300091695,,0.22622622622622623,0.0005835418835592496,,0.22622622622622623,0.0005210034789394581,,0.22622622622622623,-0.0008765860220966217,,0.22622622622622623,-0.0008712097966686391,,0.22622622622622623,-0.00029187341944069735
,,0.23023023023023015,-0.000492202598859867,,0.23023023023023015,0.0008402372590582832,,0.23023023023023015,0.0007383564110712784,,0.23023023023023015,0.0005938700584895016,,0.23023023023023015,0.0005302247794516607,,0.23023023023023015,-0.0008921008189478889,,0.23023023023023015,-0.0008866294390875528,,0.23023023023023015,-0.0002970393206697361
,,0.23423423423423406,-0.0005007626440574298,,0.23423423423423406,0.0008548500809549486,,0.23423423423423406,0.0007511973921333873,,0.23423423423423406,0.0006041982334197536,,0.23423423423423406,0.0005394460799638633,,0.23423423423423406,-0.0009076156157991562,,0.23423423423423406,-0.0009020490815064664,,0.23423423423423406,-0.0003022052218987749
,,0.23823823823823842,-0.0005093226892549935,,0.23823823823823842,0.0008694629028516157,,0.23823823823823842,0.0007640383731954976,,0.23823823823823842,0.0006145264083500067,,0.23823823823823842,0.000548667380476067,,0.23823823823823842,-0.0009231304126504253,,0.23823823823823842,-0.0009174687239253817,,0.23823823823823842,-0.00030737112312781423
,,0.24224224224224233,-0.0005178827344525562,,0.24224224224224233,0.0008840757247482811,,0.24224224224224233,0.0007768793542576065,,0.24224224224224233,0.0006248545832802586,,0.24224224224224233,0.0005578886809882694,,0.24224224224224233,-0.0009386452095016926,,0.24224224224224233,-0.0009328883663442954,,0.24224224224224233,-0.000312537024356853
,,0.24624624624624625,-0.0005264427796501189,,0.24624624624624625,0.0008986885466449466,,0.24624624624624625,0.0007897203353197154,,0.24624624624624625,0.0006351827582105106,,0.24624624624624625,0.000567109981500472,,0.24624624624624625,-0.0009541600063529598,,0.24624624624624625,-0.0009483080087632089,,0.24624624624624625,-0.0003177029255858918
,,0.25025025025025016,-0.0005350028248476816,,0.25025025025025016,0.0009133013685416121,,0.25025025025025016,0.0008025613163818243,,0.25025025025025016,0.0006455109331407625,,0.25025025025025016,0.0005763312820126746,,0.25025025025025016,-0.0009696748032042271,,0.25025025025025016,-0.0009637276511821226,,0.25025025025025016,-0.00032286882681493057
,,0.2542542542542541,-0.0005435628700452443,,0.2542542542542541,0.0009279141904382775,,0.2542542542542541,0.0008154022974439332,,0.2542542542542541,0.0006558391080710146,,0.2542542542542541,0.0005855525825248772,,0.2542542542542541,-0.0009851896000554945,,0.2542542542542541,-0.0009791472936010362,,0.2542542542542541,-0.00032803472804396935
,,0.25825825825825843,-0.0005521229152428079,,0.25825825825825843,0.0009425270123349447,,0.25825825825825843,0.0008282432785060435,,0.25825825825825843,0.0006661672830012677,,0.25825825825825843,0.0005947738830370809,,0.25825825825825843,-0.0010007043969067634,,0.25825825825825843,-0.0009945669360199515,,0.25825825825825843,-0.00033320062927300867
,,0.26226226226226235,-0.0005606829604403706,,0.26226226226226235,0.0009571398342316101,,0.26226226226226235,0.0008410842595681524,,0.26226226226226235,0.0006764954579315197,,0.26226226226226235,0.0006039951835492835,,0.26226226226226235,-0.0010162191937580307,,0.26226226226226235,-0.0010099865784388652,,0.26226226226226235,-0.00033836653050204745
,,0.26626626626626626,-0.0005692430056379334,,0.26626626626626626,0.0009717526561282756,,0.26626626626626626,0.0008539252406302613,,0.26626626626626626,0.0006868236328617716,,0.26626626626626626,0.0006132164840614861,,0.26626626626626626,-0.001031733990609298,,0.26626626626626626,-0.0010254062208577787,,0.26626626626626626,-0.00034353243173108623
,,0.2702702702702702,-0.0005778030508354961,,0.2702702702702702,0.0009863654780249411,,0.2702702702702702,0.0008667662216923702,,0.2702702702702702,0.0006971518077920236,,0.2702702702702702,0.0006224377845736887,,0.2702702702702702,-0.0010472487874605653,,0.2702702702702702,-0.0010408258632766923,,0.2702702702702702,-0.000348698332960125
,,0.2742742742742741,-0.0005863630960330588,,0.2742742742742741,0.0010009782999216065,,0.2742742742742741,0.0008796072027544791,,0.2742742742742741,0.0007074799827222755,,0.2742742742742741,0.0006316590850858913,,0.2742742742742741,-0.0010627635843118326,,0.2742742742742741,-0.001056245505695606,,0.2742742742742741,-0.0003538642341891638
,,0.27827827827827845,-0.0005949231412306225,,0.27827827827827845,0.0010155911218182737,,0.27827827827827845,0.0008924481838165894,,0.27827827827827845,0.0007178081576525287,,0.27827827827827845,0.0006408803855980948,,0.27827827827827845,-0.0010782783811631015,,0.27827827827827845,-0.0010716651481145214,,0.27827827827827845,-0.0003590301354182031
,,0.28228228228228236,-0.0006034831864281852,,0.28228228228228236,0.001030203943714939,,0.28228228228228236,0.0009052891648786984,,0.28228228228228236,0.0007281363325827806,,0.28228228228228236,0.0006501016861102974,,0.28228228228228236,-0.001093793178014369,,0.28228228228228236,-0.001087084790533435,,0.28228228228228236,-0.0003641960366472419
,,0.2862862862862863,-0.0006120432316257479,,0.2862862862862863,0.0010448167656116046,,0.2862862862862863,0.0009181301459408073,,0.2862862862862863,0.0007384645075130327,,0.2862862862862863,0.0006593229866225,,0.2862862862862863,-0.0011093079748656363,,0.2862862862862863,-0.0011025044329523485,,0.2862862862862863,-0.00036936193787628067
,,0.2902902902902902,-0.0006206032768233106,,0.2902902902902902,0.00105942958750827,,0.2902902902902902,0.0009309711270029162,,0.2902902902902902,0.0007487926824432846,,0.2902902902902902,0.0006685442871347026,,0.2902902902902902,-0.0011248227717169034,,0.2902902902902902,-0.0011179240753712621,,0.2902902902902902,-0.00037452783910531945
,,0.2942942942942941,-0.0006291633220208734,,0.2942942942942941,0.0010740424094049354,,0.2942942942942941,0.0009438121080650251,,0.2942942942942941,0.0007591208573735366,,0.2942942942942941,0.0006777655876469052,,0.2942942942942941,-0.0011403375685681708,,0.2942942942942941,-0.0011333437177901758,,0.2942942942942941,-0.00037969374033435823
,,0.29829829829829846,-0.000637723367218437,,0.29829829829829846,0.0010886552313016027,,0.29829829829829846,0.0009566530891271354,,0.29829829829829846,0.0007694490323037897,,0.29829829829829846,0.0006869868881591089,,0.29829829829829846,-0.0011558523654194397,,0.29829829829829846,-0.0011487633602090912,,0.29829829829829846,-0.00038485964156339755
,,0.3023023023023024,-0.0006462834124159997,,0.3023023023023024,0.001103268053198268,,0.3023023023023024,0.0009694940701892443,,0.3023023023023024,0.0007797772072340416,,0.3023023023023024,0.0006962081886713115,,0.3023023023023024,-0.001171367162270707,,0.3023023023023024,-0.0011641830026280049,,0.3023023023023024,-0.00039002554279243633
,,0.3063063063063063,-0.0006548434576135624,,0.3063063063063063,0.0011178808750949335,,0.3063063063063063,0.0009823350512513532,,0.3063063063063063,0.0007901053821642936,,0.3063063063063063,0.000705429489183514,,0.3063063063063063,-0.0011868819591219744,,0.3063063063063063,-0.0011796026450469183,,0.3063063063063063,-0.0003951914440214751
,,0.3103103103103102,-0.0006634035028111251,,0.3103103103103102,0.001132493696991599,,0.3103103103103102,0.0009951760323134622,,0.3103103103103102,0.0008004335570945457,,0.3103103103103102,0.0007146507896957166,,0.3103103103103102,-0.0012023967559732416,,0.3103103103103102,-0.001195022287465832,,0.3103103103103102,-0.0004003573452505139
,,0.3143143143143141,-0.0006719635480086878,,0.3143143143143141,0.0011471065188882646,,0.3143143143143141,0.001008017013375571,,0.3143143143143141,0.0008107617320247976,,0.3143143143143141,0.0007238720902079192,,0.3143143143143141,-0.001217911552824509,,0.3143143143143141,-0.0012104419298847456,,0.3143143143143141,-0.00040552324647955267
,,0.31831831831831847,-0.0006805235932062515,,0.31831831831831847,0.0011617193407849316,,0.31831831831831847,0.0010208579944376813,,0.31831831831831847,0.0008210899069550507,,0.31831831831831847,0.0007330933907201228,,0.31831831831831847,-0.001233426349675778,,0.31831831831831847,-0.001225861572303661,,0.31831831831831847,-0.000410689147708592
,,0.3223223223223224,-0.0006890836384038142,,0.3223223223223224,0.001176332162681597,,0.3223223223223224,0.0010336989754997903,,0.3223223223223224,0.0008314180818853027,,0.3223223223223224,0.0007423146912323254,,0.3223223223223224,-0.0012489411465270452,,0.3223223223223224,-0.0012412812147225745,,0.3223223223223224,-0.00041585504893763077
,,0.3263263263263263,-0.000697643683601377,,0.3263263263263263,0.0011909449845782624,,0.3263263263263263,0.0010465399565618991,,0.3263263263263263,0.0008417462568155546,,0.3263263263263263,0.000751535991744528,,0.3263263263263263,-0.0012644559433783126,,0.3263263263263263,-0.0012567008571414881,,0.3263263263263263,-0.00042102095016666955
,,0.3303303303303302,-0.0007062037287989397,,0.3303303303303302,0.001205557806474928,,0.3303303303303302,0.0010593809376240081,,0.3303303303303302,0.0008520744317458066,,0.3303303303303302,0.0007607572922567306,,0.3303303303303302,-0.0012799707402295797,,0.3303303303303302,-0.0012721204995604018,,0.3303303303303302,-0.00042618685139570833
,,0.3343343343343341,-0.0007147637739965024,,0.3343343343343341,0.0012201706283715935,,0.3343343343343341,0.001072221918686117,,0.3343343343343341,0.0008624026066760586,,0.3343343343343341,0.0007699785927689332,,0.3343343343343341,-0.0012954855370808471,,0.3343343343343341,-0.0012875401419793155,,0.3343343343343341,-0.0004313527526247471
,,0.3383383383383385,-0.0007233238191940661,,0.3383383383383385,0.0012347834502682605,,0.3383383383383385,0.0010850628997482272,,0.3383383383383385,0.0008727307816063117,,0.3383383383383385,0.0007791998932811367,,0.3383383383383385,-0.0013110003339321162,,0.3383383383383385,-0.0013029597843982308,,0.3383383383383385,-0.00043651865385378643
,,0.3423423423423424,-0.0007318838643916288,,0.3423423423423424,0.001249396272164926,,0.3423423423423424,0.0010979038808103362,,0.3423423423423424,0.0008830589565365636,,0.3423423423423424,0.0007884211937933393,,0.3423423423423424,-0.0013265151307833834,,0.3423423423423424,-0.0013183794268171443,,0.3423423423423424,-0.0004416845550828252
,,0.3463463463463463,-0.0007404439095891915,,0.3463463463463463,0.0012640090940615914,,0.3463463463463463,0.001110744861872445,,0.3463463463463463,0.0008933871314668157,,0.3463463463463463,0.0007976424943055419,,0.3463463463463463,-0.0013420299276346507,,0.3463463463463463,-0.001333799069236058,,0.3463463463463463,-0.000446850456311864
,,0.3503503503503502,-0.0007490039547867543,,0.3503503503503502,0.001278621915958257,,0.3503503503503502,0.001123585842934554,,0.3503503503503502,0.0009037153063970676,,0.3503503503503502,0.0008068637948177445,,0.3503503503503502,-0.001357544724485918,,0.3503503503503502,-0.0013492187116549716,,0.3503503503503502,-0.00045201635754090277
,,0.35435435435435414,-0.0007575639999843169,,0.35435435435435414,0.0012932347378549224,,0.35435435435435414,0.0011364268239966628,,0.35435435435435414,0.0009140434813273196,,0.35435435435435414,0.0008160850953299471,,0.35435435435435414,-0.0013730595213371853,,0.35435435435435414,-0.0013646383540738853,,0.35435435435435414,-0.00045718225876994155
,,0.3583583583583585,-0.0007661240451818806,,0.3583583583583585,0.0013078475597515895,,0.3583583583583585,0.0011492678050587732,,0.3583583583583585,0.0009243716562575727,,0.3583583583583585,0.0008253063958421508,,0.3583583583583585,-0.0013885743181884544,,0.3583583583583585,-0.0013800579964928005,,0.3583583583583585,-0.0004623481599989809
,,0.3623623623623624,-0.0007746840903794433,,0.3623623623623624,0.001322460381648255,,0.3623623623623624,0.0011621087861208822,,0.3623623623623624,0.0009346998311878247,,0.3623623623623624,0.0008345276963543534,,0.3623623623623624,-0.0014040891150397215,,0.3623623623623624,-0.0013954776389117141,,0.3623623623623624,-0.00046751406122801965
,,0.3663663663663663,-0.000783244135577006,,0.3663663663663663,0.0013370732035449203,,0.3663663663663663,0.001174949767182991,,0.3663663663663663,0.0009450280061180766,,0.3663663663663663,0.000843748996866556,,0.3663663663663663,-0.001419603911890989,,0.3663663663663663,-0.0014108972813306278,,0.3663663663663663,-0.00047267996245705843
,,0.37037037037037024,-0.0007918041807745687,,0.37037037037037024,0.0013516860254415859,,0.37037037037037024,0.0011877907482451,,0.37037037037037024,0.0009553561810483287,,0.37037037037037024,0.0008529702973787585,,0.37037037037037024,-0.0014351187087422563,,0.37037037037037024,-0.0014263169237495414,,0.37037037037037024,-0.0004778458636860972
,,0.37437437437437415,-0.0008003642259721314,,0.37437437437437415,0.0013662988473382514,,0.37437437437437415,0.0012006317293072088,,0.37437437437437415,0.0009656843559785806,,0.37437437437437415,0.0008621915978909611,,0.37437437437437415,-0.0014506335055935234,,0.37437437437437415,-0.001441736566168455,,0.37437437437437415,-0.000483011764915136
,,0.3783783783783785,-0.0008089242711696951,,0.3783783783783785,0.0013809116692349184,,0.3783783783783785,0.001213472710369319,,0.3783783783783785,0.0009760125309088337,,0.3783783783783785,0.0008714128984031647,,0.3783783783783785,-0.0014661483024447925,,0.3783783783783785,-0.0014571562085873703,,0.3783783783783785,-0.0004881776661441753
,,0.3823823823823824,-0.0008174843163672579,,0.3823823823823824,0.001395524491131584,,0.3823823823823824,0.001226313691431428,,0.3823823823823824,0.0009863407058390858,,0.3823823823823824,0.0008806341989153673,,0.3823823823823824,-0.0014816630992960597,,0.3823823823823824,-0.001472575851006284,,0.3823823823823824,-0.0004933435673732141
,,0.38638638638638634,-0.0008260443615648206,,0.38638638638638634,0.0014101373130282495,,0.38638638638638634,0.001239154672493537,,0.38638638638638634,0.0009966688807693377,,0.38638638638638634,0.0008898554994275699,,0.38638638638638634,-0.001497177896147327,,0.38638638638638634,-0.0014879954934251976,,0.38638638638638634,-0.0004985094686022529
,,0.39039039039039025,-0.0008346044067623833,,0.39039039039039025,0.0014247501349249148,,0.39039039039039025,0.001251995653555646,,0.39039039039039025,0.0010069970556995896,,0.39039039039039025,0.0008990767999397725,,0.39039039039039025,-0.0015126926929985944,,0.39039039039039025,-0.0015034151358441113,,0.39039039039039025,-0.0005036753698312917
,,0.39439439439439417,-0.000843164451959946,,0.39439439439439417,0.0014393629568215803,,0.39439439439439417,0.0012648366346177547,,0.39439439439439417,0.0010173252306298415,,0.39439439439439417,0.0009082981004519751,,0.39439439439439417,-0.0015282074898498616,,0.39439439439439417,-0.001518834778263025,,0.39439439439439417,-0.0005088412710603304
,,0.3983983983983985,-0.0008517244971575096,,0.3983983983983985,0.0014539757787182474,,0.3983983983983985,0.0012776776156798652,,0.3983983983983985,0.0010276534055600947,,0.3983983983983985,0.0009175194009641787,,0.3983983983983985,-0.0015437222867011307,,0.3983983983983985,-0.00153425442068194,,0.3983983983983985,-0.0005140071722893698
,,0.40240240240240244,-0.0008602845423550723,,0.40240240240240244,0.001468588600614913,,0.40240240240240244,0.001290518596741974,,0.40240240240240244,0.0010379815804903466,,0.40240240240240244,0.0009267407014763813,,0.40240240240240244,-0.0015592370835523978,,0.40240240240240244,-0.0015496740631008538,,0.40240240240240244,-0.0005191730735184085
,,0.40640640640640635,-0.000868844587552635,,0.40640640640640635,0.0014832014225115784,,0.40640640640640635,0.001303359577804083,,0.40640640640640635,0.0010483097554205988,,0.40640640640640635,0.0009359620019885839,,0.40640640640640635,-0.0015747518804036652,,0.40640640640640635,-0.0015650937055197674,,0.40640640640640635,-0.0005243389747474473
,,0.41041041041041026,-0.0008774046327501978,,0.41041041041041026,0.0014978142444082437,,0.41041041041041026,0.0013162005588661918,,0.41041041041041026,0.0010586379303508507,,0.41041041041041026,0.0009451833025007865,,0.41041041041041026,-0.0015902666772549326,,0.41041041041041026,-0.001580513347938681,,0.41041041041041026,-0.0005295048759764861
,,0.4144144144144142,-0.0008859646779477605,,0.4144144144144142,0.0015124270663049093,,0.4144144144144142,0.0013290415399283008,,0.4144144144144142,0.0010689661052811026,,0.4144144144144142,0.0009544046030129891,,0.4144144144144142,-0.0016057814741061997,,0.4144144144144142,-0.0015959329903575945,,0.4144144144144142,-0.0005346707772055249
,,0.41841841841841854,-0.0008945247231453242,,0.41841841841841854,0.0015270398882015763,,0.41841841841841854,0.0013418825209904112,,0.41841841841841854,0.0010792942802113558,,0.41841841841841854,0.0009636259035251927,,0.41841841841841854,-0.0016212962709574689,,0.41841841841841854,-0.00161135263277651,,0.41841841841841854,-0.0005398366784345642
,,0.42242242242242245,-0.0009030847683428869,,0.42242242242242245,0.0015416527100982418,,0.42242242242242245,0.00135472350205252,,0.42242242242242245,0.0010896224551416077,,0.42242242242242245,0.0009728472040373953,,0.42242242242242245,-0.001636811067808736,,0.42242242242242245,-0.0016267722751954236,,0.42242242242242245,-0.000545002579663603
,,0.42642642642642636,-0.0009116448135404496,,0.42642642642642636,0.0015562655319949074,,0.42642642642642636,0.001367564483114629,,0.42642642642642636,0.0010999506300718596,,0.42642642642642636,0.0009820685045495979,,0.42642642642642636,-0.0016523258646600034,,0.42642642642642636,-0.0016421919176143373,,0.42642642642642636,-0.0005501684808926418
,,0.4304304304304303,-0.0009202048587380123,,0.4304304304304303,0.001570878353891573,,0.4304304304304303,0.0013804054641767378,,0.4304304304304303,0.0011102788050021115,,0.4304304304304303,0.0009912898050618004,,0.4304304304304303,-0.0016678406615112708,,0.4304304304304303,-0.001657611560033251,,0.4304304304304303,-0.0005553343821216805
,,0.43443443443443464,-0.000928764903935576,,0.43443443443443464,0.00158549117578824,,0.43443443443443464,0.001393246445238848,,0.43443443443443464,0.0011206069799323648,,0.43443443443443464,0.0010005111055740041,,0.43443443443443464,-0.0016833554583625396,,0.43443443443443464,-0.001673031202452166,,0.43443443443443464,-0.0005605002833507199
,,0.43843843843843855,-0.0009373249491331387,,0.43843843843843855,0.0016001039976849052,,0.43843843843843855,0.001406087426300957,,0.43843843843843855,0.0011309351548626167,,0.43843843843843855,0.0010097324060862067,,0.43843843843843855,-0.001698870255213807,,0.43843843843843855,-0.0016884508448710798,,0.43843843843843855,-0.0005656661845797586
,,0.44244244244244246,-0.0009458849943307014,,0.44244244244244246,0.0016147168195815708,,0.44244244244244246,0.0014189284073630659,,0.44244244244244246,0.0011412633297928688,,0.44244244244244246,0.0010189537065984093,,0.44244244244244246,-0.0017143850520650742,,0.44244244244244246,-0.0017038704872899934,,0.44244244244244246,-0.0005708320858087974
,,0.4464464464464464,-0.0009544450395282641,,0.4464464464464464,0.0016293296414782363,,0.4464464464464464,0.0014317693884251749,,0.4464464464464464,0.0011515915047231207,,0.4464464464464464,0.0010281750071106119,,0.4464464464464464,-0.0017298998489163415,,0.4464464464464464,-0.001719290129708907,,0.4464464464464464,-0.0005759979870378362
,,0.4504504504504503,-0.0009630050847258268,,0.4504504504504503,0.0016439424633749018,,0.4504504504504503,0.0014446103694872837,,0.4504504504504503,0.0011619196796533726,,0.4504504504504503,0.0010373963076228145,,0.4504504504504503,-0.001745414645767609,,0.4504504504504503,-0.0017347097721278205,,0.4504504504504503,-0.000581163888266875
,,0.45445445445445465,-0.0009715651299233905,,0.45445445445445465,0.0016585552852715689,,0.45445445445445465,0.001457451350549394,,0.45445445445445465,0.0011722478545836258,,0.45445445445445465,0.001046617608135018,,0.45445445445445465,-0.0017609294426188778,,0.45445445445445465,-0.001750129414546736,,0.45445445445445465,-0.0005863297894959143
,,0.45845845845845856,-0.0009801251751209532,,0.45845845845845856,0.0016731681071682344,,0.45845845845845856,0.001470292331611503,,0.45845845845845856,0.0011825760295138777,,0.45845845845845856,0.0010558389086472205,,0.45845845845845856,-0.0017764442394701452,,0.45845845845845856,-0.0017655490569656496,,0.45845845845845856,-0.0005914956907249531
,,0.4624624624624625,-0.000988685220318516,,0.4624624624624625,0.0016877809290648997,,0.4624624624624625,0.0014831333126736118,,0.4624624624624625,0.0011929042044441297,,0.4624624624624625,0.0010650602091594231,,0.4624624624624625,-0.0017919590363214125,,0.4624624624624625,-0.0017809686993845632,,0.4624624624624625,-0.0005966615919539919
,,0.4664664664664664,-0.0009972452655160786,,0.4664664664664664,0.0017023937509615652,,0.4664664664664664,0.0014959742937357208,,0.4664664664664664,0.0012032323793743818,,0.4664664664664664,0.0010742815096716257,,0.4664664664664664,-0.0018074738331726797,,0.4664664664664664,-0.001796388341803477,,0.4664664664664664,-0.0006018274931830306
,,0.4704704704704703,-0.0010058053107136413,,0.4704704704704703,0.0017170065728582308,,0.4704704704704703,0.0015088152747978296,,0.4704704704704703,0.0012135605543046337,,0.4704704704704703,0.0010835028101838283,,0.4704704704704703,-0.001822988630023947,,0.4704704704704703,-0.0018118079842223904,,0.4704704704704703,-0.0006069933944120694
,,0.47447447447447466,-0.001014365355911205,,0.47447447447447466,0.0017316193947548978,,0.47447447447447466,0.00152165625585994,,0.47447447447447466,0.0012238887292348867,,0.47447447447447466,0.001092724110696032,,0.47447447447447466,-0.001838503426875216,,0.47447447447447466,-0.0018272276266413057,,0.47447447447447466,-0.0006121592956411087
,,0.4784784784784786,-0.0010229254011087678,,0.4784784784784786,0.0017462322166515633,,0.4784784784784786,0.001534497236922049,,0.4784784784784786,0.0012342169041651388,,0.4784784784784786,0.0011019454112082346,,0.4784784784784786,-0.0018540182237264833,,0.4784784784784786,-0.0018426472690602194,,0.4784784784784786,-0.0006173251968701475
,,0.4824824824824825,-0.0010314854463063304,,0.4824824824824825,0.0017608450385482287,,0.4824824824824825,0.0015473382179841577,,0.4824824824824825,0.0012445450790953907,,0.4824824824824825,0.0011111667117204372,,0.4824824824824825,-0.0018695330205777507,,0.4824824824824825,-0.001858066911479133,,0.4824824824824825,-0.0006224910980991863
,,0.4864864864864864,-0.0010400454915038932,,0.4864864864864864,0.0017754578604448942,,0.4864864864864864,0.0015601791990462667,,0.4864864864864864,0.0012548732540256426,,0.4864864864864864,0.0011203880122326398,,0.4864864864864864,-0.0018850478174290179,,0.4864864864864864,-0.0018734865538980467,,0.4864864864864864,-0.0006276569993282251
,,0.4904904904904903,-0.0010486055367014558,,0.4904904904904903,0.0017900706823415597,,0.4904904904904903,0.0015730201801083755,,0.4904904904904903,0.0012652014289558948,,0.4904904904904903,0.0011296093127448423,,0.4904904904904903,-0.0019005626142802852,,0.4904904904904903,-0.0018889061963169602,,0.4904904904904903,-0.0006328229005572639
,,0.4944944944944947,-0.0010571655818990195,,0.4944944944944947,0.0018046835042382268,,0.4944944944944947,0.0015858611611704859,,0.4944944944944947,0.0012755296038861478,,0.4944944944944947,0.001138830613257046,,0.4944944944944947,-0.0019160774111315541,,0.4944944944944947,-0.0019043258387358756,,0.4944944944944947,-0.0006379888017863032
,,0.4984984984984986,-0.0010657256270965823,,0.4984984984984986,0.0018192963261348923,,0.4984984984984986,0.0015987021422325949,,0.4984984984984986,0.0012858577788163997,,0.4984984984984986,0.0011480519137692486,,0.4984984984984986,-0.0019315922079828215,,0.4984984984984986,-0.0019197454811547892,,0.4984984984984986,-0.000643154703015342
,,0.5025025025025025,-0.001074285672294145,,0.5025025025025025,0.0018339091480315578,,0.5025025025025025,0.0016115431232947037,,0.5025025025025025,0.0012961859537466518,,0.5025025025025025,0.0011572732142814512,,0.5025025025025025,-0.0019471070048340889,,0.5025025025025025,-0.001935165123573703,,0.5025025025025025,-0.0006483206042443807
,,0.5065065065065064,-0.0010828457174917078,,0.5065065065065064,0.0018485219699282231,,0.5065065065065064,0.0016243841043568127,,0.5065065065065064,0.0013065141286769037,,0.5065065065065064,0.0011664945147936538,,0.5065065065065064,-0.001962621801685356,,0.5065065065065064,-0.0019505847659926163,,0.5065065065065064,-0.0006534865054734195
,,0.5105105105105103,-0.0010914057626892704,,0.5105105105105103,0.0018631347918248887,,0.5105105105105103,0.0016372250854189215,,0.5105105105105103,0.0013168423036071556,,0.5105105105105103,0.0011757158153058564,,0.5105105105105103,-0.001978136598536623,,0.5105105105105103,-0.0019660044084115302,,0.5105105105105103,-0.0006586524067024583
,,0.5145145145145147,-0.001099965807886834,,0.5145145145145147,0.0018777476137215557,,0.5145145145145147,0.0016500660664810318,,0.5145145145145147,0.0013271704785374088,,0.5145145145145147,0.00118493711581806,,0.5145145145145147,-0.0019936513953878925,,0.5145145145145147,-0.001981424050830445,,0.5145145145145147,-0.0006638183079314977
,,0.5185185185185186,-0.0011085258530843967,,0.5185185185185186,0.0018923604356182212,,0.5185185185185186,0.0016629070475431408,,0.5185185185185186,0.0013374986534676607,,0.5185185185185186,0.0011941584163302627,,0.5185185185185186,-0.0020091661922391597,,0.5185185185185186,-0.001996843693249359,,0.5185185185185186,-0.0006689842091605364
,,0.5225225225225225,-0.0011170858982819595,,0.5225225225225225,0.0019069732575148868,,0.5225225225225225,0.0016757480286052496,,0.5225225225225225,0.0013478268283979127,,0.5225225225225225,0.0012033797168424652,,0.5225225225225225,-0.002024680989090427,,0.5225225225225225,-0.0020122633356682725,,0.5225225225225225,-0.0006741501103895752
,,0.5265265265265264,-0.0011256459434795221,,0.5265265265265264,0.001921586079411552,,0.5265265265265264,0.0016885890096673586,,0.5265265265265264,0.0013581550033281648,,0.5265265265265264,0.0012126010173546678,,0.5265265265265264,-0.0020401957859416944,,0.5265265265265264,-0.002027682978087186,,0.5265265265265264,-0.000679316011618614
,,0.5305305305305303,-0.001134205988677085,,0.5305305305305303,0.0019361989013082176,,0.5305305305305303,0.0017014299907294674,,0.5305305305305303,0.0013684831782584167,,0.5305305305305303,0.0012218223178668704,,0.5305305305305303,-0.0020557105827929615,,0.5305305305305303,-0.0020431026205061,,0.5305305305305303,-0.0006844819128476527
,,0.5345345345345347,-0.0011427660338746487,,0.5345345345345347,0.0019508117232048846,,0.5345345345345347,0.001714270971791578,,0.5345345345345347,0.00137881135318867,,0.5345345345345347,0.0012310436183790739,,0.5345345345345347,-0.0020712253796442304,,0.5345345345345347,-0.0020585222629250152,,0.5345345345345347,-0.0006896478140766922
,,0.5385385385385386,-0.0011513260790722113,,0.5385385385385386,0.00196542454510155,,0.5385385385385386,0.0017271119528536867,,0.5385385385385386,0.0013891395281189218,,0.5385385385385386,0.0012402649188912765,,0.5385385385385386,-0.002086740176495498,,0.5385385385385386,-0.002073941905343929,,0.5385385385385386,-0.0006948137153057308
,,0.5425425425425425,-0.001159886124269774,,0.5425425425425425,0.0019800373669982157,,0.5425425425425425,0.0017399529339157957,,0.5425425425425425,0.0013994677030491737,,0.5425425425425425,0.001249486219403479,,0.5425425425425425,-0.002102254973346765,,0.5425425425425425,-0.0020893615477628425,,0.5425425425425425,-0.0006999796165347696
,,0.5465465465465464,-0.0011684461694673367,,0.5465465465465464,0.0019946501888948812,,0.5465465465465464,0.0017527939149779045,,0.5465465465465464,0.0014097958779794256,,0.5465465465465464,0.0012587075199156817,,0.5465465465465464,-0.0021177697701980323,,0.5465465465465464,-0.002104781190181756,,0.5465465465465464,-0.0007051455177638084
,,0.5505505505505504,-0.0011770062146648995,,0.5505505505505504,0.0020092630107915468,,0.5505505505505504,0.0017656348960400135,,0.5505505505505504,0.0014201240529096778,,0.5505505505505504,0.0012679288204278842,,0.5505505505505504,-0.0021332845670492995,,0.5505505505505504,-0.00212020083260067,,0.5505505505505504,-0.0007103114189928472
,,0.5545545545545547,-0.001185566259862463,,0.5545545545545547,0.0020238758326882136,,0.5545545545545547,0.0017784758771021239,,0.5545545545545547,0.0014304522278399308,,0.5545545545545547,0.001277150120940088,,0.5545545545545547,-0.002148799363900569,,0.5545545545545547,-0.002135620475019585,,0.5545545545545547,-0.0007154773202218866
,,0.5585585585585586,-0.0011941263050600258,,0.5585585585585586,0.002038488654584879,,0.5585585585585586,0.0017913168581642326,,0.5585585585585586,0.0014407804027701829,,0.5585585585585586,0.0012863714214522905,,0.5585585585585586,-0.002164314160751836,,0.5585585585585586,-0.0021510401174384985,,0.5585585585585586,-0.0007206432214509254
,,0.5625625625625625,-0.0012026863502575885,,0.5625625625625625,0.0020531014764815446,,0.5625625625625625,0.0018041578392263417,,0.5625625625625625,0.0014511085777004348,,0.5625625625625625,0.001295592721964493,,0.5625625625625625,-0.002179828957603103,,0.5625625625625625,-0.002166459759857412,,0.5625625625625625,-0.0007258091226799641
,,0.5665665665665665,-0.0012112463954551513,,0.5665665665665665,0.00206771429837821,,0.5665665665665665,0.0018169988202884505,,0.5665665665665665,0.0014614367526306867,,0.5665665665665665,0.0013048140224766957,,0.5665665665665665,-0.0021953437544543707,,0.5665665665665665,-0.002181879402276326,,0.5665665665665665,-0.0007309750239090028
,,0.5705705705705704,-0.001219806440652714,,0.5705705705705704,0.0020823271202748757,,0.5705705705705704,0.0018298398013505595,,0.5705705705705704,0.0014717649275609386,,0.5705705705705704,0.0013140353229888983,,0.5705705705705704,-0.002210858551305638,,0.5705705705705704,-0.0021972990446952395,,0.5705705705705704,-0.0007361409251380416
,,0.5745745745745747,-0.0012283664858502776,,0.5745745745745747,0.0020969399421715425,,0.5745745745745747,0.0018426807824126698,,0.5745745745745747,0.0014820931024911918,,0.5745745745745747,0.001323256623501102,,0.5745745745745747,-0.0022263733481569068,,0.5745745745745747,-0.002212718687114155,,0.5745745745745747,-0.000741306826367081
,,0.5785785785785786,-0.0012369265310478404,,0.5785785785785786,0.002111552764068208,,0.5785785785785786,0.0018555217634747786,,0.5785785785785786,0.0014924212774214437,,0.5785785785785786,0.0013324779240133046,,0.5785785785785786,-0.0022418881450081743,,0.5785785785785786,-0.0022281383295330685,,0.5785785785785786,-0.0007464727275961198
,,0.5825825825825826,-0.001245486576245403,,0.5825825825825826,0.0021261655859648736,,0.5825825825825826,0.0018683627445368876,,0.5825825825825826,0.0015027494523516959,,0.5825825825825826,0.0013416992245255071,,0.5825825825825826,-0.0022574029418594415,,0.5825825825825826,-0.002243557971951982,,0.5825825825825826,-0.0007516386288251586
,,0.5865865865865865,-0.0012540466214429659,,0.5865865865865865,0.002140778407861539,,0.5865865865865865,0.0018812037255989964,,0.5865865865865865,0.0015130776272819478,,0.5865865865865865,0.0013509205250377097,,0.5865865865865865,-0.0022729177387107087,,0.5865865865865865,-0.002258977614370896,,0.5865865865865865,-0.0007568045300541973
,,0.5905905905905904,-0.0012626066666405285,,0.5905905905905904,0.0021553912297582046,,0.5905905905905904,0.0018940447066611054,,0.5905905905905904,0.0015234058022121997,,0.5905905905905904,0.0013601418255499123,,0.5905905905905904,-0.0022884325355619762,,0.5905905905905904,-0.002274397256789809,,0.5905905905905904,-0.0007619704312832361
,,0.5945945945945947,-0.0012711667118380922,,0.5945945945945947,0.0021700040516548715,,0.5945945945945947,0.0019068856877232157,,0.5945945945945947,0.001533733977142453,,0.5945945945945947,0.0013693631260621158,,0.5945945945945947,-0.002303947332413245,,0.5945945945945947,-0.0022898168992087245,,0.5945945945945947,-0.0007671363325122755
,,0.5985985985985987,-0.001279726757035655,,0.5985985985985987,0.002184616873551537,,0.5985985985985987,0.0019197266687853245,,0.5985985985985987,0.0015440621520727048,,0.5985985985985987,0.0013785844265743184,,0.5985985985985987,-0.0023194621292645123,,0.5985985985985987,-0.002305236541627638,,0.5985985985985987,-0.0007723022337413143
,,0.6026026026026026,-0.0012882868022332176,,0.6026026026026026,0.0021992296954482025,,0.6026026026026026,0.0019325676498474335,,0.6026026026026026,0.0015543903270029567,,0.6026026026026026,0.001387805727086521,,0.6026026026026026,-0.0023349769261157794,,0.6026026026026026,-0.002320656184046552,,0.6026026026026026,-0.000777468134970353
,,0.6066066066066065,-0.0012968468474307804,,0.6066066066066065,0.002213842517344868,,0.6066066066066065,0.0019454086309095423,,0.6066066066066065,0.0015647185019332086,,0.6066066066066065,0.0013970270275987236,,0.6066066066066065,-0.002350491722967047,,0.6066066066066065,-0.0023360758264654655,,0.6066066066066065,-0.0007826340361993917
,,0.6106106106106104,-0.001305406892628343,,0.6106106106106104,0.0022284553392415336,,0.6106106106106104,0.0019582496119716513,,0.6106106106106104,0.0015750466768634608,,0.6106106106106104,0.0014062483281109261,,0.6106106106106104,-0.002366006519818314,,0.6106106106106104,-0.002351495468884379,,0.6106106106106104,-0.0007877999374284305
,,0.6146146146146148,-0.0013139669378259067,,0.6146146146146148,0.0022430681611382004,,0.6146146146146148,0.0019710905930337614,,0.6146146146146148,0.0015853748517937138,,0.6146146146146148,0.0014154696286231298,,0.6146146146146148,-0.002381521316669583,,0.6146146146146148,-0.0023669151113032945,,0.6146146146146148,-0.0007929658386574699
,,0.6186186186186187,-0.0013225269830234693,,0.6186186186186187,0.002257680983034866,,0.6186186186186187,0.0019839315740958706,,0.6186186186186187,0.0015957030267239659,,0.6186186186186187,0.0014246909291353324,,0.6186186186186187,-0.0023970361135208507,,0.6186186186186187,-0.002382334753722208,,0.6186186186186187,-0.0007981317398865087
,,0.6226226226226226,-0.0013310870282210322,,0.6226226226226226,0.0022722938049315315,,0.6226226226226226,0.0019967725551579794,,0.6226226226226226,0.0016060312016542178,,0.6226226226226226,0.001433912229647535,,0.6226226226226226,-0.002412550910372118,,0.6226226226226226,-0.002397754396141122,,0.6226226226226226,-0.0008032976411155475
,,0.6266266266266265,-0.0013396470734185948,,0.6266266266266265,0.002286906626828197,,0.6266266266266265,0.0020096135362200882,,0.6266266266266265,0.0016163593765844697,,0.6266266266266265,0.0014431335301597376,,0.6266266266266265,-0.002428065707223385,,0.6266266266266265,-0.002413174038560035,,0.6266266266266265,-0.0008084635423445863
,,0.6306306306306304,-0.0013482071186161576,,0.6306306306306304,0.0023015194487248625,,0.6306306306306304,0.002022454517282197,,0.6306306306306304,0.0016266875515147216,,0.6306306306306304,0.0014523548306719402,,0.6306306306306304,-0.0024435805040746526,,0.6306306306306304,-0.0024285936809789487,,0.6306306306306304,-0.000813629443573625
,,0.6346346346346348,-0.0013567671638137213,,0.6346346346346348,0.0023161322706215294,,0.6346346346346348,0.0020352954983443076,,0.6346346346346348,0.0016370157264449748,,0.6346346346346348,0.0014615761311841439,,0.6346346346346348,-0.0024590953009259215,,0.6346346346346348,-0.002444013323397864,,0.6346346346346348,-0.0008187953448026644
,,0.6386386386386387,-0.001365327209011284,,0.6386386386386387,0.002330745092518195,,0.6386386386386387,0.0020481364794064164,,0.6386386386386387,0.0016473439013752267,,0.6386386386386387,0.0014707974316963465,,0.6386386386386387,-0.0024746100977771886,,0.6386386386386387,-0.002459432965816778,,0.6386386386386387,-0.0008239612460317032
,,0.6426426426426426,-0.0013738872542088467,,0.6426426426426426,0.0023453579144148604,,0.6426426426426426,0.002060977460468525,,0.6426426426426426,0.0016576720763054789,,0.6426426426426426,0.001480018732208549,,0.6426426426426426,-0.002490124894628456,,0.6426426426426426,-0.0024748526082356915,,0.6426426426426426,-0.0008291271472607419
,,0.6466466466466465,-0.0013824472994064094,,0.6466466466466465,0.002359970736311526,,0.6466466466466465,0.0020738184415306344,,0.6466466466466465,0.0016680002512357308,,0.6466466466466465,0.0014892400327207516,,0.6466466466466465,-0.0025056396914797234,,0.6466466466466465,-0.002490272250654605,,0.6466466466466465,-0.0008342930484897807
,,0.6506506506506504,-0.0013910073446039722,,0.6506506506506504,0.0023745835582081915,,0.6506506506506504,0.002086659422592743,,0.6506506506506504,0.0016783284261659827,,0.6506506506506504,0.0014984613332329542,,0.6506506506506504,-0.0025211544883309905,,0.6506506506506504,-0.0025056918930735188,,0.6506506506506504,-0.0008394589497188194
,,0.6546546546546548,-0.0013995673898015357,,0.6546546546546548,0.0023891963801048583,,0.6546546546546548,0.0020995004036548533,,0.6546546546546548,0.001688656601096236,,0.6546546546546548,0.0015076826337451577,,0.6546546546546548,-0.0025366692851822594,,0.6546546546546548,-0.002521111535492434,,0.6546546546546548,-0.0008446248509478588
,,0.6586586586586587,-0.0014081274349990985,,0.6586586586586587,0.002403809202001524,,0.6586586586586587,0.0021123413847169625,,0.6586586586586587,0.0016989847760264878,,0.6586586586586587,0.0015169039342573603,,0.6586586586586587,-0.002552184082033527,,0.6586586586586587,-0.002536531177911348,,0.6586586586586587,-0.0008497907521768976
,,0.6626626626626626,-0.001416687480196661,,0.6626626626626626,0.0024184220238981893,,0.6626626626626626,0.0021251823657790713,,0.6626626626626626,0.0017093129509567397,,0.6626626626626626,0.0015261252347695629,,0.6626626626626626,-0.002567698878884794,,0.6626626626626626,-0.002551950820330261,,0.6626626626626626,-0.0008549566534059364
,,0.6666666666666665,-0.001425247525394224,,0.6666666666666665,0.002433034845794855,,0.6666666666666665,0.00213802334684118,,0.6666666666666665,0.0017196411258869919,,0.6666666666666665,0.0015353465352817655,,0.6666666666666665,-0.0025832136757360613,,0.6666666666666665,-0.0025673704627491747,,0.6666666666666665,-0.0008601225546349752
,,0.6706706706706704,-0.0014338075705917865,,0.6706706706706704,0.0024476476676915204,,0.6706706706706704,0.002150864327903289,,0.6706706706706704,0.0017299693008172438,,0.6706706706706704,0.001544567835793968,,0.6706706706706704,-0.002598728472587329,,0.6706706706706704,-0.0025827901051680884,,0.6706706706706704,-0.0008652884558640139
,,0.6746746746746748,-0.0014423676157893502,,0.6746746746746748,0.0024622604895881877,,0.6746746746746748,0.0021637053089653994,,0.6746746746746748,0.0017402974757474968,,0.6746746746746748,0.0015537891363061717,,0.6746746746746748,-0.0026142432694385978,,0.6746746746746748,-0.0025982097475870038,,0.6746746746746748,-0.0008704543570930533
,,0.6786786786786787,-0.001450927660986913,,0.6786786786786787,0.0024768733114848528,,0.6786786786786787,0.002176546290027508,,0.6786786786786787,0.0017506256506777489,,0.6786786786786787,0.0015630104368183743,,0.6786786786786787,-0.002629758066289865,,0.6786786786786787,-0.0026136293900059174,,0.6786786786786787,-0.000875620258322092
,,0.6826826826826826,-0.0014594877061844757,,0.6826826826826826,0.0024914861333815183,,0.6826826826826826,0.0021893872710896174,,0.6826826826826826,0.0017609538256080008,,0.6826826826826826,0.001572231737330577,,0.6826826826826826,-0.0026452728631411325,,0.6826826826826826,-0.002629049032424831,,0.6826826826826826,-0.0008807861595511308
,,0.6866866866866865,-0.0014680477513820385,,0.6866866866866865,0.002506098955278184,,0.6866866866866865,0.0022022282521517262,,0.6866866866866865,0.0017712820005382527,,0.6866866866866865,0.0015814530378427795,,0.6866866866866865,-0.0026607876599923997,,0.6866866866866865,-0.0026444686748437448,,0.6866866866866865,-0.0008859520607801696
,,0.6906906906906904,-0.0014766077965796011,,0.6906906906906904,0.0025207117771748493,,0.6906906906906904,0.002215069233213835,,0.6906906906906904,0.0017816101754685048,,0.6906906906906904,0.001590674338354982,,0.6906906906906904,-0.002676302456843667,,0.6906906906906904,-0.0026598883172626584,,0.6906906906906904,-0.0008911179620092084
,,0.6946946946946948,-0.0014851678417771648,,0.6946946946946948,0.0025353245990715166,,0.6946946946946948,0.0022279102142759456,,0.6946946946946948,0.0017919383503987578,,0.6946946946946948,0.0015998956388671858,,0.6946946946946948,-0.0026918172536949357,,0.6946946946946948,-0.002675307959681574,,0.6946946946946948,-0.0008962838632382477
,,0.6986986986986987,-0.0014937278869747274,,0.6986986986986987,0.0025499374209681817,,0.6986986986986987,0.0022407511953380544,,0.6986986986986987,0.0018022665253290097,,0.6986986986986987,0.0016091169393793884,,0.6986986986986987,-0.0027073320505462033,,0.6986986986986987,-0.002690727602100487,,0.6986986986986987,-0.0009014497644672865
,,0.7027027027027026,-0.0015022879321722902,,0.7027027027027026,0.0025645502428648472,,0.7027027027027026,0.002253592176400163,,0.7027027027027026,0.0018125947002592619,,0.7027027027027026,0.001618338239891591,,0.7027027027027026,-0.0027228468473974705,,0.7027027027027026,-0.0027061472445194007,,0.7027027027027026,-0.0009066156656963253
,,0.7067067067067065,-0.0015108479773698529,,0.7067067067067065,0.0025791630647615128,,0.7067067067067065,0.002266433157462272,,0.7067067067067065,0.0018229228751895138,,0.7067067067067065,0.0016275595404037935,,0.7067067067067065,-0.0027383616442487376,,0.7067067067067065,-0.0027215668869383144,,0.7067067067067065,-0.000911781566925364
,,0.7107107107107109,-0.0015194080225674166,,0.7107107107107109,0.00259377588665818,,0.7107107107107109,0.0022792741385243825,,0.7107107107107109,0.001833251050119767,,0.7107107107107109,0.0016367808409159972,,0.7107107107107109,-0.002753876441100007,,0.7107107107107109,-0.0027369865293572298,,0.7107107107107109,-0.0009169474681544034
,,0.7147147147147148,-0.0015279680677649794,,0.7147147147147148,0.0026083887085548456,,0.7147147147147148,0.0022921151195864913,,0.7147147147147148,0.001843579225050019,,0.7147147147147148,0.0016460021414281998,,0.7147147147147148,-0.002769391237951274,,0.7147147147147148,-0.0027524061717761434,,0.7147147147147148,-0.0009221133693834421
,,0.7187187187187187,-0.001536528112962542,,0.7187187187187187,0.002623001530451511,,0.7187187187187187,0.0023049561006486,,0.7187187187187187,0.0018539073999802708,,0.7187187187187187,0.0016552234419404024,,0.7187187187187187,-0.0027849060348025412,,0.7187187187187187,-0.002767825814195057,,0.7187187187187187,-0.0009272792706124809
,,0.7227227227227226,-0.0015450881581601048,,0.7227227227227226,0.002637614352348176,,0.7227227227227226,0.0023177970817107093,,0.7227227227227226,0.0018642355749105227,,0.7227227227227226,0.001664444742452605,,0.7227227227227226,-0.002800420831653809,,0.7227227227227226,-0.0027832454566139708,,0.7227227227227226,-0.0009324451718415197
,,0.7267267267267266,-0.0015536482033576674,,0.7267267267267266,0.0026522271742448417,,0.7267267267267266,0.002330638062772818,,0.7267267267267266,0.0018745637498407749,,0.7267267267267266,0.0016736660429648076,,0.7267267267267266,-0.002815935628505076,,0.7267267267267266,-0.0027986650990328844,,0.7267267267267266,-0.0009376110730705585
,,0.7307307307307309,-0.0015622082485552311,,0.7307307307307309,0.002666839996141509,,0.7307307307307309,0.002343479043834928,,0.7307307307307309,0.0018848919247710279,,0.7307307307307309,0.001682887343477011,,0.7307307307307309,-0.002831450425356345,,0.7307307307307309,-0.0028140847414518,,0.7307307307307309,-0.0009427769742995978
,,0.7347347347347348,-0.001570768293752794,,0.7347347347347348,0.0026814528180381745,,0.7347347347347348,0.0023563200248970374,,0.7347347347347348,0.00189522009970128,,0.7347347347347348,0.0016921086439892136,,0.7347347347347348,-0.0028469652222076125,,0.7347347347347348,-0.002829504383870713,,0.7347347347347348,-0.0009479428755286366
,,0.7387387387387387,-0.0015793283389503566,,0.7387387387387387,0.00269606563993484,,0.7387387387387387,0.002369161005959146,,0.7387387387387387,0.0019055482746315319,,0.7387387387387387,0.0017013299445014162,,0.7387387387387387,-0.0028624800190588796,,0.7387387387387387,-0.0028449240262896267,,0.7387387387387387,-0.0009531087767576754
,,0.7427427427427427,-0.0015878883841479194,,0.7427427427427427,0.002710678461831505,,0.7427427427427427,0.002382001987021255,,0.7427427427427427,0.0019158764495617838,,0.7427427427427427,0.0017105512450136188,,0.7427427427427427,-0.0028779948159101468,,0.7427427427427427,-0.0028603436687085404,,0.7427427427427427,-0.0009582746779867141
,,0.7467467467467466,-0.001596448429345482,,0.7467467467467466,0.0027252912837281706,,0.7467467467467466,0.002394842968083364,,0.7467467467467466,0.0019262046244920357,,0.7467467467467466,0.0017197725455258214,,0.7467467467467466,-0.002893509612761414,,0.7467467467467466,-0.002875763311127454,,0.7467467467467466,-0.0009634405792157529
,,0.7507507507507509,-0.0016050084745430457,,0.7507507507507509,0.002739904105624838,,0.7507507507507509,0.0024076839491454743,,0.7507507507507509,0.001936532799422289,,0.7507507507507509,0.001728993846038025,,0.7507507507507509,-0.0029090244096126833,,0.7507507507507509,-0.0028911829535463694,,0.7507507507507509,-0.0009686064804447922
,,0.7547547547547548,-0.0016135685197406083,,0.7547547547547548,0.0027545169275215034,,0.7547547547547548,0.002420524930207583,,0.7547547547547548,0.0019468609743525408,,0.7547547547547548,0.0017382151465502277,,0.7547547547547548,-0.0029245392064639504,,0.7547547547547548,-0.002906602595965283,,0.7547547547547548,-0.000973772381673831
,,0.7587587587587588,-0.0016221285649381711,,0.7587587587587588,0.002769129749418169,,0.7587587587587588,0.002433365911269692,,0.7587587587587588,0.001957189149282793,,0.7587587587587588,0.0017474364470624303,,0.7587587587587588,-0.0029400540033152176,,0.7587587587587588,-0.0029220222383841967,,0.7587587587587588,-0.0009789382829028697
,,0.7627627627627627,-0.0016306886101357337,,0.7627627627627627,0.0027837425713148345,,0.7627627627627627,0.002446206892331801,,0.7627627627627627,0.0019675173242130447,,0.7627627627627627,0.0017566577475746329,,0.7627627627627627,-0.002955568800166485,,0.7627627627627627,-0.0029374418808031104,,0.7627627627627627,-0.0009841041841319085
,,0.7667667667667666,-0.0016392486553332966,,0.7667667667667666,0.0027983553932114996,,0.7667667667667666,0.00245904787339391,,0.7667667667667666,0.001977845499143297,,0.7667667667667666,0.0017658790480868354,,0.7667667667667666,-0.0029710835970177523,,0.7667667667667666,-0.002952861523222024,,0.7667667667667666,-0.0009892700853609473
,,0.7707707707707709,-0.0016478087005308603,,0.7707707707707709,0.002812968215108167,,0.7707707707707709,0.00247188885445602,,0.7707707707707709,0.0019881736740735498,,0.7707707707707709,0.0017751003485990391,,0.7707707707707709,-0.002986598393869021,,0.7707707707707709,-0.002968281165640939,,0.7707707707707709,-0.0009944359865899867
,,0.7747747747747749,-0.0016563687457284229,,0.7747747747747749,0.0028275810370048324,,0.7747747747747749,0.0024847298355181293,,0.7747747747747749,0.001998501849003802,,0.7747747747747749,0.0017843216491112417,,0.7747747747747749,-0.003002113190720289,,0.7747747747747749,-0.0029837008080598527,,0.7747747747747749,-0.0009996018878190255
,,0.7787787787787788,-0.0016649287909259857,,0.7787787787787788,0.002842193858901498,,0.7787787787787788,0.002497570816580238,,0.7787787787787788,0.002008830023934054,,0.7787787787787788,0.0017935429496234443,,0.7787787787787788,-0.003017627987571556,,0.7787787787787788,-0.0029991204504787664,,0.7787787787787788,-0.0010047677890480642
,,0.7827827827827827,-0.0016734888361235483,,0.7827827827827827,0.0028568066807981634,,0.7827827827827827,0.002510411797642347,,0.7827827827827827,0.0020191581988643057,,0.7827827827827827,0.0018027642501356469,,0.7827827827827827,-0.003033142784422823,,0.7827827827827827,-0.00301454009289768,,0.7827827827827827,-0.001009933690277103
,,0.7867867867867866,-0.0016820488813211111,,0.7867867867867866,0.0028714195026948285,,0.7867867867867866,0.0025232527787044557,,0.7867867867867866,0.002029486373794558,,0.7867867867867866,0.0018119855506478495,,0.7867867867867866,-0.0030486575812740907,,0.7867867867867866,-0.0030299597353165937,,0.7867867867867866,-0.0010150995915061418
,,0.790790790790791,-0.0016906089265186746,,0.790790790790791,0.002886032324591496,,0.790790790790791,0.002536093759766566,,0.790790790790791,0.002039814548724811,,0.790790790790791,0.001821206851160053,,0.790790790790791,-0.0030641723781253596,,0.790790790790791,-0.003045379377735509,,0.790790790790791,-0.001020265492735181
,,0.7947947947947949,-0.0016991689717162375,,0.7947947947947949,0.0029006451464881613,,0.7947947947947949,0.002548934740828675,,0.7947947947947949,0.002050142723655063,,0.7947947947947949,0.0018304281516722555,,0.7947947947947949,-0.0030796871749766267,,0.7947947947947949,-0.0030607990201544227,,0.7947947947947949,-0.0010254313939642198
,,0.7987987987987988,-0.0017077290169138,,0.7987987987987988,0.002915257968384827,,0.7987987987987988,0.0025617757218907838,,0.7987987987987988,0.0020604708985853147,,0.7987987987987988,0.0018396494521844581,,0.7987987987987988,-0.003095201971827894,,0.7987987987987988,-0.0030762186625733364,,0.7987987987987988,-0.0010305972951932586
,,0.8028028028028027,-0.001716289062111363,,0.8028028028028027,0.0029298707902814924,,0.8028028028028027,0.002574616702952893,,0.8028028028028027,0.002070799073515567,,0.8028028028028027,0.0018488707526966607,,0.8028028028028027,-0.0031107167686791615,,0.8028028028028027,-0.00309163830499225,,0.8028028028028027,-0.0010357631964222974
,,0.8068068068068066,-0.0017248491073089255,,0.8068068068068066,0.0029444836121781575,,0.8068068068068066,0.002587457684015002,,0.8068068068068066,0.002081127248445819,,0.8068068068068066,0.0018580920532088633,,0.8068068068068066,-0.0031262315655304286,,0.8068068068068066,-0.0031070579474111637,,0.8068068068068066,-0.0010409290976513361
,,0.810810810810811,-0.0017334091525064892,,0.810810810810811,0.0029590964340748247,,0.810810810810811,0.0026002986650771123,,0.810810810810811,0.002091455423376072,,0.810810810810811,0.001867313353721067,,0.810810810810811,-0.0031417463623816975,,0.810810810810811,-0.0031224775898300787,,0.810810810810811,-0.0010460949988803756
,,0.8148148148148149,-0.001741969197704052,,0.8148148148148149,0.0029737092559714903,,0.8148148148148149,0.002613139646139221,,0.8148148148148149,0.002101783598306324,,0.8148148148148149,0.0018765346542332696,,0.8148148148148149,-0.003157261159232965,,0.8148148148148149,-0.0031378972322489923,,0.8148148148148149,-0.0010512609001094143
,,0.8188188188188188,-0.0017505292429016146,,0.8188188188188188,0.002988322077868156,,0.8188188188188188,0.00262598062720133,,0.8188188188188188,0.0021121117732365757,,0.8188188188188188,0.0018857559547454722,,0.8188188188188188,-0.0031727759560842323,,0.8188188188188188,-0.003153316874667906,,0.8188188188188188,-0.0010564268013384531
,,0.8228228228228227,-0.0017590892880991775,,0.8228228228228227,0.0030029348997648213,,0.8228228228228227,0.0026388216082634387,,0.8228228228228227,0.002122439948166828,,0.8228228228228227,0.0018949772552576748,,0.8228228228228227,-0.0031882907529354994,,0.8228228228228227,-0.0031687365170868197,,0.8228228228228227,-0.001061592702567492
,,0.8268268268268266,-0.00176764933329674,,0.8268268268268266,0.003017547721661487,,0.8268268268268266,0.002651662589325548,,0.8268268268268266,0.00213276812309708,,0.8268268268268266,0.0019041985557698773,,0.8268268268268266,-0.003203805549786767,,0.8268268268268266,-0.0031841561595057333,,0.8268268268268266,-0.0010667586037965307
,,0.830830830830831,-0.0017762093784943038,,0.830830830830831,0.0030321605435581537,,0.830830830830831,0.002664503570387658,,0.830830830830831,0.002143096298027333,,0.830830830830831,0.001913419856282081,,0.830830830830831,-0.003219320346638036,,0.830830830830831,-0.0031995758019246487,,0.830830830830831,-0.0010719245050255701
,,0.8348348348348349,-0.0017847694236918666,,0.8348348348348349,0.003046773365454819,,0.8348348348348349,0.002677344551449767,,0.8348348348348349,0.0021534244729575847,,0.8348348348348349,0.0019226411567942836,,0.8348348348348349,-0.003234835143489303,,0.8348348348348349,-0.0032149954443435624,,0.8348348348348349,-0.0010770904062546087
,,0.8388388388388388,-0.0017933294688894292,,0.8388388388388388,0.0030613861873514847,,0.8388388388388388,0.002690185532511876,,0.8388388388388388,0.002163752647887837,,0.8388388388388388,0.0019318624573064862,,0.8388388388388388,-0.00325034994034057,,0.8388388388388388,-0.003230415086762476,,0.8388388388388388,-0.0010822563074836475
,,0.8428428428428427,-0.0018018895140869918,,0.8428428428428427,0.0030759990092481503,,0.8428428428428427,0.002703026513573985,,0.8428428428428427,0.002174080822818089,,0.8428428428428427,0.0019410837578186888,,0.8428428428428427,-0.003265864737191838,,0.8428428428428427,-0.0032458347291813897,,0.8428428428428427,-0.0010874222087126862
,,0.8468468468468466,-0.0018104495592845546,,0.8468468468468466,0.003090611831144816,,0.8468468468468466,0.0027158674946360937,,0.8468468468468466,0.0021844089977483406,,0.8468468468468466,0.0019503050583308914,,0.8468468468468466,-0.003281379534043105,,0.8468468468468466,-0.003261254371600303,,0.8468468468468466,-0.001092588109941725
,,0.850850850850851,-0.0018190096044821183,,0.850850850850851,0.0031052246530414826,,0.850850850850851,0.002728708475698204,,0.850850850850851,0.002194737172678594,,0.850850850850851,0.001959526358843095,,0.850850850850851,-0.003296894330894374,,0.850850850850851,-0.0032766740140192183,,0.850850850850851,-0.0010977540111707644
,,0.8548548548548549,-0.001827569649679681,,0.8548548548548549,0.003119837474938148,,0.8548548548548549,0.002741549456760313,,0.8548548548548549,0.0022050653476088458,,0.8548548548548549,0.0019687476593552976,,0.8548548548548549,-0.0033124091277456414,,0.8548548548548549,-0.003292093656438132,,0.8548548548548549,-0.0011029199123998032
,,0.8588588588588588,-0.0018361296948772438,,0.8588588588588588,0.0031344502968348137,,0.8588588588588588,0.0027543904378224218,,0.8588588588588588,0.002215393522539098,,0.8588588588588588,0.0019779689598675002,,0.8588588588588588,-0.0033279239245969086,,0.8588588588588588,-0.0033075132988570457,,0.8588588588588588,-0.001108085813628842
,,0.8628628628628627,-0.0018446897400748064,,0.8628628628628627,0.003149063118731479,,0.8628628628628627,0.0027672314188845306,,0.8628628628628627,0.00222572169746935,,0.8628628628628627,0.001987190260379703,,0.8628628628628627,-0.0033434387214481757,,0.8628628628628627,-0.0033229329412759593,,0.8628628628628627,-0.0011132517148578808
,,0.8668668668668666,-0.0018532497852723692,,0.8668668668668666,0.0031636759406281447,,0.8668668668668666,0.00278007239994664,,0.8668668668668666,0.0022360498723996017,,0.8668668668668666,0.0019964115608919054,,0.8668668668668666,-0.0033589535182994433,,0.8668668668668666,-0.003338352583694873,,0.8668668668668666,-0.0011184176160869196
,,0.870870870870871,-0.001861809830469933,,0.870870870870871,0.0031782887625248116,,0.870870870870871,0.00279291338100875,,0.870870870870871,0.002246378047329855,,0.870870870870871,0.002005632861404109,,0.870870870870871,-0.003374468315150712,,0.870870870870871,-0.0033537722261137884,,0.870870870870871,-0.001123583517315959
,,0.8748748748748749,-0.0018703698756674955,,0.8748748748748749,0.003192901584421477,,0.8748748748748749,0.0028057543620708587,,0.8748748748748749,0.002256706222260107,,0.8748748748748749,0.0020148541619163115,,0.8748748748748749,-0.0033899831120019794,,0.8748748748748749,-0.003369191868532702,,0.8748748748748749,-0.0011287494185449978
,,0.8788788788788788,-0.0018789299208650584,,0.8788788788788788,0.0032075144063181426,,0.8788788788788788,0.002818595343132968,,0.8788788788788788,0.002267034397190359,,0.8788788788788788,0.002024075462428514,,0.8788788788788788,-0.003405497908853247,,0.8788788788788788,-0.0033846115109516157,,0.8788788788788788,-0.0011339153197740366
,,0.8828828828828827,-0.001887489966062621,,0.8828828828828827,0.003222127228214808,,0.8828828828828827,0.0028314363241950767,,0.8828828828828827,0.0022773625721206107,,0.8828828828828827,0.0020332967629407167,,0.8828828828828827,-0.003421012705704514,,0.8828828828828827,-0.003400031153370529,,0.8828828828828827,-0.0011390812210030751
,,0.8868868868868867,-0.0018960500112601838,,0.8868868868868867,0.0032367400501114737,,0.8868868868868867,0.0028442773052571855,,0.8868868868868867,0.002287690747050863,,0.8868868868868867,0.0020425180634529192,,0.8868868868868867,-0.0034365275025557813,,0.8868868868868867,-0.0034154507957894426,,0.8868868868868867,-0.001144247122232114
,,0.890890890890891,-0.0019046100564577473,,0.890890890890891,0.0032513528720081405,,0.890890890890891,0.002857118286319296,,0.890890890890891,0.0022980189219811158,,0.890890890890891,0.0020517393639651227,,0.890890890890891,-0.00345204229940705,,0.890890890890891,-0.003430870438208358,,0.890890890890891,-0.0011494130234611533
,,0.8948948948948949,-0.00191317010165531,,0.8948948948948949,0.003265965693904806,,0.8948948948948949,0.002869959267381405,,0.8948948948948949,0.002308347096911368,,0.8948948948948949,0.0020609606644773253,,0.8948948948948949,-0.0034675570962583177,,0.8948948948948949,-0.0034462900806272716,,0.8948948948948949,-0.0011545789246901921
,,0.8988988988988988,-0.0019217301468528727,,0.8988988988988988,0.0032805785158014716,,0.8988988988988988,0.0028828002484435136,,0.8988988988988988,0.00231867527184162,,0.8988988988988988,0.002070181964989528,,0.8988988988988988,-0.003483071893109585,,0.8988988988988988,-0.0034617097230461853,,0.8988988988988988,-0.0011597448259192309
,,0.9029029029029028,-0.0019302901920504355,,0.9029029029029028,0.003295191337698137,,0.9029029029029028,0.0028956412295056224,,0.9029029029029028,0.0023290034467718717,,0.9029029029029028,0.0020794032655017305,,0.9029029029029028,-0.003498586689960852,,0.9029029029029028,-0.003477129365465099,,0.9029029029029028,-0.0011649107271482697
,,0.9069069069069067,-0.0019388502372479981,,0.9069069069069067,0.0033098041595948026,,0.9069069069069067,0.0029084822105677316,,0.9069069069069067,0.002339331621702124,,0.9069069069069067,0.002088624566013933,,0.9069069069069067,-0.0035141014868121196,,0.9069069069069067,-0.0034925490078840126,,0.9069069069069067,-0.0011700766283773084
,,0.910910910910911,-0.0019474102824455618,,0.910910910910911,0.0033244169814914694,,0.910910910910911,0.0029213231916298417,,0.910910910910911,0.002349659796632377,,0.910910910910911,0.002097845866526137,,0.910910910910911,-0.0035296162836633885,,0.910910910910911,-0.003507968650302928,,0.910910910910911,-0.0011752425296063479
,,0.914914914914915,-0.0019559703276431245,,0.914914914914915,0.003339029803388135,,0.914914914914915,0.0029341641726919505,,0.914914914914915,0.002359987971562629,,0.914914914914915,0.0021070671670383396,,0.914914914914915,-0.0035451310805146557,,0.914914914914915,-0.0035233882927218417,,0.914914914914915,-0.0011804084308353867
,,0.9189189189189189,-0.0019645303728406875,,0.9189189189189189,0.0033536426252848005,,0.9189189189189189,0.0029470051537540598,,0.9189189189189189,0.002370316146492881,,0.9189189189189189,0.002116288467550542,,0.9189189189189189,-0.0035606458773659233,,0.9189189189189189,-0.003538807935140755,,0.9189189189189189,-0.0011855743320644254
,,0.9229229229229228,-0.00197309041803825,,0.9229229229229228,0.003368255447181466,,0.9229229229229228,0.0029598461348161686,,0.9229229229229228,0.002380644321423133,,0.9229229229229228,0.0021255097680627447,,0.9229229229229228,-0.0035761606742171904,,0.9229229229229228,-0.0035542275775596686,,0.9229229229229228,-0.0011907402332934642
,,0.9269269269269267,-0.0019816504632358127,,0.9269269269269267,0.0033828682690781316,,0.9269269269269267,0.0029726871158782774,,0.9269269269269267,0.002390972496353385,,0.9269269269269267,0.0021347310685749473,,0.9269269269269267,-0.0035916754710684576,,0.9269269269269267,-0.0035696472199785822,,0.9269269269269267,-0.0011959061345225028
,,0.930930930930931,-0.001990210508433376,,0.930930930930931,0.0033974810909747984,,0.930930930930931,0.002985528096940388,,0.930930930930931,0.002401300671283638,,0.930930930930931,0.002143952369087151,,0.930930930930931,-0.0036071902679197265,,0.930930930930931,-0.0035850668623974976,,0.930930930930931,-0.0012010720357515422
,,0.934934934934935,-0.0019987705536309392,,0.934934934934935,0.003412093912871464,,0.934934934934935,0.0029983690780024967,,0.934934934934935,0.00241162884621389,,0.934934934934935,0.0021531736695993534,,0.934934934934935,-0.003622705064770994,,0.934934934934935,-0.0036004865048164113,,0.934934934934935,-0.001206237936980581
,,0.9389389389389389,-0.002007330598828502,,0.9389389389389389,0.0034267067347681294,,0.9389389389389389,0.0030112100590646055,,0.9389389389389389,0.0024219570211441417,,0.9389389389389389,0.002162394970111556,,0.9389389389389389,-0.003638219861622261,,0.9389389389389389,-0.003615906147235325,,0.9389389389389389,-0.0012114038382096198
,,0.9429429429429428,-0.0020158906440260645,,0.9429429429429428,0.003441319556664795,,0.9429429429429428,0.0030240510401267147,,0.9429429429429428,0.002432285196074394,,0.9429429429429428,0.0021716162706237586,,0.9429429429429428,-0.0036537346584735284,,0.9429429429429428,-0.0036313257896542386,,0.9429429429429428,-0.0012165697394386586
,,0.9469469469469471,-0.0020244506892236284,,0.9469469469469471,0.0034559323785614622,,0.9469469469469471,0.003036892021188825,,0.9469469469469471,0.002442613371004647,,0.9469469469469471,0.002180837571135962,,0.9469469469469471,-0.0036692494553247977,,0.9469469469469471,-0.003646745432073154,,0.9469469469469471,-0.001221735640667698
,,0.9509509509509511,-0.002033010734421191,,0.9509509509509511,0.0034705452004581278,,0.9509509509509511,0.0030497330022509336,,0.9509509509509511,0.002452941545934899,,0.9509509509509511,0.0021900588716481646,,0.9509509509509511,-0.003684764252176065,,0.9509509509509511,-0.0036621650744920677,,0.9509509509509511,-0.0012269015418967368
,,0.954954954954955,-0.0020415707796187536,,0.954954954954955,0.003485158022354793,,0.954954954954955,0.003062573983313043,,0.954954954954955,0.002463269720865151,,0.954954954954955,0.002199280172160367,,0.954954954954955,-0.003700279049027332,,0.954954954954955,-0.003677584716910981,,0.954954954954955,-0.0012320674431257755
,,0.9589589589589589,-0.002050130824816316,,0.9589589589589589,0.0034997708442514584,,0.9589589589589589,0.0030754149643751516,,0.9589589589589589,0.002473597895795403,,0.9589589589589589,0.00220850147267257,,0.9589589589589589,-0.0037157938458785996,,0.9589589589589589,-0.0036930043593298946,,0.9589589589589589,-0.0012372333443548143
,,0.9629629629629628,-0.0020586908700138793,,0.9629629629629628,0.003514383666148124,,0.9629629629629628,0.0030882559454372604,,0.9629629629629628,0.002483926070725655,,0.9629629629629628,0.0022177227731847724,,0.9629629629629628,-0.0037313086427298667,,0.9629629629629628,-0.0037084240017488082,,0.9629629629629628,-0.001242399245583853
,,0.9669669669669672,-0.0020672509152114427,,0.9669669669669672,0.003528996488044791,,0.9669669669669672,0.003101096926499371,,0.9669669669669672,0.002494254245655908,,0.9669669669669672,0.0022269440736969763,,0.9669669669669672,-0.0037468234395811356,,0.9669669669669672,-0.0037238436441677236,,0.9669669669669672,-0.0012475651468128923
,,0.9709709709709711,-0.0020758109604090053,,0.9709709709709711,0.0035436093099414567,,0.9709709709709711,0.0031139379075614797,,0.9709709709709711,0.00250458242058616,,0.9709709709709711,0.002236165374209179,,0.9709709709709711,-0.0037623382364324032,,0.9709709709709711,-0.0037392632865866373,,0.9709709709709711,-0.001252731048041931
,,0.974974974974975,-0.0020843710056065684,,0.974974974974975,0.003558222131838122,,0.974974974974975,0.0031267788886235885,,0.974974974974975,0.0025149105955164118,,0.974974974974975,0.0022453866747213815,,0.974974974974975,-0.0037778530332836704,,0.974974974974975,-0.003754682929005551,,0.974974974974975,-0.0012578969492709699
,,0.9789789789789789,-0.002092931050804131,,0.9789789789789789,0.0035728349537347873,,0.9789789789789789,0.0031396198696856973,,0.9789789789789789,0.002525238770446664,,0.9789789789789789,0.002254607975233584,,0.9789789789789789,-0.0037933678301349375,,0.9789789789789789,-0.0037701025714244646,,0.9789789789789789,-0.0012630628505000087
,,0.9829829829829828,-0.0021014910960016936,,0.9829829829829828,0.003587447775631453,,0.9829829829829828,0.0031524608507478066,,0.9829829829829828,0.002535566945376916,,0.9829829829829828,0.0022638292757457866,,0.9829829829829828,-0.0038088826269862047,,0.9829829829829828,-0.0037855222138433783,,0.9829829829829828,-0.0012682287517290474
,,0.9869869869869872,-0.002110051141199257,,0.9869869869869872,0.00360206059752812,,0.9869869869869872,0.0031653018318099167,,0.9869869869869872,0.002545895120307169,,0.9869869869869872,0.00227305057625799,,0.9869869869869872,-0.003824397423837474,,0.9869869869869872,-0.0038009418562622937,,0.9869869869869872,-0.0012733946529580869
,,0.9909909909909911,-0.00211861118639682,,0.9909909909909911,0.0036166734194247856,,0.9909909909909911,0.0031781428128720255,,0.9909909909909911,0.002556223295237421,,0.9909909909909911,0.0022822718767701927,,0.9909909909909911,-0.003839912220688741,,0.9909909909909911,-0.003816361498681207,,0.9909909909909911,-0.0012785605541871256
,,0.994994994994995,-0.0021271712315943827,,0.994994994994995,0.0036312862413214507,,0.994994994994995,0.0031909837939341347,,0.994994994994995,0.002566551470167673,,0.994994994994995,0.0022914931772823953,,0.994994994994995,-0.0038554270175400083,,0.994994994994995,-0.0038317811411001206,,0.994994994994995,-0.0012837264554161644
,,0.9989989989989989,-0.0021357312767919454,,0.9989989989989989,0.0036458990632181163,,0.9989989989989989,0.0032038247749962435,,0.9989989989989989,0.002576879645097925,,0.9989989989989989,0.002300714477794598,,0.9989989989989989,-0.003870941814391276,,0.9989989989989989,-0.003847200783519034,,0.9989989989989989,-0.0012888923566452032
,,1.0030030030030028,-0.002144291321989508,,1.0030030030030028,0.003660511885114782,,1.0030030030030028,0.0032166657560583523,,1.0030030030030028,0.002587207820028177,,1.0030030030030028,0.0023099357783068005,,1.0030030030030028,-0.003886456611242543,,1.0030030030030028,-0.003862620425937948,,1.0030030030030028,-0.001294058257874242
,,1.0070070070070072,-0.002152851367187072,,1.0070070070070072,0.003675124707011449,,1.0070070070070072,0.003229506737120463,,1.0070070070070072,0.00259753599495843,,1.0070070070070072,0.0023191570788190044,,1.0070070070070072,-0.003901971408093812,,1.0070070070070072,-0.0038780400683568633,,1.0070070070070072,-0.0012992241591032812
,,1.011011011011011,-0.0021614114123846345,,1.011011011011011,0.0036897375289081146,,1.011011011011011,0.0032423477181825716,,1.011011011011011,0.002607864169888682,,1.011011011011011,0.002328378379331207,,1.011011011011011,-0.0039174862049450795,,1.011011011011011,-0.003893459710775777,,1.011011011011011,-0.00130439006033232
,,1.015015015015015,-0.002169971457582197,,1.015015015015015,0.00370435035080478,,1.015015015015015,0.0032551886992446804,,1.015015015015015,0.002618192344818934,,1.015015015015015,0.0023375996798434095,,1.015015015015015,-0.003933001001796346,,1.015015015015015,-0.00390887935319469,,1.015015015015015,-0.0013095559615613588
,,1.019019019019019,-0.00217853150277976,,1.019019019019019,0.003718963172701445,,1.019019019019019,0.003268029680306789,,1.019019019019019,0.002628520519749186,,1.019019019019019,0.002346820980355612,,1.019019019019019,-0.003948515798647614,,1.019019019019019,-0.003924298995613604,,1.019019019019019,-0.0013147218627903975
,,1.0230230230230228,-0.0021870915479773228,,1.0230230230230228,0.0037335759945981107,,1.0230230230230228,0.0032808706613688984,,1.0230230230230228,0.0026388486946794377,,1.0230230230230228,0.0023560422808678147,,1.0230230230230228,-0.0039640305954988814,,1.0230230230230228,-0.0039397186380325175,,1.0230230230230228,-0.0013198877640194363
,,1.0270270270270272,-0.0021956515931748862,,1.0270270270270272,0.003748188816494778,,1.0270270270270272,0.0032937116424310085,,1.0270270270270272,0.002649176869609691,,1.0270270270270272,0.002365263581380018,,1.0270270270270272,-0.00397954539235015,,1.0270270270270272,-0.003955138280451433,,1.0270270270270272,-0.0013250536652484757
,,1.031031031031031,-0.002204211638372449,,1.031031031031031,0.0037628016383914435,,1.031031031031031,0.0033065526234931173,,1.031031031031031,0.002659505044539943,,1.031031031031031,0.0023744848818922208,,1.031031031031031,-0.0039950601892014175,,1.031031031031031,-0.0039705579228703465,,1.031031031031031,-0.0013302195664775145
,,1.035035035035035,-0.002212771683570012,,1.035035035035035,0.003777414460288109,,1.035035035035035,0.0033193936045552265,,1.035035035035035,0.002669833219470195,,1.035035035035035,0.0023837061824044234,,1.035035035035035,-0.004010574986052685,,1.035035035035035,-0.003985977565289261,,1.035035035035035,-0.0013353854677065533
,,1.039039039039039,-0.0022213317287675745,,1.039039039039039,0.003792027282184774,,1.039039039039039,0.0033322345856173353,,1.039039039039039,0.002680161394400447,,1.039039039039039,0.002392927482916626,,1.039039039039039,-0.004026089782903952,,1.039039039039039,-0.004001397207708174,,1.039039039039039,-0.001340551368935592
,,1.0430430430430429,-0.002229891773965137,,1.0430430430430429,0.0038066401040814397,,1.0430430430430429,0.003345075566679444,,1.0430430430430429,0.002690489569330699,,1.0430430430430429,0.0024021487834288285,,1.0430430430430429,-0.004041604579755219,,1.0430430430430429,-0.004016816850127088,,1.0430430430430429,-0.0013457172701646309
,,1.0470470470470472,-0.002238451819162701,,1.0470470470470472,0.003821252925978107,,1.0470470470470472,0.0033579165477415547,,1.0470470470470472,0.0027008177442609522,,1.0470470470470472,0.002411370083941032,,1.0470470470470472,-0.004057119376606489,,1.0470470470470472,-0.004032236492546003,,1.0470470470470472,-0.00135088317139367
,,1.0510510510510511,-0.0022470118643602636,,1.0510510510510511,0.0038358657478747725,,1.0510510510510511,0.0033707575288036635,,1.0510510510510511,0.002711145919191204,,1.0510510510510511,0.0024205913844532346,,1.0510510510510511,-0.004072634173457755,,1.0510510510510511,-0.004047656134964916,,1.0510510510510511,-0.0013560490726227089
,,1.055055055055055,-0.0022555719095578262,,1.055055055055055,0.003850478569771438,,1.055055055055055,0.0033835985098657722,,1.055055055055055,0.002721474094121456,,1.055055055055055,0.002429812684965437,,1.055055055055055,-0.004088148970309023,,1.055055055055055,-0.00406307577738383,,1.055055055055055,-0.0013612149738517476
,,1.059059059059059,-0.002264131954755389,,1.059059059059059,0.0038650913916681035,,1.059059059059059,0.003396439490927881,,1.059059059059059,0.0027318022690517078,,1.059059059059059,0.0024390339854776398,,1.059059059059059,-0.004103663767160291,,1.059059059059059,-0.0040784954198027435,,1.059059059059059,-0.0013663808750807864
,,1.0630630630630629,-0.002272691999952952,,1.0630630630630629,0.0038797042135647686,,1.0630630630630629,0.0034092804719899903,,1.0630630630630629,0.00274213044398196,,1.0630630630630629,0.0024482552859898424,,1.0630630630630629,-0.004119178564011557,,1.0630630630630629,-0.004093915062221658,,1.0630630630630629,-0.0013715467763098252
,,1.0670670670670672,-0.0022812520451505154,,1.0670670670670672,0.003894317035461436,,1.0670670670670672,0.0034221214530521004,,1.0670670670670672,0.002752458618912213,,1.0670670670670672,0.0024574765865020463,,1.0670670670670672,-0.004134693360862827,,1.0670670670670672,-0.0041093347046405725,,1.0670670670670672,-0.0013767126775388646
,,1.0710710710710711,-0.002289812090348078,,1.0710710710710711,0.003908929857358101,,1.0710710710710711,0.0034349624341142096,,1.0710710710710711,0.002762786793842465,,1.0710710710710711,0.002466697887014249,,1.0710710710710711,-0.004150208157714094,,1.0710710710710711,-0.004124754347059487,,1.0710710710710711,-0.0013818785787679034
,,1.075075075075075,-0.0022983721355456406,,1.075075075075075,0.0039235426792547665,,1.075075075075075,0.0034478034151763184,,1.075075075075075,0.002773114968772717,,1.075075075075075,0.0024759191875264514,,1.075075075075075,-0.004165722954565361,,1.075075075075075,-0.0041401739894784,,1.075075075075075,-0.0013870444799969422
,,1.079079079079079,-0.0023069321807432036,,1.079079079079079,0.0039381555011514325,,1.079079079079079,0.003460644396238427,,1.079079079079079,0.002783443143702969,,1.079079079079079,0.002485140488038654,,1.079079079079079,-0.0041812377514166285,,1.079079079079079,-0.004155593631897314,,1.079079079079079,-0.001392210381225981
,,1.0830830830830829,-0.0023154922259407663,,1.0830830830830829,0.0039527683230480976,,1.0830830830830829,0.003473485377300536,,1.0830830830830829,0.002793771318633221,,1.0830830830830829,0.0024943617885508566,,1.0830830830830829,-0.004196752548267896,,1.0830830830830829,-0.004171013274316227,,1.0830830830830829,-0.0013973762824550197
,,1.0870870870870872,-0.0023240522711383297,,1.0870870870870872,0.003967381144944765,,1.0870870870870872,0.0034863263583626465,,1.0870870870870872,0.002804099493563474,,1.0870870870870872,0.00250358308906306,,1.0870870870870872,-0.004212267345119165,,1.0870870870870872,-0.004186432916735142,,1.0870870870870872,-0.001402542183684059
,,1.0910910910910911,-0.0023326123163358928,,1.0910910910910911,0.00398199396684143,,1.0910910910910911,0.0034991673394247553,,1.0910910910910911,0.002814427668493726,,1.0910910910910911,0.0025128043895752627,,1.0910910910910911,-0.004227782141970432,,1.0910910910910911,-0.004201852559154056,,1.0910910910910911,-0.0014077080849130977
,,1.095095095095095,-0.0023411723615334554,,1.095095095095095,0.0039966067887380954,,1.095095095095095,0.003512008320486864,,1.095095095095095,0.002824755843423978,,1.095095095095095,0.0025220256900874653,,1.095095095095095,-0.0042432969388217,,1.095095095095095,-0.0042172722015729695,,1.095095095095095,-0.0014128739861421365
,,1.099099099099099,-0.002349732406731018,,1.099099099099099,0.004011219610634761,,1.099099099099099,0.0035248493015489733,,1.099099099099099,0.00283508401835423,,1.099099099099099,0.002531246990599668,,1.099099099099099,-0.0042588117356729665,,1.099099099099099,-0.0042326918439918836,,1.099099099099099,-0.0014180398873711753
,,1.1031031031031029,-0.0023582924519285806,,1.1031031031031029,0.0040258324325314265,,1.1031031031031029,0.003537690282611082,,1.1031031031031029,0.002845412193284482,,1.1031031031031029,0.0025404682911118704,,1.1031031031031029,-0.004274326532524234,,1.1031031031031029,-0.004248111486410797,,1.1031031031031029,-0.001423205788600214
,,1.1071071071071072,-0.0023668524971261445,,1.1071071071071072,0.004040445254428094,,1.1071071071071072,0.0035505312636731922,,1.1071071071071072,0.002855740368214735,,1.1071071071071072,0.002549689591624074,,1.1071071071071072,-0.0042898413293755025,,1.1071071071071072,-0.004263531128829713,,1.1071071071071072,-0.0014283716898292535
,,1.1111111111111112,-0.002375412542323707,,1.1111111111111112,0.004055058076324759,,1.1111111111111112,0.0035633722447353014,,1.1111111111111112,0.002866068543144987,,1.1111111111111112,0.0025589108921362765,,1.1111111111111112,-0.00430535612622677,,1.1111111111111112,-0.004278950771248626,,1.1111111111111112,-0.0014335375910582923
,,1.115115115115115,-0.0023839725875212697,,1.115115115115115,0.004069670898221424,,1.115115115115115,0.0035762132257974102,,1.115115115115115,0.002876396718075239,,1.115115115115115,0.002568132192648479,,1.115115115115115,-0.004320870923078038,,1.115115115115115,-0.00429437041366754,,1.115115115115115,-0.001438703492287331
,,1.119119119119119,-0.002392532632718833,,1.119119119119119,0.00408428372011809,,1.119119119119119,0.003589054206859519,,1.119119119119119,0.002886724893005491,,1.119119119119119,0.0025773534931606817,,1.119119119119119,-0.004336385719929304,,1.119119119119119,-0.004309790056086453,,1.119119119119119,-0.0014438693935163698
,,1.123123123123123,-0.0024010926779163954,,1.123123123123123,0.0040988965420147554,,1.123123123123123,0.003601895187921628,,1.123123123123123,0.002897053067935743,,1.123123123123123,0.0025865747936728843,,1.123123123123123,-0.004351900516780572,,1.123123123123123,-0.004325209698505366,,1.123123123123123,-0.0014490352947454086
,,1.1271271271271273,-0.002409652723113959,,1.1271271271271273,0.004113509363911423,,1.1271271271271273,0.0036147361689837384,,1.1271271271271273,0.002907381242865996,,1.1271271271271273,0.002595796094185088,,1.1271271271271273,-0.004367415313631841,,1.1271271271271273,-0.004340629340924282,,1.1271271271271273,-0.0014542011959744478
,,1.1311311311311312,-0.0024182127683115215,,1.1311311311311312,0.004128122185808088,,1.1311311311311312,0.003627577150045847,,1.1311311311311312,0.0029177094177962482,,1.1311311311311312,0.0026050173946972907,,1.1311311311311312,-0.004382930110483108,,1.1311311311311312,-0.0043560489833431955,,1.1311311311311312,-0.0014593670972034866
,,1.135135135135135,-0.0024267728135090845,,1.135135135135135,0.004142735007704753,,1.135135135135135,0.003640418131107956,,1.135135135135135,0.0029280375927265,,1.135135135135135,0.0026142386952094933,,1.135135135135135,-0.004398444907334376,,1.135135135135135,-0.0043714686257621095,,1.135135135135135,-0.0014645329984325254
,,1.139139139139139,-0.002435332858706647,,1.139139139139139,0.004157347829601419,,1.139139139139139,0.003653259112170065,,1.139139139139139,0.002938365767656752,,1.139139139139139,0.002623459995721696,,1.139139139139139,-0.004413959704185643,,1.139139139139139,-0.004386888268181023,,1.139139139139139,-0.0014696988996615642
,,1.143143143143143,-0.0024438929039042098,,1.143143143143143,0.004171960651498084,,1.143143143143143,0.003666100093232174,,1.143143143143143,0.002948693942587004,,1.143143143143143,0.0026326812962338985,,1.143143143143143,-0.00442947450103691,,1.143143143143143,-0.004402307910599937,,1.143143143143143,-0.001474864800890603
,,1.1471471471471473,-0.0024524529491017737,,1.1471471471471473,0.004186573473394752,,1.1471471471471473,0.003678941074294284,,1.1471471471471473,0.002959022117517257,,1.1471471471471473,0.002641902596746102,,1.1471471471471473,-0.004444989297888179,,1.1471471471471473,-0.004417727553018852,,1.1471471471471473,-0.0014800307021196424
,,1.1511511511511512,-0.0024610129942993363,,1.1511511511511512,0.004201186295291417,,1.1511511511511512,0.0036917820553563933,,1.1511511511511512,0.002969350292447509,,1.1511511511511512,0.0026511238972583046,,1.1511511511511512,-0.004460504094739447,,1.1511511511511512,-0.004433147195437766,,1.1511511511511512,-0.0014851966033486812
,,1.155155155155155,-0.002469573039496899,,1.155155155155155,0.004215799117188082,,1.155155155155155,0.003704623036418502,,1.155155155155155,0.002979678467377761,,1.155155155155155,0.002660345197770507,,1.155155155155155,-0.004476018891590714,,1.155155155155155,-0.004448566837856679,,1.155155155155155,-0.00149036250457772
,,1.159159159159159,-0.0024781330846944615,,1.159159159159159,0.004230411939084748,,1.159159159159159,0.003717464017480611,,1.159159159159159,0.002990006642308013,,1.159159159159159,0.0026695664982827098,,1.159159159159159,-0.004491533688441981,,1.159159159159159,-0.004463986480275592,,1.159159159159159,-0.0014955284058067587
,,1.163163163163163,-0.0024866931298920245,,1.163163163163163,0.004245024760981413,,1.163163163163163,0.0037303049985427197,,1.163163163163163,0.003000334817238265,,1.163163163163163,0.0026787877987949123,,1.163163163163163,-0.004507048485293249,,1.163163163163163,-0.0044794061226945065,,1.163163163163163,-0.0015006943070357975
,,1.1671671671671673,-0.002495253175089588,,1.1671671671671673,0.004259637582878081,,1.1671671671671673,0.0037431459796048302,,1.1671671671671673,0.0030106629921685182,,1.1671671671671673,0.002688009099307116,,1.1671671671671673,-0.004522563282144517,,1.1671671671671673,-0.0044948257651134214,,1.1671671671671673,-0.0015058602082648367
,,1.1711711711711712,-0.0025038132202871506,,1.1711711711711712,0.004274250404774746,,1.1711711711711712,0.003755986960666939,,1.1711711711711712,0.00302099116709877,,1.1711711711711712,0.0026972303998193184,,1.1711711711711712,-0.004538078078995785,,1.1711711711711712,-0.0045102454075323355,,1.1711711711711712,-0.0015110261094938755
,,1.1751751751751751,-0.0025123732654847132,,1.1751751751751751,0.004288863226671412,,1.1751751751751751,0.003768827941729048,,1.1751751751751751,0.003031319342029022,,1.1751751751751751,0.002706451700331521,,1.1751751751751751,-0.004553592875847052,,1.1751751751751751,-0.004525665049951249,,1.1751751751751751,-0.0015161920107229143
,,1.179179179179179,-0.0025209333106822763,,1.179179179179179,0.004303476048568077,,1.179179179179179,0.003781668922791157,,1.179179179179179,0.003041647516959274,,1.179179179179179,0.0027156730008437236,,1.179179179179179,-0.004569107672698319,,1.179179179179179,-0.004541084692370163,,1.179179179179179,-0.001521357911951953
,,1.183183183183183,-0.002529493355879839,,1.183183183183183,0.004318088870464742,,1.183183183183183,0.003794509903853266,,1.183183183183183,0.003051975691889526,,1.183183183183183,0.002724894301355926,,1.183183183183183,-0.004584622469549587,,1.183183183183183,-0.004556504334789076,,1.183183183183183,-0.0015265238131809918
,,1.1871871871871873,-0.0025380534010774024,,1.1871871871871873,0.00433270169236141,,1.1871871871871873,0.003807350884915376,,1.1871871871871873,0.003062303866819779,,1.1871871871871873,0.00273411560186813,,1.1871871871871873,-0.004600137266400856,,1.1871871871871873,-0.004571923977207992,,1.1871871871871873,-0.0015316897144100313
,,1.1911911911911912,-0.0025466134462749654,,1.1911911911911912,0.004347314514258075,,1.1911911911911912,0.003820191865977485,,1.1911911911911912,0.003072632041750031,,1.1911911911911912,0.0027433369023803326,,1.1911911911911912,-0.004615652063252123,,1.1911911911911912,-0.004587343619626905,,1.1911911911911912,-0.00153685561563907
,,1.1951951951951951,-0.002555173491472528,,1.1951951951951951,0.004361927336154741,,1.1951951951951951,0.003833032847039594,,1.1951951951951951,0.003082960216680283,,1.1951951951951951,0.0027525582028925352,,1.1951951951951951,-0.00463116686010339,,1.1951951951951951,-0.004602763262045818,,1.1951951951951951,-0.0015420215168681088
,,1.199199199199199,-0.0025637335366700906,,1.199199199199199,0.004376540158051406,,1.199199199199199,0.0038458738281017027,,1.199199199199199,0.003093288391610535,,1.199199199199199,0.002761779503404738,,1.199199199199199,-0.004646681656954657,,1.199199199199199,-0.0046181829044647325,,1.199199199199199,-0.0015471874180971476
,,1.203203203203203,-0.0025722935818676533,,1.203203203203203,0.004391152979948071,,1.203203203203203,0.0038587148091638115,,1.203203203203203,0.003103616566540787,,1.203203203203203,0.0027710008039169404,,1.203203203203203,-0.004662196453805925,,1.203203203203203,-0.004633602546883646,,1.203203203203203,-0.0015523533193261864
,,1.2072072072072073,-0.002580853627065217,,1.2072072072072073,0.004405765801844739,,1.2072072072072073,0.003871555790225922,,1.2072072072072073,0.00311394474147104,,1.2072072072072073,0.002780222104429144,,1.2072072072072073,-0.004677711250657194,,1.2072072072072073,-0.0046490221893025615,,1.2072072072072073,-0.0015575192205552256
,,1.2112112112112112,-0.0025894136722627798,,1.2112112112112112,0.004420378623741404,,1.2112112112112112,0.003884396771288031,,1.2112112112112112,0.003124272916401292,,1.2112112112112112,0.0027894434049413465,,1.2112112112112112,-0.004693226047508461,,1.2112112112112112,-0.004664441831721475,,1.2112112112112112,-0.0015626851217842644
,,1.2152152152152151,-0.0025979737174603424,,1.2152152152152151,0.00443499144563807,,1.2152152152152151,0.00389723775235014,,1.2152152152152151,0.003134601091331544,,1.2152152152152151,0.002798664705453549,,1.2152152152152151,-0.004708740844359728,,1.2152152152152151,-0.004679861474140389,,1.2152152152152151,-0.0015678510230133032
,,1.219219219219219,-0.002606533762657905,,1.219219219219219,0.004449604267534735,,1.219219219219219,0.0039100787334122485,,1.219219219219219,0.003144929266261796,,1.219219219219219,0.0028078860059657517,,1.219219219219219,-0.004724255641210996,,1.219219219219219,-0.004695281116559302,,1.219219219219219,-0.001573016924242342
,,1.2232232232232234,-0.002615093807855469,,1.2232232232232234,0.004464217089431402,,1.2232232232232234,0.003922919714474359,,1.2232232232232234,0.0031552574411920493,,1.2232232232232234,0.002817107306477955,,1.2232232232232234,-0.004739770438062264,,1.2232232232232234,-0.004710700758978218,,1.2232232232232234,-0.0015781828254713814
,,1.2272272272272273,-0.0026236538530530315,,1.2272272272272273,0.004478829911328068,,1.2272272272272273,0.003935760695536468,,1.2272272272272273,0.003165585616122301,,1.2272272272272273,0.0028263286069901577,,1.2272272272272273,-0.004755285234913532,,1.2272272272272273,-0.004726120401397131,,1.2272272272272273,-0.0015833487267004202
,,1.2312312312312312,-0.002632213898250594,,1.2312312312312312,0.004493442733224733,,1.2312312312312312,0.003948601676598577,,1.2312312312312312,0.003175913791052553,,1.2312312312312312,0.0028355499075023603,,1.2312312312312312,-0.0047708000317647995,,1.2312312312312312,-0.004741540043816044,,1.2312312312312312,-0.001588514627929459
,,1.2352352352352352,-0.002640773943448157,,1.2352352352352352,0.004508055555121399,,1.2352352352352352,0.003961442657660686,,1.2352352352352352,0.003186241965982805,,1.2352352352352352,0.002844771208014563,,1.2352352352352352,-0.004786314828616066,,1.2352352352352352,-0.0047569596862349585,,1.2352352352352352,-0.0015936805291584977
,,1.239239239239239,-0.00264933398864572,,1.239239239239239,0.004522668377018064,,1.239239239239239,0.003974283638722795,,1.239239239239239,0.003196570140913057,,1.239239239239239,0.0028539925085267655,,1.239239239239239,-0.004801829625467334,,1.239239239239239,-0.004772379328653872,,1.239239239239239,-0.0015988464303875365
,,1.2432432432432434,-0.0026578940338432833,,1.2432432432432434,0.004537281198914731,,1.2432432432432434,0.003987124619784905,,1.2432432432432434,0.00320689831584331,,1.2432432432432434,0.0028632138090389694,,1.2432432432432434,-0.004817344422318603,,1.2432432432432434,-0.0047877989710727875,,1.2432432432432434,-0.0016040123316165757
,,1.2472472472472473,-0.0026664540790408463,,1.2472472472472473,0.004551894020811397,,1.2472472472472473,0.003999965600847014,,1.2472472472472473,0.003217226490773562,,1.2472472472472473,0.002872435109551172,,1.2472472472472473,-0.00483285921916987,,1.2472472472472473,-0.004803218613491701,,1.2472472472472473,-0.0016091782328456145
,,1.2512512512512513,-0.002675014124238409,,1.2512512512512513,0.004566506842708062,,1.2512512512512513,0.004012806581909123,,1.2512512512512513,0.0032275546657038142,,1.2512512512512513,0.0028816564100633746,,1.2512512512512513,-0.0048483740160211375,,1.2512512512512513,-0.004818638255910615,,1.2512512512512513,-0.0016143441340746533
,,1.2552552552552552,-0.0026835741694359715,,1.2552552552552552,0.004581119664604728,,1.2552552552552552,0.0040256475629712315,,1.2552552552552552,0.003237882840634066,,1.2552552552552552,0.002890877710575577,,1.2552552552552552,-0.004863888812872405,,1.2552552552552552,-0.004834057898329528,,1.2552552552552552,-0.001619510035303692
,,1.259259259259259,-0.002692134214633534,,1.259259259259259,0.004595732486501393,,1.259259259259259,0.004038488544033341,,1.259259259259259,0.003248211015564318,,1.259259259259259,0.0029000990110877797,,1.259259259259259,-0.004879403609723672,,1.259259259259259,-0.004849477540748442,,1.259259259259259,-0.0016246759365327308
,,1.2632632632632634,-0.002700694259831098,,1.2632632632632634,0.00461034530839806,,1.2632632632632634,0.004051329525095451,,1.2632632632632634,0.003258539190494571,,1.2632632632632634,0.002909320311599983,,1.2632632632632634,-0.004894918406574941,,1.2632632632632634,-0.004864897183167357,,1.2632632632632634,-0.0016298418377617703
,,1.2672672672672673,-0.0027092543050286607,,1.2672672672672673,0.004624958130294726,,1.2672672672672673,0.00406417050615756,,1.2672672672672673,0.003268867365424823,,1.2672672672672673,0.0029185416121121858,,1.2672672672672673,-0.004910433203426209,,1.2672672672672673,-0.00488031682558627,,1.2672672672672673,-0.001635007738990809
,,1.2712712712712713,-0.0027178143502262233,,1.2712712712712713,0.004639570952191391,,1.2712712712712713,0.004077011487219668,,1.2712712712712713,0.0032791955403550753,,1.2712712712712713,0.0029277629126243884,,1.2712712712712713,-0.004925948000277475,,1.2712712712712713,-0.0048957364680051844,,1.2712712712712713,-0.0016401736402198478
,,1.2752752752752752,-0.002726374395423786,,1.2752752752752752,0.004654183774088057,,1.2752752752752752,0.004089852468281778,,1.2752752752752752,0.003289523715285327,,1.2752752752752752,0.002936984213136591,,1.2752752752752752,-0.004941462797128743,,1.2752752752752752,-0.004911156110424098,,1.2752752752752752,-0.0016453395414488866
,,1.279279279279279,-0.002734934440621349,,1.279279279279279,0.004668796595984722,,1.279279279279279,0.004102693449343887,,1.279279279279279,0.003299851890215579,,1.279279279279279,0.0029462055136487936,,1.279279279279279,-0.004956977593980011,,1.279279279279279,-0.004926575752843012,,1.279279279279279,-0.0016505054426779254
,,1.2832832832832834,-0.0027434944858189124,,1.2832832832832834,0.004683409417881389,,1.2832832832832834,0.004115534430405997,,1.2832832832832834,0.003310180065145832,,1.2832832832832834,0.002955426814160997,,1.2832832832832834,-0.004972492390831279,,1.2832832832832834,-0.004941995395261927,,1.2832832832832834,-0.0016556713439069646
,,1.2872872872872874,-0.002752054531016475,,1.2872872872872874,0.004698022239778055,,1.2872872872872874,0.004128375411468106,,1.2872872872872874,0.0033205082400760842,,1.2872872872872874,0.0029646481146731996,,1.2872872872872874,-0.004988007187682547,,1.2872872872872874,-0.004957415037680841,,1.2872872872872874,-0.0016608372451360034
,,1.2912912912912913,-0.002760614576214038,,1.2912912912912913,0.00471263506167472,,1.2912912912912913,0.004141216392530215,,1.2912912912912913,0.003330836415006336,,1.2912912912912913,0.002973869415185402,,1.2912912912912913,-0.005003521984533813,,1.2912912912912913,-0.004972834680099754,,1.2912912912912913,-0.0016660031463650422
,,1.2952952952952952,-0.0027691746214116007,,1.2952952952952952,0.004727247883571386,,1.2952952952952952,0.004154057373592324,,1.2952952952952952,0.003341164589936588,,1.2952952952952952,0.002983090715697605,,1.2952952952952952,-0.005019036781385081,,1.2952952952952952,-0.004988254322518668,,1.2952952952952952,-0.001671169047594081
,,1.299299299299299,-0.0027777346666091633,,1.299299299299299,0.004741860705468051,,1.299299299299299,0.004166898354654432,,1.299299299299299,0.00335149276486684,,1.299299299299299,0.0029923120162098074,,1.299299299299299,-0.0050345515782363485,,1.299299299299299,-0.005003673964937581,,1.299299299299299,-0.0016763349488231197
,,1.3033033033033035,-0.0027862947118067268,,1.3033033033033035,0.004756473527364718,,1.3033033033033035,0.004179739335716543,,1.3033033033033035,0.003361820939797093,,1.3033033033033035,0.0030015333167220113,,1.3033033033033035,-0.005050066375087617,,1.3033033033033035,-0.005019093607356496,,1.3033033033033035,-0.0016815008500521591
,,1.3073073073073074,-0.00279485475700429,,1.3073073073073074,0.004771086349261384,,1.3073073073073074,0.0041925803167786515,,1.3073073073073074,0.0033721491147273453,,1.3073073073073074,0.003010754617234214,,1.3073073073073074,-0.0050655811719388846,,1.3073073073073074,-0.00503451324977541,,1.3073073073073074,-0.001686666751281198
,,1.3113113113113113,-0.0028034148022018524,,1.3113113113113113,0.004785699171158049,,1.3113113113113113,0.004205421297840761,,1.3113113113113113,0.003382477289657597,,1.3113113113113113,0.0030199759177464165,,1.3113113113113113,-0.005081095968790152,,1.3113113113113113,-0.005049932892194324,,1.3113113113113113,-0.0016918326525102367
,,1.3153153153153152,-0.002811974847399415,,1.3153153153153152,0.004800311993054715,,1.3153153153153152,0.00421826227890287,,1.3153153153153152,0.003392805464587849,,1.3153153153153152,0.003029197218258619,,1.3153153153153152,-0.005096610765641419,,1.3153153153153152,-0.005065352534613238,,1.3153153153153152,-0.0016969985537392755
,,1.3193193193193191,-0.0028205348925969776,,1.3193193193193191,0.00481492481495138,,1.3193193193193191,0.004231103259964978,,1.3193193193193191,0.0034031336395181013,,1.3193193193193191,0.0030384185187708216,,1.3193193193193191,-0.0051121255624926865,,1.3193193193193191,-0.005080772177032151,,1.3193193193193191,-0.0017021644549683143
,,1.3233233233233235,-0.0028290949377945416,,1.3233233233233235,0.004829537636848047,,1.3233233233233235,0.004243944241027088,,1.3233233233233235,0.0034134618144483543,,1.3233233233233235,0.003047639819283025,,1.3233233233233235,-0.005127640359343956,,1.3233233233233235,-0.005096191819451067,,1.3233233233233235,-0.0017073303561973535
,,1.3273273273273274,-0.002837654982992104,,1.3273273273273274,0.0048441504587447125,,1.3273273273273274,0.004256785222089198,,1.3273273273273274,0.003423789989378606,,1.3273273273273274,0.0030568611197952277,,1.3273273273273274,-0.0051431551561952225,,1.3273273273273274,-0.00511161146186998,,1.3273273273273274,-0.0017124962574263923
,,1.3313313313313313,-0.0028462150281896668,,1.3313313313313313,0.004858763280641378,,1.3313313313313313,0.004269626203151307,,1.3313313313313313,0.003434118164308858,,1.3313313313313313,0.0030660824203074303,,1.3313313313313313,-0.00515866995304649,,1.3313313313313313,-0.005127031104288894,,1.3313313313313313,-0.001717662158655431
,,1.3353353353353352,-0.00285477507338723,,1.3353353353353352,0.004873376102538044,,1.3353353353353352,0.004282467184213415,,1.3353353353353352,0.00344444633923911,,1.3353353353353352,0.003075303720819633,,1.3353353353353352,-0.005174184749897758,,1.3353353353353352,-0.005142450746707807,,1.3353353353353352,-0.0017228280598844698
,,1.3393393393393391,-0.0028633351185847924,,1.3393393393393391,0.004887988924434709,,1.3393393393393391,0.0042953081652755245,,1.3393393393393391,0.003454774514169362,,1.3393393393393391,0.0030845250213318355,,1.3393393393393391,-0.005189699546749024,,1.3393393393393391,-0.0051578703891267215,,1.3393393393393391,-0.0017279939611135086
,,1.3433433433433435,-0.002871895163782356,,1.3433433433433435,0.0049026017463313755,,1.3433433433433435,0.0043081491463376346,,1.3433433433433435,0.0034651026890996153,,1.3433433433433435,0.003093746321844039,,1.3433433433433435,-0.005205214343600294,,1.3433433433433435,-0.005173290031545636,,1.3433433433433435,-0.001733159862342548
,,1.3473473473473474,-0.002880455208979919,,1.3473473473473474,0.0049172145682280415,,1.3473473473473474,0.004320990127399744,,1.3473473473473474,0.003475430864029867,,1.3473473473473474,0.0031029676223562415,,1.3473473473473474,-0.005220729140451561,,1.3473473473473474,-0.00518870967396455,,1.3473473473473474,-0.0017383257635715868
,,1.3513513513513513,-0.0028890152541774816,,1.3513513513513513,0.004931827390124707,,1.3513513513513513,0.004333831108461853,,1.3513513513513513,0.003485759038960119,,1.3513513513513513,0.003112188922868444,,1.3513513513513513,-0.005236243937302828,,1.3513513513513513,-0.005204129316383464,,1.3513513513513513,-0.0017434916648006256
,,1.3553553553553552,-0.002897575299375044,,1.3553553553553552,0.0049464402120213725,,1.3553553553553552,0.004346672089523961,,1.3553553553553552,0.0034960872138903713,,1.3553553553553552,0.0031214102233806467,,1.3553553553553552,-0.005251758734154096,,1.3553553553553552,-0.005219548958802377,,1.3553553553553552,-0.0017486575660296644
,,1.3593593593593591,-0.002906135344572607,,1.3593593593593591,0.004961053033918038,,1.3593593593593591,0.004359513070586071,,1.3593593593593591,0.003506415388820623,,1.3593593593593591,0.0031306315238928493,,1.3593593593593591,-0.005267273531005363,,1.3593593593593591,-0.005234968601221291,,1.3593593593593591,-0.0017538234672587031
,,1.3633633633633635,-0.0029146953897701707,,1.3633633633633635,0.0049756658558147045,,1.3633633633633635,0.004372354051648181,,1.3633633633633635,0.003516743563750876,,1.3633633633633635,0.003139852824405053,,1.3633633633633635,-0.005282788327856632,,1.3633633633633635,-0.005250388243640206,,1.3633633633633635,-0.0017589893684877424
,,1.3673673673673674,-0.0029232554349677333,,1.3673673673673674,0.00499027867771137,,1.3673673673673674,0.00438519503271029,,1.3673673673673674,0.003527071738681128,,1.3673673673673674,0.0031490741249172558,,1.3673673673673674,-0.005298303124707899,,1.3673673673673674,-0.00526580788605912,,1.3673673673673674,-0.0017641552697167811
,,1.3713713713713713,-0.002931815480165296,,1.3713713713713713,0.0050048914996080355,,1.3713713713713713,0.004398036013772398,,1.3713713713713713,0.0035373999136113802,,1.3713713713713713,0.0031582954254294584,,1.3713713713713713,-0.005313817921559167,,1.3713713713713713,-0.005281227528478033,,1.3713713713713713,-0.00176932117094582
,,1.3753753753753752,-0.0029403755253628585,,1.3753753753753752,0.0050195043215047015,,1.3753753753753752,0.0044108769948345075,,1.3753753753753752,0.003547728088541632,,1.3753753753753752,0.003167516725941661,,1.3753753753753752,-0.0053293327184104336,,1.3753753753753752,-0.0052966471708969474,,1.3753753753753752,-0.0017744870721748587
,,1.3793793793793792,-0.0029489355705604216,,1.3793793793793792,0.005034117143401367,,1.3793793793793792,0.004423717975896617,,1.3793793793793792,0.003558056263471884,,1.3793793793793792,0.0031767380264538635,,1.3793793793793792,-0.005344847515261701,,1.3793793793793792,-0.005312066813315861,,1.3793793793793792,-0.0017796529734038975
,,1.3833833833833835,-0.002957495615757985,,1.3833833833833835,0.005048729965298034,,1.3833833833833835,0.004436558956958727,,1.3833833833833835,0.003568384438402137,,1.3833833833833835,0.003185959326966067,,1.3833833833833835,-0.00536036231211297,,1.3833833833833835,-0.005327486455734776,,1.3833833833833835,-0.001784818874632937
,,1.3873873873873874,-0.0029660556609555477,,1.3873873873873874,0.005063342787194699,,1.3873873873873874,0.004449399938020835,,1.3873873873873874,0.003578712613332389,,1.3873873873873874,0.0031951806274782696,,1.3873873873873874,-0.005375877108964237,,1.3873873873873874,-0.00534290609815369,,1.3873873873873874,-0.0017899847758619757
,,1.3913913913913913,-0.0029746157061531107,,1.3913913913913913,0.0050779556090913645,,1.3913913913913913,0.004462240919082944,,1.3913913913913913,0.0035890407882626413,,1.3913913913913913,0.003204401927990472,,1.3913913913913913,-0.005391391905815505,,1.3913913913913913,-0.005358325740572603,,1.3913913913913913,-0.0017951506770910145
,,1.3953953953953953,-0.0029831757513506733,,1.3953953953953953,0.00509256843098803,,1.3953953953953953,0.004475081900145054,,1.3953953953953953,0.003599368963192893,,1.3953953953953953,0.0032136232285026748,,1.3953953953953953,-0.0054069067026667715,,1.3953953953953953,-0.005373745382991517,,1.3953953953953953,-0.0018003165783200532
,,1.3993993993993992,-0.002991735796548236,,1.3993993993993992,0.0051071812528846955,,1.3993993993993992,0.004487922881207162,,1.3993993993993992,0.003609697138123145,,1.3993993993993992,0.0032228445290148774,,1.3993993993993992,-0.005422421499518039,,1.3993993993993992,-0.00538916502541043,,1.3993993993993992,-0.001805482479549092
,,1.4034034034034035,-0.0030002958417457994,,1.4034034034034035,0.005121794074781363,,1.4034034034034035,0.004500763862269273,,1.4034034034034035,0.003620025313053398,,1.4034034034034035,0.0032320658295270813,,1.4034034034034035,-0.005437936296369308,,1.4034034034034035,-0.005404584667829346,,1.4034034034034035,-0.0018106483807781315
,,1.4074074074074074,-0.0030088558869433625,,1.4074074074074074,0.005136406896678028,,1.4074074074074074,0.004513604843331381,,1.4074074074074074,0.0036303534879836502,,1.4074074074074074,0.003241287130039284,,1.4074074074074074,-0.005453451093220575,,1.4074074074074074,-0.005420004310248259,,1.4074074074074074,-0.00181581428200717
,,1.4114114114114114,-0.003017415932140925,,1.4114114114114114,0.005151019718574693,,1.4114114114114114,0.004526445824393491,,1.4114114114114114,0.003640681662913902,,1.4114114114114114,0.0032505084305514864,,1.4114114114114114,-0.005468965890071843,,1.4114114114114114,-0.0054354239526671734,,1.4114114114114114,-0.0018209801832362088
,,1.4154154154154153,-0.0030259759773384877,,1.4154154154154153,0.005165632540471359,,1.4154154154154153,0.004539286805455599,,1.4154154154154153,0.003651009837844154,,1.4154154154154153,0.003259729731063689,,1.4154154154154153,-0.00548448068692311,,1.4154154154154153,-0.005450843595086087,,1.4154154154154153,-0.0018261460844652476
,,1.4194194194194192,-0.0030345360225360503,,1.4194194194194192,0.0051802453623680245,,1.4194194194194192,0.004552127786517708,,1.4194194194194192,0.003661338012774406,,1.4194194194194192,0.0032689510315758916,,1.4194194194194192,-0.005499995483774377,,1.4194194194194192,-0.005466263237505,,1.4194194194194192,-0.0018313119856942864
,,1.4234234234234235,-0.003043096067733614,,1.4234234234234235,0.005194858184264692,,1.4234234234234235,0.004564968767579818,,1.4234234234234235,0.003671666187704659,,1.4234234234234235,0.003278172332088095,,1.4234234234234235,-0.005515510280625646,,1.4234234234234235,-0.005481682879923916,,1.4234234234234235,-0.0018364778869233258
,,1.4274274274274275,-0.003051656112931177,,1.4274274274274275,0.005209471006161357,,1.4274274274274275,0.0045778097486419275,,1.4274274274274275,0.0036819943626349113,,1.4274274274274275,0.0032873936326002977,,1.4274274274274275,-0.005531025077476914,,1.4274274274274275,-0.005497102522342829,,1.4274274274274275,-0.0018416437881523646
,,1.4314314314314314,-0.0030602161581287394,,1.4314314314314314,0.005224083828058022,,1.4314314314314314,0.004590650729704037,,1.4314314314314314,0.003692322537565163,,1.4314314314314314,0.0032966149331125003,,1.4314314314314314,-0.005546539874328181,,1.4314314314314314,-0.005512522164761743,,1.4314314314314314,-0.0018468096893814033
,,1.4354354354354353,-0.0030687762033263025,,1.4354354354354353,0.005238696649954688,,1.4354354354354353,0.004603491710766145,,1.4354354354354353,0.003702650712495415,,1.4354354354354353,0.003305836233624703,,1.4354354354354353,-0.005562054671179448,,1.4354354354354353,-0.005527941807180656,,1.4354354354354353,-0.0018519755906104421
,,1.4394394394394392,-0.003077336248523865,,1.4394394394394392,0.005253309471851353,,1.4394394394394392,0.004616332691828254,,1.4394394394394392,0.0037129788874256673,,1.4394394394394392,0.0033150575341369054,,1.4394394394394392,-0.005577569468030716,,1.4394394394394392,-0.00554336144959957,,1.4394394394394392,-0.001857141491839481
,,1.4434434434434436,-0.0030858962937214286,,1.4434434434434436,0.005267922293748021,,1.4434434434434436,0.004629173672890364,,1.4434434434434436,0.0037233070623559203,,1.4434434434434436,0.003324278834649109,,1.4434434434434436,-0.005593084264881984,,1.4434434434434436,-0.005558781092018485,,1.4434434434434436,-0.0018623073930685203
,,1.4474474474474475,-0.003094456338918991,,1.4474474474474475,0.005282535115644686,,1.4474474474474475,0.004642014653952474,,1.4474474474474475,0.0037336352372861724,,1.4474474474474475,0.0033335001351613115,,1.4474474474474475,-0.005608599061733252,,1.4474474474474475,-0.005574200734437399,,1.4474474474474475,-0.0018674732942975591
,,1.4514514514514514,-0.003103016384116554,,1.4514514514514514,0.005297147937541351,,1.4514514514514514,0.004654855635014582,,1.4514514514514514,0.003743963412216424,,1.4514514514514514,0.003342721435673514,,1.4514514514514514,-0.0056241138585845195,,1.4514514514514514,-0.005589620376856313,,1.4514514514514514,-0.0018726391955265977
,,1.4554554554554553,-0.003111576429314117,,1.4554554554554553,0.005311760759438017,,1.4554554554554553,0.004667696616076691,,1.4554554554554553,0.003754291587146676,,1.4554554554554553,0.0033519427361857167,,1.4554554554554553,-0.005639628655435786,,1.4554554554554553,-0.005605040019275226,,1.4554554554554553,-0.0018778050967556365
,,1.4594594594594597,-0.0031201364745116803,,1.4594594594594597,0.005326373581334684,,1.4594594594594597,0.004680537597138801,,1.4594594594594597,0.003764619762076929,,1.4594594594594597,0.0033611640366979206,,1.4594594594594597,-0.0056551434522870555,,1.4594594594594597,-0.005620459661694142,,1.4594594594594597,-0.0018829709979846759
,,1.4634634634634636,-0.0031286965197092433,,1.4634634634634636,0.00534098640323135,,1.4634634634634636,0.0046933785782009105,,1.4634634634634636,0.0037749479370071813,,1.4634634634634636,0.003370385337210123,,1.4634634634634636,-0.005670658249138323,,1.4634634634634636,-0.005635879304113055,,1.4634634634634636,-0.0018881368992137147
,,1.4674674674674675,-0.003137256564906806,,1.4674674674674675,0.005355599225128015,,1.4674674674674675,0.00470621955926302,,1.4674674674674675,0.003785276111937433,,1.4674674674674675,0.0033796066377223257,,1.4674674674674675,-0.00568617304598959,,1.4674674674674675,-0.005651298946531969,,1.4674674674674675,-0.0018933028004427534
,,1.4714714714714714,-0.0031458166101043686,,1.4714714714714714,0.005370212047024681,,1.4714714714714714,0.004719060540325128,,1.4714714714714714,0.003795604286867685,,1.4714714714714714,0.0033888279382345283,,1.4714714714714714,-0.005701687842840857,,1.4714714714714714,-0.005666718588950882,,1.4714714714714714,-0.0018984687016717922
,,1.4754754754754753,-0.003154376655301931,,1.4754754754754753,0.005384824868921346,,1.4754754754754753,0.004731901521387237,,1.4754754754754753,0.0038059324617979373,,1.4754754754754753,0.003398049238746731,,1.4754754754754753,-0.005717202639692125,,1.4754754754754753,-0.005682138231369796,,1.4754754754754753,-0.001903634602900831
,,1.4794794794794797,-0.003162936700499495,,1.4794794794794797,0.005399437690818013,,1.4794794794794797,0.0047447425024493475,,1.4794794794794797,0.0038162606367281903,,1.4794794794794797,0.0034072705392589344,,1.4794794794794797,-0.0057327174365433935,,1.4794794794794797,-0.005697557873788711,,1.4794794794794797,-0.0019088005041298704
,,1.4834834834834836,-0.0031714967456970577,,1.4834834834834836,0.005414050512714679,,1.4834834834834836,0.004757583483511457,,1.4834834834834836,0.0038265888116584424,,1.4834834834834836,0.003416491839771137,,1.4834834834834836,-0.005748232233394661,,1.4834834834834836,-0.005712977516207625,,1.4834834834834836,-0.0019139664053589092
,,1.4874874874874875,-0.0031800567908946203,,1.4874874874874875,0.005428663334611344,,1.4874874874874875,0.004770424464573565,,1.4874874874874875,0.003836916986588694,,1.4874874874874875,0.0034257131402833396,,1.4874874874874875,-0.005763747030245928,,1.4874874874874875,-0.005728397158626539,,1.4874874874874875,-0.001919132306587948
,,1.4914914914914914,-0.003188616836092183,,1.4914914914914914,0.00544327615650801,,1.4914914914914914,0.004783265445635674,,1.4914914914914914,0.0038472451615189462,,1.4914914914914914,0.003434934440795542,,1.4914914914914914,-0.005779261827097195,,1.4914914914914914,-0.005743816801045452,,1.4914914914914914,-0.0019242982078169868
,,1.4954954954954953,-0.003197176881289746,,1.4954954954954953,0.005457888978404675,,1.4954954954954953,0.0047961064266977835,,1.4954954954954953,0.0038575733364491984,,1.4954954954954953,0.0034441557413077447,,1.4954954954954953,-0.005794776623948463,,1.4954954954954953,-0.005759236443464366,,1.4954954954954953,-0.0019294641090460256
,,1.4994994994994997,-0.0032057369264873094,,1.4994994994994997,0.005472501800301342,,1.4994994994994997,0.004808947407759894,,1.4994994994994997,0.0038679015113794513,,1.4994994994994997,0.003453377041819948,,1.4994994994994997,-0.005810291420799731,,1.4994994994994997,-0.005774656085883281,,1.4994994994994997,-0.0019346300102750648
,,1.5035035035035036,-0.003214296971684872,,1.5035035035035036,0.005487114622198008,,1.5035035035035036,0.004821788388822002,,1.5035035035035036,0.003878229686309703,,1.5035035035035036,0.003462598342332151,,1.5035035035035036,-0.005825806217650999,,1.5035035035035036,-0.005790075728302195,,1.5035035035035036,-0.0019397959115041036
,,1.5075075075075075,-0.003222857016882435,,1.5075075075075075,0.005501727444094673,,1.5075075075075075,0.004834629369884111,,1.5075075075075075,0.003888557861239955,,1.5075075075075075,0.0034718196428443534,,1.5075075075075075,-0.005841321014502267,,1.5075075075075075,-0.005805495370721108,,1.5075075075075075,-0.0019449618127331423
,,1.5115115115115114,-0.0032314170620799977,,1.5115115115115114,0.005516340265991339,,1.5115115115115114,0.00484747035094622,,1.5115115115115114,0.0038988860361702073,,1.5115115115115114,0.003481040943356556,,1.5115115115115114,-0.005856835811353533,,1.5115115115115114,-0.005820915013140022,,1.5115115115115114,-0.0019501277139621811
,,1.5155155155155153,-0.0032399771072775603,,1.5155155155155153,0.005530953087888004,,1.5155155155155153,0.004860311332008329,,1.5155155155155153,0.003909214211100459,,1.5155155155155153,0.0034902622438687586,,1.5155155155155153,-0.005872350608204801,,1.5155155155155153,-0.005836334655558936,,1.5155155155155153,-0.00195529361519122
,,1.5195195195195197,-0.0032485371524751242,,1.5195195195195197,0.005545565909784671,,1.5195195195195197,0.00487315231307044,,1.5195195195195197,0.003919542386030712,,1.5195195195195197,0.0034994835443809625,,1.5195195195195197,-0.00588786540505607,,1.5195195195195197,-0.005851754297977851,,1.5195195195195197,-0.0019604595164202593
,,1.5235235235235236,-0.003257097197672687,,1.5235235235235236,0.005560178731681337,,1.5235235235235236,0.004885993294132548,,1.5235235235235236,0.0039298705609609645,,1.5235235235235236,0.003508704844893165,,1.5235235235235236,-0.005903380201907337,,1.5235235235235236,-0.005867173940396765,,1.5235235235235236,-0.001965625417649298
,,1.5275275275275275,-0.0032656572428702495,,1.5275275275275275,0.005574791553578002,,1.5275275275275275,0.004898834275194657,,1.5275275275275275,0.003940198735891216,,1.5275275275275275,0.0035179261454053676,,1.5275275275275275,-0.0059188949987586045,,1.5275275275275275,-0.005882593582815678,,1.5275275275275275,-0.001970791318878337
,,1.5315315315315314,-0.003274217288067812,,1.5315315315315314,0.005589404375474668,,1.5315315315315314,0.004911675256256766,,1.5315315315315314,0.003950526910821468,,1.5315315315315314,0.0035271474459175702,,1.5315315315315314,-0.005934409795609872,,1.5315315315315314,-0.005898013225234592,,1.5315315315315314,-0.0019759572201073754
,,1.5355355355355353,-0.003282777333265375,,1.5355355355355353,0.005604017197371333,,1.5355355355355353,0.004924516237318875,,1.5355355355355353,0.00396085508575172,,1.5355355355355353,0.003536368746429773,,1.5355355355355353,-0.005949924592461139,,1.5355355355355353,-0.005913432867653505,,1.5355355355355353,-0.0019811231213364144
,,1.5395395395395397,-0.0032913373784629386,,1.5395395395395397,0.005618630019268,,1.5395395395395397,0.004937357218380985,,1.5395395395395397,0.003971183260681973,,1.5395395395395397,0.0035455900469419763,,1.5395395395395397,-0.005965439389312408,,1.5395395395395397,-0.005928852510072421,,1.5395395395395397,-0.001986289022565454
,,1.5435435435435436,-0.003299897423660501,,1.5435435435435436,0.005633242841164666,,1.5435435435435436,0.004950198199443094,,1.5435435435435436,0.003981511435612225,,1.5435435435435436,0.003554811347454179,,1.5435435435435436,-0.005980954186163676,,1.5435435435435436,-0.005944272152491334,,1.5435435435435436,-0.0019914549237944924
,,1.5475475475475475,-0.003308457468858064,,1.5475475475475475,0.005647855663061331,,1.5475475475475475,0.0049630391805052035,,1.5475475475475475,0.003991839610542477,,1.5475475475475475,0.0035640326479663815,,1.5475475475475475,-0.0059964689830149425,,1.5475475475475475,-0.005959691794910248,,1.5475475475475475,-0.0019966208250235314
,,1.5515515515515514,-0.003317017514055627,,1.5515515515515514,0.005662468484957997,,1.5515515515515514,0.004975880161567312,,1.5515515515515514,0.0040021677854727294,,1.5515515515515514,0.003573253948478584,,1.5515515515515514,-0.00601198377986621,,1.5515515515515514,-0.0059751114373291616,,1.5515515515515514,-0.00200178672625257
,,1.5555555555555554,-0.0033255775592531895,,1.5555555555555554,0.005677081306854662,,1.5555555555555554,0.004988721142629421,,1.5555555555555554,0.004012495960402982,,1.5555555555555554,0.0035824752489907867,,1.5555555555555554,-0.006027498576717478,,1.5555555555555554,-0.005990531079748076,,1.5555555555555554,-0.002006952627481609
,,1.5595595595595597,-0.003334137604450753,,1.5595595595595597,0.005691694128751329,,1.5595595595595597,0.005001562123691531,,1.5595595595595597,0.004022824135333235,,1.5595595595595597,0.00359169654950299,,1.5595595595595597,-0.006043013373568746,,1.5595595595595597,-0.006005950722166991,,1.5595595595595597,-0.002012118528710648
,,1.5635635635635636,-0.003342697649648316,,1.5635635635635636,0.005706306950647995,,1.5635635635635636,0.00501440310475364,,1.5635635635635636,0.004033152310263486,,1.5635635635635636,0.0036009178500151927,,1.5635635635635636,-0.006058528170420014,,1.5635635635635636,-0.006021370364585904,,1.5635635635635636,-0.002017284429939687
,,1.5675675675675675,-0.0033512576948458786,,1.5675675675675675,0.00572091977254466,,1.5675675675675675,0.005027244085815749,,1.5675675675675675,0.004043480485193738,,1.5675675675675675,0.0036101391505273953,,1.5675675675675675,-0.006074042967271281,,1.5675675675675675,-0.006036790007004818,,1.5675675675675675,-0.0020224503311687255
,,1.5715715715715715,-0.003359817740043441,,1.5715715715715715,0.005735532594441326,,1.5715715715715715,0.005040085066877858,,1.5715715715715715,0.00405380866012399,,1.5715715715715715,0.003619360451039598,,1.5715715715715715,-0.006089557764122548,,1.5715715715715715,-0.006052209649423731,,1.5715715715715715,-0.0020276162323977645
,,1.5755755755755754,-0.003368377785241004,,1.5755755755755754,0.005750145416337991,,1.5755755755755754,0.005052926047939967,,1.5755755755755754,0.004064136835054242,,1.5755755755755754,0.0036285817515518005,,1.5755755755755754,-0.006105072560973816,,1.5755755755755754,-0.006067629291842645,,1.5755755755755754,-0.002032782133626803
,,1.5795795795795797,-0.0033769378304385677,,1.5795795795795797,0.005764758238234658,,1.5795795795795797,0.005065767029002077,,1.5795795795795797,0.004074465009984495,,1.5795795795795797,0.0036378030520640044,,1.5795795795795797,-0.006120587357825084,,1.5795795795795797,-0.00608304893426156,,1.5795795795795797,-0.0020379480348558425
,,1.5835835835835836,-0.0033854978756361303,,1.5835835835835836,0.005779371060131324,,1.5835835835835836,0.005078608010064186,,1.5835835835835836,0.004084793184914747,,1.5835835835835836,0.003647024352576207,,1.5835835835835836,-0.006136102154676352,,1.5835835835835836,-0.006098468576680474,,1.5835835835835836,-0.0020431139360848815
,,1.5875875875875876,-0.003394057920833693,,1.5875875875875876,0.005793983882027989,,1.5875875875875876,0.005091448991126295,,1.5875875875875876,0.0040951213598449995,,1.5875875875875876,0.0036562456530884095,,1.5875875875875876,-0.006151616951527619,,1.5875875875875876,-0.0061138882190993876,,1.5875875875875876,-0.00204827983731392
,,1.5915915915915915,-0.0034026179660312556,,1.5915915915915915,0.005808596703924655,,1.5915915915915915,0.005104289972188404,,1.5915915915915915,0.004105449534775252,,1.5915915915915915,0.003665466953600612,,1.5915915915915915,-0.006167131748378886,,1.5915915915915915,-0.006129307861518302,,1.5915915915915915,-0.002053445738542959
,,1.5955955955955954,-0.0034111780112288186,,1.5955955955955954,0.00582320952582132,,1.5955955955955954,0.0051171309532505125,,1.5955955955955954,0.004115777709705503,,1.5955955955955954,0.0036746882541128147,,1.5955955955955954,-0.0061826465452301535,,1.5955955955955954,-0.006144727503937215,,1.5955955955955954,-0.0020586116397719977
,,1.5995995995995997,-0.003419738056426382,,1.5995995995995997,0.005837822347717987,,1.5995995995995997,0.0051299719343126235,,1.5995995995995997,0.004126105884635757,,1.5995995995995997,0.003683909554625018,,1.5995995995995997,-0.006198161342081423,,1.5995995995995997,-0.00616014714635613,,1.5995995995995997,-0.002063777541001037
,,1.6036036036036037,-0.0034282981016239447,,1.6036036036036037,0.005852435169614653,,1.6036036036036037,0.005142812915374732,,1.6036036036036037,0.004136434059566008,,1.6036036036036037,0.0036931308551372208,,1.6036036036036037,-0.00621367613893269,,1.6036036036036037,-0.006175566788775044,,1.6036036036036037,-0.0020689434422300756
,,1.6076076076076076,-0.0034368581468215077,,1.6076076076076076,0.005867047991511318,,1.6076076076076076,0.005155653896436841,,1.6076076076076076,0.00414676223449626,,1.6076076076076076,0.0037023521556494234,,1.6076076076076076,-0.006229190935783957,,1.6076076076076076,-0.006190986431193957,,1.6076076076076076,-0.0020741093434591146
,,1.6116116116116115,-0.0034454181920190704,,1.6116116116116115,0.005881660813407984,,1.6116116116116115,0.00516849487749895,,1.6116116116116115,0.004157090409426512,,1.6116116116116115,0.003711573456161626,,1.6116116116116115,-0.006244705732635225,,1.6116116116116115,-0.006206406073612871,,1.6116116116116115,-0.002079275244688153
,,1.6156156156156154,-0.003453978237216633,,1.6156156156156154,0.005896273635304649,,1.6156156156156154,0.005181335858561059,,1.6156156156156154,0.004167418584356764,,1.6156156156156154,0.0037207947566738286,,1.6156156156156154,-0.0062602205294864915,,1.6156156156156154,-0.0062218257160317845,,1.6156156156156154,-0.002084441145917192
,,1.6196196196196198,-0.003462538282414197,,1.6196196196196198,0.005910886457201316,,1.6196196196196198,0.005194176839623169,,1.6196196196196198,0.004177746759287017,,1.6196196196196198,0.003730016057186032,,1.6196196196196198,-0.006275735326337761,,1.6196196196196198,-0.0062372453584507,,1.6196196196196198,-0.0020896070471462316
,,1.6236236236236237,-0.0034710983276117595,,1.6236236236236237,0.005925499279097982,,1.6236236236236237,0.005207017820685278,,1.6236236236236237,0.0041880749342172695,,1.6236236236236237,0.0037392373576982346,,1.6236236236236237,-0.006291250123189028,,1.6236236236236237,-0.0062526650008696135,,1.6236236236236237,-0.00209477294837527
,,1.6276276276276276,-0.003479658372809322,,1.6276276276276276,0.005940112100994647,,1.6276276276276276,0.005219858801747387,,1.6276276276276276,0.004198403109147522,,1.6276276276276276,0.003748458658210437,,1.6276276276276276,-0.006306764920040295,,1.6276276276276276,-0.006268084643288528,,1.6276276276276276,-0.002099938849604309
,,1.6316316316316315,-0.0034882184180068847,,1.6316316316316315,0.005954724922891313,,1.6316316316316315,0.0052326997828094956,,1.6316316316316315,0.004208731284077773,,1.6316316316316315,0.00375767995872264,,1.6316316316316315,-0.006322279716891563,,1.6316316316316315,-0.006283504285707441,,1.6316316316316315,-0.0021051047508333478
,,1.6356356356356354,-0.0034967784632044473,,1.6356356356356354,0.005969337744787978,,1.6356356356356354,0.005245540763871605,,1.6356356356356354,0.004219059459008025,,1.6356356356356354,0.0037669012592348424,,1.6356356356356354,-0.00633779451374283,,1.6356356356356354,-0.006298923928126354,,1.6356356356356354,-0.0021102706520623868
,,1.6396396396396398,-0.0035053385084020112,,1.6396396396396398,0.0059839505666846446,,1.6396396396396398,0.005258381744933715,,1.6396396396396398,0.004229387633938278,,1.6396396396396398,0.0037761225597470463,,1.6396396396396398,-0.006353309310594099,,1.6396396396396398,-0.00631434357054527,,1.6396396396396398,-0.0021154365532914257
,,1.6436436436436437,-0.003513898553599574,,1.6436436436436437,0.0059985633885813105,,1.6436436436436437,0.005271222725995824,,1.6436436436436437,0.00423971580886853,,1.6436436436436437,0.003785343860259249,,1.6436436436436437,-0.006368824107445366,,1.6436436436436437,-0.006329763212964183,,1.6436436436436437,-0.0021206024545204647
,,1.6476476476476476,-0.0035224585987971365,,1.6476476476476476,0.006013176210477976,,1.6476476476476476,0.0052840637070579325,,1.6476476476476476,0.004250043983798782,,1.6476476476476476,0.0037945651607714515,,1.6476476476476476,-0.006384338904296634,,1.6476476476476476,-0.006345182855383097,,1.6476476476476476,-0.0021257683557495033
,,1.6516516516516515,-0.0035310186439946995,,1.6516516516516515,0.006027789032374642,,1.6516516516516515,0.005296904688120042,,1.6516516516516515,0.004260372158729034,,1.6516516516516515,0.003803786461283654,,1.6516516516516515,-0.006399853701147901,,1.6516516516516515,-0.0063606024978020105,,1.6516516516516515,-0.0021309342569785423
,,1.6556556556556554,-0.003539578689192262,,1.6556556556556554,0.006042401854271307,,1.6556556556556554,0.005309745669182151,,1.6556556556556554,0.0042707003336592865,,1.6556556556556554,0.0038130077617958566,,1.6556556556556554,-0.006415368497999168,,1.6556556556556554,-0.006376022140220925,,1.6556556556556554,-0.002136100158207581
,,1.6596596596596598,-0.0035481387343898256,,1.6596596596596598,0.006057014676167974,,1.6596596596596598,0.005322586650244261,,1.6596596596596598,0.0042810285085895395,,1.6596596596596598,0.00382222906230806,,1.6596596596596598,-0.0064308832948504376,,1.6596596596596598,-0.0063914417826398395,,1.6596596596596598,-0.0021412660594366203
,,1.6636636636636637,-0.0035566987795873886,,1.6636636636636637,0.0060716274980646395,,1.6636636636636637,0.00533542763130637,,1.6636636636636637,0.004291356683519792,,1.6636636636636637,0.0038314503628202627,,1.6636636636636637,-0.006446398091701704,,1.6636636636636637,-0.006406861425058754,,1.6636636636636637,-0.0021464319606656593
,,1.6676676676676676,-0.0035652588247849512,,1.6676676676676676,0.0060862403199613046,,1.6676676676676676,0.005348268612368479,,1.6676676676676676,0.004301684858450043,,1.6676676676676676,0.0038406716633324653,,1.6676676676676676,-0.006461912888552972,,1.6676676676676676,-0.006422281067477667,,1.6676676676676676,-0.002151597861894698
,,1.6716716716716715,-0.003573818869982514,,1.6716716716716715,0.0061008531418579705,,1.6716716716716715,0.005361109593430588,,1.6716716716716715,0.004312013033380295,,1.6716716716716715,0.003849892963844668,,1.6716716716716715,-0.006477427685404239,,1.6716716716716715,-0.00643770070989658,,1.6716716716716715,-0.002156763763123737
,,1.6756756756756754,-0.0035823789151800765,,1.6756756756756754,0.006115465963754636,,1.6756756756756754,0.005373950574492696,,1.6756756756756754,0.004322341208310547,,1.6756756756756754,0.0038591142643568705,,1.6756756756756754,-0.006492942482255506,,1.6756756756756754,-0.006453120352315494,,1.6756756756756754,-0.0021619296643527754
,,1.6796796796796798,-0.0035909389603776404,,1.6796796796796798,0.006130078785651303,,1.6796796796796798,0.005386791555554807,,1.6796796796796798,0.0043326693832408,,1.6796796796796798,0.003868335564869074,,1.6796796796796798,-0.0065084572791067755,,1.6796796796796798,-0.006468539994734409,,1.6796796796796798,-0.002167095565581815
,,1.6836836836836837,-0.003599499005575203,,1.6836836836836837,0.006144691607547968,,1.6836836836836837,0.0053996325366169155,,1.6836836836836837,0.004342997558171052,,1.6836836836836837,0.0038775568653812765,,1.6836836836836837,-0.006523972075958042,,1.6836836836836837,-0.006483959637153323,,1.6836836836836837,-0.0021722614668108534
,,1.6876876876876876,-0.0036080590507727656,,1.6876876876876876,0.0061593044294446335,,1.6876876876876876,0.005412473517679025,,1.6876876876876876,0.004353325733101304,,1.6876876876876876,0.003886778165893479,,1.6876876876876876,-0.00653948687280931,,1.6876876876876876,-0.0064993792795722365,,1.6876876876876876,-0.0021774273680398924
,,1.6916916916916915,-0.003616619095970328,,1.6916916916916915,0.0061739172513412995,,1.6916916916916915,0.005425314498741134,,1.6916916916916915,0.0043636539080315565,,1.6916916916916915,0.0038959994664056817,,1.6916916916916915,-0.006555001669660577,,1.6916916916916915,-0.0065147989219911506,,1.6916916916916915,-0.002182593269268931
,,1.6956956956956954,-0.0036251791411678913,,1.6956956956956954,0.0061885300732379646,,1.6956956956956954,0.005438155479803242,,1.6956956956956954,0.004373982082961808,,1.6956956956956954,0.0039052207669178843,,1.6956956956956954,-0.006570516466511844,,1.6956956956956954,-0.006530218564410064,,1.6956956956956954,-0.00218775917049797
,,1.6996996996996998,-0.0036337391863654547,,1.6996996996996998,0.006203142895134632,,1.6996996996996998,0.0054509964608653524,,1.6996996996996998,0.004384310257892062,,1.6996996996996998,0.003914442067430088,,1.6996996996996998,-0.0065860312633631134,,1.6996996996996998,-0.00654563820682898,,1.6996996996996998,-0.0021929250717270094
,,1.7037037037037037,-0.0036422992315630173,,1.7037037037037037,0.006217755717031297,,1.7037037037037037,0.005463837441927462,,1.7037037037037037,0.004394638432822313,,1.7037037037037037,0.00392366336794229,,1.7037037037037037,-0.006601546060214381,,1.7037037037037037,-0.006561057849247893,,1.7037037037037037,-0.002198090972956048
,,1.7077077077077076,-0.0036508592767605804,,1.7077077077077076,0.0062323685389279624,,1.7077077077077076,0.005476678422989571,,1.7077077077077076,0.004404966607752565,,1.7077077077077076,0.003932884668454493,,1.7077077077077076,-0.006617060857065648,,1.7077077077077076,-0.006576477491666806,,1.7077077077077076,-0.002203256874185087
,,1.7117117117117115,-0.003659419321958143,,1.7117117117117115,0.006246981360824628,,1.7117117117117115,0.005489519404051679,,1.7117117117117115,0.004415294782682817,,1.7117117117117115,0.0039421059689666955,,1.7117117117117115,-0.006632575653916915,,1.7117117117117115,-0.00659189713408572,,1.7117117117117115,-0.0022084227754141255
,,1.7157157157157155,-0.0036679793671557056,,1.7157157157157155,0.0062615941827212935,,1.7157157157157155,0.0055023603851137885,,1.7157157157157155,0.004425622957613069,,1.7157157157157155,0.0039513272694788985,,1.7157157157157155,-0.006648090450768183,,1.7157157157157155,-0.006607316776504633,,1.7157157157157155,-0.0022135886766431645
,,1.7197197197197198,-0.003676539412353269,,1.7197197197197198,0.006276207004617961,,1.7197197197197198,0.005515201366175899,,1.7197197197197198,0.004435951132543322,,1.7197197197197198,0.003960548569991102,,1.7197197197197198,-0.006663605247619451,,1.7197197197197198,-0.006622736418923549,,1.7197197197197198,-0.0022187545778722035
,,1.7237237237237237,-0.003685099457550832,,1.7237237237237237,0.006290819826514626,,1.7237237237237237,0.005528042347238008,,1.7237237237237237,0.004446279307473574,,1.7237237237237237,0.003969769870503305,,1.7237237237237237,-0.006679120044470719,,1.7237237237237237,-0.0066381560613424625,,1.7237237237237237,-0.0022239204791012425
,,1.7277277277277276,-0.0036936595027483947,,1.7277277277277276,0.006305432648411291,,1.7277277277277276,0.005540883328300116,,1.7277277277277276,0.0044566074824038265,,1.7277277277277276,0.003978991171015508,,1.7277277277277276,-0.0066946348413219866,,1.7277277277277276,-0.0066535757037613765,,1.7277277277277276,-0.002229086380330281
,,1.7317317317317316,-0.0037022195479459574,,1.7317317317317316,0.006320045470307957,,1.7317317317317316,0.005553724309362225,,1.7317317317317316,0.004466935657334079,,1.7317317317317316,0.00398821247152771,,1.7317317317317316,-0.006710149638173253,,1.7317317317317316,-0.00666899534618029,,1.7317317317317316,-0.00223425228155932
,,1.735735735735736,-0.0037107795931435213,,1.735735735735736,0.006334658292204624,,1.735735735735736,0.0055665652904243355,,1.735735735735736,0.004477263832264332,,1.735735735735736,0.003997433772039914,,1.735735735735736,-0.006725664435024523,,1.735735735735736,-0.006684414988599206,,1.735735735735736,-0.0022394181827883595
,,1.7397397397397398,-0.003719339638341084,,1.7397397397397398,0.00634927111410129,,1.7397397397397398,0.005579406271486445,,1.7397397397397398,0.004487592007194583,,1.7397397397397398,0.004006655072552116,,1.7397397397397398,-0.00674117923187579,,1.7397397397397398,-0.006699834631018119,,1.7397397397397398,-0.002244584084017398
,,1.7437437437437437,-0.0037278996835386465,,1.7437437437437437,0.006363883935997955,,1.7437437437437437,0.005592247252548554,,1.7437437437437437,0.004497920182124835,,1.7437437437437437,0.004015876373064319,,1.7437437437437437,-0.006756694028727057,,1.7437437437437437,-0.006715254273437032,,1.7437437437437437,-0.002249749985246437
,,1.7477477477477477,-0.003736459728736209,,1.7477477477477477,0.00637849675789462,,1.7477477477477477,0.005605088233610662,,1.7477477477477477,0.004508248357055087,,1.7477477477477477,0.004025097673576521,,1.7477477477477477,-0.0067722088255783245,,1.7477477477477477,-0.006730673915855946,,1.7477477477477477,-0.0022549158864754756
,,1.7517517517517516,-0.003745019773933772,,1.7517517517517516,0.006393109579791286,,1.7517517517517516,0.0056179292146727716,,1.7517517517517516,0.004518576531985339,,1.7517517517517516,0.004034318974088724,,1.7517517517517516,-0.006787723622429592,,1.7517517517517516,-0.006746093558274859,,1.7517517517517516,-0.0022600817877045146
,,1.755755755755756,-0.0037535798191313356,,1.755755755755756,0.006407722401687953,,1.755755755755756,0.005630770195734882,,1.755755755755756,0.004528904706915592,,1.755755755755756,0.004043540274600927,,1.755755755755756,-0.0068032384192808605,,1.755755755755756,-0.006761513200693775,,1.755755755755756,-0.0022652476889335536
,,1.7597597597597598,-0.0037621398643288982,,1.7597597597597598,0.006422335223584619,,1.7597597597597598,0.005643611176796991,,1.7597597597597598,0.004539232881845844,,1.7597597597597598,0.00405276157511313,,1.7597597597597598,-0.006818753216132128,,1.7597597597597598,-0.0067769328431126884,,1.7597597597597598,-0.0022704135901625926
,,1.7637637637637638,-0.0037706999095264613,,1.7637637637637638,0.006436948045481284,,1.7637637637637638,0.005656452157859099,,1.7637637637637638,0.0045495610567760966,,1.7637637637637638,0.004061982875625332,,1.7637637637637638,-0.006834268012983395,,1.7637637637637638,-0.0067923524855316025,,1.7637637637637638,-0.002275579491391631
,,1.7677677677677677,-0.003779259954724024,,1.7677677677677677,0.00645156086737795,,1.7677677677677677,0.0056692931389212085,,1.7677677677677677,0.004559889231706349,,1.7677677677677677,0.004071204176137535,,1.7677677677677677,-0.0068497828098346624,,1.7677677677677677,-0.006807772127950516,,1.7677677677677677,-0.00228074539262067
,,1.7717717717717716,-0.0037878199999215865,,1.7717717717717716,0.006466173689274615,,1.7717717717717716,0.005682134119983318,,1.7717717717717716,0.0045702174066366,,1.7717717717717716,0.004080425476649737,,1.7717717717717716,-0.00686529760668593,,1.7717717717717716,-0.00682319177036943,,1.7717717717717716,-0.0022859112938497087
,,1.775775775775776,-0.00379638004511915,,1.775775775775776,0.006480786511171282,,1.775775775775776,0.005694975101045428,,1.775775775775776,0.004580545581566854,,1.775775775775776,0.004089646777161941,,1.775775775775776,-0.0068808124035371985,,1.775775775775776,-0.006838611412788345,,1.775775775775776,-0.002291077195078748
,,1.7797797797797799,-0.003804940090316713,,1.7797797797797799,0.006495399333067948,,1.7797797797797799,0.005707816082107537,,1.7797797797797799,0.004590873756497105,,1.7797797797797799,0.004098868077674144,,1.7797797797797799,-0.006896327200388466,,1.7797797797797799,-0.006854031055207258,,1.7797797797797799,-0.002296243096307787
,,1.7837837837837838,-0.0038135001355142756,,1.7837837837837838,0.006510012154964613,,1.7837837837837838,0.005720657063169645,,1.7837837837837838,0.004601201931427357,,1.7837837837837838,0.0041080893781863465,,1.7837837837837838,-0.006911841997239734,,1.7837837837837838,-0.006869450697626172,,1.7837837837837838,-0.0023014089975368257
,,1.7877877877877877,-0.0038220601807118382,,1.7877877877877877,0.006524624976861279,,1.7877877877877877,0.005733498044231755,,1.7877877877877877,0.004611530106357609,,1.7877877877877877,0.0041173106786985495,,1.7877877877877877,-0.006927356794091,,1.7877877877877877,-0.006884870340045085,,1.7877877877877877,-0.0023065748987658647
,,1.7917917917917916,-0.003830620225909401,,1.7917917917917916,0.006539237798757944,,1.7917917917917916,0.005746339025293863,,1.7917917917917916,0.0046218582812878614,,1.7917917917917916,0.004126531979210752,,1.7917917917917916,-0.006942871590942268,,1.7917917917917916,-0.0069002899824639995,,1.7917917917917916,-0.0023117407999949033
,,1.795795795795796,-0.0038391802711069648,,1.795795795795796,0.006553850620654611,,1.795795795795796,0.005759180006355974,,1.795795795795796,0.0046321864562181144,,1.795795795795796,0.0041357532797229556,,1.795795795795796,-0.006958386387793537,,1.795795795795796,-0.006915709624882914,,1.795795795795796,-0.0023169067012239427
,,1.7997997997997999,-0.0038477403163045274,,1.7997997997997999,0.006568463442551277,,1.7997997997997999,0.005772020987418082,,1.7997997997997999,0.004642514631148367,,1.7997997997997999,0.004144974580235158,,1.7997997997997999,-0.006973901184644804,,1.7997997997997999,-0.0069311292673018285,,1.7997997997997999,-0.0023220726024529813
,,1.8038038038038038,-0.00385630036150209,,1.8038038038038038,0.006583076264447942,,1.8038038038038038,0.0057848619684801915,,1.8038038038038038,0.004652842806078619,,1.8038038038038038,0.004154195880747361,,1.8038038038038038,-0.006989415981496072,,1.8038038038038038,-0.006946548909720742,,1.8038038038038038,-0.0023272385036820203
,,1.8078078078078077,-0.003864860406699653,,1.8078078078078077,0.006597689086344608,,1.8078078078078077,0.005797702949542301,,1.8078078078078077,0.00466317098100887,,1.8078078078078077,0.004163417181259563,,1.8078078078078077,-0.007004930778347339,,1.8078078078078077,-0.006961968552139656,,1.8078078078078077,-0.002332404404911059
,,1.8118118118118116,-0.0038734204518972156,,1.8118118118118116,0.006612301908241273,,1.8118118118118116,0.005810543930604409,,1.8118118118118116,0.004673499155939122,,1.8118118118118116,0.004172638481771766,,1.8118118118118116,-0.007020445575198606,,1.8118118118118116,-0.006977388194558569,,1.8118118118118116,-0.002337570306140098
,,1.815815815815816,-0.003881980497094779,,1.815815815815816,0.00662691473013794,,1.815815815815816,0.005823384911666519,,1.815815815815816,0.004683827330869375,,1.815815815815816,0.004181859782283969,,1.815815815815816,-0.007035960372049875,,1.815815815815816,-0.006992807836977484,,1.815815815815816,-0.0023427362073691373
,,1.8198198198198199,-0.0038905405422923417,,1.8198198198198199,0.006641527552034606,,1.8198198198198199,0.0058362258927286284,,1.8198198198198199,0.004694155505799627,,1.8198198198198199,0.004191081082796172,,1.8198198198198199,-0.007051475168901143,,1.8198198198198199,-0.007008227479396398,,1.8198198198198199,-0.002347902108598176
,,1.8238238238238238,-0.0038991005874899048,,1.8238238238238238,0.006656140373931271,,1.8238238238238238,0.005849066873790738,,1.8238238238238238,0.004704483680729879,,1.8238238238238238,0.004200302383308374,,1.8238238238238238,-0.0070669899657524095,,1.8238238238238238,-0.007023647121815311,,1.8238238238238238,-0.002353068009827215
,,1.8278278278278277,-0.003907660632687467,,1.8278278278278277,0.006670753195827937,,1.8278278278278277,0.005861907854852846,,1.8278278278278277,0.0047148118556601315,,1.8278278278278277,0.004209523683820577,,1.8278278278278277,-0.007082504762603677,,1.8278278278278277,-0.0070390667642342255,,1.8278278278278277,-0.0023582339110562534
,,1.8318318318318316,-0.00391622067788503,,1.8318318318318316,0.006685366017724602,,1.8318318318318316,0.005874748835914955,,1.8318318318318316,0.004725140030590384,,1.8318318318318316,0.004218744984332779,,1.8318318318318316,-0.007098019559454945,,1.8318318318318316,-0.007054486406653139,,1.8318318318318316,-0.0023633998122852924
,,1.835835835835836,-0.003924780723082594,,1.835835835835836,0.006699978839621269,,1.835835835835836,0.005887589816977065,,1.835835835835836,0.004735468205520637,,1.835835835835836,0.004227966284844983,,1.835835835835836,-0.007113534356306213,,1.835835835835836,-0.0070699060490720545,,1.835835835835836,-0.0023685657135143314
,,1.83983983983984,-0.003933340768280156,,1.83983983983984,0.006714591661517935,,1.83983983983984,0.005900430798039175,,1.83983983983984,0.004745796380450889,,1.83983983983984,0.004237187585357186,,1.83983983983984,-0.007129049153157481,,1.83983983983984,-0.007085325691490968,,1.83983983983984,-0.0023737316147433704
,,1.8438438438438438,-0.003941900813477719,,1.8438438438438438,0.0067292044834146,,1.8438438438438438,0.005913271779101283,,1.8438438438438438,0.00475612455538114,,1.8438438438438438,0.004246408885869388,,1.8438438438438438,-0.007144563950008748,,1.8438438438438438,-0.007100745333909882,,1.8438438438438438,-0.002378897515972409
,,1.8478478478478477,-0.003950460858675282,,1.8478478478478477,0.006743817305311266,,1.8478478478478477,0.005926112760163392,,1.8478478478478477,0.004766452730311392,,1.8478478478478477,0.004255630186381591,,1.8478478478478477,-0.007160078746860015,,1.8478478478478477,-0.007116164976328795,,1.8478478478478477,-0.002384063417201448
,,1.8518518518518516,-0.003959020903872844,,1.8518518518518516,0.006758430127207931,,1.8518518518518516,0.005938953741225501,,1.8518518518518516,0.004776780905241644,,1.8518518518518516,0.004264851486893794,,1.8518518518518516,-0.007175593543711283,,1.8518518518518516,-0.007131584618747709,,1.8518518518518516,-0.0023892293184304865
,,1.855855855855856,-0.003967580949070408,,1.855855855855856,0.006773042949104598,,1.855855855855856,0.0059517947222876115,,1.855855855855856,0.004787109080171897,,1.855855855855856,0.0042740727874059975,,1.855855855855856,-0.007191108340562551,,1.855855855855856,-0.007147004261166624,,1.855855855855856,-0.002394395219659526
,,1.85985985985986,-0.003976140994267971,,1.85985985985986,0.006787655771001264,,1.85985985985986,0.005964635703349721,,1.85985985985986,0.004797437255102149,,1.85985985985986,0.0042832940879182,,1.85985985985986,-0.007206623137413819,,1.85985985985986,-0.007162423903585537,,1.85985985985986,-0.002399561120888565
,,1.8638638638638638,-0.0039847010394655335,,1.8638638638638638,0.006802268592897929,,1.8638638638638638,0.005977476684411829,,1.8638638638638638,0.0048077654300324015,,1.8638638638638638,0.004292515388430403,,1.8638638638638638,-0.007222137934265086,,1.8638638638638638,-0.0071778435460044514,,1.8638638638638638,-0.0024047270221176035
,,1.8678678678678677,-0.0039932610846630965,,1.8678678678678677,0.006816881414794595,,1.8678678678678677,0.005990317665473938,,1.8678678678678677,0.004818093604962654,,1.8678678678678677,0.004301736688942605,,1.8678678678678677,-0.007237652731116353,,1.8678678678678677,-0.007193263188423365,,1.8678678678678677,-0.0024098929233466425
,,1.8718718718718717,-0.004001821129860659,,1.8718718718718717,0.00683149423669126,,1.8718718718718717,0.006003158646536047,,1.8718718718718717,0.004828421779892905,,1.8718718718718717,0.004310957989454808,,1.8718718718718717,-0.007253167527967621,,1.8718718718718717,-0.007208682830842279,,1.8718718718718717,-0.002415058824575681
,,1.875875875875876,-0.004010381175058223,,1.875875875875876,0.006846107058587927,,1.875875875875876,0.006015999627598158,,1.875875875875876,0.004838749954823159,,1.875875875875876,0.004320179289967011,,1.875875875875876,-0.00726868232481889,,1.875875875875876,-0.007224102473261194,,1.875875875875876,-0.0024202247258047205
,,1.87987987987988,-0.004018941220255786,,1.87987987987988,0.006860719880484593,,1.87987987987988,0.006028840608660266,,1.87987987987988,0.00484907812975341,,1.87987987987988,0.004329400590479214,,1.87987987987988,-0.007284197121670157,,1.87987987987988,-0.007239522115680108,,1.87987987987988,-0.002425390627033759
,,1.8838838838838838,-0.004027501265453348,,1.8838838838838838,0.006875332702381258,,1.8838838838838838,0.006041681589722375,,1.8838838838838838,0.004859406304683662,,1.8838838838838838,0.004338621890991416,,1.8838838838838838,-0.007299711918521424,,1.8838838838838838,-0.007254941758099021,,1.8838838838838838,-0.002430556528262798
,,1.8878878878878878,-0.004036061310650911,,1.8878878878878878,0.006889945524277924,,1.8878878878878878,0.0060545225707844845,,1.8878878878878878,0.004869734479613914,,1.8878878878878878,0.004347843191503619,,1.8878878878878878,-0.007315226715372692,,1.8878878878878878,-0.007270361400517935,,1.8878878878878878,-0.0024357224294918366
,,1.8918918918918917,-0.004044621355848474,,1.8918918918918917,0.006904558346174589,,1.8918918918918917,0.006067363551846593,,1.8918918918918917,0.004880062654544166,,1.8918918918918917,0.004357064492015821,,1.8918918918918917,-0.0073307415122239586,,1.8918918918918917,-0.007285781042936848,,1.8918918918918917,-0.0024408883307208756
,,1.895895895895896,-0.004053181401046037,,1.895895895895896,0.006919171168071256,,1.895895895895896,0.006080204532908704,,1.895895895895896,0.004890390829474419,,1.895895895895896,0.004366285792528025,,1.895895895895896,-0.007346256309075228,,1.895895895895896,-0.007301200685355763,,1.895895895895896,-0.002446054231949915
,,1.8998998998999,-0.0040617414462436,,1.8998998998999,0.006933783989967922,,1.8998998998999,0.006093045513970812,,1.8998998998999,0.0049007190044046715,,1.8998998998999,0.004375507093040228,,1.8998998998999,-0.0073617711059264955,,1.8998998998999,-0.007316620327774677,,1.8998998998999,-0.0024512201331789536
,,1.9039039039039038,-0.004070301491441163,,1.9039039039039038,0.006948396811864587,,1.9039039039039038,0.006105886495032921,,1.9039039039039038,0.004911047179334924,,1.9039039039039038,0.00438472839355243,,1.9039039039039038,-0.007377285902777762,,1.9039039039039038,-0.007332039970193591,,1.9039039039039038,-0.0024563860344079926
,,1.9079079079079078,-0.004078861536638725,,1.9079079079079078,0.006963009633761253,,1.9079079079079078,0.00611872747609503,,1.9079079079079078,0.004921375354265176,,1.9079079079079078,0.004393949694064633,,1.9079079079079078,-0.00739280069962903,,1.9079079079079078,-0.007347459612612505,,1.9079079079079078,-0.002461551935637031
,,1.9119119119119117,-0.004087421581836288,,1.9119119119119117,0.006977622455657918,,1.9119119119119117,0.006131568457157139,,1.9119119119119117,0.004931703529195427,,1.9119119119119117,0.0044031709945768355,,1.9119119119119117,-0.007408315496480297,,1.9119119119119117,-0.007362879255031418,,1.9119119119119117,-0.00246671783686607
,,1.915915915915916,-0.004095981627033852,,1.915915915915916,0.006992235277554585,,1.915915915915916,0.006144409438219249,,1.915915915915916,0.00494203170412568,,1.915915915915916,0.004412392295089039,,1.915915915915916,-0.007423830293331566,,1.915915915915916,-0.007378298897450334,,1.915915915915916,-0.002471883738095109
,,1.91991991991992,-0.004104541672231414,,1.91991991991992,0.007006848099451251,,1.91991991991992,0.006157250419281358,,1.91991991991992,0.004952359879055932,,1.91991991991992,0.0044216135956012415,,1.91991991991992,-0.007439345090182833,,1.91991991991992,-0.007393718539869247,,1.91991991991992,-0.002477049639324148
,,1.9239239239239239,-0.004113101717428977,,1.9239239239239239,0.007021460921347916,,1.9239239239239239,0.0061700914003434675,,1.9239239239239239,0.004962688053986184,,1.9239239239239239,0.0044308348961134445,,1.9239239239239239,-0.007454859887034101,,1.9239239239239239,-0.007409138182288161,,1.9239239239239239,-0.0024822155405531867
,,1.9279279279279278,-0.00412166176262654,,1.9279279279279278,0.007036073743244582,,1.9279279279279278,0.006182932381405576,,1.9279279279279278,0.004973016228916436,,1.9279279279279278,0.004440056196625647,,1.9279279279279278,-0.007470374683885368,,1.9279279279279278,-0.007424557824707074,,1.9279279279279278,-0.0024873814417822257
,,1.9319319319319317,-0.004130221807824103,,1.9319319319319317,0.007050686565141247,,1.9319319319319317,0.006195773362467685,,1.9319319319319317,0.0049833444038466885,,1.9319319319319317,0.00444927749713785,,1.9319319319319317,-0.007485889480736635,,1.9319319319319317,-0.007439977467125988,,1.9319319319319317,-0.0024925473430112643
,,1.935935935935936,-0.0041387818530216666,,1.935935935935936,0.007065299387037914,,1.935935935935936,0.006208614343529795,,1.935935935935936,0.0049936725787769415,,1.935935935935936,0.004458498797650053,,1.935935935935936,-0.007501404277587905,,1.935935935935936,-0.007455397109544903,,1.935935935935936,-0.0024977132442403037
,,1.93993993993994,-0.004147341898219229,,1.93993993993994,0.0070799122089345795,,1.93993993993994,0.0062214553245919044,,1.93993993993994,0.005004000753707194,,1.93993993993994,0.004467720098162256,,1.93993993993994,-0.007516919074439171,,1.93993993993994,-0.007470816751963817,,1.93993993993994,-0.0025028791454693427
,,1.9439439439439439,-0.004155901943416792,,1.9439439439439439,0.007094525030831245,,1.9439439439439439,0.006234296305654013,,1.9439439439439439,0.005014328928637446,,1.9439439439439439,0.004476941398674458,,1.9439439439439439,-0.007532433871290439,,1.9439439439439439,-0.007486236394382731,,1.9439439439439439,-0.0025080450466983813
,,1.9479479479479478,-0.004164461988614355,,1.9479479479479478,0.007109137852727911,,1.9479479479479478,0.006247137286716122,,1.9479479479479478,0.005024657103567697,,1.9479479479479478,0.004486162699186661,,1.9479479479479478,-0.0075479486681417065,,1.9479479479479478,-0.007501656036801644,,1.9479479479479478,-0.0025132109479274202
,,1.9519519519519517,-0.004173022033811917,,1.9519519519519517,0.007123750674624576,,1.9519519519519517,0.006259978267778231,,1.9519519519519517,0.005034985278497949,,1.9519519519519517,0.004495383999698863,,1.9519519519519517,-0.007563463464992973,,1.9519519519519517,-0.007517075679220558,,1.9519519519519517,-0.002518376849156459
,,1.955955955955956,-0.004181582079009481,,1.955955955955956,0.007138363496521243,,1.955955955955956,0.006272819248840341,,1.955955955955956,0.005045313453428202,,1.955955955955956,0.004504605300211067,,1.955955955955956,-0.007578978261844243,,1.955955955955956,-0.007532495321639473,,1.955955955955956,-0.0025235427503854982
,,1.95995995995996,-0.004190142124207044,,1.95995995995996,0.0071529763184179085,,1.95995995995996,0.00628566022990245,,1.95995995995996,0.005055641628358454,,1.95995995995996,0.00451382660072327,,1.95995995995996,-0.007594493058695509,,1.95995995995996,-0.007547914964058387,,1.95995995995996,-0.002528708651614537
,,1.9639639639639639,-0.004198702169404606,,1.9639639639639639,0.007167589140314574,,1.9639639639639639,0.006298501210964559,,1.9639639639639639,0.005065969803288706,,1.9639639639639639,0.004523047901235472,,1.9639639639639639,-0.007610007855546777,,1.9639639639639639,-0.0075633346064773,,1.9639639639639639,-0.002533874552843576
,,1.9679679679679678,-0.004207262214602169,,1.9679679679679678,0.0071822019622112395,,1.9679679679679678,0.006311342192026668,,1.9679679679679678,0.0050762979782189585,,1.9679679679679678,0.004532269201747675,,1.9679679679679678,-0.0076255226523980445,,1.9679679679679678,-0.007578754248896214,,1.9679679679679678,-0.0025390404540726144
,,1.9719719719719722,-0.004215822259799733,,1.9719719719719722,0.007196814784107906,,1.9719719719719722,0.006324183173088778,,1.9719719719719722,0.0050866261531492115,,1.9719719719719722,0.004541490502259878,,1.9719719719719722,-0.007641037449249313,,1.9719719719719722,-0.007594173891315129,,1.9719719719719722,-0.002544206355301654
,,1.975975975975976,-0.004224382304997295,,1.975975975975976,0.007211427606004572,,1.975975975975976,0.0063370241541508875,,1.975975975975976,0.005096954328079464,,1.975975975975976,0.004550711802772081,,1.975975975975976,-0.0076565522461005805,,1.975975975975976,-0.007609593533734043,,1.975975975975976,-0.002549372256530693
,,1.97997997997998,-0.004232942350194858,,1.97997997997998,0.007226040427901237,,1.97997997997998,0.006349865135212996,,1.97997997997998,0.005107282503009716,,1.97997997997998,0.004559933103284283,,1.97997997997998,-0.007672067042951848,,1.97997997997998,-0.007625013176152957,,1.97997997997998,-0.0025545381577597314
,,1.983983983983984,-0.0042415023953924205,,1.983983983983984,0.0072406532497979025,,1.983983983983984,0.006362706116275105,,1.983983983983984,0.005117610677939967,,1.983983983983984,0.0045691544037964864,,1.983983983983984,-0.007687581839803115,,1.983983983983984,-0.00764043281857187,,1.983983983983984,-0.0025597040589887704
,,1.9879879879879878,-0.0042500624405899835,,1.9879879879879878,0.0072552660716945685,,1.9879879879879878,0.0063755470973372134,,1.9879879879879878,0.005127938852870219,,1.9879879879879878,0.004578375704308689,,1.9879879879879878,-0.007703096636654382,,1.9879879879879878,-0.007655852460990784,,1.9879879879879878,-0.002564869960217809
,,1.9919919919919922,-0.0042586224857875474,,1.9919919919919922,0.007269878893591235,,1.9919919919919922,0.006388388078399324,,1.9919919919919922,0.005138267027800472,,1.9919919919919922,0.0045875970048208925,,1.9919919919919922,-0.007718611433505652,,1.9919919919919922,-0.007671272103409699,,1.9919919919919922,-0.0025700358614468483
,,1.995995995995996,-0.00426718253098511,,1.995995995995996,0.007284491715487901,,1.995995995995996,0.006401229059461433,,1.995995995995996,0.005148595202730724,,1.995995995995996,0.0045968183053330955,,1.995995995995996,-0.0077341262303569185,,1.995995995995996,-0.007686691745828613,,1.995995995995996,-0.0025752017626758873
,,2.0,-0.004275742576182673,,2.0,0.007299104537384566,,2.0,0.006414070040523542,,2.0,0.005158923377660976,,2.0,0.004606039605845298,,2.0,-0.007749641027208186,,2.0,-0.007702111388247526,,2.0,-0.002580367663904926


==> anc/App_C/LinearityCheck_Saturation_b0_initial_state_Fig34.dat <==
dEdy_Psi0+,xfit_dEdy_Psi0+,yfit_dEdy_Psi0+,r^2_Psi0+,xfit_r^2_Psi0+,yfit_r^2_Psi0+,e1_Psi1+,xfit_e1_Psi1+,yfit_e1_Psi1+,e2_Psi3+,xfit_e2_Psi3+,yfit_e2_Psi3+,dEdy_Psi7+,xfit_dEdy_Psi7+,yfit_dEdy_Psi7+,r^2_Psi7+,xfit_r^2_Psi7+,yfit_r^2_Psi7+,e1_Psi8+,xfit_e1_Psi8+,yfit_e1_Psi8+,e2_Psi12+,xfit_e2_Psi12+,yfit_e2_Psi12+
-51.49521999999979,-2.0,-0.051496039603955754,0.9475741000000006,-2.0,0.09400297029072588,0.0364725481351,-2.0,0.03648603340554456,-0.0223862225326,-2.0,-0.022389101649505815,61.64427000000069,-2.0,0.06164396039610898,-0.824188399999997,-2.0,-0.08320396039654286,-0.0333176134649,-2.0,-0.03332436970316816,0.0100966041674,-2.0,0.010091354492079206
-30.89712999999938,-1.995995995995996,-0.05139294442957346,0.5667252000000005,-1.995995995995996,0.09381477615600972,0.0218900934351,-1.995995995995996,0.036412988293621544,-0.0134324244326,-1.995995995995996,-0.022344278623180478,36.98656000000028,-1.995995995995996,0.06152054906398464,-0.4963875999999985,-1.995995995995996,-0.08303738590125449,-0.019994138264900003,-1.995995995995996,-0.03325765424830696,0.0060567021574,-1.995995995995996,0.010071151580183152
-25.74760999999944,-1.991991991991992,-0.051289849255191165,0.4718935000000002,-1.991991991991992,0.09362658202129354,0.0182425347351,-1.991991991991992,0.03633994318169853,-0.0111938310326,-1.991991991991992,-0.02229945559685514,30.822140000000218,-1.991991991991992,0.06139713773186029,-0.4140486999999986,-1.991991991991992,-0.08287081140596611,-0.016662187464900002,-1.991991991991992,-0.033190938793445764,0.0050469893073999995,-1.991991991991992,0.010050948668287096
-12.873799999999392,-1.987987987987988,-0.051186754080808874,0.2354762000000008,-1.987987987987988,0.09343838788657738,0.009121749285100001,-1.987987987987988,0.036266898069775524,-0.0055970954426,-1.987987987987988,-0.022254632570529804,15.411070000000109,-1.987987987987988,0.06127372639973595,-0.20751639999999938,-1.987987987987988,-0.08270423691067774,-0.0083313046549,-1.987987987987988,-0.03312422333858457,0.0025231665974,-1.987987987987988,0.010030745756391042
-10.299039999999877,-1.983983983983984,-0.05108365890642658,0.18830580000000197,-1.983983983983984,0.09325019375186121,0.007297407155099999,-1.983983983983984,0.036193852957852504,-0.0044777051526,-1.983983983983984,-0.022209809544204467,12.328860000000532,-1.983983983983984,0.06115031506761161,-0.16609209999999663,-1.983983983983984,-0.08253766241538936,-0.0066650368549,-1.983983983983984,-0.03305750788372337,0.0020184807973999998,-1.983983983983984,0.010010542844494987
-7.724279999999453,-1.97997997997998,-0.050980563732044286,0.14117310000000316,-1.97997997997998,0.09306199961714504,0.0054730438151,-1.97997997997998,0.0361208078459295,-0.0033583004526000003,-1.97997997997998,-0.02216498651787913,9.246640000000298,-1.97997997997998,0.06102690373548727,-0.1246282999999977,-1.97997997997998,-0.08237108792010099,-0.0049987623449,-1.97997997997998,-0.03299079242886217,0.0015138212373999999,-1.97997997997998,0.009990339932598933
-5.149519999999939,-1.975975975975976,-0.050877468557661995,0.09407790000000205,-1.975975975975976,0.09287380548242888,0.0036486766151,-1.975975975975976,0.036047762734006485,-0.0022388813726,-1.975975975975976,-0.022120163491553796,6.164430000000721,-1.975975975975976,0.06090349240336292,-0.08312509999999662,-1.975975975975976,-0.08220451342481262,-0.0033324912549,-1.975975975975976,-0.03292407697400098,0.0010091879173999999,-1.975975975975976,0.009970137020702879
-2.5747599999995145,-1.971971971971972,-0.0507743733832797,0.04702020000000218,-1.971971971971972,0.0926856113477127,0.0018243228951,-1.971971971971972,0.03597471762208347,-0.0011194478826,-1.971971971971972,-0.022075340465228455,3.0822100000004866,-1.971971971971972,0.06078008107123858,-0.041582299999998185,-1.971971971971972,-0.08203793892952424,-0.0016662337549,-1.971971971971972,-0.03285736151913978,0.0005045808414,-1.971971971971972,0.009949934108806825
-0.2574799999993047,-1.967967967967968,-0.050671278208897406,0.004700400000000826,-1.967967967967968,0.09249741721299654,0.0001824304081,-1.967967967967968,0.03590167251016046,-0.00011194543610000001,-1.967967967967968,-0.02203051743890312,0.3082200000008015,-1.967967967967968,0.06065666973911424,-0.004159999999998831,-1.967967967967968,-0.08187136443423587,-0.0001666220179,-1.967967967967968,-0.03279064606427858,5.0456903700000004e-05,-1.967967967967968,0.00992973119691077
-0.025749999999788997,-1.9639639639639639,-0.05056818303451511,0.00046999999999997044,-1.9639639639639639,0.09230922307828036,1.824301936e-05,-1.9639639639639639,0.035828627398237445,-1.119455e-05,-1.9639639639639639,-0.02198569441257778,0.030819999999948777,-1.9639639639639639,0.06053325840698989,-0.0004159999999977515,-1.9639639639639639,-0.08170478993894749,-1.66621867e-05,-1.9639639639639639,-0.03272393060941738,5.045678600000001e-06,-1.9639639639639639,0.009909528285014716
0.0,-1.95995995995996,-0.05046508786013282,0.0,-1.95995995995996,0.0921210289435642,0.0,-1.95995995995996,0.03575558228631444,0.0,-1.95995995995996,-0.021940871386252447,0.0,-1.95995995995996,0.060409847074865554,0.0,-1.95995995995996,-0.08153821544365912,0.0,-1.95995995995996,-0.032657215154556184,0.0,-1.95995995995996,0.009889325373118662
0.025750000000698492,-1.955955955955956,-0.05036199268575053,-0.00046999999999997044,-1.955955955955956,0.09193283480884804,-1.82430146e-05,-1.955955955955956,0.035682537174391425,1.1194551599999998e-05,-1.955955955955956,-0.02189604835992711,-0.030819999999948777,-1.955955955955956,0.060286435742741215,0.0004160000000013042,-1.955955955955956,-0.08137164094837075,1.666218332e-05,-1.955955955955956,-0.03259049969969499,-5.045675900000001e-06,-1.955955955955956,0.009869122461222608
0.2574800000002142,-1.951951951951952,-0.05025889751136823,-0.004699899999998536,-1.951951951951952,0.09174464067413186,-0.00018242992590000002,-1.951951951951952,0.03560949206246841,0.00011194558039999999,-1.951951951951952,-0.02185122533360177,-0.308219999999892,-1.951951951951952,0.06016302441061687,0.004160399999999953,-1.951951951951952,-0.08120506645308237,0.0001666216791,-1.951951951951952,-0.03252378424483379,-5.0456641219999996e-05,-1.951951951951952,0.009848919549326552
2.574760000000424,-1.947947947947948,-0.05015580233698594,-0.04698279999999855,-1.947947947947948,0.09155644653941569,-0.0018242747149,-1.947947947947948,0.0355364469505454,0.0011194622774,-1.947947947947948,-0.021806402307276436,-3.082209999999577,-1.947947947947948,0.06003961307849253,0.04162200000000027,-1.947947947947948,-0.081038491957794,0.0016661998651,-1.947947947947948,-0.03245706878997259,-0.0005045546076,-1.947947947947948,0.009828716637430499
5.149519999999939,-1.9439439439439439,-0.05005270716260364,-0.09392819999999702,-1.9439439439439439,0.09136825240469952,-0.0036484839148999996,-1.9439439439439439,0.035463401838622385,0.0022389389573999998,-1.9439439439439439,-0.021761579280951095,-6.164429999999811,-1.9439439439439439,0.059916201746368185,0.08328380000000024,-1.9439439439439439,-0.08087191746250562,0.0033323556851,-1.9439439439439439,-0.032390353335111394,-0.0010090829826,-1.9439439439439439,0.009808513725534443
7.724280000000363,-1.93993993993994,-0.04994961198822135,-0.14083629999999658,-1.93993993993994,0.09118005826998336,-0.0054726102549000006,-1.93993993993994,0.03539035672669938,0.0033584300374,-1.93993993993994,-0.02171675625462576,-9.246639999999388,-1.93993993993994,0.059792790414243846,0.12498520000000113,-1.93993993993994,-0.08070534296721725,0.0049984572950999995,-1.93993993993994,-0.0323236378802502,-0.0015135851326,-1.93993993993994,0.009788310813638389
10.299040000000787,-1.935935935935936,-0.04984651681383906,-0.18770709999999724,-1.935935935935936,0.09099186413526719,-0.0072966363849,-1.935935935935936,0.035317311614776366,0.0044779355074,-1.935935935935936,-0.021671933228300425,-12.328849999999875,-1.935935935935936,0.0596693790821195,0.1667265000000029,-1.935935935935936,-0.08053876847192888,0.0066644945651,-1.935935935935936,-0.032256922425389,-0.0020180610426,-1.935935935935936,0.009768107901742335
12.873810000000049,-1.931931931931932,-0.04974342163945676,-0.234540599999999,-1.931931931931932,0.09080367000055102,-0.0091205449849,-1.931931931931932,0.03524426650285335,0.0055974553774,-1.931931931931932,-0.021627110201975087,-15.4110699999992,-1.931931931931932,0.059545967749995155,0.20850770000000196,-1.931931931931932,-0.0803721939766405,0.0083304573251,-1.931931931931932,-0.0321902069705278,-0.0025225107326,-1.931931931931932,0.00974790498984628
25.74761000000035,-1.927927927927928,-0.04964032646507447,-0.4681512999999988,-1.927927927927928,0.09061547586583486,-0.018237718364900003,-1.927927927927928,0.03517122139093034,0.0111952707674,-1.927927927927928,-0.02158228717564975,-30.82212999999956,-1.927927927927928,0.059422556417870816,0.41801380000000066,-1.927927927927928,-0.08020561948135213,0.0166587984351,-1.927927927927928,-0.03212349151566661,-0.0050443658726,-1.927927927927928,0.009727702077950226
30.89713000000029,-1.9239239239239239,-0.04953723129069217,-0.5613363999999983,-1.9239239239239239,0.09042728173111869,-0.0218831586649,-1.9239239239239239,0.035098176279007326,0.0134344976674,-1.9239239239239239,-0.021537464149324413,-36.98655999999937,-1.9239239239239239,0.05929914508574647,0.5020974000000002,-1.9239239239239239,-0.08003904498606375,0.019989258235099998,-1.9239239239239239,-0.03205677606080541,-0.0060529244226000005,-1.9239239239239239,0.00970749916605417
51.4952200000007,-1.91991991991992,-0.04943413611630988,-0.9326048,-1.91991991991992,0.09023908759640252,-0.0364532968649,-1.91991991991992,0.03502513116708431,0.0223919815674,-1.91991991991992,-0.021492641122999076,-61.64426999999978,-1.91991991991992,0.05917573375362213,0.8400499000000003,-1.91991991991992,-0.07987247049077538,0.0333040610351,-1.91991991991992,-0.03199006060594421,-0.0100861104326,-1.91991991991992,0.009687296254158116
,-1.915915915915916,-0.049331040941927584,,-1.915915915915916,0.09005089346168636,,-1.915915915915916,0.034952086055161306,,-1.915915915915916,-0.02144781809667374,,-1.915915915915916,0.05905232242149779,,-1.915915915915916,-0.07970589599548701,,-1.915915915915916,-0.03192334515108301,,-1.915915915915916,0.009667093342262062
,-1.911911911911912,-0.04922794576754529,,-1.911911911911912,0.08986269932697018,,-1.911911911911912,0.03487904094323829,,-1.911911911911912,-0.021402995070348402,,-1.911911911911912,0.05892891108937345,,-1.911911911911912,-0.07953932150019863,,-1.911911911911912,-0.031856629696221814,,-1.911911911911912,0.009646890430366007
,-1.907907907907908,-0.049124850593162996,,-1.907907907907908,0.08967450519225402,,-1.907907907907908,0.03480599583131528,,-1.907907907907908,-0.021358172044023065,,-1.907907907907908,0.05880549975724911,,-1.907907907907908,-0.07937274700491026,,-1.907907907907908,-0.03178991424136062,,-1.907907907907908,0.009626687518469953
,-1.9039039039039038,-0.0490217554187807,,-1.9039039039039038,0.08948631105753785,,-1.9039039039039038,0.034732950719392267,,-1.9039039039039038,-0.021313349017697727,,-1.9039039039039038,0.05868208842512476,,-1.9039039039039038,-0.07920617250962188,,-1.9039039039039038,-0.03172319878649942,,-1.9039039039039038,0.009606484606573899
,-1.8998998998999,-0.04891866024439841,,-1.8998998998999,0.08929811692282168,,-1.8998998998999,0.03465990560746925,,-1.8998998998999,-0.02126852599137239,,-1.8998998998999,0.05855867709300042,,-1.8998998998999,-0.07903959801433351,,-1.8998998998999,-0.03165648333163822,,-1.8998998998999,0.009586281694677845
,-1.8958958958958958,-0.04881556507001611,,-1.8958958958958958,0.0891099227881055,,-1.8958958958958958,0.03458686049554624,,-1.8958958958958958,-0.021223702965047053,,-1.8958958958958958,0.05843526576087607,,-1.8958958958958958,-0.07887302351904513,,-1.8958958958958958,-0.031589767876777024,,-1.8958958958958958,0.00956607878278179
,-1.8918918918918919,-0.04871246989563382,,-1.8918918918918919,0.08892172865338935,,-1.8918918918918919,0.03451381538362323,,-1.8918918918918919,-0.021178879938721716,,-1.8918918918918919,0.05831185442875173,,-1.8918918918918919,-0.07870644902375676,,-1.8918918918918919,-0.03152305242191583,,-1.8918918918918919,0.009545875870885736
,-1.887887887887888,-0.04860937472125153,,-1.887887887887888,0.08873353451867318,,-1.887887887887888,0.03444077027170022,,-1.887887887887888,-0.021134056912396382,,-1.887887887887888,0.05818844309662739,,-1.887887887887888,-0.07853987452846839,,-1.887887887887888,-0.03145633696705463,,-1.887887887887888,0.009525672958989682
,-1.8838838838838838,-0.04850627954686923,,-1.8838838838838838,0.088545340383957,,-1.8838838838838838,0.03436772515977721,,-1.8838838838838838,-0.021089233886071042,,-1.8838838838838838,0.05806503176450305,,-1.8838838838838838,-0.07837330003318001,,-1.8838838838838838,-0.03138962151219343,,-1.8838838838838838,0.009505470047093626
,-1.87987987987988,-0.04840318437248694,,-1.87987987987988,0.08835714624924085,,-1.87987987987988,0.034294680047854194,,-1.87987987987988,-0.021044410859745708,,-1.87987987987988,0.05794162043237871,,-1.87987987987988,-0.07820672553789164,,-1.87987987987988,-0.031322906057332234,,-1.87987987987988,0.009485267135197572
,-1.8758758758758758,-0.04830008919810464,,-1.8758758758758758,0.08816895211452466,,-1.8758758758758758,0.03422163493593118,,-1.8758758758758758,-0.020999587833420368,,-1.8758758758758758,0.05781820910025436,,-1.8758758758758758,-0.07804015104260326,,-1.8758758758758758,-0.031256190602471035,,-1.8758758758758758,0.009465064223301517
,-1.8718718718718719,-0.04819699402372235,,-1.8718718718718719,0.0879807579798085,,-1.8718718718718719,0.03414858982400817,,-1.8718718718718719,-0.020954764807095034,,-1.8718718718718719,0.057694797768130024,,-1.8718718718718719,-0.07787357654731489,,-1.8718718718718719,-0.031189475147609842,,-1.8718718718718719,0.009444861311405463
,-1.867867867867868,-0.04809389884934006,,-1.867867867867868,0.08779256384509235,,-1.867867867867868,0.03407554471208516,,-1.867867867867868,-0.020909941780769697,,-1.867867867867868,0.057571386436005685,,-1.867867867867868,-0.07770700205202652,,-1.867867867867868,-0.031122759692748646,,-1.867867867867868,0.009424658399509409
,-1.8638638638638638,-0.04799080367495776,,-1.8638638638638638,0.08760436971037616,,-1.8638638638638638,0.03400249960016215,,-1.8638638638638638,-0.02086511875444436,,-1.8638638638638638,0.05744797510388134,,-1.8638638638638638,-0.07754042755673814,,-1.8638638638638638,-0.031056044237887447,,-1.8638638638638638,0.009404455487613353
,-1.85985985985986,-0.04788770850057547,,-1.85985985985986,0.08741617557566,,-1.85985985985986,0.033929454488239134,,-1.85985985985986,-0.020820295728119022,,-1.85985985985986,0.057324563771757,,-1.85985985985986,-0.07737385306144977,,-1.85985985985986,-0.030989328783026248,,-1.85985985985986,0.0093842525757173
,-1.8558558558558558,-0.04778461332619317,,-1.8558558558558558,0.08722798144094383,,-1.8558558558558558,0.03385640937631612,,-1.8558558558558558,-0.020775472701793682,,-1.8558558558558558,0.057201152439632655,,-1.8558558558558558,-0.07720727856616139,,-1.8558558558558558,-0.03092261332816505,,-1.8558558558558558,0.009364049663821244
,-1.8518518518518519,-0.04768151815181088,,-1.8518518518518519,0.08703978730622766,,-1.8518518518518519,0.03378336426439311,,-1.8518518518518519,-0.020730649675468348,,-1.8518518518518519,0.05707774110750831,,-1.8518518518518519,-0.07704070407087302,,-1.8518518518518519,-0.030855897873303853,,-1.8518518518518519,0.00934384675192519
,-1.8478478478478477,-0.047578422977428585,,-1.8478478478478477,0.08685159317151149,,-1.8478478478478477,0.033710319152470095,,-1.8478478478478477,-0.020685826649143008,,-1.8478478478478477,0.05695432977538396,,-1.8478478478478477,-0.07687412957558463,,-1.8478478478478477,-0.030789182418442654,,-1.8478478478478477,0.009323643840029136
,-1.8438438438438438,-0.047475327803046294,,-1.8438438438438438,0.08666339903679533,,-1.8438438438438438,0.03363727404054708,,-1.8438438438438438,-0.020641003622817674,,-1.8438438438438438,0.056830918443259625,,-1.8438438438438438,-0.07670755508029627,,-1.8438438438438438,-0.030722466963581458,,-1.8438438438438438,0.009303440928133082
,-1.83983983983984,-0.047372232628664,,-1.83983983983984,0.08647520490207916,,-1.83983983983984,0.033564228928624075,,-1.83983983983984,-0.020596180596492337,,-1.83983983983984,0.056707507111135286,,-1.83983983983984,-0.0765409805850079,,-1.83983983983984,-0.030655751508720262,,-1.83983983983984,0.009283238016237028
,-1.8358358358358358,-0.047269137454281705,,-1.8358358358358358,0.08628701076736299,,-1.8358358358358358,0.03349118381670106,,-1.8358358358358358,-0.020551357570167,,-1.8358358358358358,0.05658409577901094,,-1.8358358358358358,-0.07637440608971952,,-1.8358358358358358,-0.030589036053859063,,-1.8358358358358358,0.009263035104340973
,-1.8318318318318318,-0.047166042279899414,,-1.8318318318318318,0.08609881663264683,,-1.8318318318318318,0.03341813870477805,,-1.8318318318318318,-0.020506534543841663,,-1.8318318318318318,0.0564606844468866,,-1.8318318318318318,-0.07620783159443115,,-1.8318318318318318,-0.030522320598997867,,-1.8318318318318318,0.009242832192444919
,-1.8278278278278277,-0.04706294710551712,,-1.8278278278278277,0.08591062249793065,,-1.8278278278278277,0.033345093592855035,,-1.8278278278278277,-0.020461711517516325,,-1.8278278278278277,0.056337273114762255,,-1.8278278278278277,-0.07604125709914276,,-1.8278278278278277,-0.030455605144136668,,-1.8278278278278277,0.009222629280548863
,-1.8238238238238238,-0.046959851931134826,,-1.8238238238238238,0.08572242836321449,,-1.8238238238238238,0.03327204848093202,,-1.8238238238238238,-0.02041688849119099,,-1.8238238238238238,0.05621386178263792,,-1.8238238238238238,-0.0758746826038544,,-1.8238238238238238,-0.030388889689275472,,-1.8238238238238238,0.00920242636865281
,-1.8198198198198199,-0.046856756756752535,,-1.8198198198198199,0.08553423422849833,,-1.8198198198198199,0.033199003369009016,,-1.8198198198198199,-0.02037206546486565,,-1.8198198198198199,0.05609045045051358,,-1.8198198198198199,-0.07570810810856603,,-1.8198198198198199,-0.030322174234414273,,-1.8198198198198199,0.009182223456756755
,-1.8158158158158157,-0.04675366158237024,,-1.8158158158158157,0.08534604009378215,,-1.8158158158158157,0.033125958257085995,,-1.8158158158158157,-0.020327242438540314,,-1.8158158158158157,0.05596703911838923,,-1.8158158158158157,-0.07554153361327764,,-1.8158158158158157,-0.030255458779553074,,-1.8158158158158157,0.0091620205448607
,-1.8118118118118118,-0.046650566407987946,,-1.8118118118118118,0.08515784595906599,,-1.8118118118118118,0.03305291314516299,,-1.8118118118118118,-0.020282419412214977,,-1.8118118118118118,0.055843627786264886,,-1.8118118118118118,-0.07537495911798928,,-1.8118118118118118,-0.030188743324691878,,-1.8118118118118118,0.009141817632964646
,-1.8078078078078077,-0.04654747123360565,,-1.8078078078078077,0.08496965182434982,,-1.8078078078078077,0.032979868033239976,,-1.8078078078078077,-0.02023759638588964,,-1.8078078078078077,0.05572021645414054,,-1.8078078078078077,-0.0752083846227009,,-1.8078078078078077,-0.03012202786983068,,-1.8078078078078077,0.00912161472106859
,-1.8038038038038038,-0.04644437605922336,,-1.8038038038038038,0.08478145768963365,,-1.8038038038038038,0.03290682292131696,,-1.8038038038038038,-0.020192773359564303,,-1.8038038038038038,0.0555968051220162,,-1.8038038038038038,-0.07504181012741253,,-1.8038038038038038,-0.030055312414969483,,-1.8038038038038038,0.009101411809172536
,-1.7997997997997999,-0.04634128088484107,,-1.7997997997997999,0.08459326355491749,,-1.7997997997997999,0.03283377780939395,,-1.7997997997997999,-0.02014795033323897,,-1.7997997997997999,0.05547339378989186,,-1.7997997997997999,-0.07487523563212416,,-1.7997997997997999,-0.029988596960108287,,-1.7997997997997999,0.009081208897276483
,-1.7957957957957957,-0.04623818571045877,,-1.7957957957957957,0.08440506942020132,,-1.7957957957957957,0.032760732697470936,,-1.7957957957957957,-0.02010312730691363,,-1.7957957957957957,0.05534998245776752,,-1.7957957957957957,-0.07470866113683577,,-1.7957957957957957,-0.029921881505247088,,-1.7957957957957957,0.009061005985380427
,-1.7917917917917918,-0.04613509053607648,,-1.7917917917917918,0.08421687528548515,,-1.7917917917917918,0.03268768758554793,,-1.7917917917917918,-0.020058304280588295,,-1.7917917917917918,0.05522657112564318,,-1.7917917917917918,-0.0745420866415474,,-1.7917917917917918,-0.029855166050385892,,-1.7917917917917918,0.009040803073484373
,-1.7877877877877877,-0.04603199536169418,,-1.7877877877877877,0.08402868115076897,,-1.7877877877877877,0.03261464247362491,,-1.7877877877877877,-0.020013481254262954,,-1.7877877877877877,0.05510315979351883,,-1.7877877877877877,-0.07437551214625902,,-1.7877877877877877,-0.029788450595524693,,-1.7877877877877877,0.00902060016158832
,-1.7837837837837838,-0.04592890018731189,,-1.7837837837837838,0.08384048701605282,,-1.7837837837837838,0.0325415973617019,,-1.7837837837837838,-0.01996865822793762,,-1.7837837837837838,0.054979748461394494,,-1.7837837837837838,-0.07420893765097065,,-1.7837837837837838,-0.029721735140663497,,-1.7837837837837838,0.009000397249692265
,-1.7797797797797799,-0.0458258050129296,,-1.7797797797797799,0.08365229288133665,,-1.7797797797797799,0.03246855224977889,,-1.7797797797797799,-0.019923835201612283,,-1.7797797797797799,0.054856337129270155,,-1.7797797797797799,-0.07404236315568229,,-1.7797797797797799,-0.029655019685802298,,-1.7797797797797799,0.00898019433779621
,-1.7757757757757757,-0.0457227098385473,,-1.7757757757757757,0.08346409874662047,,-1.7757757757757757,0.032395507137855876,,-1.7757757757757757,-0.019879012175286946,,-1.7757757757757757,0.05473292579714581,,-1.7757757757757757,-0.0738757886603939,,-1.7757757757757757,-0.0295883042309411,,-1.7757757757757757,0.008959991425900156
,-1.7717717717717718,-0.04561961466416501,,-1.7717717717717718,0.0832759046119043,,-1.7717717717717718,0.03232246202593287,,-1.7717717717717718,-0.01983418914896161,,-1.7717717717717718,0.054609514465021464,,-1.7717717717717718,-0.07370921416510554,,-1.7717717717717718,-0.029521588776079903,,-1.7717717717717718,0.008939788514004102
,-1.7677677677677677,-0.04551651948978271,,-1.7677677677677677,0.08308771047718813,,-1.7677677677677677,0.03224941691400985,,-1.7677677677677677,-0.01978936612263627,,-1.7677677677677677,0.05448610313289712,,-1.7677677677677677,-0.07354263966981715,,-1.7677677677677677,-0.029454873321218704,,-1.7677677677677677,0.008919585602108046
,-1.7637637637637638,-0.04541342431540042,,-1.7637637637637638,0.08289951634247197,,-1.7637637637637638,0.032176371802086844,,-1.7637637637637638,-0.019744543096310935,,-1.7637637637637638,0.05436269180077278,,-1.7637637637637638,-0.07337606517452878,,-1.7637637637637638,-0.029388157866357508,,-1.7637637637637638,0.008899382690211993
,-1.7597597597597598,-0.04531032914101813,,-1.7597597597597598,0.0827113222077558,,-1.7597597597597598,0.03210332669016383,,-1.7597597597597598,-0.019699720069985598,,-1.7597597597597598,0.05423928046864844,,-1.7597597597597598,-0.07320949067924042,,-1.7597597597597598,-0.029321442411496312,,-1.7597597597597598,0.008879179778315939
,-1.7557557557557557,-0.04520723396663583,,-1.7557557557557557,0.08252312807303963,,-1.7557557557557557,0.03203028157824082,,-1.7557557557557557,-0.01965489704366026,,-1.7557557557557557,0.054115869136524095,,-1.7557557557557557,-0.07304291618395203,,-1.7557557557557557,-0.029254726956635113,,-1.7557557557557557,0.008858976866419883
,-1.7517517517517518,-0.04510413879225354,,-1.7517517517517518,0.08233493393832347,,-1.7517517517517518,0.031957236466317804,,-1.7517517517517518,-0.019610074017334923,,-1.7517517517517518,0.053992457804399756,,-1.7517517517517518,-0.07287634168866367,,-1.7517517517517518,-0.029188011501773917,,-1.7517517517517518,0.00883877395452383
,-1.7477477477477477,-0.045001043617871245,,-1.7477477477477477,0.0821467398036073,,-1.7477477477477477,0.03188419135439479,,-1.7477477477477477,-0.019565250991009586,,-1.7477477477477477,0.05386904647227541,,-1.7477477477477477,-0.0727097671933753,,-1.7477477477477477,-0.029121296046912718,,-1.7477477477477477,0.008818571042627774
,-1.7437437437437437,-0.044897948443488954,,-1.7437437437437437,0.08195854566889113,,-1.7437437437437437,0.031811146242471784,,-1.7437437437437437,-0.01952042796468425,,-1.7437437437437437,0.05374563514015107,,-1.7437437437437437,-0.07254319269808691,,-1.7437437437437437,-0.029054580592051522,,-1.7437437437437437,0.00879836813073172
,-1.7397397397397398,-0.044794853269106656,,-1.7397397397397398,0.08177035153417497,,-1.7397397397397398,0.03173810113054877,,-1.7397397397397398,-0.019475604938358912,,-1.7397397397397398,0.05362222380802673,,-1.7397397397397398,-0.07237661820279855,,-1.7397397397397398,-0.028987865137190323,,-1.7397397397397398,0.008778165218835666
,-1.7357357357357357,-0.044691758094724365,,-1.7357357357357357,0.08158215739945879,,-1.7357357357357357,0.03166505601862576,,-1.7357357357357357,-0.019430781912033575,,-1.7357357357357357,0.05349881247590239,,-1.7357357357357357,-0.07221004370751016,,-1.7357357357357357,-0.028921149682329124,,-1.7357357357357357,0.00875796230693961
,-1.7317317317317318,-0.04458866292034207,,-1.7317317317317318,0.08139396326474263,,-1.7317317317317318,0.031592010906702744,,-1.7317317317317318,-0.019385958885708238,,-1.7317317317317318,0.05337540114377804,,-1.7317317317317318,-0.0720434692122218,,-1.7317317317317318,-0.028854434227467928,,-1.7317317317317318,0.008737759395043556
,-1.7277277277277276,-0.04448556774595977,,-1.7277277277277276,0.08120576913002646,,-1.7277277277277276,0.03151896579477973,,-1.7277277277277276,-0.0193411358593829,,-1.7277277277277276,0.053251989811653695,,-1.7277277277277276,-0.07187689471693343,,-1.7277277277277276,-0.02878771877260673,,-1.7277277277277276,0.008717556483147502
,-1.7237237237237237,-0.04438247257157748,,-1.7237237237237237,0.08101757499531029,,-1.7237237237237237,0.03144592068285672,,-1.7237237237237237,-0.019296312833057563,,-1.7237237237237237,0.053128578479529356,,-1.7237237237237237,-0.07171032022164504,,-1.7237237237237237,-0.028721003317745533,,-1.7237237237237237,0.008697353571251447
,-1.7197197197197198,-0.04427937739719519,,-1.7197197197197198,0.08082938086059413,,-1.7197197197197198,0.03137287557093371,,-1.7197197197197198,-0.01925148980673223,,-1.7197197197197198,0.05300516714740502,,-1.7197197197197198,-0.07154374572635668,,-1.7197197197197198,-0.028654287862884337,,-1.7197197197197198,0.008677150659355393
,-1.7157157157157157,-0.04417628222281289,,-1.7157157157157157,0.08064118672587796,,-1.7157157157157157,0.0312998304590107,,-1.7157157157157157,-0.01920666678040689,,-1.7157157157157157,0.05288175581528067,,-1.7157157157157157,-0.07137717123106829,,-1.7157157157157157,-0.028587572408023138,,-1.7157157157157157,0.008656947747459339
,-1.7117117117117118,-0.0440731870484306,,-1.7117117117117118,0.08045299259116179,,-1.7117117117117118,0.031226785347087685,,-1.7117117117117118,-0.019161843754081555,,-1.7117117117117118,0.05275834448315633,,-1.7117117117117118,-0.07121059673577992,,-1.7117117117117118,-0.028520856953161942,,-1.7117117117117118,0.008636744835563285
,-1.7077077077077076,-0.0439700918740483,,-1.7077077077077076,0.08026479845644562,,-1.7077077077077076,0.03115374023516467,,-1.7077077077077076,-0.019117020727756215,,-1.7077077077077076,0.05263493315103199,,-1.7077077077077076,-0.07104402224049156,,-1.7077077077077076,-0.028454141498300743,,-1.7077077077077076,0.00861654192366723
,-1.7037037037037037,-0.04386699669966601,,-1.7037037037037037,0.08007660432172946,,-1.7037037037037037,0.031080695123241662,,-1.7037037037037037,-0.01907219770143088,,-1.7037037037037037,0.05251152181890765,,-1.7037037037037037,-0.07087744774520317,,-1.7037037037037037,-0.028387426043439547,,-1.7037037037037037,0.008596339011771176
,-1.6996996996996998,-0.04376390152528372,,-1.6996996996996998,0.07988841018701329,,-1.6996996996996998,0.03100765001131865,,-1.6996996996996998,-0.019027374675105544,,-1.6996996996996998,0.05238811048678331,,-1.6996996996996998,-0.0707108732499148,,-1.6996996996996998,-0.028320710588578348,,-1.6996996996996998,0.008576136099875122
,-1.6956956956956957,-0.04366080635090142,,-1.6956956956956957,0.07970021605229712,,-1.6956956956956957,0.030934604899395635,,-1.6956956956956957,-0.018982551648780207,,-1.6956956956956957,0.052264699154658964,,-1.6956956956956957,-0.07054429875462642,,-1.6956956956956957,-0.02825399513371715,,-1.6956956956956957,0.008555933187979066
,-1.6916916916916918,-0.04355771117651913,,-1.6916916916916918,0.07951202191758096,,-1.6916916916916918,0.030861559787472626,,-1.6916916916916918,-0.01893772862245487,,-1.6916916916916918,0.052141287822534625,,-1.6916916916916918,-0.07037772425933805,,-1.6916916916916918,-0.028187279678855953,,-1.6916916916916918,0.008535730276083012
,-1.6876876876876876,-0.043454616002136834,,-1.6876876876876876,0.07932382778286477,,-1.6876876876876876,0.03078851467554961,,-1.6876876876876876,-0.018892905596129533,,-1.6876876876876876,0.05201787649041027,,-1.6876876876876876,-0.07021114976404969,,-1.6876876876876876,-0.028120564223994754,,-1.6876876876876876,0.008515527364186957
,-1.6836836836836837,-0.04335152082775454,,-1.6836836836836837,0.07913563364814862,,-1.6836836836836837,0.0307154695636266,,-1.6836836836836837,-0.018848082569804196,,-1.6836836836836837,0.051894465158285934,,-1.6836836836836837,-0.0700445752687613,,-1.6836836836836837,-0.028053848769133558,,-1.6836836836836837,0.008495324452290903
,-1.6796796796796798,-0.04324842565337225,,-1.6796796796796798,0.07894743951343244,,-1.6796796796796798,0.03064242445170359,,-1.6796796796796798,-0.01880325954347886,,-1.6796796796796798,0.051771053826161595,,-1.6796796796796798,-0.06987800077347293,,-1.6796796796796798,-0.027987133314272362,,-1.6796796796796798,0.008475121540394849
,-1.6756756756756757,-0.043145330478989954,,-1.6756756756756757,0.07875924537871627,,-1.6756756756756757,0.030569379339780576,,-1.6756756756756757,-0.01875843651715352,,-1.6756756756756757,0.05164764249403725,,-1.6756756756756757,-0.06971142627818457,,-1.6756756756756757,-0.027920417859411163,,-1.6756756756756757,0.008454918628498793
,-1.6716716716716717,-0.043042235304607664,,-1.6716716716716717,0.07857105124400011,,-1.6716716716716717,0.030496334227857563,,-1.6716716716716717,-0.018713613490828184,,-1.6716716716716717,0.05152423116191291,,-1.6716716716716717,-0.06954485178289618,,-1.6716716716716717,-0.027853702404549967,,-1.6716716716716717,0.00843471571660274
,-1.6676676676676676,-0.042939140130225366,,-1.6676676676676676,0.07838285710928394,,-1.6676676676676676,0.03042328911593455,,-1.6676676676676676,-0.018668790464502847,,-1.6676676676676676,0.051400819829788565,,-1.6676676676676676,-0.06937827728760781,,-1.6676676676676676,-0.027786986949688768,,-1.6676676676676676,0.008414512804706684
,-1.6636636636636637,-0.042836044955843075,,-1.6636636636636637,0.07819466297456777,,-1.6636636636636637,0.03035024400401154,,-1.6636636636636637,-0.01862396743817751,,-1.6636636636636637,0.051277408497664226,,-1.6636636636636637,-0.06921170279231943,,-1.6636636636636637,-0.027720271494827572,,-1.6636636636636637,0.00839430989281063
,-1.6596596596596598,-0.042732949781460784,,-1.6596596596596598,0.07800646883985161,,-1.6596596596596598,0.03027719889208853,,-1.6596596596596598,-0.018579144411852173,,-1.6596596596596598,0.05115399716553989,,-1.6596596596596598,-0.06904512829703106,,-1.6596596596596598,-0.027653556039966373,,-1.6596596596596598,0.008374106980914576
,-1.6556556556556556,-0.042629854607078486,,-1.6556556556556556,0.07781827470513544,,-1.6556556556556556,0.030204153780165513,,-1.6556556556556556,-0.018534321385526836,,-1.6556556556556556,0.05103058583341554,,-1.6556556556556556,-0.0688785538017427,,-1.6556556556556556,-0.027586840585105174,,-1.6556556556556556,0.008353904069018522
,-1.6516516516516517,-0.042526759432696196,,-1.6516516516516517,0.07763008057041927,,-1.6516516516516517,0.030131108668242503,,-1.6516516516516517,-0.0184894983592015,,-1.6516516516516517,0.0509071745012912,,-1.6516516516516517,-0.06871197930645431,,-1.6516516516516517,-0.027520125130243978,,-1.6516516516516517,0.008333701157122468
,-1.6476476476476476,-0.0424236642583139,,-1.6476476476476476,0.0774418864357031,,-1.6476476476476476,0.03005806355631949,,-1.6476476476476476,-0.01844467533287616,,-1.6476476476476476,0.05078376316916685,,-1.6476476476476476,-0.06854540481116594,,-1.6476476476476476,-0.02745340967538278,,-1.6476476476476476,0.008313498245226413
,-1.6436436436436437,-0.04232056908393161,,-1.6436436436436437,0.07725369230098693,,-1.6436436436436437,0.02998501844439648,,-1.6436436436436437,-0.018399852306550824,,-1.6436436436436437,0.05066035183704251,,-1.6436436436436437,-0.06837883031587756,,-1.6436436436436437,-0.027386694220521583,,-1.6436436436436437,0.008293295333330359
,-1.6396396396396398,-0.042217473909549316,,-1.6396396396396398,0.07706549816627077,,-1.6396396396396398,0.029911973332473467,,-1.6396396396396398,-0.01835502928022549,,-1.6396396396396398,0.05053694050491817,,-1.6396396396396398,-0.0682122558205892,,-1.6396396396396398,-0.027319978765660387,,-1.6396396396396398,0.008273092421434305
,-1.6356356356356356,-0.04211437873516702,,-1.6356356356356356,0.0768773040315546,,-1.6356356356356356,0.029838928220550454,,-1.6356356356356356,-0.01831020625390015,,-1.6356356356356356,0.050413529172793826,,-1.6356356356356356,-0.06804568132530082,,-1.6356356356356356,-0.027253263310799188,,-1.6356356356356356,0.00825288950953825
,-1.6316316316316315,-0.04201128356078472,,-1.6316316316316315,0.07668910989683843,,-1.6316316316316315,0.02976588310862744,,-1.6316316316316315,-0.018265383227574813,,-1.6316316316316315,0.05029011784066948,,-1.6316316316316315,-0.06787910683001244,,-1.6316316316316315,-0.02718654785593799,,-1.6316316316316315,0.008232686597642194
,-1.6276276276276276,-0.04190818838640243,,-1.6276276276276276,0.07650091576212226,,-1.6276276276276276,0.029692837996704427,,-1.6276276276276276,-0.018220560201249476,,-1.6276276276276276,0.05016670650854514,,-1.6276276276276276,-0.06771253233472407,,-1.6276276276276276,-0.027119832401076793,,-1.6276276276276276,0.00821248368574614
,-1.6236236236236237,-0.04180509321202014,,-1.6236236236236237,0.0763127216274061,,-1.6236236236236237,0.029619792884781417,,-1.6236236236236237,-0.018175737174924142,,-1.6236236236236237,0.0500432951764208,,-1.6236236236236237,-0.06754595783943569,,-1.6236236236236237,-0.027053116946215598,,-1.6236236236236237,0.008192280773850086
,-1.6196196196196198,-0.04170199803763785,,-1.6196196196196198,0.07612452749268993,,-1.6196196196196198,0.029546747772858407,,-1.6196196196196198,-0.018130914148598805,,-1.6196196196196198,0.049919883844296464,,-1.6196196196196198,-0.06737938334414732,,-1.6196196196196198,-0.0269864014913544,,-1.6196196196196198,0.008172077861954032
,-1.6156156156156156,-0.04159890286325555,,-1.6156156156156156,0.07593633335797376,,-1.6156156156156156,0.029473702660935394,,-1.6156156156156156,-0.018086091122273468,,-1.6156156156156156,0.04979647251217212,,-1.6156156156156156,-0.06721280884885895,,-1.6156156156156156,-0.0269196860364932,,-1.6156156156156156,0.008151874950057977
,-1.6116116116116115,-0.04149580768887325,,-1.6116116116116115,0.07574813922325759,,-1.6116116116116115,0.029400657549012377,,-1.6116116116116115,-0.018041268095948127,,-1.6116116116116115,0.04967306118004777,,-1.6116116116116115,-0.06704623435357057,,-1.6116116116116115,-0.026852970581632,,-1.6116116116116115,0.008131672038161923
,-1.6076076076076076,-0.04139271251449096,,-1.6076076076076076,0.07555994508854141,,-1.6076076076076076,0.029327612437089368,,-1.6076076076076076,-0.017996445069622793,,-1.6076076076076076,0.04954964984792343,,-1.6076076076076076,-0.0668796598582822,,-1.6076076076076076,-0.026786255126770804,,-1.6076076076076076,0.008111469126265867
,-1.6036036036036037,-0.04128961734010867,,-1.6036036036036037,0.07537175095382526,,-1.6036036036036037,0.029254567325166358,,-1.6036036036036037,-0.017951622043297456,,-1.6036036036036037,0.04942623851579909,,-1.6036036036036037,-0.06671308536299383,,-1.6036036036036037,-0.02671953967190961,,-1.6036036036036037,0.008091266214369813
,-1.5995995995995997,-0.04118652216572638,,-1.5995995995995997,0.0751835568191091,,-1.5995995995995997,0.029181522213243348,,-1.5995995995995997,-0.01790679901697212,,-1.5995995995995997,0.04930282718367475,,-1.5995995995995997,-0.06654651086770545,,-1.5995995995995997,-0.026652824217048413,,-1.5995995995995997,0.00807106330247376
,-1.5955955955955956,-0.04108342699134408,,-1.5955955955955956,0.07499536268439291,,-1.5955955955955956,0.02910847710132033,,-1.5955955955955956,-0.017861975990646782,,-1.5955955955955956,0.049179415851550404,,-1.5955955955955956,-0.06637993637241708,,-1.5955955955955956,-0.026586108762187213,,-1.5955955955955956,0.008050860390577706
,-1.5915915915915915,-0.040980331816961785,,-1.5915915915915915,0.07480716854967674,,-1.5915915915915915,0.029035431989397318,,-1.5915915915915915,-0.017817152964321445,,-1.5915915915915915,0.04905600451942606,,-1.5915915915915915,-0.0662133618771287,,-1.5915915915915915,-0.026519393307326014,,-1.5915915915915915,0.00803065747868165
,-1.5875875875875876,-0.040877236642579494,,-1.5875875875875876,0.07461897441496058,,-1.5875875875875876,0.028962386877474308,,-1.5875875875875876,-0.017772329937996108,,-1.5875875875875876,0.04893259318730172,,-1.5875875875875876,-0.06604678738184033,,-1.5875875875875876,-0.02645267785246482,,-1.5875875875875876,0.008010454566785596
,-1.5835835835835836,-0.0407741414681972,,-1.5835835835835836,0.07443078028024441,,-1.5835835835835836,0.0288893417655513,,-1.5835835835835836,-0.01772750691167077,,-1.5835835835835836,0.04880918185517738,,-1.5835835835835836,-0.06588021288655196,,-1.5835835835835836,-0.026385962397603623,,-1.5835835835835836,0.007990251654889542
,-1.5795795795795795,-0.040671046293814905,,-1.5795795795795795,0.07424258614552824,,-1.5795795795795795,0.02881629665362828,,-1.5795795795795795,-0.017682683885345434,,-1.5795795795795795,0.048685770523053035,,-1.5795795795795795,-0.06571363839126358,,-1.5795795795795795,-0.02631924694274242,,-1.5795795795795795,0.007970048742993487
,-1.5755755755755756,-0.040567951119432615,,-1.5755755755755756,0.07405439201081208,,-1.5755755755755756,0.028743251541705272,,-1.5755755755755756,-0.017637860859020096,,-1.5755755755755756,0.048562359190928696,,-1.5755755755755756,-0.06554706389597521,,-1.5755755755755756,-0.026252531487881224,,-1.5755755755755756,0.007949845831097433
,-1.5715715715715715,-0.04046485594505032,,-1.5715715715715715,0.0738661978760959,,-1.5715715715715715,0.02867020642978226,,-1.5715715715715715,-0.01759303783269476,,-1.5715715715715715,0.04843894785880435,,-1.5715715715715715,-0.06538048940068683,,-1.5715715715715715,-0.026185816033020025,,-1.5715715715715715,0.007929642919201377
,-1.5675675675675675,-0.040361760770668026,,-1.5675675675675675,0.07367800374137974,,-1.5675675675675675,0.02859716131785925,,-1.5675675675675675,-0.017548214806369422,,-1.5675675675675675,0.04831553652668001,,-1.5675675675675675,-0.06521391490539846,,-1.5675675675675675,-0.02611910057815883,,-1.5675675675675675,0.007909440007305323
,-1.5635635635635636,-0.04025866559628573,,-1.5635635635635636,0.07348980960666358,,-1.5635635635635636,0.028524116205936235,,-1.5635635635635636,-0.017503391780044085,,-1.5635635635635636,0.048192125194555666,,-1.5635635635635636,-0.0650473404101101,,-1.5635635635635636,-0.026052385123297633,,-1.5635635635635636,0.00788923709540927
,-1.5595595595595595,-0.04015557042190344,,-1.5595595595595595,0.0733016154719474,,-1.5595595595595595,0.028451071094013222,,-1.5595595595595595,-0.017458568753718748,,-1.5595595595595595,0.04806871386243132,,-1.5595595595595595,-0.06488076591482171,,-1.5595595595595595,-0.025985669668436434,,-1.5595595595595595,0.007869034183513214
,-1.5555555555555556,-0.04005247524752114,,-1.5555555555555556,0.07311342133723124,,-1.5555555555555556,0.028378025982090212,,-1.5555555555555556,-0.01741374572739341,,-1.5555555555555556,0.04794530253030698,,-1.5555555555555556,-0.06471419141953334,,-1.5555555555555556,-0.02591895421357524,,-1.5555555555555556,0.00784883127161716
,-1.5515515515515514,-0.03994938007313885,,-1.5515515515515514,0.07292522720251507,,-1.5515515515515514,0.028304980870167196,,-1.5515515515515514,-0.017368922701068074,,-1.5515515515515514,0.047821891198182635,,-1.5515515515515514,-0.06454761692424496,,-1.5515515515515514,-0.02585223875871404,,-1.5515515515515514,0.007828628359721104
,-1.5475475475475475,-0.03984628489875655,,-1.5475475475475475,0.0727370330677989,,-1.5475475475475475,0.028231935758244186,,-1.5475475475475475,-0.017324099674742736,,-1.5475475475475475,0.047698479866058296,,-1.5475475475475475,-0.06438104242895659,,-1.5475475475475475,-0.025785523303852843,,-1.5475475475475475,0.007808425447825051
,-1.5435435435435436,-0.03974318972437426,,-1.5435435435435436,0.07254883893308274,,-1.5435435435435436,0.028158890646321176,,-1.5435435435435436,-0.017279276648417403,,-1.5435435435435436,0.04757506853393396,,-1.5435435435435436,-0.06421446793366822,,-1.5435435435435436,-0.025718807848991644,,-1.5435435435435436,0.007788222535928997
,-1.5395395395395395,-0.03964009454999196,,-1.5395395395395395,0.07236064479836657,,-1.5395395395395395,0.028085845534398163,,-1.5395395395395395,-0.017234453622092062,,-1.5395395395395395,0.04745165720180961,,-1.5395395395395395,-0.06404789343837984,,-1.5395395395395395,-0.025652092394130445,,-1.5395395395395395,0.007768019624032942
,-1.5355355355355356,-0.03953699937560967,,-1.5355355355355356,0.0721724506636504,,-1.5355355355355356,0.02801280042247515,,-1.5355355355355356,-0.01718963059576673,,-1.5355355355355356,0.04732824586968527,,-1.5355355355355356,-0.06388131894309147,,-1.5355355355355356,-0.02558537693926925,,-1.5355355355355356,0.007747816712136888
,-1.5315315315315314,-0.039433904201227374,,-1.5315315315315314,0.07198425652893423,,-1.5315315315315314,0.027939755310552136,,-1.5315315315315314,-0.017144807569441388,,-1.5315315315315314,0.04720483453756093,,-1.5315315315315314,-0.06371474444780309,,-1.5315315315315314,-0.02551866148440805,,-1.5315315315315314,0.007727613800240833
,-1.5275275275275275,-0.03933080902684508,,-1.5275275275275275,0.07179606239421807,,-1.5275275275275275,0.027866710198629126,,-1.5275275275275275,-0.017099984543116054,,-1.5275275275275275,0.04708142320543659,,-1.5275275275275275,-0.06354816995251472,,-1.5275275275275275,-0.025451946029546854,,-1.5275275275275275,0.007707410888344778
,-1.5235235235235236,-0.03922771385246279,,-1.5235235235235236,0.0716078682595019,,-1.5235235235235236,0.027793665086706117,,-1.5235235235235236,-0.017055161516790717,,-1.5235235235235236,0.04695801187331224,,-1.5235235235235236,-0.06338159545722635,,-1.5235235235235236,-0.02538523057468566,,-1.5235235235235236,0.0076872079764487245
,-1.5195195195195195,-0.039124618678080494,,-1.5195195195195195,0.07141967412478573,,-1.5195195195195195,0.0277206199747831,,-1.5195195195195195,-0.01701033849046538,,-1.5195195195195195,0.0468346005411879,,-1.5195195195195195,-0.06321502096193797,,-1.5195195195195195,-0.02531851511982446,,-1.5195195195195195,0.00766700506455267
,-1.5155155155155156,-0.039021523503698204,,-1.5155155155155156,0.07123147999006957,,-1.5155155155155156,0.02764757486286009,,-1.5155155155155156,-0.016965515464140043,,-1.5155155155155156,0.04671118920906356,,-1.5155155155155156,-0.0630484464666496,,-1.5155155155155156,-0.025251799664963263,,-1.5155155155155156,0.007646802152656616
,-1.5115115115115114,-0.038918428329315906,,-1.5115115115115114,0.07104328585535338,,-1.5115115115115114,0.027574529750937077,,-1.5115115115115114,-0.016920692437814706,,-1.5115115115115114,0.04658777787693921,,-1.5115115115115114,-0.06288187197136122,,-1.5115115115115114,-0.025185084210102064,,-1.5115115115115114,0.00762659924076056
,-1.5075075075075075,-0.038815333154933615,,-1.5075075075075075,0.07085509172063723,,-1.5075075075075075,0.027501484639014067,,-1.5075075075075075,-0.01687586941148937,,-1.5075075075075075,0.046464366544814874,,-1.5075075075075075,-0.06271529747607285,,-1.5075075075075075,-0.02511836875524087,,-1.5075075075075075,0.0076063963288645065
,-1.5035035035035036,-0.038712237980551324,,-1.5035035035035036,0.07066689758592105,,-1.5035035035035036,0.027428439527091054,,-1.5035035035035036,-0.01683104638516403,,-1.5035035035035036,0.046340955212690535,,-1.5035035035035036,-0.06254872298078448,,-1.5035035035035036,-0.02505165330037967,,-1.5035035035035036,0.007586193416968453
,-1.4994994994994995,-0.038609142806169026,,-1.4994994994994995,0.07047870345120488,,-1.4994994994994995,0.02735539441516804,,-1.4994994994994995,-0.016786223358838694,,-1.4994994994994995,0.04621754388056619,,-1.4994994994994995,-0.0623821484854961,,-1.4994994994994995,-0.02498493784551847,,-1.4994994994994995,0.007565990505072397
,-1.4954954954954955,-0.038506047631786736,,-1.4954954954954955,0.07029050931648873,,-1.4954954954954955,0.02728234930324503,,-1.4954954954954955,-0.016741400332513357,,-1.4954954954954955,0.04609413254844185,,-1.4954954954954955,-0.062215573990207725,,-1.4954954954954955,-0.024918222390657274,,-1.4954954954954955,0.007545787593176343
,-1.4914914914914914,-0.03840295245740444,,-1.4914914914914914,0.07010231518177255,,-1.4914914914914914,0.027209304191322017,,-1.4914914914914914,-0.01669657730618802,,-1.4914914914914914,0.045970721216317505,,-1.4914914914914914,-0.06204899949491935,,-1.4914914914914914,-0.024851506935796075,,-1.4914914914914914,0.007525584681280288
,-1.4874874874874875,-0.03829985728302215,,-1.4874874874874875,0.06991412104705638,,-1.4874874874874875,0.027136259079399004,,-1.4874874874874875,-0.016651754279862683,,-1.4874874874874875,0.045847309884193166,,-1.4874874874874875,-0.06188242499963098,,-1.4874874874874875,-0.02478479148093488,,-1.4874874874874875,0.0075053817693842345
,-1.4834834834834836,-0.038196762108639856,,-1.4834834834834836,0.06972592691234022,,-1.4834834834834836,0.027063213967475994,,-1.4834834834834836,-0.01660693125353735,,-1.4834834834834836,0.04572389855206882,,-1.4834834834834836,-0.061715850504342605,,-1.4834834834834836,-0.024718076026073683,,-1.4834834834834836,0.00748517885748818
,-1.4794794794794794,-0.03809366693425756,,-1.4794794794794794,0.06953773277762405,,-1.4794794794794794,0.02699016885555298,,-1.4794794794794794,-0.01656210822721201,,-1.4794794794794794,0.045600487219944474,,-1.4794794794794794,-0.06154927600905423,,-1.4794794794794794,-0.024651360571212484,,-1.4794794794794794,0.007464975945592125
,-1.4754754754754755,-0.03799057175987527,,-1.4754754754754755,0.06934953864290788,,-1.4754754754754755,0.02691712374362997,,-1.4754754754754755,-0.01651728520088667,,-1.4754754754754755,0.045477075887820136,,-1.4754754754754755,-0.061382701513765854,,-1.4754754754754755,-0.02458464511635129,,-1.4754754754754755,0.007444773033696071
,-1.4714714714714714,-0.03788747658549297,,-1.4714714714714714,0.06916134450819171,,-1.4714714714714714,0.026844078631706954,,-1.4714714714714714,-0.016472462174561334,,-1.4714714714714714,0.04535366455569579,,-1.4714714714714714,-0.06121612701847748,,-1.4714714714714714,-0.02451792966149009,,-1.4714714714714714,0.0074245701218000155
,-1.4674674674674675,-0.03778438141111068,,-1.4674674674674675,0.06897315037347554,,-1.4674674674674675,0.026771033519783945,,-1.4674674674674675,-0.016427639148235997,,-1.4674674674674675,0.04523025322357145,,-1.4674674674674675,-0.06104955252318911,,-1.4674674674674675,-0.024451214206628893,,-1.4674674674674675,0.007404367209903962
,-1.4634634634634636,-0.03768128623672839,,-1.4634634634634636,0.06878495623875938,,-1.4634634634634636,0.026697988407860935,,-1.4634634634634636,-0.016382816121910664,,-1.4634634634634636,0.04510684189144711,,-1.4634634634634636,-0.060882978027900735,,-1.4634634634634636,-0.024384498751767694,,-1.4634634634634636,0.007384164298007908
,-1.4594594594594594,-0.03757819106234609,,-1.4594594594594594,0.06859676210404321,,-1.4594594594594594,0.026624943295937918,,-1.4594594594594594,-0.016337993095585323,,-1.4594594594594594,0.044983430559322767,,-1.4594594594594594,-0.06071640353261236,,-1.4594594594594594,-0.024317783296906495,,-1.4594594594594594,0.007363961386111853
,-1.4554554554554555,-0.0374750958879638,,-1.4554554554554555,0.06840856796932704,,-1.4554554554554555,0.02655189818401491,,-1.4554554554554555,-0.01629317006925999,,-1.4554554554554555,0.04486001922719843,,-1.4554554554554555,-0.060549829037323984,,-1.4554554554554555,-0.0242510678420453,,-1.4554554554554555,0.007343758474215799
,-1.4514514514514514,-0.0373720007135815,,-1.4514514514514514,0.06822037383461087,,-1.4514514514514514,0.026478853072091895,,-1.4514514514514514,-0.01624834704293465,,-1.4514514514514514,0.04473660789507408,,-1.4514514514514514,-0.06038325454203561,,-1.4514514514514514,-0.0241843523871841,,-1.4514514514514514,0.0073235555623197435
,-1.4474474474474475,-0.03726890553919921,,-1.4474474474474475,0.06803217969989471,,-1.4474474474474475,0.026405807960168885,,-1.4474474474474475,-0.016203524016609315,,-1.4474474474474475,0.04461319656294974,,-1.4474474474474475,-0.06021668004674724,,-1.4474474474474475,-0.024117636932322904,,-1.4474474474474475,0.00730335265042369
,-1.4434434434434436,-0.03716581036481692,,-1.4434434434434436,0.06784398556517854,,-1.4434434434434436,0.026332762848245872,,-1.4434434434434436,-0.016158700990283978,,-1.4434434434434436,0.0444897852308254,,-1.4434434434434436,-0.060050105551458864,,-1.4434434434434436,-0.02405092147746171,,-1.4434434434434436,0.007283149738527636
,-1.4394394394394394,-0.03706271519043462,,-1.4394394394394394,0.06765579143046237,,-1.4394394394394394,0.02625971773632286,,-1.4394394394394394,-0.01611387796395864,,-1.4394394394394394,0.04436637389870105,,-1.4394394394394394,-0.05988353105617049,,-1.4394394394394394,-0.02398420602260051,,-1.4394394394394394,0.00726294682663158
,-1.4354354354354353,-0.036959620016052325,,-1.4354354354354353,0.0674675972957462,,-1.4354354354354353,0.026186672624399845,,-1.4354354354354353,-0.0160690549376333,,-1.4354354354354353,0.044242962566576706,,-1.4354354354354353,-0.059716956560882106,,-1.4354354354354353,-0.02391749056773931,,-1.4354354354354353,0.0072427439147355254
,-1.4314314314314314,-0.036856524841670034,,-1.4314314314314314,0.06727940316103002,,-1.4314314314314314,0.026113627512476836,,-1.4314314314314314,-0.016024231911307966,,-1.4314314314314314,0.04411955123445237,,-1.4314314314314314,-0.05955038206559374,,-1.4314314314314314,-0.023850775112878114,,-1.4314314314314314,0.007222541002839472
,-1.4274274274274275,-0.03675342966728774,,-1.4274274274274275,0.06709120902631387,,-1.4274274274274275,0.026040582400553822,,-1.4274274274274275,-0.01597940888498263,,-1.4274274274274275,0.04399613990232803,,-1.4274274274274275,-0.05938380757030537,,-1.4274274274274275,-0.02378405965801692,,-1.4274274274274275,0.007202338090943418
,-1.4234234234234235,-0.03665033449290545,,-1.4234234234234235,0.06690301489159771,,-1.4234234234234235,0.025967537288630813,,-1.4234234234234235,-0.015934585858657292,,-1.4234234234234235,0.04387272857020369,,-1.4234234234234235,-0.059217233075016994,,-1.4234234234234235,-0.02371734420315572,,-1.4234234234234235,0.007182135179047363
,-1.4194194194194194,-0.036547239318523154,,-1.4194194194194194,0.06671482075688152,,-1.4194194194194194,0.0258944921767078,,-1.4194194194194194,-0.015889762832331955,,-1.4194194194194194,0.043749317238079344,,-1.4194194194194194,-0.05905065857972862,,-1.4194194194194194,-0.02365062874829452,,-1.4194194194194194,0.007161932267151308
,-1.4154154154154153,-0.03644414414414086,,-1.4154154154154153,0.06652662662216535,,-1.4154154154154153,0.025821447064784783,,-1.4154154154154153,-0.015844939806006618,,-1.4154154154154153,0.043625905905955,,-1.4154154154154153,-0.058884084084440236,,-1.4154154154154153,-0.02358391329343332,,-1.4154154154154153,0.007141729355255253
,-1.4114114114114114,-0.036341048969758566,,-1.4114114114114114,0.0663384324874492,,-1.4114114114114114,0.025748401952861773,,-1.4114114114114114,-0.01580011677968128,,-1.4114114114114114,0.04350249457383066,,-1.4114114114114114,-0.05871750958915187,,-1.4114114114114114,-0.023517197838572125,,-1.4114114114114114,0.007121526443359199
,-1.4074074074074074,-0.036237953795376275,,-1.4074074074074074,0.06615023835273302,,-1.4074074074074074,0.025675356840938763,,-1.4074074074074074,-0.015755293753355944,,-1.4074074074074074,0.04337908324170632,,-1.4074074074074074,-0.0585509350938635,,-1.4074074074074074,-0.02345048238371093,,-1.4074074074074074,0.007101323531463145
,-1.4034034034034035,-0.03613485862099398,,-1.4034034034034035,0.06596204421801687,,-1.4034034034034035,0.025602311729015753,,-1.4034034034034035,-0.01571047072703061,,-1.4034034034034035,0.04325567190958198,,-1.4034034034034035,-0.05838436059857512,,-1.4034034034034035,-0.023383766928849734,,-1.4034034034034035,0.007081120619567091
,-1.3993993993993994,-0.036031763446611687,,-1.3993993993993994,0.0657738500833007,,-1.3993993993993994,0.02552926661709274,,-1.3993993993993994,-0.01566564770070527,,-1.3993993993993994,0.04313226057745763,,-1.3993993993993994,-0.05821778610328675,,-1.3993993993993994,-0.023317051473988534,,-1.3993993993993994,0.007060917707671036
,-1.3953953953953953,-0.03592866827222939,,-1.3953953953953953,0.06558565594858451,,-1.3953953953953953,0.025456221505169723,,-1.3953953953953953,-0.015620824674379932,,-1.3953953953953953,0.04300884924533328,,-1.3953953953953953,-0.058051211607998365,,-1.3953953953953953,-0.023250336019127335,,-1.3953953953953953,0.007040714795774981
,-1.3913913913913913,-0.0358255730978471,,-1.3913913913913913,0.06539746181386835,,-1.3913913913913913,0.025383176393246713,,-1.3913913913913913,-0.015576001648054595,,-1.3913913913913913,0.042885437913208944,,-1.3913913913913913,-0.05788463711271,,-1.3913913913913913,-0.02318362056426614,,-1.3913913913913913,0.007020511883878927
,-1.3873873873873874,-0.0357224779234648,,-1.3873873873873874,0.0652092676791522,,-1.3873873873873874,0.025310131281323704,,-1.3873873873873874,-0.01553117862172926,,-1.3873873873873874,0.042762026581084606,,-1.3873873873873874,-0.05771806261742163,,-1.3873873873873874,-0.023116905109404944,,-1.3873873873873874,0.007000308971982873
,-1.3833833833833835,-0.03561938274908251,,-1.3833833833833835,0.06502107354443602,,-1.3833833833833835,0.025237086169400694,,-1.3833833833833835,-0.015486355595403924,,-1.3833833833833835,0.04263861524896027,,-1.3833833833833835,-0.05755148812213325,,-1.3833833833833835,-0.023050189654543744,,-1.3833833833833835,0.006980106060086819
,-1.3793793793793794,-0.03551628757470021,,-1.3793793793793794,0.06483287940971985,,-1.3793793793793794,0.025164041057477677,,-1.3793793793793794,-0.015441532569078585,,-1.3793793793793794,0.04251520391683592,,-1.3793793793793794,-0.05738491362684488,,-1.3793793793793794,-0.022983474199682545,,-1.3793793793793794,0.006959903148190763
,-1.3753753753753752,-0.03541319240031792,,-1.3753753753753752,0.06464468527500368,,-1.3753753753753752,0.025090995945554664,,-1.3753753753753752,-0.015396709542753247,,-1.3753753753753752,0.042391792584711575,,-1.3753753753753752,-0.057218339131556495,,-1.3753753753753752,-0.022916758744821346,,-1.3753753753753752,0.006939700236294709
,-1.3713713713713713,-0.03531009722593562,,-1.3713713713713713,0.06445649114028751,,-1.3713713713713713,0.025017950833631654,,-1.3713713713713713,-0.015351886516427911,,-1.3713713713713713,0.04226838125258724,,-1.3713713713713713,-0.057051764636268126,,-1.3713713713713713,-0.02285004328996015,,-1.3713713713713713,0.006919497324398655
,-1.3673673673673674,-0.03520700205155333,,-1.3673673673673674,0.06426829700557135,,-1.3673673673673674,0.02494490572170864,,-1.3673673673673674,-0.015307063490102574,,-1.3673673673673674,0.0421449699204629,,-1.3673673673673674,-0.05688519014097976,,-1.3673673673673674,-0.022783327835098954,,-1.3673673673673674,0.0068992944125026
,-1.3633633633633635,-0.03510390687717104,,-1.3633633633633635,0.06408010287085518,,-1.3633633633633635,0.02487186060978563,,-1.3633633633633635,-0.015262240463777239,,-1.3633633633633635,0.04202155858833856,,-1.3633633633633635,-0.05671861564569138,,-1.3633633633633635,-0.02271661238023776,,-1.3633633633633635,0.006879091500606546
,-1.3593593593593594,-0.035000811702788744,,-1.3593593593593594,0.06389190873613901,,-1.3593593593593594,0.024798815497862618,,-1.3593593593593594,-0.0152174174374519,,-1.3593593593593594,0.041898147256214206,,-1.3593593593593594,-0.05655204115040301,,-1.3593593593593594,-0.02264989692537656,,-1.3593593593593594,0.006858888588710491
,-1.3553553553553552,-0.034897716528406446,,-1.3553553553553552,0.06370371460142284,,-1.3553553553553552,0.024725770385939604,,-1.3553553553553552,-0.015172594411126563,,-1.3553553553553552,0.04177473592408986,,-1.3553553553553552,-0.056385466655114624,,-1.3553553553553552,-0.02258318147051536,,-1.3553553553553552,0.006838685676814436
,-1.3513513513513513,-0.034794621354024155,,-1.3513513513513513,0.06351552046670668,,-1.3513513513513513,0.02465272527401659,,-1.3513513513513513,-0.015127771384801226,,-1.3513513513513513,0.04165132459196552,,-1.3513513513513513,-0.056218892159826256,,-1.3513513513513513,-0.022516466015654164,,-1.3513513513513513,0.006818482764918382
,-1.3473473473473474,-0.034691526179641864,,-1.3473473473473474,0.06332732633199051,,-1.3473473473473474,0.02457968016209358,,-1.3473473473473474,-0.01508294835847589,,-1.3473473473473474,0.04152791325984118,,-1.3473473473473474,-0.05605231766453789,,-1.3473473473473474,-0.02244975056079297,,-1.3473473473473474,0.006798279853022328
,-1.3433433433433435,-0.03458843100525957,,-1.3433433433433435,0.06313913219727435,,-1.3433433433433435,0.02450663505017057,,-1.3433433433433435,-0.015038125332150555,,-1.3433433433433435,0.041404501927716844,,-1.3433433433433435,-0.05588574316924952,,-1.3433433433433435,-0.02238303510593177,,-1.3433433433433435,0.006778076941126274
,-1.3393393393393394,-0.034485335830877276,,-1.3393393393393394,0.06295093806255816,,-1.3393393393393394,0.024433589938247558,,-1.3393393393393394,-0.014993302305825216,,-1.3393393393393394,0.0412810905955925,,-1.3393393393393394,-0.055719168673961136,,-1.3393393393393394,-0.02231631965107057,,-1.3393393393393394,0.006757874029230219
,-1.3353353353353352,-0.03438224065649498,,-1.3353353353353352,0.062762743927842,,-1.3353353353353352,0.02436054482632454,,-1.3353353353353352,-0.014948479279499877,,-1.3353353353353352,0.04115767926346815,,-1.3353353353353352,-0.055552594178672754,,-1.3353353353353352,-0.02224960419620937,,-1.3353353353353352,0.006737671117334164
,-1.3313313313313313,-0.03427914548211269,,-1.3313313313313313,0.06257454979312584,,-1.3313313313313313,0.02428749971440153,,-1.3313313313313313,-0.014903656253174542,,-1.3313313313313313,0.041034267931343814,,-1.3313313313313313,-0.055386019683384385,,-1.3313313313313313,-0.022182888741348175,,-1.3313313313313313,0.00671746820543811
,-1.3273273273273274,-0.034176050307730396,,-1.3273273273273274,0.06238635565840967,,-1.3273273273273274,0.024214454602478522,,-1.3273273273273274,-0.014858833226849206,,-1.3273273273273274,0.040910856599219475,,-1.3273273273273274,-0.05521944518809602,,-1.3273273273273274,-0.02211617328648698,,-1.3273273273273274,0.006697265293542056
,-1.3233233233233235,-0.034072955133348105,,-1.3233233233233235,0.06219816152369351,,-1.3233233233233235,0.024141409490555512,,-1.3233233233233235,-0.014814010200523869,,-1.3233233233233235,0.040787445267095136,,-1.3233233233233235,-0.05505287069280765,,-1.3233233233233235,-0.022049457831625784,,-1.3233233233233235,0.006677062381646002
,-1.3193193193193193,-0.03396985995896581,,-1.3193193193193193,0.062009967388977336,,-1.3193193193193193,0.024068364378632495,,-1.3193193193193193,-0.01476918717419853,,-1.3193193193193193,0.040664033934970784,,-1.3193193193193193,-0.054886296197519266,,-1.3193193193193193,-0.021982742376764584,,-1.3193193193193193,0.006656859469749947
,-1.3153153153153152,-0.03386676478458351,,-1.3153153153153152,0.06182177325426116,,-1.3153153153153152,0.023995319266709482,,-1.3153153153153152,-0.014724364147873193,,-1.3153153153153152,0.04054062260284644,,-1.3153153153153152,-0.054719721702230883,,-1.3153153153153152,-0.021916026921903385,,-1.3153153153153152,0.006636656557853892
,-1.3113113113113113,-0.03376366961020122,,-1.3113113113113113,0.06163357911954499,,-1.3113113113113113,0.023922274154786472,,-1.3113113113113113,-0.014679541121547856,,-1.3113113113113113,0.0404172112707221,,-1.3113113113113113,-0.054553147206942515,,-1.3113113113113113,-0.02184931146704219,,-1.3113113113113113,0.006616453645957837
,-1.3073073073073074,-0.03366057443581893,,-1.3073073073073074,0.06144538498482883,,-1.3073073073073074,0.023849229042863462,,-1.3073073073073074,-0.01463471809522252,,-1.3073073073073074,0.04029379993859776,,-1.3073073073073074,-0.054386572711654146,,-1.3073073073073074,-0.021782596012180994,,-1.3073073073073074,0.006596250734061783
,-1.3033033033033035,-0.03355747926143664,,-1.3033033033033035,0.06125719085011267,,-1.3033033033033035,0.02377618393094045,,-1.3033033033033035,-0.014589895068897185,,-1.3033033033033035,0.04017038860647342,,-1.3033033033033035,-0.05421999821636578,,-1.3033033033033035,-0.021715880557319794,,-1.3033033033033035,0.006576047822165729
,-1.2992992992992993,-0.03345438408705434,,-1.2992992992992993,0.06106899671539649,,-1.2992992992992993,0.023703138819017436,,-1.2992992992992993,-0.014545072042571846,,-1.2992992992992993,0.040046977274349076,,-1.2992992992992993,-0.054053423721077395,,-1.2992992992992993,-0.021649165102458595,,-1.2992992992992993,0.006555844910269675
,-1.2952952952952952,-0.03335128891267204,,-1.2952952952952952,0.06088080258068032,,-1.2952952952952952,0.023630093707094423,,-1.2952952952952952,-0.014500249016246507,,-1.2952952952952952,0.03992356594222473,,-1.2952952952952952,-0.05388684922578901,,-1.2952952952952952,-0.021582449647597396,,-1.2952952952952952,0.006535641998373619
,-1.2912912912912913,-0.03324819373828975,,-1.2912912912912913,0.06069260844596416,,-1.2912912912912913,0.02355704859517141,,-1.2912912912912913,-0.014455425989921172,,-1.2912912912912913,0.03980015461010039,,-1.2912912912912913,-0.053720274730500644,,-1.2912912912912913,-0.0215157341927362,,-1.2912912912912913,0.006515439086477565
,-1.2872872872872874,-0.03314509856390746,,-1.2872872872872874,0.06050441431124799,,-1.2872872872872874,0.0234840034832484,,-1.2872872872872874,-0.014410602963595837,,-1.2872872872872874,0.03967674327797605,,-1.2872872872872874,-0.053553700235212276,,-1.2872872872872874,-0.021449018737875004,,-1.2872872872872874,0.006495236174581511
,-1.2832832832832834,-0.03304200338952517,,-1.2832832832832834,0.06031622017653183,,-1.2832832832832834,0.02341095837132539,,-1.2832832832832834,-0.0143657799372705,,-1.2832832832832834,0.039553331945851714,,-1.2832832832832834,-0.05338712573992391,,-1.2832832832832834,-0.02138230328301381,,-1.2832832832832834,0.006475033262685457
,-1.2792792792792793,-0.03293890821514287,,-1.2792792792792793,0.060128026041815656,,-1.2792792792792793,0.023337913259402376,,-1.2792792792792793,-0.014320956910945162,,-1.2792792792792793,0.03942992061372737,,-1.2792792792792793,-0.053220551244635525,,-1.2792792792792793,-0.02131558782815261,,-1.2792792792792793,0.006454830350789402
,-1.2752752752752752,-0.032835813040760574,,-1.2752752752752752,0.05993983190709948,,-1.2752752752752752,0.02326486814747936,,-1.2752752752752752,-0.014276133884619823,,-1.2752752752752752,0.039306509281603015,,-1.2752752752752752,-0.05305397674934714,,-1.2752752752752752,-0.02124887237329141,,-1.2752752752752752,0.006434627438893347
,-1.2712712712712713,-0.03273271786637828,,-1.2712712712712713,0.05975163777238331,,-1.2712712712712713,0.02319182303555635,,-1.2712712712712713,-0.014231310858294486,,-1.2712712712712713,0.039183097949478676,,-1.2712712712712713,-0.052887402254058774,,-1.2712712712712713,-0.021182156918430214,,-1.2712712712712713,0.006414424526997293
,-1.2672672672672673,-0.03262962269199599,,-1.2672672672672673,0.059563443637667156,,-1.2672672672672673,0.02311877792363334,,-1.2672672672672673,-0.014186487831969151,,-1.2672672672672673,0.03905968661735434,,-1.2672672672672673,-0.052720827758770406,,-1.2672672672672673,-0.02111544146356902,,-1.2672672672672673,0.006394221615101239
,-1.2632632632632632,-0.032526527517613694,,-1.2632632632632632,0.05937524950295098,,-1.2632632632632632,0.023045732811710327,,-1.2632632632632632,-0.014141664805643812,,-1.2632632632632632,0.03893627528522999,,-1.2632632632632632,-0.05255425326348202,,-1.2632632632632632,-0.021048726008707816,,-1.2632632632632632,0.006374018703205184
,-1.2592592592592593,-0.032423432343231404,,-1.2592592592592593,0.05918705536823481,,-1.2592592592592593,0.022972687699787313,,-1.2592592592592593,-0.014096841779318477,,-1.2592592592592593,0.03881286395310565,,-1.2592592592592593,-0.052387678768193655,,-1.2592592592592593,-0.02098201055384662,,-1.2592592592592593,0.00635381579130913
,-1.2552552552552552,-0.032320337168849106,,-1.2552552552552552,0.05899886123351864,,-1.2552552552552552,0.0228996425878643,,-1.2552552552552552,-0.014052018752993138,,-1.2552552552552552,0.03868945262098131,,-1.2552552552552552,-0.05222110427290528,,-1.2552552552552552,-0.02091529509898542,,-1.2552552552552552,0.006333612879413074
,-1.2512512512512513,-0.032217241994466815,,-1.2512512512512513,0.05881066709880248,,-1.2512512512512513,0.02282659747594129,,-1.2512512512512513,-0.014007195726667802,,-1.2512512512512513,0.03856604128885697,,-1.2512512512512513,-0.052054529777616904,,-1.2512512512512513,-0.020848579644124225,,-1.2512512512512513,0.00631340996751702
,-1.2472472472472473,-0.032114146820084524,,-1.2472472472472473,0.05862247296408631,,-1.2472472472472473,0.02275355236401828,,-1.2472472472472473,-0.013962372700342467,,-1.2472472472472473,0.03844262995673263,,-1.2472472472472473,-0.051887955282328535,,-1.2472472472472473,-0.02078186418926303,,-1.2472472472472473,0.0062932070556209665
,-1.2432432432432432,-0.032011051645702226,,-1.2432432432432432,0.05843427882937014,,-1.2432432432432432,0.022680507252095264,,-1.2432432432432432,-0.013917549674017128,,-1.2432432432432432,0.038319218624608284,,-1.2432432432432432,-0.05172138078704015,,-1.2432432432432432,-0.02071514873440183,,-1.2432432432432432,0.006273004143724912
,-1.2392392392392393,-0.031907956471319936,,-1.2392392392392393,0.05824608469465398,,-1.2392392392392393,0.022607462140172254,,-1.2392392392392393,-0.013872726647691793,,-1.2392392392392393,0.038195807292483945,,-1.2392392392392393,-0.051554806291751784,,-1.2392392392392393,-0.020648433279540634,,-1.2392392392392393,0.006252801231828858
,-1.2352352352352352,-0.03180486129693764,,-1.2352352352352352,0.0580578905599378,,-1.2352352352352352,0.02253441702824924,,-1.2352352352352352,-0.013827903621366454,,-1.2352352352352352,0.03807239596035959,,-1.2352352352352352,-0.05138823179646341,,-1.2352352352352352,-0.020581717824679435,,-1.2352352352352352,0.006232598319932802
,-1.2312312312312312,-0.03170176612255535,,-1.2312312312312312,0.05786969642522164,,-1.2312312312312312,0.022461371916326228,,-1.2312312312312312,-0.013783080595041117,,-1.2312312312312312,0.037948984628235254,,-1.2312312312312312,-0.05122165730117503,,-1.2312312312312312,-0.02051500236981824,,-1.2312312312312312,0.006212395408036748
,-1.2272272272272273,-0.03159867094817305,,-1.2272272272272273,0.057681502290505476,,-1.2272272272272273,0.022388326804403218,,-1.2272272272272273,-0.013738257568715781,,-1.2272272272272273,0.037825573296110915,,-1.2272272272272273,-0.051055082805886665,,-1.2272272272272273,-0.020448286914957044,,-1.2272272272272273,0.0061921924961406945
,-1.2232232232232232,-0.03149557577379076,,-1.2232232232232232,0.0574933081557893,,-1.2232232232232232,0.022315281692480204,,-1.2232232232232232,-0.013693434542390442,,-1.2232232232232232,0.03770216196398657,,-1.2232232232232232,-0.05088850831059828,,-1.2232232232232232,-0.02038157146009584,,-1.2232232232232232,0.006171989584244639
,-1.2192192192192193,-0.03139248059940846,,-1.2192192192192193,0.057305114021073134,,-1.2192192192192193,0.022242236580557195,,-1.2192192192192193,-0.013648611516065107,,-1.2192192192192193,0.03757875063186223,,-1.2192192192192193,-0.050721933815309914,,-1.2192192192192193,-0.020314856005234645,,-1.2192192192192193,0.006151786672348585
,-1.2152152152152151,-0.03128938542502617,,-1.2152152152152151,0.05711691988635696,,-1.2152152152152151,0.022169191468634178,,-1.2152152152152151,-0.013603788489739768,,-1.2152152152152151,0.037455339299737885,,-1.2152152152152151,-0.05055535932002154,,-1.2152152152152151,-0.020248140550373446,,-1.2152152152152151,0.00613158376045253
,-1.2112112112112112,-0.031186290250643876,,-1.2112112112112112,0.0569287257516408,,-1.2112112112112112,0.022096146356711168,,-1.2112112112112112,-0.013558965463414433,,-1.2112112112112112,0.037331927967613546,,-1.2112112112112112,-0.05038878482473316,,-1.2112112112112112,-0.02018142509551225,,-1.2112112112112112,0.006111380848556476
,-1.2072072072072073,-0.031083195076261585,,-1.2072072072072073,0.05674053161692463,,-1.2072072072072073,0.02202310124478816,,-1.2072072072072073,-0.013514142437089097,,-1.2072072072072073,0.03720851663548921,,-1.2072072072072073,-0.050222210329444794,,-1.2072072072072073,-0.020114709640651054,,-1.2072072072072073,0.006091177936660422
,-1.2032032032032032,-0.030980099901879287,,-1.2032032032032032,0.05655233748220846,,-1.2032032032032032,0.021950056132865145,,-1.2032032032032032,-0.013469319410763759,,-1.2032032032032032,0.03708510530336486,,-1.2032032032032032,-0.05005563583415641,,-1.2032032032032032,-0.020047994185789855,,-1.2032032032032032,0.006070975024764367
,-1.1991991991991993,-0.030877004727496996,,-1.1991991991991993,0.0563641433474923,,-1.1991991991991993,0.021877011020942132,,-1.1991991991991993,-0.013424496384438423,,-1.1991991991991993,0.03696169397124052,,-1.1991991991991993,-0.04988906133886804,,-1.1991991991991993,-0.01998127873092866,,-1.1991991991991993,0.006050772112868313
,-1.1951951951951951,-0.0307739095531147,,-1.1951951951951951,0.056175949212776126,,-1.1951951951951951,0.02180396590901912,,-1.1951951951951951,-0.013379673358113084,,-1.1951951951951951,0.03683828263911617,,-1.1951951951951951,-0.04972248684357967,,-1.1951951951951951,-0.01991456327606746,,-1.1951951951951951,0.0060305692009722574
,-1.1911911911911912,-0.030670814378732408,,-1.1911911911911912,0.05598775507805996,,-1.1911911911911912,0.02173092079709611,,-1.1911911911911912,-0.013334850331787749,,-1.1911911911911912,0.03671487130699183,,-1.1911911911911912,-0.04955591234829129,,-1.1911911911911912,-0.019847847821206265,,-1.1911911911911912,0.006010366289076204
,-1.1871871871871873,-0.030567719204350113,,-1.1871871871871873,0.0557995609433438,,-1.1871871871871873,0.0216578756851731,,-1.1871871871871873,-0.013290027305462412,,-1.1871871871871873,0.03659145997486749,,-1.1871871871871873,-0.049389337853002924,,-1.1871871871871873,-0.01978113236634507,,-1.1871871871871873,0.00599016337718015
,-1.1831831831831832,-0.03046462402996782,,-1.1831831831831832,0.05561136680862762,,-1.1831831831831832,0.021584830573250082,,-1.1831831831831832,-0.013245204279137073,,-1.1831831831831832,0.036468048642743146,,-1.1831831831831832,-0.04922276335771455,,-1.1831831831831832,-0.019714416911483866,,-1.1831831831831832,0.005969960465284095
,-1.179179179179179,-0.03036152885558552,,-1.179179179179179,0.05542317267391145,,-1.179179179179179,0.02151178546132707,,-1.179179179179179,-0.013200381252811736,,-1.179179179179179,0.0363446373106188,,-1.179179179179179,-0.049056188862426166,,-1.179179179179179,-0.019647701456622667,,-1.179179179179179,0.005949757553388039
,-1.1751751751751751,-0.03025843368120323,,-1.1751751751751751,0.05523497853919528,,-1.1751751751751751,0.02143874034940406,,-1.1751751751751751,-0.013155558226486399,,-1.1751751751751751,0.03622122597849446,,-1.1751751751751751,-0.0488896143671378,,-1.1751751751751751,-0.01958098600176147,,-1.1751751751751751,0.0059295546414919855
,-1.1711711711711712,-0.030155338506820936,,-1.1711711711711712,0.05504678440447912,,-1.1711711711711712,0.02136569523748105,,-1.1711711711711712,-0.013110735200161063,,-1.1711711711711712,0.03609781464637012,,-1.1711711711711712,-0.04872303987184942,,-1.1711711711711712,-0.019514270546900275,,-1.1711711711711712,0.005909351729595932
,-1.1671671671671673,-0.030052243332438645,,-1.1671671671671673,0.054858590269762954,,-1.1671671671671673,0.021292650125558036,,-1.1671671671671673,-0.013065912173835728,,-1.1671671671671673,0.035974403314245784,,-1.1671671671671673,-0.04855646537656105,,-1.1671671671671673,-0.01944755509203908,,-1.1671671671671673,0.005889148817699878
,-1.1631631631631631,-0.029949148158056348,,-1.1631631631631631,0.05467039613504678,,-1.1631631631631631,0.021219605013635023,,-1.1631631631631631,-0.013021089147510389,,-1.1631631631631631,0.03585099198212144,,-1.1631631631631631,-0.04838989088127268,,-1.1631631631631631,-0.01938083963717788,,-1.1631631631631631,0.005868945905803822
,-1.159159159159159,-0.029846052983674053,,-1.159159159159159,0.05448220200033061,,-1.159159159159159,0.02114655990171201,,-1.159159159159159,-0.01297626612118505,,-1.159159159159159,0.03572758064999709,,-1.159159159159159,-0.048223316385984295,,-1.159159159159159,-0.01931412418231668,,-1.159159159159159,0.005848742993907767
,-1.155155155155155,-0.02974295780929176,,-1.155155155155155,0.054294007865614446,,-1.155155155155155,0.021073514789788996,,-1.155155155155155,-0.012931443094859715,,-1.155155155155155,0.035604169317872754,,-1.155155155155155,-0.04805674189069593,,-1.155155155155155,-0.019247408727455485,,-1.155155155155155,0.0058285400820117135
,-1.1511511511511512,-0.029639862634909468,,-1.1511511511511512,0.05410581373089828,,-1.1511511511511512,0.021000469677865986,,-1.1511511511511512,-0.01288662006853438,,-1.1511511511511512,0.03548075798574841,,-1.1511511511511512,-0.04789016739540755,,-1.1511511511511512,-0.01918069327259429,,-1.1511511511511512,0.005808337170115659
,-1.1471471471471473,-0.029536767460527177,,-1.1471471471471473,0.05391761959618212,,-1.1471471471471473,0.020927424565942977,,-1.1471471471471473,-0.012841797042209042,,-1.1471471471471473,0.03535734665362407,,-1.1471471471471473,-0.04772359290011918,,-1.1471471471471473,-0.019113977817733094,,-1.1471471471471473,0.005788134258219605
,-1.1431431431431431,-0.02943367228614488,,-1.1431431431431431,0.05372942546146594,,-1.1431431431431431,0.020854379454019963,,-1.1431431431431431,-0.012796974015883705,,-1.1431431431431431,0.035233935321499724,,-1.1431431431431431,-0.04755701840483081,,-1.1431431431431431,-0.01904726236287189,,-1.1431431431431431,0.00576793134632355
,-1.139139139139139,-0.029330577111762582,,-1.139139139139139,0.05354123132674977,,-1.139139139139139,0.020781334342096947,,-1.139139139139139,-0.012752150989558366,,-1.139139139139139,0.03511052398937538,,-1.139139139139139,-0.047390443909542425,,-1.139139139139139,-0.018980546908010692,,-1.139139139139139,0.0057477284344274945
,-1.135135135135135,-0.02922748193738029,,-1.135135135135135,0.0533530371920336,,-1.135135135135135,0.020708289230173937,,-1.135135135135135,-0.012707327963233029,,-1.135135135135135,0.03498711265725104,,-1.135135135135135,-0.047223869414254056,,-1.135135135135135,-0.018913831453149496,,-1.135135135135135,0.005727525522531441
,-1.1311311311311312,-0.029124386762998,,-1.1311311311311312,0.05316484305731744,,-1.1311311311311312,0.020635244118250927,,-1.1311311311311312,-0.012662504936907694,,-1.1311311311311312,0.0348637013251267,,-1.1311311311311312,-0.04705729491896568,,-1.1311311311311312,-0.0188471159982883,,-1.1311311311311312,0.005707322610635387
,-1.1271271271271273,-0.02902129158861571,,-1.1271271271271273,0.052976648922601274,,-1.1271271271271273,0.020562199006327917,,-1.1271271271271273,-0.012617681910582358,,-1.1271271271271273,0.03474028999300236,,-1.1271271271271273,-0.04689072042367731,,-1.1271271271271273,-0.018780400543427105,,-1.1271271271271273,0.005687119698739333
,-1.1231231231231231,-0.02891819641423341,,-1.1231231231231231,0.0527884547878851,,-1.1231231231231231,0.0204891538944049,,-1.1231231231231231,-0.01257285888425702,,-1.1231231231231231,0.034616878660878016,,-1.1231231231231231,-0.04672414592838894,,-1.1231231231231231,-0.018713685088565905,,-1.1231231231231231,0.005666916786843277
,-1.119119119119119,-0.028815101239851114,,-1.119119119119119,0.05260026065316893,,-1.119119119119119,0.020416108782481887,,-1.119119119119119,-0.01252803585793168,,-1.119119119119119,0.03449346732875367,,-1.119119119119119,-0.046557571433100554,,-1.119119119119119,-0.018646969633704706,,-1.119119119119119,0.0056467138749472226
,-1.115115115115115,-0.028712006065468823,,-1.115115115115115,0.05241206651845277,,-1.115115115115115,0.020343063670558877,,-1.115115115115115,-0.012483212831606345,,-1.115115115115115,0.03437005599662933,,-1.115115115115115,-0.046390996937812186,,-1.115115115115115,-0.01858025417884351,,-1.115115115115115,0.005626510963051169
,-1.1111111111111112,-0.028608910891086532,,-1.1111111111111112,0.0522238723837366,,-1.1111111111111112,0.020270018558635867,,-1.1111111111111112,-0.01243838980528101,,-1.1111111111111112,0.034246644664504985,,-1.1111111111111112,-0.04622442244252382,,-1.1111111111111112,-0.018513538723982315,,-1.1111111111111112,0.005606308051155115
,-1.1071071071071072,-0.02850581571670424,,-1.1071071071071072,0.05203567824902044,,-1.1071071071071072,0.020196973446712854,,-1.1071071071071072,-0.012393566778955672,,-1.1071071071071072,0.03412323333238065,,-1.1071071071071072,-0.04605784794723544,,-1.1071071071071072,-0.018446823269121115,,-1.1071071071071072,0.005586105139259061
,-1.103103103103103,-0.028402720542321944,,-1.103103103103103,0.05184748411430427,,-1.103103103103103,0.02012392833478984,,-1.103103103103103,-0.012348743752630335,,-1.103103103103103,0.0339998220002563,,-1.103103103103103,-0.045891273451947066,,-1.103103103103103,-0.018380107814259916,,-1.103103103103103,0.005565902227363005
,-1.099099099099099,-0.028299625367939646,,-1.099099099099099,0.05165928997958809,,-1.099099099099099,0.020050883222866828,,-1.099099099099099,-0.012303920726304996,,-1.099099099099099,0.033876410668131955,,-1.099099099099099,-0.045724698956658684,,-1.099099099099099,-0.018313392359398717,,-1.099099099099099,0.005545699315466951
,-1.095095095095095,-0.028196530193557355,,-1.095095095095095,0.051471095844871924,,-1.095095095095095,0.019977838110943814,,-1.095095095095095,-0.01225909769997966,,-1.095095095095095,0.033752999336007616,,-1.095095095095095,-0.045558124461370315,,-1.095095095095095,-0.01824667690453752,,-1.095095095095095,0.005525496403570897
,-1.0910910910910911,-0.02809343501917506,,-1.0910910910910911,0.05128290171015576,,-1.0910910910910911,0.019904792999020805,,-1.0910910910910911,-0.012214274673654324,,-1.0910910910910911,0.03362958800388328,,-1.0910910910910911,-0.04539154996608195,,-1.0910910910910911,-0.018179961449676325,,-1.0910910910910911,0.005505293491674842
,-1.0870870870870872,-0.02799033984479277,,-1.0870870870870872,0.0510947075754396,,-1.0870870870870872,0.019831747887097795,,-1.0870870870870872,-0.012169451647328989,,-1.0870870870870872,0.03350617667175894,,-1.0870870870870872,-0.04522497547079357,,-1.0870870870870872,-0.01811324599481513,,-1.0870870870870872,0.005485090579778788
,-1.083083083083083,-0.027887244670410472,,-1.083083083083083,0.050906513440723423,,-1.083083083083083,0.01975870277517478,,-1.083083083083083,-0.01212462862100365,,-1.083083083083083,0.03338276533963459,,-1.083083083083083,-0.045058400975505196,,-1.083083083083083,-0.01804653053995393,,-1.083083083083083,0.005464887667882733
,-1.079079079079079,-0.027784149496028178,,-1.079079079079079,0.05071831930600725,,-1.079079079079079,0.019685657663251765,,-1.079079079079079,-0.01207980559467831,,-1.079079079079079,0.03325935400751025,,-1.079079079079079,-0.044891826480216813,,-1.079079079079079,-0.01797981508509273,,-1.079079079079079,0.005444684755986678
,-1.075075075075075,-0.027681054321645884,,-1.075075075075075,0.05053012517129109,,-1.075075075075075,0.019612612551328755,,-1.075075075075075,-0.012034982568352975,,-1.075075075075075,0.03313594267538591,,-1.075075075075075,-0.044725251984928445,,-1.075075075075075,-0.017913099630231535,,-1.075075075075075,0.005424481844090624
,-1.0710710710710711,-0.027577959147263593,,-1.0710710710710711,0.05034193103657492,,-1.0710710710710711,0.019539567439405745,,-1.0710710710710711,-0.01199015954202764,,-1.0710710710710711,0.03301253134326156,,-1.0710710710710711,-0.044558677489640076,,-1.0710710710710711,-0.01784638417537034,,-1.0710710710710711,0.00540427893219457
,-1.0670670670670672,-0.027474863972881302,,-1.0670670670670672,0.05015373690185876,,-1.0670670670670672,0.019466522327482735,,-1.0670670670670672,-0.011945336515702303,,-1.0670670670670672,0.032889120011137224,,-1.0670670670670672,-0.0443921029943517,,-1.0670670670670672,-0.01777966872050914,,-1.0670670670670672,0.005384076020298516
,-1.063063063063063,-0.027371768798499004,,-1.063063063063063,0.04996554276714259,,-1.063063063063063,0.01939347721555972,,-1.063063063063063,-0.011900513489376966,,-1.063063063063063,0.03276570867901288,,-1.063063063063063,-0.044225528499063325,,-1.063063063063063,-0.01771295326564794,,-1.063063063063063,0.0053638731084024605
,-1.059059059059059,-0.027268673624116706,,-1.059059059059059,0.04977734863242641,,-1.059059059059059,0.019320432103636705,,-1.059059059059059,-0.011855690463051627,,-1.059059059059059,0.03264229734688853,,-1.059059059059059,-0.04405895400377494,,-1.059059059059059,-0.017646237810786742,,-1.059059059059059,0.005343670196506406
,-1.055055055055055,-0.027165578449734416,,-1.055055055055055,0.049589154497710244,,-1.055055055055055,0.019247386991713696,,-1.055055055055055,-0.011810867436726291,,-1.055055055055055,0.032518886014764194,,-1.055055055055055,-0.043892379508486574,,-1.055055055055055,-0.017579522355925546,,-1.055055055055055,0.005323467284610352
,-1.0510510510510511,-0.027062483275352125,,-1.0510510510510511,0.04940096036299409,,-1.0510510510510511,0.019174341879790686,,-1.0510510510510511,-0.011766044410400954,,-1.0510510510510511,0.032395474682639855,,-1.0510510510510511,-0.043725805013198206,,-1.0510510510510511,-0.01751280690106435,,-1.0510510510510511,0.005303264372714298
,-1.0470470470470472,-0.026959388100969834,,-1.0470470470470472,0.04921276622827792,,-1.0470470470470472,0.019101296767867672,,-1.0470470470470472,-0.011721221384075619,,-1.0470470470470472,0.032272063350515516,,-1.0470470470470472,-0.04355923051790983,,-1.0470470470470472,-0.017446091446203155,,-1.0470470470470472,0.005283061460818243
,-1.043043043043043,-0.026856292926587536,,-1.043043043043043,0.049024572093561744,,-1.043043043043043,0.01902825165594466,,-1.043043043043043,-0.01167639835775028,,-1.043043043043043,0.03214865201839117,,-1.043043043043043,-0.043392656022621455,,-1.043043043043043,-0.017379375991341955,,-1.043043043043043,0.0052628585489221886
,-1.039039039039039,-0.02675319775220524,,-1.039039039039039,0.04883637795884557,,-1.039039039039039,0.018955206544021646,,-1.039039039039039,-0.011631575331424941,,-1.039039039039039,0.032025240686266825,,-1.039039039039039,-0.04322608152733307,,-1.039039039039039,-0.017312660536480756,,-1.039039039039039,0.005242655637026134
,-1.035035035035035,-0.026650102577822948,,-1.035035035035035,0.04864818382412941,,-1.035035035035035,0.018882161432098636,,-1.035035035035035,-0.011586752305099606,,-1.035035035035035,0.031901829354142486,,-1.035035035035035,-0.043059507032044704,,-1.035035035035035,-0.01724594508161956,,-1.035035035035035,0.005222452725130079
,-1.031031031031031,-0.026547007403440657,,-1.031031031031031,0.048459989689413244,,-1.031031031031031,0.018809116320175623,,-1.031031031031031,-0.01154192927877427,,-1.031031031031031,0.03177841802201814,,-1.031031031031031,-0.042892932536756335,,-1.031031031031031,-0.017179229626758365,,-1.031031031031031,0.005202249813234025
,-1.0270270270270272,-0.026443912229058366,,-1.0270270270270272,0.04827179555469708,,-1.0270270270270272,0.018736071208252613,,-1.0270270270270272,-0.011497106252448933,,-1.0270270270270272,0.0316550066898938,,-1.0270270270270272,-0.04272635804146796,,-1.0270270270270272,-0.017112514171897165,,-1.0270270270270272,0.005182046901337971
,-1.023023023023023,-0.026340817054676068,,-1.023023023023023,0.04808360141998091,,-1.023023023023023,0.0186630260963296,,-1.023023023023023,-0.011452283226123596,,-1.023023023023023,0.031531595357769455,,-1.023023023023023,-0.042559783546179585,,-1.023023023023023,-0.017045798717035966,,-1.023023023023023,0.005161843989441917
,-1.019019019019019,-0.02623772188029377,,-1.019019019019019,0.04789540728526473,,-1.019019019019019,0.018589980984406583,,-1.019019019019019,-0.011407460199798257,,-1.019019019019019,0.03140818402564511,,-1.019019019019019,-0.0423932090508912,,-1.019019019019019,-0.016979083262174767,,-1.019019019019019,0.005141641077545861
,-1.015015015015015,-0.02613462670591148,,-1.015015015015015,0.04770721315054857,,-1.015015015015015,0.018516935872483573,,-1.015015015015015,-0.011362637173472922,,-1.015015015015015,0.03128477269352077,,-1.015015015015015,-0.042226634555602834,,-1.015015015015015,-0.01691236780731357,,-1.015015015015015,0.005121438165649807
,-1.011011011011011,-0.026031531531529185,,-1.011011011011011,0.04751901901583241,,-1.011011011011011,0.018443890760560563,,-1.011011011011011,-0.011317814147147585,,-1.011011011011011,0.031161361361396432,,-1.011011011011011,-0.042060060060314465,,-1.011011011011011,-0.016845652352452375,,-1.011011011011011,0.005101235253753753
,-1.007007007007007,-0.02592843635714689,,-1.007007007007007,0.04733082488111623,,-1.007007007007007,0.01837084564863755,,-1.007007007007007,-0.011272991120822248,,-1.007007007007007,0.031037950029272086,,-1.007007007007007,-0.04189348556502608,,-1.007007007007007,-0.016778936897591176,,-1.007007007007007,0.005081032341857698
,-1.003003003003003,-0.025825341182764597,,-1.003003003003003,0.047142630746400065,,-1.003003003003003,0.018297800536714537,,-1.003003003003003,-0.01122816809449691,,-1.003003003003003,0.030914538697147748,,-1.003003003003003,-0.041726911069737714,,-1.003003003003003,-0.01671222144272998,,-1.003003003003003,0.005060829429961644
,-0.9989989989989989,-0.025722246008382302,,-0.9989989989989989,0.04695443661168389,,-0.9989989989989989,0.018224755424791524,,-0.9989989989989989,-0.011183345068171572,,-0.9989989989989989,0.0307911273650234,,-0.9989989989989989,-0.04156033657444933,,-0.9989989989989989,-0.01664550598786878,,-0.9989989989989989,0.005040626518065589
,-0.994994994994995,-0.025619150834000008,,-0.994994994994995,0.04676624247696773,,-0.994994994994995,0.018151710312868514,,-0.994994994994995,-0.011138522041846236,,-0.994994994994995,0.03066771603289906,,-0.994994994994995,-0.04139376207916096,,-0.994994994994995,-0.016578790533007585,,-0.994994994994995,0.005020423606169535
,-0.9909909909909911,-0.025516055659617717,,-0.9909909909909911,0.046578048342251564,,-0.9909909909909911,0.018078665200945504,,-0.9909909909909911,-0.0110936990155209,,-0.9909909909909911,0.03054430470077472,,-0.9909909909909911,-0.041227187583872595,,-0.9909909909909911,-0.01651207507814639,,-0.9909909909909911,0.00500022069427348
,-0.986986986986987,-0.02541296048523542,,-0.986986986986987,0.04638985420753539,,-0.986986986986987,0.018005620089022487,,-0.986986986986987,-0.011048875989195562,,-0.986986986986987,0.030420893368650375,,-0.986986986986987,-0.04106061308858421,,-0.986986986986987,-0.016445359623285187,,-0.986986986986987,0.004980017782377426
,-0.982982982982983,-0.02530986531085313,,-0.982982982982983,0.04620166007281923,,-0.982982982982983,0.017932574977099477,,-0.982982982982983,-0.011004052962870227,,-0.982982982982983,0.030297482036526036,,-0.982982982982983,-0.040894038593295844,,-0.982982982982983,-0.01637864416842399,,-0.982982982982983,0.004959814870481372
,-0.9789789789789789,-0.02520677013647083,,-0.9789789789789789,0.04601346593810306,,-0.9789789789789789,0.017859529865176464,,-0.9789789789789789,-0.010959229936544888,,-0.9789789789789789,0.030174070704401687,,-0.9789789789789789,-0.04072746409800746,,-0.9789789789789789,-0.016311928713562792,,-0.9789789789789789,0.004939611958585316
,-0.974974974974975,-0.02510367496208854,,-0.974974974974975,0.04582527180338689,,-0.974974974974975,0.017786484753253454,,-0.974974974974975,-0.010914406910219552,,-0.974974974974975,0.030050659372277348,,-0.974974974974975,-0.04056088960271909,,-0.974974974974975,-0.016245213258701596,,-0.974974974974975,0.004919409046689262
,-0.9709709709709711,-0.02500057978770625,,-0.9709709709709711,0.04563707766867073,,-0.9709709709709711,0.01771343964133044,,-0.9709709709709711,-0.010869583883894215,,-0.9709709709709711,0.02992724804015301,,-0.9709709709709711,-0.040394315107430724,,-0.9709709709709711,-0.0161784978038404,,-0.9709709709709711,0.004899206134793208
,-0.9669669669669669,-0.02489748461332395,,-0.9669669669669669,0.04544888353395455,,-0.9669669669669669,0.017640394529407428,,-0.9669669669669669,-0.010824760857568878,,-0.9669669669669669,0.029803836708028664,,-0.9669669669669669,-0.04022774061214234,,-0.9669669669669669,-0.0161117823489792,,-0.9669669669669669,0.004879003222897154
,-0.962962962962963,-0.02479438943894166,,-0.962962962962963,0.04526068939923839,,-0.962962962962963,0.017567349417484418,,-0.962962962962963,-0.01077993783124354,,-0.962962962962963,0.029680425375904325,,-0.962962962962963,-0.04006116611685397,,-0.962962962962963,-0.016045066894118006,,-0.962962962962963,0.0048588003110011
,-0.9589589589589589,-0.024691294264559363,,-0.9589589589589589,0.045072495264522214,,-0.9589589589589589,0.0174943043055614,,-0.9589589589589589,-0.010735114804918204,,-0.9589589589589589,0.02955701404377998,,-0.9589589589589589,-0.03989459162156559,,-0.9589589589589589,-0.015978351439256806,,-0.9589589589589589,0.004838597399105044
,-0.954954954954955,-0.024588199090177072,,-0.954954954954955,0.04488430112980605,,-0.954954954954955,0.01742125919363839,,-0.954954954954955,-0.010690291778592867,,-0.954954954954955,0.029433602711655637,,-0.954954954954955,-0.03972801712627722,,-0.954954954954955,-0.01591163598439561,,-0.954954954954955,0.00481839448720899
,-0.9509509509509511,-0.02448510391579478,,-0.9509509509509511,0.044696106995089885,,-0.9509509509509511,0.01734821408171538,,-0.9509509509509511,-0.010645468752267531,,-0.9509509509509511,0.029310191379531298,,-0.9509509509509511,-0.039561442630988854,,-0.9509509509509511,-0.015844920529534415,,-0.9509509509509511,0.0047981915753129364
,-0.9469469469469469,-0.024382008741412484,,-0.9469469469469469,0.04450791286037371,,-0.9469469469469469,0.01727516896979237,,-0.9469469469469469,-0.010600645725942192,,-0.9469469469469469,0.029186780047406952,,-0.9469469469469469,-0.03939486813570047,,-0.9469469469469469,-0.015778205074673212,,-0.9469469469469469,0.004777988663416881
,-0.942942942942943,-0.024278913567030193,,-0.942942942942943,0.04431971872565755,,-0.942942942942943,0.01720212385786936,,-0.942942942942943,-0.010555822699616857,,-0.942942942942943,0.029063368715282614,,-0.942942942942943,-0.0392282936404121,,-0.942942942942943,-0.015711489619812016,,-0.942942942942943,0.004757785751520827
,-0.9389389389389389,-0.024175818392647895,,-0.9389389389389389,0.04413152459094138,,-0.9389389389389389,0.017129078745946342,,-0.9389389389389389,-0.010510999673291518,,-0.9389389389389389,0.028939957383158268,,-0.9389389389389389,-0.03906171914512372,,-0.9389389389389389,-0.015644774164950817,,-0.9389389389389389,0.004737582839624772
,-0.934934934934935,-0.024072723218265604,,-0.934934934934935,0.04394333045622521,,-0.934934934934935,0.017056033634023332,,-0.934934934934935,-0.010466176646966183,,-0.934934934934935,0.028816546051033926,,-0.934934934934935,-0.03889514464983535,,-0.934934934934935,-0.015578058710089621,,-0.934934934934935,0.004717379927728718
,-0.930930930930931,-0.023969628043883313,,-0.930930930930931,0.04375513632150905,,-0.930930930930931,0.016982988522100322,,-0.930930930930931,-0.010421353620640846,,-0.930930930930931,0.028693134718909587,,-0.930930930930931,-0.03872857015454698,,-0.930930930930931,-0.015511343255228426,,-0.930930930930931,0.004697177015832664
,-0.9269269269269269,-0.023866532869501016,,-0.9269269269269269,0.04356694218679288,,-0.9269269269269269,0.016909943410177306,,-0.9269269269269269,-0.010376530594315508,,-0.9269269269269269,0.02856972338678524,,-0.9269269269269269,-0.0385619956592586,,-0.9269269269269269,-0.015444627800367226,,-0.9269269269269269,0.004676974103936609
,-0.922922922922923,-0.02376343769511872,,-0.922922922922923,0.04337874805207671,,-0.922922922922923,0.016836898298254296,,-0.922922922922923,-0.010331707567990171,,-0.922922922922923,0.028446312054660902,,-0.922922922922923,-0.03839542116397023,,-0.922922922922923,-0.01537791234550603,,-0.922922922922923,0.004656771192040555
,-0.9189189189189189,-0.023660342520736427,,-0.9189189189189189,0.043190553917360534,,-0.9189189189189189,0.016763853186331282,,-0.9189189189189189,-0.010286884541664834,,-0.9189189189189189,0.028322900722536556,,-0.9189189189189189,-0.03822884666868185,,-0.9189189189189189,-0.01531119689064483,,-0.9189189189189189,0.004636568280144499
,-0.914914914914915,-0.023557247346354133,,-0.914914914914915,0.04300235978264437,,-0.914914914914915,0.016690808074408273,,-0.914914914914915,-0.010242061515339497,,-0.914914914914915,0.028199489390412214,,-0.914914914914915,-0.03806227217339348,,-0.914914914914915,-0.015244481435783634,,-0.914914914914915,0.0046163653682484455
,-0.910910910910911,-0.023454152171971842,,-0.910910910910911,0.042814165647928205,,-0.910910910910911,0.01661776296248526,,-0.910910910910911,-0.010197238489014162,,-0.910910910910911,0.028076078058287875,,-0.910910910910911,-0.03789569767810511,,-0.910910910910911,-0.015177765980922438,,-0.910910910910911,0.004596162456352392
,-0.9069069069069069,-0.023351056997589544,,-0.9069069069069069,0.042625971513212034,,-0.9069069069069069,0.016544717850562246,,-0.9069069069069069,-0.010152415462688823,,-0.9069069069069069,0.02795266672616353,,-0.9069069069069069,-0.03772912318281673,,-0.9069069069069069,-0.015111050526061239,,-0.9069069069069069,0.004575959544456337
,-0.902902902902903,-0.023247961823207253,,-0.902902902902903,0.04243777737849587,,-0.902902902902903,0.016471672738639236,,-0.902902902902903,-0.010107592436363487,,-0.902902902902903,0.02782925539403919,,-0.902902902902903,-0.03756254868752836,,-0.902902902902903,-0.015044335071200043,,-0.902902902902903,0.004555756632560282
,-0.8988988988988988,-0.023144866648824956,,-0.8988988988988988,0.0422495832437797,,-0.8988988988988988,0.016398627626716223,,-0.8988988988988988,-0.010062769410038148,,-0.8988988988988988,0.027705844061914845,,-0.8988988988988988,-0.03739597419223998,,-0.8988988988988988,-0.014977619616338842,,-0.8988988988988988,0.004535553720664227
,-0.8948948948948949,-0.023041771474442665,,-0.8948948948948949,0.042061389109063534,,-0.8948948948948949,0.01632558251479321,,-0.8948948948948949,-0.010017946383712813,,-0.8948948948948949,0.027582432729790503,,-0.8948948948948949,-0.03722939969695161,,-0.8948948948948949,-0.014910904161477646,,-0.8948948948948949,0.0045153508087681735
,-0.8908908908908908,-0.022938676300060367,,-0.8908908908908908,0.04187319497434736,,-0.8908908908908908,0.016252537402870196,,-0.8908908908908908,-0.009973123357387474,,-0.8908908908908908,0.027459021397666157,,-0.8908908908908908,-0.037062825201663235,,-0.8908908908908908,-0.014844188706616447,,-0.8908908908908908,0.004495147896872118
,-0.8868868868868869,-0.022835581125678076,,-0.8868868868868869,0.0416850008396312,,-0.8868868868868869,0.016179492290947187,,-0.8868868868868869,-0.009928300331062139,,-0.8868868868868869,0.02733561006554182,,-0.8868868868868869,-0.03689625070637486,,-0.8868868868868869,-0.014777473251755251,,-0.8868868868868869,0.004474944984976064
,-0.882882882882883,-0.022732485951295785,,-0.882882882882883,0.04149680670491503,,-0.882882882882883,0.016106447179024177,,-0.882882882882883,-0.009883477304736802,,-0.882882882882883,0.02721219873341748,,-0.882882882882883,-0.03672967621108649,,-0.882882882882883,-0.014710757796894056,,-0.882882882882883,0.00445474207308001
,-0.8788788788788788,-0.022629390776913488,,-0.8788788788788788,0.041308612570198855,,-0.8788788788788788,0.01603340206710116,,-0.8788788788788788,-0.009838654278411465,,-0.8788788788788788,0.027088787401293134,,-0.8788788788788788,-0.036563101715798116,,-0.8788788788788788,-0.014644042342032855,,-0.8788788788788788,0.0044345391611839554
,-0.8748748748748749,-0.022526295602531197,,-0.8748748748748749,0.0411204184354827,,-0.8748748748748749,0.01596035695517815,,-0.8748748748748749,-0.009793831252086127,,-0.8748748748748749,0.02696537606916879,,-0.8748748748748749,-0.03639652722050974,,-0.8748748748748749,-0.014577326887171659,,-0.8748748748748749,0.004414336249287901
,-0.8708708708708708,-0.0224232004281489,,-0.8708708708708708,0.04093222430076652,,-0.8708708708708708,0.015887311843255137,,-0.8708708708708708,-0.00974900822576079,,-0.8708708708708708,0.026841964737044446,,-0.8708708708708708,-0.036229952725221365,,-0.8708708708708708,-0.01451061143231046,,-0.8708708708708708,0.004394133337391846
,-0.8668668668668669,-0.022320105253766608,,-0.8668668668668669,0.040744030166050355,,-0.8668668668668669,0.015814266731332124,,-0.8668668668668669,-0.009704185199435453,,-0.8668668668668669,0.026718553404920107,,-0.8668668668668669,-0.03606337822993299,,-0.8668668668668669,-0.014443895977449264,,-0.8668668668668669,0.004373930425495792
,-0.862862862862863,-0.022217010079384317,,-0.862862862862863,0.04055583603133419,,-0.862862862862863,0.015741221619409114,,-0.862862862862863,-0.009659362173110118,,-0.862862862862863,0.026595142072795768,,-0.862862862862863,-0.03589680373464462,,-0.862862862862863,-0.014377180522588068,,-0.862862862862863,0.004353727513599738
,-0.8588588588588588,-0.02211391490500202,,-0.8588588588588588,0.04036764189661802,,-0.8588588588588588,0.0156681765074861,,-0.8588588588588588,-0.009614539146784779,,-0.8588588588588588,0.026471730740671422,,-0.8588588588588588,-0.035730229239356245,,-0.8588588588588588,-0.014310465067726867,,-0.8588588588588588,0.004333524601703683
,-0.8548548548548549,-0.02201081973061973,,-0.8548548548548549,0.040179447761901854,,-0.8548548548548549,0.01559513139556309,,-0.8548548548548549,-0.009569716120459443,,-0.8548548548548549,0.02634831940854708,,-0.8548548548548549,-0.03556365474406787,,-0.8548548548548549,-0.014243749612865671,,-0.8548548548548549,0.004313321689807629
,-0.8508508508508508,-0.02190772455623743,,-0.8508508508508508,0.03999125362718568,,-0.8508508508508508,0.015522086283640076,,-0.8508508508508508,-0.009524893094134105,,-0.8508508508508508,0.026224908076422734,,-0.8508508508508508,-0.035397080248779494,,-0.8508508508508508,-0.014177034158004472,,-0.8508508508508508,0.004293118777911574
,-0.8468468468468469,-0.02180462938185514,,-0.8468468468468469,0.03980305949246952,,-0.8468468468468469,0.015449041171717064,,-0.8468468468468469,-0.00948007006780877,,-0.8468468468468469,0.026101496744298396,,-0.8468468468468469,-0.03523050575349112,,-0.8468468468468469,-0.014110318703143276,,-0.8468468468468469,0.004272915866015519
,-0.8428428428428429,-0.02170153420747285,,-0.8428428428428429,0.039614865357753354,,-0.8428428428428429,0.015375996059794055,,-0.8428428428428429,-0.009435247041483432,,-0.8428428428428429,0.025978085412174057,,-0.8428428428428429,-0.03506393125820275,,-0.8428428428428429,-0.01404360324828208,,-0.8428428428428429,0.004252712954119465
,-0.8388388388388388,-0.02159843903309055,,-0.8388388388388388,0.03942667122303718,,-0.8388388388388388,0.01530295094787104,,-0.8388388388388388,-0.009390424015158095,,-0.8388388388388388,0.02585467408004971,,-0.8388388388388388,-0.034897356762914375,,-0.8388388388388388,-0.01397688779342088,,-0.8388388388388388,0.004232510042223411
,-0.8348348348348349,-0.02149534385870826,,-0.8348348348348349,0.03923847708832102,,-0.8348348348348349,0.01522990583594803,,-0.8348348348348349,-0.009345600988832758,,-0.8348348348348349,0.02573126274792537,,-0.8348348348348349,-0.034730782267626,,-0.8348348348348349,-0.013910172338559684,,-0.8348348348348349,0.004212307130327357
,-0.8308308308308308,-0.021392248684325963,,-0.8308308308308308,0.03905028295360484,,-0.8308308308308308,0.015156860724025015,,-0.8308308308308308,-0.00930077796250742,,-0.8308308308308308,0.025607851415801023,,-0.8308308308308308,-0.034564207772337624,,-0.8308308308308308,-0.013843456883698485,,-0.8308308308308308,0.004192104218431301
,-0.8268268268268268,-0.02128915350994367,,-0.8268268268268268,0.038862088818888675,,-0.8268268268268268,0.015083815612102005,,-0.8268268268268268,-0.009255954936182084,,-0.8268268268268268,0.025484440083676684,,-0.8268268268268268,-0.03439763327704925,,-0.8268268268268268,-0.013776741428837289,,-0.8268268268268268,0.004171901306535247
,-0.8228228228228229,-0.021186058335561378,,-0.8228228228228229,0.03867389468417251,,-0.8228228228228229,0.015010770500178993,,-0.8228228228228229,-0.009211131909856748,,-0.8228228228228229,0.025361028751552345,,-0.8228228228228229,-0.03423105878176088,,-0.8228228228228229,-0.013710025973976093,,-0.8228228228228229,0.004151698394639193
,-0.8188188188188188,-0.02108296316117908,,-0.8188188188188188,0.03848570054945634,,-0.8188188188188188,0.01493772538825598,,-0.8188188188188188,-0.00916630888353141,,-0.8188188188188188,0.025237617419428,,-0.8188188188188188,-0.034064484286472504,,-0.8188188188188188,-0.013643310519114892,,-0.8188188188188188,0.004131495482743138
,-0.8148148148148149,-0.02097986798679679,,-0.8148148148148149,0.038297506414740175,,-0.8148148148148149,0.014864680276332969,,-0.8148148148148149,-0.009121485857206074,,-0.8148148148148149,0.02511420608730366,,-0.8148148148148149,-0.03389790979118413,,-0.8148148148148149,-0.013576595064253696,,-0.8148148148148149,0.004111292570847084
,-0.8108108108108107,-0.02087677281241449,,-0.8108108108108107,0.038109312280024,,-0.8108108108108107,0.014791635164409955,,-0.8108108108108107,-0.009076662830880735,,-0.8108108108108107,0.02499079475517931,,-0.8108108108108107,-0.033731335295895754,,-0.8108108108108107,-0.013509879609392497,,-0.8108108108108107,0.004091089658951029
,-0.8068068068068068,-0.0207736776380322,,-0.8068068068068068,0.03792111814530784,,-0.8068068068068068,0.014718590052486944,,-0.8068068068068068,-0.0090318398045554,,-0.8068068068068068,0.024867383423054973,,-0.8068068068068068,-0.033564760800607385,,-0.8068068068068068,-0.013443164154531301,,-0.8068068068068068,0.004070886747054975
,-0.8028028028028029,-0.02067058246364991,,-0.8028028028028029,0.037732924010591674,,-0.8028028028028029,0.014645544940563934,,-0.8028028028028029,-0.008987016778230062,,-0.8028028028028029,0.024743972090930634,,-0.8028028028028029,-0.03339818630531901,,-0.8028028028028029,-0.013376448699670106,,-0.8028028028028029,0.004050683835158921
,-0.7987987987987988,-0.020567487289267612,,-0.7987987987987988,0.0375447298758755,,-0.7987987987987988,0.014572499828640919,,-0.7987987987987988,-0.008942193751904725,,-0.7987987987987988,0.02462056075880629,,-0.7987987987987988,-0.033231611810030634,,-0.7987987987987988,-0.013309733244808905,,-0.7987987987987988,0.004030480923262866
,-0.7947947947947949,-0.02046439211488532,,-0.7947947947947949,0.03735653574115934,,-0.7947947947947949,0.01449945471671791,,-0.7947947947947949,-0.008897370725579388,,-0.7947947947947949,0.02449714942668195,,-0.7947947947947949,-0.03306503731474226,,-0.7947947947947949,-0.013243017789947709,,-0.7947947947947949,0.004010278011366812
,-0.7907907907907907,-0.020361296940503024,,-0.7907907907907907,0.03716834160644316,,-0.7907907907907907,0.014426409604794894,,-0.7907907907907907,-0.008852547699254051,,-0.7907907907907907,0.0243737380945576,,-0.7907907907907907,-0.03289846281945388,,-0.7907907907907907,-0.01317630233508651,,-0.7907907907907907,0.003990075099470756
,-0.7867867867867868,-0.020258201766120733,,-0.7867867867867868,0.036980147471726996,,-0.7867867867867868,0.014353364492871884,,-0.7867867867867868,-0.008807724672928714,,-0.7867867867867868,0.02425032676243326,,-0.7867867867867868,-0.032731888324165515,,-0.7867867867867868,-0.013109586880225314,,-0.7867867867867868,0.0039698721875747025
,-0.7827827827827827,-0.020155106591738435,,-0.7827827827827827,0.036791953337010824,,-0.7827827827827827,0.01428031938094887,,-0.7827827827827827,-0.008762901646603377,,-0.7827827827827827,0.024126915430308916,,-0.7827827827827827,-0.03256531382887713,,-0.7827827827827827,-0.013042871425364113,,-0.7827827827827827,0.003949669275678648
,-0.7787787787787788,-0.020052011417356144,,-0.7787787787787788,0.03660375920229466,,-0.7787787787787788,0.014207274269025858,,-0.7787787787787788,-0.00871807862027804,,-0.7787787787787788,0.024003504098184577,,-0.7787787787787788,-0.032398739333588764,,-0.7787787787787788,-0.012976155970502917,,-0.7787787787787788,0.003929466363782594
,-0.7747747747747749,-0.019948916242973853,,-0.7747747747747749,0.036415565067578495,,-0.7747747747747749,0.014134229157102848,,-0.7747747747747749,-0.008673255593952704,,-0.7747747747747749,0.023880092766060238,,-0.7747747747747749,-0.03223216483830039,,-0.7747747747747749,-0.012909440515641721,,-0.7747747747747749,0.00390926345188654
,-0.7707707707707707,-0.019845821068591556,,-0.7707707707707707,0.036227370932862324,,-0.7707707707707707,0.014061184045179833,,-0.7707707707707707,-0.008628432567627365,,-0.7707707707707707,0.02375668143393589,,-0.7707707707707707,-0.03206559034301201,,-0.7707707707707707,-0.012842725060780522,,-0.7707707707707707,0.0038890605399904844
,-0.7667667667667668,-0.019742725894209265,,-0.7667667667667668,0.03603917679814616,,-0.7667667667667668,0.013988138933256823,,-0.7667667667667668,-0.00858360954130203,,-0.7667667667667668,0.02363327010181155,,-0.7667667667667668,-0.031899015847723644,,-0.7667667667667668,-0.012776009605919326,,-0.7667667667667668,0.0038688576280944305
,-0.7627627627627627,-0.019639630719826967,,-0.7627627627627627,0.03585098266342999,,-0.7627627627627627,0.013915093821333808,,-0.7627627627627627,-0.008538786514976691,,-0.7627627627627627,0.023509858769687204,,-0.7627627627627627,-0.03173244135243526,,-0.7627627627627627,-0.012709294151058126,,-0.7627627627627627,0.0038486547161983753
,-0.7587587587587588,-0.019536535545444676,,-0.7587587587587588,0.035662788528713824,,-0.7587587587587588,0.013842048709410798,,-0.7587587587587588,-0.008493963488651356,,-0.7587587587587588,0.023386447437562866,,-0.7587587587587588,-0.03156586685714689,,-0.7587587587587588,-0.01264257869619693,,-0.7587587587587588,0.0038284518043023214
,-0.7547547547547548,-0.019433440371062385,,-0.7547547547547548,0.03547459439399766,,-0.7547547547547548,0.013769003597487787,,-0.7547547547547548,-0.008449140462326019,,-0.7547547547547548,0.023263036105438527,,-0.7547547547547548,-0.03139929236185852,,-0.7547547547547548,-0.012575863241335734,,-0.7547547547547548,0.003808248892406267
,-0.7507507507507507,-0.019330345196680088,,-0.7507507507507507,0.03528640025928148,,-0.7507507507507507,0.013695958485564774,,-0.7507507507507507,-0.008404317436000681,,-0.7507507507507507,0.023139624773314178,,-0.7507507507507507,-0.031232717866570142,,-0.7507507507507507,-0.012509147786474535,,-0.7507507507507507,0.003788045980510212
,-0.7467467467467468,-0.019227250022297797,,-0.7467467467467468,0.03509820612456532,,-0.7467467467467468,0.013622913373641762,,-0.7467467467467468,-0.008359494409675344,,-0.7467467467467468,0.02301621344118984,,-0.7467467467467468,-0.03106614337128177,,-0.7467467467467468,-0.012442432331613339,,-0.7467467467467468,0.003767843068614158
,-0.7427427427427427,-0.0191241548479155,,-0.7427427427427427,0.034910011989849145,,-0.7427427427427427,0.013549868261718749,,-0.7427427427427427,-0.008314671383350007,,-0.7427427427427427,0.022892802109065493,,-0.7427427427427427,-0.03089956887599339,,-0.7427427427427427,-0.012375716876752138,,-0.7427427427427427,0.003747640156718103
,-0.7387387387387387,-0.019021059673533205,,-0.7387387387387387,0.03472181785513298,,-0.7387387387387387,0.013476823149795737,,-0.7387387387387387,-0.00826984835702467,,-0.7387387387387387,0.022769390776941154,,-0.7387387387387387,-0.030732994380705023,,-0.7387387387387387,-0.012309001421890942,,-0.7387387387387387,0.003727437244822049
,-0.7347347347347348,-0.018917964499150914,,-0.7347347347347348,0.034533623720416816,,-0.7347347347347348,0.013403778037872727,,-0.7347347347347348,-0.008225025330699335,,-0.7347347347347348,0.022645979444816815,,-0.7347347347347348,-0.03056641988541665,,-0.7347347347347348,-0.012242285967029747,,-0.7347347347347348,0.003707234332925995
,-0.7307307307307307,-0.018814869324768616,,-0.7307307307307307,0.034345429585700644,,-0.7307307307307307,0.013330732925949712,,-0.7307307307307307,-0.008180202304373996,,-0.7307307307307307,0.022522568112692466,,-0.7307307307307307,-0.03039984539012827,,-0.7307307307307307,-0.012175570512168547,,-0.7307307307307307,0.00368703142102994
,-0.7267267267267268,-0.018711774150386325,,-0.7267267267267268,0.03415723545098448,,-0.7267267267267268,0.013257687814026703,,-0.7267267267267268,-0.00813537927804866,,-0.7267267267267268,0.022399156780568127,,-0.7267267267267268,-0.0302332708948399,,-0.7267267267267268,-0.012108855057307352,,-0.7267267267267268,0.0036668285091338857
,-0.7227227227227226,-0.018608678976004028,,-0.7227227227227226,0.03396904131626831,,-0.7227227227227226,0.013184642702103688,,-0.7227227227227226,-0.008090556251723321,,-0.7227227227227226,0.02227574544844378,,-0.7227227227227226,-0.03006669639955152,,-0.7227227227227226,-0.01204213960244615,,-0.7227227227227226,0.003646625597237831
,-0.7187187187187187,-0.018505583801621737,,-0.7187187187187187,0.033780847181552144,,-0.7187187187187187,0.013111597590180678,,-0.7187187187187187,-0.008045733225397986,,-0.7187187187187187,0.022152334116319443,,-0.7187187187187187,-0.029900121904263152,,-0.7187187187187187,-0.011975424147584955,,-0.7187187187187187,0.0036264226853417766
,-0.7147147147147148,-0.018402488627239446,,-0.7147147147147148,0.03359265304683598,,-0.7147147147147148,0.013038552478257666,,-0.7147147147147148,-0.00800091019907265,,-0.7147147147147148,0.022028922784195104,,-0.7147147147147148,-0.02973354740897478,,-0.7147147147147148,-0.011908708692723759,,-0.7147147147147148,0.0036062197734457228
,-0.7107107107107107,-0.018299393452857148,,-0.7107107107107107,0.03340445891211981,,-0.7107107107107107,0.012965507366334651,,-0.7107107107107107,-0.007956087172747312,,-0.7107107107107107,0.021905511452070755,,-0.7107107107107107,-0.0295669729136864,,-0.7107107107107107,-0.01184199323786256,,-0.7107107107107107,0.0035860168615496676
,-0.7067067067067068,-0.018196298278474857,,-0.7067067067067068,0.033216264777403644,,-0.7067067067067068,0.012892462254411641,,-0.7067067067067068,-0.007911264146421975,,-0.7067067067067068,0.021782100119946416,,-0.7067067067067068,-0.02940039841839803,,-0.7067067067067068,-0.011775277783001364,,-0.7067067067067068,0.0035658139496536137
,-0.7027027027027026,-0.01809320310409256,,-0.7027027027027026,0.033028070642687465,,-0.7027027027027026,0.012819417142488626,,-0.7027027027027026,-0.007866441120096638,,-0.7027027027027026,0.02165868878782207,,-0.7027027027027026,-0.02923382392310965,,-0.7027027027027026,-0.011708562328140163,,-0.7027027027027026,0.0035456110377575585
,-0.6986986986986987,-0.01799010792971027,,-0.6986986986986987,0.0328398765079713,,-0.6986986986986987,0.012746372030565617,,-0.6986986986986987,-0.0078216180937713,,-0.6986986986986987,0.02153527745569773,,-0.6986986986986987,-0.029067249427821282,,-0.6986986986986987,-0.011641846873278967,,-0.6986986986986987,0.0035254081258615042
,-0.6946946946946948,-0.017887012755327978,,-0.6946946946946948,0.03265168237325514,,-0.6946946946946948,0.012673326918642607,,-0.6946946946946948,-0.007776795067445965,,-0.6946946946946948,0.021411866123573393,,-0.6946946946946948,-0.02890067493253291,,-0.6946946946946948,-0.011575131418417772,,-0.6946946946946948,0.0035052052139654503
,-0.6906906906906907,-0.01778391758094568,,-0.6906906906906907,0.032463488238538965,,-0.6906906906906907,0.012600281806719592,,-0.6906906906906907,-0.007731972041120627,,-0.6906906906906907,0.021288454791449047,,-0.6906906906906907,-0.02873410043724453,,-0.6906906906906907,-0.011508415963556572,,-0.6906906906906907,0.003485002302069395
,-0.6866866866866868,-0.01768082240656339,,-0.6866866866866868,0.0322752941038228,,-0.6866866866866868,0.01252723669479658,,-0.6866866866866868,-0.007687149014795291,,-0.6866866866866868,0.021165043459324705,,-0.6866866866866868,-0.02856752594195616,,-0.6866866866866868,-0.011441700508695377,,-0.6866866866866868,0.0034647993901733413
,-0.6826826826826826,-0.01757772723218109,,-0.6826826826826826,0.03208709996910663,,-0.6826826826826826,0.012454191582873567,,-0.6826826826826826,-0.007642325988469952,,-0.6826826826826826,0.02104163212720036,,-0.6826826826826826,-0.02840095144666778,,-0.6826826826826826,-0.011374985053834176,,-0.6826826826826826,0.003444596478277286
,-0.6786786786786787,-0.0174746320577988,,-0.6786786786786787,0.031898905834390465,,-0.6786786786786787,0.012381146470950555,,-0.6786786786786787,-0.0075975029621446165,,-0.6786786786786787,0.02091822079507602,,-0.6786786786786787,-0.02823437695137941,,-0.6786786786786787,-0.01130826959897298,,-0.6786786786786787,0.0034243935663812322
,-0.6746746746746748,-0.01737153688341651,,-0.6746746746746748,0.0317107116996743,,-0.6746746746746748,0.012308101359027546,,-0.6746746746746748,-0.00755267993581928,,-0.6746746746746748,0.02079480946295168,,-0.6746746746746748,-0.02806780245609104,,-0.6746746746746748,-0.011241554144111784,,-0.6746746746746748,0.003404190654485178
,-0.6706706706706707,-0.017268441709034212,,-0.6706706706706707,0.03152251756495813,,-0.6706706706706707,0.01223505624710453,,-0.6706706706706707,-0.007507856909493942,,-0.6706706706706707,0.020671398130827336,,-0.6706706706706707,-0.02790122796080266,,-0.6706706706706707,-0.011174838689250585,,-0.6706706706706707,0.003383987742589123
,-0.6666666666666667,-0.01716534653465192,,-0.6666666666666667,0.031334323430241964,,-0.6666666666666667,0.01216201113518152,,-0.6666666666666667,-0.007463033883168606,,-0.6666666666666667,0.020547986798702993,,-0.6666666666666667,-0.027734653465514292,,-0.6666666666666667,-0.011108123234389389,,-0.6666666666666667,0.003363784830693069
,-0.6626626626626626,-0.017062251360269624,,-0.6626626626626626,0.03114612929552579,,-0.6626626626626626,0.012088966023258506,,-0.6626626626626626,-0.007418210856843267,,-0.6626626626626626,0.020424575466578648,,-0.6626626626626626,-0.02756807897022591,,-0.6626626626626626,-0.011041407779528188,,-0.6626626626626626,0.0033435819187970137
,-0.6586586586586587,-0.016959156185887333,,-0.6586586586586587,0.030957935160809625,,-0.6586586586586587,0.012015920911335496,,-0.6586586586586587,-0.007373387830517932,,-0.6586586586586587,0.02030116413445431,,-0.6586586586586587,-0.02740150447493754,,-0.6586586586586587,-0.010974692324666992,,-0.6586586586586587,0.00332337900690096
,-0.6546546546546548,-0.01685606101150504,,-0.6546546546546548,0.03076974102609346,,-0.6546546546546548,0.011942875799412484,,-0.6546546546546548,-0.007328564804192595,,-0.6546546546546548,0.02017775280232997,,-0.6546546546546548,-0.02723492997964917,,-0.6546546546546548,-0.010907976869805797,,-0.6546546546546548,0.003303176095004906
,-0.6506506506506506,-0.01675296583712274,,-0.6506506506506506,0.03058154689137729,,-0.6506506506506506,0.011869830687489471,,-0.6506506506506506,-0.007283741777867257,,-0.6506506506506506,0.020054341470205624,,-0.6506506506506506,-0.02706835548436079,,-0.6506506506506506,-0.010841261414944597,,-0.6506506506506506,0.003282973183108851
,-0.6466466466466467,-0.01664987066274045,,-0.6466466466466467,0.030393352756661125,,-0.6466466466466467,0.01179678557556646,,-0.6466466466466467,-0.007238918751541921,,-0.6466466466466467,0.019930930138081282,,-0.6466466466466467,-0.02690178098907242,,-0.6466466466466467,-0.010774545960083402,,-0.6466466466466467,0.0032627702712127965
,-0.6426426426426426,-0.016546775488358152,,-0.6426426426426426,0.03020515862194495,,-0.6426426426426426,0.011723740463643445,,-0.6426426426426426,-0.007194095725216582,,-0.6426426426426426,0.019807518805956936,,-0.6426426426426426,-0.02673520649378404,,-0.6426426426426426,-0.0107078305052222,,-0.6426426426426426,0.0032425673593167417
,-0.6386386386386387,-0.01644368031397586,,-0.6386386386386387,0.030016964487228785,,-0.6386386386386387,0.011650695351720435,,-0.6386386386386387,-0.007149272698891247,,-0.6386386386386387,0.019684107473832597,,-0.6386386386386387,-0.02656863199849567,,-0.6386386386386387,-0.010641115050361005,,-0.6386386386386387,0.0032223644474206874
,-0.6346346346346345,-0.016340585139593564,,-0.6346346346346345,0.02982877035251261,,-0.6346346346346345,0.01157765023979742,,-0.6346346346346345,-0.007104449672565908,,-0.6346346346346345,0.01956069614170825,,-0.6346346346346345,-0.02640205750320729,,-0.6346346346346345,-0.010574399595499806,,-0.6346346346346345,0.0032021615355246323
,-0.6306306306306306,-0.016237489965211273,,-0.6306306306306306,0.02964057621779645,,-0.6306306306306306,0.01150460512787441,,-0.6306306306306306,-0.007059626646240573,,-0.6306306306306306,0.019437284809583913,,-0.6306306306306306,-0.02623548300791892,,-0.6306306306306306,-0.01050768414063861,,-0.6306306306306306,0.0031819586236285784
,-0.6266266266266267,-0.016134394790828982,,-0.6266266266266267,0.029452382083080285,,-0.6266266266266267,0.0114315600159514,,-0.6266266266266267,-0.007014803619915236,,-0.6266266266266267,0.01931387347745957,,-0.6266266266266267,-0.02606890851263055,,-0.6266266266266267,-0.010440968685777414,,-0.6266266266266267,0.0031617557117325245
,-0.6226226226226226,-0.016031299616446684,,-0.6226226226226226,0.02926418794836411,,-0.6226226226226226,0.011358514904028385,,-0.6226226226226226,-0.006969980593589898,,-0.6226226226226226,0.019190462145335225,,-0.6226226226226226,-0.025902334017342172,,-0.6226226226226226,-0.010374253230916213,,-0.6226226226226226,0.0031415527998364693
,-0.6186186186186187,-0.015928204442064393,,-0.6186186186186187,0.029075993813647946,,-0.6186186186186187,0.011285469792105374,,-0.6186186186186187,-0.006925157567264562,,-0.6186186186186187,0.019067050813210886,,-0.6186186186186187,-0.0257357595220538,,-0.6186186186186187,-0.010307537776055017,,-0.6186186186186187,0.003121349887940415
,-0.6146146146146145,-0.015825109267682096,,-0.6146146146146145,0.028887799678931774,,-0.6146146146146145,0.01121242468018236,,-0.6146146146146145,-0.006880334540939223,,-0.6146146146146145,0.01894363948108654,,-0.6146146146146145,-0.02556918502676542,,-0.6146146146146145,-0.010240822321193818,,-0.6146146146146145,0.0031011469760443603
,-0.6106106106106106,-0.015722014093299805,,-0.6106106106106106,0.02869960554421561,,-0.6106106106106106,0.011139379568259349,,-0.6106106106106106,-0.006835511514613888,,-0.6106106106106106,0.0188202281489622,,-0.6106106106106106,-0.02540261053147705,,-0.6106106106106106,-0.010174106866332622,,-0.6106106106106106,0.003080944064148306
,-0.6066066066066067,-0.015618918918917514,,-0.6066066066066067,0.028511411409499445,,-0.6066066066066067,0.011066334456336339,,-0.6066066066066067,-0.0067906884882885515,,-0.6066066066066067,0.01869681681683786,,-0.6066066066066067,-0.02523603603618868,,-0.6066066066066067,-0.010107391411471427,,-0.6066066066066067,0.003060741152252252
,-0.6026026026026026,-0.015515823744535216,,-0.6026026026026026,0.02832321727478327,,-0.6026026026026026,0.010993289344413324,,-0.6026026026026026,-0.0067458654619632135,,-0.6026026026026026,0.018573405484713514,,-0.6026026026026026,-0.0250694615409003,,-0.6026026026026026,-0.010040675956610226,,-0.6026026026026026,0.003040538240356197
,-0.5985985985985987,-0.015412728570152925,,-0.5985985985985987,0.028135023140067106,,-0.5985985985985987,0.010920244232490314,,-0.5985985985985987,-0.006701042435637877,,-0.5985985985985987,0.018449994152589175,,-0.5985985985985987,-0.02490288704561193,,-0.5985985985985987,-0.00997396050174903,,-0.5985985985985987,0.003020335328460143
,-0.5945945945945945,-0.015309633395770628,,-0.5945945945945945,0.027946829005350934,,-0.5945945945945945,0.0108471991205673,,-0.5945945945945945,-0.006656219409312538,,-0.5945945945945945,0.01832658282046483,,-0.5945945945945945,-0.02473631255032355,,-0.5945945945945945,-0.00990724504688783,,-0.5945945945945945,0.003000132416564088
,-0.5905905905905906,-0.015206538221388337,,-0.5905905905905906,0.02775863487063477,,-0.5905905905905906,0.01077415400864429,,-0.5905905905905906,-0.006611396382987203,,-0.5905905905905906,0.01820317148834049,,-0.5905905905905906,-0.02456973805503518,,-0.5905905905905906,-0.009840529592026635,,-0.5905905905905906,0.002979929504668034
,-0.5865865865865867,-0.015103443047006044,,-0.5865865865865867,0.027570440735918605,,-0.5865865865865867,0.010701108896721278,,-0.5865865865865867,-0.006566573356661867,,-0.5865865865865867,0.018079760156216148,,-0.5865865865865867,-0.02440316355974681,,-0.5865865865865867,-0.00977381413716544,,-0.5865865865865867,0.0029597265927719797
,-0.5825825825825826,-0.015000347872623747,,-0.5825825825825826,0.02738224660120243,,-0.5825825825825826,0.010628063784798265,,-0.5825825825825826,-0.006521750330336529,,-0.5825825825825826,0.017956348824091802,,-0.5825825825825826,-0.02423658906445843,,-0.5825825825825826,-0.009707098682304238,,-0.5825825825825826,0.0029395236808759245
,-0.5785785785785786,-0.014897252698241456,,-0.5785785785785786,0.02719405246648627,,-0.5785785785785786,0.010555018672875253,,-0.5785785785785786,-0.0064769273040111925,,-0.5785785785785786,0.017832937491967463,,-0.5785785785785786,-0.02407001456917006,,-0.5785785785785786,-0.009640383227443042,,-0.5785785785785786,0.0029193207689798707
,-0.5745745745745745,-0.014794157523859158,,-0.5745745745745745,0.027005858331770095,,-0.5745745745745745,0.010481973560952238,,-0.5745745745745745,-0.0064321042776858545,,-0.5745745745745745,0.017709526159843118,,-0.5745745745745745,-0.02390344007388168,,-0.5745745745745745,-0.009573667772581843,,-0.5745745745745745,0.0028991178570838155
,-0.5705705705705706,-0.014691062349476867,,-0.5705705705705706,0.02681766419705393,,-0.5705705705705706,0.010408928449029228,,-0.5705705705705706,-0.006387281251360518,,-0.5705705705705706,0.01758611482771878,,-0.5705705705705706,-0.023736865578593308,,-0.5705705705705706,-0.009506952317720647,,-0.5705705705705706,0.0028789149451877616
,-0.5665665665665667,-0.014587967175094576,,-0.5665665665665667,0.026629470062337766,,-0.5665665665665667,0.010335883337106219,,-0.5665665665665667,-0.006342458225035182,,-0.5665665665665667,0.017462703495594437,,-0.5665665665665667,-0.02357029108330494,,-0.5665665665665667,-0.009440236862859452,,-0.5665665665665667,0.0028587120332917073
,-0.5625625625625625,-0.014484872000712279,,-0.5625625625625625,0.02644127592762159,,-0.5625625625625625,0.010262838225183204,,-0.5625625625625625,-0.006297635198709844,,-0.5625625625625625,0.01733929216347009,,-0.5625625625625625,-0.02340371658801656,,-0.5625625625625625,-0.00937352140799825,,-0.5625625625625625,0.0028385091213956526
,-0.5585585585585586,-0.014381776826329988,,-0.5585585585585586,0.02625308179290543,,-0.5585585585585586,0.010189793113260194,,-0.5585585585585586,-0.006252812172384508,,-0.5585585585585586,0.017215880831345752,,-0.5585585585585586,-0.02323714209272819,,-0.5585585585585586,-0.009306805953137055,,-0.5585585585585586,0.0028183062094995982
,-0.5545545545545545,-0.01427868165194769,,-0.5545545545545545,0.026064887658189255,,-0.5545545545545545,0.010116748001337179,,-0.5545545545545545,-0.00620798914605917,,-0.5545545545545545,0.017092469499221406,,-0.5545545545545545,-0.02307056759743981,,-0.5545545545545545,-0.009240090498275856,,-0.5545545545545545,0.002798103297603543
,-0.5505505505505506,-0.014175586477565399,,-0.5505505505505506,0.02587669352347309,,-0.5505505505505506,0.010043702889414167,,-0.5505505505505506,-0.006163166119733833,,-0.5505505505505506,0.016969058167097067,,-0.5505505505505506,-0.02290399310215144,,-0.5505505505505506,-0.00917337504341466,,-0.5505505505505506,0.002777900385707489
,-0.5465465465465467,-0.014072491303183107,,-0.5465465465465467,0.025688499388756926,,-0.5465465465465467,0.009970657777491157,,-0.5465465465465467,-0.006118343093408497,,-0.5465465465465467,0.016845646834972725,,-0.5465465465465467,-0.02273741860686307,,-0.5465465465465467,-0.009106659588553464,,-0.5465465465465467,0.0027576974738114353
,-0.5425425425425425,-0.01396939612880081,,-0.5425425425425425,0.025500305254040755,,-0.5425425425425425,0.009897612665568142,,-0.5425425425425425,-0.006073520067083159,,-0.5425425425425425,0.01672223550284838,,-0.5425425425425425,-0.02257084411157469,,-0.5425425425425425,-0.009039944133692263,,-0.5425425425425425,0.00273749456191538
,-0.5385385385385386,-0.013866300954418518,,-0.5385385385385386,0.02531211111932459,,-0.5385385385385386,0.009824567553645133,,-0.5385385385385386,-0.006028697040757823,,-0.5385385385385386,0.01659882417072404,,-0.5385385385385386,-0.022404269616286318,,-0.5385385385385386,-0.008973228678831068,,-0.5385385385385386,0.0027172916500193263
,-0.5345345345345345,-0.01376320578003622,,-0.5345345345345345,0.025123916984608415,,-0.5345345345345345,0.009751522441722118,,-0.5345345345345345,-0.005983874014432485,,-0.5345345345345345,0.016475412838599695,,-0.5345345345345345,-0.02223769512099794,,-0.5345345345345345,-0.008906513223969868,,-0.5345345345345345,0.002697088738123271
,-0.5305305305305306,-0.01366011060565393,,-0.5305305305305306,0.02493572284989225,,-0.5305305305305306,0.009678477329799108,,-0.5305305305305306,-0.005939050988107149,,-0.5305305305305306,0.016352001506475356,,-0.5305305305305306,-0.02207112062570957,,-0.5305305305305306,-0.008839797769108673,,-0.5305305305305306,0.002676885826227217
,-0.5265265265265264,-0.013557015431271632,,-0.5265265265265264,0.02474752871517608,,-0.5265265265265264,0.009605432217876093,,-0.5265265265265264,-0.00589422796178181,,-0.5265265265265264,0.01622859017435101,,-0.5265265265265264,-0.021904546130421188,,-0.5265265265265264,-0.008773082314247473,,-0.5265265265265264,0.0026566829143311616
,-0.5225225225225225,-0.01345392025688934,,-0.5225225225225225,0.024559334580459915,,-0.5225225225225225,0.009532387105953083,,-0.5225225225225225,-0.005849404935456474,,-0.5225225225225225,0.016105178842226668,,-0.5225225225225225,-0.02173797163513282,,-0.5225225225225225,-0.008706366859386276,,-0.5225225225225225,0.0026364800024351077
,-0.5185185185185186,-0.01335082508250705,,-0.5185185185185186,0.02437114044574375,,-0.5185185185185186,0.009459341994030071,,-0.5185185185185186,-0.005804581909131138,,-0.5185185185185186,0.01598176751010233,,-0.5185185185185186,-0.021571397139844448,,-0.5185185185185186,-0.00863965140452508,,-0.5185185185185186,0.002616277090539054
,-0.5145145145145145,-0.013247729908124752,,-0.5145145145145145,0.024182946311027576,,-0.5145145145145145,0.009386296882107058,,-0.5145145145145145,-0.0057597588828058,,-0.5145145145145145,0.015858356177977984,,-0.5145145145145145,-0.02140482264455607,,-0.5145145145145145,-0.00857293594966388,,-0.5145145145145145,0.0025960741786429987
,-0.5105105105105106,-0.013144634733742461,,-0.5105105105105106,0.02399475217631141,,-0.5105105105105106,0.009313251770184047,,-0.5105105105105106,-0.005714935856480464,,-0.5105105105105106,0.015734944845853645,,-0.5105105105105106,-0.0212382481492677,,-0.5105105105105106,-0.008506220494802685,,-0.5105105105105106,0.002575871266746945
,-0.5065065065065064,-0.013041539559360164,,-0.5065065065065064,0.02380655804159524,,-0.5065065065065064,0.009240206658261032,,-0.5065065065065064,-0.005670112830155126,,-0.5065065065065064,0.015611533513729297,,-0.5065065065065064,-0.02107167365397932,,-0.5065065065065064,-0.008439505039941486,,-0.5065065065065064,0.0025556683548508896
,-0.5025025025025025,-0.012938444384977873,,-0.5025025025025025,0.023618363906879075,,-0.5025025025025025,0.009167161546338022,,-0.5025025025025025,-0.0056252898038297895,,-0.5025025025025025,0.015488122181604959,,-0.5025025025025025,-0.02090509915869095,,-0.5025025025025025,-0.008372789585080288,,-0.5025025025025025,0.0025354654429548353
,-0.4984984984984986,-0.01283534921059558,,-0.4984984984984986,0.02343016977216291,,-0.4984984984984986,0.009094116434415012,,-0.4984984984984986,-0.005580466777504453,,-0.4984984984984986,0.015364710849480618,,-0.4984984984984986,-0.020738524663402577,,-0.4984984984984986,-0.008306074130219093,,-0.4984984984984986,0.0025152625310587815
,-0.49449449449449445,-0.012732254036213284,,-0.49449449449449445,0.023241975637446736,,-0.49449449449449445,0.009021071322491997,,-0.49449449449449445,-0.005535643751179115,,-0.49449449449449445,0.015241299517356272,,-0.49449449449449445,-0.020571950168114198,,-0.49449449449449445,-0.008239358675357893,,-0.49449449449449445,0.0024950596191627263
,-0.49049049049049054,-0.012629158861830992,,-0.49049049049049054,0.023053781502730575,,-0.49049049049049054,0.008948026210568987,,-0.49049049049049054,-0.005490820724853779,,-0.49049049049049054,0.015117888185231933,,-0.49049049049049054,-0.02040537567282583,,-0.49049049049049054,-0.008172643220496698,,-0.49049049049049054,0.0024748567072666724
,-0.4864864864864864,-0.012526063687448694,,-0.4864864864864864,0.0228655873680144,,-0.4864864864864864,0.008874981098645972,,-0.4864864864864864,-0.005445997698528441,,-0.4864864864864864,0.014994476853107586,,-0.4864864864864864,-0.02023880117753745,,-0.4864864864864864,-0.008105927765635498,,-0.4864864864864864,0.0024546537953706172
,-0.4824824824824825,-0.012422968513066403,,-0.4824824824824825,0.022677393233298235,,-0.4824824824824825,0.00880193598672296,,-0.4824824824824825,-0.005401174672203105,,-0.4824824824824825,0.014871065520983247,,-0.4824824824824825,-0.02007222668224908,,-0.4824824824824825,-0.0080392123107743,,-0.4824824824824825,0.0024344508834745634
,-0.4784784784784786,-0.012319873338684112,,-0.4784784784784786,0.02248919909858207,,-0.4784784784784786,0.00872889087479995,,-0.4784784784784786,-0.0053563516458777684,,-0.4784784784784786,0.014747654188858907,,-0.4784784784784786,-0.01990565218696071,,-0.4784784784784786,-0.007972496855913105,,-0.4784784784784786,0.002414247971578509
,-0.47447447447447444,-0.012216778164301815,,-0.47447447447447444,0.022301004963865896,,-0.47447447447447444,0.008655845762876936,,-0.47447447447447444,-0.0053115286195524304,,-0.47447447447447444,0.014624242856734561,,-0.47447447447447444,-0.019739077691672328,,-0.47447447447447444,-0.007905781401051906,,-0.47447447447447444,0.002394045059682454
,-0.4704704704704705,-0.012113682989919524,,-0.4704704704704705,0.022112810829149735,,-0.4704704704704705,0.008582800650953926,,-0.4704704704704705,-0.005266705593227094,,-0.4704704704704705,0.014500831524610222,,-0.4704704704704705,-0.01957250319638396,,-0.4704704704704705,-0.00783906594619071,,-0.4704704704704705,0.0023738421477864
,-0.4664664664664664,-0.012010587815537226,,-0.4664664664664664,0.02192461669443356,,-0.4664664664664664,0.008509755539030911,,-0.4664664664664664,-0.005221882566901756,,-0.4664664664664664,0.014377420192485875,,-0.4664664664664664,-0.01940592870109558,,-0.4664664664664664,-0.00777235049132951,,-0.4664664664664664,0.002353639235890345
,-0.4624624624624625,-0.011907492641154935,,-0.4624624624624625,0.021736422559717396,,-0.4624624624624625,0.008436710427107901,,-0.4624624624624625,-0.00517705954057642,,-0.4624624624624625,0.014254008860361536,,-0.4624624624624625,-0.019239354205807208,,-0.4624624624624625,-0.007705635036468314,,-0.4624624624624625,0.002333436323994291
,-0.45845845845845856,-0.011804397466772643,,-0.45845845845845856,0.02154822842500123,,-0.45845845845845856,0.00836366531518489,,-0.45845845845845856,-0.005132236514251084,,-0.45845845845845856,0.014130597528237195,,-0.45845845845845856,-0.01907277971051884,,-0.45845845845845856,-0.007638919581607118,,-0.45845845845845856,0.002313233412098237
,-0.4544544544544544,-0.011701302292390347,,-0.4544544544544544,0.02136003429028506,,-0.4544544544544544,0.008290620203261876,,-0.4544544544544544,-0.005087413487925746,,-0.4544544544544544,0.01400718619611285,,-0.4544544544544544,-0.018906205215230457,,-0.4544544544544544,-0.007572204126745918,,-0.4544544544544544,0.002293030500202182
,-0.4504504504504505,-0.011598207118008054,,-0.4504504504504505,0.021171840155568895,,-0.4504504504504505,0.008217575091338865,,-0.4504504504504505,-0.005042590461600409,,-0.4504504504504505,0.01388377486398851,,-0.4504504504504505,-0.01873963071994209,,-0.4504504504504505,-0.007505488671884723,,-0.4504504504504505,0.0022728275883061276
,-0.4464464464464464,-0.011495111943625756,,-0.4464464464464464,0.02098364602085272,,-0.4464464464464464,0.008144529979415852,,-0.4464464464464464,-0.004997767435275071,,-0.4464464464464464,0.013760363531864163,,-0.4464464464464464,-0.01857305622465371,,-0.4464464464464464,-0.0074387732170235225,,-0.4464464464464464,0.0022526246764100724
,-0.44244244244244246,-0.011392016769243465,,-0.44244244244244246,0.020795451886136556,,-0.44244244244244246,0.00807148486749284,,-0.44244244244244246,-0.004952944408949735,,-0.44244244244244246,0.013636952199739824,,-0.44244244244244246,-0.018406481729365338,,-0.44244244244244246,-0.007372057762162327,,-0.44244244244244246,0.0022324217645140186
,-0.43843843843843855,-0.011288921594861175,,-0.43843843843843855,0.02060725775142039,,-0.43843843843843855,0.00799843975556983,,-0.43843843843843855,-0.004908121382624399,,-0.43843843843843855,0.013513540867615486,,-0.43843843843843855,-0.01823990723407697,,-0.43843843843843855,-0.00730534230730113,,-0.43843843843843855,0.0022122188526179647
,-0.4344344344344344,-0.011185826420478877,,-0.4344344344344344,0.02041906361670422,,-0.4344344344344344,0.007925394643646815,,-0.4344344344344344,-0.004863298356299061,,-0.4344344344344344,0.013390129535491138,,-0.4344344344344344,-0.01807333273878859,,-0.4344344344344344,-0.007238626852439931,,-0.4344344344344344,0.0021920159407219095
,-0.4304304304304305,-0.011082731246096586,,-0.4304304304304305,0.020230869481988056,,-0.4304304304304305,0.007852349531723805,,-0.4304304304304305,-0.004818475329973725,,-0.4304304304304305,0.0132667182033668,,-0.4304304304304305,-0.01790675824350022,,-0.4304304304304305,-0.007171911397578735,,-0.4304304304304305,0.0021718130288258556
,-0.42642642642642636,-0.010979636071714288,,-0.42642642642642636,0.02004267534727188,,-0.42642642642642636,0.00777930441980079,,-0.42642642642642636,-0.004773652303648387,,-0.42642642642642636,0.013143306871242452,,-0.42642642642642636,-0.01774018374821184,,-0.42642642642642636,-0.007105195942717535,,-0.42642642642642636,0.0021516101169298005
,-0.42242242242242245,-0.010876540897331997,,-0.42242242242242245,0.019854481212555716,,-0.42242242242242245,0.00770625930787778,,-0.42242242242242245,-0.00472882927732305,,-0.42242242242242245,0.013019895539118113,,-0.42242242242242245,-0.017573609252923467,,-0.42242242242242245,-0.007038480487856339,,-0.42242242242242245,0.002131407205033746
,-0.41841841841841854,-0.010773445722949705,,-0.41841841841841854,0.019666287077839555,,-0.41841841841841854,0.007633214195954769,,-0.41841841841841854,-0.004684006250997714,,-0.41841841841841854,0.012896484206993774,,-0.41841841841841854,-0.0174070347576351,,-0.41841841841841854,-0.006971765032995143,,-0.41841841841841854,0.0021112042931376923
,-0.4144144144144144,-0.010670350548567409,,-0.4144144144144144,0.01947809294312338,,-0.4144144144144144,0.007560169084031755,,-0.4144144144144144,-0.004639183224672376,,-0.4144144144144144,0.012773072874869427,,-0.4144144144144144,-0.01724046026234672,,-0.4144144144144144,-0.006905049578133943,,-0.4144144144144144,0.002091001381241637
,-0.4104104104104105,-0.010567255374185116,,-0.4104104104104105,0.019289898808407216,,-0.4104104104104105,0.007487123972108744,,-0.4104104104104105,-0.00459436019834704,,-0.4104104104104105,0.012649661542745088,,-0.4104104104104105,-0.017073885767058348,,-0.4104104104104105,-0.006838334123272748,,-0.4104104104104105,0.0020707984693455832
,-0.40640640640640635,-0.01046416019980282,,-0.40640640640640635,0.01910170467369104,,-0.40640640640640635,0.00741407886018573,,-0.40640640640640635,-0.004549537172021702,,-0.40640640640640635,0.01252625021062074,,-0.40640640640640635,-0.01690731127176997,,-0.40640640640640635,-0.0067716186684115475,,-0.40640640640640635,0.002050595557449528
,-0.40240240240240244,-0.010361065025420528,,-0.40240240240240244,0.018913510538974877,,-0.40240240240240244,0.007341033748262719,,-0.40240240240240244,-0.0045047141456963655,,-0.40240240240240244,0.012402838878496402,,-0.40240240240240244,-0.016740736776481597,,-0.40240240240240244,-0.006704903213550352,,-0.40240240240240244,0.002030392645553474
,-0.3983983983983985,-0.010257969851038237,,-0.3983983983983985,0.018725316404258716,,-0.3983983983983985,0.007267988636339709,,-0.3983983983983985,-0.004459891119371029,,-0.3983983983983985,0.012279427546372063,,-0.3983983983983985,-0.01657416228119323,,-0.3983983983983985,-0.006638187758689155,,-0.3983983983983985,0.00201018973365742
,-0.3943943943943944,-0.010154874676655939,,-0.3943943943943944,0.01853712226954254,,-0.3943943943943944,0.007194943524416695,,-0.3943943943943944,-0.004415068093045691,,-0.3943943943943944,0.012156016214247715,,-0.3943943943943944,-0.01640758778590485,,-0.3943943943943944,-0.006571472303827956,,-0.3943943943943944,0.0019899868217613647
,-0.3903903903903905,-0.010051779502273648,,-0.3903903903903905,0.018348928134826376,,-0.3903903903903905,0.007121898412493684,,-0.3903903903903905,-0.004370245066720355,,-0.3903903903903905,0.012032604882123377,,-0.3903903903903905,-0.016241013290616477,,-0.3903903903903905,-0.00650475684896676,,-0.3903903903903905,0.001969783909865311
,-0.38638638638638634,-0.00994868432789135,,-0.38638638638638634,0.0181607340001102,,-0.38638638638638634,0.007048853300570669,,-0.38638638638638634,-0.004325422040395017,,-0.38638638638638634,0.01190919354999903,,-0.38638638638638634,-0.0160744387953281,,-0.38638638638638634,-0.00643804139410556,,-0.38638638638638634,0.0019495809979692556
,-0.3823823823823824,-0.00984558915350906,,-0.3823823823823824,0.01797253986539404,,-0.3823823823823824,0.006975808188647659,,-0.3823823823823824,-0.004280599014069681,,-0.3823823823823824,0.01178578221787469,,-0.3823823823823824,-0.015907864300039726,,-0.3823823823823824,-0.006371325939244364,,-0.3823823823823824,0.0019293780860732018
,-0.3783783783783783,-0.009742493979126762,,-0.3783783783783783,0.017784345730677865,,-0.3783783783783783,0.006902763076724644,,-0.3783783783783783,-0.004235775987744343,,-0.3783783783783783,0.011662370885750345,,-0.3783783783783783,-0.015741289804751347,,-0.3783783783783783,-0.006304610484383164,,-0.3783783783783783,0.0019091751741771466
,-0.3743743743743744,-0.009639398804744471,,-0.3743743743743744,0.0175961515959617,,-0.3743743743743744,0.0068297179648016335,,-0.3743743743743744,-0.004190952961419006,,-0.3743743743743744,0.011538959553626004,,-0.3743743743743744,-0.015574715309462979,,-0.3743743743743744,-0.0062378950295219684,,-0.3743743743743744,0.0018889722622810925
,-0.37037037037037046,-0.009536303630362179,,-0.37037037037037046,0.017407957461245537,,-0.37037037037037046,0.006756672852878624,,-0.37037037037037046,-0.00414612993509367,,-0.37037037037037046,0.011415548221501665,,-0.37037037037037046,-0.015408140814174607,,-0.37037037037037046,-0.006171179574660773,,-0.37037037037037046,0.0018687693503850386
,-0.3663663663663663,-0.009433208455979883,,-0.3663663663663663,0.01721976332652936,,-0.3663663663663663,0.006683627740955609,,-0.3663663663663663,-0.004101306908768332,,-0.3663663663663663,0.01129213688937732,,-0.3663663663663663,-0.015241566318886228,,-0.3663663663663663,-0.006104464119799573,,-0.3663663663663663,0.0018485664384889835
,-0.3623623623623624,-0.00933011328159759,,-0.3623623623623624,0.0170315691918132,,-0.3623623623623624,0.006610582629032598,,-0.3623623623623624,-0.004056483882442996,,-0.3623623623623624,0.011168725557252979,,-0.3623623623623624,-0.015074991823597858,,-0.3623623623623624,-0.006037748664938377,,-0.3623623623623624,0.0018283635265929294
,-0.3583583583583583,-0.009227018107215294,,-0.3583583583583583,0.016843375057097026,,-0.3583583583583583,0.006537537517109584,,-0.3583583583583583,-0.004011660856117658,,-0.3583583583583583,0.011045314225128633,,-0.3583583583583583,-0.014908417328309479,,-0.3583583583583583,-0.005971033210077177,,-0.3583583583583583,0.0018081606146968742
,-0.35435435435435436,-0.009123922932833001,,-0.35435435435435436,0.01665518092238086,,-0.35435435435435436,0.006464492405186573,,-0.35435435435435436,-0.003966837829792322,,-0.35435435435435436,0.010921902893004293,,-0.35435435435435436,-0.014741842833021108,,-0.35435435435435436,-0.005904317755215981,,-0.35435435435435436,0.0017879577028008203
,-0.35035035035035045,-0.00902082775845071,,-0.35035035035035045,0.016466986787664697,,-0.35035035035035045,0.0063914472932635625,,-0.35035035035035045,-0.003922014803466985,,-0.35035035035035045,0.010798491560879954,,-0.35035035035035045,-0.014575268337732738,,-0.35035035035035045,-0.005837602300354785,,-0.35035035035035045,0.0017677547909047662
,-0.3463463463463463,-0.008917732584068413,,-0.3463463463463463,0.016278792652948525,,-0.3463463463463463,0.006318402181340548,,-0.3463463463463463,-0.0038771917771416474,,-0.3463463463463463,0.010675080228755608,,-0.3463463463463463,-0.014408693842444358,,-0.3463463463463463,-0.005770886845493585,,-0.3463463463463463,0.001747551879008711
,-0.3423423423423424,-0.008814637409686122,,-0.3423423423423424,0.01609059851823236,,-0.3423423423423424,0.006245357069417538,,-0.3423423423423424,-0.0038323687508163115,,-0.3423423423423424,0.010551668896631268,,-0.3423423423423424,-0.014242119347155987,,-0.3423423423423424,-0.005704171390632389,,-0.3423423423423424,0.0017273489671126572
,-0.33833833833833826,-0.008711542235303824,,-0.33833833833833826,0.015902404383516186,,-0.33833833833833826,0.0061723119574945235,,-0.33833833833833826,-0.003787545724490973,,-0.33833833833833826,0.010428257564506922,,-0.33833833833833826,-0.014075544851867608,,-0.33833833833833826,-0.005637455935771189,,-0.33833833833833826,0.001707146055216602
,-0.33433433433433435,-0.008608447060921533,,-0.33433433433433435,0.01571421024880002,,-0.33433433433433435,0.006099266845571513,,-0.33433433433433435,-0.003742722698165637,,-0.33433433433433435,0.010304846232382581,,-0.33433433433433435,-0.013908970356579238,,-0.33433433433433435,-0.0055707404809099935,,-0.33433433433433435,0.001686943143320548
,-0.33033033033033044,-0.00850535188653924,,-0.33033033033033044,0.015526016114083859,,-0.33033033033033044,0.006026221733648502,,-0.33033033033033044,-0.003697899671840301,,-0.33033033033033044,0.010181434900258243,,-0.33033033033033044,-0.013742395861290868,,-0.33033033033033044,-0.005504025026048797,,-0.33033033033033044,0.001666740231424494
,-0.3263263263263263,-0.008402256712156945,,-0.3263263263263263,0.015337821979367684,,-0.3263263263263263,0.005953176621725488,,-0.3263263263263263,-0.0036530766455149626,,-0.3263263263263263,0.010058023568133897,,-0.3263263263263263,-0.013575821366002487,,-0.3263263263263263,-0.005437309571187598,,-0.3263263263263263,0.0016465373195284389
,-0.3223223223223224,-0.008299161537774652,,-0.3223223223223224,0.015149627844651521,,-0.3223223223223224,0.005880131509802477,,-0.3223223223223224,-0.0036082536191896267,,-0.3223223223223224,0.009934612236009556,,-0.3223223223223224,-0.013409246870714117,,-0.3223223223223224,-0.005370594116326402,,-0.3223223223223224,0.0016263344076323848
,-0.31831831831831825,-0.008196066363392356,,-0.31831831831831825,0.014961433709935346,,-0.31831831831831825,0.005807086397879463,,-0.31831831831831825,-0.0035634305928642883,,-0.31831831831831825,0.00981120090388521,,-0.31831831831831825,-0.013242672375425738,,-0.31831831831831825,-0.005303878661465202,,-0.31831831831831825,0.0016061314957363296
,-0.31431431431431434,-0.008092971189010064,,-0.31431431431431434,0.014773239575219184,,-0.31431431431431434,0.005734041285956453,,-0.31431431431431434,-0.003518607566538952,,-0.31431431431431434,0.00968778957176087,,-0.31431431431431434,-0.013076097880137368,,-0.31431431431431434,-0.005237163206604006,,-0.31431431431431434,0.0015859285838402757
,-0.3103103103103104,-0.007989876014627773,,-0.3103103103103104,0.014585045440503019,,-0.3103103103103104,0.005660996174033442,,-0.3103103103103104,-0.003473784540213616,,-0.3103103103103104,0.009564378239636531,,-0.3103103103103104,-0.012909523384848997,,-0.3103103103103104,-0.005170447751742809,,-0.3103103103103104,0.0015657256719442216
,-0.3063063063063063,-0.007886780840245475,,-0.3063063063063063,0.014396851305786846,,-0.3063063063063063,0.005587951062110427,,-0.3063063063063063,-0.0034289615138882778,,-0.3063063063063063,0.009440966907512185,,-0.3063063063063063,-0.012742948889560618,,-0.3063063063063063,-0.00510373229688161,,-0.3063063063063063,0.0015455227600481665
,-0.3023023023023024,-0.007783685665863183,,-0.3023023023023024,0.014208657171070681,,-0.3023023023023024,0.005514905950187417,,-0.3023023023023024,-0.003384138487562942,,-0.3023023023023024,0.009317555575387845,,-0.3023023023023024,-0.012576374394272248,,-0.3023023023023024,-0.005037016842020414,,-0.3023023023023024,0.0015253198481521126
,-0.29829829829829824,-0.0076805904914808865,,-0.29829829829829824,0.014020463036354508,,-0.29829829829829824,0.005441860838264402,,-0.29829829829829824,-0.0033393154612376035,,-0.29829829829829824,0.0091941442432635,,-0.29829829829829824,-0.012409799898983867,,-0.29829829829829824,-0.004970301387159214,,-0.29829829829829824,0.0015051169362560574
,-0.2942942942942943,-0.007577495317098595,,-0.2942942942942943,0.013832268901638344,,-0.2942942942942943,0.005368815726341391,,-0.2942942942942943,-0.0032944924349122672,,-0.2942942942942943,0.00907073291113916,,-0.2942942942942943,-0.012243225403695497,,-0.2942942942942943,-0.0049035859322980185,,-0.2942942942942943,0.0014849140243600033
,-0.2902902902902904,-0.007474400142716304,,-0.2902902902902904,0.01364407476692218,,-0.2902902902902904,0.005295770614418382,,-0.2902902902902904,-0.0032496694085869314,,-0.2902902902902904,0.00894732157901482,,-0.2902902902902904,-0.012076650908407127,,-0.2902902902902904,-0.004836870477436822,,-0.2902902902902904,0.0014647111124639494
,-0.2862862862862863,-0.007371304968334006,,-0.2862862862862863,0.013455880632206006,,-0.2862862862862863,0.005222725502495367,,-0.2862862862862863,-0.003204846382261593,,-0.2862862862862863,0.008823910246890474,,-0.2862862862862863,-0.011910076413118748,,-0.2862862862862863,-0.004770155022575623,,-0.2862862862862863,0.0014445082005678943
,-0.28228228228228236,-0.007268209793951715,,-0.28228228228228236,0.013267686497489842,,-0.28228228228228236,0.005149680390572356,,-0.28228228228228236,-0.003160023355936257,,-0.28228228228228236,0.008700498914766134,,-0.28228228228228236,-0.011743501917830378,,-0.28228228228228236,-0.004703439567714427,,-0.28228228228228236,0.0014243052886718402
,-0.2782782782782782,-0.007165114619569418,,-0.2782782782782782,0.013079492362773669,,-0.2782782782782782,0.005076635278649342,,-0.2782782782782782,-0.0031152003296109187,,-0.2782782782782782,0.008577087582641788,,-0.2782782782782782,-0.011576927422541997,,-0.2782782782782782,-0.004636724112853227,,-0.2782782782782782,0.0014041023767757852
,-0.2742742742742743,-0.007062019445187126,,-0.2742742742742743,0.012891298228057504,,-0.2742742742742743,0.005003590166726331,,-0.2742742742742743,-0.003070377303285583,,-0.2742742742742743,0.008453676250517449,,-0.2742742742742743,-0.011410352927253627,,-0.2742742742742743,-0.004570008657992031,,-0.2742742742742743,0.0013838994648797311
,-0.2702702702702702,-0.006958924270804829,,-0.2702702702702702,0.012703104093341331,,-0.2702702702702702,0.004930545054803317,,-0.2702702702702702,-0.0030255542769602444,,-0.2702702702702702,0.008330264918393102,,-0.2702702702702702,-0.011243778431965248,,-0.2702702702702702,-0.004503293203130831,,-0.2702702702702702,0.001363696552983676
,-0.26626626626626626,-0.006855829096422537,,-0.26626626626626626,0.012514909958625167,,-0.26626626626626626,0.004857499942880306,,-0.26626626626626626,-0.002980731250634908,,-0.26626626626626626,0.008206853586268763,,-0.26626626626626626,-0.011077203936676877,,-0.26626626626626626,-0.004436577748269635,,-0.26626626626626626,0.0013434936410876219
,-0.26226226226226235,-0.006752733922040247,,-0.26226226226226235,0.012326715823909004,,-0.26226226226226235,0.004784454830957296,,-0.26226226226226235,-0.0029359082243095723,,-0.26226226226226235,0.008083442254144422,,-0.26226226226226235,-0.010910629441388507,,-0.26226226226226235,-0.0043698622934084394,,-0.26226226226226235,0.001323290729191568
,-0.2582582582582582,-0.006649638747657949,,-0.2582582582582582,0.012138521689192829,,-0.2582582582582582,0.0047114097190342815,,-0.2582582582582582,-0.002891085197984234,,-0.2582582582582582,0.007960030922020076,,-0.2582582582582582,-0.010744054946100126,,-0.2582582582582582,-0.004303146838547239,,-0.2582582582582582,0.0013030878172955128
,-0.2542542542542543,-0.006546543573275657,,-0.2542542542542543,0.011950327554476666,,-0.2542542542542543,0.004638364607111271,,-0.2542542542542543,-0.002846262171658898,,-0.2542542542542543,0.007836619589895738,,-0.2542542542542543,-0.010577480450811756,,-0.2542542542542543,-0.004236431383686044,,-0.2542542542542543,0.0012828849053994587
,-0.25025025025025016,-0.00644344839889336,,-0.25025025025025016,0.011762133419760491,,-0.25025025025025016,0.004565319495188257,,-0.25025025025025016,-0.0028014391453335596,,-0.25025025025025016,0.007713208257771391,,-0.25025025025025016,-0.010410905955523377,,-0.25025025025025016,-0.0041697159288248435,,-0.25025025025025016,0.0012626819935034038
,-0.24624624624624625,-0.0063403532245110686,,-0.24624624624624625,0.011573939285044327,,-0.24624624624624625,0.004492274383265246,,-0.24624624624624625,-0.0027566161190082233,,-0.24624624624624625,0.007589796925647051,,-0.24624624624624625,-0.010244331460235007,,-0.24624624624624625,-0.004103000473963648,,-0.24624624624624625,0.0012424790816073497
,-0.24224224224224233,-0.006237258050128778,,-0.24224224224224233,0.011385745150328164,,-0.24224224224224233,0.004419229271342235,,-0.24224224224224233,-0.0027117930926828875,,-0.24224224224224233,0.007466385593522712,,-0.24224224224224233,-0.010077756964946637,,-0.24224224224224233,-0.004036285019102452,,-0.24224224224224233,0.0012222761697112956
,-0.2382382382382382,-0.00613416287574648,,-0.2382382382382382,0.01119755101561199,,-0.2382382382382382,0.004346184159419221,,-0.2382382382382382,-0.002666970066357549,,-0.2382382382382382,0.007342974261398365,,-0.2382382382382382,-0.009911182469658258,,-0.2382382382382382,-0.003969569564241252,,-0.2382382382382382,0.0012020732578152406
,-0.23423423423423428,-0.006031067701364188,,-0.23423423423423428,0.011009356880895826,,-0.23423423423423428,0.0042731390474962105,,-0.23423423423423428,-0.0026221470400322132,,-0.23423423423423428,0.0072195629292740255,,-0.23423423423423428,-0.009744607974369887,,-0.23423423423423428,-0.0039028541093800557,,-0.23423423423423428,0.0011818703459191865
,-0.23023023023023015,-0.005927972526981891,,-0.23023023023023015,0.010821162746179652,,-0.23023023023023015,0.0042000939355731955,,-0.23023023023023015,-0.002577324013706875,,-0.23023023023023015,0.00709615159714968,,-0.23023023023023015,-0.009578033479081507,,-0.23023023023023015,-0.003836138654518856,,-0.23023023023023015,0.0011616674340231314
,-0.22622622622622623,-0.0058248773525996,,-0.22622622622622623,0.010632968611463489,,-0.22622622622622623,0.004127048823650186,,-0.22622622622622623,-0.002532500987381539,,-0.22622622622622623,0.00697274026502534,,-0.22622622622622623,-0.009411458983793137,,-0.22622622622622623,-0.0037694231996576602,,-0.22622622622622623,0.0011414645221270773
,-0.22222222222222232,-0.005721782178217309,,-0.22222222222222232,0.010444774476747324,,-0.22222222222222232,0.004054003711727175,,-0.22222222222222232,-0.0024876779610562027,,-0.22222222222222232,0.006849328932901,,-0.22222222222222232,-0.009244884488504766,,-0.22222222222222232,-0.003702707744796464,,-0.22222222222222232,0.0011212616102310234
,-0.21821821821821819,-0.005618687003835011,,-0.21821821821821819,0.010256580342031151,,-0.21821821821821819,0.00398095859980416,,-0.21821821821821819,-0.0024428549347308643,,-0.21821821821821819,0.006725917600776654,,-0.21821821821821819,-0.009078309993216387,,-0.21821821821821819,-0.0036359922899352644,,-0.21821821821821819,0.0011010586983349682
,-0.21421421421421427,-0.005515591829452719,,-0.21421421421421427,0.010068386207314987,,-0.21421421421421427,0.00390791348788115,,-0.21421421421421427,-0.0023980319084055284,,-0.21421421421421427,0.006602506268652315,,-0.21421421421421427,-0.008911735497928017,,-0.21421421421421427,-0.003569276835074068,,-0.21421421421421427,0.0010808557864389141
,-0.21021021021021014,-0.0054124966550704225,,-0.21021021021021014,0.009880192072598812,,-0.21021021021021014,0.0038348683759581352,,-0.21021021021021014,-0.00235320888208019,,-0.21021021021021014,0.006479094936527968,,-0.21021021021021014,-0.008745161002639636,,-0.21021021021021014,-0.0035025613802128685,,-0.21021021021021014,0.0010606528745428592
,-0.20620620620620622,-0.005309401480688131,,-0.20620620620620622,0.009691997937882649,,-0.20620620620620622,0.003761823264035125,,-0.20620620620620622,-0.002308385855754854,,-0.20620620620620622,0.006355683604403629,,-0.20620620620620622,-0.008578586507351266,,-0.20620620620620622,-0.0034358459253516728,,-0.20620620620620622,0.001040449962646805
,-0.2022022022022023,-0.00520630630630584,,-0.2022022022022023,0.009503803803166485,,-0.2022022022022023,0.0036887781521121143,,-0.2022022022022023,-0.002263562829429518,,-0.2022022022022023,0.006232272272279289,,-0.2022022022022023,-0.008412012012062896,,-0.2022022022022023,-0.0033691304704904766,,-0.2022022022022023,0.001020247050750751
,-0.19819819819819817,-0.005103211131923542,,-0.19819819819819817,0.009315609668450311,,-0.19819819819819817,0.0036157330401890998,,-0.19819819819819817,-0.0022187398031041795,,-0.19819819819819817,0.006108860940154942,,-0.19819819819819817,-0.008245437516774517,,-0.19819819819819817,-0.003302415015629277,,-0.19819819819819817,0.001000044138854696
,-0.19419419419419426,-0.0050001159575412514,,-0.19419419419419426,0.009127415533734147,,-0.19419419419419426,0.0035426879282660895,,-0.19419419419419426,-0.0021739167767788436,,-0.19419419419419426,0.005985449608030604,,-0.19419419419419426,-0.008078863021486147,,-0.19419419419419426,-0.0032356995607680807,,-0.19419419419419426,0.000979841226958642
,-0.19019019019019012,-0.004897020783158954,,-0.19019019019019012,0.008939221399017974,,-0.19019019019019012,0.003469642816343075,,-0.19019019019019012,-0.002129093750453505,,-0.19019019019019012,0.005862038275906257,,-0.19019019019019012,-0.007912288526197768,,-0.19019019019019012,-0.003168984105906881,,-0.19019019019019012,0.0009596383150625868
,-0.1861861861861862,-0.004793925608776662,,-0.1861861861861862,0.00875102726430181,,-0.1861861861861862,0.0033965977044200643,,-0.1861861861861862,-0.0020842707241281694,,-0.1861861861861862,0.005738626943781917,,-0.1861861861861862,-0.0077457140309093965,,-0.1861861861861862,-0.0031022686510456853,,-0.1861861861861862,0.0009394354031665328
,-0.1821821821821823,-0.004690830434394371,,-0.1821821821821823,0.008562833129585647,,-0.1821821821821823,0.003323552592497054,,-0.1821821821821823,-0.002039447697802833,,-0.1821821821821823,0.005615215611657578,,-0.1821821821821823,-0.007579139535621026,,-0.1821821821821823,-0.003035553196184489,,-0.1821821821821823,0.0009192324912704788
,-0.17817817817817816,-0.004587735260012073,,-0.17817817817817816,0.008374638994869472,,-0.17817817817817816,0.0032505074805740395,,-0.17817817817817816,-0.0019946246714774947,,-0.17817817817817816,0.005491804279533232,,-0.17817817817817816,-0.007412565040332646,,-0.17817817817817816,-0.0029688377413232894,,-0.17817817817817816,0.0008990295793744236
,-0.17417417417417425,-0.004484640085629783,,-0.17417417417417425,0.008186444860153307,,-0.17417417417417425,0.003177462368651029,,-0.17417417417417425,-0.0019498016451521588,,-0.17417417417417425,0.005368392947408892,,-0.17417417417417425,-0.007245990545044276,,-0.17417417417417425,-0.0029021222864620932,,-0.17417417417417425,0.0008788266674783696
,-0.1701701701701701,-0.004381544911247485,,-0.1701701701701701,0.007998250725437134,,-0.1701701701701701,0.0031044172567280142,,-0.1701701701701701,-0.0019049786188268204,,-0.1701701701701701,0.005244981615284546,,-0.1701701701701701,-0.007079416049755896,,-0.1701701701701701,-0.0028354068316008936,,-0.1701701701701701,0.0008586237555823145
,-0.1661661661661662,-0.004278449736865193,,-0.1661661661661662,0.0078100565907209705,,-0.1661661661661662,0.003031372144805004,,-0.1661661661661662,-0.0018601555925014846,,-0.1661661661661662,0.005121570283160206,,-0.1661661661661662,-0.006912841554467526,,-0.1661661661661662,-0.002768691376739698,,-0.1661661661661662,0.0008384208436862605
,-0.16216216216216228,-0.004175354562482902,,-0.16216216216216228,0.007621862456004807,,-0.16216216216216228,0.0029583270328819933,,-0.16216216216216228,-0.0018153325661761485,,-0.16216216216216228,0.004998158951035866,,-0.16216216216216228,-0.006746267059179156,,-0.16216216216216228,-0.0027019759218785016,,-0.16216216216216228,0.0008182179317902065
,-0.15815815815815815,-0.0040722593881006046,,-0.15815815815815815,0.007433668321288633,,-0.15815815815815815,0.0028852819209589787,,-0.15815815815815815,-0.00177050953985081,,-0.15815815815815815,0.004874747618911521,,-0.15815815815815815,-0.006579692563890776,,-0.15815815815815815,-0.002635260467017302,,-0.15815815815815815,0.0007980150198941513
,-0.15415415415415423,-0.003969164213718314,,-0.15415415415415423,0.007245474186572468,,-0.15415415415415423,0.0028122368090359685,,-0.15415415415415423,-0.001725686513525474,,-0.15415415415415423,0.004751336286787181,,-0.15415415415415423,-0.006413118068602406,,-0.15415415415415423,-0.0025685450121561058,,-0.15415415415415423,0.0007778121079980973
,-0.1501501501501501,-0.003866069039336016,,-0.1501501501501501,0.007057280051856294,,-0.1501501501501501,0.002739191697112954,,-0.1501501501501501,-0.0016808634872001356,,-0.1501501501501501,0.004627924954662834,,-0.1501501501501501,-0.006246543573314027,,-0.1501501501501501,-0.002501829557294906,,-0.1501501501501501,0.0007576091961020422
,-0.14614614614614618,-0.0037629738649537247,,-0.14614614614614618,0.006869085917140131,,-0.14614614614614618,0.0026661465851899433,,-0.14614614614614618,-0.0016360404608747998,,-0.14614614614614618,0.004504513622538495,,-0.14614614614614618,-0.006079969078025656,,-0.14614614614614618,-0.0024351141024337103,,-0.14614614614614618,0.0007374062842059882
,-0.14214214214214227,-0.003659878690571433,,-0.14214214214214227,0.006680891782423967,,-0.14214214214214227,0.002593101473266933,,-0.14214214214214227,-0.0015912174345494637,,-0.14214214214214227,0.004381102290414156,,-0.14214214214214227,-0.005913394582737286,,-0.14214214214214227,-0.002368398647572514,,-0.14214214214214227,0.0007172033723099342
,-0.13813813813813813,-0.003556783516189136,,-0.13813813813813813,0.006492697647707793,,-0.13813813813813813,0.0025200563613439184,,-0.13813813813813813,-0.0015463944082241253,,-0.13813813813813813,0.004257690958289809,,-0.13813813813813813,-0.005746820087448906,,-0.13813813813813813,-0.0023016831927113145,,-0.13813813813813813,0.000697000460413879
,-0.13413413413413422,-0.0034536883418068444,,-0.13413413413413422,0.00630450351299163,,-0.13413413413413422,0.0024470112494209078,,-0.13413413413413422,-0.0015015713818987894,,-0.13413413413413422,0.0041342796261654696,,-0.13413413413413422,-0.005580245592160536,,-0.13413413413413422,-0.0022349677378501183,,-0.13413413413413422,0.000676797548517825
,-0.13013013013013008,-0.0033505931674245476,,-0.13013013013013008,0.0061163093782754556,,-0.13013013013013008,0.002373966137497893,,-0.13013013013013008,-0.001456748355573451,,-0.13013013013013008,0.004010868294041123,,-0.13013013013013008,-0.005413671096872156,,-0.13013013013013008,-0.0021682522829889186,,-0.13013013013013008,0.0006565946366217699
,-0.12612612612612617,-0.003247497993042256,,-0.12612612612612617,0.005928115243559292,,-0.12612612612612617,0.002300921025574883,,-0.12612612612612617,-0.001411925329248115,,-0.12612612612612617,0.0038874569619167837,,-0.12612612612612617,-0.005247096601583786,,-0.12612612612612617,-0.002101536828127723,,-0.12612612612612617,0.0006363917247257159
,-0.12212212212212203,-0.0031444028186599585,,-0.12212212212212203,0.005739921108843118,,-0.12212212212212203,0.0022278759136518684,,-0.12212212212212203,-0.0013671023029227765,,-0.12212212212212203,0.003764045629792437,,-0.12212212212212203,-0.005080522106295406,,-0.12212212212212203,-0.0020348213732665228,,-0.12212212212212203,0.0006161888128296607
,-0.11811811811811812,-0.0030413076442776673,,-0.11811811811811812,0.005551726974126954,,-0.11811811811811812,0.0021548308017288577,,-0.11811811811811812,-0.0013222792765974405,,-0.11811811811811812,0.003640634297668098,,-0.11811811811811812,-0.004913947611007036,,-0.11811811811811812,-0.001968105918405327,,-0.11811811811811812,0.0005959859009336067
,-0.1141141141141142,-0.0029382124698953756,,-0.1141141141141142,0.00536353283941079,,-0.1141141141141142,0.0020817856898058475,,-0.1141141141141142,-0.0012774562502721046,,-0.1141141141141142,0.003517222965543758,,-0.1141141141141142,-0.004747373115718666,,-0.1141141141141142,-0.001901390463544131,,-0.1141141141141142,0.0005757829890375528
,-0.11011011011011007,-0.0028351172955130787,,-0.11011011011011007,0.005175338704694616,,-0.11011011011011007,0.002008740577882833,,-0.11011011011011007,-0.0012326332239467662,,-0.11011011011011007,0.003393811633419412,,-0.11011011011011007,-0.004580798620430286,,-0.11011011011011007,-0.0018346750086829311,,-0.11011011011011007,0.0005555800771414976
,-0.10610610610610616,-0.002732022121130787,,-0.10610610610610616,0.004987144569978452,,-0.10610610610610616,0.0019356954659598222,,-0.10610610610610616,-0.0011878101976214302,,-0.10610610610610616,0.0032704003012950724,,-0.10610610610610616,-0.0044142241251419155,,-0.10610610610610616,-0.0017679595538217352,,-0.10610610610610616,0.0005353771652454436
,-0.10210210210210202,-0.0026289269467484897,,-0.10210210210210202,0.004798950435262278,,-0.10210210210210202,0.0018626503540368077,,-0.10210210210210202,-0.0011429871712960917,,-0.10210210210210202,0.003146988969170726,,-0.10210210210210202,-0.004247649629853536,,-0.10210210210210202,-0.0017012440989605355,,-0.10210210210210202,0.0005151742533493885
,-0.09809809809809811,-0.0025258317723661984,,-0.09809809809809811,0.004610756300546115,,-0.09809809809809811,0.0017896052421137972,,-0.09809809809809811,-0.0010981641449707559,,-0.09809809809809811,0.0030235776370463865,,-0.09809809809809811,-0.004081075134565165,,-0.09809809809809811,-0.0016345286440993395,,-0.09809809809809811,0.0004949713414533344
,-0.0940940940940942,-0.0024227365979839067,,-0.0940940940940942,0.004422562165829951,,-0.0940940940940942,0.0017165601301907868,,-0.0940940940940942,-0.0010533411186454198,,-0.0940940940940942,0.002900166304922047,,-0.0940940940940942,-0.003914500639276795,,-0.0940940940940942,-0.0015678131892381433,,-0.0940940940940942,0.00047476842955728046
,-0.09009009009009006,-0.00231964142360161,,-0.09009009009009006,0.004234368031113777,,-0.09009009009009006,0.0016435150182677722,,-0.09009009009009006,-0.0010085180923200814,,-0.09009009009009006,0.0027767549727977007,,-0.09009009009009006,-0.0037479261439884158,,-0.09009009009009006,-0.0015010977343769437,,-0.09009009009009006,0.00045456551766122534
,-0.08608608608608614,-0.002216546249219318,,-0.08608608608608614,0.004046173896397613,,-0.08608608608608614,0.0015704699063447617,,-0.08608608608608614,-0.0009636950659947455,,-0.08608608608608614,0.002653343640673361,,-0.08608608608608614,-0.0035813516487000455,,-0.08608608608608614,-0.0014343822795157477,,-0.08608608608608614,0.0004343626057651713
,-0.08208208208208201,-0.002113451074837021,,-0.08208208208208201,0.003857979761681439,,-0.08208208208208201,0.0014974247944217472,,-0.08208208208208201,-0.000918872039669407,,-0.08208208208208201,0.002529932308549015,,-0.08208208208208201,-0.003414777153411666,,-0.08208208208208201,-0.001367666824654548,,-0.08208208208208201,0.0004141596938691162
,-0.0780780780780781,-0.0020103559004547296,,-0.0780780780780781,0.0036697856269652753,,-0.0780780780780781,0.0014243796824987367,,-0.0780780780780781,-0.0008740490133440711,,-0.0780780780780781,0.002406520976424675,,-0.0780780780780781,-0.0032482026581232954,,-0.0780780780780781,-0.001300951369793352,,-0.0780780780780781,0.0003939567819730622
,-0.07407407407407418,-0.001907260726072438,,-0.07407407407407418,0.0034815914922491117,,-0.07407407407407418,0.0013513345705757262,,-0.07407407407407418,-0.0008292259870187351,,-0.07407407407407418,0.002283109644300336,,-0.07407407407407418,-0.003081628162834925,,-0.07407407407407418,-0.0012342359149321558,,-0.07407407407407418,0.00037375387007700816
,-0.07007007007007005,-0.001804165551690141,,-0.07007007007007005,0.0032933973575329377,,-0.07007007007007005,0.0012782894586527117,,-0.07007007007007005,-0.0007844029606933967,,-0.07007007007007005,0.0021596983121759893,,-0.07007007007007005,-0.0029150536675465457,,-0.07007007007007005,-0.0011675204600709562,,-0.07007007007007005,0.00035355095818095304
,-0.06606606606606613,-0.0017010703773078493,,-0.06606606606606613,0.0031052032228167737,,-0.06606606606606613,0.0012052443467297012,,-0.06606606606606613,-0.0007395799343680607,,-0.06606606606606613,0.00203628698005165,,-0.06606606606606613,-0.0027484791722581755,,-0.06606606606606613,-0.0011008050052097602,,-0.06606606606606613,0.000333348046284899
,-0.062062062062061996,-0.0015979752029255522,,-0.062062062062061996,0.0029170090881005997,,-0.062062062062061996,0.0011321992348066866,,-0.062062062062061996,-0.0006947569080427222,,-0.062062062062061996,0.0019128756479273035,,-0.062062062062061996,-0.0025819046769697956,,-0.062062062062061996,-0.0010340895503485605,,-0.062062062062061996,0.0003131451343888439
,-0.05805805805805808,-0.0014948800285432607,,-0.05805805805805808,0.002728814953384436,,-0.05805805805805808,0.0010591541228836762,,-0.05805805805805808,-0.0006499338817173863,,-0.05805805805805808,0.001789464315802964,,-0.05805805805805808,-0.0024153301816814254,,-0.05805805805805808,-0.0009673740954873644,,-0.05805805805805808,0.0002929422224927899
,-0.05405405405405417,-0.0013917848541609692,,-0.05405405405405417,0.0025406208186682724,,-0.05405405405405417,0.0009861090109606657,,-0.05405405405405417,-0.0006051108553920503,,-0.05405405405405417,0.0016660529836786246,,-0.05405405405405417,-0.002248755686393055,,-0.05405405405405417,-0.0009006586406261685,,-0.05405405405405417,0.00027273931059673586
,-0.05005005005005003,-0.0012886896797786721,,-0.05005005005005003,0.0023524266839520984,,-0.05005005005005003,0.0009130638990376513,,-0.05005005005005003,-0.0005602878290667119,,-0.05005005005005003,0.0015426416515542782,,-0.05005005005005003,-0.0020821811911046753,,-0.05005005005005003,-0.0008339431857649687,,-0.05005005005005003,0.00025253639870068074
,-0.04604604604604612,-0.0011855945053963807,,-0.04604604604604612,0.0021642325492359344,,-0.04604604604604612,0.0008400187871146408,,-0.04604604604604612,-0.000515464802741376,,-0.04604604604604612,0.0014192303194299387,,-0.04604604604604612,-0.0019156066958163052,,-0.04604604604604612,-0.0007672277309037727,,-0.04604604604604612,0.00023233348680462673
,-0.04204204204204198,-0.0010824993310140833,,-0.04204204204204198,0.0019760384145197604,,-0.04204204204204198,0.0007669736751916262,,-0.04204204204204198,-0.00047064177641603747,,-0.04204204204204198,0.0012958189873055923,,-0.04204204204204198,-0.0017490322005279256,,-0.04204204204204198,-0.0007005122760425729,,-0.04204204204204198,0.00021213057490857159
,-0.03803803803803807,-0.0009794041566317919,,-0.03803803803803807,0.0017878442798035968,,-0.03803803803803807,0.0006939285632686158,,-0.03803803803803807,-0.00042581875009070153,,-0.03803803803803807,0.0011724076551812527,,-0.03803803803803807,-0.0015824577052395551,,-0.03803803803803807,-0.000633796821181377,,-0.03803803803803807,0.00019192766301251758
,-0.034034034034034155,-0.0008763089822495004,,-0.034034034034034155,0.0015996501450874332,,-0.034034034034034155,0.0006208834513456053,,-0.034034034034034155,-0.0003809957237653656,,-0.034034034034034155,0.0010489963230569132,,-0.034034034034034155,-0.0014158832099511849,,-0.034034034034034155,-0.000567081366320181,,-0.034034034034034155,0.00017172475111646357
,-0.03003003003003002,-0.0007732138078672033,,-0.03003003003003002,0.001411456010371259,,-0.03003003003003002,0.0005478383394225908,,-0.03003003003003002,-0.00033617269744002715,,-0.03003003003003002,0.0009255849909325669,,-0.03003003003003002,-0.0012493087146628053,,-0.03003003003003002,-0.0005003659114589812,,-0.03003003003003002,0.00015152183922040845
,-0.026026026026026106,-0.0006701186334849118,,-0.026026026026026106,0.0012232618756550953,,-0.026026026026026106,0.00047479322749958026,,-0.026026026026026106,-0.00029134967111469116,,-0.026026026026026106,0.0008021736588082274,,-0.026026026026026106,-0.001082734219374435,,-0.026026026026026106,-0.00043365045659778524,,-0.026026026026026106,0.00013131892732435444
,-0.02202202202202197,-0.0005670234591026146,,-0.02202202202202197,0.001035067740938921,,-0.02202202202202197,0.00040174811557656574,,-0.02202202202202197,-0.0002465266447893527,,-0.02202202202202197,0.000678762326683881,,-0.02202202202202197,-0.0009161597240860554,,-0.02202202202202197,-0.0003669350017365855,,-0.02202202202202197,0.0001111160154282993
,-0.018018018018018056,-0.00046392828472032306,,-0.018018018018018056,0.0008468736062227575,,-0.018018018018018056,0.0003287030036535553,,-0.018018018018018056,-0.00020170361846401678,,-0.018018018018018056,0.0005553509945595415,,-0.018018018018018056,-0.000749585228797685,,-0.018018018018018056,-0.0003002195468753895,,-0.018018018018018056,9.091310353224529e-05
,-0.01401401401401392,-0.0003608331103380259,,-0.01401401401401392,0.0006586794715065834,,-0.01401401401401392,0.0002556578917305407,,-0.01401401401401392,-0.00015688059213867834,,-0.01401401401401392,0.00043193966243519513,,-0.01401401401401392,-0.0005830107335093054,,-0.01401401401401392,-0.00023350409201418977,,-0.01401401401401392,7.071019163619016e-05
,-0.010010010010010006,-0.0002577379359557344,,-0.010010010010010006,0.00047048533679041964,,-0.010010010010010006,0.00018261277980753025,,-0.010010010010010006,-0.00011205756581334237,,-0.010010010010010006,0.0003085283303108556,,-0.010010010010010006,-0.0004164362382209351,,-0.010010010010010006,-0.00016678863715299374,,-0.010010010010010006,5.050727974013615e-05
,-0.006006006006006093,-0.00015464276157344293,,-0.006006006006006093,0.000282291202074256,,-0.006006006006006093,0.00010956766788451977,,-0.006006006006006093,-6.723453948800642e-05,,-0.006006006006006093,0.00018511699818651612,,-0.006006006006006093,-0.00024986174293256474,,-0.006006006006006093,-0.00010007318229179772,,-0.006006006006006093,3.0304367844082136e-05
,-0.002002002002001957,-5.1547587191145736e-05,,-0.002002002002001957,9.409706735808184e-05,,-0.002002002002001957,3.652255596150524e-05,,-0.002002002002001957,-2.2411513162667978e-05,,-0.002002002002001957,6.170566606216975e-05,,-0.002002002002001957,-8.328724764418518e-05,,-0.002002002002001957,-3.335772743059801e-05,,-0.002002002002001957,1.0101455948027005e-05
,0.002002002002002179,5.1547587191151455e-05,,0.002002002002002179,-9.409706735809228e-05,,0.002002002002002179,-3.652255596150929e-05,,0.002002002002002179,2.2411513162670464e-05,,0.002002002002002179,-6.17056660621766e-05,,0.002002002002002179,8.328724764419441e-05,,0.002002002002002179,3.335772743060171e-05,,0.002002002002002179,-1.0101455948028126e-05
,0.006006006006006093,0.00015464276157344293,,0.006006006006006093,-0.000282291202074256,,0.006006006006006093,-0.00010956766788451977,,0.006006006006006093,6.723453948800642e-05,,0.006006006006006093,-0.00018511699818651612,,0.006006006006006093,0.00024986174293256474,,0.006006006006006093,0.00010007318229179772,,0.006006006006006093,-3.0304367844082136e-05
,0.010010010010010006,0.0002577379359557344,,0.010010010010010006,-0.00047048533679041964,,0.010010010010010006,-0.00018261277980753025,,0.010010010010010006,0.00011205756581334237,,0.010010010010010006,-0.0003085283303108556,,0.010010010010010006,0.0004164362382209351,,0.010010010010010006,0.00016678863715299374,,0.010010010010010006,-5.050727974013615e-05
,0.01401401401401392,0.0003608331103380259,,0.01401401401401392,-0.0006586794715065834,,0.01401401401401392,-0.0002556578917305407,,0.01401401401401392,0.00015688059213867834,,0.01401401401401392,-0.00043193966243519513,,0.01401401401401392,0.0005830107335093054,,0.01401401401401392,0.00023350409201418977,,0.01401401401401392,-7.071019163619016e-05
,0.018018018018017834,0.00046392828472031737,,0.018018018018017834,-0.000846873606222747,,0.018018018018017834,-0.0003287030036535512,,0.018018018018017834,0.00020170361846401428,,0.018018018018017834,-0.0005553509945595347,,0.018018018018017834,0.0007495852287976758,,0.018018018018017834,0.0003002195468753858,,0.018018018018017834,-9.091310353224417e-05
,0.022022022022022192,0.0005670234591026202,,0.022022022022022192,-0.0010350677409389315,,0.022022022022022192,-0.0004017481155765698,,0.022022022022022192,0.0002465266447893552,,0.022022022022022192,-0.0006787623266838879,,0.022022022022022192,0.0009161597240860646,,0.022022022022022192,0.0003669350017365892,,0.022022022022022192,-0.00011111601542830043
,0.026026026026026106,0.0006701186334849118,,0.026026026026026106,-0.0012232618756550953,,0.026026026026026106,-0.00047479322749958026,,0.026026026026026106,0.00029134967111469116,,0.026026026026026106,-0.0008021736588082274,,0.026026026026026106,0.001082734219374435,,0.026026026026026106,0.00043365045659778524,,0.026026026026026106,-0.00013131892732435444
,0.03003003003003002,0.0007732138078672033,,0.03003003003003002,-0.001411456010371259,,0.03003003003003002,-0.0005478383394225908,,0.03003003003003002,0.00033617269744002715,,0.03003003003003002,-0.0009255849909325669,,0.03003003003003002,0.0012493087146628053,,0.03003003003003002,0.0005003659114589812,,0.03003003003003002,-0.00015152183922040845
,0.03403403403403393,0.0008763089822494948,,0.03403403403403393,-0.0015996501450874225,,0.03403403403403393,-0.0006208834513456012,,0.03403403403403393,0.0003809957237653631,,0.03403403403403393,-0.0010489963230569065,,0.03403403403403393,0.0014158832099511755,,0.03403403403403393,0.0005670813663201773,,0.03403403403403393,-0.00017172475111646246
,0.03803803803803785,0.0009794041566317862,,0.03803803803803785,-0.0017878442798035864,,0.03803803803803785,-0.0006939285632686117,,0.03803803803803785,0.00042581875009069903,,0.03803803803803785,-0.001172407655181246,,0.03803803803803785,0.001582457705239546,,0.03803803803803785,0.0006337968211813733,,0.03803803803803785,-0.00019192766301251646
,0.042042042042042205,0.0010824993310140892,,0.042042042042042205,-0.0019760384145197708,,0.042042042042042205,-0.0007669736751916303,,0.042042042042042205,0.00047064177641603996,,0.042042042042042205,-0.001295818987305599,,0.042042042042042205,0.0017490322005279347,,0.042042042042042205,0.0007005122760425767,,0.042042042042042205,-0.00021213057490857272
,0.04604604604604612,0.0011855945053963807,,0.04604604604604612,-0.0021642325492359344,,0.04604604604604612,-0.0008400187871146408,,0.04604604604604612,0.000515464802741376,,0.04604604604604612,-0.0014192303194299387,,0.04604604604604612,0.0019156066958163052,,0.04604604604604612,0.0007672277309037727,,0.04604604604604612,-0.00023233348680462673
,0.05005005005005003,0.0012886896797786721,,0.05005005005005003,-0.0023524266839520984,,0.05005005005005003,-0.0009130638990376513,,0.05005005005005003,0.0005602878290667119,,0.05005005005005003,-0.0015426416515542782,,0.05005005005005003,0.0020821811911046753,,0.05005005005005003,0.0008339431857649687,,0.05005005005005003,-0.00025253639870068074
,0.054054054054053946,0.0013917848541609636,,0.054054054054053946,-0.002540620818668262,,0.054054054054053946,-0.0009861090109606618,,0.054054054054053946,0.0006051108553920478,,0.054054054054053946,-0.0016660529836786176,,0.054054054054053946,0.002248755686393046,,0.054054054054053946,0.0009006586406261648,,0.054054054054053946,-0.0002727393105967347
,0.05805805805805786,0.001494880028543255,,0.05805805805805786,-0.0027288149533844256,,0.05805805805805786,-0.0010591541228836723,,0.05805805805805786,0.0006499338817173838,,0.05805805805805786,-0.001789464315802957,,0.05805805805805786,0.0024153301816814163,,0.05805805805805786,0.0009673740954873608,,0.05805805805805786,-0.00029294222249278876
,0.06206206206206222,0.0015979752029255578,,0.06206206206206222,-0.00291700908810061,,0.06206206206206222,-0.0011321992348066908,,0.06206206206206222,0.0006947569080427247,,0.06206206206206222,-0.0019128756479273104,,0.06206206206206222,0.002581904676969805,,0.06206206206206222,0.0010340895503485642,,0.06206206206206222,-0.000313145134388845
,0.06606606606606613,0.0017010703773078493,,0.06606606606606613,-0.0031052032228167737,,0.06606606606606613,-0.0012052443467297012,,0.06606606606606613,0.0007395799343680607,,0.06606606606606613,-0.00203628698005165,,0.06606606606606613,0.0027484791722581755,,0.06606606606606613,0.0011008050052097602,,0.06606606606606613,-0.000333348046284899
,0.07007007007007005,0.001804165551690141,,0.07007007007007005,-0.0032933973575329377,,0.07007007007007005,-0.0012782894586527117,,0.07007007007007005,0.0007844029606933967,,0.07007007007007005,-0.0021596983121759893,,0.07007007007007005,0.0029150536675465457,,0.07007007007007005,0.0011675204600709562,,0.07007007007007005,-0.00035355095818095304
,0.07407407407407396,0.0019072607260724325,,0.07407407407407396,-0.0034815914922491013,,0.07407407407407396,-0.0013513345705757223,,0.07407407407407396,0.0008292259870187326,,0.07407407407407396,-0.002283109644300329,,0.07407407407407396,0.003081628162834916,,0.07407407407407396,0.0012342359149321522,,0.07407407407407396,-0.000373753870077007
,0.07807807807807787,0.002010355900454724,,0.07807807807807787,-0.003669785626965265,,0.07807807807807787,-0.0014243796824987328,,0.07807807807807787,0.0008740490133440686,,0.07807807807807787,-0.002406520976424668,,0.07807807807807787,0.0032482026581232863,,0.07807807807807787,0.0013009513697933483,,0.07807807807807787,-0.00039395678197306106
,0.08208208208208223,0.002113451074837027,,0.08208208208208223,-0.0038579797616814493,,0.08208208208208223,-0.0014974247944217513,,0.08208208208208223,0.0009188720396694095,,0.08208208208208223,-0.0025299323085490218,,0.08208208208208223,0.003414777153411675,,0.08208208208208223,0.0013676668246545517,,0.08208208208208223,-0.0004141596938691173
,0.08608608608608614,0.002216546249219318,,0.08608608608608614,-0.004046173896397613,,0.08608608608608614,-0.0015704699063447617,,0.08608608608608614,0.0009636950659947455,,0.08608608608608614,-0.002653343640673361,,0.08608608608608614,0.0035813516487000455,,0.08608608608608614,0.0014343822795157477,,0.08608608608608614,-0.0004343626057651713
,0.09009009009009006,0.00231964142360161,,0.09009009009009006,-0.004234368031113777,,0.09009009009009006,-0.0016435150182677722,,0.09009009009009006,0.0010085180923200814,,0.09009009009009006,-0.0027767549727977007,,0.09009009009009006,0.0037479261439884158,,0.09009009009009006,0.0015010977343769437,,0.09009009009009006,-0.00045456551766122534
,0.09409409409409397,0.002422736597983901,,0.09409409409409397,-0.004422562165829941,,0.09409409409409397,-0.0017165601301907829,,0.09409409409409397,0.0010533411186454174,,0.09409409409409397,-0.0029001663049220403,,0.09409409409409397,0.0039145006392767865,,0.09409409409409397,0.0015678131892381396,,0.09409409409409397,-0.0004747684295572793
,0.09809809809809789,0.002525831772366193,,0.09809809809809789,-0.004610756300546104,,0.09809809809809789,-0.0017896052421137933,,0.09809809809809789,0.0010981641449707533,,0.09809809809809789,-0.0030235776370463796,,0.09809809809809789,0.004081075134565157,,0.09809809809809789,0.0016345286440993358,,0.09809809809809789,-0.0004949713414533334
,0.10210210210210224,0.0026289269467484958,,0.10210210210210224,-0.004798950435262289,,0.10210210210210224,-0.0018626503540368118,,0.10210210210210224,0.0011429871712960943,,0.10210210210210224,-0.0031469889691707327,,0.10210210210210224,0.004247649629853545,,0.10210210210210224,0.0017012440989605392,,0.10210210210210224,-0.0005151742533493896
,0.10610610610610616,0.002732022121130787,,0.10610610610610616,-0.004987144569978452,,0.10610610610610616,-0.0019356954659598222,,0.10610610610610616,0.0011878101976214302,,0.10610610610610616,-0.0032704003012950724,,0.10610610610610616,0.0044142241251419155,,0.10610610610610616,0.0017679595538217352,,0.10610610610610616,-0.0005353771652454436
,0.11011011011011007,0.0028351172955130787,,0.11011011011011007,-0.005175338704694616,,0.11011011011011007,-0.002008740577882833,,0.11011011011011007,0.0012326332239467662,,0.11011011011011007,-0.003393811633419412,,0.11011011011011007,0.004580798620430286,,0.11011011011011007,0.0018346750086829311,,0.11011011011011007,-0.0005555800771414976
,0.11411411411411398,0.00293821246989537,,0.11411411411411398,-0.0053635328394107794,,0.11411411411411398,-0.002081785689805843,,0.11411411411411398,0.001277456250272102,,0.11411411411411398,-0.0035172229655437513,,0.11411411411411398,0.004747373115718656,,0.11411411411411398,0.0019013904635441271,,0.11411411411411398,-0.0005757829890375517
,0.1181181181181179,0.0030413076442776616,,0.1181181181181179,-0.005551726974126944,,0.1181181181181179,-0.002154830801728854,,0.1181181181181179,0.001322279276597438,,0.1181181181181179,-0.003640634297668091,,0.1181181181181179,0.004913947611007026,,0.1181181181181179,0.001968105918405323,,0.1181181181181179,-0.0005959859009336057
,0.12212212212212226,0.0031444028186599646,,0.12212212212212226,-0.005739921108843128,,0.12212212212212226,-0.0022278759136518723,,0.12212212212212226,0.001367102302922779,,0.12212212212212226,-0.003764045629792444,,0.12212212212212226,0.005080522106295416,,0.12212212212212226,0.0020348213732665267,,0.12212212212212226,-0.0006161888128296619
,0.12612612612612617,0.003247497993042256,,0.12612612612612617,-0.005928115243559292,,0.12612612612612617,-0.002300921025574883,,0.12612612612612617,0.001411925329248115,,0.12612612612612617,-0.0038874569619167837,,0.12612612612612617,0.005247096601583786,,0.12612612612612617,0.002101536828127723,,0.12612612612612617,-0.0006363917247257159
,0.13013013013013008,0.0033505931674245476,,0.13013013013013008,-0.0061163093782754556,,0.13013013013013008,-0.002373966137497893,,0.13013013013013008,0.001456748355573451,,0.13013013013013008,-0.004010868294041123,,0.13013013013013008,0.005413671096872156,,0.13013013013013008,0.0021682522829889186,,0.13013013013013008,-0.0006565946366217699
,0.134134134134134,0.003453688341806839,,0.134134134134134,-0.006304503512991619,,0.134134134134134,-0.002447011249420904,,0.134134134134134,0.0015015713818987868,,0.134134134134134,-0.004134279626165463,,0.134134134134134,0.0055802455921605265,,0.134134134134134,0.002234967737850115,,0.134134134134134,-0.000676797548517824
,0.1381381381381379,0.0035567835161891305,,0.1381381381381379,-0.006492697647707783,,0.1381381381381379,-0.002520056361343914,,0.1381381381381379,0.0015463944082241229,,0.1381381381381379,-0.004257690958289802,,0.1381381381381379,0.005746820087448897,,0.1381381381381379,0.0023016831927113106,,0.1381381381381379,-0.000697000460413878
,0.14214214214214227,0.003659878690571433,,0.14214214214214227,-0.006680891782423967,,0.14214214214214227,-0.002593101473266933,,0.14214214214214227,0.0015912174345494637,,0.14214214214214227,-0.004381102290414156,,0.14214214214214227,0.005913394582737286,,0.14214214214214227,0.002368398647572514,,0.14214214214214227,-0.0007172033723099342
,0.14614614614614618,0.0037629738649537247,,0.14614614614614618,-0.006869085917140131,,0.14614614614614618,-0.0026661465851899433,,0.14614614614614618,0.0016360404608747998,,0.14614614614614618,-0.004504513622538495,,0.14614614614614618,0.006079969078025656,,0.14614614614614618,0.0024351141024337103,,0.14614614614614618,-0.0007374062842059882
,0.1501501501501501,0.003866069039336016,,0.1501501501501501,-0.007057280051856294,,0.1501501501501501,-0.002739191697112954,,0.1501501501501501,0.0016808634872001356,,0.1501501501501501,-0.004627924954662834,,0.1501501501501501,0.006246543573314027,,0.1501501501501501,0.002501829557294906,,0.1501501501501501,-0.0007576091961020422
,0.154154154154154,0.003969164213718308,,0.154154154154154,-0.007245474186572458,,0.154154154154154,-0.002812236809035964,,0.154154154154154,0.0017256865135254716,,0.154154154154154,-0.004751336286787174,,0.154154154154154,0.006413118068602397,,0.154154154154154,0.0025685450121561023,,0.154154154154154,-0.0007778121079980963
,0.15815815815815792,0.004072259388100599,,0.15815815815815792,-0.0074336683212886225,,0.15815815815815792,-0.002885281920958975,,0.15815815815815792,0.0017705095398508077,,0.15815815815815792,-0.004874747618911514,,0.15815815815815792,0.006579692563890767,,0.15815815815815792,0.002635260467017298,,0.15815815815815792,-0.0007980150198941502
,0.16216216216216228,0.004175354562482902,,0.16216216216216228,-0.007621862456004807,,0.16216216216216228,-0.0029583270328819933,,0.16216216216216228,0.0018153325661761485,,0.16216216216216228,-0.004998158951035866,,0.16216216216216228,0.006746267059179156,,0.16216216216216228,0.0027019759218785016,,0.16216216216216228,-0.0008182179317902065
,0.1661661661661662,0.004278449736865193,,0.1661661661661662,-0.0078100565907209705,,0.1661661661661662,-0.003031372144805004,,0.1661661661661662,0.0018601555925014846,,0.1661661661661662,-0.005121570283160206,,0.1661661661661662,0.006912841554467526,,0.1661661661661662,0.002768691376739698,,0.1661661661661662,-0.0008384208436862605
,0.1701701701701701,0.004381544911247485,,0.1701701701701701,-0.007998250725437134,,0.1701701701701701,-0.0031044172567280142,,0.1701701701701701,0.0019049786188268204,,0.1701701701701701,-0.005244981615284546,,0.1701701701701701,0.007079416049755896,,0.1701701701701701,0.0028354068316008936,,0.1701701701701701,-0.0008586237555823145
,0.17417417417417402,0.0044846400856297765,,0.17417417417417402,-0.008186444860153297,,0.17417417417417402,-0.003177462368651025,,0.17417417417417402,0.0019498016451521564,,0.17417417417417402,-0.005368392947408885,,0.17417417417417402,0.0072459905450442666,,0.17417417417417402,0.0029021222864620898,,0.17417417417417402,-0.0008788266674783686
,0.17817817817817794,0.004587735260012068,,0.17817817817817794,-0.008374638994869461,,0.17817817817817794,-0.003250507480574035,,0.17817817817817794,0.0019946246714774925,,0.17817817817817794,-0.005491804279533225,,0.17817817817817794,0.007412565040332638,,0.17817817817817794,0.0029688377413232855,,0.17817817817817794,-0.0008990295793744225
,0.1821821821821823,0.004690830434394371,,0.1821821821821823,-0.008562833129585647,,0.1821821821821823,-0.003323552592497054,,0.1821821821821823,0.002039447697802833,,0.1821821821821823,-0.005615215611657578,,0.1821821821821823,0.007579139535621026,,0.1821821821821823,0.003035553196184489,,0.1821821821821823,-0.0009192324912704788
,0.1861861861861862,0.004793925608776662,,0.1861861861861862,-0.00875102726430181,,0.1861861861861862,-0.0033965977044200643,,0.1861861861861862,0.0020842707241281694,,0.1861861861861862,-0.005738626943781917,,0.1861861861861862,0.0077457140309093965,,0.1861861861861862,0.0031022686510456853,,0.1861861861861862,-0.0009394354031665328
,0.19019019019019012,0.004897020783158954,,0.19019019019019012,-0.008939221399017974,,0.19019019019019012,-0.003469642816343075,,0.19019019019019012,0.002129093750453505,,0.19019019019019012,-0.005862038275906257,,0.19019019019019012,0.007912288526197768,,0.19019019019019012,0.003168984105906881,,0.19019019019019012,-0.0009596383150625868
,0.19419419419419404,0.005000115957541245,,0.19419419419419404,-0.009127415533734137,,0.19419419419419404,-0.003542687928266085,,0.19419419419419404,0.002173916776778841,,0.19419419419419404,-0.005985449608030597,,0.19419419419419404,0.008078863021486138,,0.19419419419419404,0.0032356995607680772,,0.19419419419419404,-0.0009798412269586409
,0.1981981981981984,0.005103211131923548,,0.1981981981981984,-0.009315609668450322,,0.1981981981981984,-0.0036157330401891037,,0.1981981981981984,0.002218739803104182,,0.1981981981981984,-0.006108860940154949,,0.1981981981981984,0.008245437516774526,,0.1981981981981984,0.003302415015629281,,0.1981981981981984,-0.0010000441388546971
,0.2022022022022023,0.00520630630630584,,0.2022022022022023,-0.009503803803166485,,0.2022022022022023,-0.0036887781521121143,,0.2022022022022023,0.002263562829429518,,0.2022022022022023,-0.006232272272279289,,0.2022022022022023,0.008412012012062896,,0.2022022022022023,0.0033691304704904766,,0.2022022022022023,-0.001020247050750751
,0.20620620620620622,0.005309401480688131,,0.20620620620620622,-0.009691997937882649,,0.20620620620620622,-0.003761823264035125,,0.20620620620620622,0.002308385855754854,,0.20620620620620622,-0.006355683604403629,,0.20620620620620622,0.008578586507351266,,0.20620620620620622,0.0034358459253516728,,0.20620620620620622,-0.001040449962646805
,0.21021021021021014,0.0054124966550704225,,0.21021021021021014,-0.009880192072598812,,0.21021021021021014,-0.0038348683759581352,,0.21021021021021014,0.00235320888208019,,0.21021021021021014,-0.006479094936527968,,0.21021021021021014,0.008745161002639636,,0.21021021021021014,0.0035025613802128685,,0.21021021021021014,-0.0010606528745428592
,0.21421421421421405,0.005515591829452714,,0.21421421421421405,-0.010068386207314976,,0.21421421421421405,-0.003907913487881146,,0.21421421421421405,0.002398031908405526,,0.21421421421421405,-0.006602506268652308,,0.21421421421421405,0.008911735497928007,,0.21421421421421405,0.0035692768350740647,,0.21421421421421405,-0.001080855786438913
,0.2182182182182184,0.005618687003835017,,0.2182182182182184,-0.010256580342031162,,0.2182182182182184,-0.003980958599804164,,0.2182182182182184,0.002442854934730867,,0.2182182182182184,-0.006725917600776661,,0.2182182182182184,0.009078309993216396,,0.2182182182182184,0.0036359922899352683,,0.2182182182182184,-0.0011010586983349693
,0.22222222222222232,0.005721782178217309,,0.22222222222222232,-0.010444774476747324,,0.22222222222222232,-0.004054003711727175,,0.22222222222222232,0.0024876779610562027,,0.22222222222222232,-0.006849328932901,,0.22222222222222232,0.009244884488504766,,0.22222222222222232,0.003702707744796464,,0.22222222222222232,-0.0011212616102310234
,0.22622622622622623,0.0058248773525996,,0.22622622622622623,-0.010632968611463489,,0.22622622622622623,-0.004127048823650186,,0.22622622622622623,0.002532500987381539,,0.22622622622622623,-0.00697274026502534,,0.22622622622622623,0.009411458983793137,,0.22622622622622623,0.0037694231996576602,,0.22622622622622623,-0.0011414645221270773
,0.23023023023023015,0.005927972526981891,,0.23023023023023015,-0.010821162746179652,,0.23023023023023015,-0.0042000939355731955,,0.23023023023023015,0.002577324013706875,,0.23023023023023015,-0.00709615159714968,,0.23023023023023015,0.009578033479081507,,0.23023023023023015,0.003836138654518856,,0.23023023023023015,-0.0011616674340231314
,0.23423423423423406,0.006031067701364183,,0.23423423423423406,-0.011009356880895816,,0.23423423423423406,-0.004273139047496206,,0.23423423423423406,0.0026221470400322106,,0.23423423423423406,-0.007219562929274019,,0.23423423423423406,0.009744607974369877,,0.23423423423423406,0.003902854109380052,,0.23423423423423406,-0.0011818703459191855
,0.23823823823823842,0.006134162875746486,,0.23823823823823842,-0.011197551015612,,0.23823823823823842,-0.004346184159419225,,0.23823823823823842,0.0026669700663575517,,0.23823823823823842,-0.007342974261398372,,0.23823823823823842,0.009911182469658266,,0.23823823823823842,0.003969569564241255,,0.23823823823823842,-0.0012020732578152417
,0.24224224224224233,0.006237258050128778,,0.24224224224224233,-0.011385745150328164,,0.24224224224224233,-0.004419229271342235,,0.24224224224224233,0.0027117930926828875,,0.24224224224224233,-0.007466385593522712,,0.24224224224224233,0.010077756964946637,,0.24224224224224233,0.004036285019102452,,0.24224224224224233,-0.0012222761697112956
,0.24624624624624625,0.0063403532245110686,,0.24624624624624625,-0.011573939285044327,,0.24624624624624625,-0.004492274383265246,,0.24624624624624625,0.0027566161190082233,,0.24624624624624625,-0.007589796925647051,,0.24624624624624625,0.010244331460235007,,0.24624624624624625,0.004103000473963648,,0.24624624624624625,-0.0012424790816073497
,0.25025025025025016,0.00644344839889336,,0.25025025025025016,-0.011762133419760491,,0.25025025025025016,-0.004565319495188257,,0.25025025025025016,0.0028014391453335596,,0.25025025025025016,-0.007713208257771391,,0.25025025025025016,0.010410905955523377,,0.25025025025025016,0.0041697159288248435,,0.25025025025025016,-0.0012626819935034038
,0.2542542542542541,0.006546543573275652,,0.2542542542542541,-0.011950327554476656,,0.2542542542542541,-0.0046383646071112665,,0.2542542542542541,0.0028462621716588954,,0.2542542542542541,-0.00783661958989573,,0.2542542542542541,0.010577480450811748,,0.2542542542542541,0.004236431383686039,,0.2542542542542541,-0.0012828849053994576
,0.25825825825825843,0.006649638747657955,,0.25825825825825843,-0.01213852168919284,,0.25825825825825843,-0.004711409719034285,,0.25825825825825843,0.0028910851979842365,,0.25825825825825843,-0.007960030922020083,,0.25825825825825843,0.010744054946100137,,0.25825825825825843,0.004303146838547243,,0.25825825825825843,-0.001303087817295514
,0.26226226226226235,0.006752733922040247,,0.26226226226226235,-0.012326715823909004,,0.26226226226226235,-0.004784454830957296,,0.26226226226226235,0.0029359082243095723,,0.26226226226226235,-0.008083442254144422,,0.26226226226226235,0.010910629441388507,,0.26226226226226235,0.0043698622934084394,,0.26226226226226235,-0.001323290729191568
,0.26626626626626626,0.006855829096422537,,0.26626626626626626,-0.012514909958625167,,0.26626626626626626,-0.004857499942880306,,0.26626626626626626,0.002980731250634908,,0.26626626626626626,-0.008206853586268763,,0.26626626626626626,0.011077203936676877,,0.26626626626626626,0.004436577748269635,,0.26626626626626626,-0.0013434936410876219
,0.2702702702702702,0.006958924270804829,,0.2702702702702702,-0.012703104093341331,,0.2702702702702702,-0.004930545054803317,,0.2702702702702702,0.0030255542769602444,,0.2702702702702702,-0.008330264918393102,,0.2702702702702702,0.011243778431965248,,0.2702702702702702,0.004503293203130831,,0.2702702702702702,-0.001363696552983676
,0.2742742742742741,0.007062019445187121,,0.2742742742742741,-0.012891298228057494,,0.2742742742742741,-0.005003590166726328,,0.2742742742742741,0.0030703773032855802,,0.2742742742742741,-0.008453676250517442,,0.2742742742742741,0.011410352927253618,,0.2742742742742741,0.004570008657992027,,0.2742742742742741,-0.00138389946487973
,0.27827827827827845,0.007165114619569424,,0.27827827827827845,-0.013079492362773679,,0.27827827827827845,-0.005076635278649346,,0.27827827827827845,0.0031152003296109213,,0.27827827827827845,-0.008577087582641795,,0.27827827827827845,0.011576927422542007,,0.27827827827827845,0.00463672411285323,,0.27827827827827845,-0.0014041023767757863
,0.28228228228228236,0.007268209793951715,,0.28228228228228236,-0.013267686497489842,,0.28228228228228236,-0.005149680390572356,,0.28228228228228236,0.003160023355936257,,0.28228228228228236,-0.008700498914766134,,0.28228228228228236,0.011743501917830378,,0.28228228228228236,0.004703439567714427,,0.28228228228228236,-0.0014243052886718402
,0.2862862862862863,0.007371304968334006,,0.2862862862862863,-0.013455880632206006,,0.2862862862862863,-0.005222725502495367,,0.2862862862862863,0.003204846382261593,,0.2862862862862863,-0.008823910246890474,,0.2862862862862863,0.011910076413118748,,0.2862862862862863,0.004770155022575623,,0.2862862862862863,-0.0014445082005678943
,0.2902902902902902,0.007474400142716298,,0.2902902902902902,-0.013644074766922169,,0.2902902902902902,-0.005295770614418377,,0.2902902902902902,0.0032496694085869288,,0.2902902902902902,-0.008947321579014813,,0.2902902902902902,0.012076650908407118,,0.2902902902902902,0.0048368704774368184,,0.2902902902902902,-0.0014647111124639484
,0.2942942942942941,0.00757749531709859,,0.2942942942942941,-0.013832268901638333,,0.2942942942942941,-0.005368815726341388,,0.2942942942942941,0.003294492434912265,,0.2942942942942941,-0.009070732911139153,,0.2942942942942941,0.012243225403695488,,0.2942942942942941,0.004903585932298014,,0.2942942942942941,-0.0014849140243600022
,0.29829829829829846,0.007680590491480893,,0.29829829829829846,-0.014020463036354519,,0.29829829829829846,-0.005441860838264406,,0.29829829829829846,0.003339315461237606,,0.29829829829829846,-0.009194144243263506,,0.29829829829829846,0.012409799898983876,,0.29829829829829846,0.004970301387159218,,0.29829829829829846,-0.0015051169362560585
,0.3023023023023024,0.007783685665863183,,0.3023023023023024,-0.014208657171070681,,0.3023023023023024,-0.005514905950187417,,0.3023023023023024,0.003384138487562942,,0.3023023023023024,-0.009317555575387845,,0.3023023023023024,0.012576374394272248,,0.3023023023023024,0.005037016842020414,,0.3023023023023024,-0.0015253198481521126
,0.3063063063063063,0.007886780840245475,,0.3063063063063063,-0.014396851305786846,,0.3063063063063063,-0.005587951062110427,,0.3063063063063063,0.0034289615138882778,,0.3063063063063063,-0.009440966907512185,,0.3063063063063063,0.012742948889560618,,0.3063063063063063,0.00510373229688161,,0.3063063063063063,-0.0015455227600481665
,0.3103103103103102,0.007989876014627766,,0.3103103103103102,-0.014585045440503009,,0.3103103103103102,-0.005660996174033438,,0.3103103103103102,0.0034737845402136136,,0.3103103103103102,-0.009564378239636524,,0.3103103103103102,0.012909523384848989,,0.3103103103103102,0.005170447751742806,,0.3103103103103102,-0.0015657256719442206
,0.3143143143143141,0.008092971189010058,,0.3143143143143141,-0.014773239575219173,,0.3143143143143141,-0.005734041285956448,,0.3143143143143141,0.00351860756653895,,0.3143143143143141,-0.009687789571760865,,0.3143143143143141,0.013076097880137359,,0.3143143143143141,0.0052371632066040025,,0.3143143143143141,-0.0015859285838402746
,0.31831831831831847,0.008196066363392361,,0.31831831831831847,-0.014961433709935357,,0.31831831831831847,-0.005807086397879467,,0.31831831831831847,0.0035634305928642905,,0.31831831831831847,-0.009811200903885217,,0.31831831831831847,0.013242672375425747,,0.31831831831831847,0.005303878661465205,,0.31831831831831847,-0.001606131495736331
,0.3223223223223224,0.008299161537774652,,0.3223223223223224,-0.015149627844651521,,0.3223223223223224,-0.005880131509802477,,0.3223223223223224,0.0036082536191896267,,0.3223223223223224,-0.009934612236009556,,0.3223223223223224,0.013409246870714117,,0.3223223223223224,0.005370594116326402,,0.3223223223223224,-0.0016263344076323848
,0.3263263263263263,0.008402256712156945,,0.3263263263263263,-0.015337821979367684,,0.3263263263263263,-0.005953176621725488,,0.3263263263263263,0.0036530766455149626,,0.3263263263263263,-0.010058023568133897,,0.3263263263263263,0.013575821366002487,,0.3263263263263263,0.005437309571187598,,0.3263263263263263,-0.0016465373195284389
,0.3303303303303302,0.008505351886539236,,0.3303303303303302,-0.015526016114083848,,0.3303303303303302,-0.006026221733648499,,0.3303303303303302,0.0036978996718402984,,0.3303303303303302,-0.010181434900258236,,0.3303303303303302,0.013742395861290857,,0.3303303303303302,0.005504025026048793,,0.3303303303303302,-0.001666740231424493
,0.3343343343343341,0.008608447060921526,,0.3343343343343341,-0.01571421024880001,,0.3343343343343341,-0.0060992668455715085,,0.3343343343343341,0.0037427226981656347,,0.3343343343343341,-0.010304846232382574,,0.3343343343343341,0.013908970356579228,,0.3343343343343341,0.00557074048090999,,0.3343343343343341,-0.0016869431433205468
,0.3383383383383385,0.00871154223530383,,0.3383383383383385,-0.015902404383516196,,0.3383383383383385,-0.006172311957494527,,0.3383383383383385,0.0037875457244909753,,0.3383383383383385,-0.010428257564506929,,0.3383383383383385,0.014075544851867617,,0.3383383383383385,0.005637455935771193,,0.3383383383383385,-0.001707146055216603
,0.3423423423423424,0.008814637409686122,,0.3423423423423424,-0.01609059851823236,,0.3423423423423424,-0.006245357069417538,,0.3423423423423424,0.0038323687508163115,,0.3423423423423424,-0.010551668896631268,,0.3423423423423424,0.014242119347155987,,0.3423423423423424,0.005704171390632389,,0.3423423423423424,-0.0017273489671126572
,0.3463463463463463,0.008917732584068413,,0.3463463463463463,-0.016278792652948525,,0.3463463463463463,-0.006318402181340548,,0.3463463463463463,0.0038771917771416474,,0.3463463463463463,-0.010675080228755608,,0.3463463463463463,0.014408693842444358,,0.3463463463463463,0.005770886845493585,,0.3463463463463463,-0.001747551879008711
,0.3503503503503502,0.009020827758450704,,0.3503503503503502,-0.016466986787664686,,0.3503503503503502,-0.006391447293263559,,0.3503503503503502,0.003922014803466984,,0.3503503503503502,-0.010798491560879947,,0.3503503503503502,0.014575268337732728,,0.3503503503503502,0.005837602300354781,,0.3503503503503502,-0.0017677547909047651
,0.35435435435435414,0.009123922932832996,,0.35435435435435414,-0.01665518092238085,,0.35435435435435414,-0.00646449240518657,,0.35435435435435414,0.003966837829792319,,0.35435435435435414,-0.010921902893004286,,0.35435435435435414,0.014741842833021098,,0.35435435435435414,0.0059043177552159775,,0.35435435435435414,-0.0017879577028008192
,0.3583583583583585,0.0092270181072153,,0.3583583583583585,-0.016843375057097036,,0.3583583583583585,-0.006537537517109588,,0.3583583583583585,0.0040116608561176605,,0.3583583583583585,-0.01104531422512864,,0.3583583583583585,0.014908417328309487,,0.3583583583583585,0.00597103321007718,,0.3583583583583585,-0.0018081606146968755
,0.3623623623623624,0.00933011328159759,,0.3623623623623624,-0.0170315691918132,,0.3623623623623624,-0.006610582629032598,,0.3623623623623624,0.004056483882442996,,0.3623623623623624,-0.011168725557252979,,0.3623623623623624,0.015074991823597858,,0.3623623623623624,0.006037748664938377,,0.3623623623623624,-0.0018283635265929294
,0.3663663663663663,0.009433208455979883,,0.3663663663663663,-0.01721976332652936,,0.3663663663663663,-0.006683627740955609,,0.3663663663663663,0.004101306908768332,,0.3663663663663663,-0.01129213688937732,,0.3663663663663663,0.015241566318886228,,0.3663663663663663,0.006104464119799573,,0.3663663663663663,-0.0018485664384889835
,0.37037037037037024,0.009536303630362173,,0.37037037037037024,-0.017407957461245526,,0.37037037037037024,-0.006756672852878619,,0.37037037037037024,0.004146129935093668,,0.37037037037037024,-0.011415548221501658,,0.37037037037037024,0.015408140814174598,,0.37037037037037024,0.006171179574660768,,0.37037037037037024,-0.0018687693503850375
,0.37437437437437415,0.009639398804744464,,0.37437437437437415,-0.01759615159596169,,0.37437437437437415,-0.00682971796480163,,0.37437437437437415,0.004190952961419004,,0.37437437437437415,-0.011538959553625997,,0.37437437437437415,0.015574715309462969,,0.37437437437437415,0.006237895029521965,,0.37437437437437415,-0.0018889722622810914
,0.3783783783783785,0.009742493979126767,,0.3783783783783785,-0.017784345730677876,,0.3783783783783785,-0.0069027630767246485,,0.3783783783783785,0.004235775987744345,,0.3783783783783785,-0.011662370885750352,,0.3783783783783785,0.015741289804751358,,0.3783783783783785,0.006304610484383168,,0.3783783783783785,-0.0019091751741771477
,0.3823823823823824,0.00984558915350906,,0.3823823823823824,-0.01797253986539404,,0.3823823823823824,-0.006975808188647659,,0.3823823823823824,0.004280599014069681,,0.3823823823823824,-0.01178578221787469,,0.3823823823823824,0.015907864300039726,,0.3823823823823824,0.006371325939244364,,0.3823823823823824,-0.0019293780860732018
,0.38638638638638634,0.00994868432789135,,0.38638638638638634,-0.0181607340001102,,0.38638638638638634,-0.007048853300570669,,0.38638638638638634,0.004325422040395017,,0.38638638638638634,-0.01190919354999903,,0.38638638638638634,0.0160744387953281,,0.38638638638638634,0.00643804139410556,,0.38638638638638634,-0.0019495809979692556
,0.39039039039039025,0.010051779502273641,,0.39039039039039025,-0.018348928134826366,,0.39039039039039025,-0.00712189841249368,,0.39039039039039025,0.004370245066720352,,0.39039039039039025,-0.01203260488212337,,0.39039039039039025,0.016241013290616467,,0.39039039039039025,0.006504756848966756,,0.39039039039039025,-0.00196978390986531
,0.39439439439439417,0.010154874676655934,,0.39439439439439417,-0.01853712226954253,,0.39439439439439417,-0.00719494352441669,,0.39439439439439417,0.004415068093045689,,0.39439439439439417,-0.012156016214247709,,0.39439439439439417,0.01640758778590484,,0.39439439439439417,0.0065714723038279525,,0.39439439439439417,-0.001989986821761364
,0.3983983983983985,0.010257969851038237,,0.3983983983983985,-0.018725316404258716,,0.3983983983983985,-0.007267988636339709,,0.3983983983983985,0.004459891119371029,,0.3983983983983985,-0.012279427546372063,,0.3983983983983985,0.01657416228119323,,0.3983983983983985,0.006638187758689155,,0.3983983983983985,-0.00201018973365742
,0.40240240240240244,0.010361065025420528,,0.40240240240240244,-0.018913510538974877,,0.40240240240240244,-0.007341033748262719,,0.40240240240240244,0.0045047141456963655,,0.40240240240240244,-0.012402838878496402,,0.40240240240240244,0.016740736776481597,,0.40240240240240244,0.006704903213550352,,0.40240240240240244,-0.002030392645553474
,0.40640640640640635,0.01046416019980282,,0.40640640640640635,-0.01910170467369104,,0.40640640640640635,-0.00741407886018573,,0.40640640640640635,0.004549537172021702,,0.40640640640640635,-0.01252625021062074,,0.40640640640640635,0.01690731127176997,,0.40640640640640635,0.0067716186684115475,,0.40640640640640635,-0.002050595557449528
,0.41041041041041026,0.010567255374185111,,0.41041041041041026,-0.019289898808407206,,0.41041041041041026,-0.00748712397210874,,0.41041041041041026,0.004594360198347037,,0.41041041041041026,-0.012649661542745081,,0.41041041041041026,0.017073885767058337,,0.41041041041041026,0.006838334123272743,,0.41041041041041026,-0.002070798469345582
,0.4144144144144142,0.010670350548567402,,0.4144144144144142,-0.01947809294312337,,0.4144144144144142,-0.007560169084031751,,0.4144144144144142,0.0046391832246723734,,0.4144144144144142,-0.01277307287486942,,0.4144144144144142,0.01724046026234671,,0.4144144144144142,0.00690504957813394,,0.4144144144144142,-0.0020910013812416362
,0.41841841841841854,0.010773445722949705,,0.41841841841841854,-0.019666287077839555,,0.41841841841841854,-0.007633214195954769,,0.41841841841841854,0.004684006250997714,,0.41841841841841854,-0.012896484206993774,,0.41841841841841854,0.0174070347576351,,0.41841841841841854,0.006971765032995143,,0.41841841841841854,-0.0021112042931376923
,0.42242242242242245,0.010876540897331997,,0.42242242242242245,-0.019854481212555716,,0.42242242242242245,-0.00770625930787778,,0.42242242242242245,0.00472882927732305,,0.42242242242242245,-0.013019895539118113,,0.42242242242242245,0.017573609252923467,,0.42242242242242245,0.007038480487856339,,0.42242242242242245,-0.002131407205033746
,0.42642642642642636,0.010979636071714288,,0.42642642642642636,-0.02004267534727188,,0.42642642642642636,-0.00777930441980079,,0.42642642642642636,0.004773652303648387,,0.42642642642642636,-0.013143306871242452,,0.42642642642642636,0.01774018374821184,,0.42642642642642636,0.007105195942717535,,0.42642642642642636,-0.0021516101169298005
,0.4304304304304303,0.011082731246096579,,0.4304304304304303,-0.020230869481988045,,0.4304304304304303,-0.0078523495317238,,0.4304304304304303,0.004818475329973722,,0.4304304304304303,-0.013266718203366792,,0.4304304304304303,0.017906758243500208,,0.4304304304304303,0.007171911397578731,,0.4304304304304303,-0.0021718130288258543
,0.43443443443443464,0.011185826420478882,,0.43443443443443464,-0.02041906361670423,,0.43443443443443464,-0.007925394643646819,,0.43443443443443464,0.0048632983562990634,,0.43443443443443464,-0.013390129535491145,,0.43443443443443464,0.018073332738788597,,0.43443443443443464,0.007238626852439934,,0.43443443443443464,-0.0021920159407219104
,0.43843843843843855,0.011288921594861175,,0.43843843843843855,-0.02060725775142039,,0.43843843843843855,-0.00799843975556983,,0.43843843843843855,0.004908121382624399,,0.43843843843843855,-0.013513540867615486,,0.43843843843843855,0.01823990723407697,,0.43843843843843855,0.00730534230730113,,0.43843843843843855,-0.0022122188526179647
,0.44244244244244246,0.011392016769243465,,0.44244244244244246,-0.020795451886136556,,0.44244244244244246,-0.00807148486749284,,0.44244244244244246,0.004952944408949735,,0.44244244244244246,-0.013636952199739824,,0.44244244244244246,0.018406481729365338,,0.44244244244244246,0.007372057762162327,,0.44244244244244246,-0.0022324217645140186
,0.4464464464464464,0.011495111943625756,,0.4464464464464464,-0.02098364602085272,,0.4464464464464464,-0.008144529979415852,,0.4464464464464464,0.004997767435275071,,0.4464464464464464,-0.013760363531864163,,0.4464464464464464,0.01857305622465371,,0.4464464464464464,0.0074387732170235225,,0.4464464464464464,-0.0022526246764100724
,0.4504504504504503,0.011598207118008049,,0.4504504504504503,-0.021171840155568885,,0.4504504504504503,-0.008217575091338861,,0.4504504504504503,0.005042590461600407,,0.4504504504504503,-0.013883774863988504,,0.4504504504504503,0.01873963071994208,,0.4504504504504503,0.007505488671884718,,0.4504504504504503,-0.0022728275883061267
,0.45445445445445465,0.011701302292390352,,0.45445445445445465,-0.02136003429028507,,0.45445445445445465,-0.00829062020326188,,0.45445445445445465,0.005087413487925748,,0.45445445445445465,-0.014007186196112856,,0.45445445445445465,0.018906205215230468,,0.45445445445445465,0.007572204126745922,,0.45445445445445465,-0.0022930305002021828
,0.45845845845845856,0.011804397466772643,,0.45845845845845856,-0.02154822842500123,,0.45845845845845856,-0.00836366531518489,,0.45845845845845856,0.005132236514251084,,0.45845845845845856,-0.014130597528237195,,0.45845845845845856,0.01907277971051884,,0.45845845845845856,0.007638919581607118,,0.45845845845845856,-0.002313233412098237
,0.4624624624624625,0.011907492641154935,,0.4624624624624625,-0.021736422559717396,,0.4624624624624625,-0.008436710427107901,,0.4624624624624625,0.00517705954057642,,0.4624624624624625,-0.014254008860361536,,0.4624624624624625,0.019239354205807208,,0.4624624624624625,0.007705635036468314,,0.4624624624624625,-0.002333436323994291
,0.4664664664664664,0.012010587815537226,,0.4664664664664664,-0.02192461669443356,,0.4664664664664664,-0.008509755539030911,,0.4664664664664664,0.005221882566901756,,0.4664664664664664,-0.014377420192485875,,0.4664664664664664,0.01940592870109558,,0.4664664664664664,0.00777235049132951,,0.4664664664664664,-0.002353639235890345
,0.4704704704704703,0.012113682989919517,,0.4704704704704703,-0.022112810829149725,,0.4704704704704703,-0.008582800650953923,,0.4704704704704703,0.005266705593227092,,0.4704704704704703,-0.014500831524610215,,0.4704704704704703,0.01957250319638395,,0.4704704704704703,0.007839065946190707,,0.4704704704704703,-0.0023738421477863987
,0.47447447447447466,0.01221677816430182,,0.47447447447447466,-0.022301004963865906,,0.47447447447447466,-0.008655845762876941,,0.47447447447447466,0.005311528619552433,,0.47447447447447466,-0.014624242856734568,,0.47447447447447466,0.019739077691672338,,0.47447447447447466,0.00790578140105191,,0.47447447447447466,-0.002394045059682455
,0.4784784784784786,0.012319873338684112,,0.4784784784784786,-0.02248919909858207,,0.4784784784784786,-0.00872889087479995,,0.4784784784784786,0.0053563516458777684,,0.4784784784784786,-0.014747654188858907,,0.4784784784784786,0.01990565218696071,,0.4784784784784786,0.007972496855913105,,0.4784784784784786,-0.002414247971578509
,0.4824824824824825,0.012422968513066403,,0.4824824824824825,-0.022677393233298235,,0.4824824824824825,-0.00880193598672296,,0.4824824824824825,0.005401174672203105,,0.4824824824824825,-0.014871065520983247,,0.4824824824824825,0.02007222668224908,,0.4824824824824825,0.0080392123107743,,0.4824824824824825,-0.0024344508834745634
,0.4864864864864864,0.012526063687448694,,0.4864864864864864,-0.0228655873680144,,0.4864864864864864,-0.008874981098645972,,0.4864864864864864,0.005445997698528441,,0.4864864864864864,-0.014994476853107586,,0.4864864864864864,0.02023880117753745,,0.4864864864864864,0.008105927765635498,,0.4864864864864864,-0.0024546537953706172
,0.4904904904904903,0.012629158861830986,,0.4904904904904903,-0.023053781502730564,,0.4904904904904903,-0.008948026210568982,,0.4904904904904903,0.005490820724853776,,0.4904904904904903,-0.015117888185231926,,0.4904904904904903,0.02040537567282582,,0.4904904904904903,0.008172643220496694,,0.4904904904904903,-0.002474856707266671
,0.4944944944944947,0.01273225403621329,,0.4944944944944947,-0.023241975637446746,,0.4944944944944947,-0.009021071322492,,0.4944944944944947,0.005535643751179118,,0.4944944944944947,-0.01524129951735628,,0.4944944944944947,0.02057195016811421,,0.4944944944944947,0.008239358675357897,,0.4944944944944947,-0.0024950596191627276
,0.4984984984984986,0.01283534921059558,,0.4984984984984986,-0.02343016977216291,,0.4984984984984986,-0.009094116434415012,,0.4984984984984986,0.005580466777504453,,0.4984984984984986,-0.015364710849480618,,0.4984984984984986,0.020738524663402577,,0.4984984984984986,0.008306074130219093,,0.4984984984984986,-0.0025152625310587815
,0.5025025025025025,0.012938444384977873,,0.5025025025025025,-0.023618363906879075,,0.5025025025025025,-0.009167161546338022,,0.5025025025025025,0.0056252898038297895,,0.5025025025025025,-0.015488122181604959,,0.5025025025025025,0.02090509915869095,,0.5025025025025025,0.008372789585080288,,0.5025025025025025,-0.0025354654429548353
,0.5065065065065064,0.013041539559360164,,0.5065065065065064,-0.02380655804159524,,0.5065065065065064,-0.009240206658261032,,0.5065065065065064,0.005670112830155126,,0.5065065065065064,-0.015611533513729297,,0.5065065065065064,0.02107167365397932,,0.5065065065065064,0.008439505039941486,,0.5065065065065064,-0.0025556683548508896
,0.5105105105105103,0.013144634733742454,,0.5105105105105103,-0.0239947521763114,,0.5105105105105103,-0.009313251770184043,,0.5105105105105103,0.005714935856480461,,0.5105105105105103,-0.015734944845853638,,0.5105105105105103,0.02123824814926769,,0.5105105105105103,0.008506220494802682,,0.5105105105105103,-0.0025758712667469435
,0.5145145145145147,0.013247729908124757,,0.5145145145145147,-0.024182946311027586,,0.5145145145145147,-0.009386296882107062,,0.5145145145145147,0.005759758882805803,,0.5145145145145147,-0.01585835617797799,,0.5145145145145147,0.02140482264455608,,0.5145145145145147,0.008572935949663884,,0.5145145145145147,-0.0025960741786429996
,0.5185185185185186,0.01335082508250705,,0.5185185185185186,-0.02437114044574375,,0.5185185185185186,-0.009459341994030071,,0.5185185185185186,0.005804581909131138,,0.5185185185185186,-0.01598176751010233,,0.5185185185185186,0.021571397139844448,,0.5185185185185186,0.00863965140452508,,0.5185185185185186,-0.002616277090539054
,0.5225225225225225,0.01345392025688934,,0.5225225225225225,-0.024559334580459915,,0.5225225225225225,-0.009532387105953083,,0.5225225225225225,0.005849404935456474,,0.5225225225225225,-0.016105178842226668,,0.5225225225225225,0.02173797163513282,,0.5225225225225225,0.008706366859386276,,0.5225225225225225,-0.0026364800024351077
,0.5265265265265264,0.013557015431271632,,0.5265265265265264,-0.02474752871517608,,0.5265265265265264,-0.009605432217876093,,0.5265265265265264,0.00589422796178181,,0.5265265265265264,-0.01622859017435101,,0.5265265265265264,0.021904546130421188,,0.5265265265265264,0.008773082314247473,,0.5265265265265264,-0.0026566829143311616
,0.5305305305305303,0.013660110605653924,,0.5305305305305303,-0.02493572284989224,,0.5305305305305303,-0.009678477329799103,,0.5305305305305303,0.005939050988107146,,0.5305305305305303,-0.01635200150647535,,0.5305305305305303,0.02207112062570956,,0.5305305305305303,0.008839797769108669,,0.5305305305305303,-0.002676885826227216
,0.5345345345345347,0.013763205780036227,,0.5345345345345347,-0.025123916984608426,,0.5345345345345347,-0.009751522441722123,,0.5345345345345347,0.005983874014432487,,0.5345345345345347,-0.016475412838599702,,0.5345345345345347,0.02223769512099795,,0.5345345345345347,0.008906513223969872,,0.5345345345345347,-0.002697088738123272
,0.5385385385385386,0.013866300954418518,,0.5385385385385386,-0.02531211111932459,,0.5385385385385386,-0.009824567553645133,,0.5385385385385386,0.006028697040757823,,0.5385385385385386,-0.01659882417072404,,0.5385385385385386,0.022404269616286318,,0.5385385385385386,0.008973228678831068,,0.5385385385385386,-0.0027172916500193263
,0.5425425425425425,0.01396939612880081,,0.5425425425425425,-0.025500305254040755,,0.5425425425425425,-0.009897612665568142,,0.5425425425425425,0.006073520067083159,,0.5425425425425425,-0.01672223550284838,,0.5425425425425425,0.02257084411157469,,0.5425425425425425,0.009039944133692263,,0.5425425425425425,-0.00273749456191538
,0.5465465465465464,0.014072491303183101,,0.5465465465465464,-0.025688499388756916,,0.5465465465465464,-0.009970657777491154,,0.5465465465465464,0.0061183430934084945,,0.5465465465465464,-0.016845646834972722,,0.5465465465465464,0.02273741860686306,,0.5465465465465464,0.00910665958855346,,0.5465465465465464,-0.002757697473811434
,0.5505505505505504,0.014175586477565392,,0.5505505505505504,-0.02587669352347308,,0.5505505505505504,-0.010043702889414164,,0.5505505505505504,0.006163166119733831,,0.5505505505505504,-0.01696905816709706,,0.5505505505505504,0.02290399310215143,,0.5505505505505504,0.009173375043414657,,0.5505505505505504,-0.002777900385707488
,0.5545545545545547,0.014278681651947695,,0.5545545545545547,-0.026064887658189265,,0.5545545545545547,-0.010116748001337182,,0.5545545545545547,0.006207989146059171,,0.5545545545545547,-0.017092469499221413,,0.5545545545545547,0.02307056759743982,,0.5545545545545547,0.00924009049827586,,0.5545545545545547,-0.0027981032976035444
,0.5585585585585586,0.014381776826329988,,0.5585585585585586,-0.02625308179290543,,0.5585585585585586,-0.010189793113260194,,0.5585585585585586,0.006252812172384508,,0.5585585585585586,-0.017215880831345752,,0.5585585585585586,0.02323714209272819,,0.5585585585585586,0.009306805953137055,,0.5585585585585586,-0.0028183062094995982
,0.5625625625625625,0.014484872000712279,,0.5625625625625625,-0.02644127592762159,,0.5625625625625625,-0.010262838225183204,,0.5625625625625625,0.006297635198709844,,0.5625625625625625,-0.01733929216347009,,0.5625625625625625,0.02340371658801656,,0.5625625625625625,0.00937352140799825,,0.5625625625625625,-0.0028385091213956526
,0.5665665665665665,0.01458796717509457,,0.5665665665665665,-0.026629470062337755,,0.5665665665665665,-0.010335883337106213,,0.5665665665665665,0.006342458225035179,,0.5665665665665665,-0.01746270349559443,,0.5665665665665665,0.02357029108330493,,0.5665665665665665,0.009440236862859448,,0.5665665665665665,-0.0028587120332917064
,0.5705705705705704,0.014691062349476862,,0.5705705705705704,-0.02681766419705392,,0.5705705705705704,-0.010408928449029225,,0.5705705705705704,0.006387281251360516,,0.5705705705705704,-0.017586114827718772,,0.5705705705705704,0.0237368655785933,,0.5705705705705704,0.009506952317720644,,0.5705705705705704,-0.0028789149451877603
,0.5745745745745747,0.014794157523859165,,0.5745745745745747,-0.027005858331770105,,0.5745745745745747,-0.010481973560952243,,0.5745745745745747,0.006432104277685856,,0.5745745745745747,-0.017709526159843125,,0.5745745745745747,0.02390344007388169,,0.5745745745745747,0.009573667772581847,,0.5745745745745747,-0.0028991178570838168
,0.5785785785785786,0.014897252698241456,,0.5785785785785786,-0.02719405246648627,,0.5785785785785786,-0.010555018672875253,,0.5785785785785786,0.0064769273040111925,,0.5785785785785786,-0.017832937491967463,,0.5785785785785786,0.02407001456917006,,0.5785785785785786,0.009640383227443042,,0.5785785785785786,-0.0029193207689798707
,0.5825825825825826,0.015000347872623747,,0.5825825825825826,-0.02738224660120243,,0.5825825825825826,-0.010628063784798265,,0.5825825825825826,0.006521750330336529,,0.5825825825825826,-0.017956348824091802,,0.5825825825825826,0.02423658906445843,,0.5825825825825826,0.009707098682304238,,0.5825825825825826,-0.0029395236808759245
,0.5865865865865865,0.015103443047006039,,0.5865865865865865,-0.027570440735918595,,0.5865865865865865,-0.010701108896721274,,0.5865865865865865,0.006566573356661864,,0.5865865865865865,-0.01807976015621614,,0.5865865865865865,0.0244031635597468,,0.5865865865865865,0.009773814137165436,,0.5865865865865865,-0.002959726592771979
,0.5905905905905904,0.01520653822138833,,0.5905905905905904,-0.02775863487063476,,0.5905905905905904,-0.010774154008644284,,0.5905905905905904,0.0066113963829872,,0.5905905905905904,-0.018203171488340483,,0.5905905905905904,0.02456973805503517,,0.5905905905905904,0.009840529592026631,,0.5905905905905904,-0.0029799295046680327
,0.5945945945945947,0.015309633395770633,,0.5945945945945947,-0.027946829005350945,,0.5945945945945947,-0.010847199120567303,,0.5945945945945947,0.006656219409312541,,0.5945945945945947,-0.018326582820464836,,0.5945945945945947,0.02473631255032356,,0.5945945945945947,0.009907245046887834,,0.5945945945945947,-0.0030001324165640888
,0.5985985985985987,0.015412728570152925,,0.5985985985985987,-0.028135023140067106,,0.5985985985985987,-0.010920244232490314,,0.5985985985985987,0.006701042435637877,,0.5985985985985987,-0.018449994152589175,,0.5985985985985987,0.02490288704561193,,0.5985985985985987,0.00997396050174903,,0.5985985985985987,-0.003020335328460143
,0.6026026026026026,0.015515823744535216,,0.6026026026026026,-0.02832321727478327,,0.6026026026026026,-0.010993289344413324,,0.6026026026026026,0.0067458654619632135,,0.6026026026026026,-0.018573405484713514,,0.6026026026026026,0.0250694615409003,,0.6026026026026026,0.010040675956610226,,0.6026026026026026,-0.003040538240356197
,0.6066066066066065,0.015618918918917507,,0.6066066066066065,-0.028511411409499435,,0.6066066066066065,-0.011066334456336336,,0.6066066066066065,0.006790688488288549,,0.6066066066066065,-0.018696816816837852,,0.6066066066066065,0.02523603603618867,,0.6066066066066065,0.010107391411471423,,0.6066066066066065,-0.003060741152252251
,0.6106106106106104,0.015722014093299798,,0.6106106106106104,-0.0286996055442156,,0.6106106106106104,-0.011139379568259345,,0.6106106106106104,0.006835511514613885,,0.6106106106106104,-0.018820228148962195,,0.6106106106106104,0.025402610531477042,,0.6106106106106104,0.010174106866332619,,0.6106106106106104,-0.003080944064148305
,0.6146146146146148,0.015825109267682103,,0.6146146146146148,-0.028887799678931785,,0.6146146146146148,-0.011212424680182364,,0.6146146146146148,0.006880334540939226,,0.6146146146146148,-0.018943639481086547,,0.6146146146146148,0.025569185026765428,,0.6146146146146148,0.010240822321193822,,0.6146146146146148,-0.003101146976044361
,0.6186186186186187,0.015928204442064393,,0.6186186186186187,-0.029075993813647946,,0.6186186186186187,-0.011285469792105374,,0.6186186186186187,0.006925157567264562,,0.6186186186186187,-0.019067050813210886,,0.6186186186186187,0.0257357595220538,,0.6186186186186187,0.010307537776055017,,0.6186186186186187,-0.003121349887940415
,0.6226226226226226,0.016031299616446684,,0.6226226226226226,-0.02926418794836411,,0.6226226226226226,-0.011358514904028385,,0.6226226226226226,0.006969980593589898,,0.6226226226226226,-0.019190462145335225,,0.6226226226226226,0.025902334017342172,,0.6226226226226226,0.010374253230916213,,0.6226226226226226,-0.0031415527998364693
,0.6266266266266265,0.016134394790828975,,0.6266266266266265,-0.029452382083080274,,0.6266266266266265,-0.011431560015951395,,0.6266266266266265,0.007014803619915234,,0.6266266266266265,-0.019313873477459564,,0.6266266266266265,0.02606890851263054,,0.6266266266266265,0.01044096868577741,,0.6266266266266265,-0.003161755711732523
,0.6306306306306304,0.01623748996521127,,0.6306306306306304,-0.02964057621779644,,0.6306306306306304,-0.011504605127874407,,0.6306306306306304,0.00705962664624057,,0.6306306306306304,-0.019437284809583906,,0.6306306306306304,0.026235483007918912,,0.6306306306306304,0.010507684140638606,,0.6306306306306304,-0.003181958623628577
,0.6346346346346348,0.01634058513959357,,0.6346346346346348,-0.02982877035251262,,0.6346346346346348,-0.011577650239797425,,0.6346346346346348,0.007104449672565911,,0.6346346346346348,-0.01956069614170826,,0.6346346346346348,0.0264020575032073,,0.6346346346346348,0.01057439959549981,,0.6346346346346348,-0.0032021615355246336
,0.6386386386386387,0.01644368031397586,,0.6386386386386387,-0.030016964487228785,,0.6386386386386387,-0.011650695351720435,,0.6386386386386387,0.007149272698891247,,0.6386386386386387,-0.019684107473832597,,0.6386386386386387,0.02656863199849567,,0.6386386386386387,0.010641115050361005,,0.6386386386386387,-0.0032223644474206874
,0.6426426426426426,0.016546775488358152,,0.6426426426426426,-0.03020515862194495,,0.6426426426426426,-0.011723740463643445,,0.6426426426426426,0.007194095725216582,,0.6426426426426426,-0.019807518805956936,,0.6426426426426426,0.02673520649378404,,0.6426426426426426,0.0107078305052222,,0.6426426426426426,-0.0032425673593167417
,0.6466466466466465,0.016649870662740446,,0.6466466466466465,-0.030393352756661114,,0.6466466466466465,-0.011796785575566456,,0.6466466466466465,0.0072389187515419185,,0.6466466466466465,-0.019930930138081275,,0.6466466466466465,0.02690178098907241,,0.6466466466466465,0.010774545960083398,,0.6466466466466465,-0.0032627702712127956
,0.6506506506506504,0.016752965837122737,,0.6506506506506504,-0.03058154689137728,,0.6506506506506504,-0.011869830687489466,,0.6506506506506504,0.007283741777867255,,0.6506506506506504,-0.020054341470205617,,0.6506506506506504,0.02706835548436078,,0.6506506506506504,0.010841261414944594,,0.6506506506506504,-0.0032829731831088495
,0.6546546546546548,0.01685606101150504,,0.6546546546546548,-0.03076974102609346,,0.6546546546546548,-0.011942875799412484,,0.6546546546546548,0.007328564804192595,,0.6546546546546548,-0.02017775280232997,,0.6546546546546548,0.02723492997964917,,0.6546546546546548,0.010907976869805797,,0.6546546546546548,-0.003303176095004906
,0.6586586586586587,0.016959156185887333,,0.6586586586586587,-0.030957935160809625,,0.6586586586586587,-0.012015920911335496,,0.6586586586586587,0.007373387830517932,,0.6586586586586587,-0.02030116413445431,,0.6586586586586587,0.02740150447493754,,0.6586586586586587,0.010974692324666992,,0.6586586586586587,-0.00332337900690096
,0.6626626626626626,0.017062251360269624,,0.6626626626626626,-0.03114612929552579,,0.6626626626626626,-0.012088966023258506,,0.6626626626626626,0.007418210856843267,,0.6626626626626626,-0.020424575466578648,,0.6626626626626626,0.02756807897022591,,0.6626626626626626,0.011041407779528188,,0.6626626626626626,-0.0033435819187970137
,0.6666666666666665,0.017165346534651914,,0.6666666666666665,-0.03133432343024195,,0.6666666666666665,-0.012162011135181516,,0.6666666666666665,0.007463033883168603,,0.6666666666666665,-0.020547986798702986,,0.6666666666666665,0.02773465346551428,,0.6666666666666665,0.011108123234389386,,0.6666666666666665,-0.003363784830693068
,0.6706706706706704,0.017268441709034205,,0.6706706706706704,-0.031522517564958115,,0.6706706706706704,-0.012235056247104527,,0.6706706706706704,0.00750785690949394,,0.6706706706706704,-0.02067139813082733,,0.6706706706706704,0.02790122796080265,,0.6706706706706704,0.011174838689250581,,0.6706706706706704,-0.003383987742589122
,0.6746746746746748,0.01737153688341651,,0.6746746746746748,-0.0317107116996743,,0.6746746746746748,-0.012308101359027546,,0.6746746746746748,0.00755267993581928,,0.6746746746746748,-0.02079480946295168,,0.6746746746746748,0.02806780245609104,,0.6746746746746748,0.011241554144111784,,0.6746746746746748,-0.003404190654485178
,0.6786786786786787,0.0174746320577988,,0.6786786786786787,-0.031898905834390465,,0.6786786786786787,-0.012381146470950555,,0.6786786786786787,0.0075975029621446165,,0.6786786786786787,-0.02091822079507602,,0.6786786786786787,0.02823437695137941,,0.6786786786786787,0.01130826959897298,,0.6786786786786787,-0.0034243935663812322
,0.6826826826826826,0.01757772723218109,,0.6826826826826826,-0.03208709996910663,,0.6826826826826826,-0.012454191582873567,,0.6826826826826826,0.007642325988469952,,0.6826826826826826,-0.02104163212720036,,0.6826826826826826,0.02840095144666778,,0.6826826826826826,0.011374985053834176,,0.6826826826826826,-0.003444596478277286
,0.6866866866866865,0.017680822406563382,,0.6866866866866865,-0.032275294103822794,,0.6866866866866865,-0.012527236694796577,,0.6866866866866865,0.007687149014795288,,0.6866866866866865,-0.021165043459324698,,0.6866866866866865,0.028567525941956152,,0.6866866866866865,0.011441700508695373,,0.6866866866866865,-0.00346479939017334
,0.6906906906906904,0.017783917580945673,,0.6906906906906904,-0.03246348823853896,,0.6906906906906904,-0.012600281806719587,,0.6906906906906904,0.007731972041120624,,0.6906906906906904,-0.02128845479144904,,0.6906906906906904,0.02873410043724452,,0.6906906906906904,0.011508415963556569,,0.6906906906906904,-0.0034850023020693943
,0.6946946946946948,0.017887012755327978,,0.6946946946946948,-0.03265168237325514,,0.6946946946946948,-0.012673326918642607,,0.6946946946946948,0.007776795067445965,,0.6946946946946948,-0.021411866123573393,,0.6946946946946948,0.02890067493253291,,0.6946946946946948,0.011575131418417772,,0.6946946946946948,-0.0035052052139654503
,0.6986986986986987,0.01799010792971027,,0.6986986986986987,-0.0328398765079713,,0.6986986986986987,-0.012746372030565617,,0.6986986986986987,0.0078216180937713,,0.6986986986986987,-0.02153527745569773,,0.6986986986986987,0.029067249427821282,,0.6986986986986987,0.011641846873278967,,0.6986986986986987,-0.0035254081258615042
,0.7027027027027026,0.01809320310409256,,0.7027027027027026,-0.033028070642687465,,0.7027027027027026,-0.012819417142488626,,0.7027027027027026,0.007866441120096638,,0.7027027027027026,-0.02165868878782207,,0.7027027027027026,0.02923382392310965,,0.7027027027027026,0.011708562328140163,,0.7027027027027026,-0.0035456110377575585
,0.7067067067067065,0.01819629827847485,,0.7067067067067065,-0.03321626477740363,,0.7067067067067065,-0.012892462254411638,,0.7067067067067065,0.007911264146421973,,0.7067067067067065,-0.02178210011994641,,0.7067067067067065,0.029400398418398022,,0.7067067067067065,0.01177527778300136,,0.7067067067067065,-0.0035658139496536124
,0.7107107107107109,0.018299393452857155,,0.7107107107107109,-0.033404458912119815,,0.7107107107107109,-0.012965507366334656,,0.7107107107107109,0.007956087172747314,,0.7107107107107109,-0.021905511452070762,,0.7107107107107109,0.02956697291368641,,0.7107107107107109,0.011841993237862563,,0.7107107107107109,-0.003586016861549669
,0.7147147147147148,0.018402488627239446,,0.7147147147147148,-0.03359265304683598,,0.7147147147147148,-0.013038552478257666,,0.7147147147147148,0.00800091019907265,,0.7147147147147148,-0.022028922784195104,,0.7147147147147148,0.02973354740897478,,0.7147147147147148,0.011908708692723759,,0.7147147147147148,-0.0036062197734457228
,0.7187187187187187,0.018505583801621737,,0.7187187187187187,-0.033780847181552144,,0.7187187187187187,-0.013111597590180678,,0.7187187187187187,0.008045733225397986,,0.7187187187187187,-0.022152334116319443,,0.7187187187187187,0.029900121904263152,,0.7187187187187187,0.011975424147584955,,0.7187187187187187,-0.0036264226853417766
,0.7227227227227226,0.018608678976004028,,0.7227227227227226,-0.03396904131626831,,0.7227227227227226,-0.013184642702103688,,0.7227227227227226,0.008090556251723321,,0.7227227227227226,-0.02227574544844378,,0.7227227227227226,0.03006669639955152,,0.7227227227227226,0.01204213960244615,,0.7227227227227226,-0.003646625597237831
,0.7267267267267266,0.018711774150386322,,0.7267267267267266,-0.03415723545098447,,0.7267267267267266,-0.013257687814026697,,0.7267267267267266,0.008135379278048657,,0.7267267267267266,-0.02239915678056812,,0.7267267267267266,0.030233270894839893,,0.7267267267267266,0.012108855057307348,,0.7267267267267266,-0.003666828509133885
,0.7307307307307309,0.018814869324768623,,0.7307307307307309,-0.03434542958570066,,0.7307307307307309,-0.013330732925949716,,0.7307307307307309,0.008180202304374,,0.7307307307307309,-0.022522568112692473,,0.7307307307307309,0.030399845390128282,,0.7307307307307309,0.01217557051216855,,0.7307307307307309,-0.003687031421029941
,0.7347347347347348,0.018917964499150914,,0.7347347347347348,-0.034533623720416816,,0.7347347347347348,-0.013403778037872727,,0.7347347347347348,0.008225025330699335,,0.7347347347347348,-0.022645979444816815,,0.7347347347347348,0.03056641988541665,,0.7347347347347348,0.012242285967029747,,0.7347347347347348,-0.003707234332925995
,0.7387387387387387,0.019021059673533205,,0.7387387387387387,-0.03472181785513298,,0.7387387387387387,-0.013476823149795737,,0.7387387387387387,0.00826984835702467,,0.7387387387387387,-0.022769390776941154,,0.7387387387387387,0.030732994380705023,,0.7387387387387387,0.012309001421890942,,0.7387387387387387,-0.003727437244822049
,0.7427427427427427,0.0191241548479155,,0.7427427427427427,-0.034910011989849145,,0.7427427427427427,-0.013549868261718749,,0.7427427427427427,0.008314671383350007,,0.7427427427427427,-0.022892802109065493,,0.7427427427427427,0.03089956887599339,,0.7427427427427427,0.012375716876752138,,0.7427427427427427,-0.003747640156718103
,0.7467467467467466,0.01922725002229779,,0.7467467467467466,-0.03509820612456531,,0.7467467467467466,-0.013622913373641759,,0.7467467467467466,0.008359494409675343,,0.7467467467467466,-0.023016213441189832,,0.7467467467467466,0.031066143371281763,,0.7467467467467466,0.012442432331613336,,0.7467467467467466,-0.003767843068614157
,0.7507507507507509,0.01933034519668009,,0.7507507507507509,-0.035286400259281495,,0.7507507507507509,-0.013695958485564777,,0.7507507507507509,0.008404317436000683,,0.7507507507507509,-0.023139624773314185,,0.7507507507507509,0.03123271786657015,,0.7507507507507509,0.012509147786474538,,0.7507507507507509,-0.0037880459805102133
,0.7547547547547548,0.019433440371062385,,0.7547547547547548,-0.03547459439399766,,0.7547547547547548,-0.013769003597487787,,0.7547547547547548,0.008449140462326019,,0.7547547547547548,-0.023263036105438527,,0.7547547547547548,0.03139929236185852,,0.7547547547547548,0.012575863241335734,,0.7547547547547548,-0.003808248892406267
,0.7587587587587588,0.019536535545444676,,0.7587587587587588,-0.035662788528713824,,0.7587587587587588,-0.013842048709410798,,0.7587587587587588,0.008493963488651356,,0.7587587587587588,-0.023386447437562866,,0.7587587587587588,0.03156586685714689,,0.7587587587587588,0.01264257869619693,,0.7587587587587588,-0.0038284518043023214
,0.7627627627627627,0.019639630719826967,,0.7627627627627627,-0.03585098266342999,,0.7627627627627627,-0.013915093821333808,,0.7627627627627627,0.008538786514976691,,0.7627627627627627,-0.023509858769687204,,0.7627627627627627,0.03173244135243526,,0.7627627627627627,0.012709294151058126,,0.7627627627627627,-0.0038486547161983753
,0.7667667667667666,0.019742725894209258,,0.7667667667667666,-0.03603917679814615,,0.7667667667667666,-0.01398813893325682,,0.7667667667667666,0.008583609541302026,,0.7667667667667666,-0.023633270101811543,,0.7667667667667666,0.03189901584772363,,0.7667667667667666,0.012776009605919323,,0.7667667667667666,-0.003868857628094429
,0.7707707707707709,0.019845821068591563,,0.7707707707707709,-0.03622737093286233,,0.7707707707707709,-0.014061184045179838,,0.7707707707707709,0.008628432567627369,,0.7707707707707709,-0.023756681433935896,,0.7707707707707709,0.03206559034301202,,0.7707707707707709,0.012842725060780526,,0.7707707707707709,-0.0038890605399904857
,0.7747747747747749,0.019948916242973853,,0.7747747747747749,-0.036415565067578495,,0.7747747747747749,-0.014134229157102848,,0.7747747747747749,0.008673255593952704,,0.7747747747747749,-0.023880092766060238,,0.7747747747747749,0.03223216483830039,,0.7747747747747749,0.012909440515641721,,0.7747747747747749,-0.00390926345188654
,0.7787787787787788,0.020052011417356144,,0.7787787787787788,-0.03660375920229466,,0.7787787787787788,-0.014207274269025858,,0.7787787787787788,0.00871807862027804,,0.7787787787787788,-0.024003504098184577,,0.7787787787787788,0.032398739333588764,,0.7787787787787788,0.012976155970502917,,0.7787787787787788,-0.003929466363782594
,0.7827827827827827,0.020155106591738435,,0.7827827827827827,-0.036791953337010824,,0.7827827827827827,-0.01428031938094887,,0.7827827827827827,0.008762901646603377,,0.7827827827827827,-0.024126915430308916,,0.7827827827827827,0.03256531382887713,,0.7827827827827827,0.013042871425364113,,0.7827827827827827,-0.003949669275678648
,0.7867867867867866,0.020258201766120726,,0.7867867867867866,-0.03698014747172699,,0.7867867867867866,-0.014353364492871879,,0.7867867867867866,0.008807724672928712,,0.7867867867867866,-0.024250326762433255,,0.7867867867867866,0.0327318883241655,,0.7867867867867866,0.01310958688022531,,0.7867867867867866,-0.003969872187574702
,0.790790790790791,0.02036129694050303,,0.790790790790791,-0.037168341606443174,,0.790790790790791,-0.014426409604794898,,0.790790790790791,0.008852547699254053,,0.790790790790791,-0.024373738094557607,,0.790790790790791,0.03289846281945389,,0.790790790790791,0.013176302335086513,,0.790790790790791,-0.003990075099470758
,0.7947947947947949,0.02046439211488532,,0.7947947947947949,-0.03735653574115934,,0.7947947947947949,-0.01449945471671791,,0.7947947947947949,0.008897370725579388,,0.7947947947947949,-0.02449714942668195,,0.7947947947947949,0.03306503731474226,,0.7947947947947949,0.013243017789947709,,0.7947947947947949,-0.004010278011366812
,0.7987987987987988,0.020567487289267612,,0.7987987987987988,-0.0375447298758755,,0.7987987987987988,-0.014572499828640919,,0.7987987987987988,0.008942193751904725,,0.7987987987987988,-0.02462056075880629,,0.7987987987987988,0.033231611810030634,,0.7987987987987988,0.013309733244808905,,0.7987987987987988,-0.004030480923262866
,0.8028028028028027,0.020670582463649903,,0.8028028028028027,-0.03773292401059167,,0.8028028028028027,-0.014645544940563929,,0.8028028028028027,0.00898701677823006,,0.8028028028028027,-0.024743972090930627,,0.8028028028028027,0.033398186305319,,0.8028028028028027,0.0133764486996701,,0.8028028028028027,-0.00405068383515892
,0.8068068068068066,0.020773677638032197,,0.8068068068068066,-0.037921118145307825,,0.8068068068068066,-0.01471859005248694,,0.8068068068068066,0.009031839804555396,,0.8068068068068066,-0.024867383423054966,,0.8068068068068066,0.03356476080060737,,0.8068068068068066,0.013443164154531298,,0.8068068068068066,-0.0040708867470549736
,0.810810810810811,0.0208767728124145,,0.810810810810811,-0.03810931228002401,,0.810810810810811,-0.014791635164409959,,0.810810810810811,0.009076662830880738,,0.810810810810811,-0.02499079475517932,,0.810810810810811,0.03373133529589576,,0.810810810810811,0.0135098796093925,,0.810810810810811,-0.00409108965895103
,0.8148148148148149,0.02097986798679679,,0.8148148148148149,-0.038297506414740175,,0.8148148148148149,-0.014864680276332969,,0.8148148148148149,0.009121485857206074,,0.8148148148148149,-0.02511420608730366,,0.8148148148148149,0.03389790979118413,,0.8148148148148149,0.013576595064253696,,0.8148148148148149,-0.004111292570847084
,0.8188188188188188,0.02108296316117908,,0.8188188188188188,-0.03848570054945634,,0.8188188188188188,-0.01493772538825598,,0.8188188188188188,0.00916630888353141,,0.8188188188188188,-0.025237617419428,,0.8188188188188188,0.034064484286472504,,0.8188188188188188,0.013643310519114892,,0.8188188188188188,-0.004131495482743138
,0.8228228228228227,0.021186058335561374,,0.8228228228228227,-0.038673894684172504,,0.8228228228228227,-0.01501077050017899,,0.8228228228228227,0.009211131909856746,,0.8228228228228227,-0.02536102875155234,,0.8228228228228227,0.03423105878176087,,0.8228228228228227,0.013710025973976088,,0.8228228228228227,-0.0041516983946391925
,0.8268268268268266,0.021289153509943665,,0.8268268268268266,-0.03886208881888867,,0.8268268268268266,-0.015083815612102,,0.8268268268268266,0.009255954936182082,,0.8268268268268266,-0.025484440083676677,,0.8268268268268266,0.03439763327704924,,0.8268268268268266,0.013776741428837285,,0.8268268268268266,-0.004171901306535246
,0.830830830830831,0.021392248684325967,,0.830830830830831,-0.03905028295360485,,0.830830830830831,-0.015156860724025018,,0.830830830830831,0.009300777962507422,,0.830830830830831,-0.02560785141580103,,0.830830830830831,0.03456420777233763,,0.830830830830831,0.013843456883698488,,0.830830830830831,-0.004192104218431303
,0.8348348348348349,0.02149534385870826,,0.8348348348348349,-0.03923847708832102,,0.8348348348348349,-0.01522990583594803,,0.8348348348348349,0.009345600988832758,,0.8348348348348349,-0.02573126274792537,,0.8348348348348349,0.034730782267626,,0.8348348348348349,0.013910172338559684,,0.8348348348348349,-0.004212307130327357
,0.8388388388388388,0.02159843903309055,,0.8388388388388388,-0.03942667122303718,,0.8388388388388388,-0.01530295094787104,,0.8388388388388388,0.009390424015158095,,0.8388388388388388,-0.02585467408004971,,0.8388388388388388,0.034897356762914375,,0.8388388388388388,0.01397688779342088,,0.8388388388388388,-0.004232510042223411
,0.8428428428428427,0.021701534207472842,,0.8428428428428427,-0.03961486535775334,,0.8428428428428427,-0.015375996059794051,,0.8428428428428427,0.00943524704148343,,0.8428428428428427,-0.02597808541217405,,0.8428428428428427,0.035063931258202743,,0.8428428428428427,0.014043603248282075,,0.8428428428428427,-0.0042527129541194645
,0.8468468468468466,0.021804629381855133,,0.8468468468468466,-0.039803059492469504,,0.8468468468468466,-0.015449041171717061,,0.8468468468468466,0.009480070067808766,,0.8468468468468466,-0.02610149674429839,,0.8468468468468466,0.03523050575349111,,0.8468468468468466,0.014110318703143273,,0.8468468468468466,-0.004272915866015518
,0.850850850850851,0.021907724556237438,,0.850850850850851,-0.03999125362718569,,0.850850850850851,-0.01552208628364008,,0.850850850850851,0.009524893094134106,,0.850850850850851,-0.02622490807642274,,0.850850850850851,0.0353970802487795,,0.850850850850851,0.014177034158004476,,0.850850850850851,-0.004293118777911575
,0.8548548548548549,0.02201081973061973,,0.8548548548548549,-0.040179447761901854,,0.8548548548548549,-0.01559513139556309,,0.8548548548548549,0.009569716120459443,,0.8548548548548549,-0.02634831940854708,,0.8548548548548549,0.03556365474406787,,0.8548548548548549,0.014243749612865671,,0.8548548548548549,-0.004313321689807629
,0.8588588588588588,0.02211391490500202,,0.8588588588588588,-0.04036764189661802,,0.8588588588588588,-0.0156681765074861,,0.8588588588588588,0.009614539146784779,,0.8588588588588588,-0.026471730740671422,,0.8588588588588588,0.035730229239356245,,0.8588588588588588,0.014310465067726867,,0.8588588588588588,-0.004333524601703683
,0.8628628628628627,0.02221701007938431,,0.8628628628628627,-0.04055583603133418,,0.8628628628628627,-0.01574122161940911,,0.8628628628628627,0.009659362173110114,,0.8628628628628627,-0.02659514207279576,,0.8628628628628627,0.035896803734644614,,0.8628628628628627,0.014377180522588063,,0.8628628628628627,-0.0043537275135997365
,0.8668668668668666,0.0223201052537666,,0.8668668668668666,-0.04074403016605035,,0.8668668668668666,-0.01581426673133212,,0.8668668668668666,0.009704185199435451,,0.8668668668668666,-0.0267185534049201,,0.8668668668668666,0.03606337822993298,,0.8668668668668666,0.01444389597744926,,0.8668668668668666,-0.004373930425495791
,0.870870870870871,0.022423200428148906,,0.870870870870871,-0.04093222430076653,,0.870870870870871,-0.01588731184325514,,0.870870870870871,0.009749008225760792,,0.870870870870871,-0.026841964737044453,,0.870870870870871,0.03622995272522137,,0.870870870870871,0.014510611432310463,,0.870870870870871,-0.004394133337391847
,0.8748748748748749,0.022526295602531197,,0.8748748748748749,-0.0411204184354827,,0.8748748748748749,-0.01596035695517815,,0.8748748748748749,0.009793831252086127,,0.8748748748748749,-0.02696537606916879,,0.8748748748748749,0.03639652722050974,,0.8748748748748749,0.014577326887171659,,0.8748748748748749,-0.004414336249287901
,0.8788788788788788,0.022629390776913488,,0.8788788788788788,-0.041308612570198855,,0.8788788788788788,-0.01603340206710116,,0.8788788788788788,0.009838654278411465,,0.8788788788788788,-0.027088787401293134,,0.8788788788788788,0.036563101715798116,,0.8788788788788788,0.014644042342032855,,0.8788788788788788,-0.0044345391611839554
,0.8828828828828827,0.02273248595129578,,0.8828828828828827,-0.04149680670491502,,0.8828828828828827,-0.01610644717902417,,0.8828828828828827,0.0098834773047368,,0.8828828828828827,-0.027212198733417473,,0.8828828828828827,0.036729676211086484,,0.8828828828828827,0.014710757796894052,,0.8828828828828827,-0.004454742073080009
,0.8868868868868867,0.022835581125678073,,0.8868868868868867,-0.041685000839631184,,0.8868868868868867,-0.016179492290947183,,0.8868868868868867,0.009928300331062135,,0.8868868868868867,-0.02733561006554181,,0.8868868868868867,0.03689625070637485,,0.8868868868868867,0.014777473251755248,,0.8868868868868867,-0.004474944984976063
,0.890890890890891,0.022938676300060374,,0.890890890890891,-0.04187319497434737,,0.890890890890891,-0.0162525374028702,,0.890890890890891,0.009973123357387476,,0.890890890890891,-0.027459021397666164,,0.890890890890891,0.03706282520166324,,0.890890890890891,0.01484418870661645,,0.890890890890891,-0.00449514789687212
,0.8948948948948949,0.023041771474442665,,0.8948948948948949,-0.042061389109063534,,0.8948948948948949,-0.01632558251479321,,0.8948948948948949,0.010017946383712813,,0.8948948948948949,-0.027582432729790503,,0.8948948948948949,0.03722939969695161,,0.8948948948948949,0.014910904161477646,,0.8948948948948949,-0.0045153508087681735
,0.8988988988988988,0.023144866648824956,,0.8988988988988988,-0.0422495832437797,,0.8988988988988988,-0.016398627626716223,,0.8988988988988988,0.010062769410038148,,0.8988988988988988,-0.027705844061914845,,0.8988988988988988,0.03739597419223998,,0.8988988988988988,0.014977619616338842,,0.8988988988988988,-0.004535553720664227
,0.9029029029029028,0.02324796182320725,,0.9029029029029028,-0.04243777737849586,,0.9029029029029028,-0.016471672738639233,,0.9029029029029028,0.010107592436363484,,0.9029029029029028,-0.027829255394039184,,0.9029029029029028,0.037562548687528355,,0.9029029029029028,0.01504433507120004,,0.9029029029029028,-0.004555756632560281
,0.9069069069069067,0.02335105699758954,,0.9069069069069067,-0.04262597151321203,,0.9069069069069067,-0.016544717850562243,,0.9069069069069067,0.010152415462688821,,0.9069069069069067,-0.027952666726163523,,0.9069069069069067,0.03772912318281672,,0.9069069069069067,0.015111050526061235,,0.9069069069069067,-0.004575959544456335
,0.910910910910911,0.023454152171971842,,0.910910910910911,-0.042814165647928205,,0.910910910910911,-0.01661776296248526,,0.910910910910911,0.010197238489014162,,0.910910910910911,-0.028076078058287875,,0.910910910910911,0.03789569767810511,,0.910910910910911,0.015177765980922438,,0.910910910910911,-0.004596162456352392
,0.914914914914915,0.023557247346354133,,0.914914914914915,-0.04300235978264437,,0.914914914914915,-0.016690808074408273,,0.914914914914915,0.010242061515339497,,0.914914914914915,-0.028199489390412214,,0.914914914914915,0.03806227217339348,,0.914914914914915,0.015244481435783634,,0.914914914914915,-0.0046163653682484455
,0.9189189189189189,0.023660342520736427,,0.9189189189189189,-0.043190553917360534,,0.9189189189189189,-0.016763853186331282,,0.9189189189189189,0.010286884541664834,,0.9189189189189189,-0.028322900722536556,,0.9189189189189189,0.03822884666868185,,0.9189189189189189,0.01531119689064483,,0.9189189189189189,-0.004636568280144499
,0.9229229229229228,0.023763437695118718,,0.9229229229229228,-0.0433787480520767,,0.9229229229229228,-0.016836898298254292,,0.9229229229229228,0.01033170756799017,,0.9229229229229228,-0.028446312054660895,,0.9229229229229228,0.038395421163970225,,0.9229229229229228,0.015377912345506027,,0.9229229229229228,-0.004656771192040553
,0.9269269269269267,0.02386653286950101,,0.9269269269269267,-0.04356694218679286,,0.9269269269269267,-0.016909943410177302,,0.9269269269269267,0.010376530594315505,,0.9269269269269267,-0.028569723386785234,,0.9269269269269267,0.038561995659258594,,0.9269269269269267,0.015444627800367223,,0.9269269269269267,-0.004676974103936608
,0.930930930930931,0.023969628043883313,,0.930930930930931,-0.04375513632150905,,0.930930930930931,-0.016982988522100322,,0.930930930930931,0.010421353620640846,,0.930930930930931,-0.028693134718909587,,0.930930930930931,0.03872857015454698,,0.930930930930931,0.015511343255228426,,0.930930930930931,-0.004697177015832664
,0.934934934934935,0.024072723218265604,,0.934934934934935,-0.04394333045622521,,0.934934934934935,-0.017056033634023332,,0.934934934934935,0.010466176646966183,,0.934934934934935,-0.028816546051033926,,0.934934934934935,0.03889514464983535,,0.934934934934935,0.015578058710089621,,0.934934934934935,-0.004717379927728718
,0.9389389389389389,0.024175818392647895,,0.9389389389389389,-0.04413152459094138,,0.9389389389389389,-0.017129078745946342,,0.9389389389389389,0.010510999673291518,,0.9389389389389389,-0.028939957383158268,,0.9389389389389389,0.03906171914512372,,0.9389389389389389,0.015644774164950817,,0.9389389389389389,-0.004737582839624772
,0.9429429429429428,0.024278913567030186,,0.9429429429429428,-0.04431971872565754,,0.9429429429429428,-0.01720212385786935,,0.9429429429429428,0.010555822699616853,,0.9429429429429428,-0.029063368715282607,,0.9429429429429428,0.039228293640412096,,0.9429429429429428,0.015711489619812013,,0.9429429429429428,-0.004757785751520826
,0.9469469469469471,0.02438200874141249,,0.9469469469469471,-0.04450791286037372,,0.9469469469469471,-0.017275168969792372,,0.9469469469469471,0.010600645725942196,,0.9469469469469471,-0.02918678004740696,,0.9469469469469471,0.039394868135700485,,0.9469469469469471,0.015778205074673216,,0.9469469469469471,-0.004777988663416883
,0.9509509509509511,0.02448510391579478,,0.9509509509509511,-0.044696106995089885,,0.9509509509509511,-0.01734821408171538,,0.9509509509509511,0.010645468752267531,,0.9509509509509511,-0.029310191379531298,,0.9509509509509511,0.039561442630988854,,0.9509509509509511,0.015844920529534415,,0.9509509509509511,-0.0047981915753129364
,0.954954954954955,0.024588199090177072,,0.954954954954955,-0.04488430112980605,,0.954954954954955,-0.01742125919363839,,0.954954954954955,0.010690291778592867,,0.954954954954955,-0.029433602711655637,,0.954954954954955,0.03972801712627722,,0.954954954954955,0.01591163598439561,,0.954954954954955,-0.00481839448720899
,0.9589589589589589,0.024691294264559363,,0.9589589589589589,-0.045072495264522214,,0.9589589589589589,-0.0174943043055614,,0.9589589589589589,0.010735114804918204,,0.9589589589589589,-0.02955701404377998,,0.9589589589589589,0.03989459162156559,,0.9589589589589589,0.015978351439256806,,0.9589589589589589,-0.004838597399105044
,0.9629629629629628,0.024794389438941654,,0.9629629629629628,-0.04526068939923838,,0.9629629629629628,-0.017567349417484415,,0.9629629629629628,0.010779937831243539,,0.9629629629629628,-0.029680425375904318,,0.9629629629629628,0.040061166116853966,,0.9629629629629628,0.016045066894118002,,0.9629629629629628,-0.004858800311001098
,0.9669669669669672,0.02489748461332396,,0.9669669669669672,-0.045448883533954564,,0.9669669669669672,-0.01764039452940743,,0.9669669669669672,0.01082476085756888,,0.9669669669669672,-0.02980383670802867,,0.9669669669669672,0.040227740612142356,,0.9669669669669672,0.016111782348979205,,0.9669669669669672,-0.0048790032228971545
,0.9709709709709711,0.02500057978770625,,0.9709709709709711,-0.04563707766867073,,0.9709709709709711,-0.01771343964133044,,0.9709709709709711,0.010869583883894215,,0.9709709709709711,-0.02992724804015301,,0.9709709709709711,0.040394315107430724,,0.9709709709709711,0.0161784978038404,,0.9709709709709711,-0.004899206134793208
,0.974974974974975,0.02510367496208854,,0.974974974974975,-0.04582527180338689,,0.974974974974975,-0.017786484753253454,,0.974974974974975,0.010914406910219552,,0.974974974974975,-0.030050659372277348,,0.974974974974975,0.04056088960271909,,0.974974974974975,0.016245213258701596,,0.974974974974975,-0.004919409046689262
,0.9789789789789789,0.02520677013647083,,0.9789789789789789,-0.04601346593810306,,0.9789789789789789,-0.017859529865176464,,0.9789789789789789,0.010959229936544888,,0.9789789789789789,-0.030174070704401687,,0.9789789789789789,0.04072746409800746,,0.9789789789789789,0.016311928713562792,,0.9789789789789789,-0.004939611958585316
,0.9829829829829828,0.025309865310853125,,0.9829829829829828,-0.046201660072819214,,0.9829829829829828,-0.017932574977099474,,0.9829829829829828,0.011004052962870223,,0.9829829829829828,-0.03029748203652603,,0.9829829829829828,0.04089403859329584,,0.9829829829829828,0.016378644168423988,,0.9829829829829828,-0.004959814870481371
,0.9869869869869872,0.025412960485235427,,0.9869869869869872,-0.0463898542075354,,0.9869869869869872,-0.018005620089022494,,0.9869869869869872,0.011048875989195564,,0.9869869869869872,-0.030420893368650382,,0.9869869869869872,0.04106061308858422,,0.9869869869869872,0.01644535962328519,,0.9869869869869872,-0.0049800177823774265
,0.9909909909909911,0.025516055659617717,,0.9909909909909911,-0.046578048342251564,,0.9909909909909911,-0.018078665200945504,,0.9909909909909911,0.0110936990155209,,0.9909909909909911,-0.03054430470077472,,0.9909909909909911,0.041227187583872595,,0.9909909909909911,0.01651207507814639,,0.9909909909909911,-0.00500022069427348
,0.994994994994995,0.025619150834000008,,0.994994994994995,-0.04676624247696773,,0.994994994994995,-0.018151710312868514,,0.994994994994995,0.011138522041846236,,0.994994994994995,-0.03066771603289906,,0.994994994994995,0.04139376207916096,,0.994994994994995,0.016578790533007585,,0.994994994994995,-0.005020423606169535
,0.9989989989989989,0.025722246008382302,,0.9989989989989989,-0.04695443661168389,,0.9989989989989989,-0.018224755424791524,,0.9989989989989989,0.011183345068171572,,0.9989989989989989,-0.0307911273650234,,0.9989989989989989,0.04156033657444933,,0.9989989989989989,0.01664550598786878,,0.9989989989989989,-0.005040626518065589
,1.0030030030030028,0.025825341182764593,,1.0030030030030028,-0.04714263074640006,,1.0030030030030028,-0.018297800536714533,,1.0030030030030028,0.011228168094496909,,1.0030030030030028,-0.03091453869714774,,1.0030030030030028,0.04172691106973771,,1.0030030030030028,0.016712221442729977,,1.0030030030030028,-0.005060829429961643
,1.0070070070070072,0.025928436357146895,,1.0070070070070072,-0.04733082488111624,,1.0070070070070072,-0.018370845648637554,,1.0070070070070072,0.01127299112082225,,1.0070070070070072,-0.031037950029272093,,1.0070070070070072,0.04189348556502609,,1.0070070070070072,0.01677893689759118,,1.0070070070070072,-0.005081032341857699
,1.011011011011011,0.026031531531529185,,1.011011011011011,-0.04751901901583241,,1.011011011011011,-0.018443890760560563,,1.011011011011011,0.011317814147147585,,1.011011011011011,-0.031161361361396432,,1.011011011011011,0.042060060060314465,,1.011011011011011,0.016845652352452375,,1.011011011011011,-0.005101235253753753
,1.015015015015015,0.02613462670591148,,1.015015015015015,-0.04770721315054857,,1.015015015015015,-0.018516935872483573,,1.015015015015015,0.011362637173472922,,1.015015015015015,-0.03128477269352077,,1.015015015015015,0.042226634555602834,,1.015015015015015,0.01691236780731357,,1.015015015015015,-0.005121438165649807
,1.019019019019019,0.02623772188029377,,1.019019019019019,-0.04789540728526473,,1.019019019019019,-0.018589980984406583,,1.019019019019019,0.011407460199798257,,1.019019019019019,-0.03140818402564511,,1.019019019019019,0.0423932090508912,,1.019019019019019,0.016979083262174767,,1.019019019019019,-0.005141641077545861
,1.0230230230230228,0.02634081705467606,,1.0230230230230228,-0.048083601419980894,,1.0230230230230228,-0.018663026096329596,,1.0230230230230228,0.011452283226123593,,1.0230230230230228,-0.03153159535776945,,1.0230230230230228,0.04255978354617957,,1.0230230230230228,0.017045798717035963,,1.0230230230230228,-0.005161843989441915
,1.0270270270270272,0.026443912229058366,,1.0270270270270272,-0.04827179555469708,,1.0270270270270272,-0.018736071208252613,,1.0270270270270272,0.011497106252448933,,1.0270270270270272,-0.0316550066898938,,1.0270270270270272,0.04272635804146796,,1.0270270270270272,0.017112514171897165,,1.0270270270270272,-0.005182046901337971
,1.031031031031031,0.026547007403440657,,1.031031031031031,-0.048459989689413244,,1.031031031031031,-0.018809116320175623,,1.031031031031031,0.01154192927877427,,1.031031031031031,-0.03177841802201814,,1.031031031031031,0.042892932536756335,,1.031031031031031,0.017179229626758365,,1.031031031031031,-0.005202249813234025
,1.035035035035035,0.026650102577822948,,1.035035035035035,-0.04864818382412941,,1.035035035035035,-0.018882161432098636,,1.035035035035035,0.011586752305099606,,1.035035035035035,-0.031901829354142486,,1.035035035035035,0.043059507032044704,,1.035035035035035,0.01724594508161956,,1.035035035035035,-0.005222452725130079
,1.039039039039039,0.02675319775220524,,1.039039039039039,-0.04883637795884557,,1.039039039039039,-0.018955206544021646,,1.039039039039039,0.011631575331424941,,1.039039039039039,-0.032025240686266825,,1.039039039039039,0.04322608152733307,,1.039039039039039,0.017312660536480756,,1.039039039039039,-0.005242655637026134
,1.0430430430430429,0.02685629292658753,,1.0430430430430429,-0.04902457209356174,,1.0430430430430429,-0.019028251655944656,,1.0430430430430429,0.011676398357750278,,1.0430430430430429,-0.03214865201839116,,1.0430430430430429,0.04339265602262144,,1.0430430430430429,0.017379375991341952,,1.0430430430430429,-0.005262858548922188
,1.0470470470470472,0.026959388100969834,,1.0470470470470472,-0.04921276622827792,,1.0470470470470472,-0.019101296767867672,,1.0470470470470472,0.011721221384075619,,1.0470470470470472,-0.032272063350515516,,1.0470470470470472,0.04355923051790983,,1.0470470470470472,0.017446091446203155,,1.0470470470470472,-0.005283061460818243
,1.0510510510510511,0.027062483275352125,,1.0510510510510511,-0.04940096036299409,,1.0510510510510511,-0.019174341879790686,,1.0510510510510511,0.011766044410400954,,1.0510510510510511,-0.032395474682639855,,1.0510510510510511,0.043725805013198206,,1.0510510510510511,0.01751280690106435,,1.0510510510510511,-0.005303264372714298
,1.055055055055055,0.027165578449734416,,1.055055055055055,-0.049589154497710244,,1.055055055055055,-0.019247386991713696,,1.055055055055055,0.011810867436726291,,1.055055055055055,-0.032518886014764194,,1.055055055055055,0.043892379508486574,,1.055055055055055,0.017579522355925546,,1.055055055055055,-0.005323467284610352
,1.059059059059059,0.027268673624116706,,1.059059059059059,-0.04977734863242641,,1.059059059059059,-0.019320432103636705,,1.059059059059059,0.011855690463051627,,1.059059059059059,-0.03264229734688853,,1.059059059059059,0.04405895400377494,,1.059059059059059,0.017646237810786742,,1.059059059059059,-0.005343670196506406
,1.0630630630630629,0.027371768798499,,1.0630630630630629,-0.04996554276714257,,1.0630630630630629,-0.019393477215559715,,1.0630630630630629,0.011900513489376962,,1.0630630630630629,-0.03276570867901287,,1.0630630630630629,0.04422552849906331,,1.0630630630630629,0.017712953265647938,,1.0630630630630629,-0.00536387310840246
,1.0670670670670672,0.027474863972881302,,1.0670670670670672,-0.05015373690185876,,1.0670670670670672,-0.019466522327482735,,1.0670670670670672,0.011945336515702303,,1.0670670670670672,-0.032889120011137224,,1.0670670670670672,0.0443921029943517,,1.0670670670670672,0.01777966872050914,,1.0670670670670672,-0.005384076020298516
,1.0710710710710711,0.027577959147263593,,1.0710710710710711,-0.05034193103657492,,1.0710710710710711,-0.019539567439405745,,1.0710710710710711,0.01199015954202764,,1.0710710710710711,-0.03301253134326156,,1.0710710710710711,0.044558677489640076,,1.0710710710710711,0.01784638417537034,,1.0710710710710711,-0.00540427893219457
,1.075075075075075,0.027681054321645884,,1.075075075075075,-0.05053012517129109,,1.075075075075075,-0.019612612551328755,,1.075075075075075,0.012034982568352975,,1.075075075075075,-0.03313594267538591,,1.075075075075075,0.044725251984928445,,1.075075075075075,0.017913099630231535,,1.075075075075075,-0.005424481844090624
,1.079079079079079,0.027784149496028178,,1.079079079079079,-0.05071831930600725,,1.079079079079079,-0.019685657663251765,,1.079079079079079,0.01207980559467831,,1.079079079079079,-0.03325935400751025,,1.079079079079079,0.044891826480216813,,1.079079079079079,0.01797981508509273,,1.079079079079079,-0.005444684755986678
,1.0830830830830829,0.02788724467041047,,1.0830830830830829,-0.05090651344072342,,1.0830830830830829,-0.019758702775174778,,1.0830830830830829,0.012124628621003648,,1.0830830830830829,-0.033382765339634586,,1.0830830830830829,0.04505840097550518,,1.0830830830830829,0.018046530539953927,,1.0830830830830829,-0.005464887667882732
,1.0870870870870872,0.02799033984479277,,1.0870870870870872,-0.0510947075754396,,1.0870870870870872,-0.019831747887097795,,1.0870870870870872,0.012169451647328989,,1.0870870870870872,-0.03350617667175894,,1.0870870870870872,0.04522497547079357,,1.0870870870870872,0.01811324599481513,,1.0870870870870872,-0.005485090579778788
,1.0910910910910911,0.02809343501917506,,1.0910910910910911,-0.05128290171015576,,1.0910910910910911,-0.019904792999020805,,1.0910910910910911,0.012214274673654324,,1.0910910910910911,-0.03362958800388328,,1.0910910910910911,0.04539154996608195,,1.0910910910910911,0.018179961449676325,,1.0910910910910911,-0.005505293491674842
,1.095095095095095,0.028196530193557355,,1.095095095095095,-0.051471095844871924,,1.095095095095095,-0.019977838110943814,,1.095095095095095,0.01225909769997966,,1.095095095095095,-0.033752999336007616,,1.095095095095095,0.045558124461370315,,1.095095095095095,0.01824667690453752,,1.095095095095095,-0.005525496403570897
,1.099099099099099,0.028299625367939646,,1.099099099099099,-0.05165928997958809,,1.099099099099099,-0.020050883222866828,,1.099099099099099,0.012303920726304996,,1.099099099099099,-0.033876410668131955,,1.099099099099099,0.045724698956658684,,1.099099099099099,0.018313392359398717,,1.099099099099099,-0.005545699315466951
,1.1031031031031029,0.028402720542321937,,1.1031031031031029,-0.05184748411430425,,1.1031031031031029,-0.020123928334789837,,1.1031031031031029,0.012348743752630332,,1.1031031031031029,-0.033999822000256294,,1.1031031031031029,0.04589127345194705,,1.1031031031031029,0.018380107814259913,,1.1031031031031029,-0.0055659022273630045
,1.1071071071071072,0.02850581571670424,,1.1071071071071072,-0.05203567824902044,,1.1071071071071072,-0.020196973446712854,,1.1071071071071072,0.012393566778955672,,1.1071071071071072,-0.03412323333238065,,1.1071071071071072,0.04605784794723544,,1.1071071071071072,0.018446823269121115,,1.1071071071071072,-0.005586105139259061
,1.1111111111111112,0.028608910891086532,,1.1111111111111112,-0.0522238723837366,,1.1111111111111112,-0.020270018558635867,,1.1111111111111112,0.01243838980528101,,1.1111111111111112,-0.034246644664504985,,1.1111111111111112,0.04622442244252382,,1.1111111111111112,0.018513538723982315,,1.1111111111111112,-0.005606308051155115
,1.115115115115115,0.028712006065468823,,1.115115115115115,-0.05241206651845277,,1.115115115115115,-0.020343063670558877,,1.115115115115115,0.012483212831606345,,1.115115115115115,-0.03437005599662933,,1.115115115115115,0.046390996937812186,,1.115115115115115,0.01858025417884351,,1.115115115115115,-0.005626510963051169
,1.119119119119119,0.028815101239851114,,1.119119119119119,-0.05260026065316893,,1.119119119119119,-0.020416108782481887,,1.119119119119119,0.01252803585793168,,1.119119119119119,-0.03449346732875367,,1.119119119119119,0.046557571433100554,,1.119119119119119,0.018646969633704706,,1.119119119119119,-0.0056467138749472226
,1.123123123123123,0.028918196414233405,,1.123123123123123,-0.052788454787885096,,1.123123123123123,-0.020489153894404897,,1.123123123123123,0.012572858884257018,,1.123123123123123,-0.03461687866087801,,1.123123123123123,0.04672414592838892,,1.123123123123123,0.018713685088565902,,1.123123123123123,-0.0056669167868432764
,1.1271271271271273,0.02902129158861571,,1.1271271271271273,-0.052976648922601274,,1.1271271271271273,-0.020562199006327917,,1.1271271271271273,0.012617681910582358,,1.1271271271271273,-0.03474028999300236,,1.1271271271271273,0.04689072042367731,,1.1271271271271273,0.018780400543427105,,1.1271271271271273,-0.005687119698739333
,1.1311311311311312,0.029124386762998,,1.1311311311311312,-0.05316484305731744,,1.1311311311311312,-0.020635244118250927,,1.1311311311311312,0.012662504936907694,,1.1311311311311312,-0.0348637013251267,,1.1311311311311312,0.04705729491896568,,1.1311311311311312,0.0188471159982883,,1.1311311311311312,-0.005707322610635387
,1.135135135135135,0.02922748193738029,,1.135135135135135,-0.0533530371920336,,1.135135135135135,-0.020708289230173937,,1.135135135135135,0.012707327963233029,,1.135135135135135,-0.03498711265725104,,1.135135135135135,0.047223869414254056,,1.135135135135135,0.018913831453149496,,1.135135135135135,-0.005727525522531441
,1.139139139139139,0.029330577111762582,,1.139139139139139,-0.05354123132674977,,1.139139139139139,-0.020781334342096947,,1.139139139139139,0.012752150989558366,,1.139139139139139,-0.03511052398937538,,1.139139139139139,0.047390443909542425,,1.139139139139139,0.018980546908010692,,1.139139139139139,-0.0057477284344274945
,1.143143143143143,0.029433672286144876,,1.143143143143143,-0.05372942546146593,,1.143143143143143,-0.020854379454019956,,1.143143143143143,0.012796974015883701,,1.143143143143143,-0.03523393532149972,,1.143143143143143,0.04755701840483079,,1.143143143143143,0.019047262362871888,,1.143143143143143,-0.005767931346323549
,1.1471471471471473,0.029536767460527177,,1.1471471471471473,-0.05391761959618212,,1.1471471471471473,-0.020927424565942977,,1.1471471471471473,0.012841797042209042,,1.1471471471471473,-0.03535734665362407,,1.1471471471471473,0.04772359290011918,,1.1471471471471473,0.019113977817733094,,1.1471471471471473,-0.005788134258219605
,1.1511511511511512,0.029639862634909468,,1.1511511511511512,-0.05410581373089828,,1.1511511511511512,-0.021000469677865986,,1.1511511511511512,0.01288662006853438,,1.1511511511511512,-0.03548075798574841,,1.1511511511511512,0.04789016739540755,,1.1511511511511512,0.01918069327259429,,1.1511511511511512,-0.005808337170115659
,1.155155155155155,0.02974295780929176,,1.155155155155155,-0.054294007865614446,,1.155155155155155,-0.021073514789788996,,1.155155155155155,0.012931443094859715,,1.155155155155155,-0.035604169317872754,,1.155155155155155,0.04805674189069593,,1.155155155155155,0.019247408727455485,,1.155155155155155,-0.0058285400820117135
,1.159159159159159,0.029846052983674053,,1.159159159159159,-0.05448220200033061,,1.159159159159159,-0.02114655990171201,,1.159159159159159,0.01297626612118505,,1.159159159159159,-0.03572758064999709,,1.159159159159159,0.048223316385984295,,1.159159159159159,0.01931412418231668,,1.159159159159159,-0.005848742993907767
,1.163163163163163,0.029949148158056344,,1.163163163163163,-0.05467039613504677,,1.163163163163163,-0.02121960501363502,,1.163163163163163,0.013021089147510387,,1.163163163163163,-0.03585099198212143,,1.163163163163163,0.048389890881272664,,1.163163163163163,0.019380839637177877,,1.163163163163163,-0.005868945905803821
,1.1671671671671673,0.030052243332438645,,1.1671671671671673,-0.054858590269762954,,1.1671671671671673,-0.021292650125558036,,1.1671671671671673,0.013065912173835728,,1.1671671671671673,-0.035974403314245784,,1.1671671671671673,0.04855646537656105,,1.1671671671671673,0.01944755509203908,,1.1671671671671673,-0.005889148817699878
,1.1711711711711712,0.030155338506820936,,1.1711711711711712,-0.05504678440447912,,1.1711711711711712,-0.02136569523748105,,1.1711711711711712,0.013110735200161063,,1.1711711711711712,-0.03609781464637012,,1.1711711711711712,0.04872303987184942,,1.1711711711711712,0.019514270546900275,,1.1711711711711712,-0.005909351729595932
,1.1751751751751751,0.03025843368120323,,1.1751751751751751,-0.05523497853919528,,1.1751751751751751,-0.02143874034940406,,1.1751751751751751,0.013155558226486399,,1.1751751751751751,-0.03622122597849446,,1.1751751751751751,0.0488896143671378,,1.1751751751751751,0.01958098600176147,,1.1751751751751751,-0.0059295546414919855
,1.179179179179179,0.03036152885558552,,1.179179179179179,-0.05542317267391145,,1.179179179179179,-0.02151178546132707,,1.179179179179179,0.013200381252811736,,1.179179179179179,-0.0363446373106188,,1.179179179179179,0.049056188862426166,,1.179179179179179,0.019647701456622667,,1.179179179179179,-0.005949757553388039
,1.183183183183183,0.030464624029967812,,1.183183183183183,-0.05561136680862761,,1.183183183183183,-0.02158483057325008,,1.183183183183183,0.013245204279137071,,1.183183183183183,-0.03646804864274314,,1.183183183183183,0.049222763357714534,,1.183183183183183,0.019714416911483863,,1.183183183183183,-0.005969960465284093
,1.1871871871871873,0.030567719204350113,,1.1871871871871873,-0.0557995609433438,,1.1871871871871873,-0.0216578756851731,,1.1871871871871873,0.013290027305462412,,1.1871871871871873,-0.03659145997486749,,1.1871871871871873,0.049389337853002924,,1.1871871871871873,0.01978113236634507,,1.1871871871871873,-0.00599016337718015
,1.1911911911911912,0.030670814378732408,,1.1911911911911912,-0.05598775507805996,,1.1911911911911912,-0.02173092079709611,,1.1911911911911912,0.013334850331787749,,1.1911911911911912,-0.03671487130699183,,1.1911911911911912,0.04955591234829129,,1.1911911911911912,0.019847847821206265,,1.1911911911911912,-0.006010366289076204
,1.1951951951951951,0.0307739095531147,,1.1951951951951951,-0.056175949212776126,,1.1951951951951951,-0.02180396590901912,,1.1951951951951951,0.013379673358113084,,1.1951951951951951,-0.03683828263911617,,1.1951951951951951,0.04972248684357967,,1.1951951951951951,0.01991456327606746,,1.1951951951951951,-0.0060305692009722574
,1.199199199199199,0.03087700472749699,,1.199199199199199,-0.05636414334749228,,1.199199199199199,-0.02187701102094213,,1.199199199199199,0.01342449638443842,,1.199199199199199,-0.036961693971240515,,1.199199199199199,0.049889061338868036,,1.199199199199199,0.019981278730928656,,1.199199199199199,-0.006050772112868312
,1.203203203203203,0.03098009990187928,,1.203203203203203,-0.05655233748220845,,1.203203203203203,-0.021950056132865138,,1.203203203203203,0.013469319410763757,,1.203203203203203,-0.037085105303364854,,1.203203203203203,0.050055635834156405,,1.203203203203203,0.020047994185789852,,1.203203203203203,-0.006070975024764366
,1.2072072072072073,0.031083195076261585,,1.2072072072072073,-0.05674053161692463,,1.2072072072072073,-0.02202310124478816,,1.2072072072072073,0.013514142437089097,,1.2072072072072073,-0.03720851663548921,,1.2072072072072073,0.050222210329444794,,1.2072072072072073,0.020114709640651054,,1.2072072072072073,-0.006091177936660422
,1.2112112112112112,0.031186290250643876,,1.2112112112112112,-0.0569287257516408,,1.2112112112112112,-0.022096146356711168,,1.2112112112112112,0.013558965463414433,,1.2112112112112112,-0.037331927967613546,,1.2112112112112112,0.05038878482473316,,1.2112112112112112,0.02018142509551225,,1.2112112112112112,-0.006111380848556476
,1.2152152152152151,0.03128938542502617,,1.2152152152152151,-0.05711691988635696,,1.2152152152152151,-0.022169191468634178,,1.2152152152152151,0.013603788489739768,,1.2152152152152151,-0.037455339299737885,,1.2152152152152151,0.05055535932002154,,1.2152152152152151,0.020248140550373446,,1.2152152152152151,-0.00613158376045253
,1.219219219219219,0.03139248059940846,,1.219219219219219,-0.05730511402107313,,1.219219219219219,-0.02224223658055719,,1.219219219219219,0.013648611516065105,,1.219219219219219,-0.03757875063186222,,1.219219219219219,0.05072193381530991,,1.219219219219219,0.020314856005234642,,1.219219219219219,-0.006151786672348584
,1.2232232232232234,0.03149557577379076,,1.2232232232232234,-0.05749330815578931,,1.2232232232232234,-0.022315281692480208,,1.2232232232232234,0.013693434542390446,,1.2232232232232234,-0.037702161963986576,,1.2232232232232234,0.050888508310598296,,1.2232232232232234,0.020381571460095844,,1.2232232232232234,-0.006171989584244641
,1.2272272272272273,0.03159867094817305,,1.2272272272272273,-0.057681502290505476,,1.2272272272272273,-0.022388326804403218,,1.2272272272272273,0.013738257568715781,,1.2272272272272273,-0.037825573296110915,,1.2272272272272273,0.051055082805886665,,1.2272272272272273,0.020448286914957044,,1.2272272272272273,-0.0061921924961406945
,1.2312312312312312,0.03170176612255535,,1.2312312312312312,-0.05786969642522164,,1.2312312312312312,-0.022461371916326228,,1.2312312312312312,0.013783080595041117,,1.2312312312312312,-0.037948984628235254,,1.2312312312312312,0.05122165730117503,,1.2312312312312312,0.02051500236981824,,1.2312312312312312,-0.006212395408036748
,1.2352352352352352,0.03180486129693764,,1.2352352352352352,-0.0580578905599378,,1.2352352352352352,-0.02253441702824924,,1.2352352352352352,0.013827903621366454,,1.2352352352352352,-0.03807239596035959,,1.2352352352352352,0.05138823179646341,,1.2352352352352352,0.020581717824679435,,1.2352352352352352,-0.006232598319932802
,1.239239239239239,0.03190795647131993,,1.239239239239239,-0.05824608469465396,,1.239239239239239,-0.02260746214017225,,1.239239239239239,0.01387272664769179,,1.239239239239239,-0.03819580729248394,,1.239239239239239,0.05155480629175178,,1.239239239239239,0.02064843327954063,,1.239239239239239,-0.006252801231828856
,1.2432432432432434,0.03201105164570223,,1.2432432432432434,-0.05843427882937015,,1.2432432432432434,-0.022680507252095267,,1.2432432432432434,0.01391754967401713,,1.2432432432432434,-0.03831921862460829,,1.2432432432432434,0.051721380787040167,,1.2432432432432434,0.020715148734401834,,1.2432432432432434,-0.006273004143724913
,1.2472472472472473,0.032114146820084524,,1.2472472472472473,-0.05862247296408631,,1.2472472472472473,-0.02275355236401828,,1.2472472472472473,0.013962372700342467,,1.2472472472472473,-0.03844262995673263,,1.2472472472472473,0.051887955282328535,,1.2472472472472473,0.02078186418926303,,1.2472472472472473,-0.0062932070556209665
,1.2512512512512513,0.032217241994466815,,1.2512512512512513,-0.05881066709880248,,1.2512512512512513,-0.02282659747594129,,1.2512512512512513,0.014007195726667802,,1.2512512512512513,-0.03856604128885697,,1.2512512512512513,0.052054529777616904,,1.2512512512512513,0.020848579644124225,,1.2512512512512513,-0.00631340996751702
,1.2552552552552552,0.032320337168849106,,1.2552552552552552,-0.05899886123351864,,1.2552552552552552,-0.0228996425878643,,1.2552552552552552,0.014052018752993138,,1.2552552552552552,-0.03868945262098131,,1.2552552552552552,0.05222110427290528,,1.2552552552552552,0.02091529509898542,,1.2552552552552552,-0.006333612879413074
,1.259259259259259,0.0324234323432314,,1.259259259259259,-0.059187055368234806,,1.259259259259259,-0.02297268769978731,,1.259259259259259,0.014096841779318475,,1.259259259259259,-0.038812863953105646,,1.259259259259259,0.05238767876819365,,1.259259259259259,0.020982010553846617,,1.259259259259259,-0.006353815791309129
,1.2632632632632634,0.0325265275176137,,1.2632632632632634,-0.05937524950295099,,1.2632632632632634,-0.02304573281171033,,1.2632632632632634,0.014141664805643816,,1.2632632632632634,-0.03893627528523,,1.2632632632632634,0.05255425326348204,,1.2632632632632634,0.02104872600870782,,1.2632632632632634,-0.006374018703205185
,1.2672672672672673,0.03262962269199599,,1.2672672672672673,-0.059563443637667156,,1.2672672672672673,-0.02311877792363334,,1.2672672672672673,0.014186487831969151,,1.2672672672672673,-0.03905968661735434,,1.2672672672672673,0.052720827758770406,,1.2672672672672673,0.02111544146356902,,1.2672672672672673,-0.006394221615101239
,1.2712712712712713,0.03273271786637828,,1.2712712712712713,-0.05975163777238331,,1.2712712712712713,-0.02319182303555635,,1.2712712712712713,0.014231310858294486,,1.2712712712712713,-0.039183097949478676,,1.2712712712712713,0.052887402254058774,,1.2712712712712713,0.021182156918430214,,1.2712712712712713,-0.006414424526997293
,1.2752752752752752,0.032835813040760574,,1.2752752752752752,-0.05993983190709948,,1.2752752752752752,-0.02326486814747936,,1.2752752752752752,0.014276133884619823,,1.2752752752752752,-0.039306509281603015,,1.2752752752752752,0.05305397674934714,,1.2752752752752752,0.02124887237329141,,1.2752752752752752,-0.006434627438893347
,1.279279279279279,0.032938908215142865,,1.279279279279279,-0.06012802604181564,,1.279279279279279,-0.02333791325940237,,1.279279279279279,0.014320956910945159,,1.279279279279279,-0.03942992061372736,,1.279279279279279,0.05322055124463552,,1.279279279279279,0.021315587828152606,,1.279279279279279,-0.006454830350789401
,1.2832832832832834,0.03304200338952517,,1.2832832832832834,-0.06031622017653183,,1.2832832832832834,-0.02341095837132539,,1.2832832832832834,0.0143657799372705,,1.2832832832832834,-0.039553331945851714,,1.2832832832832834,0.05338712573992391,,1.2832832832832834,0.02138230328301381,,1.2832832832832834,-0.006475033262685457
,1.2872872872872874,0.03314509856390746,,1.2872872872872874,-0.06050441431124799,,1.2872872872872874,-0.0234840034832484,,1.2872872872872874,0.014410602963595837,,1.2872872872872874,-0.03967674327797605,,1.2872872872872874,0.053553700235212276,,1.2872872872872874,0.021449018737875004,,1.2872872872872874,-0.006495236174581511
,1.2912912912912913,0.03324819373828975,,1.2912912912912913,-0.06069260844596416,,1.2912912912912913,-0.02355704859517141,,1.2912912912912913,0.014455425989921172,,1.2912912912912913,-0.03980015461010039,,1.2912912912912913,0.053720274730500644,,1.2912912912912913,0.0215157341927362,,1.2912912912912913,-0.006515439086477565
,1.2952952952952952,0.03335128891267204,,1.2952952952952952,-0.06088080258068032,,1.2952952952952952,-0.023630093707094423,,1.2952952952952952,0.014500249016246507,,1.2952952952952952,-0.03992356594222473,,1.2952952952952952,0.05388684922578901,,1.2952952952952952,0.021582449647597396,,1.2952952952952952,-0.006535641998373619
,1.299299299299299,0.03345438408705433,,1.299299299299299,-0.061068996715396485,,1.299299299299299,-0.023703138819017432,,1.299299299299299,0.014545072042571845,,1.299299299299299,-0.04004697727434907,,1.299299299299299,0.05405342372107739,,1.299299299299299,0.02164916510245859,,1.299299299299299,-0.006555844910269673
,1.3033033033033035,0.03355747926143664,,1.3033033033033035,-0.06125719085011267,,1.3033033033033035,-0.02377618393094045,,1.3033033033033035,0.014589895068897185,,1.3033033033033035,-0.04017038860647342,,1.3033033033033035,0.05421999821636578,,1.3033033033033035,0.021715880557319794,,1.3033033033033035,-0.006576047822165729
,1.3073073073073074,0.03366057443581893,,1.3073073073073074,-0.06144538498482883,,1.3073073073073074,-0.023849229042863462,,1.3073073073073074,0.01463471809522252,,1.3073073073073074,-0.04029379993859776,,1.3073073073073074,0.054386572711654146,,1.3073073073073074,0.021782596012180994,,1.3073073073073074,-0.006596250734061783
,1.3113113113113113,0.03376366961020122,,1.3113113113113113,-0.06163357911954499,,1.3113113113113113,-0.023922274154786472,,1.3113113113113113,0.014679541121547856,,1.3113113113113113,-0.0404172112707221,,1.3113113113113113,0.054553147206942515,,1.3113113113113113,0.02184931146704219,,1.3113113113113113,-0.006616453645957837
,1.3153153153153152,0.03386676478458351,,1.3153153153153152,-0.06182177325426116,,1.3153153153153152,-0.023995319266709482,,1.3153153153153152,0.014724364147873193,,1.3153153153153152,-0.04054062260284644,,1.3153153153153152,0.054719721702230883,,1.3153153153153152,0.021916026921903385,,1.3153153153153152,-0.006636656557853892
,1.3193193193193191,0.0339698599589658,,1.3193193193193191,-0.06200996738897732,,1.3193193193193191,-0.024068364378632492,,1.3193193193193191,0.014769187174198528,,1.3193193193193191,-0.040664033934970784,,1.3193193193193191,0.05488629619751926,,1.3193193193193191,0.02198274237676458,,1.3193193193193191,-0.006656859469749946
,1.3233233233233235,0.034072955133348105,,1.3233233233233235,-0.06219816152369351,,1.3233233233233235,-0.024141409490555512,,1.3233233233233235,0.014814010200523869,,1.3233233233233235,-0.040787445267095136,,1.3233233233233235,0.05505287069280765,,1.3233233233233235,0.022049457831625784,,1.3233233233233235,-0.006677062381646002
,1.3273273273273274,0.034176050307730396,,1.3273273273273274,-0.06238635565840967,,1.3273273273273274,-0.024214454602478522,,1.3273273273273274,0.014858833226849206,,1.3273273273273274,-0.040910856599219475,,1.3273273273273274,0.05521944518809602,,1.3273273273273274,0.02211617328648698,,1.3273273273273274,-0.006697265293542056
,1.3313313313313313,0.03427914548211269,,1.3313313313313313,-0.06257454979312584,,1.3313313313313313,-0.02428749971440153,,1.3313313313313313,0.014903656253174542,,1.3313313313313313,-0.041034267931343814,,1.3313313313313313,0.055386019683384385,,1.3313313313313313,0.022182888741348175,,1.3313313313313313,-0.00671746820543811
,1.3353353353353352,0.03438224065649498,,1.3353353353353352,-0.062762743927842,,1.3353353353353352,-0.02436054482632454,,1.3353353353353352,0.014948479279499877,,1.3353353353353352,-0.04115767926346815,,1.3353353353353352,0.055552594178672754,,1.3353353353353352,0.02224960419620937,,1.3353353353353352,-0.006737671117334164
,1.3393393393393391,0.03448533583087727,,1.3393393393393391,-0.06295093806255816,,1.3393393393393391,-0.02443358993824755,,1.3393393393393391,0.014993302305825214,,1.3393393393393391,-0.04128109059559249,,1.3393393393393391,0.05571916867396113,,1.3393393393393391,0.022316319651070567,,1.3393393393393391,-0.006757874029230218
,1.3433433433433435,0.03458843100525957,,1.3433433433433435,-0.06313913219727435,,1.3433433433433435,-0.02450663505017057,,1.3433433433433435,0.015038125332150555,,1.3433433433433435,-0.041404501927716844,,1.3433433433433435,0.05588574316924952,,1.3433433433433435,0.02238303510593177,,1.3433433433433435,-0.006778076941126274
,1.3473473473473474,0.034691526179641864,,1.3473473473473474,-0.06332732633199051,,1.3473473473473474,-0.02457968016209358,,1.3473473473473474,0.01508294835847589,,1.3473473473473474,-0.04152791325984118,,1.3473473473473474,0.05605231766453789,,1.3473473473473474,0.02244975056079297,,1.3473473473473474,-0.006798279853022328
,1.3513513513513513,0.034794621354024155,,1.3513513513513513,-0.06351552046670668,,1.3513513513513513,-0.02465272527401659,,1.3513513513513513,0.015127771384801226,,1.3513513513513513,-0.04165132459196552,,1.3513513513513513,0.056218892159826256,,1.3513513513513513,0.022516466015654164,,1.3513513513513513,-0.006818482764918382
,1.3553553553553552,0.034897716528406446,,1.3553553553553552,-0.06370371460142284,,1.3553553553553552,-0.024725770385939604,,1.3553553553553552,0.015172594411126563,,1.3553553553553552,-0.04177473592408986,,1.3553553553553552,0.056385466655114624,,1.3553553553553552,0.02258318147051536,,1.3553553553553552,-0.006838685676814436
,1.3593593593593591,0.03500081170278874,,1.3593593593593591,-0.063891908736139,,1.3593593593593591,-0.024798815497862614,,1.3593593593593591,0.015217417437451898,,1.3593593593593591,-0.0418981472562142,,1.3593593593593591,0.056552041150403,,1.3593593593593591,0.022649896925376556,,1.3593593593593591,-0.0068588885887104906
,1.3633633633633635,0.03510390687717104,,1.3633633633633635,-0.06408010287085518,,1.3633633633633635,-0.02487186060978563,,1.3633633633633635,0.015262240463777239,,1.3633633633633635,-0.04202155858833856,,1.3633633633633635,0.05671861564569138,,1.3633633633633635,0.02271661238023776,,1.3633633633633635,-0.006879091500606546
,1.3673673673673674,0.03520700205155333,,1.3673673673673674,-0.06426829700557135,,1.3673673673673674,-0.02494490572170864,,1.3673673673673674,0.015307063490102574,,1.3673673673673674,-0.0421449699204629,,1.3673673673673674,0.05688519014097976,,1.3673673673673674,0.022783327835098954,,1.3673673673673674,-0.0068992944125026
,1.3713713713713713,0.03531009722593562,,1.3713713713713713,-0.06445649114028751,,1.3713713713713713,-0.025017950833631654,,1.3713713713713713,0.015351886516427911,,1.3713713713713713,-0.04226838125258724,,1.3713713713713713,0.057051764636268126,,1.3713713713713713,0.02285004328996015,,1.3713713713713713,-0.006919497324398655
,1.3753753753753752,0.03541319240031792,,1.3753753753753752,-0.06464468527500368,,1.3753753753753752,-0.025090995945554664,,1.3753753753753752,0.015396709542753247,,1.3753753753753752,-0.042391792584711575,,1.3753753753753752,0.057218339131556495,,1.3753753753753752,0.022916758744821346,,1.3753753753753752,-0.006939700236294709
,1.3793793793793792,0.03551628757470021,,1.3793793793793792,-0.06483287940971984,,1.3793793793793792,-0.025164041057477674,,1.3793793793793792,0.015441532569078582,,1.3793793793793792,-0.042515203916835914,,1.3793793793793792,0.05738491362684487,,1.3793793793793792,0.02298347419968254,,1.3793793793793792,-0.0069599031481907625
,1.3833833833833835,0.03561938274908251,,1.3833833833833835,-0.06502107354443602,,1.3833833833833835,-0.025237086169400694,,1.3833833833833835,0.015486355595403924,,1.3833833833833835,-0.04263861524896027,,1.3833833833833835,0.05755148812213325,,1.3833833833833835,0.023050189654543744,,1.3833833833833835,-0.006980106060086819
,1.3873873873873874,0.0357224779234648,,1.3873873873873874,-0.0652092676791522,,1.3873873873873874,-0.025310131281323704,,1.3873873873873874,0.01553117862172926,,1.3873873873873874,-0.042762026581084606,,1.3873873873873874,0.05771806261742163,,1.3873873873873874,0.023116905109404944,,1.3873873873873874,-0.007000308971982873
,1.3913913913913913,0.0358255730978471,,1.3913913913913913,-0.06539746181386835,,1.3913913913913913,-0.025383176393246713,,1.3913913913913913,0.015576001648054595,,1.3913913913913913,-0.042885437913208944,,1.3913913913913913,0.05788463711271,,1.3913913913913913,0.02318362056426614,,1.3913913913913913,-0.007020511883878927
,1.3953953953953953,0.03592866827222939,,1.3953953953953953,-0.06558565594858451,,1.3953953953953953,-0.025456221505169723,,1.3953953953953953,0.015620824674379932,,1.3953953953953953,-0.04300884924533328,,1.3953953953953953,0.058051211607998365,,1.3953953953953953,0.023250336019127335,,1.3953953953953953,-0.007040714795774981
,1.3993993993993992,0.03603176344661168,,1.3993993993993992,-0.06577385008330068,,1.3993993993993992,-0.025529266617092733,,1.3993993993993992,0.015665647700705266,,1.3993993993993992,-0.04313226057745762,,1.3993993993993992,0.058217786103286734,,1.3993993993993992,0.02331705147398853,,1.3993993993993992,-0.0070609177076710345
,1.4034034034034035,0.03613485862099398,,1.4034034034034035,-0.06596204421801687,,1.4034034034034035,-0.025602311729015753,,1.4034034034034035,0.01571047072703061,,1.4034034034034035,-0.04325567190958198,,1.4034034034034035,0.05838436059857512,,1.4034034034034035,0.023383766928849734,,1.4034034034034035,-0.007081120619567091
,1.4074074074074074,0.036237953795376275,,1.4074074074074074,-0.06615023835273302,,1.4074074074074074,-0.025675356840938763,,1.4074074074074074,0.015755293753355944,,1.4074074074074074,-0.04337908324170632,,1.4074074074074074,0.0585509350938635,,1.4074074074074074,0.02345048238371093,,1.4074074074074074,-0.007101323531463145
,1.4114114114114114,0.036341048969758566,,1.4114114114114114,-0.0663384324874492,,1.4114114114114114,-0.025748401952861773,,1.4114114114114114,0.01580011677968128,,1.4114114114114114,-0.04350249457383066,,1.4114114114114114,0.05871750958915187,,1.4114114114114114,0.023517197838572125,,1.4114114114114114,-0.007121526443359199
,1.4154154154154153,0.03644414414414086,,1.4154154154154153,-0.06652662662216535,,1.4154154154154153,-0.025821447064784783,,1.4154154154154153,0.015844939806006618,,1.4154154154154153,-0.043625905905955,,1.4154154154154153,0.058884084084440236,,1.4154154154154153,0.02358391329343332,,1.4154154154154153,-0.007141729355255253
,1.4194194194194192,0.03654723931852315,,1.4194194194194192,-0.06671482075688152,,1.4194194194194192,-0.025894492176707796,,1.4194194194194192,0.01588976283233195,,1.4194194194194192,-0.04374931723807934,,1.4194194194194192,0.059050658579728604,,1.4194194194194192,0.023650628748294517,,1.4194194194194192,-0.007161932267151307
,1.4234234234234235,0.03665033449290545,,1.4234234234234235,-0.06690301489159771,,1.4234234234234235,-0.025967537288630813,,1.4234234234234235,0.015934585858657292,,1.4234234234234235,-0.04387272857020369,,1.4234234234234235,0.059217233075016994,,1.4234234234234235,0.02371734420315572,,1.4234234234234235,-0.007182135179047363
,1.4274274274274275,0.03675342966728774,,1.4274274274274275,-0.06709120902631387,,1.4274274274274275,-0.026040582400553822,,1.4274274274274275,0.01597940888498263,,1.4274274274274275,-0.04399613990232803,,1.4274274274274275,0.05938380757030537,,1.4274274274274275,0.02378405965801692,,1.4274274274274275,-0.007202338090943418
,1.4314314314314314,0.036856524841670034,,1.4314314314314314,-0.06727940316103002,,1.4314314314314314,-0.026113627512476836,,1.4314314314314314,0.016024231911307966,,1.4314314314314314,-0.04411955123445237,,1.4314314314314314,0.05955038206559374,,1.4314314314314314,0.023850775112878114,,1.4314314314314314,-0.007222541002839472
,1.4354354354354353,0.036959620016052325,,1.4354354354354353,-0.0674675972957462,,1.4354354354354353,-0.026186672624399845,,1.4354354354354353,0.0160690549376333,,1.4354354354354353,-0.044242962566576706,,1.4354354354354353,0.059716956560882106,,1.4354354354354353,0.02391749056773931,,1.4354354354354353,-0.0072427439147355254
,1.4394394394394392,0.037062715190434616,,1.4394394394394392,-0.06765579143046235,,1.4394394394394392,-0.026259717736322855,,1.4394394394394392,0.016113877963958637,,1.4394394394394392,-0.044366373898701045,,1.4394394394394392,0.059883531056170475,,1.4394394394394392,0.023984206022600506,,1.4394394394394392,-0.007262946826631579
,1.4434434434434436,0.03716581036481692,,1.4434434434434436,-0.06784398556517854,,1.4434434434434436,-0.026332762848245872,,1.4434434434434436,0.016158700990283978,,1.4434434434434436,-0.0444897852308254,,1.4434434434434436,0.060050105551458864,,1.4434434434434436,0.02405092147746171,,1.4434434434434436,-0.007283149738527636
,1.4474474474474475,0.03726890553919921,,1.4474474474474475,-0.06803217969989471,,1.4474474474474475,-0.026405807960168885,,1.4474474474474475,0.016203524016609315,,1.4474474474474475,-0.04461319656294974,,1.4474474474474475,0.06021668004674724,,1.4474474474474475,0.024117636932322904,,1.4474474474474475,-0.00730335265042369
,1.4514514514514514,0.0373720007135815,,1.4514514514514514,-0.06822037383461087,,1.4514514514514514,-0.026478853072091895,,1.4514514514514514,0.01624834704293465,,1.4514514514514514,-0.04473660789507408,,1.4514514514514514,0.06038325454203561,,1.4514514514514514,0.0241843523871841,,1.4514514514514514,-0.0073235555623197435
,1.4554554554554553,0.03747509588796379,,1.4554554554554553,-0.06840856796932704,,1.4554554554554553,-0.026551898184014905,,1.4554554554554553,0.016293170069259986,,1.4554554554554553,-0.04486001922719842,,1.4554554554554553,0.06054982903732398,,1.4554554554554553,0.024251067842045296,,1.4554554554554553,-0.007343758474215797
,1.4594594594594597,0.0375781910623461,,1.4594594594594597,-0.06859676210404322,,1.4594594594594597,-0.026624943295937925,,1.4594594594594597,0.016337993095585326,,1.4594594594594597,-0.04498343055932277,,1.4594594594594597,0.060716403532612366,,1.4594594594594597,0.0243177832969065,,1.4594594594594597,-0.007363961386111854
,1.4634634634634636,0.03768128623672839,,1.4634634634634636,-0.06878495623875938,,1.4634634634634636,-0.026697988407860935,,1.4634634634634636,0.016382816121910664,,1.4634634634634636,-0.04510684189144711,,1.4634634634634636,0.060882978027900735,,1.4634634634634636,0.024384498751767694,,1.4634634634634636,-0.007384164298007908
,1.4674674674674675,0.03778438141111068,,1.4674674674674675,-0.06897315037347554,,1.4674674674674675,-0.026771033519783945,,1.4674674674674675,0.016427639148235997,,1.4674674674674675,-0.04523025322357145,,1.4674674674674675,0.06104955252318911,,1.4674674674674675,0.024451214206628893,,1.4674674674674675,-0.007404367209903962
,1.4714714714714714,0.03788747658549297,,1.4714714714714714,-0.06916134450819171,,1.4714714714714714,-0.026844078631706954,,1.4714714714714714,0.016472462174561334,,1.4714714714714714,-0.04535366455569579,,1.4714714714714714,0.06121612701847748,,1.4714714714714714,0.02451792966149009,,1.4714714714714714,-0.0074245701218000155
,1.4754754754754753,0.03799057175987526,,1.4754754754754753,-0.06934953864290787,,1.4754754754754753,-0.026917123743629964,,1.4754754754754753,0.01651728520088667,,1.4754754754754753,-0.04547707588782013,,1.4754754754754753,0.06138270151376585,,1.4754754754754753,0.024584645116351285,,1.4754754754754753,-0.00744477303369607
,1.4794794794794797,0.038093666934257565,,1.4794794794794797,-0.06953773277762405,,1.4794794794794797,-0.026990168855552985,,1.4794794794794797,0.016562108227212012,,1.4794794794794797,-0.04560048721994448,,1.4794794794794797,0.061549276009054237,,1.4794794794794797,0.024651360571212488,,1.4794794794794797,-0.007464975945592126
,1.4834834834834836,0.038196762108639856,,1.4834834834834836,-0.06972592691234022,,1.4834834834834836,-0.027063213967475994,,1.4834834834834836,0.01660693125353735,,1.4834834834834836,-0.04572389855206882,,1.4834834834834836,0.061715850504342605,,1.4834834834834836,0.024718076026073683,,1.4834834834834836,-0.00748517885748818
,1.4874874874874875,0.03829985728302215,,1.4874874874874875,-0.06991412104705638,,1.4874874874874875,-0.027136259079399004,,1.4874874874874875,0.016651754279862683,,1.4874874874874875,-0.045847309884193166,,1.4874874874874875,0.06188242499963098,,1.4874874874874875,0.02478479148093488,,1.4874874874874875,-0.0075053817693842345
,1.4914914914914914,0.03840295245740444,,1.4914914914914914,-0.07010231518177255,,1.4914914914914914,-0.027209304191322017,,1.4914914914914914,0.01669657730618802,,1.4914914914914914,-0.045970721216317505,,1.4914914914914914,0.06204899949491935,,1.4914914914914914,0.024851506935796075,,1.4914914914914914,-0.007525584681280288
,1.4954954954954953,0.03850604763178673,,1.4954954954954953,-0.07029050931648871,,1.4954954954954953,-0.027282349303245027,,1.4954954954954953,0.016741400332513354,,1.4954954954954953,-0.046094132548441843,,1.4954954954954953,0.06221557399020772,,1.4954954954954953,0.02491822239065727,,1.4954954954954953,-0.007545787593176342
,1.4994994994994997,0.03860914280616903,,1.4994994994994997,-0.0704787034512049,,1.4994994994994997,-0.027355394415168044,,1.4994994994994997,0.016786223358838698,,1.4994994994994997,-0.046217543880566196,,1.4994994994994997,0.06238214848549611,,1.4994994994994997,0.024984937845518473,,1.4994994994994997,-0.007565990505072399
,1.5035035035035036,0.038712237980551324,,1.5035035035035036,-0.07066689758592105,,1.5035035035035036,-0.027428439527091054,,1.5035035035035036,0.01683104638516403,,1.5035035035035036,-0.046340955212690535,,1.5035035035035036,0.06254872298078448,,1.5035035035035036,0.02505165330037967,,1.5035035035035036,-0.007586193416968453
,1.5075075075075075,0.038815333154933615,,1.5075075075075075,-0.07085509172063723,,1.5075075075075075,-0.027501484639014067,,1.5075075075075075,0.01687586941148937,,1.5075075075075075,-0.046464366544814874,,1.5075075075075075,0.06271529747607285,,1.5075075075075075,0.02511836875524087,,1.5075075075075075,-0.0076063963288645065
,1.5115115115115114,0.038918428329315906,,1.5115115115115114,-0.07104328585535338,,1.5115115115115114,-0.027574529750937077,,1.5115115115115114,0.016920692437814706,,1.5115115115115114,-0.04658777787693921,,1.5115115115115114,0.06288187197136122,,1.5115115115115114,0.025185084210102064,,1.5115115115115114,-0.00762659924076056
,1.5155155155155153,0.0390215235036982,,1.5155155155155153,-0.07123147999006955,,1.5155155155155153,-0.027647574862860087,,1.5155155155155153,0.01696551546414004,,1.5155155155155153,-0.04671118920906355,,1.5155155155155153,0.06304844646664959,,1.5155155155155153,0.02525179966496326,,1.5155155155155153,-0.007646802152656614
,1.5195195195195197,0.0391246186780805,,1.5195195195195197,-0.07141967412478574,,1.5195195195195197,-0.027720619974783107,,1.5195195195195197,0.01701033849046538,,1.5195195195195197,-0.046834600541187904,,1.5195195195195197,0.06321502096193797,,1.5195195195195197,0.025318515119824463,,1.5195195195195197,-0.007667005064552671
,1.5235235235235236,0.03922771385246279,,1.5235235235235236,-0.0716078682595019,,1.5235235235235236,-0.027793665086706117,,1.5235235235235236,0.017055161516790717,,1.5235235235235236,-0.04695801187331224,,1.5235235235235236,0.06338159545722635,,1.5235235235235236,0.02538523057468566,,1.5235235235235236,-0.0076872079764487245
,1.5275275275275275,0.03933080902684508,,1.5275275275275275,-0.07179606239421807,,1.5275275275275275,-0.027866710198629126,,1.5275275275275275,0.017099984543116054,,1.5275275275275275,-0.04708142320543659,,1.5275275275275275,0.06354816995251472,,1.5275275275275275,0.025451946029546854,,1.5275275275275275,-0.007707410888344778
,1.5315315315315314,0.039433904201227374,,1.5315315315315314,-0.07198425652893423,,1.5315315315315314,-0.027939755310552136,,1.5315315315315314,0.017144807569441388,,1.5315315315315314,-0.04720483453756093,,1.5315315315315314,0.06371474444780309,,1.5315315315315314,0.02551866148440805,,1.5315315315315314,-0.007727613800240833
,1.5355355355355353,0.039536999375609665,,1.5355355355355353,-0.0721724506636504,,1.5355355355355353,-0.028012800422475146,,1.5355355355355353,0.017189630595766725,,1.5355355355355353,-0.047328245869685266,,1.5355355355355353,0.06388131894309146,,1.5355355355355353,0.025585376939269246,,1.5355355355355353,-0.007747816712136887
,1.5395395395395397,0.03964009454999197,,1.5395395395395397,-0.07236064479836657,,1.5395395395395397,-0.028085845534398166,,1.5395395395395397,0.017234453622092066,,1.5395395395395397,-0.04745165720180962,,1.5395395395395397,0.06404789343837984,,1.5395395395395397,0.02565209239413045,,1.5395395395395397,-0.007768019624032943
,1.5435435435435436,0.03974318972437426,,1.5435435435435436,-0.07254883893308274,,1.5435435435435436,-0.028158890646321176,,1.5435435435435436,0.017279276648417403,,1.5435435435435436,-0.04757506853393396,,1.5435435435435436,0.06421446793366822,,1.5435435435435436,0.025718807848991644,,1.5435435435435436,-0.007788222535928997
,1.5475475475475475,0.03984628489875655,,1.5475475475475475,-0.0727370330677989,,1.5475475475475475,-0.028231935758244186,,1.5475475475475475,0.017324099674742736,,1.5475475475475475,-0.047698479866058296,,1.5475475475475475,0.06438104242895659,,1.5475475475475475,0.025785523303852843,,1.5475475475475475,-0.007808425447825051
,1.5515515515515514,0.03994938007313885,,1.5515515515515514,-0.07292522720251507,,1.5515515515515514,-0.028304980870167196,,1.5515515515515514,0.017368922701068074,,1.5515515515515514,-0.047821891198182635,,1.5515515515515514,0.06454761692424496,,1.5515515515515514,0.02585223875871404,,1.5515515515515514,-0.007828628359721104
,1.5555555555555554,0.04005247524752114,,1.5555555555555554,-0.07311342133723123,,1.5555555555555554,-0.02837802598209021,,1.5555555555555554,0.01741374572739341,,1.5555555555555554,-0.047945302530306974,,1.5555555555555554,0.06471419141953333,,1.5555555555555554,0.025918954213575235,,1.5555555555555554,-0.00784883127161716
,1.5595595595595597,0.04015557042190344,,1.5595595595595597,-0.07330161547194741,,1.5595595595595597,-0.028451071094013226,,1.5595595595595597,0.01745856875371875,,1.5595595595595597,-0.04806871386243133,,1.5595595595595597,0.06488076591482171,,1.5595595595595597,0.025985669668436438,,1.5595595595595597,-0.007869034183513215
,1.5635635635635636,0.04025866559628573,,1.5635635635635636,-0.07348980960666358,,1.5635635635635636,-0.028524116205936235,,1.5635635635635636,0.017503391780044085,,1.5635635635635636,-0.048192125194555666,,1.5635635635635636,0.0650473404101101,,1.5635635635635636,0.026052385123297633,,1.5635635635635636,-0.00788923709540927
,1.5675675675675675,0.040361760770668026,,1.5675675675675675,-0.07367800374137974,,1.5675675675675675,-0.02859716131785925,,1.5675675675675675,0.017548214806369422,,1.5675675675675675,-0.04831553652668001,,1.5675675675675675,0.06521391490539846,,1.5675675675675675,0.02611910057815883,,1.5675675675675675,-0.007909440007305323
,1.5715715715715715,0.04046485594505032,,1.5715715715715715,-0.0738661978760959,,1.5715715715715715,-0.02867020642978226,,1.5715715715715715,0.01759303783269476,,1.5715715715715715,-0.04843894785880435,,1.5715715715715715,0.06538048940068683,,1.5715715715715715,0.026185816033020025,,1.5715715715715715,-0.007929642919201377
,1.5755755755755754,0.04056795111943261,,1.5755755755755754,-0.07405439201081207,,1.5755755755755754,-0.02874325154170527,,1.5755755755755754,0.017637860859020093,,1.5755755755755754,-0.04856235919092869,,1.5755755755755754,0.0655470638959752,,1.5755755755755754,0.02625253148788122,,1.5755755755755754,-0.007949845831097431
,1.5795795795795797,0.040671046293814905,,1.5795795795795797,-0.07424258614552826,,1.5795795795795797,-0.028816296653628285,,1.5795795795795797,0.017682683885345437,,1.5795795795795797,-0.04868577052305304,,1.5795795795795797,0.06571363839126358,,1.5795795795795797,0.026319246942742423,,1.5795795795795797,-0.007970048742993488
,1.5835835835835836,0.0407741414681972,,1.5835835835835836,-0.07443078028024441,,1.5835835835835836,-0.0288893417655513,,1.5835835835835836,0.01772750691167077,,1.5835835835835836,-0.04880918185517738,,1.5835835835835836,0.06588021288655196,,1.5835835835835836,0.026385962397603623,,1.5835835835835836,-0.007990251654889542
,1.5875875875875876,0.040877236642579494,,1.5875875875875876,-0.07461897441496058,,1.5875875875875876,-0.028962386877474308,,1.5875875875875876,0.017772329937996108,,1.5875875875875876,-0.04893259318730172,,1.5875875875875876,0.06604678738184033,,1.5875875875875876,0.02645267785246482,,1.5875875875875876,-0.008010454566785596
,1.5915915915915915,0.040980331816961785,,1.5915915915915915,-0.07480716854967674,,1.5915915915915915,-0.029035431989397318,,1.5915915915915915,0.017817152964321445,,1.5915915915915915,-0.04905600451942606,,1.5915915915915915,0.0662133618771287,,1.5915915915915915,0.026519393307326014,,1.5915915915915915,-0.00803065747868165
,1.5955955955955954,0.041083426991344076,,1.5955955955955954,-0.07499536268439291,,1.5955955955955954,-0.029108477101320328,,1.5955955955955954,0.01786197599064678,,1.5955955955955954,-0.0491794158515504,,1.5955955955955954,0.06637993637241707,,1.5955955955955954,0.02658610876218721,,1.5955955955955954,-0.008050860390577704
,1.5995995995995997,0.04118652216572638,,1.5995995995995997,-0.0751835568191091,,1.5995995995995997,-0.029181522213243348,,1.5995995995995997,0.01790679901697212,,1.5995995995995997,-0.04930282718367475,,1.5995995995995997,0.06654651086770545,,1.5995995995995997,0.026652824217048413,,1.5995995995995997,-0.00807106330247376
,1.6036036036036037,0.04128961734010867,,1.6036036036036037,-0.07537175095382526,,1.6036036036036037,-0.029254567325166358,,1.6036036036036037,0.017951622043297456,,1.6036036036036037,-0.04942623851579909,,1.6036036036036037,0.06671308536299383,,1.6036036036036037,0.02671953967190961,,1.6036036036036037,-0.008091266214369813
,1.6076076076076076,0.04139271251449096,,1.6076076076076076,-0.07555994508854141,,1.6076076076076076,-0.029327612437089368,,1.6076076076076076,0.017996445069622793,,1.6076076076076076,-0.04954964984792343,,1.6076076076076076,0.0668796598582822,,1.6076076076076076,0.026786255126770804,,1.6076076076076076,-0.008111469126265867
,1.6116116116116115,0.04149580768887325,,1.6116116116116115,-0.07574813922325759,,1.6116116116116115,-0.029400657549012377,,1.6116116116116115,0.018041268095948127,,1.6116116116116115,-0.04967306118004777,,1.6116116116116115,0.06704623435357057,,1.6116116116116115,0.026852970581632,,1.6116116116116115,-0.008131672038161923
,1.6156156156156154,0.041598902863255544,,1.6156156156156154,-0.07593633335797374,,1.6156156156156154,-0.02947370266093539,,1.6156156156156154,0.018086091122273464,,1.6156156156156154,-0.04979647251217211,,1.6156156156156154,0.06721280884885894,,1.6156156156156154,0.026919686036493196,,1.6156156156156154,-0.008151874950057977
,1.6196196196196198,0.04170199803763785,,1.6196196196196198,-0.07612452749268993,,1.6196196196196198,-0.029546747772858407,,1.6196196196196198,0.018130914148598805,,1.6196196196196198,-0.049919883844296464,,1.6196196196196198,0.06737938334414732,,1.6196196196196198,0.0269864014913544,,1.6196196196196198,-0.008172077861954032
,1.6236236236236237,0.04180509321202014,,1.6236236236236237,-0.0763127216274061,,1.6236236236236237,-0.029619792884781417,,1.6236236236236237,0.018175737174924142,,1.6236236236236237,-0.0500432951764208,,1.6236236236236237,0.06754595783943569,,1.6236236236236237,0.027053116946215598,,1.6236236236236237,-0.008192280773850086
,1.6276276276276276,0.04190818838640243,,1.6276276276276276,-0.07650091576212226,,1.6276276276276276,-0.029692837996704427,,1.6276276276276276,0.018220560201249476,,1.6276276276276276,-0.05016670650854514,,1.6276276276276276,0.06771253233472407,,1.6276276276276276,0.027119832401076793,,1.6276276276276276,-0.00821248368574614
,1.6316316316316315,0.04201128356078472,,1.6316316316316315,-0.07668910989683843,,1.6316316316316315,-0.02976588310862744,,1.6316316316316315,0.018265383227574813,,1.6316316316316315,-0.05029011784066948,,1.6316316316316315,0.06787910683001244,,1.6316316316316315,0.02718654785593799,,1.6316316316316315,-0.008232686597642194
,1.6356356356356354,0.04211437873516701,,1.6356356356356354,-0.07687730403155459,,1.6356356356356354,-0.02983892822055045,,1.6356356356356354,0.01831020625390015,,1.6356356356356354,-0.05041352917279382,,1.6356356356356354,0.06804568132530081,,1.6356356356356354,0.027253263310799185,,1.6356356356356354,-0.008252889509538248
,1.6396396396396398,0.042217473909549316,,1.6396396396396398,-0.07706549816627077,,1.6396396396396398,-0.029911973332473467,,1.6396396396396398,0.01835502928022549,,1.6396396396396398,-0.05053694050491817,,1.6396396396396398,0.0682122558205892,,1.6396396396396398,0.027319978765660387,,1.6396396396396398,-0.008273092421434305
,1.6436436436436437,0.04232056908393161,,1.6436436436436437,-0.07725369230098693,,1.6436436436436437,-0.02998501844439648,,1.6436436436436437,0.018399852306550824,,1.6436436436436437,-0.05066035183704251,,1.6436436436436437,0.06837883031587756,,1.6436436436436437,0.027386694220521583,,1.6436436436436437,-0.008293295333330359
,1.6476476476476476,0.0424236642583139,,1.6476476476476476,-0.0774418864357031,,1.6476476476476476,-0.03005806355631949,,1.6476476476476476,0.01844467533287616,,1.6476476476476476,-0.05078376316916685,,1.6476476476476476,0.06854540481116594,,1.6476476476476476,0.02745340967538278,,1.6476476476476476,-0.008313498245226413
,1.6516516516516515,0.04252675943269619,,1.6516516516516515,-0.07763008057041926,,1.6516516516516515,-0.0301311086682425,,1.6516516516516515,0.0184894983592015,,1.6516516516516515,-0.050907174501291196,,1.6516516516516515,0.06871197930645431,,1.6516516516516515,0.027520125130243975,,1.6516516516516515,-0.008333701157122467
,1.6556556556556554,0.04262985460707848,,1.6556556556556554,-0.07781827470513543,,1.6556556556556554,-0.03020415378016551,,1.6556556556556554,0.018534321385526832,,1.6556556556556554,-0.051030585833415534,,1.6556556556556554,0.06887855380174268,,1.6556556556556554,0.02758684058510517,,1.6556556556556554,-0.00835390406901852
,1.6596596596596598,0.042732949781460784,,1.6596596596596598,-0.07800646883985161,,1.6596596596596598,-0.03027719889208853,,1.6596596596596598,0.018579144411852173,,1.6596596596596598,-0.05115399716553989,,1.6596596596596598,0.06904512829703106,,1.6596596596596598,0.027653556039966373,,1.6596596596596598,-0.008374106980914576
,1.6636636636636637,0.042836044955843075,,1.6636636636636637,-0.07819466297456777,,1.6636636636636637,-0.03035024400401154,,1.6636636636636637,0.01862396743817751,,1.6636636636636637,-0.051277408497664226,,1.6636636636636637,0.06921170279231943,,1.6636636636636637,0.027720271494827572,,1.6636636636636637,-0.00839430989281063
,1.6676676676676676,0.042939140130225366,,1.6676676676676676,-0.07838285710928394,,1.6676676676676676,-0.03042328911593455,,1.6676676676676676,0.018668790464502847,,1.6676676676676676,-0.051400819829788565,,1.6676676676676676,0.06937827728760781,,1.6676676676676676,0.027786986949688768,,1.6676676676676676,-0.008414512804706684
,1.6716716716716715,0.04304223530460766,,1.6716716716716715,-0.0785710512440001,,1.6716716716716715,-0.03049633422785756,,1.6716716716716715,0.01871361349082818,,1.6716716716716715,-0.0515242311619129,,1.6716716716716715,0.06954485178289618,,1.6716716716716715,0.027853702404549964,,1.6716716716716715,-0.00843471571660274
,1.6756756756756754,0.04314533047898995,,1.6756756756756754,-0.07875924537871627,,1.6756756756756754,-0.03056937933978057,,1.6756756756756754,0.018758436517153518,,1.6756756756756754,-0.05164764249403724,,1.6756756756756754,0.06971142627818455,,1.6756756756756754,0.02792041785941116,,1.6756756756756754,-0.008454918628498793
,1.6796796796796798,0.04324842565337225,,1.6796796796796798,-0.07894743951343244,,1.6796796796796798,-0.03064242445170359,,1.6796796796796798,0.01880325954347886,,1.6796796796796798,-0.051771053826161595,,1.6796796796796798,0.06987800077347293,,1.6796796796796798,0.027987133314272362,,1.6796796796796798,-0.008475121540394849
,1.6836836836836837,0.04335152082775454,,1.6836836836836837,-0.07913563364814862,,1.6836836836836837,-0.0307154695636266,,1.6836836836836837,0.018848082569804196,,1.6836836836836837,-0.051894465158285934,,1.6836836836836837,0.0700445752687613,,1.6836836836836837,0.028053848769133558,,1.6836836836836837,-0.008495324452290903
,1.6876876876876876,0.043454616002136834,,1.6876876876876876,-0.07932382778286477,,1.6876876876876876,-0.03078851467554961,,1.6876876876876876,0.018892905596129533,,1.6876876876876876,-0.05201787649041027,,1.6876876876876876,0.07021114976404969,,1.6876876876876876,0.028120564223994754,,1.6876876876876876,-0.008515527364186957
,1.6916916916916915,0.043557711176519125,,1.6916916916916915,-0.07951202191758094,,1.6916916916916915,-0.030861559787472622,,1.6916916916916915,0.018937728622454866,,1.6916916916916915,-0.05214128782253462,,1.6916916916916915,0.07037772425933805,,1.6916916916916915,0.02818727967885595,,1.6916916916916915,-0.00853573027608301
,1.6956956956956954,0.043660806350901415,,1.6956956956956954,-0.0797002160522971,,1.6956956956956954,-0.030934604899395632,,1.6956956956956954,0.018982551648780203,,1.6956956956956954,-0.05226469915465896,,1.6956956956956954,0.07054429875462642,,1.6956956956956954,0.028253995133717145,,1.6956956956956954,-0.008555933187979065
,1.6996996996996998,0.04376390152528372,,1.6996996996996998,-0.07988841018701329,,1.6996996996996998,-0.03100765001131865,,1.6996996996996998,0.019027374675105544,,1.6996996996996998,-0.05238811048678331,,1.6996996996996998,0.0707108732499148,,1.6996996996996998,0.028320710588578348,,1.6996996996996998,-0.008576136099875122
,1.7037037037037037,0.04386699669966601,,1.7037037037037037,-0.08007660432172946,,1.7037037037037037,-0.031080695123241662,,1.7037037037037037,0.01907219770143088,,1.7037037037037037,-0.05251152181890765,,1.7037037037037037,0.07087744774520317,,1.7037037037037037,0.028387426043439547,,1.7037037037037037,-0.008596339011771176
,1.7077077077077076,0.0439700918740483,,1.7077077077077076,-0.08026479845644562,,1.7077077077077076,-0.03115374023516467,,1.7077077077077076,0.019117020727756215,,1.7077077077077076,-0.05263493315103199,,1.7077077077077076,0.07104402224049156,,1.7077077077077076,0.028454141498300743,,1.7077077077077076,-0.00861654192366723
,1.7117117117117115,0.04407318704843059,,1.7117117117117115,-0.08045299259116179,,1.7117117117117115,-0.03122678534708768,,1.7117117117117115,0.019161843754081552,,1.7117117117117115,-0.052758344483156326,,1.7117117117117115,0.07121059673577992,,1.7117117117117115,0.02852085695316194,,1.7117117117117115,-0.008636744835563284
,1.7157157157157155,0.04417628222281289,,1.7157157157157155,-0.08064118672587794,,1.7157157157157155,-0.03129983045901069,,1.7157157157157155,0.01920666678040689,,1.7157157157157155,-0.052881755815280665,,1.7157157157157155,0.07137717123106829,,1.7157157157157155,0.028587572408023135,,1.7157157157157155,-0.008656947747459337
,1.7197197197197198,0.04427937739719519,,1.7197197197197198,-0.08082938086059413,,1.7197197197197198,-0.03137287557093371,,1.7197197197197198,0.01925148980673223,,1.7197197197197198,-0.05300516714740502,,1.7197197197197198,0.07154374572635668,,1.7197197197197198,0.028654287862884337,,1.7197197197197198,-0.008677150659355393
,1.7237237237237237,0.04438247257157748,,1.7237237237237237,-0.08101757499531029,,1.7237237237237237,-0.03144592068285672,,1.7237237237237237,0.019296312833057563,,1.7237237237237237,-0.053128578479529356,,1.7237237237237237,0.07171032022164504,,1.7237237237237237,0.028721003317745533,,1.7237237237237237,-0.008697353571251447
,1.7277277277277276,0.04448556774595977,,1.7277277277277276,-0.08120576913002646,,1.7277277277277276,-0.03151896579477973,,1.7277277277277276,0.0193411358593829,,1.7277277277277276,-0.053251989811653695,,1.7277277277277276,0.07187689471693343,,1.7277277277277276,0.02878771877260673,,1.7277277277277276,-0.008717556483147502
,1.7317317317317316,0.04458866292034207,,1.7317317317317316,-0.08139396326474262,,1.7317317317317316,-0.031592010906702744,,1.7317317317317316,0.019385958885708238,,1.7317317317317316,-0.05337540114377804,,1.7317317317317316,0.0720434692122218,,1.7317317317317316,0.028854434227467925,,1.7317317317317316,-0.008737759395043556
,1.735735735735736,0.044691758094724365,,1.735735735735736,-0.0815821573994588,,1.735735735735736,-0.03166505601862576,,1.735735735735736,0.01943078191203358,,1.735735735735736,-0.053498812475902394,,1.735735735735736,0.07221004370751018,,1.735735735735736,0.028921149682329127,,1.735735735735736,-0.008757962306939612
,1.7397397397397398,0.044794853269106656,,1.7397397397397398,-0.08177035153417497,,1.7397397397397398,-0.03173810113054877,,1.7397397397397398,0.019475604938358912,,1.7397397397397398,-0.05362222380802673,,1.7397397397397398,0.07237661820279855,,1.7397397397397398,0.028987865137190323,,1.7397397397397398,-0.008778165218835666
,1.7437437437437437,0.044897948443488954,,1.7437437437437437,-0.08195854566889113,,1.7437437437437437,-0.031811146242471784,,1.7437437437437437,0.01952042796468425,,1.7437437437437437,-0.05374563514015107,,1.7437437437437437,0.07254319269808691,,1.7437437437437437,0.029054580592051522,,1.7437437437437437,-0.00879836813073172
,1.7477477477477477,0.045001043617871245,,1.7477477477477477,-0.0821467398036073,,1.7477477477477477,-0.03188419135439479,,1.7477477477477477,0.019565250991009586,,1.7477477477477477,-0.05386904647227541,,1.7477477477477477,0.0727097671933753,,1.7477477477477477,0.029121296046912718,,1.7477477477477477,-0.008818571042627774
,1.7517517517517516,0.045104138792253536,,1.7517517517517516,-0.08233493393832346,,1.7517517517517516,-0.031957236466317804,,1.7517517517517516,0.01961007401733492,,1.7517517517517516,-0.05399245780439975,,1.7517517517517516,0.07287634168866367,,1.7517517517517516,0.029188011501773914,,1.7517517517517516,-0.008838773954523827
,1.755755755755756,0.04520723396663583,,1.755755755755756,-0.08252312807303964,,1.755755755755756,-0.032030281578240824,,1.755755755755756,0.01965489704366026,,1.755755755755756,-0.0541158691365241,,1.755755755755756,0.07304291618395205,,1.755755755755756,0.029254726956635117,,1.755755755755756,-0.008858976866419885
,1.7597597597597598,0.04531032914101813,,1.7597597597597598,-0.0827113222077558,,1.7597597597597598,-0.03210332669016383,,1.7597597597597598,0.019699720069985598,,1.7597597597597598,-0.05423928046864844,,1.7597597597597598,0.07320949067924042,,1.7597597597597598,0.029321442411496312,,1.7597597597597598,-0.008879179778315939
,1.7637637637637638,0.04541342431540042,,1.7637637637637638,-0.08289951634247197,,1.7637637637637638,-0.032176371802086844,,1.7637637637637638,0.019744543096310935,,1.7637637637637638,-0.05436269180077278,,1.7637637637637638,0.07337606517452878,,1.7637637637637638,0.029388157866357508,,1.7637637637637638,-0.008899382690211993
,1.7677677677677677,0.04551651948978271,,1.7677677677677677,-0.08308771047718813,,1.7677677677677677,-0.03224941691400985,,1.7677677677677677,0.01978936612263627,,1.7677677677677677,-0.05448610313289712,,1.7677677677677677,0.07354263966981715,,1.7677677677677677,0.029454873321218704,,1.7677677677677677,-0.008919585602108046
,1.7717717717717716,0.045619614664165004,,1.7717717717717716,-0.0832759046119043,,1.7717717717717716,-0.03232246202593286,,1.7717717717717716,0.019834189148961606,,1.7717717717717716,-0.05460951446502146,,1.7717717717717716,0.07370921416510554,,1.7717717717717716,0.0295215887760799,,1.7717717717717716,-0.0089397885140041
,1.775775775775776,0.04572270983854731,,1.775775775775776,-0.08346409874662049,,1.775775775775776,-0.03239550713785588,,1.775775775775776,0.019879012175286946,,1.775775775775776,-0.054732925797145816,,1.775775775775776,0.07387578866039392,,1.775775775775776,0.029588304230941102,,1.775775775775776,-0.008959991425900156
,1.7797797797797799,0.0458258050129296,,1.7797797797797799,-0.08365229288133665,,1.7797797797797799,-0.03246855224977889,,1.7797797797797799,0.019923835201612283,,1.7797797797797799,-0.054856337129270155,,1.7797797797797799,0.07404236315568229,,1.7797797797797799,0.029655019685802298,,1.7797797797797799,-0.00898019433779621
,1.7837837837837838,0.04592890018731189,,1.7837837837837838,-0.08384048701605282,,1.7837837837837838,-0.0325415973617019,,1.7837837837837838,0.01996865822793762,,1.7837837837837838,-0.054979748461394494,,1.7837837837837838,0.07420893765097065,,1.7837837837837838,0.029721735140663497,,1.7837837837837838,-0.009000397249692265
,1.7877877877877877,0.04603199536169418,,1.7877877877877877,-0.08402868115076897,,1.7877877877877877,-0.03261464247362491,,1.7877877877877877,0.020013481254262954,,1.7877877877877877,-0.05510315979351883,,1.7877877877877877,0.07437551214625902,,1.7877877877877877,0.029788450595524693,,1.7877877877877877,-0.00902060016158832
,1.7917917917917916,0.04613509053607647,,1.7917917917917916,-0.08421687528548513,,1.7917917917917916,-0.03268768758554792,,1.7917917917917916,0.02005830428058829,,1.7917917917917916,-0.05522657112564317,,1.7917917917917916,0.0745420866415474,,1.7917917917917916,0.02985516605038589,,1.7917917917917916,-0.009040803073484373
,1.795795795795796,0.046238185710458776,,1.795795795795796,-0.08440506942020132,,1.795795795795796,-0.03276073269747094,,1.795795795795796,0.020103127306913632,,1.795795795795796,-0.055349982457767524,,1.795795795795796,0.07470866113683579,,1.795795795795796,0.02992188150524709,,1.795795795795796,-0.009061005985380429
,1.7997997997997999,0.04634128088484107,,1.7997997997997999,-0.08459326355491749,,1.7997997997997999,-0.03283377780939395,,1.7997997997997999,0.02014795033323897,,1.7997997997997999,-0.05547339378989186,,1.7997997997997999,0.07487523563212416,,1.7997997997997999,0.029988596960108287,,1.7997997997997999,-0.009081208897276483
,1.8038038038038038,0.04644437605922336,,1.8038038038038038,-0.08478145768963365,,1.8038038038038038,-0.03290682292131696,,1.8038038038038038,0.020192773359564303,,1.8038038038038038,-0.0555968051220162,,1.8038038038038038,0.07504181012741253,,1.8038038038038038,0.030055312414969483,,1.8038038038038038,-0.009101411809172536
,1.8078078078078077,0.04654747123360565,,1.8078078078078077,-0.08496965182434982,,1.8078078078078077,-0.032979868033239976,,1.8078078078078077,0.02023759638588964,,1.8078078078078077,-0.05572021645414054,,1.8078078078078077,0.0752083846227009,,1.8078078078078077,0.03012202786983068,,1.8078078078078077,-0.00912161472106859
,1.8118118118118116,0.04665056640798794,,1.8118118118118116,-0.08515784595906598,,1.8118118118118116,-0.03305291314516298,,1.8118118118118116,0.020282419412214977,,1.8118118118118116,-0.05584362778626488,,1.8118118118118116,0.07537495911798928,,1.8118118118118116,0.030188743324691875,,1.8118118118118116,-0.009141817632964644
,1.815815815815816,0.046753661582370244,,1.815815815815816,-0.08534604009378216,,1.815815815815816,-0.033125958257086,,1.815815815815816,0.020327242438540317,,1.815815815815816,-0.05596703911838924,,1.815815815815816,0.07554153361327766,,1.815815815815816,0.030255458779553077,,1.815815815815816,-0.009162020544860702
,1.8198198198198199,0.046856756756752535,,1.8198198198198199,-0.08553423422849833,,1.8198198198198199,-0.033199003369009016,,1.8198198198198199,0.02037206546486565,,1.8198198198198199,-0.05609045045051358,,1.8198198198198199,0.07570810810856603,,1.8198198198198199,0.030322174234414273,,1.8198198198198199,-0.009182223456756755
,1.8238238238238238,0.046959851931134826,,1.8238238238238238,-0.08572242836321449,,1.8238238238238238,-0.03327204848093202,,1.8238238238238238,0.02041688849119099,,1.8238238238238238,-0.05621386178263792,,1.8238238238238238,0.0758746826038544,,1.8238238238238238,0.030388889689275472,,1.8238238238238238,-0.00920242636865281
,1.8278278278278277,0.04706294710551712,,1.8278278278278277,-0.08591062249793065,,1.8278278278278277,-0.033345093592855035,,1.8278278278278277,0.020461711517516325,,1.8278278278278277,-0.056337273114762255,,1.8278278278278277,0.07604125709914276,,1.8278278278278277,0.030455605144136668,,1.8278278278278277,-0.009222629280548863
,1.8318318318318316,0.04716604227989941,,1.8318318318318316,-0.08609881663264682,,1.8318318318318316,-0.03341813870477804,,1.8318318318318316,0.02050653454384166,,1.8318318318318316,-0.056460684446886594,,1.8318318318318316,0.07620783159443115,,1.8318318318318316,0.030522320598997864,,1.8318318318318316,-0.009242832192444917
,1.835835835835836,0.04726913745428171,,1.835835835835836,-0.086287010767363,,1.835835835835836,-0.03349118381670106,,1.835835835835836,0.020551357570167,,1.835835835835836,-0.05658409577901095,,1.835835835835836,0.07637440608971953,,1.835835835835836,0.030589036053859067,,1.835835835835836,-0.009263035104340973
,1.83983983983984,0.047372232628664,,1.83983983983984,-0.08647520490207916,,1.83983983983984,-0.033564228928624075,,1.83983983983984,0.020596180596492337,,1.83983983983984,-0.056707507111135286,,1.83983983983984,0.0765409805850079,,1.83983983983984,0.030655751508720262,,1.83983983983984,-0.009283238016237028
,1.8438438438438438,0.047475327803046294,,1.8438438438438438,-0.08666339903679533,,1.8438438438438438,-0.03363727404054708,,1.8438438438438438,0.020641003622817674,,1.8438438438438438,-0.056830918443259625,,1.8438438438438438,0.07670755508029627,,1.8438438438438438,0.030722466963581458,,1.8438438438438438,-0.009303440928133082
,1.8478478478478477,0.047578422977428585,,1.8478478478478477,-0.08685159317151149,,1.8478478478478477,-0.033710319152470095,,1.8478478478478477,0.020685826649143008,,1.8478478478478477,-0.05695432977538396,,1.8478478478478477,0.07687412957558463,,1.8478478478478477,0.030789182418442654,,1.8478478478478477,-0.009323643840029136
,1.8518518518518516,0.047681518151810875,,1.8518518518518516,-0.08703978730622766,,1.8518518518518516,-0.03378336426439311,,1.8518518518518516,0.020730649675468345,,1.8518518518518516,-0.0570777411075083,,1.8518518518518516,0.07704070407087302,,1.8518518518518516,0.03085589787330385,,1.8518518518518516,-0.00934384675192519
,1.855855855855856,0.04778461332619318,,1.855855855855856,-0.08722798144094385,,1.855855855855856,-0.03385640937631612,,1.855855855855856,0.020775472701793685,,1.855855855855856,-0.057201152439632655,,1.855855855855856,0.0772072785661614,,1.855855855855856,0.030922613328165052,,1.855855855855856,-0.009364049663821246
,1.85985985985986,0.04788770850057547,,1.85985985985986,-0.08741617557566,,1.85985985985986,-0.033929454488239134,,1.85985985985986,0.020820295728119022,,1.85985985985986,-0.057324563771757,,1.85985985985986,0.07737385306144977,,1.85985985985986,0.030989328783026248,,1.85985985985986,-0.0093842525757173
,1.8638638638638638,0.04799080367495776,,1.8638638638638638,-0.08760436971037616,,1.8638638638638638,-0.03400249960016215,,1.8638638638638638,0.02086511875444436,,1.8638638638638638,-0.05744797510388134,,1.8638638638638638,0.07754042755673814,,1.8638638638638638,0.031056044237887447,,1.8638638638638638,-0.009404455487613353
,1.8678678678678677,0.04809389884934005,,1.8678678678678677,-0.08779256384509233,,1.8678678678678677,-0.034075544712085154,,1.8678678678678677,0.020909941780769693,,1.8678678678678677,-0.05757138643600568,,1.8678678678678677,0.0777070020520265,,1.8678678678678677,0.031122759692748643,,1.8678678678678677,-0.009424658399509407
,1.8718718718718717,0.048196994023722343,,1.8718718718718717,-0.08798075797980849,,1.8718718718718717,-0.03414858982400817,,1.8718718718718717,0.02095476480709503,,1.8718718718718717,-0.05769479776813002,,1.8718718718718717,0.07787357654731489,,1.8718718718718717,0.03118947514760984,,1.8718718718718717,-0.009444861311405461
,1.875875875875876,0.04830008919810465,,1.875875875875876,-0.08816895211452468,,1.875875875875876,-0.03422163493593118,,1.875875875875876,0.02099958783342037,,1.875875875875876,-0.05781820910025437,,1.875875875875876,0.07804015104260327,,1.875875875875876,0.03125619060247104,,1.875875875875876,-0.009465064223301518
,1.87987987987988,0.04840318437248694,,1.87987987987988,-0.08835714624924085,,1.87987987987988,-0.034294680047854194,,1.87987987987988,0.021044410859745708,,1.87987987987988,-0.05794162043237871,,1.87987987987988,0.07820672553789164,,1.87987987987988,0.031322906057332234,,1.87987987987988,-0.009485267135197572
,1.8838838838838838,0.04850627954686923,,1.8838838838838838,-0.088545340383957,,1.8838838838838838,-0.03436772515977721,,1.8838838838838838,0.021089233886071042,,1.8838838838838838,-0.05806503176450305,,1.8838838838838838,0.07837330003318001,,1.8838838838838838,0.03138962151219343,,1.8838838838838838,-0.009505470047093626
,1.8878878878878878,0.04860937472125152,,1.8878878878878878,-0.08873353451867318,,1.8878878878878878,-0.03444077027170021,,1.8878878878878878,0.02113405691239638,,1.8878878878878878,-0.058188443096627386,,1.8878878878878878,0.07853987452846838,,1.8878878878878878,0.03145633696705463,,1.8878878878878878,-0.00952567295898968
,1.8918918918918917,0.04871246989563382,,1.8918918918918917,-0.08892172865338933,,1.8918918918918917,-0.03451381538362323,,1.8918918918918917,0.021178879938721716,,1.8918918918918917,-0.058311854428751725,,1.8918918918918917,0.07870644902375676,,1.8918918918918917,0.031523052421915825,,1.8918918918918917,-0.009545875870885734
,1.895895895895896,0.048815565070016116,,1.895895895895896,-0.08910992278810552,,1.895895895895896,-0.03458686049554625,,1.895895895895896,0.021223702965047057,,1.895895895895896,-0.05843526576087608,,1.895895895895896,0.07887302351904514,,1.895895895895896,0.03158976787677703,,1.895895895895896,-0.00956607878278179
,1.8998998998999,0.04891866024439841,,1.8998998998999,-0.08929811692282168,,1.8998998998999,-0.03465990560746925,,1.8998998998999,0.02126852599137239,,1.8998998998999,-0.05855867709300042,,1.8998998998999,0.07903959801433351,,1.8998998998999,0.03165648333163822,,1.8998998998999,-0.009586281694677845
,1.9039039039039038,0.0490217554187807,,1.9039039039039038,-0.08948631105753785,,1.9039039039039038,-0.034732950719392267,,1.9039039039039038,0.021313349017697727,,1.9039039039039038,-0.05868208842512476,,1.9039039039039038,0.07920617250962188,,1.9039039039039038,0.03172319878649942,,1.9039039039039038,-0.009606484606573899
,1.9079079079079078,0.049124850593162996,,1.9079079079079078,-0.089674505192254,,1.9079079079079078,-0.03480599583131527,,1.9079079079079078,0.021358172044023065,,1.9079079079079078,-0.0588054997572491,,1.9079079079079078,0.07937274700491025,,1.9079079079079078,0.031789914241360614,,1.9079079079079078,-0.009626687518469953
,1.9119119119119117,0.049227945767545286,,1.9119119119119117,-0.08986269932697018,,1.9119119119119117,-0.034879040943238286,,1.9119119119119117,0.0214029950703484,,1.9119119119119117,-0.05892891108937344,,1.9119119119119117,0.07953932150019861,,1.9119119119119117,0.031856629696221814,,1.9119119119119117,-0.009646890430366007
,1.915915915915916,0.049331040941927584,,1.915915915915916,-0.09005089346168636,,1.915915915915916,-0.034952086055161306,,1.915915915915916,0.02144781809667374,,1.915915915915916,-0.05905232242149779,,1.915915915915916,0.07970589599548701,,1.915915915915916,0.03192334515108301,,1.915915915915916,-0.009667093342262062
,1.91991991991992,0.04943413611630988,,1.91991991991992,-0.09023908759640252,,1.91991991991992,-0.03502513116708431,,1.91991991991992,0.021492641122999076,,1.91991991991992,-0.05917573375362213,,1.91991991991992,0.07987247049077538,,1.91991991991992,0.03199006060594421,,1.91991991991992,-0.009687296254158116
,1.9239239239239239,0.04953723129069217,,1.9239239239239239,-0.09042728173111869,,1.9239239239239239,-0.035098176279007326,,1.9239239239239239,0.021537464149324413,,1.9239239239239239,-0.05929914508574647,,1.9239239239239239,0.08003904498606375,,1.9239239239239239,0.03205677606080541,,1.9239239239239239,-0.00970749916605417
,1.9279279279279278,0.049640326465074464,,1.9279279279279278,-0.09061547586583485,,1.9279279279279278,-0.03517122139093034,,1.9279279279279278,0.021582287175649747,,1.9279279279279278,-0.05942255641787081,,1.9279279279279278,0.08020561948135212,,1.9279279279279278,0.032123491515666604,,1.9279279279279278,-0.009727702077950224
,1.9319319319319317,0.049743421639456754,,1.9319319319319317,-0.090803670000551,,1.9319319319319317,-0.035244266502853346,,1.9319319319319317,0.021627110201975084,,1.9319319319319317,-0.05954596774999515,,1.9319319319319317,0.08037219397664049,,1.9319319319319317,0.0321902069705278,,1.9319319319319317,-0.009747904989846278
,1.935935935935936,0.04984651681383906,,1.935935935935936,-0.09099186413526719,,1.935935935935936,-0.035317311614776366,,1.935935935935936,0.021671933228300425,,1.935935935935936,-0.0596693790821195,,1.935935935935936,0.08053876847192888,,1.935935935935936,0.032256922425389,,1.935935935935936,-0.009768107901742335
,1.93993993993994,0.04994961198822135,,1.93993993993994,-0.09118005826998336,,1.93993993993994,-0.03539035672669938,,1.93993993993994,0.02171675625462576,,1.93993993993994,-0.059792790414243846,,1.93993993993994,0.08070534296721725,,1.93993993993994,0.0323236378802502,,1.93993993993994,-0.009788310813638389
,1.9439439439439439,0.05005270716260364,,1.9439439439439439,-0.09136825240469952,,1.9439439439439439,-0.035463401838622385,,1.9439439439439439,0.021761579280951095,,1.9439439439439439,-0.059916201746368185,,1.9439439439439439,0.08087191746250562,,1.9439439439439439,0.032390353335111394,,1.9439439439439439,-0.009808513725534443
,1.9479479479479478,0.05015580233698593,,1.9479479479479478,-0.09155644653941569,,1.9479479479479478,-0.0355364469505454,,1.9479479479479478,0.021806402307276433,,1.9479479479479478,-0.060039613078492524,,1.9479479479479478,0.08103849195779399,,1.9479479479479478,0.03245706878997259,,1.9479479479479478,-0.009828716637430497
,1.9519519519519517,0.05025889751136822,,1.9519519519519517,-0.09174464067413185,,1.9519519519519517,-0.035609492062468405,,1.9519519519519517,0.02185122533360177,,1.9519519519519517,-0.06016302441061686,,1.9519519519519517,0.08120506645308236,,1.9519519519519517,0.032523784244833785,,1.9519519519519517,-0.00984891954932655
,1.955955955955956,0.05036199268575053,,1.955955955955956,-0.09193283480884804,,1.955955955955956,-0.035682537174391425,,1.955955955955956,0.02189604835992711,,1.955955955955956,-0.060286435742741215,,1.955955955955956,0.08137164094837075,,1.955955955955956,0.03259049969969499,,1.955955955955956,-0.009869122461222608
,1.95995995995996,0.05046508786013282,,1.95995995995996,-0.0921210289435642,,1.95995995995996,-0.03575558228631444,,1.95995995995996,0.021940871386252447,,1.95995995995996,-0.060409847074865554,,1.95995995995996,0.08153821544365912,,1.95995995995996,0.032657215154556184,,1.95995995995996,-0.009889325373118662
,1.9639639639639639,0.05056818303451511,,1.9639639639639639,-0.09230922307828036,,1.9639639639639639,-0.035828627398237445,,1.9639639639639639,0.02198569441257778,,1.9639639639639639,-0.06053325840698989,,1.9639639639639639,0.08170478993894749,,1.9639639639639639,0.03272393060941738,,1.9639639639639639,-0.009909528285014716
,1.9679679679679678,0.0506712782088974,,1.9679679679679678,-0.09249741721299652,,1.9679679679679678,-0.03590167251016046,,1.9679679679679678,0.022030517438903118,,1.9679679679679678,-0.06065666973911423,,1.9679679679679678,0.08187136443423586,,1.9679679679679678,0.03279064606427858,,1.9679679679679678,-0.00992973119691077
,1.9719719719719722,0.050774373383279704,,1.9719719719719722,-0.0926856113477127,,1.9719719719719722,-0.03597471762208348,,1.9719719719719722,0.02207534046522846,,1.9719719719719722,-0.060780081071238584,,1.9719719719719722,0.08203793892952425,,1.9719719719719722,0.03285736151913978,,1.9719719719719722,-0.009949934108806825
,1.975975975975976,0.050877468557661995,,1.975975975975976,-0.09287380548242888,,1.975975975975976,-0.036047762734006485,,1.975975975975976,0.022120163491553796,,1.975975975975976,-0.06090349240336292,,1.975975975975976,0.08220451342481262,,1.975975975975976,0.03292407697400098,,1.975975975975976,-0.009970137020702879
,1.97997997997998,0.050980563732044286,,1.97997997997998,-0.09306199961714504,,1.97997997997998,-0.0361208078459295,,1.97997997997998,0.02216498651787913,,1.97997997997998,-0.06102690373548727,,1.97997997997998,0.08237108792010099,,1.97997997997998,0.03299079242886217,,1.97997997997998,-0.009990339932598933
,1.983983983983984,0.05108365890642658,,1.983983983983984,-0.09325019375186121,,1.983983983983984,-0.036193852957852504,,1.983983983983984,0.022209809544204467,,1.983983983983984,-0.06115031506761161,,1.983983983983984,0.08253766241538936,,1.983983983983984,0.03305750788372337,,1.983983983983984,-0.010010542844494987
,1.9879879879879878,0.05118675408080887,,1.9879879879879878,-0.09343838788657736,,1.9879879879879878,-0.03626689806977552,,1.9879879879879878,0.022254632570529804,,1.9879879879879878,-0.061273726399735946,,1.9879879879879878,0.08270423691067773,,1.9879879879879878,0.033124223338584564,,1.9879879879879878,-0.01003074575639104
,1.9919919919919922,0.05128984925519117,,1.9919919919919922,-0.09362658202129355,,1.9919919919919922,-0.03633994318169854,,1.9919919919919922,0.022299455596855144,,1.9919919919919922,-0.0613971377318603,,1.9919919919919922,0.08287081140596612,,1.9919919919919922,0.03319093879344577,,1.9919919919919922,-0.010050948668287098
,1.995995995995996,0.05139294442957346,,1.995995995995996,-0.09381477615600972,,1.995995995995996,-0.036412988293621544,,1.995995995995996,0.022344278623180478,,1.995995995995996,-0.06152054906398464,,1.995995995995996,0.08303738590125449,,1.995995995995996,0.03325765424830696,,1.995995995995996,-0.010071151580183152
,2.0,0.051496039603955754,,2.0,-0.09400297029072588,,2.0,-0.03648603340554456,,2.0,0.022389101649505815,,2.0,-0.06164396039610898,,2.0,0.08320396039654286,,2.0,0.03332436970316816,,2.0,-0.010091354492079206


==> anc/App_C/LinearityCheck_Saturation_b9_final_state_Fig34.dat <==
delta,dNchdeta_Psi0+,xfit_dNchdeta_Psi0+,yfit_dNchdeta_Psi0+,[pt]_Psi0+,xfit_[pt]_Psi0+,yfit_[pt]_Psi0+,v1_Psi2+,xfit_v1_Psi2+,yfit_v1_Psi2+,v2_Psi3+,xfit_v2_Psi3+,yfit_v2_Psi3+,dNchdeta_Psi3+,xfit_dNchdeta_Psi3+,yfit_dNchdeta_Psi3+,[pt]_Psi3+,xfit_[pt]_Psi3+,yfit_[pt]_Psi3+,v1_Psi6+,xfit_v1_Psi6+,yfit_v1_Psi6+,v2_Psi4+,xfit_v2_Psi4+,yfit_v2_Psi4+
-2.0,-5.5427009999999655,-2.0,-0.0002476237627894643,-0.023833016414639863,-2.0,-0.026909821408209134,-0.020155511067,-2.0,-0.021241687603973054,-0.012194626,-2.0,-0.011869322772281825,-1.6436300000000301,-2.0,0.002562554455443491,-0.005946464996757661,-2.0,-0.008930758190769024,0.006936840422999999,-2.0,0.007321157009898127,0.017460793700000005,-2.0,0.01800298217842155
-1.2,-2.0028560000000653,-1.995995995995996,-0.0002471280195206165,-0.01522495422157033,-1.995995995995996,-0.026855947891876383,-0.012508347667,-1.995995995995996,-0.021199161702864,-0.0072513452999999894,-1.995995995995996,-0.01184556036432931,0.028056999999989785,-1.995995995995996,0.002557424216293454,-0.004317258854405703,-1.995995995995996,-0.008912878794991709,0.004317607332999999,-1.995995995995996,0.00730650003890734,0.010629874800000008,-1.995995995995996,0.017966940172058344
-1.0,-1.4053129999999783,-1.991991991991992,-0.00024663227625176874,-0.012855535240797855,-1.991991991991992,-0.02680207437554363,-0.010479935467,-1.991991991991992,-0.021156635801754944,-0.006027092299999995,-1.991991991991992,-0.011821797956376792,0.23076700000001438,-1.991991991991992,0.0025522939771434167,-0.0037486705689345756,-1.991991991991992,-0.008894999399214393,0.003615255583,-1.991991991991992,0.007291843067916553,0.008887191500000002,-1.991991991991992,0.017930898165695135
-0.5,-0.3783290000000079,-1.987987987987988,-0.00024613653298292097,-0.006622276922270132,-1.987987987987988,-0.026748200859210883,-0.005286629617000001,-1.987987987987988,-0.02111410990064589,-0.0029925403999999933,-1.987987987987988,-0.011798035548424277,0.3743019999999433,-1.987987987987988,0.00254716373799338,-0.0020610377542876757,-1.987987987987988,-0.00887712000343708,0.0018253523429999999,-1.987987987987988,0.007277186096925766,0.004474584900000009,-1.987987987987988,0.01789485615933193
-0.4,-0.2523750000000291,-1.983983983983984,-0.00024564078971407315,-0.005326582759971776,-1.983983983983984,-0.02669432734287813,-0.004233032757,-1.983983983983984,-0.021071583999536833,-0.002390969600000001,-1.983983983983984,-0.01177427314047176,0.3415069999999787,-1.983983983983984,0.002542033498843343,-0.0016770389314202383,-1.983983983983984,-0.008859240607659762,0.001459423193,-1.983983983983984,0.007262529125934978,0.003584236200000007,-1.983983983983984,0.01785881415296872
-0.3,-0.15102500000000418,-1.97997997997998,-0.0002451450464452254,-0.0040157922225749765,-1.97997997997998,-0.02664045382654538,-0.003178962797,-1.97997997997998,-0.02102905809842778,-0.0017912490999999892,-1.97997997997998,-0.011750510732519244,0.2894489999999905,-1.97997997997998,0.002536903259693306,-0.0012798410408200178,-1.97997997997998,-0.008841361211882448,0.0010964320529999998,-1.97997997997998,0.007247872154944192,0.002692173800000003,-1.97997997997998,0.017822772146605517
-0.2,-0.07415000000003147,-1.975975975975976,-0.00024464930317637766,-0.002691663871390637,-1.975975975975976,-0.02658658031021263,-0.002120170017,-1.975975975975976,-0.020986532197318726,-0.0011926092,-1.975975975975976,-0.011726748324566728,0.21528599999999187,-1.975975975975976,0.002531773020543269,-0.0008682493846292605,-1.975975975975976,-0.008823481816105132,0.000730609635,-1.975975975975976,0.007233215183953405,0.0017972942000000075,-1.975975975975976,0.01778673014024231
-0.1,-0.02339700000004541,-1.971971971971972,-0.00024415355990752984,-0.001352686459639485,-1.971971971971972,-0.026532706793879875,-0.001060927471,-1.971971971971972,-0.02094400629620967,-0.0005952103999999903,-1.971971971971972,-0.011702985916614212,0.11773500000003878,-1.971971971971972,0.0025266427813932318,-0.0004409612861485668,-1.971971971971972,-0.008805602420327817,0.000365343182,-1.971971971971972,0.007218558212962617,0.0008999495000000107,-1.971971971971972,0.017750688133879106
-0.01,-0.0014479999999821302,-1.967967967967968,-0.00024365781663868207,-0.00013571902732356644,-1.967967967967968,-0.026478833277547128,-0.00010625172000000002,-1.967967967967968,-0.020901480395100612,-5.9362399999998705e-05,-1.967967967967968,-0.011679223508661697,0.01269400000001042,-1.967967967967968,0.002521512542243195,-4.4546086165664356e-05,-1.967967967967968,-0.008787723024550501,3.6599482000000005e-05,-1.967967967967968,0.00720390124197183,9.000180000000302e-05,-1.967967967967968,0.017714646127515898
-0.001,9.89999999774227e-05,-1.9639639639639639,-0.0002431620733698343,1.3702847824315079e-05,-1.9639639639639639,-0.026424959761214374,-1.0629645000000007e-05,-1.9639639639639639,-0.02085895449399156,-5.93499999999858e-06,-1.9639639639639639,-0.01165546110070918,0.0012819999999464926,-1.9639639639639639,0.0025163823030931575,-4.239414338469416e-06,-1.9639639639639639,-0.008769843628773186,3.6580789999999803e-06,-1.9639639639639639,0.007189244270981043,8.995600000005766e-06,-1.9639639639639639,0.017678604121152693
0.0,0.0,-1.95995995995996,-0.00024266633010098653,0.0,-1.95995995995996,-0.026371086244881624,0.0,-1.95995995995996,-0.0208164285928825,0.0,-1.95995995995996,-0.011631698692756664,0.0,-1.95995995995996,0.0025112520639431206,0.0,-1.95995995995996,-0.00875196423299587,0.0,-1.95995995995996,0.007174587299990256,0.0,-1.95995995995996,0.017642562114789487
0.001,9.89999999774227e-05,-1.955955955955956,-0.00024217058683213876,1.3702847824315079e-05,-1.955955955955956,-0.026317212728548874,1.0628842999999986e-05,-1.955955955955956,-0.020773902691773448,5.9376000000055384e-06,-1.955955955955956,-0.011607936284804148,-0.0012759999999616412,-1.955955955955956,0.0025061218247930837,4.540160832289253e-06,-1.955955955955956,-0.008734084837218556,-3.6739190000000042e-06,-1.955955955955956,0.007159930328999469,-8.996599999991362e-06,-1.955955955955956,0.017606520108426282
0.01,0.0010529999999562278,-1.951951951951952,-0.00024167484356329096,0.0001360691717110507,-1.951951951951952,-0.02626333921221612,0.00010616347600000002,-1.951951951951952,-0.02073137679066439,5.9330500000009945e-05,-1.951951951951952,-0.011584173876851631,-0.012931999999977961,-1.951951951951952,0.002500991585643047,4.4776613983055213e-05,-1.951951951951952,-0.00871620544144124,-3.661100400000002e-05,-1.951951951951952,0.007145273358008682,-9.002909999999975e-05,-1.951951951951952,0.017570478102063074
0.1,0.0035030000000233485,-1.947947947947948,-0.0002411791002944432,0.0013643719797631348,-1.947947947947948,-0.02620946569588337,0.001060699663,-1.947947947947948,-0.020688850889555337,0.0005926724000000078,-1.947947947947948,-0.011560411468899115,-0.13620700000001307,-1.947947947947948,0.00249586134649301,0.00045426402164117086,-1.947947947947948,-0.008698326045663925,-0.000365451774,-1.947947947947948,0.007130616387017895,-0.0009024332999999912,-1.947947947947948,0.01753443609569987
0.2,-0.017088000000057946,-1.9439439439439439,-0.0002406833570255954,0.0027407317637488937,-1.9439439439439439,-0.02615559217955062,0.0021209092130000003,-1.9439439439439439,-0.02064632498844628,0.0011827496999999992,-1.9439439439439439,-0.011536649060946598,-0.29190200000005007,-1.9439439439439439,0.0024907311073429726,0.0009219766261641116,-1.9439439439439439,-0.00868044664988661,-0.000728258679,-1.9439439439439439,0.0071159594160271076,-0.0018070442999999908,-1.9439439439439439,0.01749839408933666
0.3,-0.06143700000006902,-1.93993993993994,-0.00024018761375674765,0.0041301001086506695,-1.93993993993994,-0.02610171866321787,0.0031788189830000003,-1.93993993993994,-0.020603799087337227,0.001771098100000007,-1.93993993993994,-0.011512886652994082,-0.4664589999999862,-1.93993993993994,0.0024856008681929356,0.0014037861887392644,-1.93993993993994,-0.008662567254109294,-0.001092960936,-1.93993993993994,0.0071013024450363215,-0.0027120900000000003,-1.93993993993994,0.017462352082973455
0.4,-0.13074600000004466,-1.935935935935936,-0.00023969187048789988,0.00553079848306981,-1.935935935935936,-0.02604784514688512,0.004233776672999999,-1.935935935935936,-0.020561273186228173,0.0023565423,-1.935935935935936,-0.011489124245041567,-0.6653579999999693,-1.935935935935936,0.0024804706290428987,0.0019011335682090902,-1.935935935935936,-0.008644687858331978,-0.001455255577,-1.935935935935936,0.0070866454740455345,-0.0036185014000000015,-1.935935935935936,0.01742631007661025
0.5,-0.22466800000006515,-1.931931931931932,-0.00023919612721905208,0.006943600624877422,-1.931931931931932,-0.025993971630552365,0.005288761403,-1.931931931931932,-0.020518747285119116,0.0029391941000000005,-1.931931931931932,-0.01146536183708905,-0.8859059999999772,-1.931931931931932,0.0024753403898928614,0.002412520117735295,-1.931931931931932,-0.008626808462554663,-0.001816979067,-1.931931931931932,0.007071988503054747,-0.0045275023,-1.931931931931932,0.01739026807024704
1.0,-1.0351709999999912,-1.927927927927928,-0.00023870038395020431,0.014173149231654358,-1.927927927927928,-0.025940098114219615,0.010487315233,-1.927927927927928,-0.020476221384010063,0.005814949300000011,-1.927927927927928,-0.011441599429136534,-2.2940550000000712,-1.927927927927928,0.0024702101507428245,0.005183337600901394,-1.927927927927928,-0.008608929066777349,-0.003585130257,-1.927927927927928,0.00705733153206396,-0.00908347059999999,-1.927927927927928,0.017354226063883836
1.2,-1.5181529999999839,-1.9239239239239239,-0.00023820464068135652,0.01713831069262206,-1.9239239239239239,-0.025886224597886864,0.012521826133,-1.9239239239239239,-0.020433695482901006,0.006945434600000008,-1.9239239239239239,-0.011417837021184018,-3.005749000000037,-1.9239239239239239,0.0024650799115927876,0.006393066049025786,-1.9239239239239239,-0.008591049671000031,-0.004270842837,-1.9239239239239239,0.007042674561073173,-0.010913569299999995,-1.9239239239239239,0.017318184057520628
2.0,-4.329803999999967,-1.91991991991992,-0.00023770889741250875,0.029390558422141222,-1.91991991991992,-0.025832351081554114,0.020196106833,-1.91991991991992,-0.020391169581791952,0.011332901800000003,-1.91991991991992,-0.011394074613231503,-6.741528000000017,-1.91991991991992,0.0024599496724427507,0.011826236293285164,-1.91991991991992,-0.008573170275222718,-0.006808134657,-1.91991991991992,0.007028017590082386,-0.018254285699999998,-1.91991991991992,0.017282142051157422
,,-1.915915915915916,-0.000237213154143661,,-1.915915915915916,-0.025778477565221364,,-1.915915915915916,-0.0203486436806829,,-1.915915915915916,-0.011370312205278987,,-1.915915915915916,0.002454819433292714,,-1.915915915915916,-0.008555290879445402,,-1.915915915915916,0.007013360619091599,,-1.915915915915916,0.017246100044794217
,,-1.911911911911912,-0.0002367174108748132,,-1.911911911911912,-0.02572460404888861,,-1.911911911911912,-0.02030611777957384,,-1.911911911911912,-0.01134654979732647,,-1.911911911911912,0.0024496891941426764,,-1.911911911911912,-0.008537411483668086,,-1.911911911911912,0.006998703648100812,,-1.911911911911912,0.01721005803843101
,,-1.907907907907908,-0.00023622166760596544,,-1.907907907907908,-0.02567073053255586,,-1.907907907907908,-0.020263591878464788,,-1.907907907907908,-0.011322787389373954,,-1.907907907907908,0.0024445589549926395,,-1.907907907907908,-0.00851953208789077,,-1.907907907907908,0.006984046677110025,,-1.907907907907908,0.017174016032067804
,,-1.9039039039039038,-0.00023572592433711764,,-1.9039039039039038,-0.02561685701622311,,-1.9039039039039038,-0.02022106597735573,,-1.9039039039039038,-0.011299024981421437,,-1.9039039039039038,0.0024394287158426026,,-1.9039039039039038,-0.008501652692113455,,-1.9039039039039038,0.006969389706119237,,-1.9039039039039038,0.0171379740257046
,,-1.8998998998999,-0.00023523018106826987,,-1.8998998998999,-0.02556298349989036,,-1.8998998998999,-0.020178540076246674,,-1.8998998998999,-0.011275262573468921,,-1.8998998998999,0.0024342984766925657,,-1.8998998998999,-0.00848377329633614,,-1.8998998998999,0.006954732735128451,,-1.8998998998999,0.017101932019341393
,,-1.8958958958958958,-0.00023473443779942207,,-1.8958958958958958,-0.025509109983557605,,-1.8958958958958958,-0.02013601417513762,,-1.8958958958958958,-0.011251500165516404,,-1.8958958958958958,0.0024291682375425284,,-1.8958958958958958,-0.008465893900558824,,-1.8958958958958958,0.006940075764137663,,-1.8958958958958958,0.017065890012978185
,,-1.8918918918918919,-0.00023423869453057433,,-1.8918918918918919,-0.025455236467224855,,-1.8918918918918919,-0.020093488274028563,,-1.8918918918918919,-0.011227737757563888,,-1.8918918918918919,0.0024240379983924915,,-1.8918918918918919,-0.00844801450478151,,-1.8918918918918919,0.006925418793146876,,-1.8918918918918919,0.01702984800661498
,,-1.887887887887888,-0.00023374295126172656,,-1.887887887887888,-0.025401362950892105,,-1.887887887887888,-0.02005096237291951,,-1.887887887887888,-0.011203975349611373,,-1.887887887887888,0.0024189077592424546,,-1.887887887887888,-0.008430135109004195,,-1.887887887887888,0.006910761822156089,,-1.887887887887888,0.016993806000251774
,,-1.8838838838838838,-0.00023324720799287876,,-1.8838838838838838,-0.025347489434559355,,-1.8838838838838838,-0.020008436471810453,,-1.8838838838838838,-0.011180212941658855,,-1.8838838838838838,0.0024137775200924172,,-1.8838838838838838,-0.008412255713226879,,-1.8838838838838838,0.006896104851165302,,-1.8838838838838838,0.016957763993888566
,,-1.87987987987988,-0.000232751464724031,,-1.87987987987988,-0.025293615918226604,,-1.87987987987988,-0.0199659105707014,,-1.87987987987988,-0.01115645053370634,,-1.87987987987988,0.0024086472809423803,,-1.87987987987988,-0.008394376317449563,,-1.87987987987988,0.0068814478801745155,,-1.87987987987988,0.01692172198752536
,,-1.8758758758758758,-0.0002322557214551832,,-1.8758758758758758,-0.02523974240189385,,-1.8758758758758758,-0.019923384669592342,,-1.8758758758758758,-0.011132688125753824,,-1.8758758758758758,0.0024035170417923434,,-1.8758758758758758,-0.008376496921672248,,-1.8758758758758758,0.006866790909183728,,-1.8758758758758758,0.016885679981162152
,,-1.8718718718718719,-0.00023175997818633543,,-1.8718718718718719,-0.0251858688855611,,-1.8718718718718719,-0.01988085876848329,,-1.8718718718718719,-0.011108925717801308,,-1.8718718718718719,0.0023983868026423065,,-1.8718718718718719,-0.008358617525894932,,-1.8718718718718719,0.006852133938192942,,-1.8718718718718719,0.016849637974798947
,,-1.867867867867868,-0.00023126423491748768,,-1.867867867867868,-0.02513199536922835,,-1.867867867867868,-0.019838332867374235,,-1.867867867867868,-0.011085163309848793,,-1.867867867867868,0.0023932565634922696,,-1.867867867867868,-0.008340738130117618,,-1.867867867867868,0.006837476967202155,,-1.867867867867868,0.016813595968435742
,,-1.8638638638638638,-0.0002307684916486399,,-1.8638638638638638,-0.0250781218528956,,-1.8638638638638638,-0.019795806966265178,,-1.8638638638638638,-0.011061400901896275,,-1.8638638638638638,0.0023881263243422323,,-1.8638638638638638,-0.008322858734340301,,-1.8638638638638638,0.006822819996211367,,-1.8638638638638638,0.016777553962072533
,,-1.85985985985986,-0.00023027274837979212,,-1.85985985985986,-0.02502424833656285,,-1.85985985985986,-0.019753281065156125,,-1.85985985985986,-0.01103763849394376,,-1.85985985985986,0.0023829960851921954,,-1.85985985985986,-0.008304979338562987,,-1.85985985985986,0.006808163025220581,,-1.85985985985986,0.016741511955709328
,,-1.8558558558558558,-0.00022977700511094432,,-1.8558558558558558,-0.024970374820230096,,-1.8558558558558558,-0.019710755164047068,,-1.8558558558558558,-0.011013876085991242,,-1.8558558558558558,0.002377865846042158,,-1.8558558558558558,-0.008287099942785672,,-1.8558558558558558,0.006793506054229793,,-1.8558558558558558,0.01670546994934612
,,-1.8518518518518519,-0.00022928126184209655,,-1.8518518518518519,-0.024916501303897345,,-1.8518518518518519,-0.019668229262938014,,-1.8518518518518519,-0.010990113678038727,,-1.8518518518518519,0.002372735606892121,,-1.8518518518518519,-0.008269220547008356,,-1.8518518518518519,0.006778849083239006,,-1.8518518518518519,0.016669427942982915
,,-1.8478478478478477,-0.00022878551857324875,,-1.8478478478478477,-0.02486262778756459,,-1.8478478478478477,-0.019625703361828957,,-1.8478478478478477,-0.01096635127008621,,-1.8478478478478477,0.0023676053677420842,,-1.8478478478478477,-0.00825134115123104,,-1.8478478478478477,0.006764192112248219,,-1.8478478478478477,0.01663338593661971
,,-1.8438438438438438,-0.000228289775304401,,-1.8438438438438438,-0.024808754271231845,,-1.8438438438438438,-0.019583177460719903,,-1.8438438438438438,-0.010942588862133694,,-1.8438438438438438,0.0023624751285920473,,-1.8438438438438438,-0.008233461755453725,,-1.8438438438438438,0.006749535141257432,,-1.8438438438438438,0.016597343930256504
,,-1.83983983983984,-0.00022779403203555324,,-1.83983983983984,-0.024754880754899095,,-1.83983983983984,-0.01954065155961085,,-1.83983983983984,-0.010918826454181178,,-1.83983983983984,0.0023573448894420104,,-1.83983983983984,-0.00821558235967641,,-1.83983983983984,0.006734878170266645,,-1.83983983983984,0.016561301923893296
,,-1.8358358358358358,-0.00022729828876670544,,-1.8358358358358358,-0.02470100723856634,,-1.8358358358358358,-0.019498125658501793,,-1.8358358358358358,-0.010895064046228663,,-1.8358358358358358,0.002352214650291973,,-1.8358358358358358,-0.008197702963899094,,-1.8358358358358358,0.006720221199275857,,-1.8358358358358358,0.01652525991753009
,,-1.8318318318318318,-0.00022680254549785767,,-1.8318318318318318,-0.02464713372223359,,-1.8318318318318318,-0.019455599757392736,,-1.8318318318318318,-0.010871301638276147,,-1.8318318318318318,0.002347084411141936,,-1.8318318318318318,-0.00817982356812178,,-1.8318318318318318,0.006705564228285071,,-1.8318318318318318,0.016489217911166885
,,-1.8278278278278277,-0.00022630680222900988,,-1.8278278278278277,-0.024593260205900837,,-1.8278278278278277,-0.019413073856283682,,-1.8278278278278277,-0.01084753923032363,,-1.8278278278278277,0.002341954171991899,,-1.8278278278278277,-0.008161944172344462,,-1.8278278278278277,0.006690907257294283,,-1.8278278278278277,0.016453175904803677
,,-1.8238238238238238,-0.0002258110589601621,,-1.8238238238238238,-0.02453938668956809,,-1.8238238238238238,-0.019370547955174625,,-1.8238238238238238,-0.010823776822371114,,-1.8238238238238238,0.002336823932841862,,-1.8238238238238238,-0.008144064776567149,,-1.8238238238238238,0.006676250286303496,,-1.8238238238238238,0.016417133898440472
,,-1.8198198198198199,-0.00022531531569131436,,-1.8198198198198199,-0.02448551317323534,,-1.8198198198198199,-0.01932802205406557,,-1.8198198198198199,-0.010800014414418599,,-1.8198198198198199,0.002331693693691825,,-1.8198198198198199,-0.008126185380789833,,-1.8198198198198199,0.00666159331531271,,-1.8198198198198199,0.016381091892077267
,,-1.8158158158158157,-0.00022481957242246657,,-1.8158158158158157,-0.024431639656902586,,-1.8158158158158157,-0.019285496152956515,,-1.8158158158158157,-0.010776252006466081,,-1.8158158158158157,0.002326563454541788,,-1.8158158158158157,-0.008108305985012517,,-1.8158158158158157,0.0066469363443219225,,-1.8158158158158157,0.016345049885714058
,,-1.8118118118118118,-0.0002243238291536188,,-1.8118118118118118,-0.024377766140569836,,-1.8118118118118118,-0.01924297025184746,,-1.8118118118118118,-0.010752489598513566,,-1.8118118118118118,0.0023214332153917512,,-1.8118118118118118,-0.008090426589235202,,-1.8118118118118118,0.006632279373331136,,-1.8118118118118118,0.016309007879350853
,,-1.8078078078078077,-0.000223828085884771,,-1.8078078078078077,-0.024323892624237082,,-1.8078078078078077,-0.019200444350738404,,-1.8078078078078077,-0.010728727190561048,,-1.8078078078078077,0.002316302976241714,,-1.8078078078078077,-0.008072547193457886,,-1.8078078078078077,0.006617622402340349,,-1.8078078078078077,0.016272965872987644
,,-1.8038038038038038,-0.00022333234261592323,,-1.8038038038038038,-0.024270019107904335,,-1.8038038038038038,-0.01915791844962935,,-1.8038038038038038,-0.010704964782608533,,-1.8038038038038038,0.002311172737091677,,-1.8038038038038038,-0.00805466779768057,,-1.8038038038038038,0.006602965431349562,,-1.8038038038038038,0.01623692386662444
,,-1.7997997997997999,-0.00022283659934707546,,-1.7997997997997999,-0.024216145591571585,,-1.7997997997997999,-0.019115392548520297,,-1.7997997997997999,-0.010681202374656017,,-1.7997997997997999,0.00230604249794164,,-1.7997997997997999,-0.008036788401903257,,-1.7997997997997999,0.006588308460358775,,-1.7997997997997999,0.016200881860261234
,,-1.7957957957957957,-0.0002223408560782277,,-1.7957957957957957,-0.02416227207523883,,-1.7957957957957957,-0.01907286664741124,,-1.7957957957957957,-0.0106574399667035,,-1.7957957957957957,0.0023009122587916027,,-1.7957957957957957,-0.008018909006125941,,-1.7957957957957957,0.006573651489367987,,-1.7957957957957957,0.016164839853898025
,,-1.7917917917917918,-0.00022184511280937992,,-1.7917917917917918,-0.02410839855890608,,-1.7917917917917918,-0.019030340746302186,,-1.7917917917917918,-0.010633677558750984,,-1.7917917917917918,0.002295782019641566,,-1.7917917917917918,-0.008001029610348626,,-1.7917917917917918,0.006558994518377201,,-1.7917917917917918,0.01612879784753482
,,-1.7877877877877877,-0.00022134936954053212,,-1.7877877877877877,-0.024054525042573327,,-1.7877877877877877,-0.01898781484519313,,-1.7877877877877877,-0.010609915150798468,,-1.7877877877877877,0.002290651780491529,,-1.7877877877877877,-0.00798315021457131,,-1.7877877877877877,0.006544337547386413,,-1.7877877877877877,0.016092755841171615
,,-1.7837837837837838,-0.00022085362627168435,,-1.7837837837837838,-0.024000651526240577,,-1.7837837837837838,-0.018945288944084076,,-1.7837837837837838,-0.010586152742845953,,-1.7837837837837838,0.002285521541341492,,-1.7837837837837838,-0.007965270818793994,,-1.7837837837837838,0.006529680576395626,,-1.7837837837837838,0.01605671383480841
,,-1.7797797797797799,-0.00022035788300283658,,-1.7797797797797799,-0.02394677800990783,,-1.7797797797797799,-0.018902763042975022,,-1.7797797797797799,-0.010562390334893437,,-1.7797797797797799,0.002280391302191455,,-1.7797797797797799,-0.007947391423016679,,-1.7797797797797799,0.00651502360540484,,-1.7797797797797799,0.0160206718284452
,,-1.7757757757757757,-0.0002198621397339888,,-1.7757757757757757,-0.023892904493575076,,-1.7757757757757757,-0.018860237141865965,,-1.7757757757757757,-0.01053862792694092,,-1.7757757757757757,0.0022752610630414178,,-1.7757757757757757,-0.007929512027239363,,-1.7757757757757757,0.006500366634414052,,-1.7757757757757757,0.015984629822081996
,,-1.7717717717717718,-0.00021936639646514104,,-1.7717717717717718,-0.023839030977242326,,-1.7717717717717718,-0.018817711240756912,,-1.7717717717717718,-0.010514865518988404,,-1.7717717717717718,0.002270130823891381,,-1.7717717717717718,-0.00791163263146205,,-1.7717717717717718,0.006485709663423265,,-1.7717717717717718,0.01594858781571879
,,-1.7677677677677677,-0.00021887065319629325,,-1.7677677677677677,-0.023785157460909572,,-1.7677677677677677,-0.018775185339647855,,-1.7677677677677677,-0.010491103111035887,,-1.7677677677677677,0.0022650005847413435,,-1.7677677677677677,-0.007893753235684732,,-1.7677677677677677,0.006471052692432478,,-1.7677677677677677,0.015912545809355583
,,-1.7637637637637638,-0.00021837490992744548,,-1.7637637637637638,-0.023731283944576822,,-1.7637637637637638,-0.0187326594385388,,-1.7637637637637638,-0.010467340703083371,,-1.7637637637637638,0.0022598703455913066,,-1.7637637637637638,-0.007875873839907418,,-1.7637637637637638,0.006456395721441691,,-1.7637637637637638,0.015876503802992378
,,-1.7597597597597598,-0.0002178791666585977,,-1.7597597597597598,-0.023677410428244075,,-1.7597597597597598,-0.018690133537429744,,-1.7597597597597598,-0.010443578295130856,,-1.7597597597597598,0.0022547401064412697,,-1.7597597597597598,-0.007857994444130103,,-1.7597597597597598,0.006441738750450904,,-1.7597597597597598,0.015840461796629172
,,-1.7557557557557557,-0.0002173834233897499,,-1.7557557557557557,-0.02362353691191132,,-1.7557557557557557,-0.018647607636320687,,-1.7557557557557557,-0.010419815887178338,,-1.7557557557557557,0.002249609867291233,,-1.7557557557557557,-0.007840115048352787,,-1.7557557557557557,0.006427081779460117,,-1.7557557557557557,0.015804419790265964
,,-1.7517517517517518,-0.00021688768012090214,,-1.7517517517517518,-0.02356966339557857,,-1.7517517517517518,-0.018605081735211634,,-1.7517517517517518,-0.010396053479225823,,-1.7517517517517518,0.002244479628141196,,-1.7517517517517518,-0.007822235652575471,,-1.7517517517517518,0.0064124248084693304,,-1.7517517517517518,0.01576837778390276
,,-1.7477477477477477,-0.00021639193685205437,,-1.7477477477477477,-0.023515789879245817,,-1.7477477477477477,-0.018562555834102577,,-1.7477477477477477,-0.010372291071273305,,-1.7477477477477477,0.0022393493889911586,,-1.7477477477477477,-0.007804356256798156,,-1.7477477477477477,0.006397767837478543,,-1.7477477477477477,0.01573233577753955
,,-1.7437437437437437,-0.0002158961935832066,,-1.7437437437437437,-0.023461916362913067,,-1.7437437437437437,-0.018520029932993523,,-1.7437437437437437,-0.01034852866332079,,-1.7437437437437437,0.0022342191498411217,,-1.7437437437437437,-0.007786476861020841,,-1.7437437437437437,0.006383110866487756,,-1.7437437437437437,0.015696293771176345
,,-1.7397397397397398,-0.00021540045031435883,,-1.7397397397397398,-0.02340804284658032,,-1.7397397397397398,-0.01847750403188447,,-1.7397397397397398,-0.010324766255368274,,-1.7397397397397398,0.0022290889106910848,,-1.7397397397397398,-0.007768597465243526,,-1.7397397397397398,0.00636845389549697,,-1.7397397397397398,0.01566025176481314
,,-1.7357357357357357,-0.00021490470704551103,,-1.7357357357357357,-0.023354169330247566,,-1.7357357357357357,-0.018434978130775413,,-1.7357357357357357,-0.010301003847415759,,-1.7357357357357357,0.002223958671541048,,-1.7357357357357357,-0.00775071806946621,,-1.7357357357357357,0.006353796924506182,,-1.7357357357357357,0.015624209758449933
,,-1.7317317317317318,-0.00021440896377666326,,-1.7317317317317318,-0.023300295813914816,,-1.7317317317317318,-0.01839245222966636,,-1.7317317317317318,-0.010277241439463243,,-1.7317317317317318,0.002218828432391011,,-1.7317317317317318,-0.007732838673688895,,-1.7317317317317318,0.006339139953515395,,-1.7317317317317318,0.015588167752086728
,,-1.7277277277277276,-0.00021391322050781547,,-1.7277277277277276,-0.023246422297582062,,-1.7277277277277276,-0.018349926328557302,,-1.7277277277277276,-0.010253479031510726,,-1.7277277277277276,0.0022136981932409736,,-1.7277277277277276,-0.0077149592779115796,,-1.7277277277277276,0.006324482982524608,,-1.7277277277277276,0.01555212574572352
,,-1.7237237237237237,-0.00021341747723896772,,-1.7237237237237237,-0.023192548781249312,,-1.7237237237237237,-0.01830740042744825,,-1.7237237237237237,-0.01022971662355821,,-1.7237237237237237,0.0022085679540909367,,-1.7237237237237237,-0.007697079882134264,,-1.7237237237237237,0.006309826011533821,,-1.7237237237237237,0.015516083739360314
,,-1.7197197197197198,-0.00021292173397011996,,-1.7197197197197198,-0.023138675264916565,,-1.7197197197197198,-0.018264874526339195,,-1.7197197197197198,-0.010205954215605694,,-1.7197197197197198,0.0022034377149409,,-1.7197197197197198,-0.007679200486356949,,-1.7197197197197198,0.006295169040543034,,-1.7197197197197198,0.015480041732997109
,,-1.7157157157157157,-0.00021242599070127216,,-1.7157157157157157,-0.02308480174858381,,-1.7157157157157157,-0.018222348625230138,,-1.7157157157157157,-0.010182191807653177,,-1.7157157157157157,0.0021983074757908625,,-1.7157157157157157,-0.007661321090579634,,-1.7157157157157157,0.006280512069552247,,-1.7157157157157157,0.0154439997266339
,,-1.7117117117117118,-0.0002119302474324244,,-1.7117117117117118,-0.02303092823225106,,-1.7117117117117118,-0.018179822724121084,,-1.7117117117117118,-0.010158429399700662,,-1.7117117117117118,0.0021931772366408256,,-1.7117117117117118,-0.007643441694802318,,-1.7117117117117118,0.00626585509856146,,-1.7117117117117118,0.015407957720270695
,,-1.7077077077077076,-0.0002114345041635766,,-1.7077077077077076,-0.022977054715918308,,-1.7077077077077076,-0.018137296823012027,,-1.7077077077077076,-0.010134666991748144,,-1.7077077077077076,0.0021880469974907887,,-1.7077077077077076,-0.0076255622990250025,,-1.7077077077077076,0.006251198127570672,,-1.7077077077077076,0.015371915713907489
,,-1.7037037037037037,-0.00021093876089472882,,-1.7037037037037037,-0.022923181199585557,,-1.7037037037037037,-0.018094770921902974,,-1.7037037037037037,-0.010110904583795629,,-1.7037037037037037,0.0021829167583407518,,-1.7037037037037037,-0.007607682903247688,,-1.7037037037037037,0.006236541156579885,,-1.7037037037037037,0.015335873707544283
,,-1.6996996996996998,-0.00021044301762588108,,-1.6996996996996998,-0.022869307683252807,,-1.6996996996996998,-0.018052245020793917,,-1.6996996996996998,-0.010087142175843113,,-1.6996996996996998,0.002177786519190715,,-1.6996996996996998,-0.007589803507470372,,-1.6996996996996998,0.006221884185589099,,-1.6996996996996998,0.015299831701181077
,,-1.6956956956956957,-0.00020994727435703328,,-1.6956956956956957,-0.022815434166920057,,-1.6956956956956957,-0.018009719119684863,,-1.6956956956956957,-0.010063379767890596,,-1.6956956956956957,0.0021726562800406775,,-1.6956956956956957,-0.0075719241116930566,,-1.6956956956956957,0.006207227214598311,,-1.6956956956956957,0.01526378969481787
,,-1.6916916916916918,-0.0002094515310881855,,-1.6916916916916918,-0.022761560650587306,,-1.6916916916916918,-0.017967193218575806,,-1.6916916916916918,-0.01003961735993808,,-1.6916916916916918,0.0021675260408906406,,-1.6916916916916918,-0.007554044715915742,,-1.6916916916916918,0.0061925702436075244,,-1.6916916916916918,0.015227747688454665
,,-1.6876876876876876,-0.00020895578781933771,,-1.6876876876876876,-0.022707687134254553,,-1.6876876876876876,-0.01792466731746675,,-1.6876876876876876,-0.010015854951985564,,-1.6876876876876876,0.0021623958017406033,,-1.6876876876876876,-0.007536165320138425,,-1.6876876876876876,0.0061779132726167375,,-1.6876876876876876,0.015191705682091456
,,-1.6836836836836837,-0.00020846004455048994,,-1.6836836836836837,-0.022653813617921802,,-1.6836836836836837,-0.017882141416357696,,-1.6836836836836837,-0.009992092544033049,,-1.6836836836836837,0.0021572655625905664,,-1.6836836836836837,-0.007518285924361111,,-1.6836836836836837,0.0061632563016259505,,-1.6836836836836837,0.015155663675728251
,,-1.6796796796796798,-0.00020796430128164217,,-1.6796796796796798,-0.022599940101589052,,-1.6796796796796798,-0.017839615515248642,,-1.6796796796796798,-0.009968330136080533,,-1.6796796796796798,0.0021521353234405295,,-1.6796796796796798,-0.007500406528583796,,-1.6796796796796798,0.006148599330635164,,-1.6796796796796798,0.015119621669365046
,,-1.6756756756756757,-0.0002074685580127944,,-1.6756756756756757,-0.022546066585256302,,-1.6756756756756757,-0.017797089614139585,,-1.6756756756756757,-0.009944567728128016,,-1.6756756756756757,0.0021470050842904926,,-1.6756756756756757,-0.0074825271328064795,,-1.6756756756756757,0.006133942359644377,,-1.6756756756756757,0.015083579663001839
,,-1.6716716716716717,-0.00020697281474394664,,-1.6716716716716717,-0.02249219306892355,,-1.6716716716716717,-0.01775456371303053,,-1.6716716716716717,-0.0099208053201755,,-1.6716716716716717,0.0021418748451404557,,-1.6716716716716717,-0.007464647737029165,,-1.6716716716716717,0.00611928538865359,,-1.6716716716716717,0.015047537656638632
,,-1.6676676676676676,-0.00020647707147509884,,-1.6676676676676676,-0.022438319552590798,,-1.6676676676676676,-0.017712037811921474,,-1.6676676676676676,-0.009897042912222983,,-1.6676676676676676,0.0021367446059904183,,-1.6676676676676676,-0.007446768341251849,,-1.6676676676676676,0.006104628417662802,,-1.6676676676676676,0.015011495650275425
,,-1.6636636636636637,-0.00020598132820625107,,-1.6636636636636637,-0.022384446036258047,,-1.6636636636636637,-0.01766951191081242,,-1.6636636636636637,-0.009873280504270467,,-1.6636636636636637,0.0021316143668403814,,-1.6636636636636637,-0.0074288889454745335,,-1.6636636636636637,0.006089971446672015,,-1.6636636636636637,0.01497545364391222
,,-1.6596596596596598,-0.0002054855849374033,,-1.6596596596596598,-0.022330572519925297,,-1.6596596596596598,-0.017626986009703367,,-1.6596596596596598,-0.009849518096317952,,-1.6596596596596598,0.0021264841276903445,,-1.6596596596596598,-0.007411009549697219,,-1.6596596596596598,0.006075314475681229,,-1.6596596596596598,0.014939411637549015
,,-1.6556556556556556,-0.0002049898416685555,,-1.6556556556556556,-0.022276699003592547,,-1.6556556556556556,-0.01758446010859431,,-1.6556556556556556,-0.009825755688365434,,-1.6556556556556556,0.002121353888540307,,-1.6556556556556556,-0.007393130153919903,,-1.6556556556556556,0.006060657504690441,,-1.6556556556556556,0.014903369631185806
,,-1.6516516516516517,-0.00020449409839970776,,-1.6516516516516517,-0.022222825487259797,,-1.6516516516516517,-0.017541934207485257,,-1.6516516516516517,-0.009801993280412919,,-1.6516516516516517,0.0021162236493902703,,-1.6516516516516517,-0.007375250758142588,,-1.6516516516516517,0.006046000533699654,,-1.6516516516516517,0.014867327624822601
,,-1.6476476476476476,-0.00020399835513085996,,-1.6476476476476476,-0.022168951970927043,,-1.6476476476476476,-0.0174994083063762,,-1.6476476476476476,-0.009778230872460401,,-1.6476476476476476,0.0021110934102402334,,-1.6476476476476476,-0.007357371362365272,,-1.6476476476476476,0.006031343562708867,,-1.6476476476476476,0.014831285618459394
,,-1.6436436436436437,-0.0002035026118620122,,-1.6436436436436437,-0.022115078454594293,,-1.6436436436436437,-0.017456882405267146,,-1.6436436436436437,-0.009754468464507886,,-1.6436436436436437,0.0021059631710901965,,-1.6436436436436437,-0.007339491966587957,,-1.6436436436436437,0.00601668659171808,,-1.6436436436436437,0.014795243612096188
,,-1.6396396396396398,-0.00020300686859316442,,-1.6396396396396398,-0.022061204938261542,,-1.6396396396396398,-0.017414356504158093,,-1.6396396396396398,-0.00973070605655537,,-1.6396396396396398,0.0021008329319401596,,-1.6396396396396398,-0.007321612570810642,,-1.6396396396396398,0.006002029620727293,,-1.6396396396396398,0.014759201605732982
,,-1.6356356356356356,-0.00020251112532431662,,-1.6356356356356356,-0.022007331421928792,,-1.6356356356356356,-0.017371830603049036,,-1.6356356356356356,-0.009706943648602855,,-1.6356356356356356,0.002095702692790122,,-1.6356356356356356,-0.007303733175033326,,-1.6356356356356356,0.005987372649736506,,-1.6356356356356356,0.014723159599369776
,,-1.6316316316316315,-0.00020201538205546883,,-1.6316316316316315,-0.02195345790559604,,-1.6316316316316315,-0.01732930470193998,,-1.6316316316316315,-0.009683181240650337,,-1.6316316316316315,0.002090572453640085,,-1.6316316316316315,-0.0072858537792560105,,-1.6316316316316315,0.0059727156787457185,,-1.6316316316316315,0.014687117593006567
,,-1.6276276276276276,-0.00020151963878662109,,-1.6276276276276276,-0.021899584389263288,,-1.6276276276276276,-0.017286778800830925,,-1.6276276276276276,-0.009659418832697822,,-1.6276276276276276,0.002085442214490048,,-1.6276276276276276,-0.007267974383478695,,-1.6276276276276276,0.0059580587077549315,,-1.6276276276276276,0.014651075586643362
,,-1.6236236236236237,-0.00020102389551777332,,-1.6236236236236237,-0.021845710872930538,,-1.6236236236236237,-0.017244252899721868,,-1.6236236236236237,-0.009635656424745306,,-1.6236236236236237,0.002080311975340011,,-1.6236236236236237,-0.00725009498770138,,-1.6236236236236237,0.0059434017367641446,,-1.6236236236236237,0.014615033580280157
,,-1.6196196196196198,-0.00020052815224892555,,-1.6196196196196198,-0.021791837356597787,,-1.6196196196196198,-0.017201726998612814,,-1.6196196196196198,-0.00961189401679279,,-1.6196196196196198,0.002075181736189974,,-1.6196196196196198,-0.0072322155919240655,,-1.6196196196196198,0.0059287447657733585,,-1.6196196196196198,0.014578991573916952
,,-1.6156156156156156,-0.00020003240898007775,,-1.6156156156156156,-0.021737963840265037,,-1.6156156156156156,-0.017159201097503757,,-1.6156156156156156,-0.009588131608840273,,-1.6156156156156156,0.0020700514970399373,,-1.6156156156156156,-0.007214336196146749,,-1.6156156156156156,0.005914087794782571,,-1.6156156156156156,0.014542949567553743
,,-1.6116116116116115,-0.00019953666571122995,,-1.6116116116116115,-0.021684090323932283,,-1.6116116116116115,-0.0171166751963947,,-1.6116116116116115,-0.009564369200887756,,-1.6116116116116115,0.0020649212578899,,-1.6116116116116115,-0.0071964568003694334,,-1.6116116116116115,0.005899430823791783,,-1.6116116116116115,0.014506907561190536
,,-1.6076076076076076,-0.00019904092244238218,,-1.6076076076076076,-0.021630216807599533,,-1.6076076076076076,-0.017074149295285647,,-1.6076076076076076,-0.00954060679293524,,-1.6076076076076076,0.002059791018739863,,-1.6076076076076076,-0.007178577404592119,,-1.6076076076076076,0.005884773852800997,,-1.6076076076076076,0.014470865554827331
,,-1.6036036036036037,-0.00019854517917353444,,-1.6036036036036037,-0.021576343291266783,,-1.6036036036036037,-0.017031623394176593,,-1.6036036036036037,-0.009516844384982725,,-1.6036036036036037,0.002054660779589826,,-1.6036036036036037,-0.007160698008814803,,-1.6036036036036037,0.00587011688181021,,-1.6036036036036037,0.014434823548464126
,,-1.5995995995995997,-0.00019804943590468667,,-1.5995995995995997,-0.021522469774934033,,-1.5995995995995997,-0.01698909749306754,,-1.5995995995995997,-0.009493081977030209,,-1.5995995995995997,0.002049530540439789,,-1.5995995995995997,-0.007142818613037488,,-1.5995995995995997,0.005855459910819423,,-1.5995995995995997,0.014398781542100919
,,-1.5955955955955956,-0.00019755369263583887,,-1.5955955955955956,-0.021468596258601282,,-1.5955955955955956,-0.016946571591958483,,-1.5955955955955956,-0.009469319569077692,,-1.5955955955955956,0.002044400301289752,,-1.5955955955955956,-0.007124939217260173,,-1.5955955955955956,0.005840802939828636,,-1.5955955955955956,0.014362739535737712
,,-1.5915915915915915,-0.00019705794936699107,,-1.5915915915915915,-0.02141472274226853,,-1.5915915915915915,-0.016904045690849426,,-1.5915915915915915,-0.009445557161125176,,-1.5915915915915915,0.002039270062139715,,-1.5915915915915915,-0.007107059821482856,,-1.5915915915915915,0.005826145968837848,,-1.5915915915915915,0.014326697529374505
,,-1.5875875875875876,-0.0001965622060981433,,-1.5875875875875876,-0.021360849225935778,,-1.5875875875875876,-0.016861519789740372,,-1.5875875875875876,-0.00942179475317266,,-1.5875875875875876,0.002034139822989678,,-1.5875875875875876,-0.007089180425705542,,-1.5875875875875876,0.005811488997847061,,-1.5875875875875876,0.0142906555230113
,,-1.5835835835835836,-0.00019606646282929554,,-1.5835835835835836,-0.021306975709603028,,-1.5835835835835836,-0.01681899388863132,,-1.5835835835835836,-0.009398032345220145,,-1.5835835835835836,0.002029009583839641,,-1.5835835835835836,-0.007071301029928227,,-1.5835835835835836,0.005796832026856275,,-1.5835835835835836,0.014254613516648093
,,-1.5795795795795795,-0.00019557071956044777,,-1.5795795795795795,-0.021253102193270274,,-1.5795795795795795,-0.01677646798752226,,-1.5795795795795795,-0.009374269937267627,,-1.5795795795795795,0.002023879344689604,,-1.5795795795795795,-0.00705342163415091,,-1.5795795795795795,0.005782175055865487,,-1.5795795795795795,0.014218571510284887
,,-1.5755755755755756,-0.0001950749762916,,-1.5755755755755756,-0.021199228676937527,,-1.5755755755755756,-0.016733942086413208,,-1.5755755755755756,-0.009350507529315112,,-1.5755755755755756,0.002018749105539567,,-1.5755755755755756,-0.007035542238373596,,-1.5755755755755756,0.0057675180848747,,-1.5755755755755756,0.014182529503921681
,,-1.5715715715715715,-0.0001945792330227522,,-1.5715715715715715,-0.021145355160604774,,-1.5715715715715715,-0.01669141618530415,,-1.5715715715715715,-0.009326745121362594,,-1.5715715715715715,0.0020136188663895296,,-1.5715715715715715,-0.00701766284259628,,-1.5715715715715715,0.0057528611138839125,,-1.5715715715715715,0.014146487497558473
,,-1.5675675675675675,-0.00019408348975390443,,-1.5675675675675675,-0.021091481644272023,,-1.5675675675675675,-0.016648890284195098,,-1.5675675675675675,-0.009302982713410079,,-1.5675675675675675,0.0020084886272394927,,-1.5675675675675675,-0.0069997834468189645,,-1.5675675675675675,0.005738204142893126,,-1.5675675675675675,0.014110445491195268
,,-1.5635635635635636,-0.00019358774648505666,,-1.5635635635635636,-0.021037608127939273,,-1.5635635635635636,-0.01660636438308604,,-1.5635635635635636,-0.009279220305457563,,-1.5635635635635636,0.0020033583880894558,,-1.5635635635635636,-0.00698190405104165,,-1.5635635635635636,0.005723547171902339,,-1.5635635635635636,0.014074403484832063
,,-1.5595595595595595,-0.00019309200321620886,,-1.5595595595595595,-0.02098373461160652,,-1.5595595595595595,-0.016563838481976987,,-1.5595595595595595,-0.009255457897505046,,-1.5595595595595595,0.001998228148939419,,-1.5595595595595595,-0.006964024655264334,,-1.5595595595595595,0.005708890200911552,,-1.5595595595595595,0.014038361478468856
,,-1.5555555555555556,-0.00019259625994736112,,-1.5555555555555556,-0.020929861095273773,,-1.5555555555555556,-0.01652131258086793,,-1.5555555555555556,-0.00923169548955253,,-1.5555555555555556,0.001993097909789382,,-1.5555555555555556,-0.006946145259487019,,-1.5555555555555556,0.0056942332299207655,,-1.5555555555555556,0.014002319472105649
,,-1.5515515515515514,-0.00019210051667851332,,-1.5515515515515514,-0.02087598757894102,,-1.5515515515515514,-0.016478786679758876,,-1.5515515515515514,-0.009207933081600015,,-1.5515515515515514,0.0019879676706393446,,-1.5515515515515514,-0.006928265863709703,,-1.5515515515515514,0.005679576258929978,,-1.5515515515515514,0.013966277465742442
,,-1.5475475475475475,-0.00019160477340966555,,-1.5475475475475475,-0.02082211406260827,,-1.5475475475475475,-0.01643626077864982,,-1.5475475475475475,-0.009184170673647499,,-1.5475475475475475,0.0019828374314893077,,-1.5475475475475475,-0.006910386467932388,,-1.5475475475475475,0.005664919287939191,,-1.5475475475475475,0.013930235459379237
,,-1.5435435435435436,-0.00019110903014081778,,-1.5435435435435436,-0.020768240546275518,,-1.5435435435435436,-0.016393734877540766,,-1.5435435435435436,-0.009160408265694983,,-1.5435435435435436,0.001977707192339271,,-1.5435435435435436,-0.0068925070721550736,,-1.5435435435435436,0.005650262316948405,,-1.5435435435435436,0.013894193453016032
,,-1.5395395395395395,-0.00019061328687196999,,-1.5395395395395395,-0.020714367029942764,,-1.5395395395395395,-0.01635120897643171,,-1.5395395395395395,-0.009136645857742466,,-1.5395395395395395,0.001972576953189234,,-1.5395395395395395,-0.006874627676377757,,-1.5395395395395395,0.005635605345957617,,-1.5395395395395395,0.013858151446652823
,,-1.5355355355355356,-0.00019011754360312224,,-1.5355355355355356,-0.020660493513610018,,-1.5355355355355356,-0.016308683075322655,,-1.5355355355355356,-0.00911288344978995,,-1.5355355355355356,0.001967446714039197,,-1.5355355355355356,-0.006856748280600442,,-1.5355355355355356,0.00562094837496683,,-1.5355355355355356,0.013822109440289618
,,-1.5315315315315314,-0.00018962180033427445,,-1.5315315315315314,-0.020606619997277264,,-1.5315315315315314,-0.016266157174213598,,-1.5315315315315314,-0.009089121041837433,,-1.5315315315315314,0.0019623164748891597,,-1.5315315315315314,-0.006838868884823126,,-1.5315315315315314,0.005606291403976043,,-1.5315315315315314,0.013786067433926411
,,-1.5275275275275275,-0.00018912605706542668,,-1.5275275275275275,-0.020552746480944514,,-1.5275275275275275,-0.016223631273104545,,-1.5275275275275275,-0.009065358633884918,,-1.5275275275275275,0.0019571862357391227,,-1.5275275275275275,-0.006820989489045811,,-1.5275275275275275,0.005591634432985256,,-1.5275275275275275,0.013750025427563204
,,-1.5235235235235236,-0.0001886303137965789,,-1.5235235235235236,-0.020498872964611763,,-1.5235235235235236,-0.01618110537199549,,-1.5235235235235236,-0.009041596225932402,,-1.5235235235235236,0.0019520559965890858,,-1.5235235235235236,-0.0068031100932684965,,-1.5235235235235236,0.005576977461994469,,-1.5235235235235236,0.0137139834212
,,-1.5195195195195195,-0.0001881345705277311,,-1.5195195195195195,-0.02044499944827901,,-1.5195195195195195,-0.016138579470886434,,-1.5195195195195195,-0.009017833817979885,,-1.5195195195195195,0.0019469257574390487,,-1.5195195195195195,-0.00678523069749118,,-1.5195195195195195,0.005562320491003681,,-1.5195195195195195,0.013677941414836792
,,-1.5155155155155156,-0.00018763882725888334,,-1.5155155155155156,-0.02039112593194626,,-1.5155155155155156,-0.01609605356977738,,-1.5155155155155156,-0.008994071410027369,,-1.5155155155155156,0.0019417955182890118,,-1.5155155155155156,-0.006767351301713865,,-1.5155155155155156,0.005547663520012895,,-1.5155155155155156,0.013641899408473587
,,-1.5115115115115114,-0.00018714308399003557,,-1.5115115115115114,-0.02033725241561351,,-1.5115115115115114,-0.016053527668668324,,-1.5115115115115114,-0.008970309002074852,,-1.5115115115115114,0.0019366652791389745,,-1.5115115115115114,-0.00674947190593655,,-1.5115115115115114,0.005533006549022107,,-1.5115115115115114,0.013605857402110379
,,-1.5075075075075075,-0.0001866473407211878,,-1.5075075075075075,-0.02028337889928076,,-1.5075075075075075,-0.01601100176755927,,-1.5075075075075075,-0.008946546594122336,,-1.5075075075075075,0.0019315350399889376,,-1.5075075075075075,-0.006731592510159234,,-1.5075075075075075,0.00551834957803132,,-1.5075075075075075,0.013569815395747174
,,-1.5035035035035036,-0.00018615159745234003,,-1.5035035035035036,-0.02022950538294801,,-1.5035035035035036,-0.015968475866450216,,-1.5035035035035036,-0.00892278418616982,,-1.5035035035035036,0.0019264048008389007,,-1.5035035035035036,-0.006713713114381919,,-1.5035035035035036,0.005503692607040534,,-1.5035035035035036,0.013533773389383968
,,-1.4994994994994995,-0.00018565585418349223,,-1.4994994994994995,-0.020175631866615255,,-1.4994994994994995,-0.01592594996534116,,-1.4994994994994995,-0.008899021778217305,,-1.4994994994994995,0.0019212745616888635,,-1.4994994994994995,-0.006695833718604604,,-1.4994994994994995,0.0054890356360497465,,-1.4994994994994995,0.01349773138302076
,,-1.4954954954954955,-0.00018516011091464446,,-1.4954954954954955,-0.020121758350282504,,-1.4954954954954955,-0.015883424064232102,,-1.4954954954954955,-0.00887525937026479,,-1.4954954954954955,0.0019161443225388266,,-1.4954954954954955,-0.006677954322827289,,-1.4954954954954955,0.0054743786650589595,,-1.4954954954954955,0.013461689376657555
,,-1.4914914914914914,-0.00018466436764579667,,-1.4914914914914914,-0.020067884833949754,,-1.4914914914914914,-0.01584089816312305,,-1.4914914914914914,-0.008851496962312272,,-1.4914914914914914,0.0019110140833887895,,-1.4914914914914914,-0.006660074927049973,,-1.4914914914914914,0.005459721694068173,,-1.4914914914914914,0.013425647370294348
,,-1.4874874874874875,-0.00018416862437694892,,-1.4874874874874875,-0.020014011317617004,,-1.4874874874874875,-0.015798372262013992,,-1.4874874874874875,-0.008827734554359756,,-1.4874874874874875,0.0019058838442387526,,-1.4874874874874875,-0.006642195531272658,,-1.4874874874874875,0.005445064723077386,,-1.4874874874874875,0.013389605363931143
,,-1.4834834834834836,-0.00018367288110810115,,-1.4834834834834836,-0.019960137801284254,,-1.4834834834834836,-0.01575584636090494,,-1.4834834834834836,-0.00880397214640724,,-1.4834834834834836,0.0019007536050887157,,-1.4834834834834836,-0.006624316135495343,,-1.4834834834834836,0.005430407752086599,,-1.4834834834834836,0.013353563357567936
,,-1.4794794794794794,-0.00018317713783925336,,-1.4794794794794794,-0.0199062642849515,,-1.4794794794794794,-0.01571332045979588,,-1.4794794794794794,-0.008780209738454723,,-1.4794794794794794,0.0018956233659386784,,-1.4794794794794794,-0.006606436739718027,,-1.4794794794794794,0.005415750781095811,,-1.4794794794794794,0.013317521351204729
,,-1.4754754754754755,-0.00018268139457040559,,-1.4754754754754755,-0.01985239076861875,,-1.4754754754754755,-0.015670794558686828,,-1.4754754754754755,-0.008756447330502208,,-1.4754754754754755,0.0018904931267886415,,-1.4754754754754755,-0.006588557343940712,,-1.4754754754754755,0.005401093810105025,,-1.4754754754754755,0.013281479344841524
,,-1.4714714714714714,-0.0001821856513015578,,-1.4714714714714714,-0.019798517252286,,-1.4714714714714714,-0.01562826865757777,,-1.4714714714714714,-0.00873268492254969,,-1.4714714714714714,0.0018853628876386043,,-1.4714714714714714,-0.0065706779481633955,,-1.4714714714714714,0.005386436839114237,,-1.4714714714714714,0.013245437338478315
,,-1.4674674674674675,-0.00018168990803271002,,-1.4674674674674675,-0.01974464373595325,,-1.4674674674674675,-0.015585742756468717,,-1.4674674674674675,-0.008708922514597175,,-1.4674674674674675,0.0018802326484885674,,-1.4674674674674675,-0.006552798552386081,,-1.4674674674674675,0.00537177986812345,,-1.4674674674674675,0.01320939533211511
,,-1.4634634634634636,-0.00018119416476386228,,-1.4634634634634636,-0.0196907702196205,,-1.4634634634634636,-0.015543216855359664,,-1.4634634634634636,-0.00868516010664466,,-1.4634634634634636,0.0018751024093385305,,-1.4634634634634636,-0.006534919156608766,,-1.4634634634634636,0.005357122897132664,,-1.4634634634634636,0.013173353325751905
,,-1.4594594594594594,-0.00018069842149501448,,-1.4594594594594594,-0.019636896703287745,,-1.4594594594594594,-0.015500690954250607,,-1.4594594594594594,-0.008661397698692142,,-1.4594594594594594,0.0018699721701884934,,-1.4594594594594594,-0.0065170397608314504,,-1.4594594594594594,0.005342465926141876,,-1.4594594594594594,0.013137311319388698
,,-1.4554554554554555,-0.0001802026782261667,,-1.4554554554554555,-0.019583023186954995,,-1.4554554554554555,-0.015458165053141553,,-1.4554554554554555,-0.008637635290739626,,-1.4554554554554555,0.0018648419310384565,,-1.4554554554554555,-0.006499160365054135,,-1.4554554554554555,0.005327808955151089,,-1.4554554554554555,0.013101269313025491
,,-1.4514514514514514,-0.0001797069349573189,,-1.4514514514514514,-0.019529149670622244,,-1.4514514514514514,-0.015415639152032496,,-1.4514514514514514,-0.00861387288278711,,-1.4514514514514514,0.0018597116918884192,,-1.4514514514514514,-0.006481280969276819,,-1.4514514514514514,0.005313151984160302,,-1.4514514514514514,0.013065227306662285
,,-1.4474474474474475,-0.00017921119168847114,,-1.4474474474474475,-0.019475276154289494,,-1.4474474474474475,-0.015373113250923442,,-1.4474474474474475,-0.008590110474834595,,-1.4474474474474475,0.0018545814527383823,,-1.4474474474474475,-0.0064634015734995045,,-1.4474474474474475,0.005298495013169515,,-1.4474474474474475,0.01302918530029908
,,-1.4434434434434436,-0.00017871544841962337,,-1.4434434434434436,-0.019421402637956744,,-1.4434434434434436,-0.015330587349814387,,-1.4434434434434436,-0.00856634806688208,,-1.4434434434434436,0.0018494512135883454,,-1.4434434434434436,-0.006445522177722189,,-1.4434434434434436,0.005283838042178728,,-1.4434434434434436,0.012993143293935874
,,-1.4394394394394394,-0.0001782197051507756,,-1.4394394394394394,-0.01936752912162399,,-1.4394394394394394,-0.015288061448705332,,-1.4394394394394394,-0.008542585658929562,,-1.4394394394394394,0.0018443209744383082,,-1.4394394394394394,-0.006427642781944873,,-1.4394394394394394,0.0052691810711879405,,-1.4394394394394394,0.012957101287572666
,,-1.4354354354354353,-0.0001777239618819278,,-1.4354354354354353,-0.019313655605291236,,-1.4354354354354353,-0.015245535547596275,,-1.4354354354354353,-0.008518823250977045,,-1.4354354354354353,0.0018391907352882711,,-1.4354354354354353,-0.006409763386167557,,-1.4354354354354353,0.0052545241001971535,,-1.4354354354354353,0.012921059281209459
,,-1.4314314314314314,-0.00017722821861308004,,-1.4314314314314314,-0.01925978208895849,,-1.4314314314314314,-0.01520300964648722,,-1.4314314314314314,-0.008495060843024529,,-1.4314314314314314,0.0018340604961382342,,-1.4314314314314314,-0.006391883990390242,,-1.4314314314314314,0.005239867129206367,,-1.4314314314314314,0.012885017274846254
,,-1.4274274274274275,-0.00017673247534423227,,-1.4274274274274275,-0.01920590857262574,,-1.4274274274274275,-0.015160483745378166,,-1.4274274274274275,-0.008471298435072014,,-1.4274274274274275,0.0018289302569881973,,-1.4274274274274275,-0.006374004594612927,,-1.4274274274274275,0.00522521015821558,,-1.4274274274274275,0.012848975268483049
,,-1.4234234234234235,-0.0001762367320753845,,-1.4234234234234235,-0.01915203505629299,,-1.4234234234234235,-0.015117957844269113,,-1.4234234234234235,-0.008447536027119498,,-1.4234234234234235,0.0018238000178381604,,-1.4234234234234235,-0.006356125198835613,,-1.4234234234234235,0.0052105531872247935,,-1.4234234234234235,0.012812933262119842
,,-1.4194194194194194,-0.0001757409888065367,,-1.4194194194194194,-0.019098161539960235,,-1.4194194194194194,-0.015075431943160056,,-1.4194194194194194,-0.00842377361916698,,-1.4194194194194194,0.0018186697786881233,,-1.4194194194194194,-0.006338245803058296,,-1.4194194194194194,0.005195896216234006,,-1.4194194194194194,0.012776891255756635
,,-1.4154154154154153,-0.00017524524553768893,,-1.4154154154154153,-0.01904428802362748,,-1.4154154154154153,-0.015032906042050998,,-1.4154154154154153,-0.008400011211214463,,-1.4154154154154153,0.001813539539538086,,-1.4154154154154153,-0.006320366407280981,,-1.4154154154154153,0.005181239245243218,,-1.4154154154154153,0.012740849249393428
,,-1.4114114114114114,-0.00017474950226884116,,-1.4114114114114114,-0.018990414507294735,,-1.4114114114114114,-0.014990380140941945,,-1.4114114114114114,-0.008376248803261948,,-1.4114114114114114,0.001808409300388049,,-1.4114114114114114,-0.006302487011503666,,-1.4114114114114114,0.005166582274252432,,-1.4114114114114114,0.012704807243030221
,,-1.4074074074074074,-0.0001742537589999934,,-1.4074074074074074,-0.018936540990961984,,-1.4074074074074074,-0.01494785423983289,,-1.4074074074074074,-0.008352486395309432,,-1.4074074074074074,0.0018032790612380121,,-1.4074074074074074,-0.00628460761572635,,-1.4074074074074074,0.005151925303261645,,-1.4074074074074074,0.012668765236667016
,,-1.4034034034034035,-0.00017375801573114562,,-1.4034034034034035,-0.018882667474629234,,-1.4034034034034035,-0.014905328338723836,,-1.4034034034034035,-0.008328723987356916,,-1.4034034034034035,0.0017981488220879752,,-1.4034034034034035,-0.006266728219949036,,-1.4034034034034035,0.005137268332270858,,-1.4034034034034035,0.012632723230303811
,,-1.3993993993993994,-0.00017326227246229782,,-1.3993993993993994,-0.01882879395829648,,-1.3993993993993994,-0.014862802437614779,,-1.3993993993993994,-0.0083049615794044,,-1.3993993993993994,0.0017930185829379381,,-1.3993993993993994,-0.00624884882417172,,-1.3993993993993994,0.00512261136128007,,-1.3993993993993994,0.012596681223940604
,,-1.3953953953953953,-0.00017276652919345003,,-1.3953953953953953,-0.018774920441963727,,-1.3953953953953953,-0.014820276536505724,,-1.3953953953953953,-0.008281199171451883,,-1.3953953953953953,0.001787888343787901,,-1.3953953953953953,-0.0062309694283944035,,-1.3953953953953953,0.005107954390289283,,-1.3953953953953953,0.012560639217577396
,,-1.3913913913913913,-0.00017227078592460228,,-1.3913913913913913,-0.01872104692563098,,-1.3913913913913913,-0.014777750635396669,,-1.3913913913913913,-0.008257436763499368,,-1.3913913913913913,0.001782758104637864,,-1.3913913913913913,-0.006213090032617089,,-1.3913913913913913,0.005093297419298496,,-1.3913913913913913,0.01252459721121419
,,-1.3873873873873874,-0.0001717750426557545,,-1.3873873873873874,-0.01866717340929823,,-1.3873873873873874,-0.014735224734287615,,-1.3873873873873874,-0.008233674355546852,,-1.3873873873873874,0.0017776278654878272,,-1.3873873873873874,-0.006195210636839774,,-1.3873873873873874,0.005078640448307709,,-1.3873873873873874,0.012488555204850985
,,-1.3833833833833835,-0.00017127929938690674,,-1.3833833833833835,-0.01861329989296548,,-1.3833833833833835,-0.01469269883317856,,-1.3833833833833835,-0.008209911947594337,,-1.3833833833833835,0.0017724976263377903,,-1.3833833833833835,-0.0061773312410624585,,-1.3833833833833835,0.005063983477316923,,-1.3833833833833835,0.01245251319848778
,,-1.3793793793793794,-0.00017078355611805895,,-1.3793793793793794,-0.018559426376632725,,-1.3793793793793794,-0.014650172932069504,,-1.3793793793793794,-0.00818614953964182,,-1.3793793793793794,0.001767367387187753,,-1.3793793793793794,-0.006159451845285143,,-1.3793793793793794,0.005049326506326135,,-1.3793793793793794,0.012416471192124572
,,-1.3753753753753752,-0.00017028781284921115,,-1.3753753753753752,-0.01850555286029997,,-1.3753753753753752,-0.014607647030960447,,-1.3753753753753752,-0.008162387131689302,,-1.3753753753753752,0.0017622371480377158,,-1.3753753753753752,-0.006141572449507827,,-1.3753753753753752,0.0050346695353353475,,-1.3753753753753752,0.012380429185761365
,,-1.3713713713713713,-0.00016979206958036338,,-1.3713713713713713,-0.018451679343967225,,-1.3713713713713713,-0.014565121129851394,,-1.3713713713713713,-0.008138624723736786,,-1.3713713713713713,0.001757106908887679,,-1.3713713713713713,-0.006123693053730512,,-1.3713713713713713,0.0050200125643445614,,-1.3713713713713713,0.01234438717939816
,,-1.3673673673673674,-0.00016929632631151564,,-1.3673673673673674,-0.018397805827634475,,-1.3673673673673674,-0.014522595228742339,,-1.3673673673673674,-0.00811486231578427,,-1.3673673673673674,0.001751976669737642,,-1.3673673673673674,-0.006105813657953197,,-1.3673673673673674,0.0050053555933537745,,-1.3673673673673674,0.012308345173034953
,,-1.3633633633633635,-0.00016880058304266787,,-1.3633633633633635,-0.018343932311301724,,-1.3633633633633635,-0.014480069327633285,,-1.3633633633633635,-0.008091099907831755,,-1.3633633633633635,0.001746846430587605,,-1.3633633633633635,-0.006087934262175882,,-1.3633633633633635,0.0049906986223629875,,-1.3633633633633635,0.012272303166671748
,,-1.3593593593593594,-0.00016830483977382007,,-1.3593593593593594,-0.01829005879496897,,-1.3593593593593594,-0.014437543426524228,,-1.3593593593593594,-0.008067337499879238,,-1.3593593593593594,0.001741716191437568,,-1.3593593593593594,-0.006070054866398566,,-1.3593593593593594,0.004976041651372201,,-1.3593593593593594,0.01223626116030854
,,-1.3553553553553552,-0.00016780909650497227,,-1.3553553553553552,-0.018236185278636217,,-1.3553553553553552,-0.014395017525415171,,-1.3553553553553552,-0.008043575091926722,,-1.3553553553553552,0.0017365859522875306,,-1.3553553553553552,-0.00605217547062125,,-1.3553553553553552,0.004961384680381413,,-1.3553553553553552,0.012200219153945332
,,-1.3513513513513513,-0.0001673133532361245,,-1.3513513513513513,-0.018182311762303466,,-1.3513513513513513,-0.014352491624306117,,-1.3513513513513513,-0.008019812683974207,,-1.3513513513513513,0.0017314557131374937,,-1.3513513513513513,-0.0060342960748439355,,-1.3513513513513513,0.004946727709390626,,-1.3513513513513513,0.012164177147582127
,,-1.3473473473473474,-0.00016681760996727673,,-1.3473473473473474,-0.01812843824597072,,-1.3473473473473474,-0.014309965723197064,,-1.3473473473473474,-0.007996050276021691,,-1.3473473473473474,0.0017263254739874568,,-1.3473473473473474,-0.00601641667906662,,-1.3473473473473474,0.004932070738399839,,-1.3473473473473474,0.012128135141218922
,,-1.3433433433433435,-0.000166321866698429,,-1.3433433433433435,-0.01807456472963797,,-1.3433433433433435,-0.014267439822088009,,-1.3433433433433435,-0.007972287868069175,,-1.3433433433433435,0.0017211952348374201,,-1.3433433433433435,-0.005998537283289305,,-1.3433433433433435,0.004917413767409053,,-1.3433433433433435,0.012092093134855717
,,-1.3393393393393394,-0.0001658261234295812,,-1.3393393393393394,-0.018020691213305216,,-1.3393393393393394,-0.014224913920978952,,-1.3393393393393394,-0.007948525460116658,,-1.3393393393393394,0.0017160649956873828,,-1.3393393393393394,-0.00598065788751199,,-1.3393393393393394,0.004902756796418265,,-1.3393393393393394,0.012056051128492508
,,-1.3353353353353352,-0.0001653303801607334,,-1.3353353353353352,-0.017966817696972462,,-1.3353353353353352,-0.014182388019869896,,-1.3353353353353352,-0.00792476305216414,,-1.3353353353353352,0.0017109347565373457,,-1.3353353353353352,-0.005962778491734673,,-1.3353353353353352,0.004888099825427477,,-1.3353353353353352,0.012020009122129301
,,-1.3313313313313313,-0.00016483463689188563,,-1.3313313313313313,-0.01791294418063971,,-1.3313313313313313,-0.014139862118760841,,-1.3313313313313313,-0.007901000644211625,,-1.3313313313313313,0.0017058045173873088,,-1.3313313313313313,-0.005944899095957358,,-1.3313313313313313,0.004873442854436691,,-1.3313313313313313,0.011983967115766096
,,-1.3273273273273274,-0.00016433889362303786,,-1.3273273273273274,-0.017859070664306965,,-1.3273273273273274,-0.014097336217651787,,-1.3273273273273274,-0.00787723823625911,,-1.3273273273273274,0.0017006742782372719,,-1.3273273273273274,-0.005927019700180044,,-1.3273273273273274,0.004858785883445904,,-1.3273273273273274,0.011947925109402891
,,-1.3233233233233235,-0.0001638431503541901,,-1.3233233233233235,-0.017805197147974215,,-1.3233233233233235,-0.014054810316542734,,-1.3233233233233235,-0.007853475828306594,,-1.3233233233233235,0.001695544039087235,,-1.3233233233233235,-0.005909140304402728,,-1.3233233233233235,0.004844128912455117,,-1.3233233233233235,0.011911883103039684
,,-1.3193193193193193,-0.00016334740708534232,,-1.3193193193193193,-0.01775132363164146,,-1.3193193193193193,-0.014012284415433677,,-1.3193193193193193,-0.007829713420354076,,-1.3193193193193193,0.0016904137999371978,,-1.3193193193193193,-0.0058912609086254125,,-1.3193193193193193,0.00482947194146433,,-1.3193193193193193,0.011875841096676477
,,-1.3153153153153152,-0.00016285166381649452,,-1.3153153153153152,-0.017697450115308707,,-1.3153153153153152,-0.01396975851432462,,-1.3153153153153152,-0.00780595101240156,,-1.3153153153153152,0.0016852835607871605,,-1.3153153153153152,-0.005873381512848097,,-1.3153153153153152,0.004814814970473542,,-1.3153153153153152,0.01183979909031327
,,-1.3113113113113113,-0.00016235592054764675,,-1.3113113113113113,-0.017643576598975957,,-1.3113113113113113,-0.013927232613215566,,-1.3113113113113113,-0.007782188604449044,,-1.3113113113113113,0.0016801533216371236,,-1.3113113113113113,-0.005855502117070781,,-1.3113113113113113,0.0048001579994827554,,-1.3113113113113113,0.011803757083950064
,,-1.3073073073073074,-0.00016186017727879898,,-1.3073073073073074,-0.01758970308264321,,-1.3073073073073074,-0.013884706712106511,,-1.3073073073073074,-0.007758426196496529,,-1.3073073073073074,0.0016750230824870867,,-1.3073073073073074,-0.005837622721293467,,-1.3073073073073074,0.0047855010284919685,,-1.3073073073073074,0.011767715077586859
,,-1.3033033033033035,-0.0001613644340099512,,-1.3033033033033035,-0.01753582956631046,,-1.3033033033033035,-0.013842180810997457,,-1.3033033033033035,-0.007734663788544013,,-1.3033033033033035,0.0016698928433370498,,-1.3033033033033035,-0.005819743325516152,,-1.3033033033033035,0.004770844057501182,,-1.3033033033033035,0.011731673071223653
,,-1.2992992992992993,-0.0001608686907411034,,-1.2992992992992993,-0.017481956049977706,,-1.2992992992992993,-0.0137996549098884,,-1.2992992992992993,-0.007710901380591496,,-1.2992992992992993,0.0016647626041870127,,-1.2992992992992993,-0.005801863929738835,,-1.2992992992992993,0.004756187086510395,,-1.2992992992992993,0.011695631064860447
,,-1.2952952952952952,-0.00016037294747225564,,-1.2952952952952952,-0.017428082533644952,,-1.2952952952952952,-0.013757129008779345,,-1.2952952952952952,-0.007687138972638979,,-1.2952952952952952,0.0016596323650369756,,-1.2952952952952952,-0.00578398453396152,,-1.2952952952952952,0.004741530115519607,,-1.2952952952952952,0.011659589058497238
,,-1.2912912912912913,-0.00015987720420340787,,-1.2912912912912913,-0.017374209017312202,,-1.2912912912912913,-0.01371460310767029,,-1.2912912912912913,-0.007663376564686464,,-1.2912912912912913,0.0016545021258869386,,-1.2912912912912913,-0.005766105138184205,,-1.2912912912912913,0.004726873144528821,,-1.2912912912912913,0.011623547052134033
,,-1.2872872872872874,-0.0001593814609345601,,-1.2872872872872874,-0.017320335500979455,,-1.2872872872872874,-0.013672077206561236,,-1.2872872872872874,-0.007639614156733948,,-1.2872872872872874,0.0016493718867369017,,-1.2872872872872874,-0.0057482257424068895,,-1.2872872872872874,0.004712216173538034,,-1.2872872872872874,0.011587505045770828
,,-1.2832832832832834,-0.00015888571766571233,,-1.2832832832832834,-0.017266461984646705,,-1.2832832832832834,-0.013629551305452181,,-1.2832832832832834,-0.0076158517487814326,,-1.2832832832832834,0.0016442416475868648,,-1.2832832832832834,-0.005730346346629575,,-1.2832832832832834,0.004697559202547247,,-1.2832832832832834,0.011551463039407623
,,-1.2792792792792793,-0.00015838997439686454,,-1.2792792792792793,-0.01721258846831395,,-1.2792792792792793,-0.013587025404343126,,-1.2792792792792793,-0.007592089340828915,,-1.2792792792792793,0.0016391114084368275,,-1.2792792792792793,-0.005712466950852259,,-1.2792792792792793,0.00468290223155646,,-1.2792792792792793,0.011515421033044414
,,-1.2752752752752752,-0.00015789423112801674,,-1.2752752752752752,-0.017158714951981197,,-1.2752752752752752,-0.013544499503234069,,-1.2752752752752752,-0.007568326932876399,,-1.2752752752752752,0.0016339811692867904,,-1.2752752752752752,-0.005694587555074943,,-1.2752752752752752,0.004668245260565672,,-1.2752752752752752,0.011479379026681207
,,-1.2712712712712713,-0.000157398487859169,,-1.2712712712712713,-0.017104841435648447,,-1.2712712712712713,-0.013501973602125015,,-1.2712712712712713,-0.007544564524923883,,-1.2712712712712713,0.0016288509301367535,,-1.2712712712712713,-0.005676708159297628,,-1.2712712712712713,0.004653588289574885,,-1.2712712712712713,0.011443337020318002
,,-1.2672672672672673,-0.00015690274459032123,,-1.2672672672672673,-0.017050967919315697,,-1.2672672672672673,-0.01345944770101596,,-1.2672672672672673,-0.0075208021169713675,,-1.2672672672672673,0.0016237206909867166,,-1.2672672672672673,-0.005658828763520313,,-1.2672672672672673,0.004638931318584098,,-1.2672672672672673,0.011407295013954795
,,-1.2632632632632632,-0.00015640700132147343,,-1.2632632632632632,-0.016997094402982946,,-1.2632632632632632,-0.013416921799906903,,-1.2632632632632632,-0.00749703970901885,,-1.2632632632632632,0.0016185904518366794,,-1.2632632632632632,-0.005640949367742997,,-1.2632632632632632,0.004624274347593311,,-1.2632632632632632,0.011371253007591588
,,-1.2592592592592593,-0.00015591125805262566,,-1.2592592592592593,-0.016943220886650196,,-1.2592592592592593,-0.01337439589879785,,-1.2592592592592593,-0.007473277301066335,,-1.2592592592592593,0.0016134602126866425,,-1.2592592592592593,-0.005623069971965682,,-1.2592592592592593,0.004609617376602524,,-1.2592592592592593,0.011335211001228383
,,-1.2552552552552552,-0.00015541551478377786,,-1.2552552552552552,-0.016889347370317442,,-1.2552552552552552,-0.013331869997688792,,-1.2552552552552552,-0.007449514893113817,,-1.2552552552552552,0.0016083299735366054,,-1.2552552552552552,-0.0056051905761883665,,-1.2552552552552552,0.004594960405611736,,-1.2552552552552552,0.011299168994865176
,,-1.2512512512512513,-0.0001549197715149301,,-1.2512512512512513,-0.016835473853984692,,-1.2512512512512513,-0.013289344096579739,,-1.2512512512512513,-0.007425752485161302,,-1.2512512512512513,0.0016031997343865685,,-1.2512512512512513,-0.005587311180411051,,-1.2512512512512513,0.00458030343462095,,-1.2512512512512513,0.01126312698850197
,,-1.2472472472472473,-0.00015442402824608235,,-1.2472472472472473,-0.016781600337651942,,-1.2472472472472473,-0.013246818195470685,,-1.2472472472472473,-0.007401990077208786,,-1.2472472472472473,0.0015980694952365316,,-1.2472472472472473,-0.005569431784633736,,-1.2472472472472473,0.004565646463630163,,-1.2472472472472473,0.011227084982138764
,,-1.2432432432432432,-0.00015392828497723455,,-1.2432432432432432,-0.01672772682131919,,-1.2432432432432432,-0.013204292294361628,,-1.2432432432432432,-0.0073782276692562695,,-1.2432432432432432,0.0015929392560864943,,-1.2432432432432432,-0.0055515523888564206,,-1.2432432432432432,0.0045509894926393755,,-1.2432432432432432,0.011191042975775558
,,-1.2392392392392393,-0.00015343254170838678,,-1.2392392392392393,-0.01667385330498644,,-1.2392392392392393,-0.013161766393252573,,-1.2392392392392393,-0.007354465261303754,,-1.2392392392392393,0.0015878090169364574,,-1.2392392392392393,-0.005533672993079105,,-1.2392392392392393,0.0045363325216485895,,-1.2392392392392393,0.011155000969412352
,,-1.2352352352352352,-0.000152936798439539,,-1.2352352352352352,-0.016619979788653687,,-1.2352352352352352,-0.013119240492143518,,-1.2352352352352352,-0.007330702853351237,,-1.2352352352352352,0.0015826787777864202,,-1.2352352352352352,-0.005515793597301789,,-1.2352352352352352,0.004521675550657802,,-1.2352352352352352,0.011118958963049144
,,-1.2312312312312312,-0.00015244105517069122,,-1.2312312312312312,-0.016566106272320937,,-1.2312312312312312,-0.013076714591034462,,-1.2312312312312312,-0.007306940445398721,,-1.2312312312312312,0.0015775485386363833,,-1.2312312312312312,-0.005497914201524475,,-1.2312312312312312,0.004507018579667015,,-1.2312312312312312,0.011082916956685939
,,-1.2272272272272273,-0.00015194531190184345,,-1.2272272272272273,-0.016512232755988187,,-1.2272272272272273,-0.013034188689925409,,-1.2272272272272273,-0.007283178037446205,,-1.2272272272272273,0.0015724182994863464,,-1.2272272272272273,-0.00548003480574716,,-1.2272272272272273,0.004492361608676229,,-1.2272272272272273,0.011046874950322734
,,-1.2232232232232232,-0.00015144956863299568,,-1.2232232232232232,-0.016458359239655437,,-1.2232232232232232,-0.012991662788816352,,-1.2232232232232232,-0.007259415629493689,,-1.2232232232232232,0.0015672880603363093,,-1.2232232232232232,-0.0054621554099698435,,-1.2232232232232232,0.004477704637685441,,-1.2232232232232232,0.011010832943959525
,,-1.2192192192192193,-0.0001509538253641479,,-1.2192192192192193,-0.016404485723322686,,-1.2192192192192193,-0.012949136887707298,,-1.2192192192192193,-0.007235653221541173,,-1.2192192192192193,0.0015621578211862724,,-1.2192192192192193,-0.005444276014192529,,-1.2192192192192193,0.004463047666694654,,-1.2192192192192193,0.01097479093759632
,,-1.2152152152152151,-0.0001504580820953001,,-1.2152152152152151,-0.016350612206989933,,-1.2152152152152151,-0.012906610986598241,,-1.2152152152152151,-0.007211890813588656,,-1.2152152152152151,0.001557027582036235,,-1.2152152152152151,-0.005426396618415212,,-1.2152152152152151,0.004448390695703866,,-1.2152152152152151,0.010938748931233113
,,-1.2112112112112112,-0.00014996233882645234,,-1.2112112112112112,-0.016296738690657182,,-1.2112112112112112,-0.012864085085489188,,-1.2112112112112112,-0.00718812840563614,,-1.2112112112112112,0.0015518973428861982,,-1.2112112112112112,-0.0054085172226378975,,-1.2112112112112112,0.00443373372471308,,-1.2112112112112112,0.010902706924869908
,,-1.2072072072072073,-0.00014946659555760457,,-1.2072072072072073,-0.016242865174324432,,-1.2072072072072073,-0.012821559184380132,,-1.2072072072072073,-0.007164365997683625,,-1.2072072072072073,0.0015467671037361613,,-1.2072072072072073,-0.005390637826860583,,-1.2072072072072073,0.004419076753722293,,-1.2072072072072073,0.010866664918506701
,,-1.2032032032032032,-0.00014897085228875677,,-1.2032032032032032,-0.016188991657991682,,-1.2032032032032032,-0.012779033283271077,,-1.2032032032032032,-0.007140603589731108,,-1.2032032032032032,0.0015416368645861241,,-1.2032032032032032,-0.005372758431083266,,-1.2032032032032032,0.004404419782731505,,-1.2032032032032032,0.010830622912143494
,,-1.1991991991991993,-0.00014847510901990903,,-1.1991991991991993,-0.01613511814165893,,-1.1991991991991993,-0.012736507382162022,,-1.1991991991991993,-0.007116841181778592,,-1.1991991991991993,0.0015365066254360872,,-1.1991991991991993,-0.005354879035305952,,-1.1991991991991993,0.004389762811740719,,-1.1991991991991993,0.010794580905780289
,,-1.1951951951951951,-0.00014797936575106123,,-1.1951951951951951,-0.016081244625326178,,-1.1951951951951951,-0.012693981481052965,,-1.1951951951951951,-0.007093078773826075,,-1.1951951951951951,0.0015313763862860501,,-1.1951951951951951,-0.005336999639528636,,-1.1951951951951951,0.004375105840749931,,-1.1951951951951951,0.01075853889941708
,,-1.1911911911911912,-0.00014748362248221346,,-1.1911911911911912,-0.016027371108993427,,-1.1911911911911912,-0.012651455579943911,,-1.1911911911911912,-0.00706931636587356,,-1.1911911911911912,0.0015262461471360132,,-1.1911911911911912,-0.0053191202437513204,,-1.1911911911911912,0.004360448869759144,,-1.1911911911911912,0.010722496893053875
,,-1.1871871871871873,-0.0001469878792133657,,-1.1871871871871873,-0.015973497592660677,,-1.1871871871871873,-0.012608929678834858,,-1.1871871871871873,-0.007045553957921044,,-1.1871871871871873,0.0015211159079859763,,-1.1871871871871873,-0.005301240847974006,,-1.1871871871871873,0.004345791898768358,,-1.1871871871871873,0.01068645488669067
,,-1.1831831831831832,-0.0001464921359445179,,-1.1831831831831832,-0.015919624076327927,,-1.1831831831831832,-0.0125664037777258,,-1.1831831831831832,-0.007021791549968527,,-1.1831831831831832,0.001515985668835939,,-1.1831831831831832,-0.00528336145219669,,-1.1831831831831832,0.00433113492777757,,-1.1831831831831832,0.010650412880327463
,,-1.179179179179179,-0.0001459963926756701,,-1.179179179179179,-0.015865750559995173,,-1.179179179179179,-0.012523877876616744,,-1.179179179179179,-0.00699802914201601,,-1.179179179179179,0.0015108554296859018,,-1.179179179179179,-0.005265482056419374,,-1.179179179179179,0.004316477956786783,,-1.179179179179179,0.010614370873964255
,,-1.1751751751751751,-0.00014550064940682236,,-1.1751751751751751,-0.015811877043662423,,-1.1751751751751751,-0.01248135197550769,,-1.1751751751751751,-0.006974266734063495,,-1.1751751751751751,0.001505725190535865,,-1.1751751751751751,-0.005247602660642059,,-1.1751751751751751,0.004301820985795996,,-1.1751751751751751,0.01057832886760105
,,-1.1711711711711712,-0.0001450049061379746,,-1.1711711711711712,-0.015758003527329673,,-1.1711711711711712,-0.012438826074398635,,-1.1711711711711712,-0.006950504326110979,,-1.1711711711711712,0.001500594951385828,,-1.1711711711711712,-0.005229723264864744,,-1.1711711711711712,0.00428716401480521,,-1.1711711711711712,0.010542286861237845
,,-1.1671671671671673,-0.00014450916286912682,,-1.1671671671671673,-0.015704130010996922,,-1.1671671671671673,-0.012396300173289581,,-1.1671671671671673,-0.0069267419181584635,,-1.1671671671671673,0.0014954647122357911,,-1.1671671671671673,-0.0052118438690874295,,-1.1671671671671673,0.004272507043814423,,-1.1671671671671673,0.01050624485487464
,,-1.1631631631631631,-0.00014401341960027902,,-1.1631631631631631,-0.015650256494664172,,-1.1631631631631631,-0.012353774272180524,,-1.1631631631631631,-0.006902979510205946,,-1.1631631631631631,0.001490334473085754,,-1.1631631631631631,-0.005193964473310113,,-1.1631631631631631,0.004257850072823635,,-1.1631631631631631,0.010470202848511431
,,-1.159159159159159,-0.00014351767633143122,,-1.159159159159159,-0.015596382978331418,,-1.159159159159159,-0.012311248371071469,,-1.159159159159159,-0.00687921710225343,,-1.159159159159159,0.0014852042339357169,,-1.159159159159159,-0.005176085077532797,,-1.159159159159159,0.004243193101832848,,-1.159159159159159,0.010434160842148224
,,-1.155155155155155,-0.00014302193306258345,,-1.155155155155155,-0.015542509461998668,,-1.155155155155155,-0.012268722469962414,,-1.155155155155155,-0.006855454694300914,,-1.155155155155155,0.00148007399478568,,-1.155155155155155,-0.005158205681755482,,-1.155155155155155,0.004228536130842061,,-1.155155155155155,0.010398118835785019
,,-1.1511511511511512,-0.0001425261897937357,,-1.1511511511511512,-0.015488635945665918,,-1.1511511511511512,-0.01222619656885336,,-1.1511511511511512,-0.0068316922863483984,,-1.1511511511511512,0.001474943755635643,,-1.1511511511511512,-0.005140326285978167,,-1.1511511511511512,0.004213879159851274,,-1.1511511511511512,0.010362076829421812
,,-1.1471471471471473,-0.00014203044652488794,,-1.1471471471471473,-0.01543476242933317,,-1.1471471471471473,-0.012183670667744305,,-1.1471471471471473,-0.006807929878395883,,-1.1471471471471473,0.0014698135164856062,,-1.1471471471471473,-0.005122446890200852,,-1.1471471471471473,0.004199222188860488,,-1.1471471471471473,0.010326034823058607
,,-1.1431431431431431,-0.00014153470325604014,,-1.1431431431431431,-0.015380888913000415,,-1.1431431431431431,-0.01214114476663525,,-1.1431431431431431,-0.0067841674704433655,,-1.1431431431431431,0.0014646832773355688,,-1.1431431431431431,-0.005104567494423537,,-1.1431431431431431,0.0041845652178697,,-1.1431431431431431,0.0102899928166954
,,-1.139139139139139,-0.00014103895998719235,,-1.139139139139139,-0.015327015396667663,,-1.139139139139139,-0.012098618865526193,,-1.139139139139139,-0.006760405062490848,,-1.139139139139139,0.0014595530381855317,,-1.139139139139139,-0.00508668809864622,,-1.139139139139139,0.004169908246878912,,-1.139139139139139,0.010253950810332193
,,-1.135135135135135,-0.00014054321671834458,,-1.135135135135135,-0.015273141880334913,,-1.135135135135135,-0.012056092964417139,,-1.135135135135135,-0.0067366426545383325,,-1.135135135135135,0.0014544227990354948,,-1.135135135135135,-0.005068808702868906,,-1.135135135135135,0.004155251275888126,,-1.135135135135135,0.010217908803968986
,,-1.1311311311311312,-0.0001400474734494968,,-1.1311311311311312,-0.015219268364002163,,-1.1311311311311312,-0.012013567063308084,,-1.1311311311311312,-0.006712880246585817,,-1.1311311311311312,0.001449292559885458,,-1.1311311311311312,-0.005050929307091591,,-1.1311311311311312,0.004140594304897339,,-1.1311311311311312,0.010181866797605781
,,-1.1271271271271273,-0.00013955173018064906,,-1.1271271271271273,-0.015165394847669414,,-1.1271271271271273,-0.01197104116219903,,-1.1271271271271273,-0.006689117838633301,,-1.1271271271271273,0.001444162320735421,,-1.1271271271271273,-0.005033049911314275,,-1.1271271271271273,0.004125937333906552,,-1.1271271271271273,0.010145824791242576
,,-1.1231231231231231,-0.00013905598691180127,,-1.1231231231231231,-0.01511152133133666,,-1.1231231231231231,-0.011928515261089973,,-1.1231231231231231,-0.006665355430680785,,-1.1231231231231231,0.0014390320815853839,,-1.1231231231231231,-0.00501517051553696,,-1.1231231231231231,0.004111280362915764,,-1.1231231231231231,0.010109782784879368
,,-1.119119119119119,-0.00013856024364295347,,-1.119119119119119,-0.015057647815003909,,-1.119119119119119,-0.011885989359980916,,-1.119119119119119,-0.0066415930227282675,,-1.119119119119119,0.0014339018424353465,,-1.119119119119119,-0.004997291119759643,,-1.119119119119119,0.0040966233919249775,,-1.119119119119119,0.01007374077851616
,,-1.115115115115115,-0.0001380645003741057,,-1.115115115115115,-0.015003774298671158,,-1.115115115115115,-0.011843463458871863,,-1.115115115115115,-0.006617830614775752,,-1.115115115115115,0.0014287716032853096,,-1.115115115115115,-0.0049794117239823285,,-1.115115115115115,0.0040819664209341905,,-1.115115115115115,0.010037698772152956
,,-1.1111111111111112,-0.00013756875710525793,,-1.1111111111111112,-0.014949900782338408,,-1.1111111111111112,-0.011800937557762809,,-1.1111111111111112,-0.006594068206823236,,-1.1111111111111112,0.0014236413641352727,,-1.1111111111111112,-0.004961532328205014,,-1.1111111111111112,0.004067309449943404,,-1.1111111111111112,0.01000165676578975
,,-1.1071071071071072,-0.0001370730138364102,,-1.1071071071071072,-0.014896027266005658,,-1.1071071071071072,-0.011758411656653754,,-1.1071071071071072,-0.006570305798870721,,-1.1071071071071072,0.0014185111249852358,,-1.1071071071071072,-0.004943652932427699,,-1.1071071071071072,0.0040526524789526175,,-1.1071071071071072,0.009965614759426544
,,-1.103103103103103,-0.0001365772705675624,,-1.103103103103103,-0.014842153749672906,,-1.103103103103103,-0.011715885755544699,,-1.103103103103103,-0.006546543390918204,,-1.103103103103103,0.0014133808858351987,,-1.103103103103103,-0.004925773536650383,,-1.103103103103103,0.00403799550796183,,-1.103103103103103,0.009929572753063337
,,-1.099099099099099,-0.0001360815272987146,,-1.099099099099099,-0.014788280233340154,,-1.099099099099099,-0.011673359854435642,,-1.099099099099099,-0.006522780982965687,,-1.099099099099099,0.0014082506466851616,,-1.099099099099099,-0.004907894140873067,,-1.099099099099099,0.004023338536971042,,-1.099099099099099,0.00989353074670013
,,-1.095095095095095,-0.00013558578402986682,,-1.095095095095095,-0.014734406717007403,,-1.095095095095095,-0.011630833953326586,,-1.095095095095095,-0.006499018575013171,,-1.095095095095095,0.0014031204075351247,,-1.095095095095095,-0.004890014745095752,,-1.095095095095095,0.004008681565980256,,-1.095095095095095,0.009857488740336925
,,-1.0910910910910911,-0.00013509004076101905,,-1.0910910910910911,-0.014680533200674653,,-1.0910910910910911,-0.011588308052217533,,-1.0910910910910911,-0.006475256167060656,,-1.0910910910910911,0.0013979901683850878,,-1.0910910910910911,-0.004872135349318437,,-1.0910910910910911,0.003994024594989469,,-1.0910910910910911,0.009821446733973718
,,-1.0870870870870872,-0.00013459429749217128,,-1.0870870870870872,-0.014626659684341903,,-1.0870870870870872,-0.011545782151108479,,-1.0870870870870872,-0.00645149375910814,,-1.0870870870870872,0.0013928599292350509,,-1.0870870870870872,-0.004854255953541122,,-1.0870870870870872,0.003979367623998682,,-1.0870870870870872,0.009785404727610513
,,-1.083083083083083,-0.00013409855422332351,,-1.083083083083083,-0.01457278616800915,,-1.083083083083083,-0.011503256249999422,,-1.083083083083083,-0.006427731351155623,,-1.083083083083083,0.0013877296900850137,,-1.083083083083083,-0.004836376557763806,,-1.083083083083083,0.003964710653007894,,-1.083083083083083,0.009749362721247306
,,-1.079079079079079,-0.00013360281095447572,,-1.079079079079079,-0.014518912651676397,,-1.079079079079079,-0.011460730348890365,,-1.079079079079079,-0.006403968943203106,,-1.079079079079079,0.0013825994509349764,,-1.079079079079079,-0.00481849716198649,,-1.079079079079079,0.003950053682017107,,-1.079079079079079,0.009713320714884097
,,-1.075075075075075,-0.00013310706768562795,,-1.075075075075075,-0.014465039135343648,,-1.075075075075075,-0.011418204447781312,,-1.075075075075075,-0.006380206535250591,,-1.075075075075075,0.0013774692117849395,,-1.075075075075075,-0.004800617766209175,,-1.075075075075075,0.00393539671102632,,-1.075075075075075,0.009677278708520892
,,-1.0710710710710711,-0.00013261132441678018,,-1.0710710710710711,-0.014411165619010898,,-1.0710710710710711,-0.011375678546672256,,-1.0710710710710711,-0.006356444127298075,,-1.0710710710710711,0.0013723389726349026,,-1.0710710710710711,-0.0047827383704318605,,-1.0710710710710711,0.003920739740035533,,-1.0710710710710711,0.009641236702157687
,,-1.0670670670670672,-0.0001321155811479324,,-1.0670670670670672,-0.014357292102678148,,-1.0670670670670672,-0.011333152645563203,,-1.0670670670670672,-0.006332681719345559,,-1.0670670670670672,0.0013672087334848657,,-1.0670670670670672,-0.004764858974654545,,-1.0670670670670672,0.0039060827690447467,,-1.0670670670670672,0.009605194695794482
,,-1.063063063063063,-0.0001316198378790846,,-1.063063063063063,-0.014303418586345396,,-1.063063063063063,-0.011290626744454146,,-1.063063063063063,-0.006308919311393042,,-1.063063063063063,0.0013620784943348286,,-1.063063063063063,-0.004746979578877229,,-1.063063063063063,0.0038914257980539593,,-1.063063063063063,0.009569152689431273
,,-1.059059059059059,-0.00013112409461023684,,-1.059059059059059,-0.014249545070012642,,-1.059059059059059,-0.01124810084334509,,-1.059059059059059,-0.006285156903440526,,-1.059059059059059,0.0013569482551847914,,-1.059059059059059,-0.004729100183099914,,-1.059059059059059,0.003876768827063172,,-1.059059059059059,0.009533110683068067
,,-1.055055055055055,-0.00013062835134138907,,-1.055055055055055,-0.014195671553679894,,-1.055055055055055,-0.011205574942236035,,-1.055055055055055,-0.00626139449548801,,-1.055055055055055,0.0013518180160347545,,-1.055055055055055,-0.004711220787322598,,-1.055055055055055,0.003862111856072385,,-1.055055055055055,0.009497068676704861
,,-1.0510510510510511,-0.0001301326080725413,,-1.0510510510510511,-0.014141798037347143,,-1.0510510510510511,-0.011163049041126982,,-1.0510510510510511,-0.006237632087535494,,-1.0510510510510511,0.0013466877768847176,,-1.0510510510510511,-0.004693341391545283,,-1.0510510510510511,0.0038474548850815984,,-1.0510510510510511,0.009461026670341656
,,-1.0470470470470472,-0.00012963686480369353,,-1.0470470470470472,-0.014087924521014393,,-1.0470470470470472,-0.011120523140017926,,-1.0470470470470472,-0.006213869679582979,,-1.0470470470470472,0.0013415575377346807,,-1.0470470470470472,-0.004675461995767969,,-1.0470470470470472,0.0038327979140908115,,-1.0470470470470472,0.00942498466397845
,,-1.043043043043043,-0.00012914112153484573,,-1.043043043043043,-0.014034051004681641,,-1.043043043043043,-0.011077997238908871,,-1.043043043043043,-0.006190107271630461,,-1.043043043043043,0.0013364272985846434,,-1.043043043043043,-0.004657582599990652,,-1.043043043043043,0.003818140943100024,,-1.043043043043043,0.009388942657615243
,,-1.039039039039039,-0.00012864537826599794,,-1.039039039039039,-0.013980177488348887,,-1.039039039039039,-0.011035471337799814,,-1.039039039039039,-0.006166344863677945,,-1.039039039039039,0.0013312970594346063,,-1.039039039039039,-0.004639703204213337,,-1.039039039039039,0.0038034839721092367,,-1.039039039039039,0.009352900651252036
,,-1.035035035035035,-0.0001281496349971502,,-1.035035035035035,-0.013926303972016139,,-1.035035035035035,-0.01099294543669076,,-1.035035035035035,-0.006142582455725429,,-1.035035035035035,0.0013261668202845694,,-1.035035035035035,-0.004621823808436022,,-1.035035035035035,0.0037888270011184498,,-1.035035035035035,0.009316858644888829
,,-1.031031031031031,-0.00012765389172830242,,-1.031031031031031,-0.013872430455683388,,-1.031031031031031,-0.010950419535581705,,-1.031031031031031,-0.006118820047772914,,-1.031031031031031,0.0013210365811345325,,-1.031031031031031,-0.004603944412658706,,-1.031031031031031,0.0037741700301276633,,-1.031031031031031,0.009280816638525624
,,-1.0270270270270272,-0.00012715814845945465,,-1.0270270270270272,-0.013818556939350638,,-1.0270270270270272,-0.010907893634472652,,-1.0270270270270272,-0.006095057639820398,,-1.0270270270270272,0.0013159063419844956,,-1.0270270270270272,-0.0045860650168813915,,-1.0270270270270272,0.0037595130591368763,,-1.0270270270270272,0.009244774632162419
,,-1.023023023023023,-0.00012666240519060686,,-1.023023023023023,-0.013764683423017886,,-1.023023023023023,-0.010865367733363595,,-1.023023023023023,-0.006071295231867881,,-1.023023023023023,0.0013107761028344584,,-1.023023023023023,-0.004568185621104076,,-1.023023023023023,0.003744856088146089,,-1.023023023023023,0.009208732625799212
,,-1.019019019019019,-0.00012616666192175906,,-1.019019019019019,-0.013710809906685132,,-1.019019019019019,-0.010822841832254538,,-1.019019019019019,-0.0060475328239153634,,-1.019019019019019,0.001305645863684421,,-1.019019019019019,-0.0045503062253267595,,-1.019019019019019,0.0037301991171553015,,-1.019019019019019,0.009172690619436003
,,-1.015015015015015,-0.0001256709186529113,,-1.015015015015015,-0.013656936390352384,,-1.015015015015015,-0.010780315931145484,,-1.015015015015015,-0.006023770415962848,,-1.015015015015015,0.0013005156245343842,,-1.015015015015015,-0.004532426829549445,,-1.015015015015015,0.0037155421461645146,,-1.015015015015015,0.009136648613072798
,,-1.011011011011011,-0.00012517517538406355,,-1.011011011011011,-0.013603062874019634,,-1.011011011011011,-0.01073779003003643,,-1.011011011011011,-0.006000008008010332,,-1.011011011011011,0.0012953853853843473,,-1.011011011011011,-0.00451454743377213,,-1.011011011011011,0.003700885175173728,,-1.011011011011011,0.009100606606709593
,,-1.007007007007007,-0.00012467943211521575,,-1.007007007007007,-0.01354918935768688,,-1.007007007007007,-0.010695264128927373,,-1.007007007007007,-0.005976245600057816,,-1.007007007007007,0.0012902551462343102,,-1.007007007007007,-0.0044966680379948136,,-1.007007007007007,0.0036862282041829402,,-1.007007007007007,0.009064564600346384
,,-1.003003003003003,-0.00012418368884636798,,-1.003003003003003,-0.013495315841354131,,-1.003003003003003,-0.010652738227818318,,-1.003003003003003,-0.0059524831921053,,-1.003003003003003,0.0012851249070842733,,-1.003003003003003,-0.004478788642217499,,-1.003003003003003,0.0036715712331921537,,-1.003003003003003,0.00902852259398318
,,-0.9989989989989989,-0.00012368794557752018,,-0.9989989989989989,-0.013441442325021377,,-0.9989989989989989,-0.010610212326709263,,-0.9989989989989989,-0.005928720784152783,,-0.9989989989989989,0.0012799946679342361,,-0.9989989989989989,-0.004460909246440183,,-0.9989989989989989,0.0036569142622013663,,-0.9989989989989989,0.008992480587619972
,,-0.994994994994995,-0.00012319220230867241,,-0.994994994994995,-0.013387568808688627,,-0.994994994994995,-0.010567686425600208,,-0.994994994994995,-0.005904958376200267,,-0.994994994994995,0.0012748644287841992,,-0.994994994994995,-0.004443029850662868,,-0.994994994994995,0.0036422572912105794,,-0.994994994994995,0.008956438581256767
,,-0.9909909909909911,-0.00012269645903982464,,-0.9909909909909911,-0.013333695292355879,,-0.9909909909909911,-0.010525160524491154,,-0.9909909909909911,-0.005881195968247752,,-0.9909909909909911,0.0012697341896341623,,-0.9909909909909911,-0.004425150454885553,,-0.9909909909909911,0.003627600320219793,,-0.9909909909909911,0.00892039657489356
,,-0.986986986986987,-0.00012220071577097687,,-0.986986986986987,-0.013279821776023125,,-0.986986986986987,-0.010482634623382097,,-0.986986986986987,-0.005857433560295235,,-0.986986986986987,0.0012646039504841252,,-0.986986986986987,-0.004407271059108237,,-0.986986986986987,0.003612943349229005,,-0.986986986986987,0.008884354568530354
,,-0.982982982982983,-0.00012170497250212909,,-0.982982982982983,-0.013225948259690376,,-0.982982982982983,-0.010440108722273043,,-0.982982982982983,-0.0058336711523427195,,-0.982982982982983,0.0012594737113340883,,-0.982982982982983,-0.004389391663330922,,-0.982982982982983,0.0035982863782382185,,-0.982982982982983,0.008848312562167148
,,-0.9789789789789789,-0.00012120922923328131,,-0.9789789789789789,-0.013172074743357623,,-0.9789789789789789,-0.010397582821163986,,-0.9789789789789789,-0.005809908744390202,,-0.9789789789789789,0.001254343472184051,,-0.9789789789789789,-0.004371512267553606,,-0.9789789789789789,0.003583629407247431,,-0.9789789789789789,0.00881227055580394
,,-0.974974974974975,-0.00012071348596443354,,-0.974974974974975,-0.013118201227024872,,-0.974974974974975,-0.010355056920054933,,-0.974974974974975,-0.0057861463364376866,,-0.974974974974975,0.001249213233034014,,-0.974974974974975,-0.004353632871776291,,-0.974974974974975,0.003568972436256644,,-0.974974974974975,0.008776228549440735
,,-0.9709709709709711,-0.00012021774269558577,,-0.9709709709709711,-0.013064327710692124,,-0.9709709709709711,-0.010312531018945878,,-0.9709709709709711,-0.005762383928485171,,-0.9709709709709711,0.0012440829938839772,,-0.9709709709709711,-0.004335753475998976,,-0.9709709709709711,0.0035543154652658577,,-0.9709709709709711,0.00874018654307753
,,-0.9669669669669669,-0.00011972199942673798,,-0.9669669669669669,-0.01301045419435937,,-0.9669669669669669,-0.010270005117836822,,-0.9669669669669669,-0.005738621520532654,,-0.9669669669669669,0.00123895275473394,,-0.9669669669669669,-0.00431787408022166,,-0.9669669669669669,0.0035396584942750703,,-0.9669669669669669,0.008704144536714323
,,-0.962962962962963,-0.00011922625615789021,,-0.962962962962963,-0.012956580678026621,,-0.962962962962963,-0.010227479216727767,,-0.962962962962963,-0.005714859112580138,,-0.962962962962963,0.0012338225155839031,,-0.962962962962963,-0.0042999946844443455,,-0.962962962962963,0.0035250015232842834,,-0.962962962962963,0.008668102530351116
,,-0.9589589589589589,-0.00011873051288904242,,-0.9589589589589589,-0.012902707161693868,,-0.9589589589589589,-0.010184953315618712,,-0.9589589589589589,-0.0056910967046276215,,-0.9589589589589589,0.001228692276433866,,-0.9589589589589589,-0.004282115288667029,,-0.9589589589589589,0.003510344552293496,,-0.9589589589589589,0.008632060523987909
,,-0.954954954954955,-0.00011823476962019466,,-0.954954954954955,-0.012848833645361117,,-0.954954954954955,-0.010142427414509656,,-0.954954954954955,-0.005667334296675106,,-0.954954954954955,0.001223562037283829,,-0.954954954954955,-0.004264235892889714,,-0.954954954954955,0.003495687581302709,,-0.954954954954955,0.008596018517624704
,,-0.9509509509509511,-0.00011773902635134689,,-0.9509509509509511,-0.012794960129028369,,-0.9509509509509511,-0.010099901513400603,,-0.9509509509509511,-0.00564357188872259,,-0.9509509509509511,0.0012184317981337922,,-0.9509509509509511,-0.0042463564971124,,-0.9509509509509511,0.0034810306103119225,,-0.9509509509509511,0.008559976511261499
,,-0.9469469469469469,-0.0001172432830824991,,-0.9469469469469469,-0.012741086612695615,,-0.9469469469469469,-0.010057375612291546,,-0.9469469469469469,-0.005619809480770073,,-0.9469469469469469,0.0012133015589837549,,-0.9469469469469469,-0.004228477101335083,,-0.9469469469469469,0.003466373639321135,,-0.9469469469469469,0.00852393450489829
,,-0.942942942942943,-0.00011674753981365134,,-0.942942942942943,-0.012687213096362865,,-0.942942942942943,-0.010014849711182492,,-0.942942942942943,-0.005596047072817557,,-0.942942942942943,0.001208171319833718,,-0.942942942942943,-0.004210597705557768,,-0.942942942942943,0.003451716668330348,,-0.942942942942943,0.008487892498535085
,,-0.9389389389389389,-0.00011625179654480354,,-0.9389389389389389,-0.012633339580030113,,-0.9389389389389389,-0.009972323810073435,,-0.9389389389389389,-0.005572284664865041,,-0.9389389389389389,0.0012030410806836808,,-0.9389389389389389,-0.004192718309780453,,-0.9389389389389389,0.0034370596973395608,,-0.9389389389389389,0.008451850492171878
,,-0.934934934934935,-0.00011575605327595577,,-0.934934934934935,-0.012579466063697363,,-0.934934934934935,-0.009929797908964382,,-0.934934934934935,-0.005548522256912525,,-0.934934934934935,0.001197910841533644,,-0.934934934934935,-0.004174838914003137,,-0.934934934934935,0.003422402726348774,,-0.934934934934935,0.008415808485808673
,,-0.930930930930931,-0.00011526031000710801,,-0.930930930930931,-0.012525592547364614,,-0.930930930930931,-0.009887272007855327,,-0.930930930930931,-0.00552475984896001,,-0.930930930930931,0.001192780602383607,,-0.930930930930931,-0.0041569595182258225,,-0.930930930930931,0.0034077457553579873,,-0.930930930930931,0.008379766479445466
,,-0.9269269269269269,-0.00011476456673826022,,-0.9269269269269269,-0.01247171903103186,,-0.9269269269269269,-0.00984474610674627,,-0.9269269269269269,-0.005500997441007492,,-0.9269269269269269,0.00118765036323357,,-0.9269269269269269,-0.004139080122448507,,-0.9269269269269269,0.0033930887843672,,-0.9269269269269269,0.00834372447308226
,,-0.922922922922923,-0.00011426882346941245,,-0.922922922922923,-0.01241784551469911,,-0.922922922922923,-0.009802220205637216,,-0.922922922922923,-0.005477235033054977,,-0.922922922922923,0.001182520124083533,,-0.922922922922923,-0.004121200726671191,,-0.922922922922923,0.003378431813376413,,-0.922922922922923,0.008307682466719054
,,-0.9189189189189189,-0.00011377308020056466,,-0.9189189189189189,-0.012363971998366358,,-0.9189189189189189,-0.009759694304528159,,-0.9189189189189189,-0.00545347262510246,,-0.9189189189189189,0.0011773898849334957,,-0.9189189189189189,-0.004103321330893876,,-0.9189189189189189,0.0033637748423856256,,-0.9189189189189189,0.008271640460355846
,,-0.914914914914915,-0.0001132773369317169,,-0.914914914914915,-0.012310098482033608,,-0.914914914914915,-0.009717168403419105,,-0.914914914914915,-0.005429710217149945,,-0.914914914914915,0.0011722596457834588,,-0.914914914914915,-0.004085441935116561,,-0.914914914914915,0.0033491178713948386,,-0.914914914914915,0.00823559845399264
,,-0.910910910910911,-0.00011278159366286912,,-0.910910910910911,-0.012256224965700857,,-0.910910910910911,-0.009674642502310052,,-0.910910910910911,-0.005405947809197428,,-0.910910910910911,0.0011671294066334219,,-0.910910910910911,-0.004067562539339246,,-0.910910910910911,0.003334460900404052,,-0.910910910910911,0.008199556447629435
,,-0.9069069069069069,-0.00011228585039402134,,-0.9069069069069069,-0.012202351449368105,,-0.9069069069069069,-0.009632116601200995,,-0.9069069069069069,-0.005382185401244912,,-0.9069069069069069,0.0011619991674833847,,-0.9069069069069069,-0.00404968314356193,,-0.9069069069069069,0.0033198039294132647,,-0.9069069069069069,0.008163514441266229
,,-0.902902902902903,-0.00011179010712517357,,-0.902902902902903,-0.012148477933035355,,-0.902902902902903,-0.00958959070009194,,-0.902902902902903,-0.005358422993292396,,-0.902902902902903,0.0011568689283333478,,-0.902902902902903,-0.004031803747784615,,-0.902902902902903,0.003305146958422478,,-0.902902902902903,0.008127472434903022
,,-0.8988988988988988,-0.00011129436385632577,,-0.8988988988988988,-0.012094604416702603,,-0.8988988988988988,-0.009547064798982884,,-0.8988988988988988,-0.005334660585339879,,-0.8988988988988988,0.0011517386891833107,,-0.8988988988988988,-0.004013924352007299,,-0.8988988988988988,0.0032904899874316904,,-0.8988988988988988,0.008091430428539815
,,-0.8948948948948949,-0.00011079862058747802,,-0.8948948948948949,-0.012040730900369853,,-0.8948948948948949,-0.009504538897873829,,-0.8948948948948949,-0.005310898177387363,,-0.8948948948948949,0.0011466084500332738,,-0.8948948948948949,-0.003996044956229984,,-0.8948948948948949,0.0032758330164409035,,-0.8948948948948949,0.00805538842217661
,,-0.8908908908908908,-0.00011030287731863022,,-0.8908908908908908,-0.0119868573840371,,-0.8908908908908908,-0.009462012996764774,,-0.8908908908908908,-0.005287135769434847,,-0.8908908908908908,0.0011414782108832367,,-0.8908908908908908,-0.003978165560452668,,-0.8908908908908908,0.003261176045450116,,-0.8908908908908908,0.008019346415813401
,,-0.8868868868868869,-0.00010980713404978246,,-0.8868868868868869,-0.01193298386770435,,-0.8868868868868869,-0.009419487095655718,,-0.8868868868868869,-0.005263373361482331,,-0.8868868868868869,0.0011363479717331998,,-0.8868868868868869,-0.003960286164675353,,-0.8868868868868869,0.0032465190744593296,,-0.8868868868868869,0.007983304409450196
,,-0.882882882882883,-0.0001093113907809347,,-0.882882882882883,-0.0118791103513716,,-0.882882882882883,-0.009376961194546665,,-0.882882882882883,-0.0052396109535298154,,-0.882882882882883,0.0011312177325831629,,-0.882882882882883,-0.003942406768898038,,-0.882882882882883,0.0032318621034685426,,-0.882882882882883,0.007947262403086991
,,-0.8788788788788788,-0.0001088156475120869,,-0.8788788788788788,-0.011825236835038848,,-0.8788788788788788,-0.009334435293437608,,-0.8788788788788788,-0.005215848545577298,,-0.8788788788788788,0.0011260874934331255,,-0.8788788788788788,-0.003924527373120722,,-0.8788788788788788,0.0032172051324777552,,-0.8788788788788788,0.007911220396723784
,,-0.8748748748748749,-0.00010831990424323914,,-0.8748748748748749,-0.011771363318706098,,-0.8748748748748749,-0.009291909392328554,,-0.8748748748748749,-0.0051920861376247825,,-0.8748748748748749,0.0011209572542830886,,-0.8748748748748749,-0.003906647977343407,,-0.8748748748748749,0.0032025481614869683,,-0.8748748748748749,0.007875178390360577
,,-0.8708708708708708,-0.00010782416097439134,,-0.8708708708708708,-0.011717489802373346,,-0.8708708708708708,-0.009249383491219497,,-0.8708708708708708,-0.005168323729672266,,-0.8708708708708708,0.0011158270151330515,,-0.8708708708708708,-0.003888768581566091,,-0.8708708708708708,0.003187891190496181,,-0.8708708708708708,0.00783913638399737
,,-0.8668668668668669,-0.00010732841770554357,,-0.8668668668668669,-0.011663616286040596,,-0.8668668668668669,-0.009206857590110444,,-0.8668668668668669,-0.00514456132171975,,-0.8668668668668669,0.0011106967759830146,,-0.8668668668668669,-0.0038708891857887765,,-0.8668668668668669,0.0031732342195053944,,-0.8668668668668669,0.007803094377634165
,,-0.862862862862863,-0.00010683267443669582,,-0.862862862862863,-0.011609742769707845,,-0.862862862862863,-0.009164331689001388,,-0.862862862862863,-0.005120798913767235,,-0.862862862862863,0.0011055665368329777,,-0.862862862862863,-0.0038530097900114613,,-0.862862862862863,0.0031585772485146074,,-0.862862862862863,0.007767052371270959
,,-0.8588588588588588,-0.00010633693116784802,,-0.8588588588588588,-0.011555869253375093,,-0.8588588588588588,-0.009121805787892331,,-0.8588588588588588,-0.0050970365058147175,,-0.8588588588588588,0.0011004362976829406,,-0.8588588588588588,-0.0038351303942341453,,-0.8588588588588588,0.00314392027752382,,-0.8588588588588588,0.0077310103649077516
,,-0.8548548548548549,-0.00010584118789900025,,-0.8548548548548549,-0.011501995737042343,,-0.8548548548548549,-0.009079279886783278,,-0.8548548548548549,-0.005073274097862202,,-0.8548548548548549,0.0010953060585329037,,-0.8548548548548549,-0.0038172509984568306,,-0.8548548548548549,0.003129263306533033,,-0.8548548548548549,0.007694968358544546
,,-0.8508508508508508,-0.00010534544463015247,,-0.8508508508508508,-0.011448122220709591,,-0.8508508508508508,-0.00903675398567422,,-0.8508508508508508,-0.0050495116899096845,,-0.8508508508508508,0.0010901758193828663,,-0.8508508508508508,-0.0037993716026795145,,-0.8508508508508508,0.0031146063355422457,,-0.8508508508508508,0.007658926352181339
,,-0.8468468468468469,-0.0001048497013613047,,-0.8468468468468469,-0.01139424870437684,,-0.8468468468468469,-0.008994228084565167,,-0.8468468468468469,-0.005025749281957169,,-0.8468468468468469,0.0010850455802328294,,-0.8468468468468469,-0.0037814922069021994,,-0.8468468468468469,0.003099949364551459,,-0.8468468468468469,0.007622884345818134
,,-0.8428428428428429,-0.00010435395809245693,,-0.8428428428428429,-0.01134037518804409,,-0.8428428428428429,-0.008951702183456114,,-0.8428428428428429,-0.005001986874004653,,-0.8428428428428429,0.0010799153410827925,,-0.8428428428428429,-0.0037636128111248847,,-0.8428428428428429,0.0030852923935606722,,-0.8428428428428429,0.007586842339454928
,,-0.8388388388388388,-0.00010385821482360914,,-0.8388388388388388,-0.011286501671711338,,-0.8388388388388388,-0.008909176282347057,,-0.8388388388388388,-0.004978224466052137,,-0.8388388388388388,0.0010747851019327554,,-0.8388388388388388,-0.0037457334153475686,,-0.8388388388388388,0.003070635422569885,,-0.8388388388388388,0.007550800333091721
,,-0.8348348348348349,-0.00010336247155476138,,-0.8348348348348349,-0.011232628155378588,,-0.8348348348348349,-0.008866650381238001,,-0.8348348348348349,-0.004954462058099621,,-0.8348348348348349,0.0010696548627827185,,-0.8348348348348349,-0.0037278540195702535,,-0.8348348348348349,0.003055978451579098,,-0.8348348348348349,0.007514758326728515
,,-0.8308308308308308,-0.00010286672828591358,,-0.8308308308308308,-0.011178754639045836,,-0.8308308308308308,-0.008824124480128946,,-0.8308308308308308,-0.004930699650147104,,-0.8308308308308308,0.0010645246236326814,,-0.8308308308308308,-0.003709974623792938,,-0.8308308308308308,0.0030413214805883105,,-0.8308308308308308,0.007478716320365308
,,-0.8268268268268268,-0.00010237098501706582,,-0.8268268268268268,-0.011124881122713086,,-0.8268268268268268,-0.008781598579019891,,-0.8268268268268268,-0.004906937242194588,,-0.8268268268268268,0.0010593943844826445,,-0.8268268268268268,-0.0036920952280156227,,-0.8268268268268268,0.003026664509597524,,-0.8268268268268268,0.007442674314002102
,,-0.8228228228228229,-0.00010187524174821805,,-0.8228228228228229,-0.011071007606380336,,-0.8228228228228229,-0.008739072677910837,,-0.8228228228228229,-0.004883174834242073,,-0.8228228228228229,0.0010542641453326076,,-0.8228228228228229,-0.0036742158322383076,,-0.8228228228228229,0.003012007538606737,,-0.8228228228228229,0.007406632307638897
,,-0.8188188188188188,-0.00010137949847937025,,-0.8188188188188188,-0.011017134090047584,,-0.8188188188188188,-0.00869654677680178,,-0.8188188188188188,-0.004859412426289556,,-0.8188188188188188,0.0010491339061825704,,-0.8188188188188188,-0.003656336436460992,,-0.8188188188188188,0.0029973505676159497,,-0.8188188188188188,0.007370590301275689
,,-0.8148148148148149,-0.0001008837552105225,,-0.8148148148148149,-0.010963260573714833,,-0.8148148148148149,-0.008654020875692727,,-0.8148148148148149,-0.004835650018337041,,-0.8148148148148149,0.0010440036670325335,,-0.8148148148148149,-0.003638457040683677,,-0.8148148148148149,0.002982693596625163,,-0.8148148148148149,0.007334548294912484
,,-0.8108108108108107,-0.0001003880119416747,,-0.8108108108108107,-0.01090938705738208,,-0.8108108108108107,-0.00861149497458367,,-0.8108108108108107,-0.004811887610384523,,-0.8108108108108107,0.0010388734278824962,,-0.8108108108108107,-0.0036205776449063608,,-0.8108108108108107,0.0029680366256343753,,-0.8108108108108107,0.007298506288549276
,,-0.8068068068068068,-9.989226867282693e-05,,-0.8068068068068068,-0.010855513541049331,,-0.8068068068068068,-0.008568969073474616,,-0.8068068068068068,-0.004788125202432008,,-0.8068068068068068,0.0010337431887324593,,-0.8068068068068068,-0.003602698249129046,,-0.8068068068068068,0.002953379654643589,,-0.8068068068068068,0.00726246428218607
,,-0.8028028028028029,-9.939652540397918e-05,,-0.8028028028028029,-0.01080164002471658,,-0.8028028028028029,-0.008526443172365561,,-0.8028028028028029,-0.004764362794479492,,-0.8028028028028029,0.0010286129495824224,,-0.8028028028028029,-0.003584818853351731,,-0.8028028028028029,0.002938722683652802,,-0.8028028028028029,0.007226422275822865
,,-0.7987987987987988,-9.890078213513138e-05,,-0.7987987987987988,-0.010747766508383829,,-0.7987987987987988,-0.008483917271256506,,-0.7987987987987988,-0.004740600386526975,,-0.7987987987987988,0.0010234827104323853,,-0.7987987987987988,-0.003566939457574415,,-0.7987987987987988,0.0029240657126620145,,-0.7987987987987988,0.007190380269459657
,,-0.7947947947947949,-9.840503886628361e-05,,-0.7947947947947949,-0.010693892992051078,,-0.7947947947947949,-0.00844139137014745,,-0.7947947947947949,-0.004716837978574459,,-0.7947947947947949,0.0010183524712823484,,-0.7947947947947949,-0.0035490600617971,,-0.7947947947947949,0.002909408741671228,,-0.7947947947947949,0.007154338263096452
,,-0.7907907907907907,-9.790929559743583e-05,,-0.7907907907907907,-0.010640019475718325,,-0.7907907907907907,-0.008398865469038393,,-0.7907907907907907,-0.004693075570621943,,-0.7907907907907907,0.0010132222321323112,,-0.7907907907907907,-0.003531180666019784,,-0.7907907907907907,0.00289475177068044,,-0.7907907907907907,0.0071182962567332446
,,-0.7867867867867868,-9.741355232858806e-05,,-0.7867867867867868,-0.010586145959385576,,-0.7867867867867868,-0.00835633956792934,,-0.7867867867867868,-0.004669313162669427,,-0.7867867867867868,0.0010080919929822743,,-0.7867867867867868,-0.003513301270242469,,-0.7867867867867868,0.0028800947996896536,,-0.7867867867867868,0.0070822542503700394
,,-0.7827827827827827,-9.691780905974026e-05,,-0.7827827827827827,-0.010532272443052822,,-0.7827827827827827,-0.008313813666820283,,-0.7827827827827827,-0.00464555075471691,,-0.7827827827827827,0.001002961753832237,,-0.7827827827827827,-0.0034954218744651534,,-0.7827827827827827,0.002865437828698866,,-0.7827827827827827,0.007046212244006832
,,-0.7787787787787788,-9.64220657908925e-05,,-0.7787787787787788,-0.010478398926720072,,-0.7787787787787788,-0.00827128776571123,,-0.7787787787787788,-0.004621788346764394,,-0.7787787787787788,0.0009978315146822,,-0.7787787787787788,-0.003477542478687838,,-0.7787787787787788,0.0028507808577080793,,-0.7787787787787788,0.007010170237643626
,,-0.7747747747747749,-9.592632252204473e-05,,-0.7747747747747749,-0.010424525410387324,,-0.7747747747747749,-0.008228761864602176,,-0.7747747747747749,-0.0045980259388118784,,-0.7747747747747749,0.0009927012755321632,,-0.7747747747747749,-0.0034596630829105235,,-0.7747747747747749,0.0028361238867172928,,-0.7747747747747749,0.006974128231280421
,,-0.7707707707707707,-9.543057925319694e-05,,-0.7707707707707707,-0.01037065189405457,,-0.7707707707707707,-0.008186235963493119,,-0.7707707707707707,-0.004574263530859362,,-0.7707707707707707,0.000987571036382126,,-0.7707707707707707,-0.0034417836871332074,,-0.7707707707707707,0.002821466915726505,,-0.7707707707707707,0.006938086224917213
,,-0.7667667667667668,-9.493483598434918e-05,,-0.7667667667667668,-0.010316778377721821,,-0.7667667667667668,-0.008143710062384065,,-0.7667667667667668,-0.004550501122906846,,-0.7667667667667668,0.0009824407972320892,,-0.7667667667667668,-0.0034239042913558923,,-0.7667667667667668,0.0028068099447357184,,-0.7667667667667668,0.006902044218554008
,,-0.7627627627627627,-9.443909271550138e-05,,-0.7627627627627627,-0.010262904861389067,,-0.7627627627627627,-0.008101184161275008,,-0.7627627627627627,-0.004526738714954329,,-0.7627627627627627,0.000977310558082052,,-0.7627627627627627,-0.0034060248955785763,,-0.7627627627627627,0.0027921529737449306,,-0.7627627627627627,0.0068660022121908
,,-0.7587587587587588,-9.394334944665361e-05,,-0.7587587587587588,-0.010209031345056317,,-0.7587587587587588,-0.008058658260165953,,-0.7587587587587588,-0.004502976307001813,,-0.7587587587587588,0.0009721803189320151,,-0.7587587587587588,-0.0033881454998012615,,-0.7587587587587588,0.002777496002754144,,-0.7587587587587588,0.006829960205827595
,,-0.7547547547547548,-9.344760617780586e-05,,-0.7547547547547548,-0.010155157828723569,,-0.7547547547547548,-0.0080161323590569,,-0.7547547547547548,-0.004479213899049298,,-0.7547547547547548,0.0009670500797819782,,-0.7547547547547548,-0.0033702661040239464,,-0.7547547547547548,0.0027628390317633576,,-0.7547547547547548,0.006793918199464389
,,-0.7507507507507507,-9.295186290895806e-05,,-0.7507507507507507,-0.010101284312390815,,-0.7507507507507507,-0.007973606457947842,,-0.7507507507507507,-0.004455451491096781,,-0.7507507507507507,0.000961919840631941,,-0.7507507507507507,-0.0033523867082466303,,-0.7507507507507507,0.0027481820607725698,,-0.7507507507507507,0.006757876193101182
,,-0.7467467467467468,-9.245611964011029e-05,,-0.7467467467467468,-0.010047410796058066,,-0.7467467467467468,-0.007931080556838789,,-0.7467467467467468,-0.004431689083144266,,-0.7467467467467468,0.0009567896014819041,,-0.7467467467467468,-0.0033345073124693156,,-0.7467467467467468,0.0027335250897817832,,-0.7467467467467468,0.006721834186737976
,,-0.7427427427427427,-9.19603763712625e-05,,-0.7427427427427427,-0.009993537279725313,,-0.7427427427427427,-0.007888554655729732,,-0.7427427427427427,-0.004407926675191748,,-0.7427427427427427,0.0009516593623318669,,-0.7427427427427427,-0.0033166279166919996,,-0.7427427427427427,0.002718868118790996,,-0.7427427427427427,0.006685792180374768
,,-0.7387387387387387,-9.146463310241474e-05,,-0.7387387387387387,-0.009939663763392562,,-0.7387387387387387,-0.007846028754620678,,-0.7387387387387387,-0.004384164267239233,,-0.7387387387387387,0.00094652912318183,,-0.7387387387387387,-0.003298748520914685,,-0.7387387387387387,0.002704211147800209,,-0.7387387387387387,0.006649750174011563
,,-0.7347347347347348,-9.096888983356697e-05,,-0.7347347347347348,-0.009885790247059814,,-0.7347347347347348,-0.007803502853511624,,-0.7347347347347348,-0.004360401859286717,,-0.7347347347347348,0.0009413988840317931,,-0.7347347347347348,-0.0032808691251373697,,-0.7347347347347348,0.0026895541768094224,,-0.7347347347347348,0.006613708167648358
,,-0.7307307307307307,-9.047314656471918e-05,,-0.7307307307307307,-0.00983191673072706,,-0.7307307307307307,-0.007760976952402567,,-0.7307307307307307,-0.0043366394513342,,-0.7307307307307307,0.0009362686448817559,,-0.7307307307307307,-0.0032629897293600537,,-0.7307307307307307,0.0026748972058186346,,-0.7307307307307307,0.00657766616128515
,,-0.7267267267267268,-8.997740329587141e-05,,-0.7267267267267268,-0.00977804321439431,,-0.7267267267267268,-0.007718451051293513,,-0.7267267267267268,-0.004312877043381684,,-0.7267267267267268,0.000931138405731719,,-0.7267267267267268,-0.003245110333582739,,-0.7267267267267268,0.002660240234827848,,-0.7267267267267268,0.006541624154921944
,,-0.7227227227227226,-8.948166002702362e-05,,-0.7227227227227226,-0.009724169698061558,,-0.7227227227227226,-0.007675925150184456,,-0.7227227227227226,-0.004289114635429168,,-0.7227227227227226,0.0009260081665816818,,-0.7227227227227226,-0.003227230937805423,,-0.7227227227227226,0.0026455832638370607,,-0.7227227227227226,0.0065055821485587376
,,-0.7187187187187187,-8.898591675817586e-05,,-0.7187187187187187,-0.009670296181728807,,-0.7187187187187187,-0.007633399249075402,,-0.7187187187187187,-0.004265352227476652,,-0.7187187187187187,0.0009208779274316449,,-0.7187187187187187,-0.0032093515420281078,,-0.7187187187187187,0.0026309262928462737,,-0.7187187187187187,0.006469540142195532
,,-0.7147147147147148,-8.849017348932809e-05,,-0.7147147147147148,-0.009616422665396059,,-0.7147147147147148,-0.007590873347966348,,-0.7147147147147148,-0.0042415898195241365,,-0.7147147147147148,0.000915747688281608,,-0.7147147147147148,-0.003191472146250793,,-0.7147147147147148,0.002616269321855487,,-0.7147147147147148,0.0064334981358323265
,,-0.7107107107107107,-8.799443022048029e-05,,-0.7107107107107107,-0.009562549149063305,,-0.7107107107107107,-0.007548347446857291,,-0.7107107107107107,-0.004217827411571619,,-0.7107107107107107,0.0009106174491315709,,-0.7107107107107107,-0.003173592750473477,,-0.7107107107107107,0.0026016123508646994,,-0.7107107107107107,0.006397456129469119
,,-0.7067067067067068,-8.749868695163254e-05,,-0.7067067067067068,-0.009508675632730555,,-0.7067067067067068,-0.007505821545748237,,-0.7067067067067068,-0.004194065003619104,,-0.7067067067067068,0.000905487209981534,,-0.7067067067067068,-0.003155713354696162,,-0.7067067067067068,0.002586955379873913,,-0.7067067067067068,0.006361414123105914
,,-0.7027027027027026,-8.700294368278474e-05,,-0.7027027027027026,-0.009454802116397803,,-0.7027027027027026,-0.007463295644639181,,-0.7027027027027026,-0.004170302595666587,,-0.7027027027027026,0.0009003569708314967,,-0.7027027027027026,-0.0031378339589188463,,-0.7027027027027026,0.0025722984088831255,,-0.7027027027027026,0.006325372116742706
,,-0.6986986986986987,-8.650720041393697e-05,,-0.6986986986986987,-0.009400928600065053,,-0.6986986986986987,-0.007420769743530126,,-0.6986986986986987,-0.0041465401877140715,,-0.6986986986986987,0.0008952267316814598,,-0.6986986986986987,-0.003119954563141531,,-0.6986986986986987,0.0025576414378923385,,-0.6986986986986987,0.0062893301103795
,,-0.6946946946946948,-8.601145714508921e-05,,-0.6946946946946948,-0.009347055083732302,,-0.6946946946946948,-0.007378243842421072,,-0.6946946946946948,-0.004122777779761556,,-0.6946946946946948,0.0008900964925314229,,-0.6946946946946948,-0.003102075167364216,,-0.6946946946946948,0.002542984466901552,,-0.6946946946946948,0.006253288104016295
,,-0.6906906906906907,-8.551571387624142e-05,,-0.6906906906906907,-0.00929318156739955,,-0.6906906906906907,-0.007335717941312016,,-0.6906906906906907,-0.0040990153718090385,,-0.6906906906906907,0.0008849662533813857,,-0.6906906906906907,-0.0030841957715869004,,-0.6906906906906907,0.002528327495910764,,-0.6906906906906907,0.006217246097653087
,,-0.6866866866866868,-8.501997060739365e-05,,-0.6866866866866868,-0.0092393080510668,,-0.6866866866866868,-0.007293192040202961,,-0.6866866866866868,-0.004075252963856523,,-0.6866866866866868,0.0008798360142313488,,-0.6866866866866868,-0.003066316375809585,,-0.6866866866866868,0.0025136705249199777,,-0.6866866866866868,0.006181204091289882
,,-0.6826826826826826,-8.452422733854586e-05,,-0.6826826826826826,-0.009185434534734048,,-0.6826826826826826,-0.007250666139093905,,-0.6826826826826826,-0.004051490555904006,,-0.6826826826826826,0.0008747057750813117,,-0.6826826826826826,-0.003048436980032269,,-0.6826826826826826,0.0024990135539291903,,-0.6826826826826826,0.006145162084926674
,,-0.6786786786786787,-8.402848406969809e-05,,-0.6786786786786787,-0.009131561018401298,,-0.6786786786786787,-0.007208140237984851,,-0.6786786786786787,-0.00402772814795149,,-0.6786786786786787,0.0008695755359312748,,-0.6786786786786787,-0.0030305575842549544,,-0.6786786786786787,0.0024843565829384033,,-0.6786786786786787,0.006109120078563469
,,-0.6746746746746748,-8.353274080085032e-05,,-0.6746746746746748,-0.009077687502068547,,-0.6746746746746748,-0.007165614336875796,,-0.6746746746746748,-0.004003965739998974,,-0.6746746746746748,0.0008644452967812379,,-0.6746746746746748,-0.0030126781884776393,,-0.6746746746746748,0.002469699611947617,,-0.6746746746746748,0.006073078072200263
,,-0.6706706706706707,-8.303699753200254e-05,,-0.6706706706706707,-0.009023813985735795,,-0.6706706706706707,-0.00712308843576674,,-0.6706706706706707,-0.003980203332046458,,-0.6706706706706707,0.0008593150576312006,,-0.6706706706706707,-0.0029947987927003233,,-0.6706706706706707,0.002455042640956829,,-0.6706706706706707,0.006037036065837056
,,-0.6666666666666667,-8.254125426315477e-05,,-0.6666666666666667,-0.008969940469403045,,-0.6666666666666667,-0.007080562534657686,,-0.6666666666666667,-0.003956440924093942,,-0.6666666666666667,0.0008541848184811637,,-0.6666666666666667,-0.0029769193969230085,,-0.6666666666666667,0.0024403856699660425,,-0.6666666666666667,0.00600099405947385
,,-0.6626626626626626,-8.204551099430697e-05,,-0.6626626626626626,-0.008916066953070293,,-0.6626626626626626,-0.007038036633548629,,-0.6626626626626626,-0.003932678516141425,,-0.6626626626626626,0.0008490545793311266,,-0.6626626626626626,-0.0029590400011456925,,-0.6626626626626626,0.002425728698975255,,-0.6626626626626626,0.0059649520531106425
,,-0.6586586586586587,-8.154976772545922e-05,,-0.6586586586586587,-0.008862193436737543,,-0.6586586586586587,-0.006995510732439575,,-0.6586586586586587,-0.003908916108188909,,-0.6586586586586587,0.0008439243401810897,,-0.6586586586586587,-0.0029411606053683773,,-0.6586586586586587,0.002411071727984468,,-0.6586586586586587,0.005928910046747437
,,-0.6546546546546548,-8.105402445661145e-05,,-0.6546546546546548,-0.008808319920404793,,-0.6546546546546548,-0.006952984831330521,,-0.6546546546546548,-0.0038851537002363937,,-0.6546546546546548,0.0008387941010310528,,-0.6546546546546548,-0.0029232812095910626,,-0.6546546546546548,0.0023964147569936816,,-0.6546546546546548,0.005892868040384232
,,-0.6506506506506506,-8.055828118776365e-05,,-0.6506506506506506,-0.00875444640407204,,-0.6506506506506506,-0.006910458930221464,,-0.6506506506506506,-0.003861391292283877,,-0.6506506506506506,0.0008336638618810156,,-0.6506506506506506,-0.0029054018138137466,,-0.6506506506506506,0.002381757786002894,,-0.6506506506506506,0.005856826034021025
,,-0.6466466466466467,-8.006253791891589e-05,,-0.6466466466466467,-0.00870057288773929,,-0.6466466466466467,-0.00686793302911241,,-0.6466466466466467,-0.0038376288843313612,,-0.6466466466466467,0.0008285336227309787,,-0.6466466466466467,-0.0028875224180364314,,-0.6466466466466467,0.0023671008150121073,,-0.6466466466466467,0.005820784027657819
,,-0.6426426426426426,-7.95667946500681e-05,,-0.6426426426426426,-0.008646699371406538,,-0.6426426426426426,-0.006825407128003353,,-0.6426426426426426,-0.0038138664763788443,,-0.6426426426426426,0.0008234033835809414,,-0.6426426426426426,-0.002869643022259116,,-0.6426426426426426,0.00235244384402132,,-0.6426426426426426,0.005784742021294612
,,-0.6386386386386387,-7.907105138122033e-05,,-0.6386386386386387,-0.008592825855073788,,-0.6386386386386387,-0.006782881226894299,,-0.6386386386386387,-0.0037901040684263287,,-0.6386386386386387,0.0008182731444309045,,-0.6386386386386387,-0.0028517636264818007,,-0.6386386386386387,0.002337786873030533,,-0.6386386386386387,0.005748700014931406
,,-0.6346346346346345,-7.857530811237254e-05,,-0.6346346346346345,-0.008538952338741036,,-0.6346346346346345,-0.0067403553257852425,,-0.6346346346346345,-0.003766341660473812,,-0.6346346346346345,0.0008131429052808674,,-0.6346346346346345,-0.0028338842307044847,,-0.6346346346346345,0.0023231299020397456,,-0.6346346346346345,0.005712658008568198
,,-0.6306306306306306,-7.807956484352477e-05,,-0.6306306306306306,-0.008485078822408286,,-0.6306306306306306,-0.006697829424676188,,-0.6306306306306306,-0.003742579252521296,,-0.6306306306306306,0.0008080126661308305,,-0.6306306306306306,-0.00281600483492717,,-0.6306306306306306,0.0023084729310489586,,-0.6306306306306306,0.005676616002204993
,,-0.6266266266266267,-7.7583821574677e-05,,-0.6266266266266267,-0.008431205306075535,,-0.6266266266266267,-0.006655303523567134,,-0.6266266266266267,-0.0037188168445687806,,-0.6266266266266267,0.0008028824269807936,,-0.6266266266266267,-0.0027981254391498548,,-0.6266266266266267,0.002293815960058172,,-0.6266266266266267,0.005640573995841788
,,-0.6226226226226226,-7.708807830582922e-05,,-0.6226226226226226,-0.008377331789742783,,-0.6226226226226226,-0.0066127776224580775,,-0.6226226226226226,-0.0036950544366162637,,-0.6226226226226226,0.0007977521878307564,,-0.6226226226226226,-0.0027802460433725387,,-0.6226226226226226,0.0022791589890673847,,-0.6226226226226226,0.00560453198947858
,,-0.6186186186186187,-7.659233503698145e-05,,-0.6186186186186187,-0.008323458273410033,,-0.6186186186186187,-0.006570251721349023,,-0.6186186186186187,-0.003671292028663748,,-0.6186186186186187,0.0007926219486807195,,-0.6186186186186187,-0.002762366647595224,,-0.6186186186186187,0.0022645020180765978,,-0.6186186186186187,0.005568489983115374
,,-0.6146146146146145,-7.609659176813365e-05,,-0.6146146146146145,-0.00826958475707728,,-0.6146146146146145,-0.006527725820239967,,-0.6146146146146145,-0.003647529620711231,,-0.6146146146146145,0.0007874917095306823,,-0.6146146146146145,-0.002744487251817908,,-0.6146146146146145,0.0022498450470858104,,-0.6146146146146145,0.005532447976752167
,,-0.6106106106106106,-7.56008484992859e-05,,-0.6106106106106106,-0.00821571124074453,,-0.6106106106106106,-0.0064851999191309125,,-0.6106106106106106,-0.0036237672127587156,,-0.6106106106106106,0.0007823614703806454,,-0.6106106106106106,-0.002726607856040593,,-0.6106106106106106,0.0022351880760950234,,-0.6106106106106106,0.005496405970388961
,,-0.6066066066066067,-7.510510523043813e-05,,-0.6066066066066067,-0.00816183772441178,,-0.6066066066066067,-0.006442674018021858,,-0.6066066066066067,-0.0036000048048062,,-0.6066066066066067,0.0007772312312306085,,-0.6066066066066067,-0.002708728460263278,,-0.6066066066066067,0.002220531105104237,,-0.6066066066066067,0.005460363964025756
,,-0.6026026026026026,-7.460936196159033e-05,,-0.6026026026026026,-0.008107964208079028,,-0.6026026026026026,-0.006400148116912802,,-0.6026026026026026,-0.003576242396853683,,-0.6026026026026026,0.0007721009920805713,,-0.6026026026026026,-0.002690849064485962,,-0.6026026026026026,0.0022058741341134495,,-0.6026026026026026,0.005424321957662548
,,-0.5985985985985987,-7.411361869274257e-05,,-0.5985985985985987,-0.008054090691746278,,-0.5985985985985987,-0.0063576222158037475,,-0.5985985985985987,-0.003552479988901167,,-0.5985985985985987,0.0007669707529305344,,-0.5985985985985987,-0.0026729696687086473,,-0.5985985985985987,0.0021912171631226626,,-0.5985985985985987,0.005388279951299343
,,-0.5945945945945945,-7.361787542389478e-05,,-0.5945945945945945,-0.008000217175413524,,-0.5945945945945945,-0.006315096314694691,,-0.5945945945945945,-0.00352871758094865,,-0.5945945945945945,0.0007618405137804972,,-0.5945945945945945,-0.0026550902729313313,,-0.5945945945945945,0.002176560192131875,,-0.5945945945945945,0.0053522379449361356
,,-0.5905905905905906,-7.3122132155047e-05,,-0.5905905905905906,-0.007946343659080776,,-0.5905905905905906,-0.006272570413585637,,-0.5905905905905906,-0.0035049551729961345,,-0.5905905905905906,0.0007567102746304603,,-0.5905905905905906,-0.002637210877154016,,-0.5905905905905906,0.0021619032211410887,,-0.5905905905905906,0.0053161959385729304
,,-0.5865865865865867,-7.262638888619925e-05,,-0.5865865865865867,-0.007892470142748026,,-0.5865865865865867,-0.0062300445124765826,,-0.5865865865865867,-0.003481192765043619,,-0.5865865865865867,0.0007515800354804234,,-0.5865865865865867,-0.0026193314813767014,,-0.5865865865865867,0.0021472462501503017,,-0.5865865865865867,0.0052801539322097244
,,-0.5825825825825826,-7.213064561735145e-05,,-0.5825825825825826,-0.007838596626415274,,-0.5825825825825826,-0.006187518611367526,,-0.5825825825825826,-0.003457430357091102,,-0.5825825825825826,0.0007464497963303862,,-0.5825825825825826,-0.0026014520855993854,,-0.5825825825825826,0.0021325892791595144,,-0.5825825825825826,0.005244111925846517
,,-0.5785785785785786,-7.163490234850368e-05,,-0.5785785785785786,-0.007784723110082523,,-0.5785785785785786,-0.006144992710258472,,-0.5785785785785786,-0.0034336679491385864,,-0.5785785785785786,0.0007413195571803493,,-0.5785785785785786,-0.0025835726898220703,,-0.5785785785785786,0.0021179323081687274,,-0.5785785785785786,0.005208069919483312
,,-0.5745745745745745,-7.11391590796559e-05,,-0.5745745745745745,-0.00773084959374977,,-0.5745745745745745,-0.006102466809149415,,-0.5745745745745745,-0.0034099055411860694,,-0.5745745745745745,0.0007361893180303121,,-0.5745745745745745,-0.0025656932940447542,,-0.5745745745745745,0.00210327533717794,,-0.5745745745745745,0.005172027913120104
,,-0.5705705705705706,-7.064341581080813e-05,,-0.5705705705705706,-0.00767697607741702,,-0.5705705705705706,-0.006059940908040361,,-0.5705705705705706,-0.003386143133233554,,-0.5705705705705706,0.0007310590788802752,,-0.5705705705705706,-0.0025478138982674395,,-0.5705705705705706,0.0020886183661871535,,-0.5705705705705706,0.005135985906756899
,,-0.5665665665665667,-7.014767254196036e-05,,-0.5665665665665667,-0.007623102561084271,,-0.5665665665665667,-0.006017415006931307,,-0.5665665665665667,-0.0033623807252810382,,-0.5665665665665667,0.0007259288397302383,,-0.5665665665665667,-0.0025299345024901243,,-0.5665665665665667,0.0020739613951963666,,-0.5665665665665667,0.005099943900393693
,,-0.5625625625625625,-6.965192927311258e-05,,-0.5625625625625625,-0.007569229044751518,,-0.5625625625625625,-0.00597488910582225,,-0.5625625625625625,-0.0033386183173285213,,-0.5625625625625625,0.0007207986005802012,,-0.5625625625625625,-0.0025120551067128087,,-0.5625625625625625,0.002059304424205579,,-0.5625625625625625,0.005063901894030486
,,-0.5585585585585586,-6.91561860042648e-05,,-0.5585585585585586,-0.0075153555284187675,,-0.5585585585585586,-0.0059323632047131964,,-0.5585585585585586,-0.0033148559093760057,,-0.5585585585585586,0.0007156683614301643,,-0.5585585585585586,-0.0024941757109354936,,-0.5585585585585586,0.002044647453214792,,-0.5585585585585586,0.00502785988766728
,,-0.5545545545545545,-6.866044273541701e-05,,-0.5545545545545545,-0.0074614820120860155,,-0.5545545545545545,-0.005889837303604139,,-0.5545545545545545,-0.003291093501423489,,-0.5545545545545545,0.000710538122280127,,-0.5545545545545545,-0.0024762963151581776,,-0.5545545545545545,0.002029990482224005,,-0.5545545545545545,0.004991817881304072
,,-0.5505505505505506,-6.816469946656925e-05,,-0.5505505505505506,-0.007407608495753265,,-0.5505505505505506,-0.005847311402495085,,-0.5505505505505506,-0.003267331093470973,,-0.5505505505505506,0.0007054078831300901,,-0.5505505505505506,-0.002458416919380863,,-0.5505505505505506,0.0020153335112332183,,-0.5505505505505506,0.004955775874940867
,,-0.5465465465465467,-6.766895619772148e-05,,-0.5465465465465467,-0.007353734979420516,,-0.5465465465465467,-0.0058047855013860315,,-0.5465465465465467,-0.0032435686855184576,,-0.5465465465465467,0.0007002776439800532,,-0.5465465465465467,-0.0024405375236035477,,-0.5465465465465467,0.0020006765402424314,,-0.5465465465465467,0.004919733868577662
,,-0.5425425425425425,-6.717321292887369e-05,,-0.5425425425425425,-0.007299861463087763,,-0.5425425425425425,-0.0057622596002769744,,-0.5425425425425425,-0.0032198062775659403,,-0.5425425425425425,0.0006951474048300161,,-0.5425425425425425,-0.0024226581278262316,,-0.5425425425425425,0.001986019569251644,,-0.5425425425425425,0.004883691862214454
,,-0.5385385385385386,-6.667746966002593e-05,,-0.5385385385385386,-0.007245987946755013,,-0.5385385385385386,-0.00571973369916792,,-0.5385385385385386,-0.0031960438696134246,,-0.5385385385385386,0.0006900171656799792,,-0.5385385385385386,-0.002404778732048917,,-0.5385385385385386,0.001971362598260857,,-0.5385385385385386,0.004847649855851248
,,-0.5345345345345345,-6.618172639117813e-05,,-0.5345345345345345,-0.00719211443042226,,-0.5345345345345345,-0.005677207798058864,,-0.5345345345345345,-0.0031722814616609077,,-0.5345345345345345,0.000684886926529942,,-0.5345345345345345,-0.002386899336271601,,-0.5345345345345345,0.0019567056272700696,,-0.5345345345345345,0.004811607849488041
,,-0.5305305305305306,-6.568598312233036e-05,,-0.5305305305305306,-0.00713824091408951,,-0.5305305305305306,-0.0056346818969498095,,-0.5305305305305306,-0.003148519053708392,,-0.5305305305305306,0.0006797566873799051,,-0.5305305305305306,-0.0023690199404942857,,-0.5305305305305306,0.001942048656279283,,-0.5305305305305306,0.004775565843124835
,,-0.5265265265265264,-6.519023985348258e-05,,-0.5265265265265264,-0.0070843673977567575,,-0.5265265265265264,-0.005592155995840753,,-0.5265265265265264,-0.0031247566457558752,,-0.5265265265265264,0.0006746264482298678,,-0.5265265265265264,-0.0023511405447169697,,-0.5265265265265264,0.0019273916852884955,,-0.5265265265265264,0.0047395238367616286
,,-0.5225225225225225,-6.469449658463481e-05,,-0.5225225225225225,-0.007030493881424008,,-0.5225225225225225,-0.005549630094731699,,-0.5225225225225225,-0.0031009942378033596,,-0.5225225225225225,0.0006694962090798309,,-0.5225225225225225,-0.002333261148939655,,-0.5225225225225225,0.0019127347142977088,,-0.5225225225225225,0.004703481830398423
,,-0.5185185185185186,-6.419875331578704e-05,,-0.5185185185185186,-0.006976620365091258,,-0.5185185185185186,-0.0055071041936226445,,-0.5185185185185186,-0.003077231829850844,,-0.5185185185185186,0.000664365969929794,,-0.5185185185185186,-0.00231538175316234,,-0.5185185185185186,0.001898077743306922,,-0.5185185185185186,0.0046674398240352175
,,-0.5145145145145145,-6.370301004693926e-05,,-0.5145145145145145,-0.006922746848758505,,-0.5145145145145145,-0.005464578292513588,,-0.5145145145145145,-0.003053469421898327,,-0.5145145145145145,0.0006592357307797569,,-0.5145145145145145,-0.0022975023573850242,,-0.5145145145145145,0.0018834207723161345,,-0.5145145145145145,0.00463139781767201
,,-0.5105105105105106,-6.320726677809149e-05,,-0.5105105105105106,-0.0068688733324257555,,-0.5105105105105106,-0.005422052391404534,,-0.5105105105105106,-0.0030297070139458115,,-0.5105105105105106,0.00065410549162972,,-0.5105105105105106,-0.002279622961607709,,-0.5105105105105106,0.0018687638013253477,,-0.5105105105105106,0.004595355811308805
,,-0.5065065065065064,-6.271152350924369e-05,,-0.5065065065065064,-0.006814999816093003,,-0.5065065065065064,-0.005379526490295477,,-0.5065065065065064,-0.0030059446059932946,,-0.5065065065065064,0.0006489752524796828,,-0.5065065065065064,-0.002261743565830393,,-0.5065065065065064,0.0018541068303345603,,-0.5065065065065064,0.004559313804945597
,,-0.5025025025025025,-6.221578024039593e-05,,-0.5025025025025025,-0.006761126299760253,,-0.5025025025025025,-0.005337000589186423,,-0.5025025025025025,-0.002982182198040779,,-0.5025025025025025,0.0006438450133296459,,-0.5025025025025025,-0.0022438641700530783,,-0.5025025025025025,0.0018394498593437736,,-0.5025025025025025,0.004523271798582391
,,-0.4984984984984986,-6.172003697154816e-05,,-0.4984984984984986,-0.006707252783427503,,-0.4984984984984986,-0.005294474688077369,,-0.4984984984984986,-0.0029584197900882634,,-0.4984984984984986,0.000638714774179609,,-0.4984984984984986,-0.002225984774275763,,-0.4984984984984986,0.0018247928883529869,,-0.4984984984984986,0.004487229792219186
,,-0.49449449449449445,-6.122429370270037e-05,,-0.49449449449449445,-0.00665337926709475,,-0.49449449449449445,-0.005251948786968312,,-0.49449449449449445,-0.0029346573821357465,,-0.49449449449449445,0.0006335845350295718,,-0.49449449449449445,-0.002208105378498447,,-0.49449449449449445,0.0018101359173621993,,-0.49449449449449445,0.004451187785855978
,,-0.49049049049049054,-6.072855043385261e-05,,-0.49049049049049054,-0.006599505750762001,,-0.49049049049049054,-0.005209422885859258,,-0.49049049049049054,-0.002910894974183231,,-0.49049049049049054,0.0006284542958795349,,-0.49049049049049054,-0.0021902259827211324,,-0.49049049049049054,0.0017954789463714125,,-0.49049049049049054,0.004415145779492773
,,-0.4864864864864864,-6.023280716500481e-05,,-0.4864864864864864,-0.006545632234429248,,-0.4864864864864864,-0.005166896984750201,,-0.4864864864864864,-0.0028871325662307135,,-0.4864864864864864,0.0006233240567294977,,-0.4864864864864864,-0.0021723465869438164,,-0.4864864864864864,0.0017808219753806251,,-0.4864864864864864,0.004379103773129565
,,-0.4824824824824825,-5.973706389615705e-05,,-0.4824824824824825,-0.0064917587180964974,,-0.4824824824824825,-0.005124371083641147,,-0.4824824824824825,-0.002863370158278198,,-0.4824824824824825,0.0006181938175794608,,-0.4824824824824825,-0.0021544671911665012,,-0.4824824824824825,0.0017661650043898384,,-0.4824824824824825,0.00434306176676636
,,-0.4784784784784786,-5.924132062730929e-05,,-0.4784784784784786,-0.006437885201763748,,-0.4784784784784786,-0.005081845182532093,,-0.4784784784784786,-0.0028396077503256823,,-0.4784784784784786,0.0006130635784294239,,-0.4784784784784786,-0.0021365877953891865,,-0.4784784784784786,0.0017515080333990517,,-0.4784784784784786,0.004307019760403154
,,-0.47447447447447444,-5.874557735846149e-05,,-0.47447447447447444,-0.006384011685430995,,-0.47447447447447444,-0.005039319281423036,,-0.47447447447447444,-0.0028158453423731654,,-0.47447447447447444,0.0006079333392793867,,-0.47447447447447444,-0.0021187083996118705,,-0.47447447447447444,0.001736851062408264,,-0.47447447447447444,0.004270977754039946
,,-0.4704704704704705,-5.8249834089613727e-05,,-0.4704704704704705,-0.006330138169098246,,-0.4704704704704705,-0.004996793380313982,,-0.4704704704704705,-0.0027920829344206498,,-0.4704704704704705,0.0006028031001293498,,-0.4704704704704705,-0.0021008290038345553,,-0.4704704704704705,0.0017221940914174773,,-0.4704704704704705,0.004234935747676741
,,-0.4664664664664664,-5.7754090820765936e-05,,-0.4664664664664664,-0.006276264652765493,,-0.4664664664664664,-0.004954267479204926,,-0.4664664664664664,-0.002768320526468133,,-0.4664664664664664,0.0005976728609793126,,-0.4664664664664664,-0.0020829496080572397,,-0.4664664664664664,0.00170753712042669,,-0.4664664664664664,0.0041988937413135335
,,-0.4624624624624625,-5.7258347551918166e-05,,-0.4624624624624625,-0.006222391136432743,,-0.4624624624624625,-0.004911741578095871,,-0.4624624624624625,-0.0027445581185156173,,-0.4624624624624625,0.0005925426218292757,,-0.4624624624624625,-0.0020650702122799246,,-0.4624624624624625,0.0016928801494359032,,-0.4624624624624625,0.004162851734950328
,,-0.45845845845845856,-5.67626042830704e-05,,-0.45845845845845856,-0.006168517620099993,,-0.45845845845845856,-0.004869215676986817,,-0.45845845845845856,-0.0027207957105631017,,-0.45845845845845856,0.0005874123826792388,,-0.45845845845845856,-0.00204719081650261,,-0.45845845845845856,0.0016782231784451165,,-0.45845845845845856,0.0041268097285871224
,,-0.4544544544544544,-5.626686101422261e-05,,-0.4544544544544544,-0.00611464410376724,,-0.4544544544544544,-0.004826689775877761,,-0.4544544544544544,-0.0026970333026105847,,-0.4544544544544544,0.0005822821435292016,,-0.4544544544544544,-0.002029311420725294,,-0.4544544544544544,0.001663566207454329,,-0.4544544544544544,0.004090767722223916
,,-0.4504504504504505,-5.577111774537484e-05,,-0.4504504504504505,-0.00606077058743449,,-0.4504504504504505,-0.004784163874768706,,-0.4504504504504505,-0.002673270894658069,,-0.4504504504504505,0.0005771519043791647,,-0.4504504504504505,-0.0020114320249479786,,-0.4504504504504505,0.0016489092364635422,,-0.4504504504504505,0.00405472571586071
,,-0.4464464464464464,-5.527537447652705e-05,,-0.4464464464464464,-0.006006897071101738,,-0.4464464464464464,-0.00474163797365965,,-0.4464464464464464,-0.0026495084867055522,,-0.4464464464464464,0.0005720216652291276,,-0.4464464464464464,-0.0019935526291706626,,-0.4464464464464464,0.0016342522654727548,,-0.4464464464464464,0.004018683709497503
,,-0.44244244244244246,-5.477963120767929e-05,,-0.44244244244244246,-0.005953023554768988,,-0.44244244244244246,-0.004699112072550596,,-0.44244244244244246,-0.0026257460787530366,,-0.44244244244244246,0.0005668914260790907,,-0.44244244244244246,-0.001975673233393348,,-0.44244244244244246,0.001619595294481968,,-0.44244244244244246,0.003982641703134297
,,-0.43843843843843855,-5.428388793883152e-05,,-0.43843843843843855,-0.005899150038436238,,-0.43843843843843855,-0.004656586171441541,,-0.43843843843843855,-0.002601983670800521,,-0.43843843843843855,0.0005617611869290538,,-0.43843843843843855,-0.0019577938376160327,,-0.43843843843843855,0.0016049383234911813,,-0.43843843843843855,0.003946599696771092
,,-0.4344344344344344,-5.378814466998373e-05,,-0.4344344344344344,-0.005845276522103485,,-0.4344344344344344,-0.004614060270332485,,-0.4344344344344344,-0.002578221262848004,,-0.4344344344344344,0.0005566309477790165,,-0.4344344344344344,-0.001939914441838717,,-0.4344344344344344,0.0015902813525003937,,-0.4344344344344344,0.003910557690407884
,,-0.4304304304304305,-5.329240140113597e-05,,-0.4304304304304305,-0.005791403005770735,,-0.4304304304304305,-0.004571534369223431,,-0.4304304304304305,-0.0025544588548954885,,-0.4304304304304305,0.0005515007086289796,,-0.4304304304304305,-0.001922035046061402,,-0.4304304304304305,0.0015756243815096072,,-0.4304304304304305,0.0038745156840446784
,,-0.42642642642642636,-5.279665813228817e-05,,-0.42642642642642636,-0.005737529489437982,,-0.42642642642642636,-0.004529008468114375,,-0.42642642642642636,-0.002530696446942971,,-0.42642642642642636,0.0005463704694789424,,-0.42642642642642636,-0.001904155650284086,,-0.42642642642642636,0.0015609674105188196,,-0.42642642642642636,0.003838473677681471
,,-0.42242242242242245,-5.230091486344041e-05,,-0.42242242242242245,-0.005683655973105233,,-0.42242242242242245,-0.00448648256700532,,-0.42242242242242245,-0.0025069340389904556,,-0.42242242242242245,0.0005412402303289055,,-0.42242242242242245,-0.001886276254506771,,-0.42242242242242245,0.0015463104395280329,,-0.42242242242242245,0.0038024316713182655
,,-0.41841841841841854,-5.1805171594592644e-05,,-0.41841841841841854,-0.005629782456772483,,-0.41841841841841854,-0.004443956665896266,,-0.41841841841841854,-0.00248317163103794,,-0.41841841841841854,0.0005361099911788686,,-0.41841841841841854,-0.001868396858729456,,-0.41841841841841854,0.0015316534685372461,,-0.41841841841841854,0.00376638966495506
,,-0.4144144144144144,-5.1309428325744847e-05,,-0.4144144144144144,-0.0055759089404397305,,-0.4144144144144144,-0.00440143076478721,,-0.4144144144144144,-0.002459409223085423,,-0.4144144144144144,0.0005309797520288315,,-0.4144144144144144,-0.00185051746295214,,-0.4144144144144144,0.0015169964975464585,,-0.4144144144144144,0.0037303476585918522
,,-0.4104104104104105,-5.0813685056897083e-05,,-0.4104104104104105,-0.00552203542410698,,-0.4104104104104105,-0.004358904863678155,,-0.4104104104104105,-0.0024356468151329074,,-0.4104104104104105,0.0005258495128787946,,-0.4104104104104105,-0.001832638067174825,,-0.4104104104104105,0.001502339526555672,,-0.4104104104104105,0.0036943056522286467
,,-0.40640640640640635,-5.031794178804929e-05,,-0.40640640640640635,-0.005468161907774227,,-0.40640640640640635,-0.004316378962569098,,-0.40640640640640635,-0.0024118844071803905,,-0.40640640640640635,0.0005207192737287573,,-0.40640640640640635,-0.0018147586713975093,,-0.40640640640640635,0.0014876825555648844,,-0.40640640640640635,0.0036582636458654394
,,-0.40240240240240244,-4.9822198519201523e-05,,-0.40240240240240244,-0.005414288391441478,,-0.40240240240240244,-0.004273853061460045,,-0.40240240240240244,-0.002388121999227875,,-0.40240240240240244,0.0005155890345787204,,-0.40240240240240244,-0.0017968792756201941,,-0.40240240240240244,0.0014730255845740977,,-0.40240240240240244,0.003622221639502234
,,-0.3983983983983985,-4.932645525035376e-05,,-0.3983983983983985,-0.005360414875108728,,-0.3983983983983985,-0.00423132716035099,,-0.3983983983983985,-0.0023643595912753593,,-0.3983983983983985,0.0005104587954286835,,-0.3983983983983985,-0.0017789998798428792,,-0.3983983983983985,0.001458368613583311,,-0.3983983983983985,0.0035861796331390283
,,-0.3943943943943944,-4.883071198150597e-05,,-0.3943943943943944,-0.005306541358775976,,-0.3943943943943944,-0.004188801259241933,,-0.3943943943943944,-0.0023405971833228424,,-0.3943943943943944,0.0005053285562786464,,-0.3943943943943944,-0.0017611204840655634,,-0.3943943943943944,0.0014437116425925235,,-0.3943943943943944,0.003550137626775821
,,-0.3903903903903905,-4.83349687126582e-05,,-0.3903903903903905,-0.005252667842443225,,-0.3903903903903905,-0.00414627535813288,,-0.3903903903903905,-0.002316834775370327,,-0.3903903903903905,0.0005001983171286095,,-0.3903903903903905,-0.0017432410882882484,,-0.3903903903903905,0.0014290546716017368,,-0.3903903903903905,0.0035140956204126154
,,-0.38638638638638634,-4.783922544381041e-05,,-0.38638638638638634,-0.0051987943261104725,,-0.38638638638638634,-0.004103749457023823,,-0.38638638638638634,-0.00229307236741781,,-0.38638638638638634,0.0004950680779785723,,-0.38638638638638634,-0.0017253616925109324,,-0.38638638638638634,0.0014143977006109492,,-0.38638638638638634,0.003478053614049408
,,-0.3823823823823824,-4.734348217496265e-05,,-0.3823823823823824,-0.005144920809777723,,-0.3823823823823824,-0.004061223555914768,,-0.3823823823823824,-0.0022693099594652943,,-0.3823823823823824,0.0004899378388285354,,-0.3823823823823824,-0.0017074822967336175,,-0.3823823823823824,0.0013997407296201625,,-0.3823823823823824,0.0034420116076862026
,,-0.3783783783783783,-4.684773890611485e-05,,-0.3783783783783783,-0.00509104729344497,,-0.3783783783783783,-0.004018697654805712,,-0.3783783783783783,-0.0022455475515127774,,-0.3783783783783783,0.0004848075996784982,,-0.3783783783783783,-0.0016896029009563014,,-0.3783783783783783,0.0013850837586293749,,-0.3783783783783783,0.003405969601322995
,,-0.3743743743743744,-4.635199563726709e-05,,-0.3743743743743744,-0.00503717377711222,,-0.3743743743743744,-0.003976171753696658,,-0.3743743743743744,-0.0022217851435602618,,-0.3743743743743744,0.0004796773605284613,,-0.3743743743743744,-0.0016717235051789865,,-0.3743743743743744,0.0013704267876385884,,-0.3743743743743744,0.0033699275949597893
,,-0.37037037037037046,-4.5856252368419324e-05,,-0.37037037037037046,-0.0049833002607794705,,-0.37037037037037046,-0.003933645852587603,,-0.37037037037037046,-0.0021980227356077457,,-0.37037037037037046,0.00047454712137842437,,-0.37037037037037046,-0.0016538441094016715,,-0.37037037037037046,0.0013557698166478016,,-0.37037037037037046,0.0033338855885965838
,,-0.3663663663663663,-4.536050909957153e-05,,-0.3663663663663663,-0.004929426744446718,,-0.3663663663663663,-0.003891119951478547,,-0.3663663663663663,-0.002174260327655229,,-0.3663663663663663,0.0004694168822283872,,-0.3663663663663663,-0.0016359647136243555,,-0.3663663663663663,0.001341112845657014,,-0.3663663663663663,0.0032978435822333765
,,-0.3623623623623624,-4.4864765830723764e-05,,-0.3623623623623624,-0.004875553228113968,,-0.3623623623623624,-0.0038485940503694928,,-0.3623623623623624,-0.002150497919702713,,-0.3623623623623624,0.0004642866430783503,,-0.3623623623623624,-0.0016180853178470406,,-0.3623623623623624,0.0013264558746662273,,-0.3623623623623624,0.003261801575870171
,,-0.3583583583583583,-4.4369022561875973e-05,,-0.3583583583583583,-0.004821679711781215,,-0.3583583583583583,-0.003806068149260436,,-0.3583583583583583,-0.0021267355117501963,,-0.3583583583583583,0.0004591564039283131,,-0.3583583583583583,-0.0016002059220697248,,-0.3583583583583583,0.00131179890367544,,-0.3583583583583583,0.0032257595695069636
,,-0.35435435435435436,-4.3873279293028204e-05,,-0.35435435435435436,-0.004767806195448465,,-0.35435435435435436,-0.003763542248151382,,-0.35435435435435436,-0.0021029731037976807,,-0.35435435435435436,0.0004540261647782762,,-0.35435435435435436,-0.0015823265262924098,,-0.35435435435435436,0.0012971419326846532,,-0.35435435435435436,0.003189717563143758
,,-0.35035035035035045,-4.337753602418044e-05,,-0.35035035035035045,-0.004713932679115716,,-0.35035035035035045,-0.0037210163470423278,,-0.35035035035035045,-0.002079210695845165,,-0.35035035035035045,0.0004488959256282393,,-0.35035035035035045,-0.0015644471305150949,,-0.35035035035035045,0.0012824849616938664,,-0.35035035035035045,0.0031536755567805525
,,-0.3463463463463463,-4.288179275533265e-05,,-0.3463463463463463,-0.004660059162782963,,-0.3463463463463463,-0.003678490445933271,,-0.3463463463463463,-0.002055448287892648,,-0.3463463463463463,0.0004437656864782021,,-0.3463463463463463,-0.0015465677347377789,,-0.3463463463463463,0.0012678279907030788,,-0.3463463463463463,0.003117633550417345
,,-0.3423423423423424,-4.238604948648489e-05,,-0.3423423423423424,-0.004606185646450212,,-0.3423423423423424,-0.003635964544824217,,-0.3423423423423424,-0.0020316858799401326,,-0.3423423423423424,0.00043863544732816517,,-0.3423423423423424,-0.001528688338960464,,-0.3423423423423424,0.001253171019712292,,-0.3423423423423424,0.0030815915440541397
,,-0.33833833833833826,-4.189030621763709e-05,,-0.33833833833833826,-0.00455231213011746,,-0.33833833833833826,-0.0035934386437151606,,-0.33833833833833826,-0.0020079234719876157,,-0.33833833833833826,0.000433505208178128,,-0.33833833833833826,-0.0015108089431831479,,-0.33833833833833826,0.0012385140487215047,,-0.33833833833833826,0.003045549537690932
,,-0.33433433433433435,-4.139456294878933e-05,,-0.33433433433433435,-0.00449843861378471,,-0.33433433433433435,-0.003550912742606106,,-0.33433433433433435,-0.0019841610640351,,-0.33433433433433435,0.0004283749690280911,,-0.33433433433433435,-0.001492929547405833,,-0.33433433433433435,0.001223857077730718,,-0.33433433433433435,0.0030095075313277264
,,-0.33033033033033044,-4.0898819679941564e-05,,-0.33033033033033044,-0.004444565097451961,,-0.33033033033033044,-0.0035083868414970522,,-0.33033033033033044,-0.0019603986560825844,,-0.33033033033033044,0.0004232447298780542,,-0.33033033033033044,-0.001475050151628518,,-0.33033033033033044,0.0012092001067399312,,-0.33033033033033044,0.002973465524964521
,,-0.3263263263263263,-4.040307641109377e-05,,-0.3263263263263263,-0.004390691581119208,,-0.3263263263263263,-0.0034658609403879956,,-0.3263263263263263,-0.0019366362481300673,,-0.3263263263263263,0.000418114490728017,,-0.3263263263263263,-0.001457170755851202,,-0.3263263263263263,0.0011945431357491436,,-0.3263263263263263,0.0029374235186013136
,,-0.3223223223223224,-3.9907333142246004e-05,,-0.3223223223223224,-0.0043368180647864575,,-0.3223223223223224,-0.0034233350392789412,,-0.3223223223223224,-0.0019128738401775517,,-0.3223223223223224,0.0004129842515779801,,-0.3223223223223224,-0.001439291360073887,,-0.3223223223223224,0.001179886164758357,,-0.3223223223223224,0.002901381512238108
,,-0.31831831831831825,-3.9411589873398214e-05,,-0.31831831831831825,-0.004282944548453705,,-0.31831831831831825,-0.0033808091381698846,,-0.31831831831831825,-0.0018891114322250348,,-0.31831831831831825,0.0004078540124279429,,-0.31831831831831825,-0.0014214119642965712,,-0.31831831831831825,0.0011652291937675695,,-0.31831831831831825,0.0028653395058749007
,,-0.31431431431431434,-3.8915846604550444e-05,,-0.31431431431431434,-0.004229071032120955,,-0.31431431431431434,-0.0033382832370608307,,-0.31431431431431434,-0.0018653490242725192,,-0.31431431431431434,0.000402723773277906,,-0.31431431431431434,-0.001403532568519256,,-0.31431431431431434,0.0011505722227767828,,-0.31431431431431434,0.002829297499511695
,,-0.3103103103103104,-3.842010333570268e-05,,-0.3103103103103104,-0.004175197515788206,,-0.3103103103103104,-0.0032957573359517762,,-0.3103103103103104,-0.0018415866163200036,,-0.3103103103103104,0.0003975935341278691,,-0.3103103103103104,-0.0013856531727419411,,-0.3103103103103104,0.001135915251785996,,-0.3103103103103104,0.0027932554931484896
,,-0.3063063063063063,-3.792436006685489e-05,,-0.3063063063063063,-0.004121323999455453,,-0.3063063063063063,-0.0032532314348427196,,-0.3063063063063063,-0.0018178242083674867,,-0.3063063063063063,0.00039246329497783194,,-0.3063063063063063,-0.0013677737769646253,,-0.3063063063063063,0.0011212582807952085,,-0.3063063063063063,0.002757213486785282
,,-0.3023023023023024,-3.742861679800712e-05,,-0.3023023023023024,-0.004067450483122703,,-0.3023023023023024,-0.0032107055337336657,,-0.3023023023023024,-0.001794061800414971,,-0.3023023023023024,0.00038733305582779504,,-0.3023023023023024,-0.0013498943811873104,,-0.3023023023023024,0.0011066013098044217,,-0.3023023023023024,0.0027211714804220768
,,-0.29829829829829824,-3.693287352915933e-05,,-0.29829829829829824,-0.00401357696678995,,-0.29829829829829824,-0.003168179632624609,,-0.29829829829829824,-0.001770299392462454,,-0.29829829829829824,0.0003822028166777578,,-0.29829829829829824,-0.0013320149854099943,,-0.29829829829829824,0.0010919443388136343,,-0.29829829829829824,0.002685129474058869
,,-0.2942942942942943,-3.643713026031157e-05,,-0.2942942942942943,-0.0039597034504572,,-0.2942942942942943,-0.0031256537315155547,,-0.2942942942942943,-0.0017465369845099383,,-0.2942942942942943,0.0003770725775277209,,-0.2942942942942943,-0.0013141355896326794,,-0.2942942942942943,0.0010772873678228476,,-0.2942942942942943,0.0026490874676956635
,,-0.2902902902902904,-3.59413869914638e-05,,-0.2902902902902904,-0.0039058299341244505,,-0.2902902902902904,-0.0030831278304065007,,-0.2902902902902904,-0.0017227745765574227,,-0.2902902902902904,0.00037194233837768405,,-0.2902902902902904,-0.0012962561938553645,,-0.2902902902902904,0.0010626303968320609,,-0.2902902902902904,0.002613045461332458
,,-0.2862862862862863,-3.544564372261601e-05,,-0.2862862862862863,-0.0038519564177916976,,-0.2862862862862863,-0.003040601929297444,,-0.2862862862862863,-0.0016990121686049058,,-0.2862862862862863,0.0003668120992276468,,-0.2862862862862863,-0.0012783767980780484,,-0.2862862862862863,0.0010479734258412733,,-0.2862862862862863,0.0025770034549692507
,,-0.28228228228228236,-3.4949900453768244e-05,,-0.28228228228228236,-0.003798082901458948,,-0.28228228228228236,-0.0029980760281883897,,-0.28228228228228236,-0.0016752497606523902,,-0.28228228228228236,0.0003616818600776099,,-0.28228228228228236,-0.0012604974023007335,,-0.28228228228228236,0.0010333164548504865,,-0.28228228228228236,0.002540961448606045
,,-0.2782782782782782,-3.445415718492045e-05,,-0.2782782782782782,-0.003744209385126195,,-0.2782782782782782,-0.002955550127079333,,-0.2782782782782782,-0.0016514873526998733,,-0.2782782782782782,0.00035655162092757274,,-0.2782782782782782,-0.0012426180065234175,,-0.2782782782782782,0.0010186594838596992,,-0.2782782782782782,0.002504919442242838
,,-0.2742742742742743,-3.3958413916072684e-05,,-0.2742742742742743,-0.003690335868793445,,-0.2742742742742743,-0.002913024225970279,,-0.2742742742742743,-0.0016277249447473577,,-0.2742742742742743,0.00035142138177753584,,-0.2742742742742743,-0.0012247386107461025,,-0.2742742742742743,0.0010040025128689124,,-0.2742742742742743,0.0024688774358796323
,,-0.2702702702702702,-3.3462670647224894e-05,,-0.2702702702702702,-0.0036364623524606926,,-0.2702702702702702,-0.0028704983248612225,,-0.2702702702702702,-0.0016039625367948406,,-0.2702702702702702,0.00034629114262749866,,-0.2702702702702702,-0.0012068592149687867,,-0.2702702702702702,0.0009893455418781248,,-0.2702702702702702,0.0024328354295164245
,,-0.26626626626626626,-3.2966927378377124e-05,,-0.26626626626626626,-0.0035825888361279428,,-0.26626626626626626,-0.002827972423752168,,-0.26626626626626626,-0.001580200128842325,,-0.26626626626626626,0.00034116090347746176,,-0.26626626626626626,-0.0011889798191914718,,-0.26626626626626626,0.0009746885708873382,,-0.26626626626626626,0.002396793423153219
,,-0.26226226226226235,-3.247118410952936e-05,,-0.26226226226226235,-0.003528715319795193,,-0.26226226226226235,-0.002785446522643114,,-0.26226226226226235,-0.0015564377208898094,,-0.26226226226226235,0.00033603066432742485,,-0.26226226226226235,-0.0011711004234141568,,-0.26226226226226235,0.0009600315998965515,,-0.26226226226226235,0.002360751416790014
,,-0.2582582582582582,-3.197544084068157e-05,,-0.2582582582582582,-0.00347484180346244,,-0.2582582582582582,-0.0027429206215340575,,-0.2582582582582582,-0.0015326753129372925,,-0.2582582582582582,0.0003309004251773877,,-0.2582582582582582,-0.0011532210276368408,,-0.2582582582582582,0.000945374628905764,,-0.2582582582582582,0.002324709410426806
,,-0.2542542542542543,-3.14796975718338e-05,,-0.2542542542542543,-0.00342096828712969,,-0.2542542542542543,-0.0027003947204250036,,-0.2542542542542543,-0.0015089129049847768,,-0.2542542542542543,0.00032577018602735077,,-0.2542542542542543,-0.0011353416318595259,,-0.2542542542542543,0.0009307176579149772,,-0.2542542542542543,0.0022886674040636006
,,-0.25025025025025016,-3.098395430298601e-05,,-0.25025025025025016,-0.0033670947707969373,,-0.25025025025025016,-0.002657868819315947,,-0.25025025025025016,-0.00148515049703226,,-0.25025025025025016,0.0003206399468773136,,-0.25025025025025016,-0.0011174622360822098,,-0.25025025025025016,0.0009160606869241897,,-0.25025025025025016,0.0022526253977003933
,,-0.24624624624624625,-3.0488211034138244e-05,,-0.24624624624624625,-0.0033132212544641874,,-0.24624624624624625,-0.0026153429182068926,,-0.24624624624624625,-0.0014613880890797443,,-0.24624624624624625,0.0003155097077272767,,-0.24624624624624625,-0.0010995828403048949,,-0.24624624624624625,0.000901403715933403,,-0.24624624624624625,0.0022165833913371878
,,-0.24224224224224233,-2.999246776529048e-05,,-0.24224224224224233,-0.003259347738131438,,-0.24224224224224233,-0.0025728170170978386,,-0.24224224224224233,-0.0014376256811272287,,-0.24224224224224233,0.0003103794685772398,,-0.24224224224224233,-0.00108170344452758,,-0.24224224224224233,0.0008867467449426163,,-0.24224224224224233,0.002180541384973982
,,-0.2382382382382382,-2.9496724496442687e-05,,-0.2382382382382382,-0.003205474221798685,,-0.2382382382382382,-0.002530291115988782,,-0.2382382382382382,-0.0014138632731747116,,-0.2382382382382382,0.00030524922942720255,,-0.2382382382382382,-0.001063824048750264,,-0.2382382382382382,0.0008720897739518288,,-0.2382382382382382,0.002144499378610775
,,-0.23423423423423428,-2.900098122759492e-05,,-0.23423423423423428,-0.0031516007054659353,,-0.23423423423423428,-0.0024877652148797276,,-0.23423423423423428,-0.001390100865222196,,-0.23423423423423428,0.00030011899027716565,,-0.23423423423423428,-0.001045944652972949,,-0.23423423423423428,0.000857432802961042,,-0.23423423423423428,0.0021084573722475694
,,-0.23023023023023015,-2.850523795874713e-05,,-0.23023023023023015,-0.0030977271891331824,,-0.23023023023023015,-0.002445239313770671,,-0.23023023023023015,-0.001366338457269679,,-0.23023023023023015,0.0002949887511271285,,-0.23023023023023015,-0.0010280652571956332,,-0.23023023023023015,0.0008427758319702546,,-0.23023023023023015,0.0020724153658843616
,,-0.22622622622622623,-2.8009494689899364e-05,,-0.22622622622622623,-0.0030438536728004326,,-0.22622622622622623,-0.002402713412661617,,-0.22622622622622623,-0.0013425760493171635,,-0.22622622622622623,0.00028985851197709157,,-0.22622622622622623,-0.001010185861418318,,-0.22622622622622623,0.0008281188609794678,,-0.22622622622622623,0.002036373359521156
,,-0.22222222222222232,-2.7513751421051598e-05,,-0.22222222222222232,-0.0029899801564676827,,-0.22222222222222232,-0.0023601875115525626,,-0.22222222222222232,-0.0013188136413646479,,-0.22222222222222232,0.00028472827282705466,,-0.22222222222222232,-0.000992306465641003,,-0.22222222222222232,0.0008134618899886811,,-0.22222222222222232,0.002000331353157951
,,-0.21821821821821819,-2.7018008152203807e-05,,-0.21821821821821819,-0.00293610664013493,,-0.21821821821821819,-0.002317661610443506,,-0.21821821821821819,-0.001295051233412131,,-0.21821821821821819,0.0002795980336770175,,-0.21821821821821819,-0.0009744270698636871,,-0.21821821821821819,0.0007988049189978936,,-0.21821821821821819,0.0019642893467947432
,,-0.21421421421421427,-2.652226488335604e-05,,-0.21421421421421427,-0.0028822331238021804,,-0.21421421421421427,-0.002275135709334452,,-0.21421421421421427,-0.0012712888254596154,,-0.21421421421421427,0.0002744677945269806,,-0.21421421421421427,-0.0009565476740863722,,-0.21421421421421427,0.0007841479480071069,,-0.21421421421421427,0.001928247340431538
,,-0.21021021021021014,-2.6026521614508247e-05,,-0.21021021021021014,-0.0028283596074694275,,-0.21021021021021014,-0.0022326098082253954,,-0.21021021021021014,-0.0012475264175070982,,-0.21021021021021014,0.0002693375553769434,,-0.21021021021021014,-0.0009386682783090563,,-0.21021021021021014,0.0007694909770163194,,-0.21021021021021014,0.0018922053340683304
,,-0.20620620620620622,-2.5530778345660484e-05,,-0.20620620620620622,-0.0027744860911366777,,-0.20620620620620622,-0.002190083907116341,,-0.20620620620620622,-0.0012237640095545826,,-0.20620620620620622,0.0002642073162269065,,-0.20620620620620622,-0.0009207888825317413,,-0.20620620620620622,0.0007548340060255326,,-0.20620620620620622,0.0018561633277051248
,,-0.2022022022022023,-2.5035035076812718e-05,,-0.2022022022022023,-0.002720612574803928,,-0.2022022022022023,-0.002147558006007287,,-0.2022022022022023,-0.001200001601602067,,-0.2022022022022023,0.0002590770770768696,,-0.2022022022022023,-0.0009029094867544264,,-0.2022022022022023,0.0007401770350347459,,-0.2022022022022023,0.0018201213213419193
,,-0.19819819819819817,-2.4539291807964924e-05,,-0.19819819819819817,-0.002666739058471175,,-0.19819819819819817,-0.0021050321048982305,,-0.19819819819819817,-0.00117623919364955,,-0.19819819819819817,0.0002539468379268324,,-0.19819819819819817,-0.0008850300909771104,,-0.19819819819819817,0.0007255200640439584,,-0.19819819819819817,0.0017840793149787118
,,-0.19419419419419426,-2.404354853911716e-05,,-0.19419419419419426,-0.002612865542138425,,-0.19419419419419426,-0.002062506203789176,,-0.19419419419419426,-0.0011524767856970345,,-0.19419419419419426,0.0002488165987767955,,-0.19419419419419426,-0.0008671506951997954,,-0.19419419419419426,0.0007108630930531717,,-0.19419419419419426,0.0017480373086155064
,,-0.19019019019019012,-2.3547805270269367e-05,,-0.19019019019019012,-0.0025589920258056727,,-0.19019019019019012,-0.0020199803026801195,,-0.19019019019019012,-0.0011287143777445176,,-0.19019019019019012,0.00024368635962675832,,-0.19019019019019012,-0.0008492712994224795,,-0.19019019019019012,0.0006962061220623842,,-0.19019019019019012,0.001711995302252299
,,-0.1861861861861862,-2.30520620014216e-05,,-0.1861861861861862,-0.002505118509472923,,-0.1861861861861862,-0.0019774544015710655,,-0.1861861861861862,-0.001104951969792002,,-0.1861861861861862,0.0002385561204767214,,-0.1861861861861862,-0.0008313919036451646,,-0.1861861861861862,0.0006815491510715974,,-0.1861861861861862,0.0016759532958890934
,,-0.1821821821821823,-2.2556318732573838e-05,,-0.1821821821821823,-0.002451244993140173,,-0.1821821821821823,-0.001934928500462011,,-0.1821821821821823,-0.0010811895618394862,,-0.1821821821821823,0.0002334258813266845,,-0.1821821821821823,-0.0008135125078678495,,-0.1821821821821823,0.0006668921800808107,,-0.1821821821821823,0.0016399112895258878
,,-0.17817817817817816,-2.2060575463726044e-05,,-0.17817817817817816,-0.00239737147680742,,-0.17817817817817816,-0.0018924025993529545,,-0.17817817817817816,-0.0010574271538869692,,-0.17817817817817816,0.00022829564217664733,,-0.17817817817817816,-0.0007956331120905336,,-0.17817817817817816,0.0006522352090900232,,-0.17817817817817816,0.0016038692831626803
,,-0.17417417417417425,-2.156483219487828e-05,,-0.17417417417417425,-0.0023434979604746702,,-0.17417417417417425,-0.0018498766982439003,,-0.17417417417417425,-0.0010336647459344536,,-0.17417417417417425,0.00022316540302661043,,-0.17417417417417425,-0.0007777537163132187,,-0.17417417417417425,0.0006375782380992365,,-0.17417417417417425,0.001567827276799475
,,-0.1701701701701701,-2.1069088926030488e-05,,-0.1701701701701701,-0.0022896244441419173,,-0.1701701701701701,-0.001807350797134844,,-0.1701701701701701,-0.0010099023379819367,,-0.1701701701701701,0.00021803516387657322,,-0.1701701701701701,-0.0007598743205359027,,-0.1701701701701701,0.000622921267108449,,-0.1701701701701701,0.0015317852704362675
,,-0.1661661661661662,-2.057334565718272e-05,,-0.1661661661661662,-0.0022357509278091675,,-0.1661661661661662,-0.0017648248960257897,,-0.1661661661661662,-0.0009861399300294211,,-0.1661661661661662,0.00021290492472653632,,-0.1661661661661662,-0.0007419949247585877,,-0.1661661661661662,0.0006082642961176623,,-0.1661661661661662,0.001495743264073062
,,-0.16216216216216228,-2.0077602388334958e-05,,-0.16216216216216228,-0.0021818774114764176,,-0.16216216216216228,-0.0017222989949167355,,-0.16216216216216228,-0.0009623775220769054,,-0.16216216216216228,0.0002077746855764994,,-0.16216216216216228,-0.0007241155289812727,,-0.16216216216216228,0.0005936073251268755,,-0.16216216216216228,0.0014597012577098564
,,-0.15815815815815815,-1.9581859119487164e-05,,-0.15815815815815815,-0.002128003895143665,,-0.15815815815815815,-0.001679773093807679,,-0.15815815815815815,-0.0009386151141243885,,-0.15815815815815815,0.00020264444642646224,,-0.15815815815815815,-0.0007062361332039568,,-0.15815815815815815,0.000578950354136088,,-0.15815815815815815,0.0014236592513466489
,,-0.15415415415415423,-1.9086115850639398e-05,,-0.15415415415415423,-0.0020741303788109153,,-0.15415415415415423,-0.0016372471926986247,,-0.15415415415415423,-0.0009148527061718729,,-0.15415415415415423,0.00019751420727642533,,-0.15415415415415423,-0.0006883567374266419,,-0.15415415415415423,0.0005642933831453013,,-0.15415415415415423,0.0013876172449834435
,,-0.1501501501501501,-1.8590372581791608e-05,,-0.1501501501501501,-0.0020202568624781625,,-0.1501501501501501,-0.0015947212915895681,,-0.1501501501501501,-0.0008910902982193559,,-0.1501501501501501,0.00019238396812638813,,-0.1501501501501501,-0.000670477341649326,,-0.1501501501501501,0.0005496364121545138,,-0.1501501501501501,0.001351575238620236
,,-0.14614614614614618,-1.809462931294384e-05,,-0.14614614614614618,-0.0019663833461454126,,-0.14614614614614618,-0.001552195390480514,,-0.14614614614614618,-0.0008673278902668403,,-0.14614614614614618,0.00018725372897635122,,-0.14614614614614618,-0.0006525979458720109,,-0.14614614614614618,0.0005349794411637271,,-0.14614614614614618,0.0013155332322570305
,,-0.14214214214214227,-1.7598886044096075e-05,,-0.14214214214214227,-0.0019125098298126628,,-0.14214214214214227,-0.0015096694893714597,,-0.14214214214214227,-0.0008435654823143247,,-0.14214214214214227,0.00018212348982631435,,-0.14214214214214227,-0.000634718550094696,,-0.14214214214214227,0.0005203224701729404,,-0.14214214214214227,0.001279491225893825
,,-0.13813813813813813,-1.7103142775248284e-05,,-0.13813813813813813,-0.00185863631347991,,-0.13813813813813813,-0.0014671435882624032,,-0.13813813813813813,-0.0008198030743618078,,-0.13813813813813813,0.00017699325067627714,,-0.13813813813813813,-0.00061683915431738,,-0.13813813813813813,0.0005056654991821528,,-0.13813813813813813,0.0012434492195306174
,,-0.13413413413413422,-1.6607399506400518e-05,,-0.13413413413413422,-0.0018047627971471602,,-0.13413413413413422,-0.001424617687153349,,-0.13413413413413422,-0.000796040666409292,,-0.13413413413413422,0.00017186301152624024,,-0.13413413413413422,-0.0005989597585400651,,-0.13413413413413422,0.0004910085281913662,,-0.13413413413413422,0.001207407213167412
,,-0.13013013013013008,-1.6111656237552724e-05,,-0.13013013013013008,-0.0017508892808144074,,-0.13013013013013008,-0.0013820917860442924,,-0.13013013013013008,-0.0007722782584567751,,-0.13013013013013008,0.00016673277237620306,,-0.13013013013013008,-0.0005810803627627491,,-0.13013013013013008,0.0004763515572005786,,-0.13013013013013008,0.0011713652068042046
,,-0.12612612612612617,-1.561591296870496e-05,,-0.12612612612612617,-0.0016970157644816577,,-0.12612612612612617,-0.0013395658849352382,,-0.12612612612612617,-0.0007485158505042595,,-0.12612612612612617,0.00016160253322616616,,-0.12612612612612617,-0.0005632009669854341,,-0.12612612612612617,0.00046169458620979193,,-0.12612612612612617,0.001135323200440999
,,-0.12212212212212203,-1.5120169699857168e-05,,-0.12212212212212203,-0.0016431422481489048,,-0.12212212212212203,-0.0012970399838261816,,-0.12212212212212203,-0.0007247534425517425,,-0.12212212212212203,0.00015647229407612896,,-0.12212212212212203,-0.0005453215712081182,,-0.12212212212212203,0.0004470376152190044,,-0.12212212212212203,0.0010992811940777915
,,-0.11811811811811812,-1.4624426431009403e-05,,-0.11811811811811812,-0.001589268731816155,,-0.11811811811811812,-0.0012545140827171274,,-0.11811811811811812,-0.0007009910345992269,,-0.11811811811811812,0.00015134205492609205,,-0.11811811811811812,-0.0005274421754308033,,-0.11811811811811812,0.0004323806442282177,,-0.11811811811811812,0.001063239187714586
,,-0.1141141141141142,-1.4128683162161636e-05,,-0.1141141141141142,-0.0015353952154834054,,-0.1141141141141142,-0.0012119881816080732,,-0.1141141141141142,-0.0006772286266467113,,-0.1141141141141142,0.00014621181577605515,,-0.1141141141141142,-0.0005095627796534883,,-0.1141141141141142,0.00041772367323743097,,-0.1141141141141142,0.0010271971813513804
,,-0.11011011011011007,-1.3632939893313844e-05,,-0.11011011011011007,-0.0014815216991506525,,-0.11011011011011007,-0.0011694622804990166,,-0.11011011011011007,-0.0006534662186941944,,-0.11011011011011007,0.00014108157662601797,,-0.11011011011011007,-0.0004916833838761723,,-0.11011011011011007,0.0004030667022466435,,-0.11011011011011007,0.0009911551749881731
,,-0.10610610610610616,-1.313719662446608e-05,,-0.10610610610610616,-0.0014276481828179026,,-0.10610610610610616,-0.0011269363793899624,,-0.10610610610610616,-0.0006297038107416787,,-0.10610610610610616,0.00013595133747598107,,-0.10610610610610616,-0.00047380398809885736,,-0.10610610610610616,0.00038840973125585674,,-0.10610610610610616,0.0009551131686249676
,,-0.10210210210210202,-1.2641453355618286e-05,,-0.10210210210210202,-0.00137377466648515,,-0.10210210210210202,-0.0010844104782809058,,-0.10210210210210202,-0.0006059414027891618,,-0.10210210210210202,0.0001308210983259439,,-0.10210210210210202,-0.00045592459232154145,,-0.10210210210210202,0.00037375276026506925,,-0.10210210210210202,0.0009190711622617601
,,-0.09809809809809811,-1.2145710086770521e-05,,-0.09809809809809811,-0.0013199011501524001,,-0.09809809809809811,-0.0010418845771718516,,-0.09809809809809811,-0.0005821789948366461,,-0.09809809809809811,0.00012569085917590699,,-0.09809809809809811,-0.00043804519654422645,,-0.09809809809809811,0.0003590957892742825,,-0.09809809809809811,0.0008830291558985545
,,-0.0940940940940942,-1.1649966817922756e-05,,-0.0940940940940942,-0.0012660276338196503,,-0.0940940940940942,-0.0009993586760627974,,-0.0940940940940942,-0.0005584165868841305,,-0.0940940940940942,0.00012056062002587007,,-0.0940940940940942,-0.0004201658007669115,,-0.0940940940940942,0.00034443881828349584,,-0.0940940940940942,0.0008469871495353491
,,-0.09009009009009006,-1.1154223549074963e-05,,-0.09009009009009006,-0.0012121541174868974,,-0.09009009009009006,-0.0009568327749537408,,-0.09009009009009006,-0.0005346541789316135,,-0.09009009009009006,0.00011543038087583289,,-0.09009009009009006,-0.00040228640498959553,,-0.09009009009009006,0.0003297818472927083,,-0.09009009009009006,0.0008109451431721416
,,-0.08608608608608614,-1.0658480280227198e-05,,-0.08608608608608614,-0.0011582806011541478,,-0.08608608608608614,-0.0009143068738446866,,-0.08608608608608614,-0.0005108917709790979,,-0.08608608608608614,0.00011030014172579599,,-0.08608608608608614,-0.0003844070092122806,,-0.08608608608608614,0.00031512487630192156,,-0.08608608608608614,0.0007749031368089361
,,-0.08208208208208201,-1.0162737011379406e-05,,-0.08208208208208201,-0.0011044070848213949,,-0.08208208208208201,-0.0008717809727356301,,-0.08208208208208201,-0.00048712936302658096,,-0.08208208208208201,0.0001051699025757588,,-0.08208208208208201,-0.0003665276134349646,,-0.08208208208208201,0.00030046790531113406,,-0.08208208208208201,0.0007388611304457286
,,-0.0780780780780781,-9.666993742531641e-06,,-0.0780780780780781,-0.001050533568488645,,-0.0780780780780781,-0.0008292550716265759,,-0.0780780780780781,-0.00046336695507406535,,-0.0780780780780781,0.00010003966342572189,,-0.0780780780780781,-0.0003486482176576497,,-0.0780780780780781,0.00028581093432034733,,-0.0780780780780781,0.000702819124082523
,,-0.07407407407407418,-9.171250473683875e-06,,-0.07407407407407418,-0.0009966600521558952,,-0.07407407407407418,-0.0007867291705175217,,-0.07407407407407418,-0.00043960454712154974,,-0.07407407407407418,9.490942427568499e-05,,-0.07407407407407418,-0.00033076882188033473,,-0.07407407407407418,0.00027115396332956065,,-0.07407407407407418,0.0006667771177193176
,,-0.07007007007007005,-8.675507204836083e-06,,-0.07007007007007005,-0.0009427865358231425,,-0.07007007007007005,-0.0007442032694084651,,-0.07007007007007005,-0.0004158421391690328,,-0.07007007007007005,8.97791851256478e-05,,-0.07007007007007005,-0.00031288942610301876,,-0.07007007007007005,0.0002564969923387731,,-0.07007007007007005,0.0006307351113561101
,,-0.06606606606606613,-8.179763935988318e-06,,-0.06606606606606613,-0.0008889130194903927,,-0.06606606606606613,-0.0007016773682994109,,-0.06606606606606613,-0.0003920797312165171,,-0.06606606606606613,8.46489459756109e-05,,-0.06606606606606613,-0.0002950100303257038,,-0.06606606606606613,0.0002418400213479864,,-0.06606606606606613,0.0005946931049929046
,,-0.062062062062061996,-7.684020667140525e-06,,-0.062062062062061996,-0.0008350395031576399,,-0.062062062062061996,-0.0006591514671903543,,-0.062062062062061996,-0.0003683173232640002,,-0.062062062062061996,7.95187068255737e-05,,-0.062062062062061996,-0.00027713063454838784,,-0.062062062062061996,0.00022718305035719888,,-0.062062062062061996,0.0005586510986296971
,,-0.05805805805805808,-7.18827739829276e-06,,-0.05805805805805808,-0.00078116598682489,,-0.05805805805805808,-0.0006166255660813001,,-0.05805805805805808,-0.00034455491531148455,,-0.05805805805805808,7.43884676755368e-05,,-0.05805805805805808,-0.0002592512387710729,,-0.05805805805805808,0.00021252607936641217,,-0.05805805805805808,0.0005226090922664916
,,-0.05405405405405417,-6.692534129444995e-06,,-0.05405405405405417,-0.0007272924704921403,,-0.05405405405405417,-0.0005740996649722459,,-0.05405405405405417,-0.00032079250735896894,,-0.05405405405405417,6.925822852549991e-05,,-0.05405405405405417,-0.00024137184299375793,,-0.05405405405405417,0.00019786910837562546,,-0.05405405405405417,0.00048656708590328614
,,-0.05005005005005003,-6.196790860597202e-06,,-0.05005005005005003,-0.0006734189541593875,,-0.05005005005005003,-0.0005315737638631893,,-0.05005005005005003,-0.000297030099406452,,-0.05005005005005003,6.412798937546272e-05,,-0.05005005005005003,-0.00022349244721644196,,-0.05005005005005003,0.00018321213738483794,,-0.05005005005005003,0.00045052507954007864
,,-0.04604604604604612,-5.701047591749437e-06,,-0.04604604604604612,-0.0006195454378266377,,-0.04604604604604612,-0.0004890478627541351,,-0.04604604604604612,-0.00027326769145393637,,-0.04604604604604612,5.899775022542581e-05,,-0.04604604604604612,-0.00020561305143912702,,-0.04604604604604612,0.00016855516639405124,,-0.04604604604604612,0.00041448307317687314
,,-0.04204204204204198,-5.205304322901644e-06,,-0.04204204204204198,-0.0005656719214938849,,-0.04204204204204198,-0.0004465219616450786,,-0.04204204204204198,-0.0002495052835014194,,-0.04204204204204198,5.3867511075388625e-05,,-0.04204204204204198,-0.00018773365566181104,,-0.04204204204204198,0.00015389819540326372,,-0.04204204204204198,0.0003784410668136657
,,-0.03803803803803807,-4.709561054053879e-06,,-0.03803803803803807,-0.000511798405161135,,-0.03803803803803807,-0.0004039960605360244,,-0.03803803803803807,-0.00022574287554890377,,-0.03803803803803807,4.873727192535172e-05,,-0.03803803803803807,-0.0001698542598844961,,-0.03803803803803807,0.000139241224412477,,-0.03803803803803807,0.0003423990604504602
,,-0.034034034034034155,-4.213817785206114e-06,,-0.034034034034034155,-0.0004579248888283853,,-0.034034034034034155,-0.0003614701594269702,,-0.034034034034034155,-0.00020198046759638814,,-0.034034034034034155,4.3607032775314815e-05,,-0.034034034034034155,-0.00015197486410718113,,-0.034034034034034155,0.00012458425342169027,,-0.034034034034034155,0.0003063570540872547
,,-0.03003003003003002,-3.718074516358321e-06,,-0.03003003003003002,-0.0004040513724956325,,-0.03003003003003002,-0.0003189442583179136,,-0.03003003003003002,-0.00017821805964387117,,-0.03003003003003002,3.8476793625277626e-05,,-0.03003003003003002,-0.0001340954683298652,,-0.03003003003003002,0.00010992728243090277,,-0.03003003003003002,0.0002703150477240472
,,-0.026026026026026106,-3.222331247510556e-06,,-0.026026026026026106,-0.0003501778561628827,,-0.026026026026026106,-0.0002764183572088594,,-0.026026026026026106,-0.00015445565169135557,,-0.026026026026026106,3.334655447524073e-05,,-0.026026026026026106,-0.00011621607255255022,,-0.026026026026026106,9.527031144011605e-05,,-0.026026026026026106,0.00023427304136084168
,,-0.02202202202202197,-2.7265879786627636e-06,,-0.02202202202202197,-0.0002963043398301299,,-0.02202202202202197,-0.00023389245609980284,,-0.02202202202202197,-0.0001306932437388386,,-0.02202202202202197,2.821631532520354e-05,,-0.02202202202202197,-9.833667677523427e-05,,-0.02202202202202197,8.061334044932853e-05,,-0.02202202202202197,0.0001982310349976342
,,-0.018018018018018056,-2.2308447098149983e-06,,-0.018018018018018056,-0.0002424308234973801,,-0.018018018018018056,-0.00019136655499074864,,-0.018018018018018056,-0.00010693083578632297,,-0.018018018018018056,2.3086076175166634e-05,,-0.018018018018018056,-8.04572809979193e-05,,-0.018018018018018056,6.595636945854182e-05,,-0.018018018018018056,0.0001621890286344287
,,-0.01401401401401392,-1.7351014409672056e-06,,-0.01401401401401392,-0.00018855730716462731,,-0.01401401401401392,-0.00014884065388169208,,-0.01401401401401392,-8.316842783380602e-05,,-0.01401401401401392,1.7955837025129444e-05,,-0.01401401401401392,-6.257788522060336e-05,,-0.01401401401401392,5.12993984677543e-05,,-0.01401401401401392,0.00012614702227122123
,,-0.010010010010010006,-1.2393581721194404e-06,,-0.010010010010010006,-0.0001346837908318775,,-0.010010010010010006,-0.00010631475277263787,,-0.010010010010010006,-5.9406019881290394e-05,,-0.010010010010010006,1.2825597875092543e-05,,-0.010010010010010006,-4.469848944328839e-05,,-0.010010010010010006,3.664242747696759e-05,,-0.010010010010010006,9.010501590801573e-05
,,-0.006006006006006093,-7.436149032716753e-07,,-0.006006006006006093,-8.08102744991277e-05,,-0.006006006006006093,-6.378885166358367e-05,,-0.006006006006006093,-3.5643611928774766e-05,,-0.006006006006006093,7.69535872505564e-06,,-0.006006006006006093,-2.6819093665973434e-05,,-0.006006006006006093,2.1985456486180877e-05,,-0.006006006006006093,5.4063009544810235e-05
,,-0.002002002002001957,-2.4787163442388256e-07,,-0.002002002002001957,-2.69367581663749e-05,,-0.002002002002001957,-2.1262950554527103e-05,,-0.002002002002001957,-1.1881203976257816e-05,,-0.002002002002001957,2.5651195750184515e-06,,-0.002002002002001957,-8.93969788865748e-06,,-0.002002002002001957,7.328485495393355e-06,,-0.002002002002001957,1.8021003181602746e-05
,,0.002002002002002179,2.478716344239101e-07,,0.002002002002002179,2.693675816637789e-05,,0.002002002002002179,2.126295055452946e-05,,0.002002002002002179,1.1881203976259134e-05,,0.002002002002002179,-2.565119575018736e-06,,0.002002002002002179,8.939697888658473e-06,,0.002002002002002179,-7.3284854953941674e-06,,0.002002002002002179,-1.8021003181604745e-05
,,0.006006006006006093,7.436149032716753e-07,,0.006006006006006093,8.08102744991277e-05,,0.006006006006006093,6.378885166358367e-05,,0.006006006006006093,3.5643611928774766e-05,,0.006006006006006093,-7.69535872505564e-06,,0.006006006006006093,2.6819093665973434e-05,,0.006006006006006093,-2.1985456486180877e-05,,0.006006006006006093,-5.4063009544810235e-05
,,0.010010010010010006,1.2393581721194404e-06,,0.010010010010010006,0.0001346837908318775,,0.010010010010010006,0.00010631475277263787,,0.010010010010010006,5.9406019881290394e-05,,0.010010010010010006,-1.2825597875092543e-05,,0.010010010010010006,4.469848944328839e-05,,0.010010010010010006,-3.664242747696759e-05,,0.010010010010010006,-9.010501590801573e-05
,,0.01401401401401392,1.7351014409672056e-06,,0.01401401401401392,0.00018855730716462731,,0.01401401401401392,0.00014884065388169208,,0.01401401401401392,8.316842783380602e-05,,0.01401401401401392,-1.7955837025129444e-05,,0.01401401401401392,6.257788522060336e-05,,0.01401401401401392,-5.12993984677543e-05,,0.01401401401401392,-0.00012614702227122123
,,0.018018018018017834,2.230844709814971e-06,,0.018018018018017834,0.0002424308234973771,,0.018018018018017834,0.00019136655499074628,,0.018018018018017834,0.00010693083578632166,,0.018018018018017834,-2.308607617516635e-05,,0.018018018018017834,8.045728099791831e-05,,0.018018018018017834,-6.595636945854101e-05,,0.018018018018017834,-0.0001621890286344267
,,0.022022022022022192,2.726587978662791e-06,,0.022022022022022192,0.0002963043398301329,,0.022022022022022192,0.0002338924560998052,,0.022022022022022192,0.00013069324373883993,,0.022022022022022192,-2.8216315325203823e-05,,0.022022022022022192,9.833667677523526e-05,,0.022022022022022192,-8.061334044932934e-05,,0.022022022022022192,-0.0001982310349976362
,,0.026026026026026106,3.222331247510556e-06,,0.026026026026026106,0.0003501778561628827,,0.026026026026026106,0.0002764183572088594,,0.026026026026026106,0.00015445565169135557,,0.026026026026026106,-3.334655447524073e-05,,0.026026026026026106,0.00011621607255255022,,0.026026026026026106,-9.527031144011605e-05,,0.026026026026026106,-0.00023427304136084168
,,0.03003003003003002,3.718074516358321e-06,,0.03003003003003002,0.0004040513724956325,,0.03003003003003002,0.0003189442583179136,,0.03003003003003002,0.00017821805964387117,,0.03003003003003002,-3.8476793625277626e-05,,0.03003003003003002,0.0001340954683298652,,0.03003003003003002,-0.00010992728243090277,,0.03003003003003002,-0.0002703150477240472
,,0.03403403403403393,4.213817785206086e-06,,0.03403403403403393,0.0004579248888283823,,0.03403403403403393,0.0003614701594269678,,0.03403403403403393,0.0002019804675963868,,0.03403403403403393,-4.360703277531453e-05,,0.03403403403403393,0.00015197486410718013,,0.03403403403403393,-0.00012458425342168946,,0.03403403403403393,-0.0003063570540872527
,,0.03803803803803785,4.709561054053851e-06,,0.03803803803803785,0.0005117984051611321,,0.03803803803803785,0.00040399606053602205,,0.03803803803803785,0.00022574287554890244,,0.03803803803803785,-4.8737271925351435e-05,,0.03803803803803785,0.0001698542598844951,,0.03803803803803785,-0.0001392412244124762,,0.03803803803803785,-0.0003423990604504582
,,0.042042042042042205,5.205304322901672e-06,,0.042042042042042205,0.0005656719214938878,,0.042042042042042205,0.00044652196164508096,,0.042042042042042205,0.0002495052835014207,,0.042042042042042205,-5.386751107538891e-05,,0.042042042042042205,0.00018773365566181205,,0.042042042042042205,-0.00015389819540326453,,0.042042042042042205,-0.00037844106681366764
,,0.04604604604604612,5.701047591749437e-06,,0.04604604604604612,0.0006195454378266377,,0.04604604604604612,0.0004890478627541351,,0.04604604604604612,0.00027326769145393637,,0.04604604604604612,-5.899775022542581e-05,,0.04604604604604612,0.00020561305143912702,,0.04604604604604612,-0.00016855516639405124,,0.04604604604604612,-0.00041448307317687314
,,0.05005005005005003,6.196790860597202e-06,,0.05005005005005003,0.0006734189541593875,,0.05005005005005003,0.0005315737638631893,,0.05005005005005003,0.000297030099406452,,0.05005005005005003,-6.412798937546272e-05,,0.05005005005005003,0.00022349244721644196,,0.05005005005005003,-0.00018321213738483794,,0.05005005005005003,-0.00045052507954007864
,,0.054054054054053946,6.692534129444967e-06,,0.054054054054053946,0.0007272924704921373,,0.054054054054053946,0.0005740996649722435,,0.054054054054053946,0.0003207925073589676,,0.054054054054053946,-6.925822852549962e-05,,0.054054054054053946,0.00024137184299375693,,0.054054054054053946,-0.00019786910837562465,,0.054054054054053946,-0.00048656708590328414
,,0.05805805805805786,7.188277398292733e-06,,0.05805805805805786,0.0007811659868248871,,0.05805805805805786,0.0006166255660812978,,0.05805805805805786,0.00034455491531148325,,0.05805805805805786,-7.438846767553651e-05,,0.05805805805805786,0.00025925123877107187,,0.05805805805805786,-0.00021252607936641136,,0.05805805805805786,-0.0005226090922664896
,,0.06206206206206222,7.684020667140552e-06,,0.06206206206206222,0.0008350395031576429,,0.06206206206206222,0.0006591514671903567,,0.06206206206206222,0.0003683173232640015,,0.06206206206206222,-7.951870682557399e-05,,0.06206206206206222,0.0002771306345483888,,0.06206206206206222,-0.0002271830503571997,,0.06206206206206222,-0.0005586510986296991
,,0.06606606606606613,8.179763935988318e-06,,0.06606606606606613,0.0008889130194903927,,0.06606606606606613,0.0007016773682994109,,0.06606606606606613,0.0003920797312165171,,0.06606606606606613,-8.46489459756109e-05,,0.06606606606606613,0.0002950100303257038,,0.06606606606606613,-0.0002418400213479864,,0.06606606606606613,-0.0005946931049929046
,,0.07007007007007005,8.675507204836083e-06,,0.07007007007007005,0.0009427865358231425,,0.07007007007007005,0.0007442032694084651,,0.07007007007007005,0.0004158421391690328,,0.07007007007007005,-8.97791851256478e-05,,0.07007007007007005,0.00031288942610301876,,0.07007007007007005,-0.0002564969923387731,,0.07007007007007005,-0.0006307351113561101
,,0.07407407407407396,9.171250473683848e-06,,0.07407407407407396,0.0009966600521558924,,0.07407407407407396,0.0007867291705175193,,0.07407407407407396,0.0004396045471215484,,0.07407407407407396,-9.49094242756847e-05,,0.07407407407407396,0.0003307688218803337,,0.07407407407407396,-0.00027115396332955984,,0.07407407407407396,-0.0006667771177193156
,,0.07807807807807787,9.666993742531613e-06,,0.07807807807807787,0.001050533568488642,,0.07807807807807787,0.0008292550716265735,,0.07807807807807787,0.00046336695507406405,,0.07807807807807787,-0.00010003966342572161,,0.07807807807807787,0.0003486482176576487,,0.07807807807807787,-0.0002858109343203465,,0.07807807807807787,-0.0007028191240825211
,,0.08208208208208223,1.0162737011379433e-05,,0.08208208208208223,0.001104407084821398,,0.08208208208208223,0.0008717809727356324,,0.08208208208208223,0.0004871293630265823,,0.08208208208208223,-0.00010516990257575908,,0.08208208208208223,0.00036652761343496565,,0.08208208208208223,-0.0003004679053111349,,0.08208208208208223,-0.0007388611304457306
,,0.08608608608608614,1.0658480280227198e-05,,0.08608608608608614,0.0011582806011541478,,0.08608608608608614,0.0009143068738446866,,0.08608608608608614,0.0005108917709790979,,0.08608608608608614,-0.00011030014172579599,,0.08608608608608614,0.0003844070092122806,,0.08608608608608614,-0.00031512487630192156,,0.08608608608608614,-0.0007749031368089361
,,0.09009009009009006,1.1154223549074963e-05,,0.09009009009009006,0.0012121541174868974,,0.09009009009009006,0.0009568327749537408,,0.09009009009009006,0.0005346541789316135,,0.09009009009009006,-0.00011543038087583289,,0.09009009009009006,0.00040228640498959553,,0.09009009009009006,-0.0003297818472927083,,0.09009009009009006,-0.0008109451431721416
,,0.09409409409409397,1.164996681792273e-05,,0.09409409409409397,0.0012660276338196472,,0.09409409409409397,0.000999358676062795,,0.09409409409409397,0.0005584165868841292,,0.09409409409409397,-0.00012056062002586978,,0.09409409409409397,0.00042016580076691053,,0.09409409409409397,-0.000344438818283495,,0.09409409409409397,-0.0008469871495353471
,,0.09809809809809789,1.2145710086770494e-05,,0.09809809809809789,0.001319901150152397,,0.09809809809809789,0.0010418845771718492,,0.09809809809809789,0.0005821789948366448,,0.09809809809809789,-0.0001256908591759067,,0.09809809809809789,0.00043804519654422547,,0.09809809809809789,-0.0003590957892742817,,0.09809809809809789,-0.0008830291558985525
,,0.10210210210210224,1.2641453355618315e-05,,0.10210210210210224,0.0013737746664851528,,0.10210210210210224,0.0010844104782809082,,0.10210210210210224,0.0006059414027891631,,0.10210210210210224,-0.00013082109832594416,,0.10210210210210224,0.0004559245923215424,,0.10210210210210224,-0.00037375276026507006,,0.10210210210210224,-0.000919071162261762
,,0.10610610610610616,1.313719662446608e-05,,0.10610610610610616,0.0014276481828179026,,0.10610610610610616,0.0011269363793899624,,0.10610610610610616,0.0006297038107416787,,0.10610610610610616,-0.00013595133747598107,,0.10610610610610616,0.00047380398809885736,,0.10610610610610616,-0.00038840973125585674,,0.10610610610610616,-0.0009551131686249676
,,0.11011011011011007,1.3632939893313844e-05,,0.11011011011011007,0.0014815216991506525,,0.11011011011011007,0.0011694622804990166,,0.11011011011011007,0.0006534662186941944,,0.11011011011011007,-0.00014108157662601797,,0.11011011011011007,0.0004916833838761723,,0.11011011011011007,-0.0004030667022466435,,0.11011011011011007,-0.0009911551749881731
,,0.11411411411411398,1.412868316216161e-05,,0.11411411411411398,0.0015353952154834023,,0.11411411411411398,0.0012119881816080708,,0.11411411411411398,0.00067722862664671,,0.11411411411411398,-0.00014621181577605488,,0.11411411411411398,0.0005095627796534872,,0.11411411411411398,-0.00041772367323743016,,0.11411411411411398,-0.0010271971813513785
,,0.1181181181181179,1.4624426431009374e-05,,0.1181181181181179,0.0015892687318161522,,0.1181181181181179,0.001254514082717125,,0.1181181181181179,0.0007009910345992256,,0.1181181181181179,-0.00015134205492609178,,0.1181181181181179,0.0005274421754308023,,0.1181181181181179,-0.0004323806442282169,,0.1181181181181179,-0.001063239187714584
,,0.12212212212212226,1.5120169699857195e-05,,0.12212212212212226,0.0016431422481489079,,0.12212212212212226,0.001297039983826184,,0.12212212212212226,0.0007247534425517439,,0.12212212212212226,-0.00015647229407612925,,0.12212212212212226,0.0005453215712081192,,0.12212212212212226,-0.0004470376152190052,,0.12212212212212226,-0.0010992811940777935
,,0.12612612612612617,1.561591296870496e-05,,0.12612612612612617,0.0016970157644816577,,0.12612612612612617,0.0013395658849352382,,0.12612612612612617,0.0007485158505042595,,0.12612612612612617,-0.00016160253322616616,,0.12612612612612617,0.0005632009669854341,,0.12612612612612617,-0.00046169458620979193,,0.12612612612612617,-0.001135323200440999
,,0.13013013013013008,1.6111656237552724e-05,,0.13013013013013008,0.0017508892808144074,,0.13013013013013008,0.0013820917860442924,,0.13013013013013008,0.0007722782584567751,,0.13013013013013008,-0.00016673277237620306,,0.13013013013013008,0.0005810803627627491,,0.13013013013013008,-0.0004763515572005786,,0.13013013013013008,-0.0011713652068042046
,,0.134134134134134,1.660739950640049e-05,,0.134134134134134,0.0018047627971471572,,0.134134134134134,0.0014246176871533466,,0.134134134134134,0.0007960406664092907,,0.134134134134134,-0.00017186301152623997,,0.134134134134134,0.0005989597585400641,,0.134134134134134,-0.0004910085281913653,,0.134134134134134,-0.00120740721316741
,,0.1381381381381379,1.7103142775248254e-05,,0.1381381381381379,0.001858636313479907,,0.1381381381381379,0.0014671435882624008,,0.1381381381381379,0.0008198030743618065,,0.1381381381381379,-0.00017699325067627687,,0.1381381381381379,0.0006168391543173791,,0.1381381381381379,-0.0005056654991821521,,0.1381381381381379,-0.0012434492195306155
,,0.14214214214214227,1.7598886044096075e-05,,0.14214214214214227,0.0019125098298126628,,0.14214214214214227,0.0015096694893714597,,0.14214214214214227,0.0008435654823143247,,0.14214214214214227,-0.00018212348982631435,,0.14214214214214227,0.000634718550094696,,0.14214214214214227,-0.0005203224701729404,,0.14214214214214227,-0.001279491225893825
,,0.14614614614614618,1.809462931294384e-05,,0.14614614614614618,0.0019663833461454126,,0.14614614614614618,0.001552195390480514,,0.14614614614614618,0.0008673278902668403,,0.14614614614614618,-0.00018725372897635122,,0.14614614614614618,0.0006525979458720109,,0.14614614614614618,-0.0005349794411637271,,0.14614614614614618,-0.0013155332322570305
,,0.1501501501501501,1.8590372581791608e-05,,0.1501501501501501,0.0020202568624781625,,0.1501501501501501,0.0015947212915895681,,0.1501501501501501,0.0008910902982193559,,0.1501501501501501,-0.00019238396812638813,,0.1501501501501501,0.000670477341649326,,0.1501501501501501,-0.0005496364121545138,,0.1501501501501501,-0.001351575238620236
,,0.154154154154154,1.908611585063937e-05,,0.154154154154154,0.0020741303788109123,,0.154154154154154,0.0016372471926986223,,0.154154154154154,0.0009148527061718716,,0.154154154154154,-0.00019751420727642503,,0.154154154154154,0.0006883567374266409,,0.154154154154154,-0.0005642933831453005,,0.154154154154154,-0.0013876172449834414
,,0.15815815815815792,1.9581859119487137e-05,,0.15815815815815792,0.002128003895143662,,0.15815815815815792,0.0016797730938076765,,0.15815815815815792,0.0009386151141243872,,0.15815815815815792,-0.00020264444642646194,,0.15815815815815792,0.0007062361332039558,,0.15815815815815792,-0.0005789503541360873,,0.15815815815815792,-0.001423659251346647
,,0.16216216216216228,2.0077602388334958e-05,,0.16216216216216228,0.0021818774114764176,,0.16216216216216228,0.0017222989949167355,,0.16216216216216228,0.0009623775220769054,,0.16216216216216228,-0.0002077746855764994,,0.16216216216216228,0.0007241155289812727,,0.16216216216216228,-0.0005936073251268755,,0.16216216216216228,-0.0014597012577098564
,,0.1661661661661662,2.057334565718272e-05,,0.1661661661661662,0.0022357509278091675,,0.1661661661661662,0.0017648248960257897,,0.1661661661661662,0.0009861399300294211,,0.1661661661661662,-0.00021290492472653632,,0.1661661661661662,0.0007419949247585877,,0.1661661661661662,-0.0006082642961176623,,0.1661661661661662,-0.001495743264073062
,,0.1701701701701701,2.1069088926030488e-05,,0.1701701701701701,0.0022896244441419173,,0.1701701701701701,0.001807350797134844,,0.1701701701701701,0.0010099023379819367,,0.1701701701701701,-0.00021803516387657322,,0.1701701701701701,0.0007598743205359027,,0.1701701701701701,-0.000622921267108449,,0.1701701701701701,-0.0015317852704362675
,,0.17417417417417402,2.156483219487825e-05,,0.17417417417417402,0.002343497960474667,,0.17417417417417402,0.0018498766982438981,,0.17417417417417402,0.0010336647459344523,,0.17417417417417402,-0.00022316540302661013,,0.17417417417417402,0.0007777537163132177,,0.17417417417417402,-0.0006375782380992357,,0.17417417417417402,-0.0015678272767994728
,,0.17817817817817794,2.2060575463726017e-05,,0.17817817817817794,0.002397371476807417,,0.17817817817817794,0.0018924025993529523,,0.17817817817817794,0.001057427153886968,,0.17817817817817794,-0.00022829564217664703,,0.17817817817817794,0.0007956331120905326,,0.17817817817817794,-0.0006522352090900225,,0.17817817817817794,-0.0016038692831626784
,,0.1821821821821823,2.2556318732573838e-05,,0.1821821821821823,0.002451244993140173,,0.1821821821821823,0.001934928500462011,,0.1821821821821823,0.0010811895618394862,,0.1821821821821823,-0.0002334258813266845,,0.1821821821821823,0.0008135125078678495,,0.1821821821821823,-0.0006668921800808107,,0.1821821821821823,-0.0016399112895258878
,,0.1861861861861862,2.30520620014216e-05,,0.1861861861861862,0.002505118509472923,,0.1861861861861862,0.0019774544015710655,,0.1861861861861862,0.001104951969792002,,0.1861861861861862,-0.0002385561204767214,,0.1861861861861862,0.0008313919036451646,,0.1861861861861862,-0.0006815491510715974,,0.1861861861861862,-0.0016759532958890934
,,0.19019019019019012,2.3547805270269367e-05,,0.19019019019019012,0.0025589920258056727,,0.19019019019019012,0.0020199803026801195,,0.19019019019019012,0.0011287143777445176,,0.19019019019019012,-0.00024368635962675832,,0.19019019019019012,0.0008492712994224795,,0.19019019019019012,-0.0006962061220623842,,0.19019019019019012,-0.001711995302252299
,,0.19419419419419404,2.4043548539117134e-05,,0.19419419419419404,0.002612865542138422,,0.19419419419419404,0.002062506203789174,,0.19419419419419404,0.0011524767856970332,,0.19419419419419404,-0.0002488165987767952,,0.19419419419419404,0.0008671506951997945,,0.19419419419419404,-0.0007108630930531709,,0.19419419419419404,-0.0017480373086155043
,,0.1981981981981984,2.4539291807964955e-05,,0.1981981981981984,0.002666739058471178,,0.1981981981981984,0.0021050321048982326,,0.1981981981981984,0.0011762391936495514,,0.1981981981981984,-0.0002539468379268327,,0.1981981981981984,0.0008850300909771113,,0.1981981981981984,-0.0007255200640439592,,0.1981981981981984,-0.0017840793149787137
,,0.2022022022022023,2.5035035076812718e-05,,0.2022022022022023,0.002720612574803928,,0.2022022022022023,0.002147558006007287,,0.2022022022022023,0.001200001601602067,,0.2022022022022023,-0.0002590770770768696,,0.2022022022022023,0.0009029094867544264,,0.2022022022022023,-0.0007401770350347459,,0.2022022022022023,-0.0018201213213419193
,,0.20620620620620622,2.5530778345660484e-05,,0.20620620620620622,0.0027744860911366777,,0.20620620620620622,0.002190083907116341,,0.20620620620620622,0.0012237640095545826,,0.20620620620620622,-0.0002642073162269065,,0.20620620620620622,0.0009207888825317413,,0.20620620620620622,-0.0007548340060255326,,0.20620620620620622,-0.0018561633277051248
,,0.21021021021021014,2.6026521614508247e-05,,0.21021021021021014,0.0028283596074694275,,0.21021021021021014,0.0022326098082253954,,0.21021021021021014,0.0012475264175070982,,0.21021021021021014,-0.0002693375553769434,,0.21021021021021014,0.0009386682783090563,,0.21021021021021014,-0.0007694909770163194,,0.21021021021021014,-0.0018922053340683304
,,0.21421421421421405,2.6522264883356014e-05,,0.21421421421421405,0.0028822331238021774,,0.21421421421421405,0.0022751357093344494,,0.21421421421421405,0.0012712888254596138,,0.21421421421421405,-0.0002744677945269803,,0.21421421421421405,0.0009565476740863712,,0.21421421421421405,-0.0007841479480071061,,0.21421421421421405,-0.0019282473404315357
,,0.2182182182182184,2.7018008152203835e-05,,0.2182182182182184,0.002936106640134933,,0.2182182182182184,0.0023176616104435086,,0.2182182182182184,0.0012950512334121323,,0.2182182182182184,-0.00027959803367701776,,0.2182182182182184,0.0009744270698636882,,0.2182182182182184,-0.0007988049189978943,,0.2182182182182184,-0.0019642893467947454
,,0.22222222222222232,2.7513751421051598e-05,,0.22222222222222232,0.0029899801564676827,,0.22222222222222232,0.0023601875115525626,,0.22222222222222232,0.0013188136413646479,,0.22222222222222232,-0.00028472827282705466,,0.22222222222222232,0.000992306465641003,,0.22222222222222232,-0.0008134618899886811,,0.22222222222222232,-0.002000331353157951
,,0.22622622622622623,2.8009494689899364e-05,,0.22622622622622623,0.0030438536728004326,,0.22622622622622623,0.002402713412661617,,0.22622622622622623,0.0013425760493171635,,0.22622622622622623,-0.00028985851197709157,,0.22622622622622623,0.001010185861418318,,0.22622622622622623,-0.0008281188609794678,,0.22622622622622623,-0.002036373359521156
,,0.23023023023023015,2.850523795874713e-05,,0.23023023023023015,0.0030977271891331824,,0.23023023023023015,0.002445239313770671,,0.23023023023023015,0.001366338457269679,,0.23023023023023015,-0.0002949887511271285,,0.23023023023023015,0.0010280652571956332,,0.23023023023023015,-0.0008427758319702546,,0.23023023023023015,-0.0020724153658843616
,,0.23423423423423406,2.9000981227594894e-05,,0.23423423423423406,0.0031516007054659323,,0.23423423423423406,0.0024877652148797254,,0.23423423423423406,0.0013901008652221947,,0.23423423423423406,-0.0003001189902771654,,0.23423423423423406,0.001045944652972948,,0.23423423423423406,-0.0008574328029610412,,0.23423423423423406,-0.002108457372247567
,,0.23823823823823842,2.9496724496442714e-05,,0.23823823823823842,0.003205474221798688,,0.23823823823823842,0.002530291115988784,,0.23823823823823842,0.001413863273174713,,0.23823823823823842,-0.0003052492294272029,,0.23823823823823842,0.001063824048750265,,0.23823823823823842,-0.0008720897739518295,,0.23823823823823842,-0.0021444993786107766
,,0.24224224224224233,2.999246776529048e-05,,0.24224224224224233,0.003259347738131438,,0.24224224224224233,0.0025728170170978386,,0.24224224224224233,0.0014376256811272287,,0.24224224224224233,-0.0003103794685772398,,0.24224224224224233,0.00108170344452758,,0.24224224224224233,-0.0008867467449426163,,0.24224224224224233,-0.002180541384973982
,,0.24624624624624625,3.0488211034138244e-05,,0.24624624624624625,0.0033132212544641874,,0.24624624624624625,0.0026153429182068926,,0.24624624624624625,0.0014613880890797443,,0.24624624624624625,-0.0003155097077272767,,0.24624624624624625,0.0010995828403048949,,0.24624624624624625,-0.000901403715933403,,0.24624624624624625,-0.0022165833913371878
,,0.25025025025025016,3.098395430298601e-05,,0.25025025025025016,0.0033670947707969373,,0.25025025025025016,0.002657868819315947,,0.25025025025025016,0.00148515049703226,,0.25025025025025016,-0.0003206399468773136,,0.25025025025025016,0.0011174622360822098,,0.25025025025025016,-0.0009160606869241897,,0.25025025025025016,-0.0022526253977003933
,,0.2542542542542541,3.1479697571833774e-05,,0.2542542542542541,0.003420968287129687,,0.2542542542542541,0.002700394720425001,,0.2542542542542541,0.0015089129049847755,,0.2542542542542541,-0.0003257701860273505,,0.2542542542542541,0.0011353416318595248,,0.2542542542542541,-0.0009307176579149764,,0.2542542542542541,-0.002288667404063599
,,0.25825825825825843,3.19754408406816e-05,,0.25825825825825843,0.003474841803462443,,0.25825825825825843,0.0027429206215340597,,0.25825825825825843,0.0015326753129372938,,0.25825825825825843,-0.00033090042517738795,,0.25825825825825843,0.0011532210276368417,,0.25825825825825843,-0.0009453746289057647,,0.25825825825825843,-0.0023247094104268083
,,0.26226226226226235,3.247118410952936e-05,,0.26226226226226235,0.003528715319795193,,0.26226226226226235,0.002785446522643114,,0.26226226226226235,0.0015564377208898094,,0.26226226226226235,-0.00033603066432742485,,0.26226226226226235,0.0011711004234141568,,0.26226226226226235,-0.0009600315998965515,,0.26226226226226235,-0.002360751416790014
,,0.26626626626626626,3.2966927378377124e-05,,0.26626626626626626,0.0035825888361279428,,0.26626626626626626,0.002827972423752168,,0.26626626626626626,0.001580200128842325,,0.26626626626626626,-0.00034116090347746176,,0.26626626626626626,0.0011889798191914718,,0.26626626626626626,-0.0009746885708873382,,0.26626626626626626,-0.002396793423153219
,,0.2702702702702702,3.3462670647224894e-05,,0.2702702702702702,0.0036364623524606926,,0.2702702702702702,0.0028704983248612225,,0.2702702702702702,0.0016039625367948406,,0.2702702702702702,-0.00034629114262749866,,0.2702702702702702,0.0012068592149687867,,0.2702702702702702,-0.0009893455418781248,,0.2702702702702702,-0.0024328354295164245
,,0.2742742742742741,3.395841391607266e-05,,0.2742742742742741,0.0036903358687934425,,0.2742742742742741,0.002913024225970277,,0.2742742742742741,0.0016277249447473564,,0.2742742742742741,-0.00035142138177753557,,0.2742742742742741,0.0012247386107461017,,0.2742742742742741,-0.0010040025128689116,,0.2742742742742741,-0.00246887743587963
,,0.27827827827827845,3.4454157184920474e-05,,0.27827827827827845,0.003744209385126198,,0.27827827827827845,0.0029555501270793357,,0.27827827827827845,0.0016514873526998746,,0.27827827827827845,-0.000356551620927573,,0.27827827827827845,0.0012426180065234185,,0.27827827827827845,-0.0010186594838596998,,0.27827827827827845,-0.0025049194422428396
,,0.28228228228228236,3.4949900453768244e-05,,0.28228228228228236,0.003798082901458948,,0.28228228228228236,0.0029980760281883897,,0.28228228228228236,0.0016752497606523902,,0.28228228228228236,-0.0003616818600776099,,0.28228228228228236,0.0012604974023007335,,0.28228228228228236,-0.0010333164548504865,,0.28228228228228236,-0.002540961448606045
,,0.2862862862862863,3.544564372261601e-05,,0.2862862862862863,0.0038519564177916976,,0.2862862862862863,0.003040601929297444,,0.2862862862862863,0.0016990121686049058,,0.2862862862862863,-0.0003668120992276468,,0.2862862862862863,0.0012783767980780484,,0.2862862862862863,-0.0010479734258412733,,0.2862862862862863,-0.0025770034549692507
,,0.2902902902902902,3.594138699146377e-05,,0.2902902902902902,0.0039058299341244475,,0.2902902902902902,0.003083127830406498,,0.2902902902902902,0.0017227745765574214,,0.2902902902902902,-0.0003719423383776837,,0.2902902902902902,0.0012962561938553634,,0.2902902902902902,-0.00106263039683206,,0.2902902902902902,-0.002613045461332456
,,0.2942942942942941,3.643713026031154e-05,,0.2942942942942941,0.003959703450457197,,0.2942942942942941,0.0031256537315155525,,0.2942942942942941,0.001746536984509937,,0.2942942942942941,-0.00037707257752772063,,0.2942942942942941,0.0013141355896326783,,0.2942942942942941,-0.0010772873678228467,,0.2942942942942941,-0.0026490874676956618
,,0.29829829829829846,3.693287352915936e-05,,0.29829829829829846,0.004013576966789953,,0.29829829829829846,0.0031681796326246113,,0.29829829829829846,0.0017702993924624552,,0.29829829829829846,-0.00038220281667775813,,0.29829829829829846,0.0013320149854099954,,0.29829829829829846,-0.001091944338813635,,0.29829829829829846,-0.0026851294740588712
,,0.3023023023023024,3.742861679800712e-05,,0.3023023023023024,0.004067450483122703,,0.3023023023023024,0.0032107055337336657,,0.3023023023023024,0.001794061800414971,,0.3023023023023024,-0.00038733305582779504,,0.3023023023023024,0.0013498943811873104,,0.3023023023023024,-0.0011066013098044217,,0.3023023023023024,-0.0027211714804220768
,,0.3063063063063063,3.792436006685489e-05,,0.3063063063063063,0.004121323999455453,,0.3063063063063063,0.0032532314348427196,,0.3063063063063063,0.0018178242083674867,,0.3063063063063063,-0.00039246329497783194,,0.3063063063063063,0.0013677737769646253,,0.3063063063063063,-0.0011212582807952085,,0.3063063063063063,-0.002757213486785282
,,0.3103103103103102,3.8420103335702654e-05,,0.3103103103103102,0.004175197515788202,,0.3103103103103102,0.003295757335951774,,0.3103103103103102,0.0018415866163200023,,0.3103103103103102,-0.00039759353412786885,,0.3103103103103102,0.0013856531727419403,,0.3103103103103102,-0.0011359152517859952,,0.3103103103103102,-0.0027932554931484875
,,0.3143143143143141,3.891584660455042e-05,,0.3143143143143141,0.004229071032120953,,0.3143143143143141,0.003338283237060828,,0.3143143143143141,0.001865349024272518,,0.3143143143143141,-0.00040272377327790575,,0.3143143143143141,0.0014035325685192552,,0.3143143143143141,-0.001150572222776782,,0.3143143143143141,-0.002829297499511693
,,0.31831831831831847,3.941158987339824e-05,,0.31831831831831847,0.004282944548453708,,0.31831831831831847,0.0033808091381698872,,0.31831831831831847,0.001889111432225036,,0.31831831831831847,-0.0004078540124279432,,0.31831831831831847,0.001421411964296572,,0.31831831831831847,-0.0011652291937675702,,0.31831831831831847,-0.0028653395058749025
,,0.3223223223223224,3.9907333142246004e-05,,0.3223223223223224,0.0043368180647864575,,0.3223223223223224,0.0034233350392789412,,0.3223223223223224,0.0019128738401775517,,0.3223223223223224,-0.0004129842515779801,,0.3223223223223224,0.001439291360073887,,0.3223223223223224,-0.001179886164758357,,0.3223223223223224,-0.002901381512238108
,,0.3263263263263263,4.040307641109377e-05,,0.3263263263263263,0.004390691581119208,,0.3263263263263263,0.0034658609403879956,,0.3263263263263263,0.0019366362481300673,,0.3263263263263263,-0.000418114490728017,,0.3263263263263263,0.001457170755851202,,0.3263263263263263,-0.0011945431357491436,,0.3263263263263263,-0.0029374235186013136
,,0.3303303303303302,4.089881967994153e-05,,0.3303303303303302,0.004444565097451957,,0.3303303303303302,0.0035083868414970496,,0.3303303303303302,0.001960398656082583,,0.3303303303303302,-0.0004232447298780539,,0.3303303303303302,0.001475050151628517,,0.3303303303303302,-0.0012092001067399304,,0.3303303303303302,-0.002973465524964519
,,0.3343343343343341,4.13945629487893e-05,,0.3343343343343341,0.0044984386137847075,,0.3343343343343341,0.003550912742606104,,0.3343343343343341,0.0019841610640350987,,0.3343343343343341,-0.0004283749690280908,,0.3343343343343341,0.0014929295474058319,,0.3343343343343341,-0.0012238570777307171,,0.3343343343343341,-0.0030095075313277247
,,0.3383383383383385,4.189030621763712e-05,,0.3383383383383385,0.004552312130117463,,0.3383383383383385,0.003593438643715163,,0.3383383383383385,0.002007923471987617,,0.3383383383383385,-0.00043350520817812826,,0.3383383383383385,0.001510808943183149,,0.3383383383383385,-0.0012385140487215054,,0.3383383383383385,-0.003045549537690934
,,0.3423423423423424,4.238604948648489e-05,,0.3423423423423424,0.004606185646450212,,0.3423423423423424,0.003635964544824217,,0.3423423423423424,0.0020316858799401326,,0.3423423423423424,-0.00043863544732816517,,0.3423423423423424,0.001528688338960464,,0.3423423423423424,-0.001253171019712292,,0.3423423423423424,-0.0030815915440541397
,,0.3463463463463463,4.288179275533265e-05,,0.3463463463463463,0.004660059162782963,,0.3463463463463463,0.003678490445933271,,0.3463463463463463,0.002055448287892648,,0.3463463463463463,-0.0004437656864782021,,0.3463463463463463,0.0015465677347377789,,0.3463463463463463,-0.0012678279907030788,,0.3463463463463463,-0.003117633550417345
,,0.3503503503503502,4.337753602418041e-05,,0.3503503503503502,0.004713932679115712,,0.3503503503503502,0.0037210163470423256,,0.3503503503503502,0.0020792106958451638,,0.3503503503503502,-0.000448895925628239,,0.3503503503503502,0.0015644471305150938,,0.3503503503503502,-0.0012824849616938656,,0.3503503503503502,-0.0031536755567805504
,,0.35435435435435414,4.3873279293028176e-05,,0.35435435435435414,0.004767806195448462,,0.35435435435435414,0.0037635422481513796,,0.35435435435435414,0.0021029731037976794,,0.35435435435435414,-0.0004540261647782759,,0.35435435435435414,0.0015823265262924087,,0.35435435435435414,-0.0012971419326846523,,0.35435435435435414,-0.003189717563143756
,,0.3583583583583585,4.4369022561876e-05,,0.3583583583583585,0.004821679711781218,,0.3583583583583585,0.0038060681492604388,,0.3583583583583585,0.0021267355117501976,,0.3583583583583585,-0.0004591564039283134,,0.3583583583583585,0.0016002059220697256,,0.3583583583583585,-0.0013117989036754406,,0.3583583583583585,-0.0032257595695069654
,,0.3623623623623624,4.4864765830723764e-05,,0.3623623623623624,0.004875553228113968,,0.3623623623623624,0.0038485940503694928,,0.3623623623623624,0.002150497919702713,,0.3623623623623624,-0.0004642866430783503,,0.3623623623623624,0.0016180853178470406,,0.3623623623623624,-0.0013264558746662273,,0.3623623623623624,-0.003261801575870171
,,0.3663663663663663,4.536050909957153e-05,,0.3663663663663663,0.004929426744446718,,0.3663663663663663,0.003891119951478547,,0.3663663663663663,0.002174260327655229,,0.3663663663663663,-0.0004694168822283872,,0.3663663663663663,0.0016359647136243555,,0.3663663663663663,-0.001341112845657014,,0.3663663663663663,-0.0032978435822333765
,,0.37037037037037024,4.5856252368419297e-05,,0.37037037037037024,0.004983300260779467,,0.37037037037037024,0.003933645852587602,,0.37037037037037024,0.0021980227356077444,,0.37037037037037024,-0.0004745471213784241,,0.37037037037037024,0.0016538441094016707,,0.37037037037037024,-0.0013557698166478008,,0.37037037037037024,-0.003333885588596582
,,0.37437437437437415,4.635199563726706e-05,,0.37437437437437415,0.005037173777112217,,0.37437437437437415,0.003976171753696655,,0.37437437437437415,0.0022217851435602605,,0.37437437437437415,-0.000479677360528461,,0.37437437437437415,0.0016717235051789856,,0.37437437437437415,-0.0013704267876385875,,0.37437437437437415,-0.0033699275949597876
,,0.3783783783783785,4.684773890611488e-05,,0.3783783783783785,0.005091047293444973,,0.3783783783783785,0.004018697654805715,,0.3783783783783785,0.0022455475515127787,,0.3783783783783785,-0.00048480759967849845,,0.3783783783783785,0.0016896029009563025,,0.3783783783783785,-0.0013850837586293757,,0.3783783783783785,-0.003405969601322997
,,0.3823823823823824,4.734348217496265e-05,,0.3823823823823824,0.005144920809777723,,0.3823823823823824,0.004061223555914768,,0.3823823823823824,0.0022693099594652943,,0.3823823823823824,-0.0004899378388285354,,0.3823823823823824,0.0017074822967336175,,0.3823823823823824,-0.0013997407296201625,,0.3823823823823824,-0.0034420116076862026
,,0.38638638638638634,4.783922544381041e-05,,0.38638638638638634,0.0051987943261104725,,0.38638638638638634,0.004103749457023823,,0.38638638638638634,0.00229307236741781,,0.38638638638638634,-0.0004950680779785723,,0.38638638638638634,0.0017253616925109324,,0.38638638638638634,-0.0014143977006109492,,0.38638638638638634,-0.003478053614049408
,,0.39039039039039025,4.833496871265817e-05,,0.39039039039039025,0.005252667842443223,,0.39039039039039025,0.004146275358132877,,0.39039039039039025,0.0023168347753703255,,0.39039039039039025,-0.0005001983171286092,,0.39039039039039025,0.0017432410882882473,,0.39039039039039025,-0.001429054671601736,,0.39039039039039025,-0.0035140956204126133
,,0.39439439439439417,4.883071198150594e-05,,0.39439439439439417,0.005306541358775972,,0.39439439439439417,0.0041888012592419316,,0.39439439439439417,0.002340597183322841,,0.39439439439439417,-0.0005053285562786461,,0.39439439439439417,0.0017611204840655623,,0.39439439439439417,-0.0014437116425925227,,0.39439439439439417,-0.003550137626775819
,,0.3983983983983985,4.932645525035376e-05,,0.3983983983983985,0.005360414875108728,,0.3983983983983985,0.00423132716035099,,0.3983983983983985,0.0023643595912753593,,0.3983983983983985,-0.0005104587954286835,,0.3983983983983985,0.0017789998798428792,,0.3983983983983985,-0.001458368613583311,,0.3983983983983985,-0.0035861796331390283
,,0.40240240240240244,4.9822198519201523e-05,,0.40240240240240244,0.005414288391441478,,0.40240240240240244,0.004273853061460045,,0.40240240240240244,0.002388121999227875,,0.40240240240240244,-0.0005155890345787204,,0.40240240240240244,0.0017968792756201941,,0.40240240240240244,-0.0014730255845740977,,0.40240240240240244,-0.003622221639502234
,,0.40640640640640635,5.031794178804929e-05,,0.40640640640640635,0.005468161907774227,,0.40640640640640635,0.004316378962569098,,0.40640640640640635,0.0024118844071803905,,0.40640640640640635,-0.0005207192737287573,,0.40640640640640635,0.0018147586713975093,,0.40640640640640635,-0.0014876825555648844,,0.40640640640640635,-0.0036582636458654394
,,0.41041041041041026,5.0813685056897056e-05,,0.41041041041041026,0.005522035424106978,,0.41041041041041026,0.004358904863678153,,0.41041041041041026,0.002435646815132906,,0.41041041041041026,-0.0005258495128787942,,0.41041041041041026,0.0018326380671748242,,0.41041041041041026,-0.0015023395265556711,,0.41041041041041026,-0.003694305652228645
,,0.4144144144144142,5.130942832574482e-05,,0.4144144144144142,0.005575908940439727,,0.4144144144144142,0.004401430764787207,,0.4144144144144142,0.0024594092230854217,,0.4144144144144142,-0.0005309797520288311,,0.4144144144144142,0.0018505174629521392,,0.4144144144144142,-0.0015169964975464579,,0.4144144144144142,-0.0037303476585918505
,,0.41841841841841854,5.1805171594592644e-05,,0.41841841841841854,0.005629782456772483,,0.41841841841841854,0.004443956665896266,,0.41841841841841854,0.00248317163103794,,0.41841841841841854,-0.0005361099911788686,,0.41841841841841854,0.001868396858729456,,0.41841841841841854,-0.0015316534685372461,,0.41841841841841854,-0.00376638966495506
,,0.42242242242242245,5.230091486344041e-05,,0.42242242242242245,0.005683655973105233,,0.42242242242242245,0.00448648256700532,,0.42242242242242245,0.0025069340389904556,,0.42242242242242245,-0.0005412402303289055,,0.42242242242242245,0.001886276254506771,,0.42242242242242245,-0.0015463104395280329,,0.42242242242242245,-0.0038024316713182655
,,0.42642642642642636,5.279665813228817e-05,,0.42642642642642636,0.005737529489437982,,0.42642642642642636,0.004529008468114375,,0.42642642642642636,0.002530696446942971,,0.42642642642642636,-0.0005463704694789424,,0.42642642642642636,0.001904155650284086,,0.42642642642642636,-0.0015609674105188196,,0.42642642642642636,-0.003838473677681471
,,0.4304304304304303,5.329240140113594e-05,,0.4304304304304303,0.0057914030057707325,,0.4304304304304303,0.004571534369223428,,0.4304304304304303,0.002554458854895487,,0.4304304304304303,-0.0005515007086289793,,0.4304304304304303,0.001922035046061401,,0.4304304304304303,-0.0015756243815096063,,0.4304304304304303,-0.003874515684044676
,,0.43443443443443464,5.378814466998376e-05,,0.43443443443443464,0.005845276522103488,,0.43443443443443464,0.004614060270332487,,0.43443443443443464,0.0025782212628480054,,0.43443443443443464,-0.0005566309477790169,,0.43443443443443464,0.0019399144418387178,,0.43443443443443464,-0.0015902813525003946,,0.43443443443443464,-0.003910557690407886
,,0.43843843843843855,5.428388793883152e-05,,0.43843843843843855,0.005899150038436238,,0.43843843843843855,0.004656586171441541,,0.43843843843843855,0.002601983670800521,,0.43843843843843855,-0.0005617611869290538,,0.43843843843843855,0.0019577938376160327,,0.43843843843843855,-0.0016049383234911813,,0.43843843843843855,-0.003946599696771092
,,0.44244244244244246,5.477963120767929e-05,,0.44244244244244246,0.005953023554768988,,0.44244244244244246,0.004699112072550596,,0.44244244244244246,0.0026257460787530366,,0.44244244244244246,-0.0005668914260790907,,0.44244244244244246,0.001975673233393348,,0.44244244244244246,-0.001619595294481968,,0.44244244244244246,-0.003982641703134297
,,0.4464464464464464,5.527537447652705e-05,,0.4464464464464464,0.006006897071101738,,0.4464464464464464,0.00474163797365965,,0.4464464464464464,0.0026495084867055522,,0.4464464464464464,-0.0005720216652291276,,0.4464464464464464,0.0019935526291706626,,0.4464464464464464,-0.0016342522654727548,,0.4464464464464464,-0.004018683709497503
,,0.4504504504504503,5.5771117745374816e-05,,0.4504504504504503,0.006060770587434487,,0.4504504504504503,0.004784163874768704,,0.4504504504504503,0.002673270894658068,,0.4504504504504503,-0.0005771519043791645,,0.4504504504504503,0.0020114320249479778,,0.4504504504504503,-0.0016489092364635415,,0.4504504504504503,-0.004054725715860708
,,0.45445445445445465,5.626686101422264e-05,,0.45445445445445465,0.006114644103767243,,0.45445445445445465,0.004826689775877763,,0.45445445445445465,0.002697033302610586,,0.45445445445445465,-0.0005822821435292019,,0.45445445445445465,0.0020293114207252947,,0.45445445445445465,-0.0016635662074543298,,0.45445445445445465,-0.004090767722223917
,,0.45845845845845856,5.67626042830704e-05,,0.45845845845845856,0.006168517620099993,,0.45845845845845856,0.004869215676986817,,0.45845845845845856,0.0027207957105631017,,0.45845845845845856,-0.0005874123826792388,,0.45845845845845856,0.00204719081650261,,0.45845845845845856,-0.0016782231784451165,,0.45845845845845856,-0.0041268097285871224
,,0.4624624624624625,5.7258347551918166e-05,,0.4624624624624625,0.006222391136432743,,0.4624624624624625,0.004911741578095871,,0.4624624624624625,0.0027445581185156173,,0.4624624624624625,-0.0005925426218292757,,0.4624624624624625,0.0020650702122799246,,0.4624624624624625,-0.0016928801494359032,,0.4624624624624625,-0.004162851734950328
,,0.4664664664664664,5.7754090820765936e-05,,0.4664664664664664,0.006276264652765493,,0.4664664664664664,0.004954267479204926,,0.4664664664664664,0.002768320526468133,,0.4664664664664664,-0.0005976728609793126,,0.4664664664664664,0.0020829496080572397,,0.4664664664664664,-0.00170753712042669,,0.4664664664664664,-0.0041988937413135335
,,0.4704704704704703,5.82498340896137e-05,,0.4704704704704703,0.006330138169098242,,0.4704704704704703,0.00499679338031398,,0.4704704704704703,0.0027920829344206485,,0.4704704704704703,-0.0006028031001293495,,0.4704704704704703,0.0021008290038345544,,0.4704704704704703,-0.0017221940914174767,,0.4704704704704703,-0.0042349357476767395
,,0.47447447447447466,5.874557735846152e-05,,0.47447447447447466,0.006384011685430998,,0.47447447447447466,0.005039319281423039,,0.47447447447447466,0.0028158453423731667,,0.47447447447447466,-0.000607933339279387,,0.47447447447447466,0.0021187083996118713,,0.47447447447447466,-0.001736851062408265,,0.47447447447447466,-0.004270977754039949
,,0.4784784784784786,5.924132062730929e-05,,0.4784784784784786,0.006437885201763748,,0.4784784784784786,0.005081845182532093,,0.4784784784784786,0.0028396077503256823,,0.4784784784784786,-0.0006130635784294239,,0.4784784784784786,0.0021365877953891865,,0.4784784784784786,-0.0017515080333990517,,0.4784784784784786,-0.004307019760403154
,,0.4824824824824825,5.973706389615705e-05,,0.4824824824824825,0.0064917587180964974,,0.4824824824824825,0.005124371083641147,,0.4824824824824825,0.002863370158278198,,0.4824824824824825,-0.0006181938175794608,,0.4824824824824825,0.0021544671911665012,,0.4824824824824825,-0.0017661650043898384,,0.4824824824824825,-0.00434306176676636
,,0.4864864864864864,6.023280716500481e-05,,0.4864864864864864,0.006545632234429248,,0.4864864864864864,0.005166896984750201,,0.4864864864864864,0.0028871325662307135,,0.4864864864864864,-0.0006233240567294977,,0.4864864864864864,0.0021723465869438164,,0.4864864864864864,-0.0017808219753806251,,0.4864864864864864,-0.004379103773129565
,,0.4904904904904903,6.072855043385258e-05,,0.4904904904904903,0.006599505750761997,,0.4904904904904903,0.005209422885859256,,0.4904904904904903,0.0029108949741832296,,0.4904904904904903,-0.0006284542958795346,,0.4904904904904903,0.002190225982721131,,0.4904904904904903,-0.0017954789463714119,,0.4904904904904903,-0.00441514577949277
,,0.4944944944944947,6.12242937027004e-05,,0.4944944944944947,0.0066533792670947535,,0.4944944944944947,0.0052519487869683145,,0.4944944944944947,0.0029346573821357478,,0.4944944944944947,-0.000633584535029572,,0.4944944944944947,0.0022081053784984484,,0.4944944944944947,-0.0018101359173622001,,0.4944944944944947,-0.00445118778585598
,,0.4984984984984986,6.172003697154816e-05,,0.4984984984984986,0.006707252783427503,,0.4984984984984986,0.005294474688077369,,0.4984984984984986,0.0029584197900882634,,0.4984984984984986,-0.000638714774179609,,0.4984984984984986,0.002225984774275763,,0.4984984984984986,-0.0018247928883529869,,0.4984984984984986,-0.004487229792219186
,,0.5025025025025025,6.221578024039593e-05,,0.5025025025025025,0.006761126299760253,,0.5025025025025025,0.005337000589186423,,0.5025025025025025,0.002982182198040779,,0.5025025025025025,-0.0006438450133296459,,0.5025025025025025,0.0022438641700530783,,0.5025025025025025,-0.0018394498593437736,,0.5025025025025025,-0.004523271798582391
,,0.5065065065065064,6.271152350924369e-05,,0.5065065065065064,0.006814999816093003,,0.5065065065065064,0.005379526490295477,,0.5065065065065064,0.0030059446059932946,,0.5065065065065064,-0.0006489752524796828,,0.5065065065065064,0.002261743565830393,,0.5065065065065064,-0.0018541068303345603,,0.5065065065065064,-0.004559313804945597
,,0.5105105105105103,6.320726677809146e-05,,0.5105105105105103,0.006868873332425752,,0.5105105105105103,0.005422052391404531,,0.5105105105105103,0.00302970701394581,,0.5105105105105103,-0.0006541054916297197,,0.5105105105105103,0.002279622961607708,,0.5105105105105103,-0.001868763801325347,,0.5105105105105103,-0.004595355811308802
,,0.5145145145145147,6.370301004693928e-05,,0.5145145145145147,0.006922746848758508,,0.5145145145145147,0.00546457829251359,,0.5145145145145147,0.0030534694218983284,,0.5145145145145147,-0.0006592357307797571,,0.5145145145145147,0.002297502357385025,,0.5145145145145147,-0.0018834207723161353,,0.5145145145145147,-0.0046313978176720115
,,0.5185185185185186,6.419875331578704e-05,,0.5185185185185186,0.006976620365091258,,0.5185185185185186,0.0055071041936226445,,0.5185185185185186,0.003077231829850844,,0.5185185185185186,-0.000664365969929794,,0.5185185185185186,0.00231538175316234,,0.5185185185185186,-0.001898077743306922,,0.5185185185185186,-0.0046674398240352175
,,0.5225225225225225,6.469449658463481e-05,,0.5225225225225225,0.007030493881424008,,0.5225225225225225,0.005549630094731699,,0.5225225225225225,0.0031009942378033596,,0.5225225225225225,-0.0006694962090798309,,0.5225225225225225,0.002333261148939655,,0.5225225225225225,-0.0019127347142977088,,0.5225225225225225,-0.004703481830398423
,,0.5265265265265264,6.519023985348258e-05,,0.5265265265265264,0.0070843673977567575,,0.5265265265265264,0.005592155995840753,,0.5265265265265264,0.0031247566457558752,,0.5265265265265264,-0.0006746264482298678,,0.5265265265265264,0.0023511405447169697,,0.5265265265265264,-0.0019273916852884955,,0.5265265265265264,-0.0047395238367616286
,,0.5305305305305303,6.568598312233034e-05,,0.5305305305305303,0.007138240914089508,,0.5305305305305303,0.005634681896949807,,0.5305305305305303,0.003148519053708391,,0.5305305305305303,-0.0006797566873799047,,0.5305305305305303,0.002369019940494285,,0.5305305305305303,-0.001942048656279282,,0.5305305305305303,-0.004775565843124834
,,0.5345345345345347,6.618172639117816e-05,,0.5345345345345347,0.007192114430422263,,0.5345345345345347,0.0056772077980588665,,0.5345345345345347,0.003172281461660909,,0.5345345345345347,-0.0006848869265299423,,0.5345345345345347,0.0023868993362716018,,0.5345345345345347,-0.0019567056272700705,,0.5345345345345347,-0.004811607849488043
,,0.5385385385385386,6.667746966002593e-05,,0.5385385385385386,0.007245987946755013,,0.5385385385385386,0.00571973369916792,,0.5385385385385386,0.0031960438696134246,,0.5385385385385386,-0.0006900171656799792,,0.5385385385385386,0.002404778732048917,,0.5385385385385386,-0.001971362598260857,,0.5385385385385386,-0.004847649855851248
,,0.5425425425425425,6.717321292887369e-05,,0.5425425425425425,0.007299861463087763,,0.5425425425425425,0.0057622596002769744,,0.5425425425425425,0.0032198062775659403,,0.5425425425425425,-0.0006951474048300161,,0.5425425425425425,0.0024226581278262316,,0.5425425425425425,-0.001986019569251644,,0.5425425425425425,-0.004883691862214454
,,0.5465465465465464,6.766895619772146e-05,,0.5465465465465464,0.007353734979420512,,0.5465465465465464,0.005804785501386029,,0.5465465465465464,0.0032435686855184563,,0.5465465465465464,-0.0007002776439800529,,0.5465465465465464,0.002440537523603547,,0.5465465465465464,-0.0020006765402424305,,0.5465465465465464,-0.004919733868577659
,,0.5505505505505504,6.816469946656923e-05,,0.5505505505505504,0.007407608495753263,,0.5505505505505504,0.005847311402495083,,0.5505505505505504,0.003267331093470972,,0.5505505505505504,-0.0007054078831300898,,0.5505505505505504,0.0024584169193808615,,0.5505505505505504,-0.0020153335112332174,,0.5505505505505504,-0.004955775874940865
,,0.5545545545545547,6.866044273541704e-05,,0.5545545545545547,0.007461482012086018,,0.5545545545545547,0.005889837303604142,,0.5545545545545547,0.00329109350142349,,0.5545545545545547,-0.0007105381222801274,,0.5545545545545547,0.0024762963151581784,,0.5545545545545547,-0.0020299904822240057,,0.5545545545545547,-0.004991817881304075
,,0.5585585585585586,6.91561860042648e-05,,0.5585585585585586,0.0075153555284187675,,0.5585585585585586,0.0059323632047131964,,0.5585585585585586,0.0033148559093760057,,0.5585585585585586,-0.0007156683614301643,,0.5585585585585586,0.0024941757109354936,,0.5585585585585586,-0.002044647453214792,,0.5585585585585586,-0.00502785988766728
,,0.5625625625625625,6.965192927311258e-05,,0.5625625625625625,0.007569229044751518,,0.5625625625625625,0.00597488910582225,,0.5625625625625625,0.0033386183173285213,,0.5625625625625625,-0.0007207986005802012,,0.5625625625625625,0.0025120551067128087,,0.5625625625625625,-0.002059304424205579,,0.5625625625625625,-0.005063901894030486
,,0.5665665665665665,7.014767254196033e-05,,0.5665665665665665,0.007623102561084267,,0.5665665665665665,0.006017415006931304,,0.5665665665665665,0.003362380725281037,,0.5665665665665665,-0.0007259288397302381,,0.5665665665665665,0.0025299345024901235,,0.5665665665665665,-0.0020739613951963657,,0.5665665665665665,-0.005099943900393691
,,0.5705705705705704,7.06434158108081e-05,,0.5705705705705704,0.0076769760774170175,,0.5705705705705704,0.006059940908040359,,0.5705705705705704,0.0033861431332335525,,0.5705705705705704,-0.000731059078880275,,0.5705705705705704,0.0025478138982674386,,0.5705705705705704,-0.0020886183661871526,,0.5705705705705704,-0.005135985906756896
,,0.5745745745745747,7.113915907965593e-05,,0.5745745745745747,0.007730849593749773,,0.5745745745745747,0.006102466809149418,,0.5745745745745747,0.0034099055411860708,,0.5745745745745747,-0.0007361893180303124,,0.5745745745745747,0.0025656932940447555,,0.5745745745745747,-0.002103275337177941,,0.5745745745745747,-0.005172027913120106
,,0.5785785785785786,7.163490234850368e-05,,0.5785785785785786,0.007784723110082523,,0.5785785785785786,0.006144992710258472,,0.5785785785785786,0.0034336679491385864,,0.5785785785785786,-0.0007413195571803493,,0.5785785785785786,0.0025835726898220703,,0.5785785785785786,-0.0021179323081687274,,0.5785785785785786,-0.005208069919483312
,,0.5825825825825826,7.213064561735145e-05,,0.5825825825825826,0.007838596626415274,,0.5825825825825826,0.006187518611367526,,0.5825825825825826,0.003457430357091102,,0.5825825825825826,-0.0007464497963303862,,0.5825825825825826,0.0026014520855993854,,0.5825825825825826,-0.0021325892791595144,,0.5825825825825826,-0.005244111925846517
,,0.5865865865865865,7.262638888619922e-05,,0.5865865865865865,0.007892470142748022,,0.5865865865865865,0.00623004451247658,,0.5865865865865865,0.0034811927650436176,,0.5865865865865865,-0.0007515800354804231,,0.5865865865865865,0.0026193314813767,,0.5865865865865865,-0.002147246250150301,,0.5865865865865865,-0.005280153932209723
,,0.5905905905905904,7.312213215504698e-05,,0.5905905905905904,0.007946343659080772,,0.5905905905905904,0.006272570413585634,,0.5905905905905904,0.003504955172996133,,0.5905905905905904,-0.00075671027463046,,0.5905905905905904,0.0026372108771540153,,0.5905905905905904,-0.002161903221141088,,0.5905905905905904,-0.005316195938572928
,,0.5945945945945947,7.36178754238948e-05,,0.5945945945945947,0.008000217175413528,,0.5945945945945947,0.006315096314694693,,0.5945945945945947,0.0035287175809486514,,0.5945945945945947,-0.0007618405137804975,,0.5945945945945947,0.002655090272931332,,0.5945945945945947,-0.002176560192131876,,0.5945945945945947,-0.005352237944936137
,,0.5985985985985987,7.411361869274257e-05,,0.5985985985985987,0.008054090691746278,,0.5985985985985987,0.0063576222158037475,,0.5985985985985987,0.003552479988901167,,0.5985985985985987,-0.0007669707529305344,,0.5985985985985987,0.0026729696687086473,,0.5985985985985987,-0.0021912171631226626,,0.5985985985985987,-0.005388279951299343
,,0.6026026026026026,7.460936196159033e-05,,0.6026026026026026,0.008107964208079028,,0.6026026026026026,0.006400148116912802,,0.6026026026026026,0.003576242396853683,,0.6026026026026026,-0.0007721009920805713,,0.6026026026026026,0.002690849064485962,,0.6026026026026026,-0.0022058741341134495,,0.6026026026026026,-0.005424321957662548
,,0.6066066066066065,7.51051052304381e-05,,0.6066066066066065,0.008161837724411777,,0.6066066066066065,0.006442674018021856,,0.6066066066066065,0.0036000048048061986,,0.6066066066066065,-0.0007772312312306082,,0.6066066066066065,0.0027087284602632772,,0.6066066066066065,-0.002220531105104236,,0.6066066066066065,-0.005460363964025754
,,0.6106106106106104,7.560084849928587e-05,,0.6106106106106104,0.008215711240744527,,0.6106106106106104,0.00648519991913091,,0.6106106106106104,0.0036237672127587143,,0.6106106106106104,-0.0007823614703806451,,0.6106106106106104,0.002726607856040592,,0.6106106106106104,-0.002235188076095023,,0.6106106106106104,-0.0054964059703889595
,,0.6146146146146148,7.609659176813368e-05,,0.6146146146146148,0.008269584757077283,,0.6146146146146148,0.006527725820239969,,0.6146146146146148,0.0036475296207112325,,0.6146146146146148,-0.0007874917095306826,,0.6146146146146148,0.002744487251817909,,0.6146146146146148,-0.0022498450470858113,,0.6146146146146148,-0.005532447976752169
,,0.6186186186186187,7.659233503698145e-05,,0.6186186186186187,0.008323458273410033,,0.6186186186186187,0.006570251721349023,,0.6186186186186187,0.003671292028663748,,0.6186186186186187,-0.0007926219486807195,,0.6186186186186187,0.002762366647595224,,0.6186186186186187,-0.0022645020180765978,,0.6186186186186187,-0.005568489983115374
,,0.6226226226226226,7.708807830582922e-05,,0.6226226226226226,0.008377331789742783,,0.6226226226226226,0.0066127776224580775,,0.6226226226226226,0.0036950544366162637,,0.6226226226226226,-0.0007977521878307564,,0.6226226226226226,0.0027802460433725387,,0.6226226226226226,-0.0022791589890673847,,0.6226226226226226,-0.00560453198947858
,,0.6266266266266265,7.758382157467698e-05,,0.6266266266266265,0.008431205306075532,,0.6266266266266265,0.006655303523567132,,0.6266266266266265,0.0037188168445687793,,0.6266266266266265,-0.0008028824269807933,,0.6266266266266265,0.002798125439149854,,0.6266266266266265,-0.0022938159600581712,,0.6266266266266265,-0.005640573995841785
,,0.6306306306306304,7.807956484352475e-05,,0.6306306306306304,0.008485078822408282,,0.6306306306306304,0.0066978294246761855,,0.6306306306306304,0.003742579252521295,,0.6306306306306304,-0.0008080126661308302,,0.6306306306306304,0.0028160048349271686,,0.6306306306306304,-0.002308472931048958,,0.6306306306306304,-0.005676616002204991
,,0.6346346346346348,7.857530811237257e-05,,0.6346346346346348,0.008538952338741038,,0.6346346346346348,0.006740355325785245,,0.6346346346346348,0.003766341660473813,,0.6346346346346348,-0.0008131429052808676,,0.6346346346346348,0.002833884230704486,,0.6346346346346348,-0.0023231299020397464,,0.6346346346346348,-0.005712658008568201
,,0.6386386386386387,7.907105138122033e-05,,0.6386386386386387,0.008592825855073788,,0.6386386386386387,0.006782881226894299,,0.6386386386386387,0.0037901040684263287,,0.6386386386386387,-0.0008182731444309045,,0.6386386386386387,0.0028517636264818007,,0.6386386386386387,-0.002337786873030533,,0.6386386386386387,-0.005748700014931406
,,0.6426426426426426,7.95667946500681e-05,,0.6426426426426426,0.008646699371406538,,0.6426426426426426,0.006825407128003353,,0.6426426426426426,0.0038138664763788443,,0.6426426426426426,-0.0008234033835809414,,0.6426426426426426,0.002869643022259116,,0.6426426426426426,-0.00235244384402132,,0.6426426426426426,-0.005784742021294612
,,0.6466466466466465,8.006253791891587e-05,,0.6466466466466465,0.008700572887739287,,0.6466466466466465,0.0068679330291124075,,0.6466466466466465,0.00383762888433136,,0.6466466466466465,-0.0008285336227309783,,0.6466466466466465,0.0028875224180364306,,0.6466466466466465,-0.0023671008150121064,,0.6466466466466465,-0.005820784027657817
,,0.6506506506506504,8.055828118776362e-05,,0.6506506506506504,0.008754446404072037,,0.6506506506506504,0.006910458930221462,,0.6506506506506504,0.0038613912922838755,,0.6506506506506504,-0.0008336638618810152,,0.6506506506506504,0.0029054018138137457,,0.6506506506506504,-0.0023817577860028934,,0.6506506506506504,-0.005856826034021022
,,0.6546546546546548,8.105402445661145e-05,,0.6546546546546548,0.008808319920404793,,0.6546546546546548,0.006952984831330521,,0.6546546546546548,0.0038851537002363937,,0.6546546546546548,-0.0008387941010310528,,0.6546546546546548,0.0029232812095910626,,0.6546546546546548,-0.0023964147569936816,,0.6546546546546548,-0.005892868040384232
,,0.6586586586586587,8.154976772545922e-05,,0.6586586586586587,0.008862193436737543,,0.6586586586586587,0.006995510732439575,,0.6586586586586587,0.003908916108188909,,0.6586586586586587,-0.0008439243401810897,,0.6586586586586587,0.0029411606053683773,,0.6586586586586587,-0.002411071727984468,,0.6586586586586587,-0.005928910046747437
,,0.6626626626626626,8.204551099430697e-05,,0.6626626626626626,0.008916066953070293,,0.6626626626626626,0.007038036633548629,,0.6626626626626626,0.003932678516141425,,0.6626626626626626,-0.0008490545793311266,,0.6626626626626626,0.0029590400011456925,,0.6626626626626626,-0.002425728698975255,,0.6626626626626626,-0.0059649520531106425
,,0.6666666666666665,8.254125426315474e-05,,0.6666666666666665,0.008969940469403043,,0.6666666666666665,0.007080562534657683,,0.6666666666666665,0.0039564409240939406,,0.6666666666666665,-0.0008541848184811635,,0.6666666666666665,0.0029769193969230072,,0.6666666666666665,-0.0024403856699660416,,0.6666666666666665,-0.0060009940594738485
,,0.6706706706706704,8.303699753200251e-05,,0.6706706706706704,0.009023813985735792,,0.6706706706706704,0.0071230884357667374,,0.6706706706706704,0.003980203332046456,,0.6706706706706704,-0.0008593150576312004,,0.6706706706706704,0.0029947987927003224,,0.6706706706706704,-0.0024550426409568286,,0.6706706706706704,-0.006037036065837054
,,0.6746746746746748,8.353274080085032e-05,,0.6746746746746748,0.009077687502068547,,0.6746746746746748,0.007165614336875796,,0.6746746746746748,0.004003965739998974,,0.6746746746746748,-0.0008644452967812379,,0.6746746746746748,0.0030126781884776393,,0.6746746746746748,-0.002469699611947617,,0.6746746746746748,-0.006073078072200263
,,0.6786786786786787,8.402848406969809e-05,,0.6786786786786787,0.009131561018401298,,0.6786786786786787,0.007208140237984851,,0.6786786786786787,0.00402772814795149,,0.6786786786786787,-0.0008695755359312748,,0.6786786786786787,0.0030305575842549544,,0.6786786786786787,-0.0024843565829384033,,0.6786786786786787,-0.006109120078563469
,,0.6826826826826826,8.452422733854586e-05,,0.6826826826826826,0.009185434534734048,,0.6826826826826826,0.007250666139093905,,0.6826826826826826,0.004051490555904006,,0.6826826826826826,-0.0008747057750813117,,0.6826826826826826,0.003048436980032269,,0.6826826826826826,-0.0024990135539291903,,0.6826826826826826,-0.006145162084926674
,,0.6866866866866865,8.501997060739362e-05,,0.6866866866866865,0.009239308051066798,,0.6866866866866865,0.007293192040202959,,0.6866866866866865,0.004075252963856521,,0.6866866866866865,-0.0008798360142313486,,0.6866866866866865,0.0030663163758095843,,0.6866866866866865,-0.002513670524919977,,0.6866866866866865,-0.00618120409128988
,,0.6906906906906904,8.551571387624139e-05,,0.6906906906906904,0.009293181567399547,,0.6906906906906904,0.007335717941312013,,0.6906906906906904,0.004099015371809038,,0.6906906906906904,-0.0008849662533813855,,0.6906906906906904,0.003084195771586899,,0.6906906906906904,-0.0025283274959107633,,0.6906906906906904,-0.006217246097653085
,,0.6946946946946948,8.601145714508921e-05,,0.6946946946946948,0.009347055083732302,,0.6946946946946948,0.007378243842421072,,0.6946946946946948,0.004122777779761556,,0.6946946946946948,-0.0008900964925314229,,0.6946946946946948,0.003102075167364216,,0.6946946946946948,-0.002542984466901552,,0.6946946946946948,-0.006253288104016295
,,0.6986986986986987,8.650720041393697e-05,,0.6986986986986987,0.009400928600065053,,0.6986986986986987,0.007420769743530126,,0.6986986986986987,0.0041465401877140715,,0.6986986986986987,-0.0008952267316814598,,0.6986986986986987,0.003119954563141531,,0.6986986986986987,-0.0025576414378923385,,0.6986986986986987,-0.0062893301103795
,,0.7027027027027026,8.700294368278474e-05,,0.7027027027027026,0.009454802116397803,,0.7027027027027026,0.007463295644639181,,0.7027027027027026,0.004170302595666587,,0.7027027027027026,-0.0009003569708314967,,0.7027027027027026,0.0031378339589188463,,0.7027027027027026,-0.0025722984088831255,,0.7027027027027026,-0.006325372116742706
,,0.7067067067067065,8.749868695163251e-05,,0.7067067067067065,0.009508675632730553,,0.7067067067067065,0.007505821545748235,,0.7067067067067065,0.004194065003619103,,0.7067067067067065,-0.0009054872099815336,,0.7067067067067065,0.003155713354696161,,0.7067067067067065,-0.002586955379873912,,0.7067067067067065,-0.006361414123105911
,,0.7107107107107109,8.799443022048032e-05,,0.7107107107107109,0.009562549149063309,,0.7107107107107109,0.007548347446857294,,0.7107107107107109,0.004217827411571621,,0.7107107107107109,-0.0009106174491315711,,0.7107107107107109,0.003173592750473478,,0.7107107107107109,-0.0026016123508647002,,0.7107107107107109,-0.0063974561294691205
,,0.7147147147147148,8.849017348932809e-05,,0.7147147147147148,0.009616422665396059,,0.7147147147147148,0.007590873347966348,,0.7147147147147148,0.0042415898195241365,,0.7147147147147148,-0.000915747688281608,,0.7147147147147148,0.003191472146250793,,0.7147147147147148,-0.002616269321855487,,0.7147147147147148,-0.0064334981358323265
,,0.7187187187187187,8.898591675817586e-05,,0.7187187187187187,0.009670296181728807,,0.7187187187187187,0.007633399249075402,,0.7187187187187187,0.004265352227476652,,0.7187187187187187,-0.0009208779274316449,,0.7187187187187187,0.0032093515420281078,,0.7187187187187187,-0.0026309262928462737,,0.7187187187187187,-0.006469540142195532
,,0.7227227227227226,8.948166002702362e-05,,0.7227227227227226,0.009724169698061558,,0.7227227227227226,0.007675925150184456,,0.7227227227227226,0.004289114635429168,,0.7227227227227226,-0.0009260081665816818,,0.7227227227227226,0.003227230937805423,,0.7227227227227226,-0.0026455832638370607,,0.7227227227227226,-0.0065055821485587376
,,0.7267267267267266,8.997740329587139e-05,,0.7267267267267266,0.009778043214394308,,0.7267267267267266,0.0077184510512935105,,0.7267267267267266,0.004312877043381683,,0.7267267267267266,-0.0009311384057317187,,0.7267267267267266,0.0032451103335827377,,0.7267267267267266,-0.002660240234827847,,0.7267267267267266,-0.006541624154921943
,,0.7307307307307309,9.047314656471921e-05,,0.7307307307307309,0.009831916730727063,,0.7307307307307309,0.007760976952402569,,0.7307307307307309,0.0043366394513342016,,0.7307307307307309,-0.0009362686448817562,,0.7307307307307309,0.0032629897293600546,,0.7307307307307309,-0.0026748972058186354,,0.7307307307307309,-0.006577666161285152
,,0.7347347347347348,9.096888983356697e-05,,0.7347347347347348,0.009885790247059814,,0.7347347347347348,0.007803502853511624,,0.7347347347347348,0.004360401859286717,,0.7347347347347348,-0.0009413988840317931,,0.7347347347347348,0.0032808691251373697,,0.7347347347347348,-0.0026895541768094224,,0.7347347347347348,-0.006613708167648358
,,0.7387387387387387,9.146463310241474e-05,,0.7387387387387387,0.009939663763392562,,0.7387387387387387,0.007846028754620678,,0.7387387387387387,0.004384164267239233,,0.7387387387387387,-0.00094652912318183,,0.7387387387387387,0.003298748520914685,,0.7387387387387387,-0.002704211147800209,,0.7387387387387387,-0.006649750174011563
,,0.7427427427427427,9.19603763712625e-05,,0.7427427427427427,0.009993537279725313,,0.7427427427427427,0.007888554655729732,,0.7427427427427427,0.004407926675191748,,0.7427427427427427,-0.0009516593623318669,,0.7427427427427427,0.0033166279166919996,,0.7427427427427427,-0.002718868118790996,,0.7427427427427427,-0.006685792180374768
,,0.7467467467467466,9.245611964011026e-05,,0.7467467467467466,0.010047410796058063,,0.7467467467467466,0.007931080556838787,,0.7467467467467466,0.004431689083144264,,0.7467467467467466,-0.0009567896014819038,,0.7467467467467466,0.0033345073124693148,,0.7467467467467466,-0.0027335250897817824,,0.7467467467467466,-0.006721834186737974
,,0.7507507507507509,9.295186290895809e-05,,0.7507507507507509,0.010101284312390818,,0.7507507507507509,0.007973606457947846,,0.7507507507507509,0.004455451491096782,,0.7507507507507509,-0.0009619198406319413,,0.7507507507507509,0.0033523867082466316,,0.7507507507507509,-0.0027481820607725706,,0.7507507507507509,-0.006757876193101184
,,0.7547547547547548,9.344760617780586e-05,,0.7547547547547548,0.010155157828723569,,0.7547547547547548,0.0080161323590569,,0.7547547547547548,0.004479213899049298,,0.7547547547547548,-0.0009670500797819782,,0.7547547547547548,0.0033702661040239464,,0.7547547547547548,-0.0027628390317633576,,0.7547547547547548,-0.006793918199464389
,,0.7587587587587588,9.394334944665361e-05,,0.7587587587587588,0.010209031345056317,,0.7587587587587588,0.008058658260165953,,0.7587587587587588,0.004502976307001813,,0.7587587587587588,-0.0009721803189320151,,0.7587587587587588,0.0033881454998012615,,0.7587587587587588,-0.002777496002754144,,0.7587587587587588,-0.006829960205827595
,,0.7627627627627627,9.443909271550138e-05,,0.7627627627627627,0.010262904861389067,,0.7627627627627627,0.008101184161275008,,0.7627627627627627,0.004526738714954329,,0.7627627627627627,-0.000977310558082052,,0.7627627627627627,0.0034060248955785763,,0.7627627627627627,-0.0027921529737449306,,0.7627627627627627,-0.0068660022121908
,,0.7667667667667666,9.493483598434915e-05,,0.7667667667667666,0.010316778377721818,,0.7667667667667666,0.008143710062384062,,0.7667667667667666,0.004550501122906845,,0.7667667667667666,-0.000982440797232089,,0.7667667667667666,0.0034239042913558914,,0.7667667667667666,-0.0028068099447357176,,0.7667667667667666,-0.006902044218554006
,,0.7707707707707709,9.543057925319696e-05,,0.7707707707707709,0.010370651894054573,,0.7707707707707709,0.00818623596349312,,0.7707707707707709,0.004574263530859363,,0.7707707707707709,-0.0009875710363821263,,0.7707707707707709,0.0034417836871332083,,0.7707707707707709,-0.002821466915726506,,0.7707707707707709,-0.0069380862249172155
,,0.7747747747747749,9.592632252204473e-05,,0.7747747747747749,0.010424525410387324,,0.7747747747747749,0.008228761864602176,,0.7747747747747749,0.0045980259388118784,,0.7747747747747749,-0.0009927012755321632,,0.7747747747747749,0.0034596630829105235,,0.7747747747747749,-0.0028361238867172928,,0.7747747747747749,-0.006974128231280421
,,0.7787787787787788,9.64220657908925e-05,,0.7787787787787788,0.010478398926720072,,0.7787787787787788,0.00827128776571123,,0.7787787787787788,0.004621788346764394,,0.7787787787787788,-0.0009978315146822,,0.7787787787787788,0.003477542478687838,,0.7787787787787788,-0.0028507808577080793,,0.7787787787787788,-0.007010170237643626
,,0.7827827827827827,9.691780905974026e-05,,0.7827827827827827,0.010532272443052822,,0.7827827827827827,0.008313813666820283,,0.7827827827827827,0.00464555075471691,,0.7827827827827827,-0.001002961753832237,,0.7827827827827827,0.0034954218744651534,,0.7827827827827827,-0.002865437828698866,,0.7827827827827827,-0.007046212244006832
,,0.7867867867867866,9.741355232858803e-05,,0.7867867867867866,0.010586145959385573,,0.7867867867867866,0.008356339567929338,,0.7867867867867866,0.004669313162669425,,0.7867867867867866,-0.001008091992982274,,0.7867867867867866,0.003513301270242468,,0.7867867867867866,-0.0028800947996896527,,0.7867867867867866,-0.007082254250370037
,,0.790790790790791,9.790929559743585e-05,,0.790790790790791,0.010640019475718328,,0.790790790790791,0.008398865469038397,,0.790790790790791,0.0046930755706219435,,0.790790790790791,-0.0010132222321323115,,0.790790790790791,0.003531180666019785,,0.790790790790791,-0.002894751770680441,,0.790790790790791,-0.007118296256733246
,,0.7947947947947949,9.840503886628361e-05,,0.7947947947947949,0.010693892992051078,,0.7947947947947949,0.00844139137014745,,0.7947947947947949,0.004716837978574459,,0.7947947947947949,-0.0010183524712823484,,0.7947947947947949,0.0035490600617971,,0.7947947947947949,-0.002909408741671228,,0.7947947947947949,-0.007154338263096452
,,0.7987987987987988,9.890078213513138e-05,,0.7987987987987988,0.010747766508383829,,0.7987987987987988,0.008483917271256506,,0.7987987987987988,0.004740600386526975,,0.7987987987987988,-0.0010234827104323853,,0.7987987987987988,0.003566939457574415,,0.7987987987987988,-0.0029240657126620145,,0.7987987987987988,-0.007190380269459657
,,0.8028028028028027,9.939652540397915e-05,,0.8028028028028027,0.010801640024716577,,0.8028028028028027,0.00852644317236556,,0.8028028028028027,0.004764362794479491,,0.8028028028028027,-0.0010286129495824222,,0.8028028028028027,0.00358481885335173,,0.8028028028028027,-0.002938722683652801,,0.8028028028028027,-0.007226422275822863
,,0.8068068068068066,9.98922686728269e-05,,0.8068068068068066,0.010855513541049328,,0.8068068068068066,0.008568969073474613,,0.8068068068068066,0.004788125202432007,,0.8068068068068066,-0.001033743188732459,,0.8068068068068066,0.0036026982491290447,,0.8068068068068066,-0.002953379654643588,,0.8068068068068066,-0.0072624642821860685
,,0.810810810810811,0.00010038801194167473,,0.810810810810811,0.010909387057382083,,0.810810810810811,0.008611494974583671,,0.810810810810811,0.004811887610384525,,0.810810810810811,-0.0010388734278824966,,0.810810810810811,0.003620577644906362,,0.810810810810811,-0.002968036625634376,,0.810810810810811,-0.007298506288549278
,,0.8148148148148149,0.0001008837552105225,,0.8148148148148149,0.010963260573714833,,0.8148148148148149,0.008654020875692727,,0.8148148148148149,0.004835650018337041,,0.8148148148148149,-0.0010440036670325335,,0.8148148148148149,0.003638457040683677,,0.8148148148148149,-0.002982693596625163,,0.8148148148148149,-0.007334548294912484
,,0.8188188188188188,0.00010137949847937025,,0.8188188188188188,0.011017134090047584,,0.8188188188188188,0.00869654677680178,,0.8188188188188188,0.004859412426289556,,0.8188188188188188,-0.0010491339061825704,,0.8188188188188188,0.003656336436460992,,0.8188188188188188,-0.0029973505676159497,,0.8188188188188188,-0.007370590301275689
,,0.8228228228228227,0.00010187524174821802,,0.8228228228228227,0.011071007606380332,,0.8228228228228227,0.008739072677910836,,0.8228228228228227,0.004883174834242072,,0.8228228228228227,-0.0010542641453326073,,0.8228228228228227,0.0036742158322383067,,0.8228228228228227,-0.003012007538606736,,0.8228228228228227,-0.007406632307638894
,,0.8268268268268266,0.0001023709850170658,,0.8268268268268266,0.011124881122713082,,0.8268268268268266,0.00878159857901989,,0.8268268268268266,0.004906937242194587,,0.8268268268268266,-0.0010593943844826443,,0.8268268268268266,0.003692095228015622,,0.8268268268268266,-0.003026664509597523,,0.8268268268268266,-0.0074426743140021
,,0.830830830830831,0.0001028667282859136,,0.830830830830831,0.011178754639045838,,0.830830830830831,0.008824124480128948,,0.830830830830831,0.004930699650147106,,0.830830830830831,-0.0010645246236326816,,0.830830830830831,0.0037099746237929387,,0.830830830830831,-0.0030413214805883114,,0.830830830830831,-0.00747871632036531
,,0.8348348348348349,0.00010336247155476138,,0.8348348348348349,0.011232628155378588,,0.8348348348348349,0.008866650381238001,,0.8348348348348349,0.004954462058099621,,0.8348348348348349,-0.0010696548627827185,,0.8348348348348349,0.0037278540195702535,,0.8348348348348349,-0.003055978451579098,,0.8348348348348349,-0.007514758326728515
,,0.8388388388388388,0.00010385821482360914,,0.8388388388388388,0.011286501671711338,,0.8388388388388388,0.008909176282347057,,0.8388388388388388,0.004978224466052137,,0.8388388388388388,-0.0010747851019327554,,0.8388388388388388,0.0037457334153475686,,0.8388388388388388,-0.003070635422569885,,0.8388388388388388,-0.007550800333091721
,,0.8428428428428427,0.0001043539580924569,,0.8428428428428427,0.011340375188044087,,0.8428428428428427,0.00895170218345611,,0.8428428428428427,0.0050019868740046524,,0.8428428428428427,-0.0010799153410827923,,0.8428428428428427,0.0037636128111248834,,0.8428428428428427,-0.0030852923935606714,,0.8428428428428427,-0.007586842339454926
,,0.8468468468468466,0.00010484970136130467,,0.8468468468468466,0.011394248704376837,,0.8468468468468466,0.008994228084565166,,0.8468468468468466,0.005025749281957168,,0.8468468468468466,-0.0010850455802328292,,0.8468468468468466,0.0037814922069021985,,0.8468468468468466,-0.0030999493645514583,,0.8468468468468466,-0.007622884345818132
,,0.850850850850851,0.0001053454446301525,,0.850850850850851,0.011448122220709593,,0.850850850850851,0.009036753985674224,,0.850850850850851,0.005049511689909686,,0.850850850850851,-0.0010901758193828668,,0.850850850850851,0.0037993716026795154,,0.850850850850851,-0.0031146063355422466,,0.850850850850851,-0.007658926352181341
,,0.8548548548548549,0.00010584118789900025,,0.8548548548548549,0.011501995737042343,,0.8548548548548549,0.009079279886783278,,0.8548548548548549,0.005073274097862202,,0.8548548548548549,-0.0010953060585329037,,0.8548548548548549,0.0038172509984568306,,0.8548548548548549,-0.003129263306533033,,0.8548548548548549,-0.007694968358544546
,,0.8588588588588588,0.00010633693116784802,,0.8588588588588588,0.011555869253375093,,0.8588588588588588,0.009121805787892331,,0.8588588588588588,0.0050970365058147175,,0.8588588588588588,-0.0011004362976829406,,0.8588588588588588,0.0038351303942341453,,0.8588588588588588,-0.00314392027752382,,0.8588588588588588,-0.0077310103649077516
,,0.8628628628628627,0.00010683267443669579,,0.8628628628628627,0.011609742769707842,,0.8628628628628627,0.009164331689001387,,0.8628628628628627,0.005120798913767233,,0.8628628628628627,-0.0011055665368329775,,0.8628628628628627,0.0038530097900114605,,0.8628628628628627,-0.0031585772485146065,,0.8628628628628627,-0.0077670523712709575
,,0.8668668668668666,0.00010732841770554355,,0.8668668668668666,0.011663616286040592,,0.8668668668668666,0.00920685759011044,,0.8668668668668666,0.005144561321719749,,0.8668668668668666,-0.0011106967759830144,,0.8668668668668666,0.003870889185788775,,0.8668668668668666,-0.0031732342195053935,,0.8668668668668666,-0.007803094377634163
,,0.870870870870871,0.00010782416097439137,,0.870870870870871,0.011717489802373348,,0.870870870870871,0.009249383491219499,,0.870870870870871,0.005168323729672267,,0.870870870870871,-0.0011158270151330517,,0.870870870870871,0.003888768581566092,,0.870870870870871,-0.0031878911904961818,,0.870870870870871,-0.007839136383997372
,,0.8748748748748749,0.00010831990424323914,,0.8748748748748749,0.011771363318706098,,0.8748748748748749,0.009291909392328554,,0.8748748748748749,0.0051920861376247825,,0.8748748748748749,-0.0011209572542830886,,0.8748748748748749,0.003906647977343407,,0.8748748748748749,-0.0032025481614869683,,0.8748748748748749,-0.007875178390360577
,,0.8788788788788788,0.0001088156475120869,,0.8788788788788788,0.011825236835038848,,0.8788788788788788,0.009334435293437608,,0.8788788788788788,0.005215848545577298,,0.8788788788788788,-0.0011260874934331255,,0.8788788788788788,0.003924527373120722,,0.8788788788788788,-0.0032172051324777552,,0.8788788788788788,-0.007911220396723784
,,0.8828828828828827,0.00010931139078093467,,0.8828828828828827,0.011879110351371599,,0.8828828828828827,0.009376961194546661,,0.8828828828828827,0.005239610953529814,,0.8828828828828827,-0.0011312177325831624,,0.8828828828828827,0.003942406768898037,,0.8828828828828827,-0.0032318621034685417,,0.8828828828828827,-0.00794726240308699
,,0.8868868868868867,0.00010980713404978242,,0.8868868868868867,0.011932983867704347,,0.8868868868868867,0.009419487095655717,,0.8868868868868867,0.005263373361482329,,0.8868868868868867,-0.0011363479717331993,,0.8868868868868867,0.003960286164675352,,0.8868868868868867,-0.0032465190744593287,,0.8868868868868867,-0.007983304409450194
,,0.890890890890891,0.00011030287731863025,,0.890890890890891,0.011986857384037103,,0.890890890890891,0.009462012996764775,,0.890890890890891,0.0052871357694348475,,0.890890890890891,-0.001141478210883237,,0.890890890890891,0.003978165560452669,,0.890890890890891,-0.003261176045450117,,0.890890890890891,-0.008019346415813405
,,0.8948948948948949,0.00011079862058747802,,0.8948948948948949,0.012040730900369853,,0.8948948948948949,0.009504538897873829,,0.8948948948948949,0.005310898177387363,,0.8948948948948949,-0.0011466084500332738,,0.8948948948948949,0.003996044956229984,,0.8948948948948949,-0.0032758330164409035,,0.8948948948948949,-0.00805538842217661
,,0.8988988988988988,0.00011129436385632577,,0.8988988988988988,0.012094604416702603,,0.8988988988988988,0.009547064798982884,,0.8988988988988988,0.005334660585339879,,0.8988988988988988,-0.0011517386891833107,,0.8988988988988988,0.004013924352007299,,0.8988988988988988,-0.0032904899874316904,,0.8988988988988988,-0.008091430428539815
,,0.9029029029029028,0.00011179010712517354,,0.9029029029029028,0.012148477933035353,,0.9029029029029028,0.009589590700091938,,0.9029029029029028,0.005358422993292394,,0.9029029029029028,-0.0011568689283333476,,0.9029029029029028,0.004031803747784614,,0.9029029029029028,-0.003305146958422477,,0.9029029029029028,-0.00812747243490302
,,0.9069069069069067,0.00011228585039402131,,0.9069069069069067,0.012202351449368102,,0.9069069069069067,0.009632116601200991,,0.9069069069069067,0.00538218540124491,,0.9069069069069067,-0.0011619991674833845,,0.9069069069069067,0.004049683143561929,,0.9069069069069067,-0.003319803929413264,,0.9069069069069067,-0.008163514441266225
,,0.910910910910911,0.00011278159366286912,,0.910910910910911,0.012256224965700857,,0.910910910910911,0.009674642502310052,,0.910910910910911,0.005405947809197428,,0.910910910910911,-0.0011671294066334219,,0.910910910910911,0.004067562539339246,,0.910910910910911,-0.003334460900404052,,0.910910910910911,-0.008199556447629435
,,0.914914914914915,0.0001132773369317169,,0.914914914914915,0.012310098482033608,,0.914914914914915,0.009717168403419105,,0.914914914914915,0.005429710217149945,,0.914914914914915,-0.0011722596457834588,,0.914914914914915,0.004085441935116561,,0.914914914914915,-0.0033491178713948386,,0.914914914914915,-0.00823559845399264
,,0.9189189189189189,0.00011377308020056466,,0.9189189189189189,0.012363971998366358,,0.9189189189189189,0.009759694304528159,,0.9189189189189189,0.00545347262510246,,0.9189189189189189,-0.0011773898849334957,,0.9189189189189189,0.004103321330893876,,0.9189189189189189,-0.0033637748423856256,,0.9189189189189189,-0.008271640460355846
,,0.9229229229229228,0.00011426882346941242,,0.9229229229229228,0.012417845514699108,,0.9229229229229228,0.009802220205637214,,0.9229229229229228,0.005477235033054976,,0.9229229229229228,-0.0011825201240835326,,0.9229229229229228,0.0041212007266711904,,0.9229229229229228,-0.003378431813376412,,0.9229229229229228,-0.008307682466719053
,,0.9269269269269267,0.00011476456673826019,,0.9269269269269267,0.012471719031031857,,0.9269269269269267,0.009844746106746268,,0.9269269269269267,0.0055009974410074915,,0.9269269269269267,-0.0011876503632335695,,0.9269269269269267,0.004139080122448506,,0.9269269269269267,-0.003393088784367199,,0.9269269269269267,-0.008343724473082258
,,0.930930930930931,0.00011526031000710801,,0.930930930930931,0.012525592547364614,,0.930930930930931,0.009887272007855327,,0.930930930930931,0.00552475984896001,,0.930930930930931,-0.001192780602383607,,0.930930930930931,0.0041569595182258225,,0.930930930930931,-0.0034077457553579873,,0.930930930930931,-0.008379766479445466
,,0.934934934934935,0.00011575605327595577,,0.934934934934935,0.012579466063697363,,0.934934934934935,0.009929797908964382,,0.934934934934935,0.005548522256912525,,0.934934934934935,-0.001197910841533644,,0.934934934934935,0.004174838914003137,,0.934934934934935,-0.003422402726348774,,0.934934934934935,-0.008415808485808673
,,0.9389389389389389,0.00011625179654480354,,0.9389389389389389,0.012633339580030113,,0.9389389389389389,0.009972323810073435,,0.9389389389389389,0.005572284664865041,,0.9389389389389389,-0.0012030410806836808,,0.9389389389389389,0.004192718309780453,,0.9389389389389389,-0.0034370596973395608,,0.9389389389389389,-0.008451850492171878
,,0.9429429429429428,0.00011674753981365131,,0.9429429429429428,0.012687213096362863,,0.9429429429429428,0.010014849711182489,,0.9429429429429428,0.0055960470728175565,,0.9429429429429428,-0.0012081713198337177,,0.9429429429429428,0.0042105977055577675,,0.9429429429429428,-0.0034517166683303473,,0.9429429429429428,-0.008487892498535083
,,0.9469469469469471,0.00011724328308249912,,0.9469469469469471,0.012741086612695619,,0.9469469469469471,0.010057375612291548,,0.9469469469469471,0.005619809480770075,,0.9469469469469471,-0.0012133015589837553,,0.9469469469469471,0.004228477101335085,,0.9469469469469471,-0.0034663736393211356,,0.9469469469469471,-0.008523934504898292
,,0.9509509509509511,0.00011773902635134689,,0.9509509509509511,0.012794960129028369,,0.9509509509509511,0.010099901513400603,,0.9509509509509511,0.00564357188872259,,0.9509509509509511,-0.0012184317981337922,,0.9509509509509511,0.0042463564971124,,0.9509509509509511,-0.0034810306103119225,,0.9509509509509511,-0.008559976511261499
,,0.954954954954955,0.00011823476962019466,,0.954954954954955,0.012848833645361117,,0.954954954954955,0.010142427414509656,,0.954954954954955,0.005667334296675106,,0.954954954954955,-0.001223562037283829,,0.954954954954955,0.004264235892889714,,0.954954954954955,-0.003495687581302709,,0.954954954954955,-0.008596018517624704
,,0.9589589589589589,0.00011873051288904242,,0.9589589589589589,0.012902707161693868,,0.9589589589589589,0.010184953315618712,,0.9589589589589589,0.0056910967046276215,,0.9589589589589589,-0.001228692276433866,,0.9589589589589589,0.004282115288667029,,0.9589589589589589,-0.003510344552293496,,0.9589589589589589,-0.008632060523987909
,,0.9629629629629628,0.00011922625615789019,,0.9629629629629628,0.012956580678026618,,0.9629629629629628,0.010227479216727765,,0.9629629629629628,0.005714859112580137,,0.9629629629629628,-0.001233822515583903,,0.9629629629629628,0.004299994684444345,,0.9629629629629628,-0.0035250015232842825,,0.9629629629629628,-0.008668102530351114
,,0.9669669669669672,0.00011972199942673801,,0.9669669669669672,0.013010454194359374,,0.9669669669669672,0.010270005117836824,,0.9669669669669672,0.005738621520532655,,0.9669669669669672,-0.0012389527547339403,,0.9669669669669672,0.004317874080221661,,0.9669669669669672,-0.0035396584942750707,,0.9669669669669672,-0.008704144536714324
,,0.9709709709709711,0.00012021774269558577,,0.9709709709709711,0.013064327710692124,,0.9709709709709711,0.010312531018945878,,0.9709709709709711,0.005762383928485171,,0.9709709709709711,-0.0012440829938839772,,0.9709709709709711,0.004335753475998976,,0.9709709709709711,-0.0035543154652658577,,0.9709709709709711,-0.00874018654307753
,,0.974974974974975,0.00012071348596443354,,0.974974974974975,0.013118201227024872,,0.974974974974975,0.010355056920054933,,0.974974974974975,0.0057861463364376866,,0.974974974974975,-0.001249213233034014,,0.974974974974975,0.004353632871776291,,0.974974974974975,-0.003568972436256644,,0.974974974974975,-0.008776228549440735
,,0.9789789789789789,0.00012120922923328131,,0.9789789789789789,0.013172074743357623,,0.9789789789789789,0.010397582821163986,,0.9789789789789789,0.005809908744390202,,0.9789789789789789,-0.001254343472184051,,0.9789789789789789,0.004371512267553606,,0.9789789789789789,-0.003583629407247431,,0.9789789789789789,-0.00881227055580394
,,0.9829829829829828,0.00012170497250212906,,0.9829829829829828,0.013225948259690373,,0.9829829829829828,0.01044010872227304,,0.9829829829829828,0.005833671152342718,,0.9829829829829828,-0.0012594737113340879,,0.9829829829829828,0.004389391663330921,,0.9829829829829828,-0.0035982863782382177,,0.9829829829829828,-0.008848312562167147
,,0.9869869869869872,0.0001222007157709769,,0.9869869869869872,0.013279821776023128,,0.9869869869869872,0.0104826346233821,,0.9869869869869872,0.005857433560295236,,0.9869869869869872,-0.0012646039504841254,,0.9869869869869872,0.004407271059108238,,0.9869869869869872,-0.003612943349229006,,0.9869869869869872,-0.008884354568530355
,,0.9909909909909911,0.00012269645903982464,,0.9909909909909911,0.013333695292355879,,0.9909909909909911,0.010525160524491154,,0.9909909909909911,0.005881195968247752,,0.9909909909909911,-0.0012697341896341623,,0.9909909909909911,0.004425150454885553,,0.9909909909909911,-0.003627600320219793,,0.9909909909909911,-0.00892039657489356
,,0.994994994994995,0.00012319220230867241,,0.994994994994995,0.013387568808688627,,0.994994994994995,0.010567686425600208,,0.994994994994995,0.005904958376200267,,0.994994994994995,-0.0012748644287841992,,0.994994994994995,0.004443029850662868,,0.994994994994995,-0.0036422572912105794,,0.994994994994995,-0.008956438581256767
,,0.9989989989989989,0.00012368794557752018,,0.9989989989989989,0.013441442325021377,,0.9989989989989989,0.010610212326709263,,0.9989989989989989,0.005928720784152783,,0.9989989989989989,-0.0012799946679342361,,0.9989989989989989,0.004460909246440183,,0.9989989989989989,-0.0036569142622013663,,0.9989989989989989,-0.008992480587619972
,,1.0030030030030028,0.00012418368884636795,,1.0030030030030028,0.013495315841354128,,1.0030030030030028,0.010652738227818316,,1.0030030030030028,0.005952483192105298,,1.0030030030030028,-0.001285124907084273,,1.0030030030030028,0.004478788642217498,,1.0030030030030028,-0.003671571233192153,,1.0030030030030028,-0.009028522593983178
,,1.0070070070070072,0.00012467943211521578,,1.0070070070070072,0.013549189357686883,,1.0070070070070072,0.010695264128927375,,1.0070070070070072,0.005976245600057817,,1.0070070070070072,-0.0012902551462343104,,1.0070070070070072,0.004496668037994814,,1.0070070070070072,-0.003686228204182941,,1.0070070070070072,-0.009064564600346388
,,1.011011011011011,0.00012517517538406355,,1.011011011011011,0.013603062874019634,,1.011011011011011,0.01073779003003643,,1.011011011011011,0.006000008008010332,,1.011011011011011,-0.0012953853853843473,,1.011011011011011,0.00451454743377213,,1.011011011011011,-0.003700885175173728,,1.011011011011011,-0.009100606606709593
,,1.015015015015015,0.0001256709186529113,,1.015015015015015,0.013656936390352384,,1.015015015015015,0.010780315931145484,,1.015015015015015,0.006023770415962848,,1.015015015015015,-0.0013005156245343842,,1.015015015015015,0.004532426829549445,,1.015015015015015,-0.0037155421461645146,,1.015015015015015,-0.009136648613072798
,,1.019019019019019,0.00012616666192175906,,1.019019019019019,0.013710809906685132,,1.019019019019019,0.010822841832254538,,1.019019019019019,0.0060475328239153634,,1.019019019019019,-0.001305645863684421,,1.019019019019019,0.0045503062253267595,,1.019019019019019,-0.0037301991171553015,,1.019019019019019,-0.009172690619436003
,,1.0230230230230228,0.00012666240519060683,,1.0230230230230228,0.013764683423017883,,1.0230230230230228,0.010865367733363593,,1.0230230230230228,0.006071295231867879,,1.0230230230230228,-0.001310776102834458,,1.0230230230230228,0.004568185621104075,,1.0230230230230228,-0.003744856088146088,,1.0230230230230228,-0.009208732625799208
,,1.0270270270270272,0.00012715814845945465,,1.0270270270270272,0.013818556939350638,,1.0270270270270272,0.010907893634472652,,1.0270270270270272,0.006095057639820398,,1.0270270270270272,-0.0013159063419844956,,1.0270270270270272,0.0045860650168813915,,1.0270270270270272,-0.0037595130591368763,,1.0270270270270272,-0.009244774632162419
,,1.031031031031031,0.00012765389172830242,,1.031031031031031,0.013872430455683388,,1.031031031031031,0.010950419535581705,,1.031031031031031,0.006118820047772914,,1.031031031031031,-0.0013210365811345325,,1.031031031031031,0.004603944412658706,,1.031031031031031,-0.0037741700301276633,,1.031031031031031,-0.009280816638525624
,,1.035035035035035,0.0001281496349971502,,1.035035035035035,0.013926303972016139,,1.035035035035035,0.01099294543669076,,1.035035035035035,0.006142582455725429,,1.035035035035035,-0.0013261668202845694,,1.035035035035035,0.004621823808436022,,1.035035035035035,-0.0037888270011184498,,1.035035035035035,-0.009316858644888829
,,1.039039039039039,0.00012864537826599794,,1.039039039039039,0.013980177488348887,,1.039039039039039,0.011035471337799814,,1.039039039039039,0.006166344863677945,,1.039039039039039,-0.0013312970594346063,,1.039039039039039,0.004639703204213337,,1.039039039039039,-0.0038034839721092367,,1.039039039039039,-0.009352900651252036
,,1.0430430430430429,0.0001291411215348457,,1.0430430430430429,0.014034051004681638,,1.0430430430430429,0.011077997238908868,,1.0430430430430429,0.0061901072716304606,,1.0430430430430429,-0.0013364272985846432,,1.0430430430430429,0.004657582599990651,,1.0430430430430429,-0.0038181409431000232,,1.0430430430430429,-0.00938894265761524
,,1.0470470470470472,0.00012963686480369353,,1.0470470470470472,0.014087924521014393,,1.0470470470470472,0.011120523140017926,,1.0470470470470472,0.006213869679582979,,1.0470470470470472,-0.0013415575377346807,,1.0470470470470472,0.004675461995767969,,1.0470470470470472,-0.0038327979140908115,,1.0470470470470472,-0.00942498466397845
,,1.0510510510510511,0.0001301326080725413,,1.0510510510510511,0.014141798037347143,,1.0510510510510511,0.011163049041126982,,1.0510510510510511,0.006237632087535494,,1.0510510510510511,-0.0013466877768847176,,1.0510510510510511,0.004693341391545283,,1.0510510510510511,-0.0038474548850815984,,1.0510510510510511,-0.009461026670341656
,,1.055055055055055,0.00013062835134138907,,1.055055055055055,0.014195671553679894,,1.055055055055055,0.011205574942236035,,1.055055055055055,0.00626139449548801,,1.055055055055055,-0.0013518180160347545,,1.055055055055055,0.004711220787322598,,1.055055055055055,-0.003862111856072385,,1.055055055055055,-0.009497068676704861
,,1.059059059059059,0.00013112409461023684,,1.059059059059059,0.014249545070012642,,1.059059059059059,0.01124810084334509,,1.059059059059059,0.006285156903440526,,1.059059059059059,-0.0013569482551847914,,1.059059059059059,0.004729100183099914,,1.059059059059059,-0.003876768827063172,,1.059059059059059,-0.009533110683068067
,,1.0630630630630629,0.00013161983787908458,,1.0630630630630629,0.014303418586345392,,1.0630630630630629,0.011290626744454144,,1.0630630630630629,0.006308919311393041,,1.0630630630630629,-0.0013620784943348284,,1.0630630630630629,0.004746979578877228,,1.0630630630630629,-0.0038914257980539584,,1.0630630630630629,-0.009569152689431272
,,1.0670670670670672,0.0001321155811479324,,1.0670670670670672,0.014357292102678148,,1.0670670670670672,0.011333152645563203,,1.0670670670670672,0.006332681719345559,,1.0670670670670672,-0.0013672087334848657,,1.0670670670670672,0.004764858974654545,,1.0670670670670672,-0.0039060827690447467,,1.0670670670670672,-0.009605194695794482
,,1.0710710710710711,0.00013261132441678018,,1.0710710710710711,0.014411165619010898,,1.0710710710710711,0.011375678546672256,,1.0710710710710711,0.006356444127298075,,1.0710710710710711,-0.0013723389726349026,,1.0710710710710711,0.0047827383704318605,,1.0710710710710711,-0.003920739740035533,,1.0710710710710711,-0.009641236702157687
,,1.075075075075075,0.00013310706768562795,,1.075075075075075,0.014465039135343648,,1.075075075075075,0.011418204447781312,,1.075075075075075,0.006380206535250591,,1.075075075075075,-0.0013774692117849395,,1.075075075075075,0.004800617766209175,,1.075075075075075,-0.00393539671102632,,1.075075075075075,-0.009677278708520892
,,1.079079079079079,0.00013360281095447572,,1.079079079079079,0.014518912651676397,,1.079079079079079,0.011460730348890365,,1.079079079079079,0.006403968943203106,,1.079079079079079,-0.0013825994509349764,,1.079079079079079,0.00481849716198649,,1.079079079079079,-0.003950053682017107,,1.079079079079079,-0.009713320714884097
,,1.0830830830830829,0.00013409855422332346,,1.0830830830830829,0.014572786168009147,,1.0830830830830829,0.01150325624999942,,1.0830830830830829,0.006427731351155622,,1.0830830830830829,-0.0013877296900850133,,1.0830830830830829,0.004836376557763805,,1.0830830830830829,-0.003964710653007894,,1.0830830830830829,-0.009749362721247304
,,1.0870870870870872,0.00013459429749217128,,1.0870870870870872,0.014626659684341903,,1.0870870870870872,0.011545782151108479,,1.0870870870870872,0.00645149375910814,,1.0870870870870872,-0.0013928599292350509,,1.0870870870870872,0.004854255953541122,,1.0870870870870872,-0.003979367623998682,,1.0870870870870872,-0.009785404727610513
,,1.0910910910910911,0.00013509004076101905,,1.0910910910910911,0.014680533200674653,,1.0910910910910911,0.011588308052217533,,1.0910910910910911,0.006475256167060656,,1.0910910910910911,-0.0013979901683850878,,1.0910910910910911,0.004872135349318437,,1.0910910910910911,-0.003994024594989469,,1.0910910910910911,-0.009821446733973718
,,1.095095095095095,0.00013558578402986682,,1.095095095095095,0.014734406717007403,,1.095095095095095,0.011630833953326586,,1.095095095095095,0.006499018575013171,,1.095095095095095,-0.0014031204075351247,,1.095095095095095,0.004890014745095752,,1.095095095095095,-0.004008681565980256,,1.095095095095095,-0.009857488740336925
,,1.099099099099099,0.0001360815272987146,,1.099099099099099,0.014788280233340154,,1.099099099099099,0.011673359854435642,,1.099099099099099,0.006522780982965687,,1.099099099099099,-0.0014082506466851616,,1.099099099099099,0.004907894140873067,,1.099099099099099,-0.004023338536971042,,1.099099099099099,-0.00989353074670013
,,1.1031031031031029,0.00013657727056756236,,1.1031031031031029,0.014842153749672902,,1.1031031031031029,0.011715885755544695,,1.1031031031031029,0.0065465433909182025,,1.1031031031031029,-0.0014133808858351985,,1.1031031031031029,0.004925773536650382,,1.1031031031031029,-0.004037995507961829,,1.1031031031031029,-0.009929572753063335
,,1.1071071071071072,0.0001370730138364102,,1.1071071071071072,0.014896027266005658,,1.1071071071071072,0.011758411656653754,,1.1071071071071072,0.006570305798870721,,1.1071071071071072,-0.0014185111249852358,,1.1071071071071072,0.004943652932427699,,1.1071071071071072,-0.0040526524789526175,,1.1071071071071072,-0.009965614759426544
,,1.1111111111111112,0.00013756875710525793,,1.1111111111111112,0.014949900782338408,,1.1111111111111112,0.011800937557762809,,1.1111111111111112,0.006594068206823236,,1.1111111111111112,-0.0014236413641352727,,1.1111111111111112,0.004961532328205014,,1.1111111111111112,-0.004067309449943404,,1.1111111111111112,-0.01000165676578975
,,1.115115115115115,0.0001380645003741057,,1.115115115115115,0.015003774298671158,,1.115115115115115,0.011843463458871863,,1.115115115115115,0.006617830614775752,,1.115115115115115,-0.0014287716032853096,,1.115115115115115,0.0049794117239823285,,1.115115115115115,-0.0040819664209341905,,1.115115115115115,-0.010037698772152956
,,1.119119119119119,0.00013856024364295347,,1.119119119119119,0.015057647815003909,,1.119119119119119,0.011885989359980916,,1.119119119119119,0.0066415930227282675,,1.119119119119119,-0.0014339018424353465,,1.119119119119119,0.004997291119759643,,1.119119119119119,-0.0040966233919249775,,1.119119119119119,-0.01007374077851616
,,1.123123123123123,0.00013905598691180124,,1.123123123123123,0.015111521331336657,,1.123123123123123,0.011928515261089971,,1.123123123123123,0.006665355430680783,,1.123123123123123,-0.0014390320815853834,,1.123123123123123,0.005015170515536959,,1.123123123123123,-0.0041112803629157636,,1.123123123123123,-0.010109782784879366
,,1.1271271271271273,0.00013955173018064906,,1.1271271271271273,0.015165394847669414,,1.1271271271271273,0.01197104116219903,,1.1271271271271273,0.006689117838633301,,1.1271271271271273,-0.001444162320735421,,1.1271271271271273,0.005033049911314275,,1.1271271271271273,-0.004125937333906552,,1.1271271271271273,-0.010145824791242576
,,1.1311311311311312,0.0001400474734494968,,1.1311311311311312,0.015219268364002163,,1.1311311311311312,0.012013567063308084,,1.1311311311311312,0.006712880246585817,,1.1311311311311312,-0.001449292559885458,,1.1311311311311312,0.005050929307091591,,1.1311311311311312,-0.004140594304897339,,1.1311311311311312,-0.010181866797605781
,,1.135135135135135,0.00014054321671834458,,1.135135135135135,0.015273141880334913,,1.135135135135135,0.012056092964417139,,1.135135135135135,0.0067366426545383325,,1.135135135135135,-0.0014544227990354948,,1.135135135135135,0.005068808702868906,,1.135135135135135,-0.004155251275888126,,1.135135135135135,-0.010217908803968986
,,1.139139139139139,0.00014103895998719235,,1.139139139139139,0.015327015396667663,,1.139139139139139,0.012098618865526193,,1.139139139139139,0.006760405062490848,,1.139139139139139,-0.0014595530381855317,,1.139139139139139,0.00508668809864622,,1.139139139139139,-0.004169908246878912,,1.139139139139139,-0.010253950810332193
,,1.143143143143143,0.00014153470325604012,,1.143143143143143,0.015380888913000412,,1.143143143143143,0.012141144766635246,,1.143143143143143,0.006784167470443364,,1.143143143143143,-0.0014646832773355686,,1.143143143143143,0.005104567494423535,,1.143143143143143,-0.004184565217869699,,1.143143143143143,-0.010289992816695398
,,1.1471471471471473,0.00014203044652488794,,1.1471471471471473,0.01543476242933317,,1.1471471471471473,0.012183670667744305,,1.1471471471471473,0.006807929878395883,,1.1471471471471473,-0.0014698135164856062,,1.1471471471471473,0.005122446890200852,,1.1471471471471473,-0.004199222188860488,,1.1471471471471473,-0.010326034823058607
,,1.1511511511511512,0.0001425261897937357,,1.1511511511511512,0.015488635945665918,,1.1511511511511512,0.01222619656885336,,1.1511511511511512,0.0068316922863483984,,1.1511511511511512,-0.001474943755635643,,1.1511511511511512,0.005140326285978167,,1.1511511511511512,-0.004213879159851274,,1.1511511511511512,-0.010362076829421812
,,1.155155155155155,0.00014302193306258345,,1.155155155155155,0.015542509461998668,,1.155155155155155,0.012268722469962414,,1.155155155155155,0.006855454694300914,,1.155155155155155,-0.00148007399478568,,1.155155155155155,0.005158205681755482,,1.155155155155155,-0.004228536130842061,,1.155155155155155,-0.010398118835785019
,,1.159159159159159,0.00014351767633143122,,1.159159159159159,0.015596382978331418,,1.159159159159159,0.012311248371071469,,1.159159159159159,0.00687921710225343,,1.159159159159159,-0.0014852042339357169,,1.159159159159159,0.005176085077532797,,1.159159159159159,-0.004243193101832848,,1.159159159159159,-0.010434160842148224
,,1.163163163163163,0.000144013419600279,,1.163163163163163,0.01565025649466417,,1.163163163163163,0.012353774272180523,,1.163163163163163,0.006902979510205945,,1.163163163163163,-0.0014903344730857538,,1.163163163163163,0.005193964473310112,,1.163163163163163,-0.004257850072823634,,1.163163163163163,-0.01047020284851143
,,1.1671671671671673,0.00014450916286912682,,1.1671671671671673,0.015704130010996922,,1.1671671671671673,0.012396300173289581,,1.1671671671671673,0.0069267419181584635,,1.1671671671671673,-0.0014954647122357911,,1.1671671671671673,0.0052118438690874295,,1.1671671671671673,-0.004272507043814423,,1.1671671671671673,-0.01050624485487464
,,1.1711711711711712,0.0001450049061379746,,1.1711711711711712,0.015758003527329673,,1.1711711711711712,0.012438826074398635,,1.1711711711711712,0.006950504326110979,,1.1711711711711712,-0.001500594951385828,,1.1711711711711712,0.005229723264864744,,1.1711711711711712,-0.00428716401480521,,1.1711711711711712,-0.010542286861237845
,,1.1751751751751751,0.00014550064940682236,,1.1751751751751751,0.015811877043662423,,1.1751751751751751,0.01248135197550769,,1.1751751751751751,0.006974266734063495,,1.1751751751751751,-0.001505725190535865,,1.1751751751751751,0.005247602660642059,,1.1751751751751751,-0.004301820985795996,,1.1751751751751751,-0.01057832886760105
,,1.179179179179179,0.0001459963926756701,,1.179179179179179,0.015865750559995173,,1.179179179179179,0.012523877876616744,,1.179179179179179,0.00699802914201601,,1.179179179179179,-0.0015108554296859018,,1.179179179179179,0.005265482056419374,,1.179179179179179,-0.004316477956786783,,1.179179179179179,-0.010614370873964255
,,1.183183183183183,0.00014649213594451787,,1.183183183183183,0.015919624076327923,,1.183183183183183,0.012566403777725799,,1.183183183183183,0.007021791549968526,,1.183183183183183,-0.0015159856688359387,,1.183183183183183,0.005283361452196689,,1.183183183183183,-0.0043311349277775696,,1.183183183183183,-0.01065041288032746
,,1.1871871871871873,0.0001469878792133657,,1.1871871871871873,0.015973497592660677,,1.1871871871871873,0.012608929678834858,,1.1871871871871873,0.007045553957921044,,1.1871871871871873,-0.0015211159079859763,,1.1871871871871873,0.005301240847974006,,1.1871871871871873,-0.004345791898768358,,1.1871871871871873,-0.01068645488669067
,,1.1911911911911912,0.00014748362248221346,,1.1911911911911912,0.016027371108993427,,1.1911911911911912,0.012651455579943911,,1.1911911911911912,0.00706931636587356,,1.1911911911911912,-0.0015262461471360132,,1.1911911911911912,0.0053191202437513204,,1.1911911911911912,-0.004360448869759144,,1.1911911911911912,-0.010722496893053875
,,1.1951951951951951,0.00014797936575106123,,1.1951951951951951,0.016081244625326178,,1.1951951951951951,0.012693981481052965,,1.1951951951951951,0.007093078773826075,,1.1951951951951951,-0.0015313763862860501,,1.1951951951951951,0.005336999639528636,,1.1951951951951951,-0.004375105840749931,,1.1951951951951951,-0.01075853889941708
,,1.199199199199199,0.000148475109019909,,1.199199199199199,0.016135118141658928,,1.199199199199199,0.01273650738216202,,1.199199199199199,0.007116841181778591,,1.199199199199199,-0.001536506625436087,,1.199199199199199,0.005354879035305951,,1.199199199199199,-0.004389762811740718,,1.199199199199199,-0.010794580905780287
,,1.203203203203203,0.00014897085228875675,,1.203203203203203,0.01618899165799168,,1.203203203203203,0.012779033283271074,,1.203203203203203,0.0071406035897311065,,1.203203203203203,-0.001541636864586124,,1.203203203203203,0.0053727584310832655,,1.203203203203203,-0.004404419782731504,,1.203203203203203,-0.010830622912143493
,,1.2072072072072073,0.00014946659555760457,,1.2072072072072073,0.016242865174324432,,1.2072072072072073,0.012821559184380132,,1.2072072072072073,0.007164365997683625,,1.2072072072072073,-0.0015467671037361613,,1.2072072072072073,0.005390637826860583,,1.2072072072072073,-0.004419076753722293,,1.2072072072072073,-0.010866664918506701
,,1.2112112112112112,0.00014996233882645234,,1.2112112112112112,0.016296738690657182,,1.2112112112112112,0.012864085085489188,,1.2112112112112112,0.00718812840563614,,1.2112112112112112,-0.0015518973428861982,,1.2112112112112112,0.0054085172226378975,,1.2112112112112112,-0.00443373372471308,,1.2112112112112112,-0.010902706924869908
,,1.2152152152152151,0.0001504580820953001,,1.2152152152152151,0.016350612206989933,,1.2152152152152151,0.012906610986598241,,1.2152152152152151,0.007211890813588656,,1.2152152152152151,-0.001557027582036235,,1.2152152152152151,0.005426396618415212,,1.2152152152152151,-0.004448390695703866,,1.2152152152152151,-0.010938748931233113
,,1.219219219219219,0.00015095382536414788,,1.219219219219219,0.016404485723322683,,1.219219219219219,0.012949136887707295,,1.219219219219219,0.007235653221541172,,1.219219219219219,-0.001562157821186272,,1.219219219219219,0.005444276014192528,,1.219219219219219,-0.004463047666694653,,1.219219219219219,-0.010974790937596318
,,1.2232232232232234,0.0001514495686329957,,1.2232232232232234,0.01645835923965544,,1.2232232232232234,0.012991662788816355,,1.2232232232232234,0.00725941562949369,,1.2232232232232234,-0.0015672880603363095,,1.2232232232232234,0.005462155409969844,,1.2232232232232234,-0.004477704637685442,,1.2232232232232234,-0.011010832943959529
,,1.2272272272272273,0.00015194531190184345,,1.2272272272272273,0.016512232755988187,,1.2272272272272273,0.013034188689925409,,1.2272272272272273,0.007283178037446205,,1.2272272272272273,-0.0015724182994863464,,1.2272272272272273,0.00548003480574716,,1.2272272272272273,-0.004492361608676229,,1.2272272272272273,-0.011046874950322734
,,1.2312312312312312,0.00015244105517069122,,1.2312312312312312,0.016566106272320937,,1.2312312312312312,0.013076714591034462,,1.2312312312312312,0.007306940445398721,,1.2312312312312312,-0.0015775485386363833,,1.2312312312312312,0.005497914201524475,,1.2312312312312312,-0.004507018579667015,,1.2312312312312312,-0.011082916956685939
,,1.2352352352352352,0.000152936798439539,,1.2352352352352352,0.016619979788653687,,1.2352352352352352,0.013119240492143518,,1.2352352352352352,0.007330702853351237,,1.2352352352352352,-0.0015826787777864202,,1.2352352352352352,0.005515793597301789,,1.2352352352352352,-0.004521675550657802,,1.2352352352352352,-0.011118958963049144
,,1.239239239239239,0.00015343254170838676,,1.239239239239239,0.016673853304986438,,1.239239239239239,0.013161766393252571,,1.239239239239239,0.007354465261303752,,1.239239239239239,-0.0015878090169364571,,1.239239239239239,0.005533672993079104,,1.239239239239239,-0.004536332521648589,,1.239239239239239,-0.011155000969412349
,,1.2432432432432434,0.00015392828497723458,,1.2432432432432434,0.016727726821319195,,1.2432432432432434,0.01320429229436163,,1.2432432432432434,0.00737822766925627,,1.2432432432432434,-0.0015929392560864947,,1.2432432432432434,0.005551552388856421,,1.2432432432432434,-0.004550989492639376,,1.2432432432432434,-0.01119104297577556
,,1.2472472472472473,0.00015442402824608235,,1.2472472472472473,0.016781600337651942,,1.2472472472472473,0.013246818195470685,,1.2472472472472473,0.007401990077208786,,1.2472472472472473,-0.0015980694952365316,,1.2472472472472473,0.005569431784633736,,1.2472472472472473,-0.004565646463630163,,1.2472472472472473,-0.011227084982138764
,,1.2512512512512513,0.0001549197715149301,,1.2512512512512513,0.016835473853984692,,1.2512512512512513,0.013289344096579739,,1.2512512512512513,0.007425752485161302,,1.2512512512512513,-0.0016031997343865685,,1.2512512512512513,0.005587311180411051,,1.2512512512512513,-0.00458030343462095,,1.2512512512512513,-0.01126312698850197
,,1.2552552552552552,0.00015541551478377786,,1.2552552552552552,0.016889347370317442,,1.2552552552552552,0.013331869997688792,,1.2552552552552552,0.007449514893113817,,1.2552552552552552,-0.0016083299735366054,,1.2552552552552552,0.0056051905761883665,,1.2552552552552552,-0.004594960405611736,,1.2552552552552552,-0.011299168994865176
,,1.259259259259259,0.00015591125805262563,,1.259259259259259,0.016943220886650193,,1.259259259259259,0.013374395898797848,,1.259259259259259,0.007473277301066334,,1.259259259259259,-0.0016134602126866423,,1.259259259259259,0.005623069971965681,,1.259259259259259,-0.004609617376602523,,1.259259259259259,-0.011335211001228382
,,1.2632632632632634,0.00015640700132147346,,1.2632632632632634,0.01699709440298295,,1.2632632632632634,0.013416921799906906,,1.2632632632632634,0.007497039709018852,,1.2632632632632634,-0.0016185904518366797,,1.2632632632632634,0.0056409493677429985,,1.2632632632632634,-0.004624274347593312,,1.2632632632632634,-0.01137125300759159
,,1.2672672672672673,0.00015690274459032123,,1.2672672672672673,0.017050967919315697,,1.2672672672672673,0.01345944770101596,,1.2672672672672673,0.0075208021169713675,,1.2672672672672673,-0.0016237206909867166,,1.2672672672672673,0.005658828763520313,,1.2672672672672673,-0.004638931318584098,,1.2672672672672673,-0.011407295013954795
,,1.2712712712712713,0.000157398487859169,,1.2712712712712713,0.017104841435648447,,1.2712712712712713,0.013501973602125015,,1.2712712712712713,0.007544564524923883,,1.2712712712712713,-0.0016288509301367535,,1.2712712712712713,0.005676708159297628,,1.2712712712712713,-0.004653588289574885,,1.2712712712712713,-0.011443337020318002
,,1.2752752752752752,0.00015789423112801674,,1.2752752752752752,0.017158714951981197,,1.2752752752752752,0.013544499503234069,,1.2752752752752752,0.007568326932876399,,1.2752752752752752,-0.0016339811692867904,,1.2752752752752752,0.005694587555074943,,1.2752752752752752,-0.004668245260565672,,1.2752752752752752,-0.011479379026681207
,,1.279279279279279,0.0001583899743968645,,1.279279279279279,0.017212588468313948,,1.279279279279279,0.013587025404343122,,1.279279279279279,0.007592089340828914,,1.279279279279279,-0.0016391114084368273,,1.279279279279279,0.005712466950852258,,1.279279279279279,-0.004682902231556459,,1.279279279279279,-0.011515421033044412
,,1.2832832832832834,0.00015888571766571233,,1.2832832832832834,0.017266461984646705,,1.2832832832832834,0.013629551305452181,,1.2832832832832834,0.0076158517487814326,,1.2832832832832834,-0.0016442416475868648,,1.2832832832832834,0.005730346346629575,,1.2832832832832834,-0.004697559202547247,,1.2832832832832834,-0.011551463039407623
,,1.2872872872872874,0.0001593814609345601,,1.2872872872872874,0.017320335500979455,,1.2872872872872874,0.013672077206561236,,1.2872872872872874,0.007639614156733948,,1.2872872872872874,-0.0016493718867369017,,1.2872872872872874,0.0057482257424068895,,1.2872872872872874,-0.004712216173538034,,1.2872872872872874,-0.011587505045770828
,,1.2912912912912913,0.00015987720420340787,,1.2912912912912913,0.017374209017312202,,1.2912912912912913,0.01371460310767029,,1.2912912912912913,0.007663376564686464,,1.2912912912912913,-0.0016545021258869386,,1.2912912912912913,0.005766105138184205,,1.2912912912912913,-0.004726873144528821,,1.2912912912912913,-0.011623547052134033
,,1.2952952952952952,0.00016037294747225564,,1.2952952952952952,0.017428082533644952,,1.2952952952952952,0.013757129008779345,,1.2952952952952952,0.007687138972638979,,1.2952952952952952,-0.0016596323650369756,,1.2952952952952952,0.00578398453396152,,1.2952952952952952,-0.004741530115519607,,1.2952952952952952,-0.011659589058497238
,,1.299299299299299,0.00016086869074110339,,1.299299299299299,0.017481956049977702,,1.299299299299299,0.013799654909888399,,1.299299299299299,0.007710901380591495,,1.299299299299299,-0.0016647626041870125,,1.299299299299299,0.0058018639297388345,,1.299299299299299,-0.004756187086510394,,1.299299299299299,-0.011695631064860445
,,1.3033033033033035,0.0001613644340099512,,1.3033033033033035,0.01753582956631046,,1.3033033033033035,0.013842180810997457,,1.3033033033033035,0.007734663788544013,,1.3033033033033035,-0.0016698928433370498,,1.3033033033033035,0.005819743325516152,,1.3033033033033035,-0.004770844057501182,,1.3033033033033035,-0.011731673071223653
,,1.3073073073073074,0.00016186017727879898,,1.3073073073073074,0.01758970308264321,,1.3073073073073074,0.013884706712106511,,1.3073073073073074,0.007758426196496529,,1.3073073073073074,-0.0016750230824870867,,1.3073073073073074,0.005837622721293467,,1.3073073073073074,-0.0047855010284919685,,1.3073073073073074,-0.011767715077586859
,,1.3113113113113113,0.00016235592054764675,,1.3113113113113113,0.017643576598975957,,1.3113113113113113,0.013927232613215566,,1.3113113113113113,0.007782188604449044,,1.3113113113113113,-0.0016801533216371236,,1.3113113113113113,0.005855502117070781,,1.3113113113113113,-0.0048001579994827554,,1.3113113113113113,-0.011803757083950064
,,1.3153153153153152,0.00016285166381649452,,1.3153153153153152,0.017697450115308707,,1.3153153153153152,0.01396975851432462,,1.3153153153153152,0.00780595101240156,,1.3153153153153152,-0.0016852835607871605,,1.3153153153153152,0.005873381512848097,,1.3153153153153152,-0.004814814970473542,,1.3153153153153152,-0.01183979909031327
,,1.3193193193193191,0.0001633474070853423,,1.3193193193193191,0.017751323631641457,,1.3193193193193191,0.014012284415433675,,1.3193193193193191,0.007829713420354076,,1.3193193193193191,-0.0016904137999371974,,1.3193193193193191,0.005891260908625412,,1.3193193193193191,-0.004829471941464329,,1.3193193193193191,-0.011875841096676476
,,1.3233233233233235,0.0001638431503541901,,1.3233233233233235,0.017805197147974215,,1.3233233233233235,0.014054810316542734,,1.3233233233233235,0.007853475828306594,,1.3233233233233235,-0.001695544039087235,,1.3233233233233235,0.005909140304402728,,1.3233233233233235,-0.004844128912455117,,1.3233233233233235,-0.011911883103039684
,,1.3273273273273274,0.00016433889362303786,,1.3273273273273274,0.017859070664306965,,1.3273273273273274,0.014097336217651787,,1.3273273273273274,0.00787723823625911,,1.3273273273273274,-0.0017006742782372719,,1.3273273273273274,0.005927019700180044,,1.3273273273273274,-0.004858785883445904,,1.3273273273273274,-0.011947925109402891
,,1.3313313313313313,0.00016483463689188563,,1.3313313313313313,0.01791294418063971,,1.3313313313313313,0.014139862118760841,,1.3313313313313313,0.007901000644211625,,1.3313313313313313,-0.0017058045173873088,,1.3313313313313313,0.005944899095957358,,1.3313313313313313,-0.004873442854436691,,1.3313313313313313,-0.011983967115766096
,,1.3353353353353352,0.0001653303801607334,,1.3353353353353352,0.017966817696972462,,1.3353353353353352,0.014182388019869896,,1.3353353353353352,0.00792476305216414,,1.3353353353353352,-0.0017109347565373457,,1.3353353353353352,0.005962778491734673,,1.3353353353353352,-0.004888099825427477,,1.3353353353353352,-0.012020009122129301
,,1.3393393393393391,0.00016582612342958117,,1.3393393393393391,0.018020691213305212,,1.3393393393393391,0.01422491392097895,,1.3393393393393391,0.007948525460116656,,1.3393393393393391,-0.0017160649956873826,,1.3393393393393391,0.005980657887511989,,1.3393393393393391,-0.004902756796418264,,1.3393393393393391,-0.012056051128492506
,,1.3433433433433435,0.000166321866698429,,1.3433433433433435,0.01807456472963797,,1.3433433433433435,0.014267439822088009,,1.3433433433433435,0.007972287868069175,,1.3433433433433435,-0.0017211952348374201,,1.3433433433433435,0.005998537283289305,,1.3433433433433435,-0.004917413767409053,,1.3433433433433435,-0.012092093134855717
,,1.3473473473473474,0.00016681760996727673,,1.3473473473473474,0.01812843824597072,,1.3473473473473474,0.014309965723197064,,1.3473473473473474,0.007996050276021691,,1.3473473473473474,-0.0017263254739874568,,1.3473473473473474,0.00601641667906662,,1.3473473473473474,-0.004932070738399839,,1.3473473473473474,-0.012128135141218922
,,1.3513513513513513,0.0001673133532361245,,1.3513513513513513,0.018182311762303466,,1.3513513513513513,0.014352491624306117,,1.3513513513513513,0.008019812683974207,,1.3513513513513513,-0.0017314557131374937,,1.3513513513513513,0.0060342960748439355,,1.3513513513513513,-0.004946727709390626,,1.3513513513513513,-0.012164177147582127
,,1.3553553553553552,0.00016780909650497227,,1.3553553553553552,0.018236185278636217,,1.3553553553553552,0.014395017525415171,,1.3553553553553552,0.008043575091926722,,1.3553553553553552,-0.0017365859522875306,,1.3553553553553552,0.00605217547062125,,1.3553553553553552,-0.004961384680381413,,1.3553553553553552,-0.012200219153945332
,,1.3593593593593591,0.00016830483977382004,,1.3593593593593591,0.018290058794968967,,1.3593593593593591,0.014437543426524226,,1.3593593593593591,0.008067337499879238,,1.3593593593593591,-0.0017417161914375675,,1.3593593593593591,0.006070054866398565,,1.3593593593593591,-0.0049760416513722,,1.3593593593593591,-0.012236261160308539
,,1.3633633633633635,0.00016880058304266787,,1.3633633633633635,0.018343932311301724,,1.3633633633633635,0.014480069327633285,,1.3633633633633635,0.008091099907831755,,1.3633633633633635,-0.001746846430587605,,1.3633633633633635,0.006087934262175882,,1.3633633633633635,-0.0049906986223629875,,1.3633633633633635,-0.012272303166671748
,,1.3673673673673674,0.00016929632631151564,,1.3673673673673674,0.018397805827634475,,1.3673673673673674,0.014522595228742339,,1.3673673673673674,0.00811486231578427,,1.3673673673673674,-0.001751976669737642,,1.3673673673673674,0.006105813657953197,,1.3673673673673674,-0.0050053555933537745,,1.3673673673673674,-0.012308345173034953
,,1.3713713713713713,0.00016979206958036338,,1.3713713713713713,0.018451679343967225,,1.3713713713713713,0.014565121129851394,,1.3713713713713713,0.008138624723736786,,1.3713713713713713,-0.001757106908887679,,1.3713713713713713,0.006123693053730512,,1.3713713713713713,-0.0050200125643445614,,1.3713713713713713,-0.01234438717939816
,,1.3753753753753752,0.00017028781284921115,,1.3753753753753752,0.01850555286029997,,1.3753753753753752,0.014607647030960447,,1.3753753753753752,0.008162387131689302,,1.3753753753753752,-0.0017622371480377158,,1.3753753753753752,0.006141572449507827,,1.3753753753753752,-0.0050346695353353475,,1.3753753753753752,-0.012380429185761365
,,1.3793793793793792,0.00017078355611805892,,1.3793793793793792,0.018559426376632722,,1.3793793793793792,0.014650172932069501,,1.3793793793793792,0.008186149539641818,,1.3793793793793792,-0.0017673673871877527,,1.3793793793793792,0.006159451845285142,,1.3793793793793792,-0.0050493265063261345,,1.3793793793793792,-0.01241647119212457
,,1.3833833833833835,0.00017127929938690674,,1.3833833833833835,0.01861329989296548,,1.3833833833833835,0.01469269883317856,,1.3833833833833835,0.008209911947594337,,1.3833833833833835,-0.0017724976263377903,,1.3833833833833835,0.0061773312410624585,,1.3833833833833835,-0.005063983477316923,,1.3833833833833835,-0.01245251319848778
,,1.3873873873873874,0.0001717750426557545,,1.3873873873873874,0.01866717340929823,,1.3873873873873874,0.014735224734287615,,1.3873873873873874,0.008233674355546852,,1.3873873873873874,-0.0017776278654878272,,1.3873873873873874,0.006195210636839774,,1.3873873873873874,-0.005078640448307709,,1.3873873873873874,-0.012488555204850985
,,1.3913913913913913,0.00017227078592460228,,1.3913913913913913,0.01872104692563098,,1.3913913913913913,0.014777750635396669,,1.3913913913913913,0.008257436763499368,,1.3913913913913913,-0.001782758104637864,,1.3913913913913913,0.006213090032617089,,1.3913913913913913,-0.005093297419298496,,1.3913913913913913,-0.01252459721121419
,,1.3953953953953953,0.00017276652919345003,,1.3953953953953953,0.018774920441963727,,1.3953953953953953,0.014820276536505724,,1.3953953953953953,0.008281199171451883,,1.3953953953953953,-0.001787888343787901,,1.3953953953953953,0.0062309694283944035,,1.3953953953953953,-0.005107954390289283,,1.3953953953953953,-0.012560639217577396
,,1.3993993993993992,0.0001732622724622978,,1.3993993993993992,0.018828793958296477,,1.3993993993993992,0.014862802437614777,,1.3993993993993992,0.008304961579404399,,1.3993993993993992,-0.001793018582937938,,1.3993993993993992,0.006248848824171718,,1.3993993993993992,-0.00512261136128007,,1.3993993993993992,-0.0125966812239406
,,1.4034034034034035,0.00017375801573114562,,1.4034034034034035,0.018882667474629234,,1.4034034034034035,0.014905328338723836,,1.4034034034034035,0.008328723987356916,,1.4034034034034035,-0.0017981488220879752,,1.4034034034034035,0.006266728219949036,,1.4034034034034035,-0.005137268332270858,,1.4034034034034035,-0.012632723230303811
,,1.4074074074074074,0.0001742537589999934,,1.4074074074074074,0.018936540990961984,,1.4074074074074074,0.01494785423983289,,1.4074074074074074,0.008352486395309432,,1.4074074074074074,-0.0018032790612380121,,1.4074074074074074,0.00628460761572635,,1.4074074074074074,-0.005151925303261645,,1.4074074074074074,-0.012668765236667016
,,1.4114114114114114,0.00017474950226884116,,1.4114114114114114,0.018990414507294735,,1.4114114114114114,0.014990380140941945,,1.4114114114114114,0.008376248803261948,,1.4114114114114114,-0.001808409300388049,,1.4114114114114114,0.006302487011503666,,1.4114114114114114,-0.005166582274252432,,1.4114114114114114,-0.012704807243030221
,,1.4154154154154153,0.00017524524553768893,,1.4154154154154153,0.01904428802362748,,1.4154154154154153,0.015032906042050998,,1.4154154154154153,0.008400011211214463,,1.4154154154154153,-0.001813539539538086,,1.4154154154154153,0.006320366407280981,,1.4154154154154153,-0.005181239245243218,,1.4154154154154153,-0.012740849249393428
,,1.4194194194194192,0.00017574098880653667,,1.4194194194194192,0.01909816153996023,,1.4194194194194192,0.015075431943160054,,1.4194194194194192,0.008423773619166979,,1.4194194194194192,-0.0018186697786881229,,1.4194194194194192,0.006338245803058295,,1.4194194194194192,-0.005195896216234005,,1.4194194194194192,-0.012776891255756633
,,1.4234234234234235,0.0001762367320753845,,1.4234234234234235,0.01915203505629299,,1.4234234234234235,0.015117957844269113,,1.4234234234234235,0.008447536027119498,,1.4234234234234235,-0.0018238000178381604,,1.4234234234234235,0.006356125198835613,,1.4234234234234235,-0.0052105531872247935,,1.4234234234234235,-0.012812933262119842
,,1.4274274274274275,0.00017673247534423227,,1.4274274274274275,0.01920590857262574,,1.4274274274274275,0.015160483745378166,,1.4274274274274275,0.008471298435072014,,1.4274274274274275,-0.0018289302569881973,,1.4274274274274275,0.006374004594612927,,1.4274274274274275,-0.00522521015821558,,1.4274274274274275,-0.012848975268483049
,,1.4314314314314314,0.00017722821861308004,,1.4314314314314314,0.01925978208895849,,1.4314314314314314,0.01520300964648722,,1.4314314314314314,0.008495060843024529,,1.4314314314314314,-0.0018340604961382342,,1.4314314314314314,0.006391883990390242,,1.4314314314314314,-0.005239867129206367,,1.4314314314314314,-0.012885017274846254
,,1.4354354354354353,0.0001777239618819278,,1.4354354354354353,0.019313655605291236,,1.4354354354354353,0.015245535547596275,,1.4354354354354353,0.008518823250977045,,1.4354354354354353,-0.0018391907352882711,,1.4354354354354353,0.006409763386167557,,1.4354354354354353,-0.0052545241001971535,,1.4354354354354353,-0.012921059281209459
,,1.4394394394394392,0.00017821970515077558,,1.4394394394394392,0.019367529121623987,,1.4394394394394392,0.015288061448705328,,1.4394394394394392,0.00854258565892956,,1.4394394394394392,-0.001844320974438308,,1.4394394394394392,0.0064276427819448725,,1.4394394394394392,-0.0052691810711879405,,1.4394394394394392,-0.012957101287572664
,,1.4434434434434436,0.00017871544841962337,,1.4434434434434436,0.019421402637956744,,1.4434434434434436,0.015330587349814387,,1.4434434434434436,0.00856634806688208,,1.4434434434434436,-0.0018494512135883454,,1.4434434434434436,0.006445522177722189,,1.4434434434434436,-0.005283838042178728,,1.4434434434434436,-0.012993143293935874
,,1.4474474474474475,0.00017921119168847114,,1.4474474474474475,0.019475276154289494,,1.4474474474474475,0.015373113250923442,,1.4474474474474475,0.008590110474834595,,1.4474474474474475,-0.0018545814527383823,,1.4474474474474475,0.0064634015734995045,,1.4474474474474475,-0.005298495013169515,,1.4474474474474475,-0.01302918530029908
,,1.4514514514514514,0.0001797069349573189,,1.4514514514514514,0.019529149670622244,,1.4514514514514514,0.015415639152032496,,1.4514514514514514,0.00861387288278711,,1.4514514514514514,-0.0018597116918884192,,1.4514514514514514,0.006481280969276819,,1.4514514514514514,-0.005313151984160302,,1.4514514514514514,-0.013065227306662285
,,1.4554554554554553,0.00018020267822616668,,1.4554554554554553,0.019583023186954995,,1.4554554554554553,0.01545816505314155,,1.4554554554554553,0.008637635290739626,,1.4554554554554553,-0.001864841931038456,,1.4554554554554553,0.006499160365054134,,1.4554554554554553,-0.005327808955151088,,1.4554554554554553,-0.01310126931302549
,,1.4594594594594597,0.0001806984214950145,,1.4594594594594597,0.01963689670328775,,1.4594594594594597,0.01550069095425061,,1.4594594594594597,0.008661397698692144,,1.4594594594594597,-0.0018699721701884936,,1.4594594594594597,0.006517039760831451,,1.4594594594594597,-0.005342465926141877,,1.4594594594594597,-0.0131373113193887
,,1.4634634634634636,0.00018119416476386228,,1.4634634634634636,0.0196907702196205,,1.4634634634634636,0.015543216855359664,,1.4634634634634636,0.00868516010664466,,1.4634634634634636,-0.0018751024093385305,,1.4634634634634636,0.006534919156608766,,1.4634634634634636,-0.005357122897132664,,1.4634634634634636,-0.013173353325751905
,,1.4674674674674675,0.00018168990803271002,,1.4674674674674675,0.01974464373595325,,1.4674674674674675,0.015585742756468717,,1.4674674674674675,0.008708922514597175,,1.4674674674674675,-0.0018802326484885674,,1.4674674674674675,0.006552798552386081,,1.4674674674674675,-0.00537177986812345,,1.4674674674674675,-0.01320939533211511
,,1.4714714714714714,0.0001821856513015578,,1.4714714714714714,0.019798517252286,,1.4714714714714714,0.01562826865757777,,1.4714714714714714,0.00873268492254969,,1.4714714714714714,-0.0018853628876386043,,1.4714714714714714,0.0065706779481633955,,1.4714714714714714,-0.005386436839114237,,1.4714714714714714,-0.013245437338478315
,,1.4754754754754753,0.00018268139457040556,,1.4754754754754753,0.01985239076861875,,1.4754754754754753,0.015670794558686828,,1.4754754754754753,0.008756447330502206,,1.4754754754754753,-0.0018904931267886413,,1.4754754754754753,0.006588557343940711,,1.4754754754754753,-0.005401093810105024,,1.4754754754754753,-0.013281479344841522
,,1.4794794794794797,0.00018317713783925338,,1.4794794794794797,0.019906264284951503,,1.4794794794794797,0.015713320459795885,,1.4794794794794797,0.008780209738454725,,1.4794794794794797,-0.0018956233659386788,,1.4794794794794797,0.0066064367397180275,,1.4794794794794797,-0.005415750781095812,,1.4794794794794797,-0.01331752135120473
,,1.4834834834834836,0.00018367288110810115,,1.4834834834834836,0.019960137801284254,,1.4834834834834836,0.01575584636090494,,1.4834834834834836,0.00880397214640724,,1.4834834834834836,-0.0019007536050887157,,1.4834834834834836,0.006624316135495343,,1.4834834834834836,-0.005430407752086599,,1.4834834834834836,-0.013353563357567936
,,1.4874874874874875,0.00018416862437694892,,1.4874874874874875,0.020014011317617004,,1.4874874874874875,0.015798372262013992,,1.4874874874874875,0.008827734554359756,,1.4874874874874875,-0.0019058838442387526,,1.4874874874874875,0.006642195531272658,,1.4874874874874875,-0.005445064723077386,,1.4874874874874875,-0.013389605363931143
,,1.4914914914914914,0.00018466436764579667,,1.4914914914914914,0.020067884833949754,,1.4914914914914914,0.01584089816312305,,1.4914914914914914,0.008851496962312272,,1.4914914914914914,-0.0019110140833887895,,1.4914914914914914,0.006660074927049973,,1.4914914914914914,-0.005459721694068173,,1.4914914914914914,-0.013425647370294348
,,1.4954954954954953,0.00018516011091464444,,1.4954954954954953,0.020121758350282504,,1.4954954954954953,0.015883424064232102,,1.4954954954954953,0.008875259370264788,,1.4954954954954953,-0.0019161443225388264,,1.4954954954954953,0.006677954322827287,,1.4954954954954953,-0.005474378665058959,,1.4954954954954953,-0.013461689376657553
,,1.4994994994994997,0.00018565585418349226,,1.4994994994994997,0.020175631866615258,,1.4994994994994997,0.01592594996534116,,1.4994994994994997,0.008899021778217305,,1.4994994994994997,-0.0019212745616888638,,1.4994994994994997,0.006695833718604605,,1.4994994994994997,-0.005489035636049747,,1.4994994994994997,-0.013497731383020763
,,1.5035035035035036,0.00018615159745234003,,1.5035035035035036,0.02022950538294801,,1.5035035035035036,0.015968475866450216,,1.5035035035035036,0.00892278418616982,,1.5035035035035036,-0.0019264048008389007,,1.5035035035035036,0.006713713114381919,,1.5035035035035036,-0.005503692607040534,,1.5035035035035036,-0.013533773389383968
,,1.5075075075075075,0.0001866473407211878,,1.5075075075075075,0.02028337889928076,,1.5075075075075075,0.01601100176755927,,1.5075075075075075,0.008946546594122336,,1.5075075075075075,-0.0019315350399889376,,1.5075075075075075,0.006731592510159234,,1.5075075075075075,-0.00551834957803132,,1.5075075075075075,-0.013569815395747174
,,1.5115115115115114,0.00018714308399003557,,1.5115115115115114,0.02033725241561351,,1.5115115115115114,0.016053527668668324,,1.5115115115115114,0.008970309002074852,,1.5115115115115114,-0.0019366652791389745,,1.5115115115115114,0.00674947190593655,,1.5115115115115114,-0.005533006549022107,,1.5115115115115114,-0.013605857402110379
,,1.5155155155155153,0.0001876388272588833,,1.5155155155155153,0.02039112593194626,,1.5155155155155153,0.016096053569777377,,1.5155155155155153,0.008994071410027367,,1.5155155155155153,-0.0019417955182890114,,1.5155155155155153,0.006767351301713864,,1.5155155155155153,-0.005547663520012894,,1.5155155155155153,-0.013641899408473584
,,1.5195195195195197,0.00018813457052773114,,1.5195195195195197,0.020444999448279013,,1.5195195195195197,0.016138579470886438,,1.5195195195195197,0.009017833817979886,,1.5195195195195197,-0.001946925757439049,,1.5195195195195197,0.006785230697491182,,1.5195195195195197,-0.005562320491003682,,1.5195195195195197,-0.013677941414836794
,,1.5235235235235236,0.0001886303137965789,,1.5235235235235236,0.020498872964611763,,1.5235235235235236,0.01618110537199549,,1.5235235235235236,0.009041596225932402,,1.5235235235235236,-0.0019520559965890858,,1.5235235235235236,0.0068031100932684965,,1.5235235235235236,-0.005576977461994469,,1.5235235235235236,-0.0137139834212
,,1.5275275275275275,0.00018912605706542668,,1.5275275275275275,0.020552746480944514,,1.5275275275275275,0.016223631273104545,,1.5275275275275275,0.009065358633884918,,1.5275275275275275,-0.0019571862357391227,,1.5275275275275275,0.006820989489045811,,1.5275275275275275,-0.005591634432985256,,1.5275275275275275,-0.013750025427563204
,,1.5315315315315314,0.00018962180033427445,,1.5315315315315314,0.020606619997277264,,1.5315315315315314,0.016266157174213598,,1.5315315315315314,0.009089121041837433,,1.5315315315315314,-0.0019623164748891597,,1.5315315315315314,0.006838868884823126,,1.5315315315315314,-0.005606291403976043,,1.5315315315315314,-0.013786067433926411
,,1.5355355355355353,0.0001901175436031222,,1.5355355355355353,0.020660493513610014,,1.5355355355355353,0.016308683075322652,,1.5355355355355353,0.009112883449789949,,1.5355355355355353,-0.0019674467140391966,,1.5355355355355353,0.0068567482806004415,,1.5355355355355353,-0.005620948374966829,,1.5355355355355353,-0.013822109440289616
,,1.5395395395395397,0.00019061328687197,,1.5395395395395397,0.020714367029942768,,1.5395395395395397,0.016351208976431712,,1.5395395395395397,0.009136645857742466,,1.5395395395395397,-0.001972576953189234,,1.5395395395395397,0.006874627676377758,,1.5395395395395397,-0.005635605345957618,,1.5395395395395397,-0.013858151446652825
,,1.5435435435435436,0.00019110903014081778,,1.5435435435435436,0.020768240546275518,,1.5435435435435436,0.016393734877540766,,1.5435435435435436,0.009160408265694983,,1.5435435435435436,-0.001977707192339271,,1.5435435435435436,0.0068925070721550736,,1.5435435435435436,-0.005650262316948405,,1.5435435435435436,-0.013894193453016032
,,1.5475475475475475,0.00019160477340966555,,1.5475475475475475,0.02082211406260827,,1.5475475475475475,0.01643626077864982,,1.5475475475475475,0.009184170673647499,,1.5475475475475475,-0.0019828374314893077,,1.5475475475475475,0.006910386467932388,,1.5475475475475475,-0.005664919287939191,,1.5475475475475475,-0.013930235459379237
,,1.5515515515515514,0.00019210051667851332,,1.5515515515515514,0.02087598757894102,,1.5515515515515514,0.016478786679758876,,1.5515515515515514,0.009207933081600015,,1.5515515515515514,-0.0019879676706393446,,1.5515515515515514,0.006928265863709703,,1.5515515515515514,-0.005679576258929978,,1.5515515515515514,-0.013966277465742442
,,1.5555555555555554,0.0001925962599473611,,1.5555555555555554,0.02092986109527377,,1.5555555555555554,0.01652131258086793,,1.5555555555555554,0.00923169548955253,,1.5555555555555554,-0.0019930979097893815,,1.5555555555555554,0.006946145259487018,,1.5555555555555554,-0.005694233229920765,,1.5555555555555554,-0.014002319472105647
,,1.5595595595595597,0.00019309200321620892,,1.5595595595595597,0.020983734611606523,,1.5595595595595597,0.016563838481976987,,1.5595595595595597,0.009255457897505048,,1.5595595595595597,-0.0019982281489394193,,1.5595595595595597,0.006964024655264335,,1.5595595595595597,-0.0057088902009115525,,1.5595595595595597,-0.014038361478468857
,,1.5635635635635636,0.00019358774648505666,,1.5635635635635636,0.021037608127939273,,1.5635635635635636,0.01660636438308604,,1.5635635635635636,0.009279220305457563,,1.5635635635635636,-0.0020033583880894558,,1.5635635635635636,0.00698190405104165,,1.5635635635635636,-0.005723547171902339,,1.5635635635635636,-0.014074403484832063
,,1.5675675675675675,0.00019408348975390443,,1.5675675675675675,0.021091481644272023,,1.5675675675675675,0.016648890284195098,,1.5675675675675675,0.009302982713410079,,1.5675675675675675,-0.0020084886272394927,,1.5675675675675675,0.0069997834468189645,,1.5675675675675675,-0.005738204142893126,,1.5675675675675675,-0.014110445491195268
,,1.5715715715715715,0.0001945792330227522,,1.5715715715715715,0.021145355160604774,,1.5715715715715715,0.01669141618530415,,1.5715715715715715,0.009326745121362594,,1.5715715715715715,-0.0020136188663895296,,1.5715715715715715,0.00701766284259628,,1.5715715715715715,-0.0057528611138839125,,1.5715715715715715,-0.014146487497558473
,,1.5755755755755754,0.00019507497629159997,,1.5755755755755754,0.021199228676937524,,1.5755755755755754,0.016733942086413205,,1.5755755755755754,0.00935050752931511,,1.5755755755755754,-0.0020187491055395665,,1.5755755755755754,0.007035542238373595,,1.5755755755755754,-0.005767518084874699,,1.5755755755755754,-0.01418252950392168
,,1.5795795795795797,0.0001955707195604478,,1.5795795795795797,0.021253102193270278,,1.5795795795795797,0.016776467987522265,,1.5795795795795797,0.00937426993726763,,1.5795795795795797,-0.0020238793446896042,,1.5795795795795797,0.007053421634150912,,1.5795795795795797,-0.005782175055865488,,1.5795795795795797,-0.014218571510284888
,,1.5835835835835836,0.00019606646282929554,,1.5835835835835836,0.021306975709603028,,1.5835835835835836,0.01681899388863132,,1.5835835835835836,0.009398032345220145,,1.5835835835835836,-0.002029009583839641,,1.5835835835835836,0.007071301029928227,,1.5835835835835836,-0.005796832026856275,,1.5835835835835836,-0.014254613516648093
,,1.5875875875875876,0.0001965622060981433,,1.5875875875875876,0.021360849225935778,,1.5875875875875876,0.016861519789740372,,1.5875875875875876,0.00942179475317266,,1.5875875875875876,-0.002034139822989678,,1.5875875875875876,0.007089180425705542,,1.5875875875875876,-0.005811488997847061,,1.5875875875875876,-0.0142906555230113
,,1.5915915915915915,0.00019705794936699107,,1.5915915915915915,0.02141472274226853,,1.5915915915915915,0.016904045690849426,,1.5915915915915915,0.009445557161125176,,1.5915915915915915,-0.002039270062139715,,1.5915915915915915,0.007107059821482856,,1.5915915915915915,-0.005826145968837848,,1.5915915915915915,-0.014326697529374505
,,1.5955955955955954,0.00019755369263583884,,1.5955955955955954,0.02146859625860128,,1.5955955955955954,0.01694657159195848,,1.5955955955955954,0.009469319569077692,,1.5955955955955954,-0.002044400301289752,,1.5955955955955954,0.007124939217260172,,1.5955955955955954,-0.005840802939828635,,1.5955955955955954,-0.01436273953573771
,,1.5995995995995997,0.00019804943590468667,,1.5995995995995997,0.021522469774934033,,1.5995995995995997,0.01698909749306754,,1.5995995995995997,0.009493081977030209,,1.5995995995995997,-0.002049530540439789,,1.5995995995995997,0.007142818613037488,,1.5995995995995997,-0.005855459910819423,,1.5995995995995997,-0.014398781542100919
,,1.6036036036036037,0.00019854517917353444,,1.6036036036036037,0.021576343291266783,,1.6036036036036037,0.017031623394176593,,1.6036036036036037,0.009516844384982725,,1.6036036036036037,-0.002054660779589826,,1.6036036036036037,0.007160698008814803,,1.6036036036036037,-0.00587011688181021,,1.6036036036036037,-0.014434823548464126
,,1.6076076076076076,0.00019904092244238218,,1.6076076076076076,0.021630216807599533,,1.6076076076076076,0.017074149295285647,,1.6076076076076076,0.00954060679293524,,1.6076076076076076,-0.002059791018739863,,1.6076076076076076,0.007178577404592119,,1.6076076076076076,-0.005884773852800997,,1.6076076076076076,-0.014470865554827331
,,1.6116116116116115,0.00019953666571122995,,1.6116116116116115,0.021684090323932283,,1.6116116116116115,0.0171166751963947,,1.6116116116116115,0.009564369200887756,,1.6116116116116115,-0.0020649212578899,,1.6116116116116115,0.0071964568003694334,,1.6116116116116115,-0.005899430823791783,,1.6116116116116115,-0.014506907561190536
,,1.6156156156156154,0.00020003240898007772,,1.6156156156156154,0.021737963840265034,,1.6156156156156154,0.017159201097503757,,1.6156156156156154,0.009588131608840271,,1.6156156156156154,-0.002070051497039937,,1.6156156156156154,0.007214336196146748,,1.6156156156156154,-0.00591408779478257,,1.6156156156156154,-0.014542949567553741
,,1.6196196196196198,0.00020052815224892555,,1.6196196196196198,0.021791837356597787,,1.6196196196196198,0.017201726998612814,,1.6196196196196198,0.00961189401679279,,1.6196196196196198,-0.002075181736189974,,1.6196196196196198,0.0072322155919240655,,1.6196196196196198,-0.0059287447657733585,,1.6196196196196198,-0.014578991573916952
,,1.6236236236236237,0.00020102389551777332,,1.6236236236236237,0.021845710872930538,,1.6236236236236237,0.017244252899721868,,1.6236236236236237,0.009635656424745306,,1.6236236236236237,-0.002080311975340011,,1.6236236236236237,0.00725009498770138,,1.6236236236236237,-0.0059434017367641446,,1.6236236236236237,-0.014615033580280157
,,1.6276276276276276,0.00020151963878662109,,1.6276276276276276,0.021899584389263288,,1.6276276276276276,0.017286778800830925,,1.6276276276276276,0.009659418832697822,,1.6276276276276276,-0.002085442214490048,,1.6276276276276276,0.007267974383478695,,1.6276276276276276,-0.0059580587077549315,,1.6276276276276276,-0.014651075586643362
,,1.6316316316316315,0.00020201538205546883,,1.6316316316316315,0.02195345790559604,,1.6316316316316315,0.01732930470193998,,1.6316316316316315,0.009683181240650337,,1.6316316316316315,-0.002090572453640085,,1.6316316316316315,0.0072858537792560105,,1.6316316316316315,-0.0059727156787457185,,1.6316316316316315,-0.014687117593006567
,,1.6356356356356354,0.0002025111253243166,,1.6356356356356354,0.02200733142192879,,1.6356356356356354,0.017371830603049032,,1.6356356356356354,0.009706943648602853,,1.6356356356356354,-0.0020957026927901218,,1.6356356356356354,0.007303733175033325,,1.6356356356356354,-0.005987372649736505,,1.6356356356356354,-0.014723159599369774
,,1.6396396396396398,0.00020300686859316442,,1.6396396396396398,0.022061204938261542,,1.6396396396396398,0.017414356504158093,,1.6396396396396398,0.00973070605655537,,1.6396396396396398,-0.0021008329319401596,,1.6396396396396398,0.007321612570810642,,1.6396396396396398,-0.006002029620727293,,1.6396396396396398,-0.014759201605732982
,,1.6436436436436437,0.0002035026118620122,,1.6436436436436437,0.022115078454594293,,1.6436436436436437,0.017456882405267146,,1.6436436436436437,0.009754468464507886,,1.6436436436436437,-0.0021059631710901965,,1.6436436436436437,0.007339491966587957,,1.6436436436436437,-0.00601668659171808,,1.6436436436436437,-0.014795243612096188
,,1.6476476476476476,0.00020399835513085996,,1.6476476476476476,0.022168951970927043,,1.6476476476476476,0.0174994083063762,,1.6476476476476476,0.009778230872460401,,1.6476476476476476,-0.0021110934102402334,,1.6476476476476476,0.007357371362365272,,1.6476476476476476,-0.006031343562708867,,1.6476476476476476,-0.014831285618459394
,,1.6516516516516515,0.00020449409839970773,,1.6516516516516515,0.022222825487259793,,1.6516516516516515,0.017541934207485253,,1.6516516516516515,0.009801993280412917,,1.6516516516516515,-0.0021162236493902703,,1.6516516516516515,0.007375250758142587,,1.6516516516516515,-0.006046000533699653,,1.6516516516516515,-0.0148673276248226
,,1.6556556556556554,0.00020498984166855547,,1.6556556556556554,0.022276699003592543,,1.6556556556556554,0.017584460108594307,,1.6556556556556554,0.009825755688365433,,1.6556556556556554,-0.002121353888540307,,1.6556556556556554,0.007393130153919902,,1.6556556556556554,-0.00606065750469044,,1.6556556556556554,-0.014903369631185805
,,1.6596596596596598,0.0002054855849374033,,1.6596596596596598,0.022330572519925297,,1.6596596596596598,0.017626986009703367,,1.6596596596596598,0.009849518096317952,,1.6596596596596598,-0.0021264841276903445,,1.6596596596596598,0.007411009549697219,,1.6596596596596598,-0.006075314475681229,,1.6596596596596598,-0.014939411637549015
,,1.6636636636636637,0.00020598132820625107,,1.6636636636636637,0.022384446036258047,,1.6636636636636637,0.01766951191081242,,1.6636636636636637,0.009873280504270467,,1.6636636636636637,-0.0021316143668403814,,1.6636636636636637,0.0074288889454745335,,1.6636636636636637,-0.006089971446672015,,1.6636636636636637,-0.01497545364391222
,,1.6676676676676676,0.00020647707147509884,,1.6676676676676676,0.022438319552590798,,1.6676676676676676,0.017712037811921474,,1.6676676676676676,0.009897042912222983,,1.6676676676676676,-0.0021367446059904183,,1.6676676676676676,0.007446768341251849,,1.6676676676676676,-0.006104628417662802,,1.6676676676676676,-0.015011495650275425
,,1.6716716716716715,0.0002069728147439466,,1.6716716716716715,0.022492193068923548,,1.6716716716716715,0.017754563713030528,,1.6716716716716715,0.009920805320175499,,1.6716716716716715,-0.0021418748451404552,,1.6716716716716715,0.007464647737029164,,1.6716716716716715,-0.006119285388653589,,1.6716716716716715,-0.01504753765663863
,,1.6756756756756754,0.00020746855801279438,,1.6756756756756754,0.0225460665852563,,1.6756756756756754,0.017797089614139585,,1.6756756756756754,0.009944567728128014,,1.6756756756756754,-0.002147005084290492,,1.6756756756756754,0.007482527132806479,,1.6756756756756754,-0.006133942359644376,,1.6756756756756754,-0.015083579663001835
,,1.6796796796796798,0.00020796430128164217,,1.6796796796796798,0.022599940101589052,,1.6796796796796798,0.017839615515248642,,1.6796796796796798,0.009968330136080533,,1.6796796796796798,-0.0021521353234405295,,1.6796796796796798,0.007500406528583796,,1.6796796796796798,-0.006148599330635164,,1.6796796796796798,-0.015119621669365046
,,1.6836836836836837,0.00020846004455048994,,1.6836836836836837,0.022653813617921802,,1.6836836836836837,0.017882141416357696,,1.6836836836836837,0.009992092544033049,,1.6836836836836837,-0.0021572655625905664,,1.6836836836836837,0.007518285924361111,,1.6836836836836837,-0.0061632563016259505,,1.6836836836836837,-0.015155663675728251
,,1.6876876876876876,0.00020895578781933771,,1.6876876876876876,0.022707687134254553,,1.6876876876876876,0.01792466731746675,,1.6876876876876876,0.010015854951985564,,1.6876876876876876,-0.0021623958017406033,,1.6876876876876876,0.007536165320138425,,1.6876876876876876,-0.0061779132726167375,,1.6876876876876876,-0.015191705682091456
,,1.6916916916916915,0.00020945153108818548,,1.6916916916916915,0.022761560650587303,,1.6916916916916915,0.017967193218575806,,1.6916916916916915,0.01003961735993808,,1.6916916916916915,-0.00216752604089064,,1.6916916916916915,0.007554044715915741,,1.6916916916916915,-0.006192570243607524,,1.6916916916916915,-0.015227747688454663
,,1.6956956956956954,0.00020994727435703325,,1.6956956956956954,0.022815434166920053,,1.6956956956956954,0.01800971911968486,,1.6956956956956954,0.010063379767890596,,1.6956956956956954,-0.002172656280040677,,1.6956956956956954,0.007571924111693056,,1.6956956956956954,-0.0062072272145983105,,1.6956956956956954,-0.015263789694817868
,,1.6996996996996998,0.00021044301762588108,,1.6996996996996998,0.022869307683252807,,1.6996996996996998,0.018052245020793917,,1.6996996996996998,0.010087142175843113,,1.6996996996996998,-0.002177786519190715,,1.6996996996996998,0.007589803507470372,,1.6996996996996998,-0.006221884185589099,,1.6996996996996998,-0.015299831701181077
,,1.7037037037037037,0.00021093876089472882,,1.7037037037037037,0.022923181199585557,,1.7037037037037037,0.018094770921902974,,1.7037037037037037,0.010110904583795629,,1.7037037037037037,-0.0021829167583407518,,1.7037037037037037,0.007607682903247688,,1.7037037037037037,-0.006236541156579885,,1.7037037037037037,-0.015335873707544283
,,1.7077077077077076,0.0002114345041635766,,1.7077077077077076,0.022977054715918308,,1.7077077077077076,0.018137296823012027,,1.7077077077077076,0.010134666991748144,,1.7077077077077076,-0.0021880469974907887,,1.7077077077077076,0.0076255622990250025,,1.7077077077077076,-0.006251198127570672,,1.7077077077077076,-0.015371915713907489
,,1.7117117117117115,0.00021193024743242436,,1.7117117117117115,0.023030928232251058,,1.7117117117117115,0.01817982272412108,,1.7117117117117115,0.01015842939970066,,1.7117117117117115,-0.0021931772366408256,,1.7117117117117115,0.007643441694802317,,1.7117117117117115,-0.006265855098561459,,1.7117117117117115,-0.015407957720270694
,,1.7157157157157155,0.00021242599070127213,,1.7157157157157155,0.023084801748583808,,1.7157157157157155,0.018222348625230134,,1.7157157157157155,0.010182191807653175,,1.7157157157157155,-0.0021983074757908625,,1.7157157157157155,0.007661321090579632,,1.7157157157157155,-0.006280512069552246,,1.7157157157157155,-0.015443999726633899
,,1.7197197197197198,0.00021292173397011996,,1.7197197197197198,0.023138675264916565,,1.7197197197197198,0.018264874526339195,,1.7197197197197198,0.010205954215605694,,1.7197197197197198,-0.0022034377149409,,1.7197197197197198,0.007679200486356949,,1.7197197197197198,-0.006295169040543034,,1.7197197197197198,-0.015480041732997109
,,1.7237237237237237,0.00021341747723896772,,1.7237237237237237,0.023192548781249312,,1.7237237237237237,0.01830740042744825,,1.7237237237237237,0.01022971662355821,,1.7237237237237237,-0.0022085679540909367,,1.7237237237237237,0.007697079882134264,,1.7237237237237237,-0.006309826011533821,,1.7237237237237237,-0.015516083739360314
,,1.7277277277277276,0.00021391322050781547,,1.7277277277277276,0.023246422297582062,,1.7277277277277276,0.018349926328557302,,1.7277277277277276,0.010253479031510726,,1.7277277277277276,-0.0022136981932409736,,1.7277277277277276,0.0077149592779115796,,1.7277277277277276,-0.006324482982524608,,1.7277277277277276,-0.01555212574572352
,,1.7317317317317316,0.00021440896377666324,,1.7317317317317316,0.023300295813914813,,1.7317317317317316,0.018392452229666355,,1.7317317317317316,0.010277241439463241,,1.7317317317317316,-0.0022188284323910105,,1.7317317317317316,0.007732838673688894,,1.7317317317317316,-0.006339139953515394,,1.7317317317317316,-0.015588167752086724
,,1.735735735735736,0.00021490470704551106,,1.735735735735736,0.02335416933024757,,1.735735735735736,0.018434978130775416,,1.735735735735736,0.010301003847415759,,1.735735735735736,-0.002223958671541048,,1.735735735735736,0.007750718069466211,,1.735735735735736,-0.006353796924506183,,1.735735735735736,-0.015624209758449935
,,1.7397397397397398,0.00021540045031435883,,1.7397397397397398,0.02340804284658032,,1.7397397397397398,0.01847750403188447,,1.7397397397397398,0.010324766255368274,,1.7397397397397398,-0.0022290889106910848,,1.7397397397397398,0.007768597465243526,,1.7397397397397398,-0.00636845389549697,,1.7397397397397398,-0.01566025176481314
,,1.7437437437437437,0.0002158961935832066,,1.7437437437437437,0.023461916362913067,,1.7437437437437437,0.018520029932993523,,1.7437437437437437,0.01034852866332079,,1.7437437437437437,-0.0022342191498411217,,1.7437437437437437,0.007786476861020841,,1.7437437437437437,-0.006383110866487756,,1.7437437437437437,-0.015696293771176345
,,1.7477477477477477,0.00021639193685205437,,1.7477477477477477,0.023515789879245817,,1.7477477477477477,0.018562555834102577,,1.7477477477477477,0.010372291071273305,,1.7477477477477477,-0.0022393493889911586,,1.7477477477477477,0.007804356256798156,,1.7477477477477477,-0.006397767837478543,,1.7477477477477477,-0.01573233577753955
,,1.7517517517517516,0.00021688768012090211,,1.7517517517517516,0.023569663395578568,,1.7517517517517516,0.018605081735211634,,1.7517517517517516,0.010396053479225821,,1.7517517517517516,-0.0022444796281411955,,1.7517517517517516,0.007822235652575471,,1.7517517517517516,-0.00641242480846933,,1.7517517517517516,-0.015768377783902755
,,1.755755755755756,0.00021738342338974994,,1.755755755755756,0.023623536911911325,,1.755755755755756,0.01864760763632069,,1.755755755755756,0.01041981588717834,,1.755755755755756,-0.002249609867291233,,1.755755755755756,0.007840115048352789,,1.755755755755756,-0.006427081779460117,,1.755755755755756,-0.015804419790265967
,,1.7597597597597598,0.0002178791666585977,,1.7597597597597598,0.023677410428244075,,1.7597597597597598,0.018690133537429744,,1.7597597597597598,0.010443578295130856,,1.7597597597597598,-0.0022547401064412697,,1.7597597597597598,0.007857994444130103,,1.7597597597597598,-0.006441738750450904,,1.7597597597597598,-0.015840461796629172
,,1.7637637637637638,0.00021837490992744548,,1.7637637637637638,0.023731283944576822,,1.7637637637637638,0.0187326594385388,,1.7637637637637638,0.010467340703083371,,1.7637637637637638,-0.0022598703455913066,,1.7637637637637638,0.007875873839907418,,1.7637637637637638,-0.006456395721441691,,1.7637637637637638,-0.015876503802992378
,,1.7677677677677677,0.00021887065319629325,,1.7677677677677677,0.023785157460909572,,1.7677677677677677,0.018775185339647855,,1.7677677677677677,0.010491103111035887,,1.7677677677677677,-0.0022650005847413435,,1.7677677677677677,0.007893753235684732,,1.7677677677677677,-0.006471052692432478,,1.7677677677677677,-0.015912545809355583
,,1.7717717717717716,0.00021936639646514102,,1.7717717717717716,0.023839030977242322,,1.7717717717717716,0.01881771124075691,,1.7717717717717716,0.010514865518988403,,1.7717717717717716,-0.0022701308238913804,,1.7717717717717716,0.007911632631462048,,1.7717717717717716,-0.006485709663423264,,1.7717717717717716,-0.015948587815718788
,,1.775775775775776,0.00021986213973398881,,1.775775775775776,0.02389290449357508,,1.775775775775776,0.018860237141865965,,1.775775775775776,0.010538627926940922,,1.775775775775776,-0.002275261063041418,,1.775775775775776,0.007929512027239365,,1.775775775775776,-0.006500366634414053,,1.775775775775776,-0.015984629822081996
,,1.7797797797797799,0.00022035788300283658,,1.7797797797797799,0.02394677800990783,,1.7797797797797799,0.018902763042975022,,1.7797797797797799,0.010562390334893437,,1.7797797797797799,-0.002280391302191455,,1.7797797797797799,0.007947391423016679,,1.7797797797797799,-0.00651502360540484,,1.7797797797797799,-0.0160206718284452
,,1.7837837837837838,0.00022085362627168435,,1.7837837837837838,0.024000651526240577,,1.7837837837837838,0.018945288944084076,,1.7837837837837838,0.010586152742845953,,1.7837837837837838,-0.002285521541341492,,1.7837837837837838,0.007965270818793994,,1.7837837837837838,-0.006529680576395626,,1.7837837837837838,-0.01605671383480841
,,1.7877877877877877,0.00022134936954053212,,1.7877877877877877,0.024054525042573327,,1.7877877877877877,0.01898781484519313,,1.7877877877877877,0.010609915150798468,,1.7877877877877877,-0.002290651780491529,,1.7877877877877877,0.00798315021457131,,1.7877877877877877,-0.006544337547386413,,1.7877877877877877,-0.016092755841171615
,,1.7917917917917916,0.0002218451128093799,,1.7917917917917916,0.024108398558906077,,1.7917917917917916,0.019030340746302183,,1.7917917917917916,0.010633677558750984,,1.7917917917917916,-0.002295782019641566,,1.7917917917917916,0.008001029610348624,,1.7917917917917916,-0.0065589945183772,,1.7917917917917916,-0.01612879784753482
,,1.795795795795796,0.00022234085607822772,,1.795795795795796,0.024162272075238835,,1.795795795795796,0.019072866647411243,,1.795795795795796,0.010657439966703501,,1.795795795795796,-0.002300912258791603,,1.795795795795796,0.008018909006125941,,1.795795795795796,-0.006573651489367988,,1.795795795795796,-0.01616483985389803
,,1.7997997997997999,0.00022283659934707546,,1.7997997997997999,0.024216145591571585,,1.7997997997997999,0.019115392548520297,,1.7997997997997999,0.010681202374656017,,1.7997997997997999,-0.00230604249794164,,1.7997997997997999,0.008036788401903257,,1.7997997997997999,-0.006588308460358775,,1.7997997997997999,-0.016200881860261234
,,1.8038038038038038,0.00022333234261592323,,1.8038038038038038,0.024270019107904335,,1.8038038038038038,0.01915791844962935,,1.8038038038038038,0.010704964782608533,,1.8038038038038038,-0.002311172737091677,,1.8038038038038038,0.00805466779768057,,1.8038038038038038,-0.006602965431349562,,1.8038038038038038,-0.01623692386662444
,,1.8078078078078077,0.000223828085884771,,1.8078078078078077,0.024323892624237082,,1.8078078078078077,0.019200444350738404,,1.8078078078078077,0.010728727190561048,,1.8078078078078077,-0.002316302976241714,,1.8078078078078077,0.008072547193457886,,1.8078078078078077,-0.006617622402340349,,1.8078078078078077,-0.016272965872987644
,,1.8118118118118116,0.00022432382915361877,,1.8118118118118116,0.024377766140569832,,1.8118118118118116,0.01924297025184746,,1.8118118118118116,0.010752489598513564,,1.8118118118118116,-0.002321433215391751,,1.8118118118118116,0.008090426589235202,,1.8118118118118116,-0.006632279373331135,,1.8118118118118116,-0.01630900787935085
,,1.815815815815816,0.0002248195724224666,,1.815815815815816,0.02443163965690259,,1.815815815815816,0.019285496152956518,,1.815815815815816,0.010776252006466083,,1.815815815815816,-0.002326563454541788,,1.815815815815816,0.008108305985012517,,1.815815815815816,-0.006646936344321923,,1.815815815815816,-0.01634504988571406
,,1.8198198198198199,0.00022531531569131436,,1.8198198198198199,0.02448551317323534,,1.8198198198198199,0.01932802205406557,,1.8198198198198199,0.010800014414418599,,1.8198198198198199,-0.002331693693691825,,1.8198198198198199,0.008126185380789833,,1.8198198198198199,-0.00666159331531271,,1.8198198198198199,-0.016381091892077267
,,1.8238238238238238,0.0002258110589601621,,1.8238238238238238,0.02453938668956809,,1.8238238238238238,0.019370547955174625,,1.8238238238238238,0.010823776822371114,,1.8238238238238238,-0.002336823932841862,,1.8238238238238238,0.008144064776567149,,1.8238238238238238,-0.006676250286303496,,1.8238238238238238,-0.016417133898440472
,,1.8278278278278277,0.00022630680222900988,,1.8278278278278277,0.024593260205900837,,1.8278278278278277,0.019413073856283682,,1.8278278278278277,0.01084753923032363,,1.8278278278278277,-0.002341954171991899,,1.8278278278278277,0.008161944172344462,,1.8278278278278277,-0.006690907257294283,,1.8278278278278277,-0.016453175904803677
,,1.8318318318318316,0.00022680254549785765,,1.8318318318318316,0.024647133722233587,,1.8318318318318316,0.019455599757392736,,1.8318318318318316,0.010871301638276145,,1.8318318318318316,-0.0023470844111419358,,1.8318318318318316,0.008179823568121778,,1.8318318318318316,-0.00670556422828507,,1.8318318318318316,-0.016489217911166882
,,1.835835835835836,0.00022729828876670547,,1.835835835835836,0.024701007238566344,,1.835835835835836,0.019498125658501793,,1.835835835835836,0.010895064046228663,,1.835835835835836,-0.0023522146502919735,,1.835835835835836,0.008197702963899095,,1.835835835835836,-0.006720221199275858,,1.835835835835836,-0.01652525991753009
,,1.83983983983984,0.00022779403203555324,,1.83983983983984,0.024754880754899095,,1.83983983983984,0.01954065155961085,,1.83983983983984,0.010918826454181178,,1.83983983983984,-0.0023573448894420104,,1.83983983983984,0.00821558235967641,,1.83983983983984,-0.006734878170266645,,1.83983983983984,-0.016561301923893296
,,1.8438438438438438,0.000228289775304401,,1.8438438438438438,0.024808754271231845,,1.8438438438438438,0.019583177460719903,,1.8438438438438438,0.010942588862133694,,1.8438438438438438,-0.0023624751285920473,,1.8438438438438438,0.008233461755453725,,1.8438438438438438,-0.006749535141257432,,1.8438438438438438,-0.016597343930256504
,,1.8478478478478477,0.00022878551857324875,,1.8478478478478477,0.02486262778756459,,1.8478478478478477,0.019625703361828957,,1.8478478478478477,0.01096635127008621,,1.8478478478478477,-0.0023676053677420842,,1.8478478478478477,0.00825134115123104,,1.8478478478478477,-0.006764192112248219,,1.8478478478478477,-0.01663338593661971
,,1.8518518518518516,0.00022928126184209652,,1.8518518518518516,0.024916501303897342,,1.8518518518518516,0.01966822926293801,,1.8518518518518516,0.010990113678038725,,1.8518518518518516,-0.002372735606892121,,1.8518518518518516,0.008269220547008354,,1.8518518518518516,-0.006778849083239005,,1.8518518518518516,-0.016669427942982915
,,1.855855855855856,0.00022977700511094435,,1.855855855855856,0.0249703748202301,,1.855855855855856,0.01971075516404707,,1.855855855855856,0.011013876085991244,,1.855855855855856,-0.0023778658460421585,,1.855855855855856,0.008287099942785672,,1.855855855855856,-0.006793506054229794,,1.855855855855856,-0.016705469949346123
,,1.85985985985986,0.00023027274837979212,,1.85985985985986,0.02502424833656285,,1.85985985985986,0.019753281065156125,,1.85985985985986,0.01103763849394376,,1.85985985985986,-0.0023829960851921954,,1.85985985985986,0.008304979338562987,,1.85985985985986,-0.006808163025220581,,1.85985985985986,-0.016741511955709328
,,1.8638638638638638,0.0002307684916486399,,1.8638638638638638,0.0250781218528956,,1.8638638638638638,0.019795806966265178,,1.8638638638638638,0.011061400901896275,,1.8638638638638638,-0.0023881263243422323,,1.8638638638638638,0.008322858734340301,,1.8638638638638638,-0.006822819996211367,,1.8638638638638638,-0.016777553962072533
,,1.8678678678678677,0.00023126423491748766,,1.8678678678678677,0.025131995369228347,,1.8678678678678677,0.01983833286737423,,1.8678678678678677,0.011085163309848791,,1.8678678678678677,-0.002393256563492269,,1.8678678678678677,0.008340738130117617,,1.8678678678678677,-0.006837476967202154,,1.8678678678678677,-0.01681359596843574
,,1.8718718718718717,0.0002317599781863354,,1.8718718718718717,0.025185868885561097,,1.8718718718718717,0.019880858768483285,,1.8718718718718717,0.011108925717801307,,1.8718718718718717,-0.002398386802642306,,1.8718718718718717,0.008358617525894932,,1.8718718718718717,-0.006852133938192941,,1.8718718718718717,-0.016849637974798947
,,1.875875875875876,0.00023225572145518322,,1.875875875875876,0.025239742401893854,,1.875875875875876,0.019923384669592346,,1.875875875875876,0.011132688125753824,,1.875875875875876,-0.0024035170417923434,,1.875875875875876,0.008376496921672248,,1.875875875875876,-0.0068667909091837285,,1.875875875875876,-0.016885679981162156
,,1.87987987987988,0.000232751464724031,,1.87987987987988,0.025293615918226604,,1.87987987987988,0.0199659105707014,,1.87987987987988,0.01115645053370634,,1.87987987987988,-0.0024086472809423803,,1.87987987987988,0.008394376317449563,,1.87987987987988,-0.0068814478801745155,,1.87987987987988,-0.01692172198752536
,,1.8838838838838838,0.00023324720799287876,,1.8838838838838838,0.025347489434559355,,1.8838838838838838,0.020008436471810453,,1.8838838838838838,0.011180212941658855,,1.8838838838838838,-0.0024137775200924172,,1.8838838838838838,0.008412255713226879,,1.8838838838838838,-0.006896104851165302,,1.8838838838838838,-0.016957763993888566
,,1.8878878878878878,0.00023374295126172653,,1.8878878878878878,0.025401362950892105,,1.8878878878878878,0.02005096237291951,,1.8878878878878878,0.011203975349611373,,1.8878878878878878,-0.002418907759242454,,1.8878878878878878,0.008430135109004193,,1.8878878878878878,-0.006910761822156089,,1.8878878878878878,-0.01699380600025177
,,1.8918918918918917,0.0002342386945305743,,1.8918918918918917,0.02545523646722485,,1.8918918918918917,0.020093488274028563,,1.8918918918918917,0.011227737757563888,,1.8918918918918917,-0.002424037998392491,,1.8918918918918917,0.008448014504781508,,1.8918918918918917,-0.0069254187931468755,,1.8918918918918917,-0.017029848006614976
,,1.895895895895896,0.0002347344377994221,,1.895895895895896,0.02550910998355761,,1.895895895895896,0.02013601417513762,,1.895895895895896,0.011251500165516405,,1.895895895895896,-0.002429168237542529,,1.895895895895896,0.008465893900558826,,1.895895895895896,-0.006940075764137664,,1.895895895895896,-0.017065890012978185
,,1.8998998998999,0.00023523018106826987,,1.8998998998999,0.02556298349989036,,1.8998998998999,0.020178540076246674,,1.8998998998999,0.011275262573468921,,1.8998998998999,-0.0024342984766925657,,1.8998998998999,0.00848377329633614,,1.8998998998999,-0.006954732735128451,,1.8998998998999,-0.017101932019341393
,,1.9039039039039038,0.00023572592433711764,,1.9039039039039038,0.02561685701622311,,1.9039039039039038,0.02022106597735573,,1.9039039039039038,0.011299024981421437,,1.9039039039039038,-0.0024394287158426026,,1.9039039039039038,0.008501652692113455,,1.9039039039039038,-0.006969389706119237,,1.9039039039039038,-0.0171379740257046
,,1.9079079079079078,0.0002362216676059654,,1.9079079079079078,0.02567073053255586,,1.9079079079079078,0.020263591878464784,,1.9079079079079078,0.011322787389373952,,1.9079079079079078,-0.0024445589549926395,,1.9079079079079078,0.00851953208789077,,1.9079079079079078,-0.006984046677110024,,1.9079079079079078,-0.017174016032067804
,,1.9119119119119117,0.00023671741087481318,,1.9119119119119117,0.025724604048888607,,1.9119119119119117,0.020306117779573838,,1.9119119119119117,0.011346549797326468,,1.9119119119119117,-0.0024496891941426764,,1.9119119119119117,0.008537411483668085,,1.9119119119119117,-0.006998703648100811,,1.9119119119119117,-0.01721005803843101
,,1.915915915915916,0.000237213154143661,,1.915915915915916,0.025778477565221364,,1.915915915915916,0.0203486436806829,,1.915915915915916,0.011370312205278987,,1.915915915915916,-0.002454819433292714,,1.915915915915916,0.008555290879445402,,1.915915915915916,-0.007013360619091599,,1.915915915915916,-0.017246100044794217
,,1.91991991991992,0.00023770889741250875,,1.91991991991992,0.025832351081554114,,1.91991991991992,0.020391169581791952,,1.91991991991992,0.011394074613231503,,1.91991991991992,-0.0024599496724427507,,1.91991991991992,0.008573170275222718,,1.91991991991992,-0.007028017590082386,,1.91991991991992,-0.017282142051157422
,,1.9239239239239239,0.00023820464068135652,,1.9239239239239239,0.025886224597886864,,1.9239239239239239,0.020433695482901006,,1.9239239239239239,0.011417837021184018,,1.9239239239239239,-0.0024650799115927876,,1.9239239239239239,0.008591049671000031,,1.9239239239239239,-0.007042674561073173,,1.9239239239239239,-0.017318184057520628
,,1.9279279279279278,0.0002387003839502043,,1.9279279279279278,0.025940098114219615,,1.9279279279279278,0.02047622138401006,,1.9279279279279278,0.011441599429136534,,1.9279279279279278,-0.0024702101507428245,,1.9279279279279278,0.008608929066777347,,1.9279279279279278,-0.00705733153206396,,1.9279279279279278,-0.017354226063883833
,,1.9319319319319317,0.00023919612721905206,,1.9319319319319317,0.02599397163055236,,1.9319319319319317,0.020518747285119113,,1.9319319319319317,0.01146536183708905,,1.9319319319319317,-0.0024753403898928614,,1.9319319319319317,0.008626808462554663,,1.9319319319319317,-0.007071988503054746,,1.9319319319319317,-0.01739026807024704
,,1.935935935935936,0.00023969187048789988,,1.935935935935936,0.02604784514688512,,1.935935935935936,0.020561273186228173,,1.935935935935936,0.011489124245041567,,1.935935935935936,-0.0024804706290428987,,1.935935935935936,0.008644687858331978,,1.935935935935936,-0.0070866454740455345,,1.935935935935936,-0.01742631007661025
,,1.93993993993994,0.00024018761375674765,,1.93993993993994,0.02610171866321787,,1.93993993993994,0.020603799087337227,,1.93993993993994,0.011512886652994082,,1.93993993993994,-0.0024856008681929356,,1.93993993993994,0.008662567254109294,,1.93993993993994,-0.0071013024450363215,,1.93993993993994,-0.017462352082973455
,,1.9439439439439439,0.0002406833570255954,,1.9439439439439439,0.02615559217955062,,1.9439439439439439,0.02064632498844628,,1.9439439439439439,0.011536649060946598,,1.9439439439439439,-0.0024907311073429726,,1.9439439439439439,0.00868044664988661,,1.9439439439439439,-0.0071159594160271076,,1.9439439439439439,-0.01749839408933666
,,1.9479479479479478,0.00024117910029444316,,1.9479479479479478,0.02620946569588337,,1.9479479479479478,0.020688850889555334,,1.9479479479479478,0.011560411468899114,,1.9479479479479478,-0.0024958613464930095,,1.9479479479479478,0.008698326045663923,,1.9479479479479478,-0.0071306163870178945,,1.9479479479479478,-0.017534436095699865
,,1.9519519519519517,0.00024167484356329093,,1.9519519519519517,0.026263339212216116,,1.9519519519519517,0.02073137679066439,,1.9519519519519517,0.01158417387685163,,1.9519519519519517,-0.0025009915856430464,,1.9519519519519517,0.008716205441441239,,1.9519519519519517,-0.0071452733580086815,,1.9519519519519517,-0.01757047810206307
,,1.955955955955956,0.00024217058683213876,,1.955955955955956,0.026317212728548874,,1.955955955955956,0.020773902691773448,,1.955955955955956,0.011607936284804148,,1.955955955955956,-0.0025061218247930837,,1.955955955955956,0.008734084837218556,,1.955955955955956,-0.007159930328999469,,1.955955955955956,-0.017606520108426282
,,1.95995995995996,0.00024266633010098653,,1.95995995995996,0.026371086244881624,,1.95995995995996,0.0208164285928825,,1.95995995995996,0.011631698692756664,,1.95995995995996,-0.0025112520639431206,,1.95995995995996,0.00875196423299587,,1.95995995995996,-0.007174587299990256,,1.95995995995996,-0.017642562114789487
,,1.9639639639639639,0.0002431620733698343,,1.9639639639639639,0.026424959761214374,,1.9639639639639639,0.02085895449399156,,1.9639639639639639,0.01165546110070918,,1.9639639639639639,-0.0025163823030931575,,1.9639639639639639,0.008769843628773186,,1.9639639639639639,-0.007189244270981043,,1.9639639639639639,-0.017678604121152693
,,1.9679679679679678,0.00024365781663868204,,1.9679679679679678,0.026478833277547124,,1.9679679679679678,0.020901480395100612,,1.9679679679679678,0.011679223508661695,,1.9679679679679678,-0.0025215125422431944,,1.9679679679679678,0.008787723024550501,,1.9679679679679678,-0.007203901241971829,,1.9679679679679678,-0.017714646127515898
,,1.9719719719719722,0.0002441535599075299,,1.9719719719719722,0.026532706793879878,,1.9719719719719722,0.02094400629620967,,1.9719719719719722,0.011702985916614212,,1.9719719719719722,-0.002526642781393232,,1.9719719719719722,0.008805602420327817,,1.9719719719719722,-0.007218558212962618,,1.9719719719719722,-0.017750688133879106
,,1.975975975975976,0.00024464930317637766,,1.975975975975976,0.02658658031021263,,1.975975975975976,0.020986532197318726,,1.975975975975976,0.011726748324566728,,1.975975975975976,-0.002531773020543269,,1.975975975975976,0.008823481816105132,,1.975975975975976,-0.007233215183953405,,1.975975975975976,-0.01778673014024231
,,1.97997997997998,0.0002451450464452254,,1.97997997997998,0.02664045382654538,,1.97997997997998,0.02102905809842778,,1.97997997997998,0.011750510732519244,,1.97997997997998,-0.002536903259693306,,1.97997997997998,0.008841361211882448,,1.97997997997998,-0.007247872154944192,,1.97997997997998,-0.017822772146605517
,,1.983983983983984,0.00024564078971407315,,1.983983983983984,0.02669432734287813,,1.983983983983984,0.021071583999536833,,1.983983983983984,0.01177427314047176,,1.983983983983984,-0.002542033498843343,,1.983983983983984,0.008859240607659762,,1.983983983983984,-0.007262529125934978,,1.983983983983984,-0.01785881415296872
,,1.9879879879879878,0.0002461365329829209,,1.9879879879879878,0.02674820085921088,,1.9879879879879878,0.021114109900645887,,1.9879879879879878,0.011798035548424275,,1.9879879879879878,-0.00254716373799338,,1.9879879879879878,0.008877120003437078,,1.9879879879879878,-0.007277186096925765,,1.9879879879879878,-0.01789485615933193
,,1.9919919919919922,0.00024663227625176874,,1.9919919919919922,0.026802074375543633,,1.9919919919919922,0.021156635801754947,,1.9919919919919922,0.011821797956376794,,1.9919919919919922,-0.002552293977143417,,1.9919919919919922,0.008894999399214395,,1.9919919919919922,-0.007291843067916554,,1.9919919919919922,-0.01793089816569514
,,1.995995995995996,0.0002471280195206165,,1.995995995995996,0.026855947891876383,,1.995995995995996,0.021199161702864,,1.995995995995996,0.01184556036432931,,1.995995995995996,-0.002557424216293454,,1.995995995995996,0.008912878794991709,,1.995995995995996,-0.00730650003890734,,1.995995995995996,-0.017966940172058344
,,2.0,0.0002476237627894643,,2.0,0.026909821408209134,,2.0,0.021241687603973054,,2.0,0.011869322772281825,,2.0,-0.002562554455443491,,2.0,0.008930758190769024,,2.0,-0.007321157009898127,,2.0,-0.01800298217842155


==> anc/App_C/LinearityCheck_Saturation_b9_initial_state_Fig34.dat <==
dEdy_Psi0+,xfit_dEdy_Psi0+,yfit_dEdy_Psi0+,r^2_Psi0+,xfit_r^2_Psi0+,yfit_r^2_Psi0+,e1_Psi2+,xfit_e1_Psi2+,yfit_e1_Psi2+,e2_Psi3+,xfit_e2_Psi3+,yfit_e2_Psi3+,dEdy_Psi3+,xfit_dEdy_Psi3+,yfit_dEdy_Psi3+,r^2_Psi3+,xfit_r^2_Psi3+,yfit_r^2_Psi3+,e1_Psi6+,xfit_e1_Psi6+,yfit_e1_Psi6+,e2_Psi4+,xfit_e2_Psi4+,yfit_e2_Psi4+
-70.74200999999994,-2.0,-0.07074198019801588,1.4147877399999995,-2.0,0.1342559010285033,0.0762543469955,-2.0,0.07749775340692898,-0.045871795999999965,-2.0,-0.0464168019823055,-18.652329999999893,-2.0,-0.018652079208077342,0.20430063000000054,-2.0,0.02015509900998583,-0.0089624091145,-2.0,-0.008989174625742573,0.07123374700000001,-2.0,0.0699389009910958
-42.44520999999986,-1.995995995995996,-0.07060035461203387,0.83098998,-1.995995995995996,0.13398712044586367,0.0462302235955,-1.995995995995996,0.07734260274945766,-0.02765294800000001,-1.995995995995996,-0.046323875451810395,-11.19139999999993,-1.995995995995996,-0.018614737708161272,0.1219149900000005,-1.995995995995996,0.02011474846141729,-0.0054104234945,-1.995995995995996,-0.008971178280145492,0.04242606700000001,-1.995995995995996,0.0697988831712938
-35.37101000000007,-1.991991991991992,-0.07045872902605185,0.6888636899999998,-1.991991991991992,0.133718339863224,0.0385936951955,-1.991991991991992,0.07718745209198632,-0.023071339999999996,-1.991991991991992,-0.04623094892131529,-9.326170000000047,-1.991991991991992,-0.018577396208245202,0.10145814000000009,-1.991991991991992,0.02007439791284875,-0.0045109335045,-1.991991991991992,-0.008953181934548408,0.03529020300000002,-1.991991991991992,0.06965886535149181
-17.685500000000047,-1.987987987987988,-0.07031710344006983,0.33997897000000066,-1.987987987987988,0.13344955928058436,0.0193551923955,-1.987987987987988,0.07703230143451499,-0.011569832000000002,-1.987987987987988,-0.04613802239082018,-4.663080000000036,-1.987987987987988,-0.01854005470832913,0.05055778000000011,-1.987987987987988,0.02003404736428021,-0.0022542505245,-1.987987987987988,-0.008935185588951327,0.01756455300000004,-1.987987987987988,0.06951884753168983
-14.148400000000038,-1.983983983983984,-0.07017547785408781,0.27128173999999916,-1.983983983983984,0.1331807786979447,0.0154897383955,-1.983983983983984,0.07687715077704366,-0.009261350999999973,-1.983983983983984,-0.046045095860325076,-3.7304699999999684,-1.983983983983984,-0.018502713208413058,0.04041893000000041,-1.983983983983984,0.01999369681571167,-0.0018026546345,-1.983983983983984,-0.008917189243354244,0.014038825000000033,-1.983983983983984,0.06937882971188783
-10.611300000000028,-1.97997997997998,-0.07003385226810581,0.20293793999999998,-1.97997997997998,0.13291199811530507,0.0116205533955,-1.97997997997998,0.07672200011957234,-0.006950131999999998,-1.97997997997998,-0.04595216932982997,-2.797849999999926,-1.97997997997998,-0.018465371708496988,0.03029375000000023,-1.97997997997998,0.01995334626714313,-0.0013512939444999999,-1.97997997997998,-0.008899192897757162,0.010519524000000002,-1.97997997997998,0.06923881189208583
-7.074200000000019,-1.975975975975976,-0.0698922266821238,0.13494483000000024,-1.975975975975976,0.13264321753266542,0.0077485759755,-1.975975975975976,0.076566849462101,-0.004636169999999995,-1.975975975975976,-0.045859242799334864,-1.8652299999998831,-1.975975975975976,-0.018428030208580918,0.020182219999999695,-1.975975975975976,0.01991299571857459,-0.0009003061685,-1.975975975975976,-0.00888119655216008,0.007006631000000041,-1.975975975975976,0.06909879407228384
-3.5371000000000095,-1.971971971971972,-0.06975060109614178,0.06729973999999928,-1.971971971971972,0.13237443695002576,0.0038747451255,-1.971971971971972,0.07641169880462967,-0.002319460999999967,-1.971971971971972,-0.04576631626883976,-0.9326200000000426,-1.971971971971972,-0.018390688708664848,0.010084319999999813,-1.971971971971972,0.01987264517000605,-0.0004498289665,-1.971971971971972,-0.008863200206562998,0.0035001290000000185,-1.971971971971972,0.06895877625248184
-0.3537099999998645,-1.967967967967968,-0.06960897551015977,0.006714510000000118,-1.967967967967968,0.13210565636738614,0.0003874888895,-1.967967967967968,0.07625654814715835,-0.00023206999999997313,-1.967967967967968,-0.04567338973834465,-0.09325999999987289,-1.967967967967968,-0.018353347208748778,0.0010078199999998816,-1.967967967967968,0.01983229462143751,-4.494980249999999e-05,-1.967967967967968,-0.008845203860965916,0.0003497270000000219,-1.967967967967968,0.06881875843267986
-0.03537000000005719,-1.9639639639639639,-0.06946734992417775,0.0006712999999995972,-1.9639639639639639,0.13183687578474648,3.87488933e-05,-1.9639639639639639,0.07610139748968701,-2.3207999999996787e-05,-1.9639639639639639,-0.045580463207849545,-0.009329999999863503,-1.9639639639639639,-0.018316005708832704,0.00010078000000035559,-1.9639639639639639,0.019791944072868967,-4.494628899999997e-06,-1.9639639639639639,-0.008827207515368833,3.497000000002304e-05,-1.9639639639639639,0.06867874061287786
0.0,-1.95995995995996,-0.06932572433819574,0.0,-1.95995995995996,0.13156809520210683,0.0,-1.95995995995996,0.07594624683221568,0.0,-1.95995995995996,-0.04548753667735444,0.0,-1.95995995995996,-0.018278664208916634,0.0,-1.95995995995996,0.019751593524300427,0.0,-1.95995995995996,-0.008809211169771751,0.0,-1.95995995995996,0.06853872279307587
0.03537000000005719,-1.955955955955956,-0.06918409875221374,-0.0006712599999998403,-1.955955955955956,0.1312993146194672,-3.87488908e-05,-1.955955955955956,0.07579109617474436,2.3209000000024016e-05,-1.955955955955956,-0.04539461014685934,0.009330000000090877,-1.955955955955956,-0.018241322709000564,-0.00010077000000041636,-1.955955955955956,0.019711242975731888,4.494550300000001e-06,-1.955955955955956,-0.00879121482417467,-3.496899999999581e-05,-1.955955955955956,0.06839870497327387
0.3537100000000919,-1.951951951951952,-0.06904247316623172,-0.006711079999999647,-1.951951951951952,0.13103053403682755,-0.0003874886415,-1.951951951951952,0.07563594551727303,0.0002320980000000139,-1.951951951951952,-0.045301683616364226,0.09326000000010026,-1.951951951951952,-0.018203981209084494,-0.0010076899999997835,-1.951951951951952,0.01967089242716335,4.49419433e-05,-1.951951951951952,-0.008773218478577587,-0.00034966199999997283,-1.951951951951952,0.06825868715347187
3.5371000000000095,-1.947947947947948,-0.0689008475802497,-0.06695704000000013,-1.947947947947948,0.1307617534541879,-0.0038747203044999998,-1.947947947947948,0.0754807948598017,0.0023222200000000415,-1.947947947947948,-0.045208757085869127,0.9326200000000426,-1.947947947947948,-0.018166639709168424,-0.010070749999999684,-1.947947947947948,0.01963054187859481,0.0004490430515,-1.947947947947948,-0.008755222132980505,-0.003493772000000006,-1.947947947947948,0.06811866933366989
7.074200000000019,-1.9439439439439439,-0.06875922199426768,-0.13357398000000043,-1.9439439439439439,0.13049297287154824,-0.0077484769645000005,-1.9439439439439439,0.07532564420233037,0.00464720099999999,-1.9439439439439439,-0.04511583055537401,1.8652300000001105,-1.9439439439439439,-0.01812929820925235,-0.020127959999999945,-1.9439439439439439,0.019590191330026267,0.0008971624704999999,-1.9439439439439439,-0.008737225787383422,-0.00698120499999999,-1.9439439439439439,0.0679786515138679
10.611300000000028,-1.93993993993994,-0.06861759640828567,-0.1998534000000003,-1.93993993993994,0.1302241922889086,-0.0116203316045,-1.93993993993994,0.07517049354485904,0.006974950000000035,-1.93993993993994,-0.04502290402487891,2.797849999999926,-1.93993993993994,-0.01809195670933628,-0.03017165999999971,-1.93993993993994,0.019549840781457727,0.0013442204755,-1.93993993993994,-0.00871922944178634,-0.010462315999999972,-1.93993993993994,0.0678386336940659
14.148400000000038,-1.935935935935936,-0.06847597082230367,-0.2657978700000001,-1.935935935935936,0.12995541170626895,-0.0154893464045,-1.935935935935936,0.07501534288738772,0.00930547100000001,-1.935935935935936,-0.04492997749438381,3.7304699999999684,-1.935935935935936,-0.01805461520942021,-0.04020187999999969,-1.935935935935936,0.019509490232889188,0.0017900791955,-1.935935935935936,-0.008701233096189257,-0.013937122999999996,-1.935935935935936,0.0676986158742639
17.685500000000047,-1.931931931931932,-0.06833434523632165,-0.3314099300000004,-1.931931931931932,0.1296866311236293,-0.0193545847045,-1.931931931931932,0.07486019222991638,0.011638768999999993,-1.931931931931932,-0.044837050963888694,4.663080000000036,-1.931931931931932,-0.01801727370950414,-0.05021863999999976,-1.931931931931932,0.01946913968432065,0.0022346006455,-1.931931931931932,-0.008683236750592176,-0.01740564299999997,-1.931931931931932,0.0675585980544619
35.371000000000095,-1.927927927927928,-0.06819271965033963,-0.6545707399999996,-1.927927927927928,0.12941785054098967,-0.0385914226045,-1.927927927927928,0.07470504157244505,0.023347092000000014,-1.927927927927928,-0.044744124433393595,9.326160000000073,-1.927927927927928,-0.01797993220958807,-0.10010154999999976,-1.927927927927928,0.01942878913575211,0.0044323087555,-1.927927927927928,-0.008665240404995094,-0.03465452499999999,-1.927927927927928,0.06741858023465992
42.44521000000009,-1.9239239239239239,-0.06805109406435761,-0.7815939700000003,-1.9239239239239239,0.12914906995835002,-0.0462270850045,-1.9239239239239239,0.07454989091497372,0.028050037000000028,-1.9239239239239239,-0.04465119790289848,11.19139999999993,-1.9239239239239239,-0.017942590709671996,-0.11996146999999979,-1.9239239239239239,0.019388438587183567,0.0052971824655,-1.9239239239239239,-0.008647244059398011,-0.04151065799999998,-1.9239239239239239,0.06727856241485793
70.74200999999994,-1.91991991991992,-0.0679094684783756,-1.2773470900000001,-1.91991991991992,0.12888028937571036,-0.0762477969045,-1.91991991991992,0.0743947402575024,0.046974919000000004,-1.91991991991992,-0.04455827137240338,18.65233000000012,-1.91991991991992,-0.017905249209755926,-0.19887355000000007,-1.91991991991992,0.019348088038615027,0.0086475014555,-1.91991991991992,-0.00862924771380093,-0.06869040799999998,-1.91991991991992,0.06713854459505593
,-1.915915915915916,-0.0677678428923936,,-1.915915915915916,0.12861150879307073,,-1.915915915915916,0.07423958960003108,,-1.915915915915916,-0.044465344841908276,,-1.915915915915916,-0.017867907709839856,,-1.915915915915916,0.019307737490046488,,-1.915915915915916,-0.008611251368203846,,-1.915915915915916,0.06699852677525393
,-1.911911911911912,-0.06762621730641158,,-1.911911911911912,0.12834272821043108,,-1.911911911911912,0.07408443894255974,,-1.911911911911912,-0.04437241831141317,,-1.911911911911912,-0.017830566209923786,,-1.911911911911912,0.019267386941477945,,-1.911911911911912,-0.008593255022606765,,-1.911911911911912,0.06685850895545194
,-1.907907907907908,-0.06748459172042956,,-1.907907907907908,0.12807394762779142,,-1.907907907907908,0.07392928828508841,,-1.907907907907908,-0.044279491780918064,,-1.907907907907908,-0.017793224710007716,,-1.907907907907908,0.019227036392909406,,-1.907907907907908,-0.008575258677009681,,-1.907907907907908,0.06671849113564995
,-1.9039039039039038,-0.06734296613444754,,-1.9039039039039038,0.12780516704515177,,-1.9039039039039038,0.07377413762761707,,-1.9039039039039038,-0.04418656525042295,,-1.9039039039039038,-0.017755883210091642,,-1.9039039039039038,0.019186685844340867,,-1.9039039039039038,-0.0085572623314126,,-1.9039039039039038,0.06657847331584796
,-1.8998998998999,-0.06720134054846554,,-1.8998998998999,0.12753638646251214,,-1.8998998998999,0.07361898697014575,,-1.8998998998999,-0.04409363871992785,,-1.8998998998999,-0.017718541710175572,,-1.8998998998999,0.019146335295772327,,-1.8998998998999,-0.008539265985815517,,-1.8998998998999,0.06643845549604596
,-1.8958958958958958,-0.06705971496248352,,-1.8958958958958958,0.1272676058798725,,-1.8958958958958958,0.07346383631267442,,-1.8958958958958958,-0.04400071218943274,,-1.8958958958958958,-0.017681200210259502,,-1.8958958958958958,0.019105984747203784,,-1.8958958958958958,-0.008521269640218435,,-1.8958958958958958,0.06629843767624397
,-1.8918918918918919,-0.06691808937650151,,-1.8918918918918919,0.12699882529723283,,-1.8918918918918919,0.07330868565520308,,-1.8918918918918919,-0.04390778565893764,,-1.8918918918918919,-0.017643858710343432,,-1.8918918918918919,0.019065634198635245,,-1.8918918918918919,-0.008503273294621354,,-1.8918918918918919,0.06615841985644197
,-1.887887887887888,-0.06677646379051949,,-1.887887887887888,0.1267300447145932,,-1.887887887887888,0.07315353499773176,,-1.887887887887888,-0.04381485912844253,,-1.887887887887888,-0.01760651721042736,,-1.887887887887888,0.019025283650066706,,-1.887887887887888,-0.00848527694902427,,-1.887887887887888,0.06601840203663999
,-1.8838838838838838,-0.06663483820453747,,-1.8838838838838838,0.12646126413195355,,-1.8838838838838838,0.07299838434026043,,-1.8838838838838838,-0.043721932597947426,,-1.8838838838838838,-0.017569175710511288,,-1.8838838838838838,0.018984933101498163,,-1.8838838838838838,-0.008467280603427189,,-1.8838838838838838,0.06587838421683799
,-1.87987987987988,-0.06649321261855547,,-1.87987987987988,0.12619248354931392,,-1.87987987987988,0.0728432336827891,,-1.87987987987988,-0.04362900606745232,,-1.87987987987988,-0.01753183421059522,,-1.87987987987988,0.018944582552929624,,-1.87987987987988,-0.008449284257830106,,-1.87987987987988,0.065738366397036
,-1.8758758758758758,-0.06635158703257345,,-1.8758758758758758,0.12592370296667427,,-1.8758758758758758,0.07268808302531776,,-1.8758758758758758,-0.04353607953695721,,-1.8758758758758758,-0.017494492710679148,,-1.8758758758758758,0.018904232004361084,,-1.8758758758758758,-0.008431287912233024,,-1.8758758758758758,0.065598348577234
,-1.8718718718718719,-0.06620996144659144,,-1.8718718718718719,0.1256549223840346,,-1.8718718718718719,0.07253293236784644,,-1.8718718718718719,-0.04344315300646211,,-1.8718718718718719,-0.017457151210763078,,-1.8718718718718719,0.018863881455792545,,-1.8718718718718719,-0.008413291566635941,,-1.8718718718718719,0.065458330757432
,-1.867867867867868,-0.06606833586060942,,-1.867867867867868,0.12538614180139498,,-1.867867867867868,0.07237778171037512,,-1.867867867867868,-0.043350226475967,,-1.867867867867868,-0.017419809710847008,,-1.867867867867868,0.018823530907224006,,-1.867867867867868,-0.00839529522103886,,-1.867867867867868,0.06531831293763002
,-1.8638638638638638,-0.0659267102746274,,-1.8638638638638638,0.12511736121875533,,-1.8638638638638638,0.07222263105290379,,-1.8638638638638638,-0.043257299945471894,,-1.8638638638638638,-0.017382468210930938,,-1.8638638638638638,0.018783180358655463,,-1.8638638638638638,-0.008377298875441776,,-1.8638638638638638,0.06517829511782802
,-1.85985985985986,-0.0657850846886454,,-1.85985985985986,0.12484858063611567,,-1.85985985985986,0.07206748039543245,,-1.85985985985986,-0.04316437341497679,,-1.85985985985986,-0.017345126711014867,,-1.85985985985986,0.018742829810086924,,-1.85985985985986,-0.008359302529844695,,-1.85985985985986,0.06503827729802603
,-1.8558558558558558,-0.06564345910266338,,-1.8558558558558558,0.12457980005347602,,-1.8558558558558558,0.07191232973796112,,-1.8558558558558558,-0.04307144688448168,,-1.8558558558558558,-0.017307785211098794,,-1.8558558558558558,0.018702479261518384,,-1.8558558558558558,-0.008341306184247613,,-1.8558558558558558,0.06489825947822403
,-1.8518518518518519,-0.06550183351668137,,-1.8518518518518519,0.12431101947083638,,-1.8518518518518519,0.0717571790804898,,-1.8518518518518519,-0.042978520353986575,,-1.8518518518518519,-0.017270443711182724,,-1.8518518518518519,0.018662128712949845,,-1.8518518518518519,-0.00832330983865053,,-1.8518518518518519,0.06475824165842203
,-1.8478478478478477,-0.06536020793069935,,-1.8478478478478477,0.12404223888819672,,-1.8478478478478477,0.07160202842301847,,-1.8478478478478477,-0.04288559382349147,,-1.8478478478478477,-0.017233102211266654,,-1.8478478478478477,0.018621778164381302,,-1.8478478478478477,-0.008305313493053449,,-1.8478478478478477,0.06461822383862004
,-1.8438438438438438,-0.06521858234471734,,-1.8438438438438438,0.12377345830555708,,-1.8438438438438438,0.07144687776554713,,-1.8438438438438438,-0.04279266729299636,,-1.8438438438438438,-0.017195760711350584,,-1.8438438438438438,0.018581427615812763,,-1.8438438438438438,-0.008287317147456365,,-1.8438438438438438,0.06447820601881805
,-1.83983983983984,-0.06507695675873533,,-1.83983983983984,0.12350467772291746,,-1.83983983983984,0.07129172710807581,,-1.83983983983984,-0.042699740762501256,,-1.83983983983984,-0.017158419211434513,,-1.83983983983984,0.018541077067244224,,-1.83983983983984,-0.008269320801859284,,-1.83983983983984,0.06433818819901606
,-1.8358358358358358,-0.06493533117275331,,-1.8358358358358358,0.12323589714027779,,-1.8358358358358358,0.07113657645060448,,-1.8358358358358358,-0.04260681423200615,,-1.8358358358358358,-0.01712107771151844,,-1.8358358358358358,0.01850072651867568,,-1.8358358358358358,-0.0082513244562622,,-1.8358358358358358,0.06419817037921406
,-1.8318318318318318,-0.0647937055867713,,-1.8318318318318318,0.12296711655763816,,-1.8318318318318318,0.07098142579313314,,-1.8318318318318318,-0.042513887701511044,,-1.8318318318318318,-0.01708373621160237,,-1.8318318318318318,0.01846037597010714,,-1.8318318318318318,-0.00823332811066512,,-1.8318318318318318,0.06405815255941207
,-1.8278278278278277,-0.06465208000078929,,-1.8278278278278277,0.1226983359749985,,-1.8278278278278277,0.07082627513566181,,-1.8278278278278277,-0.04242096117101594,,-1.8278278278278277,-0.0170463947116863,,-1.8278278278278277,0.018420025421538602,,-1.8278278278278277,-0.008215331765068036,,-1.8278278278278277,0.06391813473961007
,-1.8238238238238238,-0.06451045441480727,,-1.8238238238238238,0.12242955539235886,,-1.8238238238238238,0.07067112447819049,,-1.8238238238238238,-0.04232803464052083,,-1.8238238238238238,-0.01700905321177023,,-1.8238238238238238,0.018379674872970063,,-1.8238238238238238,-0.008197335419470955,,-1.8238238238238238,0.06377811691980809
,-1.8198198198198199,-0.06436882882882526,,-1.8198198198198199,0.12216077480971922,,-1.8198198198198199,0.07051597382071917,,-1.8198198198198199,-0.042235108110025725,,-1.8198198198198199,-0.01697171171185416,,-1.8198198198198199,0.018339324324401524,,-1.8198198198198199,-0.008179339073873873,,-1.8198198198198199,0.06363809910000609
,-1.8158158158158157,-0.06422720324284324,,-1.8158158158158157,0.12189199422707957,,-1.8158158158158157,0.07036082316324783,,-1.8158158158158157,-0.04214218157953062,,-1.8158158158158157,-0.016934370211938086,,-1.8158158158158157,0.01829897377583298,,-1.8158158158158157,-0.00816134272827679,,-1.8158158158158157,0.0634980812802041
,-1.8118118118118118,-0.06408557765686124,,-1.8118118118118118,0.12162321364443993,,-1.8118118118118118,0.0702056725057765,,-1.8118118118118118,-0.04204925504903551,,-1.8118118118118118,-0.016897028712022016,,-1.8118118118118118,0.01825862322726444,,-1.8118118118118118,-0.008143346382679708,,-1.8118118118118118,0.0633580634604021
,-1.8078078078078077,-0.06394395207087922,,-1.8078078078078077,0.12135443306180027,,-1.8078078078078077,0.07005052184830517,,-1.8078078078078077,-0.041956328518540406,,-1.8078078078078077,-0.016859687212105946,,-1.8078078078078077,0.0182182726786959,,-1.8078078078078077,-0.008125350037082625,,-1.8078078078078077,0.0632180456406001
,-1.8038038038038038,-0.0638023264848972,,-1.8038038038038038,0.12108565247916063,,-1.8038038038038038,0.06989537119083385,,-1.8038038038038038,-0.0418634019880453,,-1.8038038038038038,-0.016822345712189875,,-1.8038038038038038,0.01817792213012736,,-1.8038038038038038,-0.008107353691485544,,-1.8038038038038038,0.06307802782079812
,-1.7997997997997999,-0.06366070089891519,,-1.7997997997997999,0.12081687189652099,,-1.7997997997997999,0.06974022053336251,,-1.7997997997997999,-0.0417704754575502,,-1.7997997997997999,-0.016785004212273805,,-1.7997997997997999,0.01813757158155882,,-1.7997997997997999,-0.008089357345888462,,-1.7997997997997999,0.06293801000099612
,-1.7957957957957957,-0.06351907531293317,,-1.7957957957957957,0.12054809131388133,,-1.7957957957957957,0.06958506987589118,,-1.7957957957957957,-0.04167754892705509,,-1.7957957957957957,-0.016747662712357732,,-1.7957957957957957,0.01809722103299028,,-1.7957957957957957,-0.008071361000291379,,-1.7957957957957957,0.06279799218119413
,-1.7917917917917918,-0.06337744972695117,,-1.7917917917917918,0.12027931073124169,,-1.7917917917917918,0.06942991921841986,,-1.7917917917917918,-0.04158462239655999,,-1.7917917917917918,-0.01671032121244166,,-1.7917917917917918,0.01805687048442174,,-1.7917917917917918,-0.008053364654694297,,-1.7917917917917918,0.06265797436139213
,-1.7877877877877877,-0.06323582414096915,,-1.7877877877877877,0.12001053014860204,,-1.7877877877877877,0.06927476856094852,,-1.7877877877877877,-0.041491695866064875,,-1.7877877877877877,-0.01667297971252559,,-1.7877877877877877,0.0180165199358532,,-1.7877877877877877,-0.008035368309097214,,-1.7877877877877877,0.06251795654159013
,-1.7837837837837838,-0.06309419855498713,,-1.7837837837837838,0.1197417495659624,,-1.7837837837837838,0.0691196179034772,,-1.7837837837837838,-0.04139876933556977,,-1.7837837837837838,-0.01663563821260952,,-1.7837837837837838,0.01797616938728466,,-1.7837837837837838,-0.008017371963500133,,-1.7837837837837838,0.062377938721788144
,-1.7797797797797799,-0.06295257296900512,,-1.7797797797797799,0.11947296898332276,,-1.7797797797797799,0.06896446724600587,,-1.7797797797797799,-0.04130584280507467,,-1.7797797797797799,-0.01659829671269345,,-1.7797797797797799,0.01793581883871612,,-1.7797797797797799,-0.007999375617903051,,-1.7797797797797799,0.062237920901986155
,-1.7757757757757757,-0.0628109473830231,,-1.7757757757757757,0.1192041884006831,,-1.7757757757757757,0.06880931658853454,,-1.7757757757757757,-0.041212916274579556,,-1.7757757757757757,-0.016560955212777378,,-1.7757757757757757,0.017895468290147577,,-1.7757757757757757,-0.007981379272305968,,-1.7757757757757757,0.06209790308218416
,-1.7717717717717718,-0.0626693217970411,,-1.7717717717717718,0.11893540781804346,,-1.7717717717717718,0.06865416593106322,,-1.7717717717717718,-0.041119989744084456,,-1.7717717717717718,-0.016523613712861308,,-1.7717717717717718,0.017855117741579038,,-1.7717717717717718,-0.007963382926708886,,-1.7717717717717718,0.06195788526238217
,-1.7677677677677677,-0.06252769621105908,,-1.7677677677677677,0.1186666272354038,,-1.7677677677677677,0.06849901527359188,,-1.7677677677677677,-0.04102706321358934,,-1.7677677677677677,-0.016486272212945238,,-1.7677677677677677,0.0178147671930105,,-1.7677677677677677,-0.007945386581111803,,-1.7677677677677677,0.06181786744258017
,-1.7637637637637638,-0.06238607062507707,,-1.7637637637637638,0.11839784665276416,,-1.7637637637637638,0.06834386461612055,,-1.7637637637637638,-0.040934136683094244,,-1.7637637637637638,-0.016448930713029167,,-1.7637637637637638,0.01777441664444196,,-1.7637637637637638,-0.007927390235514722,,-1.7637637637637638,0.061677849622778176
,-1.7597597597597598,-0.062244445039095056,,-1.7597597597597598,0.11812906607012452,,-1.7597597597597598,0.06818871395864923,,-1.7597597597597598,-0.04084121015259914,,-1.7597597597597598,-0.016411589213113097,,-1.7597597597597598,0.01773406609587342,,-1.7597597597597598,-0.00790939388991764,,-1.7597597597597598,0.06153783180297619
,-1.7557557557557557,-0.06210281945311304,,-1.7557557557557557,0.11786028548748487,,-1.7557557557557557,0.0680335633011779,,-1.7557557557557557,-0.040748283622104024,,-1.7557557557557557,-0.016374247713197027,,-1.7557557557557557,0.017693715547304877,,-1.7557557557557557,-0.007891397544320557,,-1.7557557557557557,0.06139781398317419
,-1.7517517517517518,-0.061961193867131024,,-1.7517517517517518,0.11759150490484523,,-1.7517517517517518,0.06787841264370656,,-1.7517517517517518,-0.040655357091608925,,-1.7517517517517518,-0.016336906213280957,,-1.7517517517517518,0.017653364998736338,,-1.7517517517517518,-0.007873401198723476,,-1.7517517517517518,0.0612577961633722
,-1.7477477477477477,-0.061819568281149005,,-1.7477477477477477,0.11732272432220557,,-1.7477477477477477,0.06772326198623523,,-1.7477477477477477,-0.04056243056111381,,-1.7477477477477477,-0.016299564713364884,,-1.7477477477477477,0.0176130144501678,,-1.7477477477477477,-0.007855404853126392,,-1.7477477477477477,0.061117778343570205
,-1.7437437437437437,-0.06167794269516699,,-1.7437437437437437,0.11705394373956593,,-1.7437437437437437,0.0675681113287639,,-1.7437437437437437,-0.04046950403061871,,-1.7437437437437437,-0.016262223213448813,,-1.7437437437437437,0.01757266390159926,,-1.7437437437437437,-0.00783740850752931,,-1.7437437437437437,0.06097776052376821
,-1.7397397397397398,-0.06153631710918499,,-1.7397397397397398,0.11678516315692629,,-1.7397397397397398,0.06741296067129258,,-1.7397397397397398,-0.040376577500123606,,-1.7397397397397398,-0.016224881713532743,,-1.7397397397397398,0.01753231335303072,,-1.7397397397397398,-0.00781941216193223,,-1.7397397397397398,0.06083774270396622
,-1.7357357357357357,-0.06139469152320297,,-1.7357357357357357,0.11651638257428663,,-1.7357357357357357,0.06725781001382125,,-1.7357357357357357,-0.0402836509696285,,-1.7357357357357357,-0.016187540213616673,,-1.7357357357357357,0.017491962804462177,,-1.7357357357357357,-0.007801415816335146,,-1.7357357357357357,0.06069772488416422
,-1.7317317317317318,-0.061253065937220956,,-1.7317317317317318,0.11624760199164699,,-1.7317317317317318,0.06710265935634992,,-1.7317317317317318,-0.04019072443913339,,-1.7317317317317318,-0.016150198713700603,,-1.7317317317317318,0.017451612255893638,,-1.7317317317317318,-0.007783419470738064,,-1.7317317317317318,0.06055770706436223
,-1.7277277277277276,-0.06111144035123894,,-1.7277277277277276,0.11597882140900734,,-1.7277277277277276,0.06694750869887858,,-1.7277277277277276,-0.04009779790863829,,-1.7277277277277276,-0.01611285721378453,,-1.7277277277277276,0.017411261707325095,,-1.7277277277277276,-0.007765423125140981,,-1.7277277277277276,0.06041768924456024
,-1.7237237237237237,-0.060969814765256924,,-1.7237237237237237,0.11571004082636771,,-1.7237237237237237,0.06679235804140726,,-1.7237237237237237,-0.04000487137814318,,-1.7237237237237237,-0.01607551571386846,,-1.7237237237237237,0.017370911158756556,,-1.7237237237237237,-0.007747426779543899,,-1.7237237237237237,0.06027767142475824
,-1.7197197197197198,-0.06082818917927492,,-1.7197197197197198,0.11544126024372807,,-1.7197197197197198,0.06663720738393593,,-1.7197197197197198,-0.039911944847648075,,-1.7197197197197198,-0.01603817421395239,,-1.7197197197197198,0.017330560610188016,,-1.7197197197197198,-0.0077294304339468175,,-1.7197197197197198,0.06013765360495625
,-1.7157157157157157,-0.0606865635932929,,-1.7157157157157157,0.11517247966108841,,-1.7157157157157157,0.0664820567264646,,-1.7157157157157157,-0.03981901831715297,,-1.7157157157157157,-0.01600083271403632,,-1.7157157157157157,0.017290210061619477,,-1.7157157157157157,-0.007711434088349735,,-1.7157157157157157,0.059997635785154255
,-1.7117117117117118,-0.06054493800731089,,-1.7117117117117118,0.11490369907844877,,-1.7117117117117118,0.06632690606899327,,-1.7117117117117118,-0.03972609178665786,,-1.7117117117117118,-0.01596349121412025,,-1.7117117117117118,0.017249859513050938,,-1.7117117117117118,-0.007693437742752653,,-1.7117117117117118,0.059857617965352265
,-1.7077077077077076,-0.06040331242132887,,-1.7077077077077076,0.11463491849580912,,-1.7077077077077076,0.06617175541152194,,-1.7077077077077076,-0.039633165256162756,,-1.7077077077077076,-0.015926149714204176,,-1.7077077077077076,0.017209508964482395,,-1.7077077077077076,-0.0076754413971555704,,-1.7077077077077076,0.05971760014555027
,-1.7037037037037037,-0.060261686835346856,,-1.7037037037037037,0.11436613791316948,,-1.7037037037037037,0.0660166047540506,,-1.7037037037037037,-0.03954023872566765,,-1.7037037037037037,-0.015888808214288105,,-1.7037037037037037,0.017169158415913856,,-1.7037037037037037,-0.007657445051558488,,-1.7037037037037037,0.05957758232574827
,-1.6996996996996998,-0.06012006124936485,,-1.6996996996996998,0.11409735733052984,,-1.6996996996996998,0.06586145409657929,,-1.6996996996996998,-0.03944731219517254,,-1.6996996996996998,-0.015851466714372035,,-1.6996996996996998,0.017128807867345316,,-1.6996996996996998,-0.007639448705961407,,-1.6996996996996998,0.05943756450594628
,-1.6956956956956957,-0.05997843566338283,,-1.6956956956956957,0.11382857674789018,,-1.6956956956956957,0.06570630343910795,,-1.6956956956956957,-0.03935438566467744,,-1.6956956956956957,-0.015814125214455965,,-1.6956956956956957,0.017088457318776774,,-1.6956956956956957,-0.007621452360364323,,-1.6956956956956957,0.05929754668614429
,-1.6916916916916918,-0.05983681007740082,,-1.6916916916916918,0.11355979616525054,,-1.6916916916916918,0.06555115278163663,,-1.6916916916916918,-0.03926145913418233,,-1.6916916916916918,-0.015776783714539895,,-1.6916916916916918,0.017048106770208234,,-1.6916916916916918,-0.007603456014767242,,-1.6916916916916918,0.0591575288663423
,-1.6876876876876876,-0.0596951844914188,,-1.6876876876876876,0.11329101558261089,,-1.6876876876876876,0.0653960021241653,,-1.6876876876876876,-0.039168532603687224,,-1.6876876876876876,-0.01573944221462382,,-1.6876876876876876,0.017007756221639695,,-1.6876876876876876,-0.007585459669170159,,-1.6876876876876876,0.0590175110465403
,-1.6836836836836837,-0.05955355890543679,,-1.6836836836836837,0.11302223499997124,,-1.6836836836836837,0.06524085146669396,,-1.6836836836836837,-0.03907560607319212,,-1.6836836836836837,-0.01570210071470775,,-1.6836836836836837,0.016967405673071156,,-1.6836836836836837,-0.007567463323573077,,-1.6836836836836837,0.058877493226738305
,-1.6796796796796798,-0.05941193331945478,,-1.6796796796796798,0.1127534544173316,,-1.6796796796796798,0.06508570080922264,,-1.6796796796796798,-0.03898267954269702,,-1.6796796796796798,-0.01566475921479168,,-1.6796796796796798,0.016927055124502616,,-1.6796796796796798,-0.007549466977975996,,-1.6796796796796798,0.058737475406936315
,-1.6756756756756757,-0.05927030773347276,,-1.6756756756756757,0.11248467383469195,,-1.6756756756756757,0.06493055015175131,,-1.6756756756756757,-0.038889753012201905,,-1.6756756756756757,-0.01562741771487561,,-1.6756756756756757,0.016886704575934074,,-1.6756756756756757,-0.0075314706323789124,,-1.6756756756756757,0.05859745758713432
,-1.6716716716716717,-0.05912868214749075,,-1.6716716716716717,0.1122158932520523,,-1.6716716716716717,0.06477539949427998,,-1.6716716716716717,-0.0387968264817068,,-1.6716716716716717,-0.015590076214959541,,-1.6716716716716717,0.016846354027365534,,-1.6716716716716717,-0.007513474286781831,,-1.6716716716716717,0.05845743976733233
,-1.6676676676676676,-0.05898705656150873,,-1.6676676676676676,0.11194711266941265,,-1.6676676676676676,0.06462024883680864,,-1.6676676676676676,-0.03870389995121169,,-1.6676676676676676,-0.01555273471504347,,-1.6676676676676676,0.016806003478796995,,-1.6676676676676676,-0.007495477941184748,,-1.6676676676676676,0.05831742194753033
,-1.6636636636636637,-0.05884543097552672,,-1.6636636636636637,0.11167833208677301,,-1.6636636636636637,0.06446509817933732,,-1.6636636636636637,-0.038610973420716586,,-1.6636636636636637,-0.015515393215127399,,-1.6636636636636637,0.016765652930228456,,-1.6636636636636637,-0.007477481595587666,,-1.6636636636636637,0.05817740412772834
,-1.6596596596596598,-0.058703805389544714,,-1.6596596596596598,0.11140955150413337,,-1.6596596596596598,0.064309947521866,,-1.6596596596596598,-0.03851804689022149,,-1.6596596596596598,-0.015478051715211329,,-1.6596596596596598,0.016725302381659916,,-1.6596596596596598,-0.007459485249990584,,-1.6596596596596598,0.05803738630792635
,-1.6556556556556556,-0.058562179803562694,,-1.6556556556556556,0.11114077092149371,,-1.6556556556556556,0.06415479686439465,,-1.6556556556556556,-0.038425120359726374,,-1.6556556556556556,-0.015440710215295257,,-1.6556556556556556,0.016684951833091374,,-1.6556556556556556,-0.0074414889043935015,,-1.6556556556556556,0.05789736848812435
,-1.6516516516516517,-0.05842055421758068,,-1.6516516516516517,0.11087199033885407,,-1.6516516516516517,0.06399964620692333,,-1.6516516516516517,-0.038332193829231274,,-1.6516516516516517,-0.015403368715379187,,-1.6516516516516517,0.016644601284522834,,-1.6516516516516517,-0.00742349255879642,,-1.6516516516516517,0.05775735066832236
,-1.6476476476476476,-0.05827892863159866,,-1.6476476476476476,0.11060320975621442,,-1.6476476476476476,0.063844495549452,,-1.6476476476476476,-0.03823926729873616,,-1.6476476476476476,-0.015366027215463115,,-1.6476476476476476,0.01660425073595429,,-1.6476476476476476,-0.007405496213199337,,-1.6476476476476476,0.057617332848520365
,-1.6436436436436437,-0.05813730304561665,,-1.6436436436436437,0.11033442917357478,,-1.6436436436436437,0.06368934489198068,,-1.6436436436436437,-0.03814634076824106,,-1.6436436436436437,-0.015328685715547045,,-1.6436436436436437,0.016563900187385752,,-1.6436436436436437,-0.007387499867602255,,-1.6436436436436437,0.05747731502871837
,-1.6396396396396398,-0.057995677459634645,,-1.6396396396396398,0.11006564859093514,,-1.6396396396396398,0.06353419423450934,,-1.6396396396396398,-0.038053414237745956,,-1.6396396396396398,-0.015291344215630975,,-1.6396396396396398,0.016523549638817213,,-1.6396396396396398,-0.007369503522005173,,-1.6396396396396398,0.05733729720891638
,-1.6356356356356356,-0.057854051873652626,,-1.6356356356356356,0.10979686800829548,,-1.6356356356356356,0.06337904357703801,,-1.6356356356356356,-0.03796048770725084,,-1.6356356356356356,-0.015254002715714903,,-1.6356356356356356,0.016483199090248674,,-1.6356356356356356,-0.007351507176408091,,-1.6356356356356356,0.05719727938911438
,-1.6316316316316315,-0.05771242628767061,,-1.6316316316316315,0.10952808742565583,,-1.6316316316316315,0.06322389291956668,,-1.6316316316316315,-0.037867561176755736,,-1.6316316316316315,-0.015216661215798831,,-1.6316316316316315,0.01644284854168013,,-1.6316316316316315,-0.007333510830811007,,-1.6316316316316315,0.05705726156931239
,-1.6276276276276276,-0.057570800701688594,,-1.6276276276276276,0.10925930684301619,,-1.6276276276276276,0.06306874226209536,,-1.6276276276276276,-0.03777463464626063,,-1.6276276276276276,-0.015179319715882761,,-1.6276276276276276,0.01640249799311159,,-1.6276276276276276,-0.007315514485213926,,-1.6276276276276276,0.0569172437495104
,-1.6236236236236237,-0.05742917511570658,,-1.6236236236236237,0.10899052626037654,,-1.6236236236236237,0.06291359160462402,,-1.6236236236236237,-0.03768170811576553,,-1.6236236236236237,-0.015141978215966691,,-1.6236236236236237,0.016362147444543052,,-1.6236236236236237,-0.0072975181396168435,,-1.6236236236236237,0.0567772259297084
,-1.6196196196196198,-0.05728754952972458,,-1.6196196196196198,0.10872174567773692,,-1.6196196196196198,0.0627584409471527,,-1.6196196196196198,-0.037588781585270424,,-1.6196196196196198,-0.015104636716050621,,-1.6196196196196198,0.016321796895974513,,-1.6196196196196198,-0.007279521794019762,,-1.6196196196196198,0.05663720810990641
,-1.6156156156156156,-0.05714592394374256,,-1.6156156156156156,0.10845296509509726,,-1.6156156156156156,0.06260329028968137,,-1.6156156156156156,-0.03749585505477532,,-1.6156156156156156,-0.01506729521613455,,-1.6156156156156156,0.01628144634740597,,-1.6156156156156156,-0.00726152544842268,,-1.6156156156156156,0.056497190290104415
,-1.6116116116116115,-0.05700429835776054,,-1.6116116116116115,0.1081841845124576,,-1.6116116116116115,0.062448139632210034,,-1.6116116116116115,-0.037402928524280205,,-1.6116116116116115,-0.015029953716218477,,-1.6116116116116115,0.01624109579883743,,-1.6116116116116115,-0.007243529102825596,,-1.6116116116116115,0.05635717247030242
,-1.6076076076076076,-0.056862672771778526,,-1.6076076076076076,0.10791540392981797,,-1.6076076076076076,0.06229298897473871,,-1.6076076076076076,-0.037310001993785105,,-1.6076076076076076,-0.014992612216302407,,-1.6076076076076076,0.01620074525026889,,-1.6076076076076076,-0.007225532757228515,,-1.6076076076076076,0.05621715465050043
,-1.6036036036036037,-0.056721047185796514,,-1.6036036036036037,0.10764662334717832,,-1.6036036036036037,0.06213783831726738,,-1.6036036036036037,-0.03721707546329,,-1.6036036036036037,-0.014955270716386337,,-1.6036036036036037,0.016160394701700352,,-1.6036036036036037,-0.0072075364116314326,,-1.6036036036036037,0.05607713683069844
,-1.5995995995995997,-0.05657942159981451,,-1.5995995995995997,0.10737784276453868,,-1.5995995995995997,0.06198268765979605,,-1.5995995995995997,-0.03712414893279489,,-1.5995995995995997,-0.014917929216470269,,-1.5995995995995997,0.016120044153131813,,-1.5995995995995997,-0.007189540066034351,,-1.5995995995995997,0.055937119010896444
,-1.5955955955955956,-0.05643779601383249,,-1.5955955955955956,0.10710906218189903,,-1.5955955955955956,0.06182753700232472,,-1.5955955955955956,-0.037031222402299786,,-1.5955955955955956,-0.014880587716554195,,-1.5955955955955956,0.01607969360456327,,-1.5955955955955956,-0.007171543720437268,,-1.5955955955955956,0.05579710119109445
,-1.5915915915915915,-0.05629617042785047,,-1.5915915915915915,0.10684028159925937,,-1.5915915915915915,0.061672386344853385,,-1.5915915915915915,-0.03693829587180467,,-1.5915915915915915,-0.014843246216638123,,-1.5915915915915915,0.01603934305599473,,-1.5915915915915915,-0.0071535473748401855,,-1.5915915915915915,0.05565708337129245
,-1.5875875875875876,-0.05615454484186846,,-1.5875875875875876,0.10657150101661973,,-1.5875875875875876,0.061517235687382064,,-1.5875875875875876,-0.036845369341309574,,-1.5875875875875876,-0.014805904716722053,,-1.5875875875875876,0.01599899250742619,,-1.5875875875875876,-0.007135551029243103,,-1.5875875875875876,0.05551706555149046
,-1.5835835835835836,-0.056012919255886445,,-1.5835835835835836,0.10630272043398009,,-1.5835835835835836,0.06136208502991074,,-1.5835835835835836,-0.03675244281081447,,-1.5835835835835836,-0.014768563216805985,,-1.5835835835835836,0.015958641958857652,,-1.5835835835835836,-0.007117554683646022,,-1.5835835835835836,0.05537704773168847
,-1.5795795795795795,-0.055871293669904426,,-1.5795795795795795,0.10603393985134044,,-1.5795795795795795,0.0612069343724394,,-1.5795795795795795,-0.03665951628031936,,-1.5795795795795795,-0.014731221716889913,,-1.5795795795795795,0.01591829141028911,,-1.5795795795795795,-0.007099558338048938,,-1.5795795795795795,0.05523702991188647
,-1.5755755755755756,-0.05572966808392242,,-1.5755755755755756,0.1057651592687008,,-1.5755755755755756,0.061051783714968076,,-1.5755755755755756,-0.036566589749824255,,-1.5755755755755756,-0.014693880216973843,,-1.5755755755755756,0.01587794086172057,,-1.5755755755755756,-0.007081561992451857,,-1.5755755755755756,0.05509701209208448
,-1.5715715715715715,-0.0555880424979404,,-1.5715715715715715,0.10549637868606114,,-1.5715715715715715,0.06089663305749674,,-1.5715715715715715,-0.03647366321932915,,-1.5715715715715715,-0.014656538717057771,,-1.5715715715715715,0.015837590313152027,,-1.5715715715715715,-0.0070635656468547746,,-1.5715715715715715,0.05495699427228248
,-1.5675675675675675,-0.05544641691195839,,-1.5675675675675675,0.1052275981034215,,-1.5675675675675675,0.060741482400025415,,-1.5675675675675675,-0.03638073668883404,,-1.5675675675675675,-0.014619197217141701,,-1.5675675675675675,0.015797239764583488,,-1.5675675675675675,-0.007045569301257692,,-1.5675675675675675,0.054816976452480494
,-1.5635635635635636,-0.05530479132597638,,-1.5635635635635636,0.10495881752078186,,-1.5635635635635636,0.06058633174255409,,-1.5635635635635636,-0.036287810158338936,,-1.5635635635635636,-0.01458185571722563,,-1.5635635635635636,0.01575688921601495,,-1.5635635635635636,-0.007027572955660611,,-1.5635635635635636,0.054676958632678505
,-1.5595595595595595,-0.05516316573999436,,-1.5595595595595595,0.1046900369381422,,-1.5595595595595595,0.060431181085082754,,-1.5595595595595595,-0.03619488362784383,,-1.5595595595595595,-0.014544514217309559,,-1.5595595595595595,0.01571653866744641,,-1.5595595595595595,-0.0070095766100635275,,-1.5595595595595595,0.0545369408128765
,-1.5555555555555556,-0.05502154015401235,,-1.5555555555555556,0.10442125635550256,,-1.5555555555555556,0.06027603042761143,,-1.5555555555555556,-0.03610195709734872,,-1.5555555555555556,-0.014507172717393489,,-1.5555555555555556,0.01567618811887787,,-1.5555555555555556,-0.006991580264466446,,-1.5555555555555556,0.05439692299307451
,-1.5515515515515514,-0.05487991456803033,,-1.5515515515515514,0.1041524757728629,,-1.5515515515515514,0.06012087977014009,,-1.5515515515515514,-0.03600903056685362,,-1.5515515515515514,-0.014469831217477417,,-1.5515515515515514,0.015635837570309327,,-1.5515515515515514,-0.006973583918869363,,-1.5515515515515514,0.054256905173272515
,-1.5475475475475475,-0.05473828898204832,,-1.5475475475475475,0.10388369519022327,,-1.5475475475475475,0.05996572911266877,,-1.5475475475475475,-0.03591610403635851,,-1.5475475475475475,-0.014432489717561347,,-1.5475475475475475,0.015595487021740788,,-1.5475475475475475,-0.006955587573272281,,-1.5475475475475475,0.054116887353470526
,-1.5435435435435436,-0.05459666339606631,,-1.5435435435435436,0.10361491460758362,,-1.5435435435435436,0.059810578455197445,,-1.5435435435435436,-0.035823177505863404,,-1.5435435435435436,-0.014395148217645277,,-1.5435435435435436,0.015555136473172249,,-1.5435435435435436,-0.0069375912276752,,-1.5435435435435436,0.05397686953366854
,-1.5395395395395395,-0.05445503781008429,,-1.5395395395395395,0.10334613402494397,,-1.5395395395395395,0.05965542779772611,,-1.5395395395395395,-0.0357302509753683,,-1.5395395395395395,-0.014357806717729205,,-1.5395395395395395,0.015514785924603708,,-1.5395395395395395,-0.0069195948820781165,,-1.5395395395395395,0.05383685171386653
,-1.5355355355355356,-0.054313412224102284,,-1.5355355355355356,0.10307735344230433,,-1.5355355355355356,0.059500277140254784,,-1.5355355355355356,-0.03563732444487319,,-1.5355355355355356,-0.014320465217813135,,-1.5355355355355356,0.015474435376035168,,-1.5355355355355356,-0.006901598536481035,,-1.5355355355355356,0.053696833894064544
,-1.5315315315315314,-0.054171786638120265,,-1.5315315315315314,0.10280857285966467,,-1.5315315315315314,0.05934512648278345,,-1.5315315315315314,-0.035544397914378086,,-1.5315315315315314,-0.014283123717897063,,-1.5315315315315314,0.015434084827466625,,-1.5315315315315314,-0.006883602190883952,,-1.5315315315315314,0.05355681607426255
,-1.5275275275275275,-0.05403016105213825,,-1.5275275275275275,0.10253979227702503,,-1.5275275275275275,0.05918997582531212,,-1.5275275275275275,-0.03545147138388298,,-1.5275275275275275,-0.014245782217980993,,-1.5275275275275275,0.015393734278898086,,-1.5275275275275275,-0.00686560584528687,,-1.5275275275275275,0.05341679825446056
,-1.5235235235235236,-0.05388853546615624,,-1.5235235235235236,0.10227101169438539,,-1.5235235235235236,0.059034825167840796,,-1.5235235235235236,-0.03535854485338787,,-1.5235235235235236,-0.014208440718064923,,-1.5235235235235236,0.015353383730329547,,-1.5235235235235236,-0.006847609499689788,,-1.5235235235235236,0.05327678043465857
,-1.5195195195195195,-0.05374690988017422,,-1.5195195195195195,0.10200223111174574,,-1.5195195195195195,0.05887967451036946,,-1.5195195195195195,-0.03526561832289277,,-1.5195195195195195,-0.014171099218148851,,-1.5195195195195195,0.015313033181761006,,-1.5195195195195195,-0.006829613154092706,,-1.5195195195195195,0.053136762614856566
,-1.5155155155155156,-0.053605284294192215,,-1.5155155155155156,0.1017334505291061,,-1.5155155155155156,0.058724523852898135,,-1.5155155155155156,-0.03517269179239766,,-1.5155155155155156,-0.01413375771823278,,-1.5155155155155156,0.015272682633192466,,-1.5155155155155156,-0.006811616808495623,,-1.5155155155155156,0.052996744795054576
,-1.5115115115115114,-0.053463658708210196,,-1.5115115115115114,0.10146466994646644,,-1.5115115115115114,0.0585693731954268,,-1.5115115115115114,-0.035079765261902554,,-1.5115115115115114,-0.014096416218316709,,-1.5115115115115114,0.015232332084623925,,-1.5115115115115114,-0.006793620462898541,,-1.5115115115115114,0.05285672697525258
,-1.5075075075075075,-0.053322033122228184,,-1.5075075075075075,0.10119588936382681,,-1.5075075075075075,0.058414222537955474,,-1.5075075075075075,-0.03498683873140745,,-1.5075075075075075,-0.014059074718400639,,-1.5075075075075075,0.015191981536055386,,-1.5075075075075075,-0.006775624117301459,,-1.5075075075075075,0.05271670915545059
,-1.5035035035035036,-0.05318040753624617,,-1.5035035035035036,0.10092710878118717,,-1.5035035035035036,0.05825907188048415,,-1.5035035035035036,-0.03489391220091235,,-1.5035035035035036,-0.014021733218484569,,-1.5035035035035036,0.015151630987486847,,-1.5035035035035036,-0.006757627771704377,,-1.5035035035035036,0.0525766913356486
,-1.4994994994994995,-0.05303878195026415,,-1.4994994994994995,0.10065832819854752,,-1.4994994994994995,0.05810392122301282,,-1.4994994994994995,-0.034800985670417235,,-1.4994994994994995,-0.013984391718568497,,-1.4994994994994995,0.015111280438918306,,-1.4994994994994995,-0.006739631426107295,,-1.4994994994994995,0.0524366735158466
,-1.4954954954954955,-0.05289715636428215,,-1.4954954954954955,0.10038954761590788,,-1.4954954954954955,0.05794877056554149,,-1.4954954954954955,-0.034708059139922136,,-1.4954954954954955,-0.013947050218652427,,-1.4954954954954955,0.015070929890349766,,-1.4954954954954955,-0.006721635080510212,,-1.4954954954954955,0.05229665569604461
,-1.4914914914914914,-0.05275553077830013,,-1.4914914914914914,0.10012076703326822,,-1.4914914914914914,0.05779361990807016,,-1.4914914914914914,-0.03461513260942702,,-1.4914914914914914,-0.013909708718736355,,-1.4914914914914914,0.015030579341781224,,-1.4914914914914914,-0.00670363873491313,,-1.4914914914914914,0.05215663787624261
,-1.4874874874874875,-0.052613905192318115,,-1.4874874874874875,0.09985198645062858,,-1.4874874874874875,0.05763846925059883,,-1.4874874874874875,-0.034522206078931916,,-1.4874874874874875,-0.013872367218820285,,-1.4874874874874875,0.014990228793212684,,-1.4874874874874875,-0.006685642389316048,,-1.4874874874874875,0.05201662005644062
,-1.4834834834834836,-0.0524722796063361,,-1.4834834834834836,0.09958320586798894,,-1.4834834834834836,0.057483318593127504,,-1.4834834834834836,-0.03442927954843682,,-1.4834834834834836,-0.013835025718904215,,-1.4834834834834836,0.014949878244644145,,-1.4834834834834836,-0.006667646043718966,,-1.4834834834834836,0.05187660223663863
,-1.4794794794794794,-0.052330654020354084,,-1.4794794794794794,0.09931442528534928,,-1.4794794794794794,0.05732816793565617,,-1.4794794794794794,-0.034336353017941704,,-1.4794794794794794,-0.013797684218988143,,-1.4794794794794794,0.014909527696075604,,-1.4794794794794794,-0.006649649698121883,,-1.4794794794794794,0.05173658441683663
,-1.4754754754754755,-0.05218902843437208,,-1.4754754754754755,0.09904564470270964,,-1.4754754754754755,0.05717301727818484,,-1.4754754754754755,-0.034243426487446604,,-1.4754754754754755,-0.013760342719072075,,-1.4754754754754755,0.014869177147507065,,-1.4754754754754755,-0.006631653352524801,,-1.4754754754754755,0.05159656659703464
,-1.4714714714714714,-0.05204740284839006,,-1.4714714714714714,0.09877686412006999,,-1.4714714714714714,0.05701786662071351,,-1.4714714714714714,-0.03415049995695149,,-1.4714714714714714,-0.013723001219156001,,-1.4714714714714714,0.014828826598938524,,-1.4714714714714714,-0.006613657006927719,,-1.4714714714714714,0.051456548777232644
,-1.4674674674674675,-0.05190577726240805,,-1.4674674674674675,0.09850808353743035,,-1.4674674674674675,0.05686271596324218,,-1.4674674674674675,-0.03405757342645639,,-1.4674674674674675,-0.013685659719239933,,-1.4674674674674675,0.014788476050369984,,-1.4674674674674675,-0.006595660661330637,,-1.4674674674674675,0.051316530957430655
,-1.4634634634634636,-0.051764151676426035,,-1.4634634634634636,0.0982393029547907,,-1.4634634634634636,0.05670756530577086,,-1.4634634634634636,-0.033964646895961285,,-1.4634634634634636,-0.013648318219323862,,-1.4634634634634636,0.014748125501801445,,-1.4634634634634636,-0.006577664315733555,,-1.4634634634634636,0.051176513137628665
,-1.4594594594594594,-0.051622526090444015,,-1.4594594594594594,0.09797052237215105,,-1.4594594594594594,0.05655241464829953,,-1.4594594594594594,-0.03387172036546618,,-1.4594594594594594,-0.01361097671940779,,-1.4594594594594594,0.014707774953232904,,-1.4594594594594594,-0.006559667970136472,,-1.4594594594594594,0.05103649531782666
,-1.4554554554554555,-0.05148090050446201,,-1.4554554554554555,0.09770174178951141,,-1.4554554554554555,0.0563972639908282,,-1.4554554554554555,-0.03377879383497107,,-1.4554554554554555,-0.01357363521949172,,-1.4554554554554555,0.014667424404664365,,-1.4554554554554555,-0.0065416716245393905,,-1.4554554554554555,0.05089647749802467
,-1.4514514514514514,-0.05133927491847999,,-1.4514514514514514,0.09743296120687175,,-1.4514514514514514,0.056242113333356866,,-1.4514514514514514,-0.03368586730447596,,-1.4514514514514514,-0.013536293719575649,,-1.4514514514514514,0.014627073856095822,,-1.4514514514514514,-0.006523675278942307,,-1.4514514514514514,0.050756459678222676
,-1.4474474474474475,-0.05119764933249798,,-1.4474474474474475,0.09716418062423211,,-1.4474474474474475,0.05608696267588554,,-1.4474474474474475,-0.03359294077398086,,-1.4474474474474475,-0.013498952219659579,,-1.4474474474474475,0.014586723307527283,,-1.4474474474474475,-0.006505678933345226,,-1.4474474474474475,0.05061644185842069
,-1.4434434434434436,-0.051056023746515966,,-1.4434434434434436,0.09689540004159247,,-1.4434434434434436,0.05593181201841421,,-1.4434434434434436,-0.033500014243485754,,-1.4434434434434436,-0.013461610719743508,,-1.4434434434434436,0.014546372758958743,,-1.4434434434434436,-0.006487682587748144,,-1.4434434434434436,0.0504764240386187
,-1.4394394394394394,-0.05091439816053395,,-1.4394394394394394,0.09662661945895282,,-1.4394394394394394,0.05577666136094288,,-1.4394394394394394,-0.03340708771299065,,-1.4394394394394394,-0.013424269219827437,,-1.4394394394394394,0.014506022210390202,,-1.4394394394394394,-0.006469686242151061,,-1.4394394394394394,0.050336406218816694
,-1.4354354354354353,-0.05077277257455193,,-1.4354354354354353,0.09635783887631316,,-1.4354354354354353,0.055621510703471544,,-1.4354354354354353,-0.033314161182495534,,-1.4354354354354353,-0.013386927719911365,,-1.4354354354354353,0.014465671661821661,,-1.4354354354354353,-0.006451689896553979,,-1.4354354354354353,0.0501963883990147
,-1.4314314314314314,-0.05063114698856992,,-1.4314314314314314,0.09608905829367352,,-1.4314314314314314,0.05546636004600022,,-1.4314314314314314,-0.033221234652000435,,-1.4314314314314314,-0.013349586219995295,,-1.4314314314314314,0.014425321113253122,,-1.4314314314314314,-0.006433693550956896,,-1.4314314314314314,0.05005637057921271
,-1.4274274274274275,-0.05048952140258791,,-1.4274274274274275,0.09582027771103388,,-1.4274274274274275,0.05531120938852889,,-1.4274274274274275,-0.03312830812150533,,-1.4274274274274275,-0.013312244720079225,,-1.4274274274274275,0.014384970564684582,,-1.4274274274274275,-0.006415697205359815,,-1.4274274274274275,0.04991635275941072
,-1.4234234234234235,-0.0503478958166059,,-1.4234234234234235,0.09555149712839424,,-1.4234234234234235,0.05515605873105757,,-1.4234234234234235,-0.03303538159101022,,-1.4234234234234235,-0.013274903220163154,,-1.4234234234234235,0.014344620016116043,,-1.4234234234234235,-0.0063977008597627325,,-1.4234234234234235,0.04977633493960873
,-1.4194194194194194,-0.05020627023062388,,-1.4194194194194194,0.09528271654575458,,-1.4194194194194194,0.05500090807358623,,-1.4194194194194194,-0.032942455060515116,,-1.4194194194194194,-0.013237561720247083,,-1.4194194194194194,0.014304269467547502,,-1.4194194194194194,-0.00637970451416565,,-1.4194194194194194,0.049636317119806726
,-1.4154154154154153,-0.05006464464464186,,-1.4154154154154153,0.09501393596311493,,-1.4154154154154153,0.054845757416114894,,-1.4154154154154153,-0.03284952853002,,-1.4154154154154153,-0.01320022022033101,,-1.4154154154154153,0.01426391891897896,,-1.4154154154154153,-0.006361708168568567,,-1.4154154154154153,0.04949629930000473
,-1.4114114114114114,-0.049923019058659854,,-1.4114114114114114,0.09474515538047529,,-1.4114114114114114,0.054690606758643574,,-1.4114114114114114,-0.032756601999524904,,-1.4114114114114114,-0.01316287872041494,,-1.4114114114114114,0.01422356837041042,,-1.4114114114114114,-0.006343711822971485,,-1.4114114114114114,0.04935628148020274
,-1.4074074074074074,-0.04978139347267784,,-1.4074074074074074,0.09447637479783565,,-1.4074074074074074,0.05453545610117225,,-1.4074074074074074,-0.0326636754690298,,-1.4074074074074074,-0.01312553722049887,,-1.4074074074074074,0.01418321782184188,,-1.4074074074074074,-0.006325715477374404,,-1.4074074074074074,0.04921626366040075
,-1.4034034034034035,-0.04963976788669583,,-1.4034034034034035,0.09420759421519602,,-1.4034034034034035,0.05438030544370092,,-1.4034034034034035,-0.03257074893853469,,-1.4034034034034035,-0.0130881957205828,,-1.4034034034034035,0.014142867273273341,,-1.4034034034034035,-0.0063077191317773215,,-1.4034034034034035,0.04907624584059876
,-1.3993993993993994,-0.04949814230071381,,-1.3993993993993994,0.09393881363255636,,-1.3993993993993994,0.054225154786229586,,-1.3993993993993994,-0.032477822408039585,,-1.3993993993993994,-0.013050854220666729,,-1.3993993993993994,0.0141025167247048,,-1.3993993993993994,-0.006289722786180239,,-1.3993993993993994,0.04893622802079676
,-1.3953953953953953,-0.04935651671473179,,-1.3953953953953953,0.09367003304991671,,-1.3953953953953953,0.05407000412875825,,-1.3953953953953953,-0.03238489587754448,,-1.3953953953953953,-0.013013512720750657,,-1.3953953953953953,0.01406216617613626,,-1.3953953953953953,-0.006271726440583156,,-1.3953953953953953,0.04879621020099476
,-1.3913913913913913,-0.049214891128749785,,-1.3913913913913913,0.09340125246727707,,-1.3913913913913913,0.053914853471286925,,-1.3913913913913913,-0.03229196934704937,,-1.3913913913913913,-0.012976171220834587,,-1.3913913913913913,0.01402181562756772,,-1.3913913913913913,-0.0062537300949860744,,-1.3913913913913913,0.04865619238119277
,-1.3873873873873874,-0.04907326554276777,,-1.3873873873873874,0.09313247188463743,,-1.3873873873873874,0.0537597028138156,,-1.3873873873873874,-0.032199042816554266,,-1.3873873873873874,-0.012938829720918517,,-1.3873873873873874,0.01398146507899918,,-1.3873873873873874,-0.006235733749388992,,-1.3873873873873874,0.04851617456139078
,-1.3833833833833835,-0.04893163995678576,,-1.3833833833833835,0.09286369130199779,,-1.3833833833833835,0.05360455215634427,,-1.3833833833833835,-0.032106116286059166,,-1.3833833833833835,-0.012901488221002446,,-1.3833833833833835,0.013941114530430641,,-1.3833833833833835,-0.006217737403791911,,-1.3833833833833835,0.048376156741588794
,-1.3793793793793794,-0.04879001437080374,,-1.3793793793793794,0.09259491071935813,,-1.3793793793793794,0.05344940149887294,,-1.3793793793793794,-0.03201318975556405,,-1.3793793793793794,-0.012864146721086375,,-1.3793793793793794,0.0139007639818621,,-1.3793793793793794,-0.006199741058194827,,-1.3793793793793794,0.04823613892178679
,-1.3753753753753752,-0.04864838878482172,,-1.3753753753753752,0.09232613013671848,,-1.3753753753753752,0.0532942508414016,,-1.3753753753753752,-0.03192026322506895,,-1.3753753753753752,-0.012826805221170303,,-1.3753753753753752,0.013860413433293558,,-1.3753753753753752,-0.006181744712597745,,-1.3753753753753752,0.048096121101984794
,-1.3713713713713713,-0.04850676319883972,,-1.3713713713713713,0.09205734955407884,,-1.3713713713713713,0.05313910018393028,,-1.3713713713713713,-0.03182733669457384,,-1.3713713713713713,-0.012789463721254233,,-1.3713713713713713,0.013820062884725018,,-1.3713713713713713,-0.0061637483670006635,,-1.3713713713713713,0.047956103282182805
,-1.3673673673673674,-0.048365137612857705,,-1.3673673673673674,0.0917885689714392,,-1.3673673673673674,0.052983949526458955,,-1.3673673673673674,-0.031734410164078734,,-1.3673673673673674,-0.012752122221338162,,-1.3673673673673674,0.013779712336156479,,-1.3673673673673674,-0.006145752021403581,,-1.3673673673673674,0.047816085462380815
,-1.3633633633633635,-0.04822351202687569,,-1.3633633633633635,0.09151978838879955,,-1.3633633633633635,0.05282879886898763,,-1.3633633633633635,-0.031641483633583635,,-1.3633633633633635,-0.012714780721422094,,-1.3633633633633635,0.01373936178758794,,-1.3633633633633635,-0.0061277556758065,,-1.3633633633633635,0.047676067642578826
,-1.3593593593593594,-0.04808188644089367,,-1.3593593593593594,0.0912510078061599,,-1.3593593593593594,0.052673648211516294,,-1.3593593593593594,-0.03154855710308852,,-1.3593593593593594,-0.01267743922150602,,-1.3593593593593594,0.013699011239019399,,-1.3593593593593594,-0.006109759330209416,,-1.3593593593593594,0.04753604982277682
,-1.3553553553553552,-0.047940260854911654,,-1.3553553553553552,0.09098222722352024,,-1.3553553553553552,0.05251849755404496,,-1.3553553553553552,-0.031455630572593415,,-1.3553553553553552,-0.012640097721589949,,-1.3553553553553552,0.013658660690450857,,-1.3553553553553552,-0.006091762984612334,,-1.3553553553553552,0.047396032002974826
,-1.3513513513513513,-0.04779863526892965,,-1.3513513513513513,0.0907134466408806,,-1.3513513513513513,0.05236334689657363,,-1.3513513513513513,-0.03136270404209831,,-1.3513513513513513,-0.012602756221673879,,-1.3513513513513513,0.013618310141882318,,-1.3513513513513513,-0.006073766639015252,,-1.3513513513513513,0.04725601418317284
,-1.3473473473473474,-0.047657009682947636,,-1.3473473473473474,0.09044466605824096,,-1.3473473473473474,0.052208196239102306,,-1.3473473473473474,-0.03126977751160321,,-1.3473473473473474,-0.01256541472175781,,-1.3473473473473474,0.013577959593313779,,-1.3473473473473474,-0.00605577029341817,,-1.3473473473473474,0.04711599636337085
,-1.3433433433433435,-0.047515384096965624,,-1.3433433433433435,0.09017588547560132,,-1.3433433433433435,0.05205304558163098,,-1.3433433433433435,-0.031176850981108103,,-1.3433433433433435,-0.01252807322184174,,-1.3433433433433435,0.01353760904474524,,-1.3433433433433435,-0.006037773947821089,,-1.3433433433433435,0.04697597854356886
,-1.3393393393393394,-0.047373758510983605,,-1.3393393393393394,0.08990710489296166,,-1.3393393393393394,0.051897894924159645,,-1.3393393393393394,-0.031083924450612994,,-1.3393393393393394,-0.012490731721925668,,-1.3393393393393394,0.013497258496176699,,-1.3393393393393394,-0.0060197776022240055,,-1.3393393393393394,0.046835960723766855
,-1.3353353353353352,-0.047232132925001585,,-1.3353353353353352,0.08963832431032201,,-1.3353353353353352,0.05174274426668831,,-1.3353353353353352,-0.030990997920117884,,-1.3353353353353352,-0.012453390222009596,,-1.3353353353353352,0.013456907947608156,,-1.3353353353353352,-0.006001781256626922,,-1.3353353353353352,0.04669594290396486
,-1.3313313313313313,-0.04709050733901958,,-1.3313313313313313,0.08936954372768237,,-1.3313313313313313,0.05158759360921699,,-1.3313313313313313,-0.03089807138962278,,-1.3313313313313313,-0.012416048722093526,,-1.3313313313313313,0.013416557399039616,,-1.3313313313313313,-0.005983784911029841,,-1.3313313313313313,0.04655592508416287
,-1.3273273273273274,-0.04694888175303757,,-1.3273273273273274,0.08910076314504273,,-1.3273273273273274,0.05143244295174566,,-1.3273273273273274,-0.030805144859127675,,-1.3273273273273274,-0.012378707222177456,,-1.3273273273273274,0.013376206850471077,,-1.3273273273273274,-0.005965788565432759,,-1.3273273273273274,0.04641590726436088
,-1.3233233233233235,-0.046807256167055555,,-1.3233233233233235,0.08883198256240309,,-1.3233233233233235,0.051277292294274336,,-1.3233233233233235,-0.030712218328632572,,-1.3233233233233235,-0.012341365722261386,,-1.3233233233233235,0.013335856301902538,,-1.3233233233233235,-0.005947792219835677,,-1.3233233233233235,0.04627588944455889
,-1.3193193193193193,-0.046665630581073536,,-1.3193193193193193,0.08856320197976343,,-1.3193193193193193,0.051122141636803,,-1.3193193193193193,-0.030619291798137462,,-1.3193193193193193,-0.012304024222345314,,-1.3193193193193193,0.013295505753333997,,-1.3193193193193193,-0.005929795874238595,,-1.3193193193193193,0.04613587162475689
,-1.3153153153153152,-0.04652400499509152,,-1.3153153153153152,0.08829442139712378,,-1.3153153153153152,0.05096699097933167,,-1.3153153153153152,-0.030526365267642352,,-1.3153153153153152,-0.012266682722429242,,-1.3153153153153152,0.013255155204765456,,-1.3153153153153152,-0.005911799528641511,,-1.3153153153153152,0.04599585380495489
,-1.3113113113113113,-0.04638237940910951,,-1.3113113113113113,0.08802564081448414,,-1.3113113113113113,0.05081184032186034,,-1.3113113113113113,-0.03043343873714725,,-1.3113113113113113,-0.012229341222513172,,-1.3113113113113113,0.013214804656196916,,-1.3113113113113113,-0.00589380318304443,,-1.3113113113113113,0.0458558359851529
,-1.3073073073073074,-0.0462407538231275,,-1.3073073073073074,0.0877568602318445,,-1.3073073073073074,0.050656689664389014,,-1.3073073073073074,-0.030340512206652147,,-1.3073073073073074,-0.012191999722597102,,-1.3073073073073074,0.013174454107628377,,-1.3073073073073074,-0.005875806837447348,,-1.3073073073073074,0.04571581816535091
,-1.3033033033033035,-0.04609912823714549,,-1.3033033033033035,0.08748807964920485,,-1.3033033033033035,0.05050153900691769,,-1.3033033033033035,-0.03024758567615704,,-1.3033033033033035,-0.012154658222681032,,-1.3033033033033035,0.013134103559059838,,-1.3033033033033035,-0.005857810491850266,,-1.3033033033033035,0.04557580034554892
,-1.2992992992992993,-0.04595750265116347,,-1.2992992992992993,0.0872192990665652,,-1.2992992992992993,0.05034638834944635,,-1.2992992992992993,-0.030154659145661934,,-1.2992992992992993,-0.01211731672276496,,-1.2992992992992993,0.013093753010491295,,-1.2992992992992993,-0.005839814146253184,,-1.2992992992992993,0.045435782525746926
,-1.2952952952952952,-0.04581587706518145,,-1.2952952952952952,0.08695051848392554,,-1.2952952952952952,0.05019123769197502,,-1.2952952952952952,-0.030061732615166824,,-1.2952952952952952,-0.012079975222848888,,-1.2952952952952952,0.013053402461922754,,-1.2952952952952952,-0.0058218178006561,,-1.2952952952952952,0.04529576470594492
,-1.2912912912912913,-0.04567425147919944,,-1.2912912912912913,0.08668173790128592,,-1.2912912912912913,0.05003608703450369,,-1.2912912912912913,-0.029968806084671718,,-1.2912912912912913,-0.012042633722932818,,-1.2912912912912913,0.013013051913354215,,-1.2912912912912913,-0.005803821455059019,,-1.2912912912912913,0.04515574688614293
,-1.2872872872872874,-0.04553262589321743,,-1.2872872872872874,0.08641295731864627,,-1.2872872872872874,0.04988093637703237,,-1.2872872872872874,-0.029875879554176615,,-1.2872872872872874,-0.012005292223016748,,-1.2872872872872874,0.012972701364785675,,-1.2872872872872874,-0.0057858251094619366,,-1.2872872872872874,0.045015729066340944
,-1.2832832832832834,-0.04539100030723542,,-1.2832832832832834,0.08614417673600663,,-1.2832832832832834,0.049725785719561044,,-1.2832832832832834,-0.029782953023681513,,-1.2832832832832834,-0.011967950723100678,,-1.2832832832832834,0.012932350816217136,,-1.2832832832832834,-0.005767828763864855,,-1.2832832832832834,0.044875711246538955
,-1.2792792792792793,-0.0452493747212534,,-1.2792792792792793,0.08587539615336698,,-1.2792792792792793,0.04957063506208971,,-1.2792792792792793,-0.029690026493186403,,-1.2792792792792793,-0.011930609223184606,,-1.2792792792792793,0.012892000267648595,,-1.2792792792792793,-0.005749832418267772,,-1.2792792792792793,0.04473569342673696
,-1.2752752752752752,-0.04510774913527138,,-1.2752752752752752,0.08560661557072732,,-1.2752752752752752,0.049415484404618376,,-1.2752752752752752,-0.029597099962691293,,-1.2752752752752752,-0.011893267723268534,,-1.2752752752752752,0.012851649719080054,,-1.2752752752752752,-0.0057318360726706895,,-1.2752752752752752,0.044595675606934955
,-1.2712712712712713,-0.044966123549289375,,-1.2712712712712713,0.08533783498808768,,-1.2712712712712713,0.04926033374714705,,-1.2712712712712713,-0.02950417343219619,,-1.2712712712712713,-0.011855926223352464,,-1.2712712712712713,0.012811299170511515,,-1.2712712712712713,-0.005713839727073607,,-1.2712712712712713,0.044455657787132966
,-1.2672672672672673,-0.04482449796330736,,-1.2672672672672673,0.08506905440544804,,-1.2672672672672673,0.04910518308967572,,-1.2672672672672673,-0.029411246901701084,,-1.2672672672672673,-0.011818584723436394,,-1.2672672672672673,0.012770948621942975,,-1.2672672672672673,-0.005695843381476526,,-1.2672672672672673,0.044315639967330976
,-1.2632632632632632,-0.04468287237732534,,-1.2632632632632632,0.08480027382280839,,-1.2632632632632632,0.04895003243220439,,-1.2632632632632632,-0.029318320371205978,,-1.2632632632632632,-0.011781243223520322,,-1.2632632632632632,0.012730598073374432,,-1.2632632632632632,-0.005677847035879443,,-1.2632632632632632,0.04417562214752898
,-1.2592592592592593,-0.04454124679134333,,-1.2592592592592593,0.08453149324016875,,-1.2592592592592593,0.04879488177473306,,-1.2592592592592593,-0.02922539384071087,,-1.2592592592592593,-0.011743901723604252,,-1.2592592592592593,0.012690247524805893,,-1.2592592592592593,-0.005659850690282361,,-1.2592592592592593,0.04403560432772699
,-1.2552552552552552,-0.04439962120536131,,-1.2552552552552552,0.08426271265752909,,-1.2552552552552552,0.04863973111726173,,-1.2552552552552552,-0.02913246731021576,,-1.2552552552552552,-0.01170656022368818,,-1.2552552552552552,0.012649896976237352,,-1.2552552552552552,-0.0056418543446852785,,-1.2552552552552552,0.04389558650792499
,-1.2512512512512513,-0.044257995619379306,,-1.2512512512512513,0.08399393207488945,,-1.2512512512512513,0.0484845804597904,,-1.2512512512512513,-0.02903954077972066,,-1.2512512512512513,-0.01166921872377211,,-1.2512512512512513,0.012609546427668813,,-1.2512512512512513,-0.005623857999088196,,-1.2512512512512513,0.043755568688123
,-1.2472472472472473,-0.044116370033397294,,-1.2472472472472473,0.08372515149224981,,-1.2472472472472473,0.04832942980231908,,-1.2472472472472473,-0.028946614249225556,,-1.2472472472472473,-0.01163187722385604,,-1.2472472472472473,0.012569195879100273,,-1.2472472472472473,-0.005605861653491115,,-1.2472472472472473,0.04361555086832101
,-1.2432432432432432,-0.043974744447415275,,-1.2432432432432432,0.08345637090961015,,-1.2432432432432432,0.048174279144847745,,-1.2432432432432432,-0.028853687718730446,,-1.2432432432432432,-0.011594535723939968,,-1.2432432432432432,0.012528845330531732,,-1.2432432432432432,-0.0055878653078940315,,-1.2432432432432432,0.04347553304851901
,-1.2392392392392393,-0.04383311886143326,,-1.2392392392392393,0.08318759032697051,,-1.2392392392392393,0.04801912848737642,,-1.2392392392392393,-0.028760761188235343,,-1.2392392392392393,-0.0115571942240239,,-1.2392392392392393,0.012488494781963193,,-1.2392392392392393,-0.00556986896229695,,-1.2392392392392393,0.04333551522871702
,-1.2352352352352352,-0.04369149327545124,,-1.2352352352352352,0.08291880974433086,,-1.2352352352352352,0.047863977829905084,,-1.2352352352352352,-0.028667834657740233,,-1.2352352352352352,-0.011519852724107826,,-1.2352352352352352,0.012448144233394652,,-1.2352352352352352,-0.005551872616699867,,-1.2352352352352352,0.04319549740891502
,-1.2312312312312312,-0.04354986768946923,,-1.2312312312312312,0.08265002916169122,,-1.2312312312312312,0.04770882717243376,,-1.2312312312312312,-0.028574908127245127,,-1.2312312312312312,-0.011482511224191758,,-1.2312312312312312,0.012407793684826113,,-1.2312312312312312,-0.005533876271102785,,-1.2312312312312312,0.04305547958911303
,-1.2272272272272273,-0.043408242103487225,,-1.2272272272272273,0.08238124857905157,,-1.2272272272272273,0.04755367651496243,,-1.2272272272272273,-0.028481981596750024,,-1.2272272272272273,-0.011445169724275688,,-1.2272272272272273,0.012367443136257573,,-1.2272272272272273,-0.005515879925505704,,-1.2272272272272273,0.04291546176931104
,-1.2232232232232232,-0.043266616517505206,,-1.2232232232232232,0.08211246799641192,,-1.2232232232232232,0.047398525857491096,,-1.2232232232232232,-0.028389055066254915,,-1.2232232232232232,-0.011407828224359616,,-1.2232232232232232,0.01232709258768903,,-1.2232232232232232,-0.0054978835799086205,,-1.2232232232232232,0.042775443949509044
,-1.2192192192192193,-0.043124990931523194,,-1.2192192192192193,0.08184368741377228,,-1.2192192192192193,0.04724337520001977,,-1.2192192192192193,-0.028296128535759812,,-1.2192192192192193,-0.011370486724443546,,-1.2192192192192193,0.012286742039120491,,-1.2192192192192193,-0.005479887234311539,,-1.2192192192192193,0.042635426129707055
,-1.2152152152152151,-0.042983365345541175,,-1.2152152152152151,0.08157490683113262,,-1.2152152152152151,0.047088224542548435,,-1.2152152152152151,-0.028203202005264702,,-1.2152152152152151,-0.011333145224527474,,-1.2152152152152151,0.01224639149055195,,-1.2152152152152151,-0.005461890888714456,,-1.2152152152152151,0.04249540830990505
,-1.2112112112112112,-0.04284173975955916,,-1.2112112112112112,0.08130612624849298,,-1.2112112112112112,0.04693307388507711,,-1.2112112112112112,-0.0281102754747696,,-1.2112112112112112,-0.011295803724611404,,-1.2112112112112112,0.012206040941983411,,-1.2112112112112112,-0.005443894543117374,,-1.2112112112112112,0.04235539049010306
,-1.2072072072072073,-0.04270011417357716,,-1.2072072072072073,0.08103734566585334,,-1.2072072072072073,0.04677792322760579,,-1.2072072072072073,-0.028017348944274493,,-1.2072072072072073,-0.011258462224695334,,-1.2072072072072073,0.012165690393414872,,-1.2072072072072073,-0.005425898197520292,,-1.2072072072072073,0.04221537267030107
,-1.2032032032032032,-0.04255848858759514,,-1.2032032032032032,0.08076856508321369,,-1.2032032032032032,0.046622772570134446,,-1.2032032032032032,-0.027924422413779387,,-1.2032032032032032,-0.011221120724779262,,-1.2032032032032032,0.01212533984484633,,-1.2032032032032032,-0.00540790185192321,,-1.2032032032032032,0.042075354850499076
,-1.1991991991991993,-0.042416863001613125,,-1.1991991991991993,0.08049978450057405,,-1.1991991991991993,0.046467621912663126,,-1.1991991991991993,-0.02783149588328428,,-1.1991991991991993,-0.011183779224863192,,-1.1991991991991993,0.012084989296277791,,-1.1991991991991993,-0.005389905506326128,,-1.1991991991991993,0.04193533703069709
,-1.1951951951951951,-0.042275237415631106,,-1.1951951951951951,0.08023100391793439,,-1.1951951951951951,0.04631247125519179,,-1.1951951951951951,-0.02773856935278917,,-1.1951951951951951,-0.01114643772494712,,-1.1951951951951951,0.01204463874770925,,-1.1951951951951951,-0.005371909160729045,,-1.1951951951951951,0.041795319210895084
,-1.1911911911911912,-0.042133611829649094,,-1.1911911911911912,0.07996222333529475,,-1.1911911911911912,0.046157320597720465,,-1.1911911911911912,-0.027645642822294068,,-1.1911911911911912,-0.01110909622503105,,-1.1911911911911912,0.012004288199140711,,-1.1911911911911912,-0.005353912815131963,,-1.1911911911911912,0.041655301391093094
,-1.1871871871871873,-0.04199198624366709,,-1.1871871871871873,0.07969344275265512,,-1.1871871871871873,0.04600216994024914,,-1.1871871871871873,-0.027552716291798965,,-1.1871871871871873,-0.01107175472511498,,-1.1871871871871873,0.011963937650572172,,-1.1871871871871873,-0.005335916469534881,,-1.1871871871871873,0.041515283571291105
,-1.1831831831831832,-0.04185036065768507,,-1.1831831831831832,0.07942466217001547,,-1.1831831831831832,0.045847019282777804,,-1.1831831831831832,-0.027459789761303855,,-1.1831831831831832,-0.011034413225198908,,-1.1831831831831832,0.011923587102003629,,-1.1831831831831832,-0.005317920123937799,,-1.1831831831831832,0.04137526575148911
,-1.179179179179179,-0.04170873507170305,,-1.179179179179179,0.07915588158737581,,-1.179179179179179,0.04569186862530647,,-1.179179179179179,-0.027366863230808745,,-1.179179179179179,-0.010997071725282836,,-1.179179179179179,0.011883236553435088,,-1.179179179179179,-0.0052999237783407155,,-1.179179179179179,0.041235247931687105
,-1.1751751751751751,-0.04156710948572104,,-1.1751751751751751,0.07888710100473617,,-1.1751751751751751,0.04553671796783514,,-1.1751751751751751,-0.027273936700313643,,-1.1751751751751751,-0.010959730225366766,,-1.1751751751751751,0.011842886004866549,,-1.1751751751751751,-0.005281927432743634,,-1.1751751751751751,0.041095230111885116
,-1.1711711711711712,-0.041425483899739025,,-1.1711711711711712,0.07861832042209653,,-1.1711711711711712,0.045381567310363816,,-1.1711711711711712,-0.027181010169818536,,-1.1711711711711712,-0.010922388725450696,,-1.1711711711711712,0.01180253545629801,,-1.1711711711711712,-0.005263931087146552,,-1.1711711711711712,0.040955212292083126
,-1.1671671671671673,-0.04128385831375702,,-1.1671671671671673,0.07834953983945689,,-1.1671671671671673,0.04522641665289249,,-1.1671671671671673,-0.027088083639323433,,-1.1671671671671673,-0.010885047225534626,,-1.1671671671671673,0.01176218490772947,,-1.1671671671671673,-0.00524593474154947,,-1.1671671671671673,0.04081519447228114
,-1.1631631631631631,-0.041142232727775,,-1.1631631631631631,0.07808075925681723,,-1.1631631631631631,0.045071265995421154,,-1.1631631631631631,-0.026995157108828324,,-1.1631631631631631,-0.010847705725618554,,-1.1631631631631631,0.011721834359160929,,-1.1631631631631631,-0.005227938395952388,,-1.1631631631631631,0.04067517665247914
,-1.159159159159159,-0.04100060714179298,,-1.159159159159159,0.07781197867417758,,-1.159159159159159,0.04491611533794982,,-1.159159159159159,-0.026902230578333214,,-1.159159159159159,-0.010810364225702482,,-1.159159159159159,0.011681483810592388,,-1.159159159159159,-0.0052099420503553045,,-1.159159159159159,0.040535158832677144
,-1.155155155155155,-0.04085898155581097,,-1.155155155155155,0.07754319809153794,,-1.155155155155155,0.0447609646804785,,-1.155155155155155,-0.02680930404783811,,-1.155155155155155,-0.010773022725786412,,-1.155155155155155,0.011641133262023848,,-1.155155155155155,-0.005191945704758223,,-1.155155155155155,0.04039514101287515
,-1.1511511511511512,-0.04071735596982896,,-1.1511511511511512,0.0772744175088983,,-1.1511511511511512,0.04460581402300717,,-1.1511511511511512,-0.026716377517343008,,-1.1511511511511512,-0.010735681225870342,,-1.1511511511511512,0.01160078271345531,,-1.1511511511511512,-0.005173949359161141,,-1.1511511511511512,0.04025512319307316
,-1.1471471471471473,-0.04057573038384695,,-1.1471471471471473,0.07700563692625866,,-1.1471471471471473,0.044450663365535846,,-1.1471471471471473,-0.026623450986847902,,-1.1471471471471473,-0.010698339725954272,,-1.1471471471471473,0.01156043216488677,,-1.1471471471471473,-0.005155953013564059,,-1.1471471471471473,0.04011510537327117
,-1.1431431431431431,-0.04043410479786493,,-1.1431431431431431,0.076736856343619,,-1.1431431431431431,0.04429551270806451,,-1.1431431431431431,-0.026530524456352796,,-1.1431431431431431,-0.0106609982260382,,-1.1431431431431431,0.011520081616318227,,-1.1431431431431431,-0.005137956667966976,,-1.1431431431431431,0.03997508755346917
,-1.139139139139139,-0.04029247921188291,,-1.139139139139139,0.07646807576097935,,-1.139139139139139,0.04414036205059318,,-1.139139139139139,-0.026437597925857686,,-1.139139139139139,-0.010623656726122128,,-1.139139139139139,0.011479731067749686,,-1.139139139139139,-0.005119960322369894,,-1.139139139139139,0.039835069733667176
,-1.135135135135135,-0.0401508536259009,,-1.135135135135135,0.0761992951783397,,-1.135135135135135,0.04398521139312185,,-1.135135135135135,-0.02634467139536258,,-1.135135135135135,-0.010586315226206058,,-1.135135135135135,0.011439380519181147,,-1.135135135135135,-0.005101963976772811,,-1.135135135135135,0.03969505191386518
,-1.1311311311311312,-0.04000922803991889,,-1.1311311311311312,0.07593051459570006,,-1.1311311311311312,0.043830060735650524,,-1.1311311311311312,-0.026251744864867477,,-1.1311311311311312,-0.010548973726289988,,-1.1311311311311312,0.011399029970612607,,-1.1311311311311312,-0.00508396763117573,,-1.1311311311311312,0.03955503409406319
,-1.1271271271271273,-0.03986760245393688,,-1.1271271271271273,0.07566173401306042,,-1.1271271271271273,0.0436749100781792,,-1.1271271271271273,-0.026158818334372374,,-1.1271271271271273,-0.01051163222637392,,-1.1271271271271273,0.011358679422044068,,-1.1271271271271273,-0.005065971285578648,,-1.1271271271271273,0.0394150162742612
,-1.1231231231231231,-0.039725976867954864,,-1.1231231231231231,0.07539295343042077,,-1.1231231231231231,0.04351975942070786,,-1.1231231231231231,-0.026065891803877264,,-1.1231231231231231,-0.010474290726457846,,-1.1231231231231231,0.011318328873475527,,-1.1231231231231231,-0.005047974939981565,,-1.1231231231231231,0.039274998454459205
,-1.119119119119119,-0.039584351281972845,,-1.119119119119119,0.07512417284778111,,-1.119119119119119,0.04336460876323653,,-1.119119119119119,-0.025972965273382154,,-1.119119119119119,-0.010436949226541774,,-1.119119119119119,0.011277978324906984,,-1.119119119119119,-0.005029978594384483,,-1.119119119119119,0.03913498063465721
,-1.115115115115115,-0.03944272569599083,,-1.115115115115115,0.07485539226514147,,-1.115115115115115,0.04320945810576521,,-1.115115115115115,-0.02588003874288705,,-1.115115115115115,-0.010399607726625704,,-1.115115115115115,0.011237627776338445,,-1.115115115115115,-0.0050119822487874,,-1.115115115115115,0.03899496281485521
,-1.1111111111111112,-0.03930110011000882,,-1.1111111111111112,0.07458661168250183,,-1.1111111111111112,0.04305430744829388,,-1.1111111111111112,-0.025787112212391945,,-1.1111111111111112,-0.010362266226709636,,-1.1111111111111112,0.011197277227769907,,-1.1111111111111112,-0.004993985903190319,,-1.1111111111111112,0.03885494499505322
,-1.1071071071071072,-0.039159474524026815,,-1.1071071071071072,0.07431783109986219,,-1.1071071071071072,0.042899156790822554,,-1.1071071071071072,-0.025694185681896842,,-1.1071071071071072,-0.010324924726793566,,-1.1071071071071072,0.011156926679201368,,-1.1071071071071072,-0.0049759895575932364,,-1.1071071071071072,0.03871492717525123
,-1.103103103103103,-0.039017848938044795,,-1.103103103103103,0.07404905051722253,,-1.103103103103103,0.04274400613335122,,-1.103103103103103,-0.025601259151401733,,-1.103103103103103,-0.010287583226877494,,-1.103103103103103,0.011116576130632825,,-1.103103103103103,-0.004957993211996154,,-1.103103103103103,0.03857490935544924
,-1.099099099099099,-0.038876223352062776,,-1.099099099099099,0.07378026993458288,,-1.099099099099099,0.042588855475879886,,-1.099099099099099,-0.025508332620906623,,-1.099099099099099,-0.010250241726961422,,-1.099099099099099,0.011076225582064284,,-1.099099099099099,-0.004939996866399071,,-1.099099099099099,0.03843489153564724
,-1.095095095095095,-0.038734597766080764,,-1.095095095095095,0.07351148935194324,,-1.095095095095095,0.04243370481840856,,-1.095095095095095,-0.02541540609041152,,-1.095095095095095,-0.010212900227045352,,-1.095095095095095,0.011035875033495745,,-1.095095095095095,-0.004922000520801989,,-1.095095095095095,0.038294873715845244
,-1.0910910910910911,-0.03859297218009875,,-1.0910910910910911,0.0732427087693036,,-1.0910910910910911,0.04227855416093723,,-1.0910910910910911,-0.025322479559916417,,-1.0910910910910911,-0.010175558727129282,,-1.0910910910910911,0.010995524484927206,,-1.0910910910910911,-0.004904004175204908,,-1.0910910910910911,0.038154855896043255
,-1.0870870870870872,-0.038451346594116746,,-1.0870870870870872,0.07297392818666396,,-1.0870870870870872,0.042123403503465905,,-1.0870870870870872,-0.02522955302942131,,-1.0870870870870872,-0.010138217227213212,,-1.0870870870870872,0.010955173936358666,,-1.0870870870870872,-0.0048860078296078255,,-1.0870870870870872,0.038014838076241265
,-1.083083083083083,-0.03830972100813473,,-1.083083083083083,0.0727051476040243,,-1.083083083083083,0.04196825284599457,,-1.083083083083083,-0.0251366264989262,,-1.083083083083083,-0.01010087572729714,,-1.083083083083083,0.010914823387790125,,-1.083083083083083,-0.004868011484010743,,-1.083083083083083,0.03787482025643927
,-1.079079079079079,-0.03816809542215271,,-1.079079079079079,0.07243636702138465,,-1.079079079079079,0.041813102188523237,,-1.079079079079079,-0.025043699968431095,,-1.079079079079079,-0.010063534227381068,,-1.079079079079079,0.010874472839221582,,-1.079079079079079,-0.00485001513841366,,-1.079079079079079,0.03773480243663727
,-1.075075075075075,-0.038026469836170695,,-1.075075075075075,0.07216758643874502,,-1.075075075075075,0.04165795153105191,,-1.075075075075075,-0.02495077343793599,,-1.075075075075075,-0.010026192727464998,,-1.075075075075075,0.010834122290653043,,-1.075075075075075,-0.0048320187928165784,,-1.075075075075075,0.037594784616835276
,-1.0710710710710711,-0.03788484425018868,,-1.0710710710710711,0.07189880585610538,,-1.0710710710710711,0.04150280087358059,,-1.0710710710710711,-0.024857846907440886,,-1.0710710710710711,-0.009988851227548928,,-1.0710710710710711,0.010793771742084504,,-1.0710710710710711,-0.004814022447219496,,-1.0710710710710711,0.03745476679703329
,-1.0670670670670672,-0.03774321866420668,,-1.0670670670670672,0.07163002527346574,,-1.0670670670670672,0.04134765021610926,,-1.0670670670670672,-0.024764920376945783,,-1.0670670670670672,-0.009951509727632857,,-1.0670670670670672,0.010753421193515965,,-1.0670670670670672,-0.004796026101622415,,-1.0670670670670672,0.0373147489772313
,-1.063063063063063,-0.03760159307822466,,-1.063063063063063,0.07136124469082608,,-1.063063063063063,0.04119249955863793,,-1.063063063063063,-0.024671993846450673,,-1.063063063063063,-0.009914168227716786,,-1.063063063063063,0.010713070644947423,,-1.063063063063063,-0.004778029756025331,,-1.063063063063063,0.0371747311574293
,-1.059059059059059,-0.03745996749224264,,-1.059059059059059,0.07109246410818643,,-1.059059059059059,0.041037348901166594,,-1.059059059059059,-0.024579067315955563,,-1.059059059059059,-0.009876826727800714,,-1.059059059059059,0.010672720096378882,,-1.059059059059059,-0.004760033410428249,,-1.059059059059059,0.037034713337627305
,-1.055055055055055,-0.03731834190626063,,-1.055055055055055,0.07082368352554679,,-1.055055055055055,0.04088219824369527,,-1.055055055055055,-0.02448614078546046,,-1.055055055055055,-0.009839485227884644,,-1.055055055055055,0.010632369547810343,,-1.055055055055055,-0.0047420370648311675,,-1.055055055055055,0.03689469551782531
,-1.0510510510510511,-0.037176716320278615,,-1.0510510510510511,0.07055490294290714,,-1.0510510510510511,0.04072704758622394,,-1.0510510510510511,-0.024393214254965354,,-1.0510510510510511,-0.009802143727968574,,-1.0510510510510511,0.010592018999241804,,-1.0510510510510511,-0.004724040719234085,,-1.0510510510510511,0.03675467769802332
,-1.0470470470470472,-0.03703509073429661,,-1.0470470470470472,0.0702861223602675,,-1.0470470470470472,0.04057189692875261,,-1.0470470470470472,-0.02430028772447025,,-1.0470470470470472,-0.009764802228052503,,-1.0470470470470472,0.010551668450673264,,-1.0470470470470472,-0.004706044373637004,,-1.0470470470470472,0.03661465987822133
,-1.043043043043043,-0.03689346514831459,,-1.043043043043043,0.07001734177762785,,-1.043043043043043,0.04041674627128128,,-1.043043043043043,-0.02420736119397514,,-1.043043043043043,-0.009727460728136432,,-1.043043043043043,0.010511317902104723,,-1.043043043043043,-0.00468804802803992,,-1.043043043043043,0.03647464205841933
,-1.039039039039039,-0.03675183956233257,,-1.039039039039039,0.06974856119498819,,-1.039039039039039,0.040261595613809945,,-1.039039039039039,-0.024114434663480032,,-1.039039039039039,-0.00969011922822036,,-1.039039039039039,0.01047096735353618,,-1.039039039039039,-0.004670051682442838,,-1.039039039039039,0.03633462423861734
,-1.035035035035035,-0.03661021397635056,,-1.035035035035035,0.06947978061234855,,-1.035035035035035,0.04010644495633862,,-1.035035035035035,-0.02402150813298493,,-1.035035035035035,-0.00965277772830429,,-1.035035035035035,0.010430616804967641,,-1.035035035035035,-0.004652055336845756,,-1.035035035035035,0.03619460641881534
,-1.031031031031031,-0.036468588390368546,,-1.031031031031031,0.06921100002970891,,-1.031031031031031,0.0399512942988673,,-1.031031031031031,-0.023928581602489826,,-1.031031031031031,-0.00961543622838822,,-1.031031031031031,0.010390266256399102,,-1.031031031031031,-0.004634058991248674,,-1.031031031031031,0.03605458859901335
,-1.0270270270270272,-0.03632696280438654,,-1.0270270270270272,0.06894221944706927,,-1.0270270270270272,0.03979614364139597,,-1.0270270270270272,-0.02383565507199472,,-1.0270270270270272,-0.00957809472847215,,-1.0270270270270272,0.010349915707830563,,-1.0270270270270272,-0.004616062645651593,,-1.0270270270270272,0.03591457077921136
,-1.023023023023023,-0.03618533721840452,,-1.023023023023023,0.06867343886442961,,-1.023023023023023,0.039640992983924636,,-1.023023023023023,-0.02374272854149961,,-1.023023023023023,-0.009540753228556078,,-1.023023023023023,0.010309565159262022,,-1.023023023023023,-0.0045980663000545095,,-1.023023023023023,0.035774552959409366
,-1.019019019019019,-0.0360437116324225,,-1.019019019019019,0.06840465828178996,,-1.019019019019019,0.0394858423264533,,-1.019019019019019,-0.023649802011004504,,-1.019019019019019,-0.009503411728640006,,-1.019019019019019,0.01026921461069348,,-1.019019019019019,-0.004580069954457427,,-1.019019019019019,0.03563453513960737
,-1.015015015015015,-0.03590208604644049,,-1.015015015015015,0.06813587769915032,,-1.015015015015015,0.039330691668981975,,-1.015015015015015,-0.023556875480509398,,-1.015015015015015,-0.009466070228723936,,-1.015015015015015,0.010228864062124941,,-1.015015015015015,-0.004562073608860345,,-1.015015015015015,0.03549451731980537
,-1.011011011011011,-0.03576046046045848,,-1.011011011011011,0.06786709711651068,,-1.011011011011011,0.03917554101151065,,-1.011011011011011,-0.023463948950014295,,-1.011011011011011,-0.009428728728807866,,-1.011011011011011,0.010188513513556402,,-1.011011011011011,-0.004544077263263263,,-1.011011011011011,0.035354499500003383
,-1.007007007007007,-0.03561883487447646,,-1.007007007007007,0.06759831653387102,,-1.007007007007007,0.039020390354039314,,-1.007007007007007,-0.023371022419519185,,-1.007007007007007,-0.009391387228891794,,-1.007007007007007,0.010148162964987861,,-1.007007007007007,-0.00452608091766618,,-1.007007007007007,0.03521448168020139
,-1.003003003003003,-0.03547720928849445,,-1.003003003003003,0.06732953595123138,,-1.003003003003003,0.03886523969656799,,-1.003003003003003,-0.023278095889024082,,-1.003003003003003,-0.009354045728975725,,-1.003003003003003,0.010107812416419322,,-1.003003003003003,-0.0045080845720690986,,-1.003003003003003,0.0350744638603994
,-0.9989989989989989,-0.035335583702512434,,-0.9989989989989989,0.06706075536859173,,-0.9989989989989989,0.03871008903909665,,-0.9989989989989989,-0.023185169358528972,,-0.9989989989989989,-0.009316704229059652,,-0.9989989989989989,0.010067461867850779,,-0.9989989989989989,-0.004490088226472015,,-0.9989989989989989,0.0349344460405974
,-0.994994994994995,-0.03519395811653042,,-0.994994994994995,0.06679197478595209,,-0.994994994994995,0.038554938381625325,,-0.994994994994995,-0.02309224282803387,,-0.994994994994995,-0.009279362729143583,,-0.994994994994995,0.01002711131928224,,-0.994994994994995,-0.004472091880874934,,-0.994994994994995,0.03479442822079541
,-0.9909909909909911,-0.03505233253054841,,-0.9909909909909911,0.06652319420331244,,-0.9909909909909911,0.038399787724154005,,-0.9909909909909911,-0.022999316297538763,,-0.9909909909909911,-0.009242021229227513,,-0.9909909909909911,0.0099867607707137,,-0.9909909909909911,-0.004454095535277852,,-0.9909909909909911,0.034654410400993416
,-0.986986986986987,-0.03491070694456639,,-0.986986986986987,0.06625441362067279,,-0.986986986986987,0.03824463706668267,,-0.986986986986987,-0.022906389767043654,,-0.986986986986987,-0.009204679729311441,,-0.986986986986987,0.00994641022214516,,-0.986986986986987,-0.004436099189680769,,-0.986986986986987,0.03451439258119142
,-0.982982982982983,-0.034769081358584385,,-0.982982982982983,0.06598563303803315,,-0.982982982982983,0.038089486409211344,,-0.982982982982983,-0.02281346323654855,,-0.982982982982983,-0.009167338229395371,,-0.982982982982983,0.00990605967357662,,-0.982982982982983,-0.004418102844083688,,-0.982982982982983,0.03437437476138943
,-0.9789789789789789,-0.034627455772602365,,-0.9789789789789789,0.06571685245539349,,-0.9789789789789789,0.03793433575174001,,-0.9789789789789789,-0.02272053670605344,,-0.9789789789789789,-0.0091299967294793,,-0.9789789789789789,0.009865709125008079,,-0.9789789789789789,-0.004400106498486604,,-0.9789789789789789,0.034234356941587434
,-0.974974974974975,-0.03448583018662035,,-0.974974974974975,0.06544807187275385,,-0.974974974974975,0.03777918509426868,,-0.974974974974975,-0.022627610175558338,,-0.974974974974975,-0.00909265522956323,,-0.974974974974975,0.00982535857643954,,-0.974974974974975,-0.004382110152889523,,-0.974974974974975,0.034094339121785444
,-0.9709709709709711,-0.03434420460063834,,-0.9709709709709711,0.06517929129011422,,-0.9709709709709711,0.037624034436797356,,-0.9709709709709711,-0.022534683645063235,,-0.9709709709709711,-0.00905531372964716,,-0.9709709709709711,0.009785008027871,,-0.9709709709709711,-0.0043641138072924406,,-0.9709709709709711,0.03395432130198345
,-0.9669669669669669,-0.03420257901465632,,-0.9669669669669669,0.06491051070747457,,-0.9669669669669669,0.03746888377932602,,-0.9669669669669669,-0.022441757114568125,,-0.9669669669669669,-0.009017972229731087,,-0.9669669669669669,0.00974465747930246,,-0.9669669669669669,-0.004346117461695358,,-0.9669669669669669,0.03381430348218145
,-0.962962962962963,-0.034060953428674316,,-0.962962962962963,0.06464173012483493,,-0.962962962962963,0.037313733121854695,,-0.962962962962963,-0.02234883058407302,,-0.962962962962963,-0.008980630729815017,,-0.962962962962963,0.00970430693073392,,-0.962962962962963,-0.004328121116098276,,-0.962962962962963,0.03367428566237946
,-0.9589589589589589,-0.0339193278426923,,-0.9589589589589589,0.06437294954219527,,-0.9589589589589589,0.03715858246438336,,-0.9589589589589589,-0.022255904053577913,,-0.9589589589589589,-0.008943289229898945,,-0.9589589589589589,0.009663956382165377,,-0.9589589589589589,-0.0043101247705011935,,-0.9589589589589589,0.033534267842577466
,-0.954954954954955,-0.033777702256710285,,-0.954954954954955,0.06410416895955563,,-0.954954954954955,0.037003431806912034,,-0.954954954954955,-0.022162977523082807,,-0.954954954954955,-0.008905947729982875,,-0.954954954954955,0.009623605833596838,,-0.954954954954955,-0.004292128424904112,,-0.954954954954955,0.033394250022775476
,-0.9509509509509511,-0.03363607667072827,,-0.9509509509509511,0.06383538837691599,,-0.9509509509509511,0.03684828114944071,,-0.9509509509509511,-0.022070050992587704,,-0.9509509509509511,-0.008868606230066805,,-0.9509509509509511,0.009583255285028298,,-0.9509509509509511,-0.00427413207930703,,-0.9509509509509511,0.03325423220297348
,-0.9469469469469469,-0.03349445108474625,,-0.9469469469469469,0.06356660779427634,,-0.9469469469469469,0.03669313049196937,,-0.9469469469469469,-0.021977124462092594,,-0.9469469469469469,-0.008831264730150733,,-0.9469469469469469,0.009542904736459757,,-0.9469469469469469,-0.004256135733709947,,-0.9469469469469469,0.033114214383171484
,-0.942942942942943,-0.03335282549876425,,-0.942942942942943,0.0632978272116367,,-0.942942942942943,0.03653797983449805,,-0.942942942942943,-0.02188419793159749,,-0.942942942942943,-0.008793923230234663,,-0.942942942942943,0.009502554187891218,,-0.942942942942943,-0.004238139388112865,,-0.942942942942943,0.032974196563369494
,-0.9389389389389389,-0.03321119991278223,,-0.9389389389389389,0.06302904662899704,,-0.9389389389389389,0.03638282917702672,,-0.9389389389389389,-0.02179127140110238,,-0.9389389389389389,-0.008756581730318591,,-0.9389389389389389,0.009462203639322677,,-0.9389389389389389,-0.0042201430425157825,,-0.9389389389389389,0.0328341787435675
,-0.934934934934935,-0.033069574326800216,,-0.934934934934935,0.0627602660463574,,-0.934934934934935,0.03622767851955539,,-0.934934934934935,-0.02169834487060728,,-0.934934934934935,-0.008719240230402521,,-0.934934934934935,0.009421853090754138,,-0.934934934934935,-0.0042021466969187,,-0.934934934934935,0.03269416092376551
,-0.930930930930931,-0.032927948740818204,,-0.930930930930931,0.06249148546371776,,-0.930930930930931,0.036072527862084064,,-0.930930930930931,-0.021605418340112172,,-0.930930930930931,-0.008681898730486451,,-0.930930930930931,0.009381502542185598,,-0.930930930930931,-0.004184150351321619,,-0.930930930930931,0.03255414310396351
,-0.9269269269269269,-0.032786323154836185,,-0.9269269269269269,0.0622227048810781,,-0.9269269269269269,0.03591737720461273,,-0.9269269269269269,-0.021512491809617063,,-0.9269269269269269,-0.00864455723057038,,-0.9269269269269269,0.009341151993617057,,-0.9269269269269269,-0.0041661540057245355,,-0.9269269269269269,0.032414125284161516
,-0.922922922922923,-0.03264469756885418,,-0.922922922922923,0.06195392429843846,,-0.922922922922923,0.0357622265471414,,-0.922922922922923,-0.02141956527912196,,-0.922922922922923,-0.00860721573065431,,-0.922922922922923,0.009300801445048518,,-0.922922922922923,-0.004148157660127454,,-0.922922922922923,0.032274107464359526
,-0.9189189189189189,-0.03250307198287216,,-0.9189189189189189,0.06168514371579881,,-0.9189189189189189,0.03560707588967007,,-0.9189189189189189,-0.02132663874862685,,-0.9189189189189189,-0.008569874230738237,,-0.9189189189189189,0.009260450896479975,,-0.9189189189189189,-0.004130161314530371,,-0.9189189189189189,0.03213408964455753
,-0.914914914914915,-0.03236144639689015,,-0.914914914914915,0.061416363133159166,,-0.914914914914915,0.03545192523219874,,-0.914914914914915,-0.021233712218131747,,-0.914914914914915,-0.008532532730822167,,-0.914914914914915,0.009220100347911436,,-0.914914914914915,-0.004112164968933289,,-0.914914914914915,0.03199407182475554
,-0.910910910910911,-0.032219820810908135,,-0.910910910910911,0.061147582550519525,,-0.910910910910911,0.035296774574727414,,-0.910910910910911,-0.021140785687636644,,-0.910910910910911,-0.008495191230906097,,-0.910910910910911,0.009179749799342897,,-0.910910910910911,-0.004094168623336208,,-0.910910910910911,0.031854054004953544
,-0.9069069069069069,-0.032078195224926116,,-0.9069069069069069,0.06087880196787987,,-0.9069069069069069,0.03514162391725608,,-0.9069069069069069,-0.021047859157141535,,-0.9069069069069069,-0.008457849730990025,,-0.9069069069069069,0.009139399250774356,,-0.9069069069069069,-0.0040761722777391245,,-0.9069069069069069,0.03171403618515155
,-0.902902902902903,-0.03193656963894411,,-0.902902902902903,0.06061002138524023,,-0.902902902902903,0.03498647325978476,,-0.902902902902903,-0.020954932626646428,,-0.902902902902903,-0.008420508231073955,,-0.902902902902903,0.009099048702205816,,-0.902902902902903,-0.004058175932142043,,-0.902902902902903,0.03157401836534956
,-0.8988988988988988,-0.03179494405296209,,-0.8988988988988988,0.060341240802600574,,-0.8988988988988988,0.034831322602313426,,-0.8988988988988988,-0.020862006096151322,,-0.8988988988988988,-0.008383166731157883,,-0.8988988988988988,0.009058698153637275,,-0.8988988988988988,-0.00404017958654496,,-0.8988988988988988,0.03143400054554756
,-0.8948948948948949,-0.03165331846698008,,-0.8948948948948949,0.06007246021996093,,-0.8948948948948949,0.0346761719448421,,-0.8948948948948949,-0.020769079565656216,,-0.8948948948948949,-0.008345825231241813,,-0.8948948948948949,0.009018347605068736,,-0.8948948948948949,-0.004022183240947878,,-0.8948948948948949,0.03129398272574557
,-0.8908908908908908,-0.03151169288099806,,-0.8908908908908908,0.05980367963732128,,-0.8908908908908908,0.034521021287370765,,-0.8908908908908908,-0.020676153035161106,,-0.8908908908908908,-0.008308483731325741,,-0.8908908908908908,0.008977997056500193,,-0.8908908908908908,-0.004004186895350795,,-0.8908908908908908,0.031153964905943573
,-0.8868868868868869,-0.03137006729501605,,-0.8868868868868869,0.05953489905468164,,-0.8868868868868869,0.03436587062989944,,-0.8868868868868869,-0.020583226504666003,,-0.8868868868868869,-0.008271142231409671,,-0.8868868868868869,0.008937646507931654,,-0.8868868868868869,-0.003986190549753714,,-0.8868868868868869,0.03101394708614158
,-0.882882882882883,-0.03122844170903404,,-0.882882882882883,0.059266118472042,,-0.882882882882883,0.03421071997242811,,-0.882882882882883,-0.0204902999741709,,-0.882882882882883,-0.008233800731493603,,-0.882882882882883,0.008897295959363116,,-0.882882882882883,-0.003968194204156632,,-0.882882882882883,0.03087392926633959
,-0.8788788788788788,-0.03108681612305202,,-0.8788788788788788,0.05899733788940235,,-0.8788788788788788,0.03405556931495678,,-0.8788788788788788,-0.02039737344367579,,-0.8788788788788788,-0.00819645923157753,,-0.8788788788788788,0.008856945410794573,,-0.8788788788788788,-0.003950197858559549,,-0.8788788788788788,0.030733911446537594
,-0.8748748748748749,-0.03094519053707001,,-0.8748748748748749,0.058728557306762706,,-0.8748748748748749,0.03390041865748545,,-0.8748748748748749,-0.020304446913180684,,-0.8748748748748749,-0.008159117731661461,,-0.8748748748748749,0.008816594862226034,,-0.8748748748748749,-0.003932201512962467,,-0.8748748748748749,0.0305938936267356
,-0.8708708708708708,-0.03080356495108799,,-0.8708708708708708,0.05845977672412305,,-0.8708708708708708,0.033745268000014116,,-0.8708708708708708,-0.020211520382685578,,-0.8708708708708708,-0.00812177623174539,,-0.8708708708708708,0.008776244313657493,,-0.8708708708708708,-0.003914205167365384,,-0.8708708708708708,0.030453875806933605
,-0.8668668668668669,-0.03066193936510598,,-0.8668668668668669,0.05819099614148341,,-0.8668668668668669,0.03359011734254279,,-0.8668668668668669,-0.02011859385219047,,-0.8668668668668669,-0.008084434731829319,,-0.8668668668668669,0.008735893765088954,,-0.8668668668668669,-0.0038962088217683027,,-0.8668668668668669,0.030313857987131612
,-0.862862862862863,-0.03052031377912397,,-0.862862862862863,0.05792221555884377,,-0.862862862862863,0.03343496668507147,,-0.862862862862863,-0.02002566732169537,,-0.862862862862863,-0.008047093231913249,,-0.862862862862863,0.008695543216520414,,-0.862862862862863,-0.0038782124761712207,,-0.862862862862863,0.030173840167329623
,-0.8588588588588588,-0.03037868819314195,,-0.8588588588588588,0.057653434976204114,,-0.8588588588588588,0.03327981602760013,,-0.8588588588588588,-0.01993274079120026,,-0.8588588588588588,-0.008009751731997177,,-0.8588588588588588,0.008655192667951873,,-0.8588588588588588,-0.003860216130574138,,-0.8588588588588588,0.030033822347527626
,-0.8548548548548549,-0.030237062607159942,,-0.8548548548548549,0.05738465439356447,,-0.8548548548548549,0.03312466537012881,,-0.8548548548548549,-0.019839814260705156,,-0.8548548548548549,-0.007972410232081107,,-0.8548548548548549,0.008614842119383334,,-0.8548548548548549,-0.003842219784977056,,-0.8548548548548549,0.029893804527725634
,-0.8508508508508508,-0.030095437021177923,,-0.8508508508508508,0.05711587381092482,,-0.8508508508508508,0.03296951471265747,,-0.8508508508508508,-0.019746887730210046,,-0.8508508508508508,-0.007935068732165035,,-0.8508508508508508,0.008574491570814791,,-0.8508508508508508,-0.0038242234393799732,,-0.8508508508508508,0.029753786707923637
,-0.8468468468468469,-0.02995381143519591,,-0.8468468468468469,0.05684709322828518,,-0.8468468468468469,0.032814364055186146,,-0.8468468468468469,-0.019653961199714944,,-0.8468468468468469,-0.007897727232248965,,-0.8468468468468469,0.008534141022246252,,-0.8468468468468469,-0.0038062270937828913,,-0.8468468468468469,0.029613768888121644
,-0.8428428428428429,-0.029812185849213902,,-0.8428428428428429,0.056578312645645536,,-0.8428428428428429,0.03265921339771482,,-0.8428428428428429,-0.019561034669219837,,-0.8428428428428429,-0.007860385732332895,,-0.8428428428428429,0.008493790473677713,,-0.8428428428428429,-0.0037882307481858094,,-0.8428428428428429,0.029473751068319655
,-0.8388388388388388,-0.029670560263231883,,-0.8388388388388388,0.05630953206300588,,-0.8388388388388388,0.032504062740243485,,-0.8388388388388388,-0.019468108138724727,,-0.8388388388388388,-0.007823044232416823,,-0.8388388388388388,0.008453439925109172,,-0.8388388388388388,-0.0037702344025887266,,-0.8388388388388388,0.02933373324851766
,-0.8348348348348349,-0.029528934677249874,,-0.8348348348348349,0.05604075148036625,,-0.8348348348348349,0.03234891208277216,,-0.8348348348348349,-0.019375181608229625,,-0.8348348348348349,-0.007785702732500753,,-0.8348348348348349,0.008413089376540632,,-0.8348348348348349,-0.003752238056991645,,-0.8348348348348349,0.029193715428715666
,-0.8308308308308308,-0.029387309091267855,,-0.8308308308308308,0.05577197089772659,,-0.8308308308308308,0.032193761425300824,,-0.8308308308308308,-0.019282255077734515,,-0.8308308308308308,-0.007748361232584681,,-0.8308308308308308,0.008372738827972091,,-0.8308308308308308,-0.0037342417113945623,,-0.8308308308308308,0.02905369760891367
,-0.8268268268268268,-0.029245683505285842,,-0.8268268268268268,0.05550319031508695,,-0.8268268268268268,0.032038610767829497,,-0.8268268268268268,-0.019189328547239412,,-0.8268268268268268,-0.007711019732668611,,-0.8268268268268268,0.008332388279403552,,-0.8268268268268268,-0.0037162453657974804,,-0.8268268268268268,0.028913679789111676
,-0.8228228228228229,-0.029104057919303834,,-0.8228228228228229,0.05523440973244731,,-0.8228228228228229,0.03188346011035817,,-0.8228228228228229,-0.01909640201674431,,-0.8228228228228229,-0.007673678232752541,,-0.8228228228228229,0.008292037730835013,,-0.8228228228228229,-0.0036982490202003985,,-0.8228228228228229,0.028773661969309687
,-0.8188188188188188,-0.028962432333321814,,-0.8188188188188188,0.054965629149807654,,-0.8188188188188188,0.031728309452886835,,-0.8188188188188188,-0.0190034754862492,,-0.8188188188188188,-0.007636336732836469,,-0.8188188188188188,0.008251687182266472,,-0.8188188188188188,-0.0036802526746033157,,-0.8188188188188188,0.02863364414950769
,-0.8148148148148149,-0.028820806747339806,,-0.8148148148148149,0.05469684856716801,,-0.8148148148148149,0.031573158795415515,,-0.8148148148148149,-0.018910548955754093,,-0.8148148148148149,-0.007598995232920399,,-0.8148148148148149,0.008211336633697932,,-0.8148148148148149,-0.0036622563290062337,,-0.8148148148148149,0.028493626329705698
,-0.8108108108108107,-0.028679181161357786,,-0.8108108108108107,0.05442806798452836,,-0.8108108108108107,0.03141800813794418,,-0.8108108108108107,-0.018817622425258987,,-0.8108108108108107,-0.007561653733004327,,-0.8108108108108107,0.00817098608512939,,-0.8108108108108107,-0.003644259983409151,,-0.8108108108108107,0.0283536085099037
,-0.8068068068068068,-0.028537555575375774,,-0.8068068068068068,0.05415928740188872,,-0.8068068068068068,0.031262857480472854,,-0.8068068068068068,-0.01872469589476388,,-0.8068068068068068,-0.007524312233088257,,-0.8068068068068068,0.00813063553656085,,-0.8068068068068068,-0.003626263637812069,,-0.8068068068068068,0.02821359069010171
,-0.8028028028028029,-0.028395929989393765,,-0.8028028028028029,0.053890506819249076,,-0.8028028028028029,0.031107706823001527,,-0.8028028028028029,-0.018631769364268778,,-0.8028028028028029,-0.007486970733172188,,-0.8028028028028029,0.008090284987992311,,-0.8028028028028029,-0.0036082672922149875,,-0.8028028028028029,0.02807357287029972
,-0.7987987987987988,-0.028254304403411746,,-0.7987987987987988,0.05362172623660942,,-0.7987987987987988,0.030952556165530193,,-0.7987987987987988,-0.018538842833773668,,-0.7987987987987988,-0.007449629233256115,,-0.7987987987987988,0.00804993443942377,,-0.7987987987987988,-0.0035902709466179047,,-0.7987987987987988,0.027933555050497723
,-0.7947947947947949,-0.028112678817429737,,-0.7947947947947949,0.05335294565396978,,-0.7947947947947949,0.030797405508058866,,-0.7947947947947949,-0.018445916303278565,,-0.7947947947947949,-0.007412287733340046,,-0.7947947947947949,0.00800958389085523,,-0.7947947947947949,-0.003572274601020823,,-0.7947947947947949,0.02779353723069573
,-0.7907907907907907,-0.027971053231447718,,-0.7907907907907907,0.053084165071330125,,-0.7907907907907907,0.03064225485058753,,-0.7907907907907907,-0.018352989772783455,,-0.7907907907907907,-0.007374946233423973,,-0.7907907907907907,0.00796923334228669,,-0.7907907907907907,-0.00355427825542374,,-0.7907907907907907,0.027653519410893734
,-0.7867867867867868,-0.027829427645465706,,-0.7867867867867868,0.052815384488690484,,-0.7867867867867868,0.030487104193116205,,-0.7867867867867868,-0.018260063242288353,,-0.7867867867867868,-0.007337604733507904,,-0.7867867867867868,0.00792888279371815,,-0.7867867867867868,-0.003536281909826658,,-0.7867867867867868,0.027513501591091744
,-0.7827827827827827,-0.02768780205948369,,-0.7827827827827827,0.05254660390605083,,-0.7827827827827827,0.03033195353564487,,-0.7827827827827827,-0.018167136711793243,,-0.7827827827827827,-0.007300263233591832,,-0.7827827827827827,0.007888532245149609,,-0.7827827827827827,-0.0035182855642295753,,-0.7827827827827827,0.027373483771289744
,-0.7787787787787788,-0.027546176473501677,,-0.7787787787787788,0.052277823323411195,,-0.7787787787787788,0.030176802878173547,,-0.7787787787787788,-0.018074210181298137,,-0.7787787787787788,-0.007262921733675762,,-0.7787787787787788,0.00784818169658107,,-0.7787787787787788,-0.0035002892186324934,,-0.7787787787787788,0.027233465951487755
,-0.7747747747747749,-0.02740455088751967,,-0.7747747747747749,0.052009042740771554,,-0.7747747747747749,0.03002165222070222,,-0.7747747747747749,-0.017981283650803034,,-0.7747747747747749,-0.007225580233759692,,-0.7747747747747749,0.00780783114801253,,-0.7747747747747749,-0.0034822928730354114,,-0.7747747747747749,0.027093448131685762
,-0.7707707707707707,-0.02726292530153765,,-0.7707707707707707,0.0517402621581319,,-0.7707707707707707,0.029866501563230886,,-0.7707707707707707,-0.017888357120307924,,-0.7707707707707707,-0.00718823873384362,,-0.7707707707707707,0.007767480599443989,,-0.7707707707707707,-0.0034642965274383286,,-0.7707707707707707,0.026953430311883766
,-0.7667667667667668,-0.027121299715555637,,-0.7667667667667668,0.05147148157549226,,-0.7667667667667668,0.02971135090575956,,-0.7667667667667668,-0.01779543058981282,,-0.7667667667667668,-0.00715089723392755,,-0.7667667667667668,0.007727130050875449,,-0.7667667667667668,-0.003446300181841247,,-0.7667667667667668,0.026813412492081776
,-0.7627627627627627,-0.02697967412957362,,-0.7627627627627627,0.0512027009928526,,-0.7627627627627627,0.029556200248288225,,-0.7627627627627627,-0.01770250405931771,,-0.7627627627627627,-0.007113555734011478,,-0.7627627627627627,0.007686779502306907,,-0.7627627627627627,-0.003428303836244164,,-0.7627627627627627,0.026673394672279777
,-0.7587587587587588,-0.02683804854359161,,-0.7587587587587588,0.05093392041021296,,-0.7587587587587588,0.0294010495908169,,-0.7587587587587588,-0.01760957752882261,,-0.7587587587587588,-0.007076214234095408,,-0.7587587587587588,0.007646428953738368,,-0.7587587587587588,-0.0034103074906470824,,-0.7587587587587588,0.026533376852477787
,-0.7547547547547548,-0.0266964229576096,,-0.7547547547547548,0.05066513982757332,,-0.7547547547547548,0.029245898933345574,,-0.7547547547547548,-0.017516650998327502,,-0.7547547547547548,-0.007038872734179338,,-0.7547547547547548,0.007606078405169829,,-0.7547547547547548,-0.0033923111450500005,,-0.7547547547547548,0.026393359032675794
,-0.7507507507507507,-0.02655479737162758,,-0.7507507507507507,0.050396359244933665,,-0.7507507507507507,0.02909074827587424,,-0.7507507507507507,-0.017423724467832396,,-0.7507507507507507,-0.007001531234263266,,-0.7507507507507507,0.007565727856601288,,-0.7507507507507507,-0.0033743147994529177,,-0.7507507507507507,0.026253341212873798
,-0.7467467467467468,-0.02641317178564557,,-0.7467467467467468,0.050127578662294024,,-0.7467467467467468,0.028935597618402913,,-0.7467467467467468,-0.01733079793733729,,-0.7467467467467468,-0.006964189734347196,,-0.7467467467467468,0.007525377308032748,,-0.7467467467467468,-0.003356318453855836,,-0.7467467467467468,0.02611332339307181
,-0.7427427427427427,-0.02627154619966355,,-0.7427427427427427,0.04985879807965437,,-0.7427427427427427,0.02878044696093158,,-0.7427427427427427,-0.01723787140684218,,-0.7427427427427427,-0.006926848234431124,,-0.7427427427427427,0.0074850267594642065,,-0.7427427427427427,-0.003338322108258753,,-0.7427427427427427,0.02597330557326981
,-0.7387387387387387,-0.02612992061368154,,-0.7387387387387387,0.04959001749701473,,-0.7387387387387387,0.028625296303460255,,-0.7387387387387387,-0.017144944876347077,,-0.7387387387387387,-0.006889506734515054,,-0.7387387387387387,0.007444676210895667,,-0.7387387387387387,-0.003320325762661671,,-0.7387387387387387,0.02583328775346782
,-0.7347347347347348,-0.025988295027699528,,-0.7347347347347348,0.04932123691437509,,-0.7347347347347348,0.028470145645988928,,-0.7347347347347348,-0.017052018345851974,,-0.7347347347347348,-0.006852165234598985,,-0.7347347347347348,0.007404325662327128,,-0.7347347347347348,-0.0033023294170645896,,-0.7347347347347348,0.025693269933665826
,-0.7307307307307307,-0.025846669441717512,,-0.7307307307307307,0.04905245633173543,,-0.7307307307307307,0.028314994988517594,,-0.7307307307307307,-0.016959091815356864,,-0.7307307307307307,-0.006814823734682913,,-0.7307307307307307,0.007363975113758587,,-0.7307307307307307,-0.0032843330714675063,,-0.7307307307307307,0.02555325211386383
,-0.7267267267267268,-0.0257050438557355,,-0.7267267267267268,0.0487836757490958,,-0.7267267267267268,0.028159844331046267,,-0.7267267267267268,-0.01686616528486176,,-0.7267267267267268,-0.006777482234766843,,-0.7267267267267268,0.0073236245651900475,,-0.7267267267267268,-0.003266336725870425,,-0.7267267267267268,0.02541323429406184
,-0.7227227227227226,-0.02556341826975348,,-0.7227227227227226,0.04851489516645614,,-0.7227227227227226,0.028004693673574933,,-0.7227227227227226,-0.016773238754366652,,-0.7227227227227226,-0.006740140734850771,,-0.7227227227227226,0.0072832740166215056,,-0.7227227227227226,-0.003248340380273342,,-0.7227227227227226,0.02527321647425984
,-0.7187187187187187,-0.025421792683771472,,-0.7187187187187187,0.0482461145838165,,-0.7187187187187187,0.02784954301610361,,-0.7187187187187187,-0.016680312223871546,,-0.7187187187187187,-0.006702799234934701,,-0.7187187187187187,0.007242923468052966,,-0.7187187187187187,-0.00323034403467626,,-0.7187187187187187,0.02513319865445785
,-0.7147147147147148,-0.02528016709778946,,-0.7147147147147148,0.04797733400117686,,-0.7147147147147148,0.027694392358632282,,-0.7147147147147148,-0.016587385693376443,,-0.7147147147147148,-0.006665457735018631,,-0.7147147147147148,0.007202572919484427,,-0.7147147147147148,-0.003212347689079178,,-0.7147147147147148,0.024993180834655862
,-0.7107107107107107,-0.025138541511807444,,-0.7107107107107107,0.047708553418537206,,-0.7107107107107107,0.027539241701160948,,-0.7107107107107107,-0.016494459162881333,,-0.7107107107107107,-0.006628116235102559,,-0.7107107107107107,0.007162222370915886,,-0.7107107107107107,-0.0031943513434820954,,-0.7107107107107107,0.024853163014853862
,-0.7067067067067068,-0.02499691592582543,,-0.7067067067067068,0.047439772835897565,,-0.7067067067067068,0.02738409104368962,,-0.7067067067067068,-0.01640153263238623,,-0.7067067067067068,-0.006590774735186489,,-0.7067067067067068,0.007121871822347347,,-0.7067067067067068,-0.0031763549978850135,,-0.7067067067067068,0.024713145195051873
,-0.7027027027027026,-0.024855290339843412,,-0.7027027027027026,0.04717099225325791,,-0.7027027027027026,0.027228940386218287,,-0.7027027027027026,-0.01630860610189112,,-0.7027027027027026,-0.006553433235270417,,-0.7027027027027026,0.007081521273778805,,-0.7027027027027026,-0.0031583586522879307,,-0.7027027027027026,0.024573127375249873
,-0.6986986986986987,-0.024713664753861404,,-0.6986986986986987,0.04690221167061827,,-0.6986986986986987,0.027073789728746963,,-0.6986986986986987,-0.016215679571396018,,-0.6986986986986987,-0.006516091735354347,,-0.6986986986986987,0.007041170725210265,,-0.6986986986986987,-0.0031403623066908488,,-0.6986986986986987,0.024433109555447884
,-0.6946946946946948,-0.02457203916787939,,-0.6946946946946948,0.04663343108797863,,-0.6946946946946948,0.026918639071275636,,-0.6946946946946948,-0.01612275304090091,,-0.6946946946946948,-0.006478750235438277,,-0.6946946946946948,0.007000820176641726,,-0.6946946946946948,-0.0031223659610937673,,-0.6946946946946948,0.024293091735645894
,-0.6906906906906907,-0.024430413581897376,,-0.6906906906906907,0.04636465050533897,,-0.6906906906906907,0.026763488413804302,,-0.6906906906906907,-0.016029826510405805,,-0.6906906906906907,-0.006441408735522205,,-0.6906906906906907,0.006960469628073185,,-0.6906906906906907,-0.0031043696154966845,,-0.6906906906906907,0.024153073915843894
,-0.6866866866866868,-0.024288787995915363,,-0.6866866866866868,0.04609586992269933,,-0.6866866866866868,0.026608337756332975,,-0.6866866866866868,-0.0159368999799107,,-0.6866866866866868,-0.006404067235606135,,-0.6866866866866868,0.006920119079504646,,-0.6866866866866868,-0.0030863732698996026,,-0.6866866866866868,0.024013056096041905
,-0.6826826826826826,-0.024147162409933344,,-0.6826826826826826,0.045827089340059676,,-0.6826826826826826,0.02645318709886164,,-0.6826826826826826,-0.01584397344941559,,-0.6826826826826826,-0.006366725735690063,,-0.6826826826826826,0.006879768530936104,,-0.6826826826826826,-0.0030683769243025198,,-0.6826826826826826,0.023873038276239905
,-0.6786786786786787,-0.024005536823951335,,-0.6786786786786787,0.045558308757420035,,-0.6786786786786787,0.026298036441390314,,-0.6786786786786787,-0.015751046918920486,,-0.6786786786786787,-0.006329384235773994,,-0.6786786786786787,0.0068394179823675644,,-0.6786786786786787,-0.003050380578705438,,-0.6786786786786787,0.023733020456437916
,-0.6746746746746748,-0.023863911237969323,,-0.6746746746746748,0.0452895281747804,,-0.6746746746746748,0.02614288578391899,,-0.6746746746746748,-0.015658120388425383,,-0.6746746746746748,-0.0062920427358579235,,-0.6746746746746748,0.006799067433799025,,-0.6746746746746748,-0.003032384233108356,,-0.6746746746746748,0.023593002636635926
,-0.6706706706706707,-0.023722285651987307,,-0.6706706706706707,0.045020747592140746,,-0.6706706706706707,0.025987735126447656,,-0.6706706706706707,-0.015565193857930273,,-0.6706706706706707,-0.006254701235941852,,-0.6706706706706707,0.006758716885230484,,-0.6706706706706707,-0.003014387887511273,,-0.6706706706706707,0.023452984816833927
,-0.6666666666666667,-0.023580660066005295,,-0.6666666666666667,0.044751967009501105,,-0.6666666666666667,0.02583258446897633,,-0.6666666666666667,-0.015472267327435169,,-0.6666666666666667,-0.0062173597360257815,,-0.6666666666666667,0.006718366336661945,,-0.6666666666666667,-0.002996391541914191,,-0.6666666666666667,0.023312966997031937
,-0.6626626626626626,-0.023439034480023276,,-0.6626626626626626,0.04448318642686145,,-0.6626626626626626,0.025677433811504995,,-0.6626626626626626,-0.015379340796940059,,-0.6626626626626626,-0.00618001823610971,,-0.6626626626626626,0.006678015788093403,,-0.6626626626626626,-0.0029783951963171084,,-0.6626626626626626,0.023172949177229937
,-0.6586586586586587,-0.023297408894041267,,-0.6586586586586587,0.04421440584422181,,-0.6586586586586587,0.025522283154033668,,-0.6586586586586587,-0.015286414266444956,,-0.6586586586586587,-0.00614267673619364,,-0.6586586586586587,0.0066376652395248635,,-0.6586586586586587,-0.002960398850720027,,-0.6586586586586587,0.023032931357427948
,-0.6546546546546548,-0.023155783308059254,,-0.6546546546546548,0.04394562526158217,,-0.6546546546546548,0.025367132496562344,,-0.6546546546546548,-0.015193487735949852,,-0.6546546546546548,-0.0061053352362775695,,-0.6546546546546548,0.006597314690956324,,-0.6546546546546548,-0.002942402505122945,,-0.6546546546546548,0.02289291353762596
,-0.6506506506506506,-0.02301415772207724,,-0.6506506506506506,0.04367684467894251,,-0.6506506506506506,0.02521198183909101,,-0.6506506506506506,-0.015100561205454742,,-0.6506506506506506,-0.006067993736361498,,-0.6506506506506506,0.006556964142387782,,-0.6506506506506506,-0.002924406159525862,,-0.6506506506506506,0.02275289571782396
,-0.6466466466466467,-0.022872532136095226,,-0.6466466466466467,0.04340806409630287,,-0.6466466466466467,0.025056831181619683,,-0.6466466466466467,-0.015007634674959639,,-0.6466466466466467,-0.0060306522364454275,,-0.6466466466466467,0.006516613593819243,,-0.6466466466466467,-0.0029064098139287803,,-0.6466466466466467,0.02261287789802197
,-0.6426426426426426,-0.022730906550113207,,-0.6426426426426426,0.04313928351366322,,-0.6426426426426426,0.02490168052414835,,-0.6426426426426426,-0.01491470814446453,,-0.6426426426426426,-0.005993310736529356,,-0.6426426426426426,0.006476263045250702,,-0.6426426426426426,-0.0028884134683316975,,-0.6426426426426426,0.02247286007821997
,-0.6386386386386387,-0.022589280964131198,,-0.6386386386386387,0.042870502931023576,,-0.6386386386386387,0.02474652986667702,,-0.6386386386386387,-0.014821781613969425,,-0.6386386386386387,-0.005955969236613286,,-0.6386386386386387,0.006435912496682163,,-0.6386386386386387,-0.0028704171227346155,,-0.6386386386386387,0.02233284225841798
,-0.6346346346346345,-0.02244765537814918,,-0.6346346346346345,0.04260172234838392,,-0.6346346346346345,0.024591379209205688,,-0.6346346346346345,-0.014728855083474317,,-0.6346346346346345,-0.005918627736697214,,-0.6346346346346345,0.006395561948113621,,-0.6346346346346345,-0.0028524207771375328,,-0.6346346346346345,0.02219282443861598
,-0.6306306306306306,-0.02230602979216717,,-0.6306306306306306,0.04233294176574428,,-0.6306306306306306,0.024436228551734364,,-0.6306306306306306,-0.014635928552979212,,-0.6306306306306306,-0.005881286236781144,,-0.6306306306306306,0.006355211399545081,,-0.6306306306306306,-0.002834424431540451,,-0.6306306306306306,0.02205280661881399
,-0.6266266266266267,-0.022164404206185158,,-0.6266266266266267,0.04206416118310464,,-0.6266266266266267,0.024281077894263037,,-0.6266266266266267,-0.014543002022484108,,-0.6266266266266267,-0.005843944736865074,,-0.6266266266266267,0.006314860850976542,,-0.6266266266266267,-0.0028164280859433693,,-0.6266266266266267,0.021912788799012
,-0.6226226226226226,-0.02202277862020314,,-0.6226226226226226,0.04179538060046498,,-0.6226226226226226,0.024125927236791703,,-0.6226226226226226,-0.014450075491989,,-0.6226226226226226,-0.005806603236949002,,-0.6226226226226226,0.006274510302408001,,-0.6226226226226226,-0.0027984317403462865,,-0.6226226226226226,0.02177277097921
,-0.6186186186186187,-0.02188115303422113,,-0.6186186186186187,0.04152660001782535,,-0.6186186186186187,0.023970776579320376,,-0.6186186186186187,-0.014357148961493895,,-0.6186186186186187,-0.0057692617370329324,,-0.6186186186186187,0.006234159753839462,,-0.6186186186186187,-0.0027804353947492046,,-0.6186186186186187,0.021632753159408012
,-0.6146146146146145,-0.02173952744823911,,-0.6146146146146145,0.041257819435185694,,-0.6146146146146145,0.02381562592184904,,-0.6146146146146145,-0.014264222430998785,,-0.6146146146146145,-0.00573192023711686,,-0.6146146146146145,0.00619380920527092,,-0.6146146146146145,-0.002762439049152122,,-0.6146146146146145,0.021492735339606012
,-0.6106106106106106,-0.0215979018622571,,-0.6106106106106106,0.04098903885254605,,-0.6106106106106106,0.023660475264377718,,-0.6106106106106106,-0.014171295900503682,,-0.6106106106106106,-0.0056945787372007905,,-0.6106106106106106,0.0061534586567023805,,-0.6106106106106106,-0.00274444270355504,,-0.6106106106106106,0.021352717519804023
,-0.6066066066066067,-0.02145627627627509,,-0.6066066066066067,0.04072025826990641,,-0.6066066066066067,0.02350532460690639,,-0.6066066066066067,-0.014078369370008578,,-0.6066066066066067,-0.00565723723728472,,-0.6066066066066067,0.006113108108133841,,-0.6066066066066067,-0.002726446357957958,,-0.6066066066066067,0.021212699700002034
,-0.6026026026026026,-0.02131465069029307,,-0.6026026026026026,0.04045147768726676,,-0.6026026026026026,0.023350173949435057,,-0.6026026026026026,-0.013985442839513468,,-0.6026026026026026,-0.0056198957373686485,,-0.6026026026026026,0.0060727575595653,,-0.6026026026026026,-0.002708450012360875,,-0.6026026026026026,0.021072681880200034
,-0.5985985985985987,-0.02117302510431106,,-0.5985985985985987,0.040182697104627116,,-0.5985985985985987,0.02319502329196373,,-0.5985985985985987,-0.013892516309018365,,-0.5985985985985987,-0.005582554237452578,,-0.5985985985985987,0.006032407010996761,,-0.5985985985985987,-0.0026904536667637933,,-0.5985985985985987,0.020932664060398044
,-0.5945945945945945,-0.021031399518329042,,-0.5945945945945945,0.03991391652198746,,-0.5945945945945945,0.023039872634492396,,-0.5945945945945945,-0.013799589778523256,,-0.5945945945945945,-0.005545212737536507,,-0.5945945945945945,0.005992056462428219,,-0.5945945945945945,-0.0026724573211667105,,-0.5945945945945945,0.020792646240596045
,-0.5905905905905906,-0.02088977393234703,,-0.5905905905905906,0.03964513593934782,,-0.5905905905905906,0.022884721977021072,,-0.5905905905905906,-0.013706663248028151,,-0.5905905905905906,-0.0055078712376204365,,-0.5905905905905906,0.00595170591385968,,-0.5905905905905906,-0.002654460975569629,,-0.5905905905905906,0.020652628420794055
,-0.5865865865865867,-0.02074814834636502,,-0.5865865865865867,0.03937635535670818,,-0.5865865865865867,0.022729571319549745,,-0.5865865865865867,-0.013613736717533048,,-0.5865865865865867,-0.005470529737704366,,-0.5865865865865867,0.00591135536529114,,-0.5865865865865867,-0.002636464629972547,,-0.5865865865865867,0.020512610600992066
,-0.5825825825825826,-0.020606522760383002,,-0.5825825825825826,0.039107574774068524,,-0.5825825825825826,0.02257442066207841,,-0.5825825825825826,-0.013520810187037938,,-0.5825825825825826,-0.0054331882377882945,,-0.5825825825825826,0.005871004816722599,,-0.5825825825825826,-0.0026184682843754642,,-0.5825825825825826,0.020372592781190066
,-0.5785785785785786,-0.020464897174400993,,-0.5785785785785786,0.03883879419142888,,-0.5785785785785786,0.022419270004607084,,-0.5785785785785786,-0.013427883656542834,,-0.5785785785785786,-0.005395846737872224,,-0.5785785785785786,0.00583065426815406,,-0.5785785785785786,-0.0026004719387783823,,-0.5785785785785786,0.020232574961388076
,-0.5745745745745745,-0.020323271588418974,,-0.5745745745745745,0.03857001360878923,,-0.5745745745745745,0.02226411934713575,,-0.5745745745745745,-0.013334957126047726,,-0.5745745745745745,-0.0053585052379561526,,-0.5745745745745745,0.005790303719585518,,-0.5745745745745745,-0.0025824755931812995,,-0.5745745745745745,0.02009255714158608
,-0.5705705705705706,-0.02018164600243696,,-0.5705705705705706,0.038301233026149586,,-0.5705705705705706,0.022108968689664426,,-0.5705705705705706,-0.013242030595552621,,-0.5705705705705706,-0.0053211637380400825,,-0.5705705705705706,0.005749953171016979,,-0.5705705705705706,-0.0025644792475842176,,-0.5705705705705706,0.019952539321784087
,-0.5665665665665667,-0.020040020416454953,,-0.5665665665665667,0.03803245244350995,,-0.5665665665665667,0.0219538180321931,,-0.5665665665665667,-0.013149104065057517,,-0.5665665665665667,-0.005283822238124013,,-0.5665665665665667,0.005709602622448439,,-0.5665665665665667,-0.0025464829019871357,,-0.5665665665665667,0.019812521501982098
,-0.5625625625625625,-0.019898394830472933,,-0.5625625625625625,0.0377636718608703,,-0.5625625625625625,0.021798667374721765,,-0.5625625625625625,-0.013056177534562409,,-0.5625625625625625,-0.0052464807382079405,,-0.5625625625625625,0.005669252073879898,,-0.5625625625625625,-0.002528486556390053,,-0.5625625625625625,0.019672503682180098
,-0.5585585585585586,-0.019756769244490924,,-0.5585585585585586,0.037494891278230656,,-0.5585585585585586,0.021643516717250438,,-0.5585585585585586,-0.012963251004067304,,-0.5585585585585586,-0.005209139238291871,,-0.5585585585585586,0.005628901525311359,,-0.5585585585585586,-0.0025104902107929714,,-0.5585585585585586,0.01953248586237811
,-0.5545545545545545,-0.019615143658508905,,-0.5545545545545545,0.037226110695591,,-0.5545545545545545,0.021488366059779104,,-0.5545545545545545,-0.012870324473572194,,-0.5545545545545545,-0.0051717977383757986,,-0.5545545545545545,0.005588550976742817,,-0.5545545545545545,-0.002492493865195888,,-0.5545545545545545,0.019392468042576112
,-0.5505505505505506,-0.019473518072526893,,-0.5505505505505506,0.03695733011295136,,-0.5505505505505506,0.021333215402307776,,-0.5505505505505506,-0.01277739794307709,,-0.5505505505505506,-0.005134456238459729,,-0.5505505505505506,0.005548200428174278,,-0.5505505505505506,-0.0024744975195988067,,-0.5505505505505506,0.01925245022277412
,-0.5465465465465467,-0.019331892486544884,,-0.5465465465465467,0.03668854953031172,,-0.5465465465465467,0.021178064744836453,,-0.5465465465465467,-0.012684471412581987,,-0.5465465465465467,-0.005097114738543659,,-0.5465465465465467,0.0055078498796057385,,-0.5465465465465467,-0.0024565011740017247,,-0.5465465465465467,0.01911243240297213
,-0.5425425425425425,-0.019190266900562865,,-0.5425425425425425,0.036419768947672064,,-0.5425425425425425,0.02102291408736512,,-0.5425425425425425,-0.012591544882086877,,-0.5425425425425425,-0.005059773238627587,,-0.5425425425425425,0.0054674993310371975,,-0.5425425425425425,-0.002438504828404642,,-0.5425425425425425,0.01897241458317013
,-0.5385385385385386,-0.019048641314580856,,-0.5385385385385386,0.03615098836503242,,-0.5385385385385386,0.02086776342989379,,-0.5385385385385386,-0.012498618351591773,,-0.5385385385385386,-0.005022431738711517,,-0.5385385385385386,0.005427148782468658,,-0.5385385385385386,-0.00242050848280756,,-0.5385385385385386,0.01883239676336814
,-0.5345345345345345,-0.018907015728598837,,-0.5345345345345345,0.03588220778239277,,-0.5345345345345345,0.020712612772422458,,-0.5345345345345345,-0.012405691821096665,,-0.5345345345345345,-0.004985090238795445,,-0.5345345345345345,0.005386798233900116,,-0.5345345345345345,-0.0024025121372104772,,-0.5345345345345345,0.018692378943566144
,-0.5305305305305306,-0.018765390142616824,,-0.5305305305305306,0.03561342719975313,,-0.5305305305305306,0.02055746211495113,,-0.5305305305305306,-0.01231276529060156,,-0.5305305305305306,-0.004947748738879375,,-0.5305305305305306,0.005346447685331577,,-0.5305305305305306,-0.0023845157916133953,,-0.5305305305305306,0.01855236112376415
,-0.5265265265265264,-0.01862376455663481,,-0.5265265265265264,0.03534464661711347,,-0.5265265265265264,0.020402311457479796,,-0.5265265265265264,-0.01221983876010645,,-0.5265265265265264,-0.0049104072389633035,,-0.5265265265265264,0.005306097136763036,,-0.5265265265265264,-0.0023665194460163125,,-0.5265265265265264,0.018412343303962155
,-0.5225225225225225,-0.018482138970652796,,-0.5225225225225225,0.03507586603447383,,-0.5225225225225225,0.020247160800008473,,-0.5225225225225225,-0.012126912229611347,,-0.5225225225225225,-0.004873065739047233,,-0.5225225225225225,0.0052657465881944965,,-0.5225225225225225,-0.0023485231004192306,,-0.5225225225225225,0.018272325484160162
,-0.5185185185185186,-0.018340513384670788,,-0.5185185185185186,0.03480708545183419,,-0.5185185185185186,0.020092010142537146,,-0.5185185185185186,-0.012033985699116243,,-0.5185185185185186,-0.004835724239131163,,-0.5185185185185186,0.005225396039625957,,-0.5185185185185186,-0.002330526754822149,,-0.5185185185185186,0.018132307664358173
,-0.5145145145145145,-0.01819888779868877,,-0.5145145145145145,0.034538304869194535,,-0.5145145145145145,0.01993685948506581,,-0.5145145145145145,-0.011941059168621133,,-0.5145145145145145,-0.004798382739215091,,-0.5145145145145145,0.005185045491057415,,-0.5145145145145145,-0.0023125304092250663,,-0.5145145145145145,0.017992289844556177
,-0.5105105105105106,-0.018057262212706756,,-0.5105105105105106,0.0342695242865549,,-0.5105105105105106,0.019781708827594485,,-0.5105105105105106,-0.01184813263812603,,-0.5105105105105106,-0.004761041239299021,,-0.5105105105105106,0.005144694942488876,,-0.5105105105105106,-0.0022945340636279844,,-0.5105105105105106,0.017852272024754184
,-0.5065065065065064,-0.01791563662672474,,-0.5065065065065064,0.034000743703915245,,-0.5065065065065064,0.01962655817012315,,-0.5065065065065064,-0.01175520610763092,,-0.5065065065065064,-0.0047236997393829494,,-0.5065065065065064,0.005104344393920335,,-0.5065065065065064,-0.0022765377180309016,,-0.5065065065065064,0.017712254204952187
,-0.5025025025025025,-0.017774011040742728,,-0.5025025025025025,0.033731963121275604,,-0.5025025025025025,0.019471407512651827,,-0.5025025025025025,-0.011662279577135816,,-0.5025025025025025,-0.004686358239466879,,-0.5025025025025025,0.005063993845351796,,-0.5025025025025025,-0.0022585413724338197,,-0.5025025025025025,0.017572236385150194
,-0.4984984984984986,-0.01763238545476072,,-0.4984984984984986,0.03346318253863596,,-0.4984984984984986,0.0193162568551805,,-0.4984984984984986,-0.011569353046640713,,-0.4984984984984986,-0.00464901673955081,,-0.4984984984984986,0.005023643296783256,,-0.4984984984984986,-0.0022405450268367377,,-0.4984984984984986,0.017432218565348205
,-0.49449449449449445,-0.0174907598687787,,-0.49449449449449445,0.03319440195599631,,-0.49449449449449445,0.019161106197709166,,-0.49449449449449445,-0.011476426516145603,,-0.49449449449449445,-0.004611675239634738,,-0.49449449449449445,0.004983292748214714,,-0.49449449449449445,-0.002222548681239655,,-0.49449449449449445,0.01729220074554621
,-0.49049049049049054,-0.017349134282796688,,-0.49049049049049054,0.03292562137335667,,-0.49049049049049054,0.01900595554023784,,-0.49049049049049054,-0.011383499985650499,,-0.49049049049049054,-0.004574333739718668,,-0.49049049049049054,0.004942942199646175,,-0.49049049049049054,-0.002204552335642573,,-0.49049049049049054,0.017152182925744216
,-0.4864864864864864,-0.01720750869681467,,-0.4864864864864864,0.03265684079071701,,-0.4864864864864864,0.018850804882766505,,-0.4864864864864864,-0.01129057345515539,,-0.4864864864864864,-0.004536992239802596,,-0.4864864864864864,0.004902591651077634,,-0.4864864864864864,-0.0021865559900454902,,-0.4864864864864864,0.01701216510594222
,-0.4824824824824825,-0.01706588311083266,,-0.4824824824824825,0.03238806020807737,,-0.4824824824824825,0.01869565422529518,,-0.4824824824824825,-0.011197646924660286,,-0.4824824824824825,-0.004499650739886526,,-0.4824824824824825,0.004862241102509095,,-0.4824824824824825,-0.0021685596444484087,,-0.4824824824824825,0.01687214728614023
,-0.4784784784784786,-0.016924257524850647,,-0.4784784784784786,0.03211927962543773,,-0.4784784784784786,0.018540503567823854,,-0.4784784784784786,-0.011104720394165182,,-0.4784784784784786,-0.004462309239970456,,-0.4784784784784786,0.0048218905539405554,,-0.4784784784784786,-0.002150563298851327,,-0.4784784784784786,0.016732129466338237
,-0.47447447447447444,-0.01678263193886863,,-0.47447447447447444,0.031850499042798075,,-0.47447447447447444,0.01838535291035252,,-0.47447447447447444,-0.011011793863670074,,-0.47447447447447444,-0.004424967740054384,,-0.47447447447447444,0.0047815400053720135,,-0.47447447447447444,-0.002132566953254244,,-0.47447447447447444,0.01659211164653624
,-0.4704704704704705,-0.01664100635288662,,-0.4704704704704705,0.031581718460158434,,-0.4704704704704705,0.018230202252881193,,-0.4704704704704705,-0.010918867333174969,,-0.4704704704704705,-0.004387626240138314,,-0.4704704704704705,0.004741189456803474,,-0.4704704704704705,-0.002114570607657162,,-0.4704704704704705,0.016452093826734248
,-0.4664664664664664,-0.0164993807669046,,-0.4664664664664664,0.03131293787751878,,-0.4664664664664664,0.01807505159540986,,-0.4664664664664664,-0.01082594080267986,,-0.4664664664664664,-0.004350284740222242,,-0.4664664664664664,0.004700838908234933,,-0.4664664664664664,-0.0020965742620600793,,-0.4664664664664664,0.01631207600693225
,-0.4624624624624625,-0.01635775518092259,,-0.4624624624624625,0.03104415729487914,,-0.4624624624624625,0.017919900937938535,,-0.4624624624624625,-0.010733014272184756,,-0.4624624624624625,-0.004312943240306172,,-0.4624624624624625,0.004660488359666394,,-0.4624624624624625,-0.0020785779164629974,,-0.4624624624624625,0.016172058187130262
,-0.45845845845845856,-0.01621612959494058,,-0.45845845845845856,0.0307753767122395,,-0.45845845845845856,0.017764750280467208,,-0.45845845845845856,-0.010640087741689652,,-0.45845845845845856,-0.004275601740390102,,-0.45845845845845856,0.0046201378110978545,,-0.45845845845845856,-0.0020605815708659154,,-0.45845845845845856,0.01603204036732827
,-0.4544544544544544,-0.016074504008958563,,-0.4544544544544544,0.030506596129599845,,-0.4544544544544544,0.017609599622995874,,-0.4544544544544544,-0.010547161211194542,,-0.4544544544544544,-0.00423826024047403,,-0.4544544544544544,0.004579787262529313,,-0.4544544544544544,-0.0020425852252688326,,-0.4544544544544544,0.015892022547526273
,-0.4504504504504505,-0.01593287842297655,,-0.4504504504504505,0.030237815546960204,,-0.4504504504504505,0.017454448965524547,,-0.4504504504504505,-0.01045423468069944,,-0.4504504504504505,-0.00420091874055796,,-0.4504504504504505,0.004539436713960773,,-0.4504504504504505,-0.002024588879671751,,-0.4504504504504505,0.01575200472772428
,-0.4464464464464464,-0.01579125283699453,,-0.4464464464464464,0.02996903496432055,,-0.4464464464464464,0.017299298308053213,,-0.4464464464464464,-0.01036130815020433,,-0.4464464464464464,-0.004163577240641888,,-0.4464464464464464,0.004499086165392231,,-0.4464464464464464,-0.0020065925340746684,,-0.4464464464464464,0.015611986907922284
,-0.44244244244244246,-0.015649627251012523,,-0.44244244244244246,0.02970025438168091,,-0.44244244244244246,0.017144147650581885,,-0.44244244244244246,-0.010268381619709225,,-0.44244244244244246,-0.004126235740725819,,-0.44244244244244246,0.004458735616823693,,-0.44244244244244246,-0.0019885961884775864,,-0.44244244244244246,0.015471969088120293
,-0.43843843843843855,-0.015508001665030512,,-0.43843843843843855,0.02943147379904127,,-0.43843843843843855,0.016988996993110562,,-0.43843843843843855,-0.010175455089214122,,-0.43843843843843855,-0.004088894240809749,,-0.43843843843843855,0.004418385068255154,,-0.43843843843843855,-0.0019705998428805045,,-0.43843843843843855,0.015331951268318303
,-0.4344344344344344,-0.015366376079048493,,-0.4344344344344344,0.029162693216401615,,-0.4344344344344344,0.016833846335639228,,-0.4344344344344344,-0.010082528558719012,,-0.4344344344344344,-0.004051552740893677,,-0.4344344344344344,0.004378034519686612,,-0.4344344344344344,-0.0019526034972834217,,-0.4344344344344344,0.015191933448516305
,-0.4304304304304305,-0.015224750493066482,,-0.4304304304304305,0.028893912633761974,,-0.4304304304304305,0.0166786956781679,,-0.4304304304304305,-0.009989602028223908,,-0.4304304304304305,-0.004014211240977607,,-0.4304304304304305,0.004337683971118072,,-0.4304304304304305,-0.0019346071516863398,,-0.4304304304304305,0.015051915628714314
,-0.42642642642642636,-0.015083124907084465,,-0.42642642642642636,0.02862513205112232,,-0.42642642642642636,0.016523545020696567,,-0.42642642642642636,-0.0098966754977288,,-0.42642642642642636,-0.003976869741061535,,-0.42642642642642636,0.0042973334225495305,,-0.42642642642642636,-0.001916610806089257,,-0.42642642642642636,0.014911897808912316
,-0.42242242242242245,-0.014941499321102454,,-0.42242242242242245,0.028356351468482678,,-0.42242242242242245,0.01636839436322524,,-0.42242242242242245,-0.009803748967233695,,-0.42242242242242245,-0.003939528241145465,,-0.42242242242242245,0.004256982873980991,,-0.42242242242242245,-0.0018986144604921753,,-0.42242242242242245,0.014771879989110325
,-0.41841841841841854,-0.014799873735120444,,-0.41841841841841854,0.02808757088584304,,-0.41841841841841854,0.016213243705753916,,-0.41841841841841854,-0.00971082243673859,,-0.41841841841841854,-0.003902186741229395,,-0.41841841841841854,0.004216632325412452,,-0.41841841841841854,-0.0018806181148950934,,-0.41841841841841854,0.014631862169308335
,-0.4144144144144144,-0.014658248149138424,,-0.4144144144144144,0.027818790303203385,,-0.4144144144144144,0.016058093048282582,,-0.4144144144144144,-0.009617895906243483,,-0.4144144144144144,-0.003864845241313323,,-0.4144144144144144,0.004176281776843911,,-0.4144144144144144,-0.0018626217692980106,,-0.4144144144144144,0.014491844349506337
,-0.4104104104104105,-0.014516622563156414,,-0.4104104104104105,0.027550009720563744,,-0.4104104104104105,0.015902942390811255,,-0.4104104104104105,-0.009524969375748378,,-0.4104104104104105,-0.003827503741397253,,-0.4104104104104105,0.0041359312282753715,,-0.4104104104104105,-0.0018446254237009289,,-0.4104104104104105,0.014351826529704346
,-0.40640640640640635,-0.014374996977174396,,-0.40640640640640635,0.02728122913792409,,-0.40640640640640635,0.01574779173333992,,-0.40640640640640635,-0.009432042845253268,,-0.40640640640640635,-0.003790162241481181,,-0.40640640640640635,0.00409558067970683,,-0.40640640640640635,-0.0018266290781038458,,-0.40640640640640635,0.014211808709902348
,-0.40240240240240244,-0.014233371391192386,,-0.40240240240240244,0.02701244855528445,,-0.40240240240240244,0.015592641075868595,,-0.40240240240240244,-0.009339116314758165,,-0.40240240240240244,-0.003752820741565111,,-0.40240240240240244,0.00405523013113829,,-0.40240240240240244,-0.0018086327325067641,,-0.40240240240240244,0.014071790890100357
,-0.3983983983983985,-0.014091745805210375,,-0.3983983983983985,0.026743667972644807,,-0.3983983983983985,0.015437490418397268,,-0.3983983983983985,-0.009246189784263061,,-0.3983983983983985,-0.0037154792416490413,,-0.3983983983983985,0.004014879582569751,,-0.3983983983983985,-0.0017906363869096822,,-0.3983983983983985,0.013931773070298368
,-0.3943943943943944,-0.013950120219228356,,-0.3943943943943944,0.026474887390005152,,-0.3943943943943944,0.015282339760925934,,-0.3943943943943944,-0.009153263253767951,,-0.3943943943943944,-0.0036781377417329695,,-0.3943943943943944,0.00397452903400121,,-0.3943943943943944,-0.0017726400413125994,,-0.3943943943943944,0.01379175525049637
,-0.3903903903903905,-0.013808494633246345,,-0.3903903903903905,0.026206106807365515,,-0.3903903903903905,0.015127189103454609,,-0.3903903903903905,-0.009060336723272848,,-0.3903903903903905,-0.0036407962418168994,,-0.3903903903903905,0.003934178485432671,,-0.3903903903903905,-0.0017546436957155177,,-0.3903903903903905,0.013651737430694378
,-0.38638638638638634,-0.013666869047264328,,-0.38638638638638634,0.02593732622472586,,-0.38638638638638634,0.014972038445983275,,-0.38638638638638634,-0.008967410192777739,,-0.38638638638638634,-0.0036034547419008275,,-0.38638638638638634,0.003893827936864129,,-0.38638638638638634,-0.001736647350118435,,-0.38638638638638634,0.01351171961089238
,-0.3823823823823824,-0.013525243461282317,,-0.3823823823823824,0.02566854564208622,,-0.3823823823823824,0.01481688778851195,,-0.3823823823823824,-0.008874483662282634,,-0.3823823823823824,-0.0035661132419847574,,-0.3823823823823824,0.00385347738829559,,-0.3823823823823824,-0.001718651004521353,,-0.3823823823823824,0.013371701791090389
,-0.3783783783783783,-0.013383617875300298,,-0.3783783783783783,0.025399765059446563,,-0.3783783783783783,0.014661737131040613,,-0.3783783783783783,-0.008781557131787526,,-0.3783783783783783,-0.0035287717420686856,,-0.3783783783783783,0.0038131268397270483,,-0.3783783783783783,-0.0017006546589242702,,-0.3783783783783783,0.013231683971288391
,-0.3743743743743744,-0.013241992289318287,,-0.3743743743743744,0.025130984476806922,,-0.3743743743743744,0.014506586473569288,,-0.3743743743743744,-0.008688630601292421,,-0.3743743743743744,-0.0034914302421526155,,-0.3743743743743744,0.003772776291158509,,-0.3743743743743744,-0.0016826583133271883,,-0.3743743743743744,0.013091666151486402
,-0.37037037037037046,-0.013100366703336277,,-0.37037037037037046,0.02486220389416728,,-0.37037037037037046,0.014351435816097963,,-0.37037037037037046,-0.008595704070797317,,-0.37037037037037046,-0.003454088742236546,,-0.37037037037037046,0.0037324257425899697,,-0.37037037037037046,-0.0016646619677301066,,-0.37037037037037046,0.01295164833168441
,-0.3663663663663663,-0.012958741117354258,,-0.3663663663663663,0.024593423311527626,,-0.3663663663663663,0.014196285158626629,,-0.3663663663663663,-0.008502777540302209,,-0.3663663663663663,-0.0034167472423204735,,-0.3663663663663663,0.0036920751940214282,,-0.3663663663663663,-0.0016466656221330238,,-0.3663663663663663,0.012811630511882412
,-0.3623623623623624,-0.012817115531372247,,-0.3623623623623624,0.02432464272888799,,-0.3623623623623624,0.014041134501155303,,-0.3623623623623624,-0.008409851009807104,,-0.3623623623623624,-0.003379405742404404,,-0.3623623623623624,0.003651724645452889,,-0.3623623623623624,-0.0016286692765359418,,-0.3623623623623624,0.012671612692080421
,-0.3583583583583583,-0.01267548994539023,,-0.3583583583583583,0.024055862146248334,,-0.3583583583583583,0.013885983843683967,,-0.3583583583583583,-0.008316924479311994,,-0.3583583583583583,-0.003342064242488332,,-0.3583583583583583,0.0036113740968843474,,-0.3583583583583583,-0.001610672930938859,,-0.3583583583583583,0.012531594872278423
,-0.35435435435435436,-0.012533864359408219,,-0.35435435435435436,0.023787081563608693,,-0.35435435435435436,0.013730833186212642,,-0.35435435435435436,-0.008223997948816892,,-0.35435435435435436,-0.003304722742572262,,-0.35435435435435436,0.003571023548315808,,-0.35435435435435436,-0.0015926765853417773,,-0.35435435435435436,0.012391577052476434
,-0.35035035035035045,-0.012392238773426208,,-0.35035035035035045,0.02351830098096905,,-0.35035035035035045,0.013575682528741317,,-0.35035035035035045,-0.008131071418321787,,-0.35035035035035045,-0.0032673812426561918,,-0.35035035035035045,0.003530672999747269,,-0.35035035035035045,-0.0015746802397446954,,-0.35035035035035045,0.012251559232674443
,-0.3463463463463463,-0.012250613187444189,,-0.3463463463463463,0.023249520398329396,,-0.3463463463463463,0.013420531871269983,,-0.3463463463463463,-0.008038144887826677,,-0.3463463463463463,-0.00323003974274012,,-0.3463463463463463,0.0034903224511787273,,-0.3463463463463463,-0.0015566838941476126,,-0.3463463463463463,0.012111541412872445
,-0.3423423423423424,-0.012108987601462179,,-0.3423423423423424,0.022980739815689755,,-0.3423423423423424,0.013265381213798656,,-0.3423423423423424,-0.007945218357331574,,-0.3423423423423424,-0.0031926982428240503,,-0.3423423423423424,0.003449971902610188,,-0.3423423423423424,-0.0015386875485505307,,-0.3423423423423424,0.011971523593070455
,-0.33833833833833826,-0.011967362015480161,,-0.33833833833833826,0.0227119592330501,,-0.33833833833833826,0.013110230556327322,,-0.33833833833833826,-0.007852291826836465,,-0.33833833833833826,-0.003155356742907978,,-0.33833833833833826,0.003409621354041646,,-0.33833833833833826,-0.001520691202953448,,-0.33833833833833826,0.011831505773268455
,-0.33433433433433435,-0.01182573642949815,,-0.33433433433433435,0.022443178650410463,,-0.33433433433433435,0.012955079898855996,,-0.33433433433433435,-0.00775936529634136,,-0.33433433433433435,-0.0031180152429919083,,-0.33433433433433435,0.003369270805473107,,-0.33433433433433435,-0.0015026948573563662,,-0.33433433433433435,0.011691487953466466
,-0.33033033033033044,-0.01168411084351614,,-0.33033033033033044,0.02217439806777082,,-0.33033033033033044,0.01279992924138467,,-0.33033033033033044,-0.0076664387658462564,,-0.33033033033033044,-0.003080673743075838,,-0.33033033033033044,0.003328920256904568,,-0.33033033033033044,-0.0014846985117592843,,-0.33033033033033044,0.011551470133664475
,-0.3263263263263263,-0.01154248525753412,,-0.3263263263263263,0.021905617485131167,,-0.3263263263263263,0.012644778583913337,,-0.3263263263263263,-0.0075735122353511476,,-0.3263263263263263,-0.0030433322431597663,,-0.3263263263263263,0.003288569708336026,,-0.3263263263263263,-0.0014667021661622015,,-0.3263263263263263,0.011411452313862477
,-0.3223223223223224,-0.01140085967155211,,-0.3223223223223224,0.021636836902491526,,-0.3223223223223224,0.01248962792644201,,-0.3223223223223224,-0.007480585704856043,,-0.3223223223223224,-0.0030059907432436962,,-0.3223223223223224,0.0032482191597674867,,-0.3223223223223224,-0.0014487058205651198,,-0.3223223223223224,0.011271434494060487
,-0.31831831831831825,-0.011259234085570093,,-0.31831831831831825,0.02136805631985187,,-0.31831831831831825,0.012334477268970676,,-0.31831831831831825,-0.007387659174360934,,-0.31831831831831825,-0.0029686492433276244,,-0.31831831831831825,0.003207868611198945,,-0.31831831831831825,-0.001430709474968037,,-0.31831831831831825,0.01113141667425849
,-0.31431431431431434,-0.011117608499588082,,-0.31431431431431434,0.02109927573721223,,-0.31431431431431434,0.01217932661149935,,-0.31431431431431434,-0.00729473264386583,,-0.31431431431431434,-0.0029313077434115543,,-0.31431431431431434,0.003167518062630406,,-0.31431431431431434,-0.001412713129370955,,-0.31431431431431434,0.010991398854456498
,-0.3103103103103104,-0.010975982913606071,,-0.3103103103103104,0.020830495154572592,,-0.3103103103103104,0.012024175954028025,,-0.3103103103103104,-0.007201806113370726,,-0.3103103103103104,-0.0028939662434954846,,-0.3103103103103104,0.0031271675140618666,,-0.3103103103103104,-0.0013947167837738731,,-0.3103103103103104,0.010851381034654507
,-0.3063063063063063,-0.010834357327624052,,-0.3063063063063063,0.020561714571932937,,-0.3063063063063063,0.011869025296556689,,-0.3063063063063063,-0.007108879582875617,,-0.3063063063063063,-0.0028566247435794128,,-0.3063063063063063,0.003086816965493325,,-0.3063063063063063,-0.0013767204381767903,,-0.3063063063063063,0.010711363214852509
,-0.3023023023023024,-0.010692731741642042,,-0.3023023023023024,0.020292933989293296,,-0.3023023023023024,0.011713874639085364,,-0.3023023023023024,-0.007015953052380513,,-0.3023023023023024,-0.0028192832436633427,,-0.3023023023023024,0.0030464664169247858,,-0.3023023023023024,-0.0013587240925797086,,-0.3023023023023024,0.01057134539505052
,-0.29829829829829824,-0.010551106155660024,,-0.29829829829829824,0.02002415340665364,,-0.29829829829829824,0.01155872398161403,,-0.29829829829829824,-0.0069230265218854035,,-0.29829829829829824,-0.002781941743747271,,-0.29829829829829824,0.0030061158683562443,,-0.29829829829829824,-0.0013407277469826258,,-0.29829829829829824,0.010431327575248521
,-0.2942942942942943,-0.010409480569678014,,-0.2942942942942943,0.019755372824014,,-0.2942942942942943,0.011403573324142704,,-0.2942942942942943,-0.0068300999913903,,-0.2942942942942943,-0.0027446002438312007,,-0.2942942942942943,0.002965765319787705,,-0.2942942942942943,-0.001322731401385544,,-0.2942942942942943,0.01029130975544653
,-0.2902902902902904,-0.010267854983696003,,-0.2902902902902904,0.01948659224137436,,-0.2902902902902904,0.011248422666671379,,-0.2902902902902904,-0.006737173460895196,,-0.2902902902902904,-0.002707258743915131,,-0.2902902902902904,0.0029254147712191657,,-0.2902902902902904,-0.0013047350557884622,,-0.2902902902902904,0.010151291935644539
,-0.2862862862862863,-0.010126229397713984,,-0.2862862862862863,0.019217811658734704,,-0.2862862862862863,0.011093272009200043,,-0.2862862862862863,-0.006644246930400086,,-0.2862862862862863,-0.0026699172439990588,,-0.2862862862862863,0.002885064222650624,,-0.2862862862862863,-0.0012867387101913794,,-0.2862862862862863,0.010011274115842541
,-0.28228228228228236,-0.009984603811731973,,-0.28228228228228236,0.018949031076095066,,-0.28228228228228236,0.010938121351728718,,-0.28228228228228236,-0.006551320399904983,,-0.28228228228228236,-0.002632575744082989,,-0.28228228228228236,0.002844713674082085,,-0.28228228228228236,-0.0012687423645942975,,-0.28228228228228236,0.009871256296040552
,-0.2782782782782782,-0.009842978225749956,,-0.2782782782782782,0.01868025049345541,,-0.2782782782782782,0.010782970694257384,,-0.2782782782782782,-0.006458393869409874,,-0.2782782782782782,-0.002595234244166917,,-0.2782782782782782,0.0028043631255135434,,-0.2782782782782782,-0.0012507460189972147,,-0.2782782782782782,0.009731238476238553
,-0.2742742742742743,-0.009701352639767945,,-0.2742742742742743,0.01841146991081577,,-0.2742742742742743,0.010627820036786058,,-0.2742742742742743,-0.006365467338914769,,-0.2742742742742743,-0.002557892744250847,,-0.2742742742742743,0.002764012576945004,,-0.2742742742742743,-0.0012327496734001327,,-0.2742742742742743,0.009591220656436562
,-0.2702702702702702,-0.009559727053785926,,-0.2702702702702702,0.018142689328176115,,-0.2702702702702702,0.010472669379314722,,-0.2702702702702702,-0.00627254080841966,,-0.2702702702702702,-0.002520551244334775,,-0.2702702702702702,0.0027236620283764626,,-0.2702702702702702,-0.00121475332780305,,-0.2702702702702702,0.009451202836634564
,-0.26626626626626626,-0.009418101467803915,,-0.26626626626626626,0.017873908745536474,,-0.26626626626626626,0.010317518721843397,,-0.26626626626626626,-0.006179614277924556,,-0.26626626626626626,-0.002483209744418705,,-0.26626626626626626,0.0026833114798079233,,-0.26626626626626626,-0.0011967569822059682,,-0.26626626626626626,0.009311185016832573
,-0.26226226226226235,-0.009276475881821905,,-0.26226226226226235,0.017605128162896833,,-0.26226226226226235,0.010162368064372072,,-0.26226226226226235,-0.006086687747429452,,-0.26226226226226235,-0.002445868244502635,,-0.26226226226226235,0.002642960931239384,,-0.26226226226226235,-0.0011787606366088863,,-0.26226226226226235,0.009171167197030584
,-0.2582582582582582,-0.009134850295839887,,-0.2582582582582582,0.017336347580257178,,-0.2582582582582582,0.010007217406900738,,-0.2582582582582582,-0.005993761216934343,,-0.2582582582582582,-0.0024085267445865632,,-0.2582582582582582,0.0026026103826708425,,-0.2582582582582582,-0.0011607642910118035,,-0.2582582582582582,0.009031149377228586
,-0.2542542542542543,-0.008993224709857877,,-0.2542542542542543,0.01706756699761754,,-0.2542542542542543,0.009852066749429412,,-0.2542542542542543,-0.0059008346864392386,,-0.2542542542542543,-0.0023711852446704935,,-0.2542542542542543,0.002562259834102303,,-0.2542542542542543,-0.0011427679454147216,,-0.2542542542542543,0.008891131557426595
,-0.25025025025025016,-0.008851599123875857,,-0.25025025025025016,0.016798786414977885,,-0.25025025025025016,0.009696916091958076,,-0.25025025025025016,-0.00580790815594413,,-0.25025025025025016,-0.0023338437447544213,,-0.25025025025025016,0.0025219092855337617,,-0.25025025025025016,-0.0011247715998176388,,-0.25025025025025016,0.008751113737624596
,-0.24624624624624625,-0.008709973537893847,,-0.24624624624624625,0.016530005832338244,,-0.24624624624624625,0.009541765434486751,,-0.24624624624624625,-0.005714981625449026,,-0.24624624624624625,-0.0022965022448383516,,-0.24624624624624625,0.0024815587369652224,,-0.24624624624624625,-0.001106775254220557,,-0.24624624624624625,0.008611095917822607
,-0.24224224224224233,-0.008568347951911836,,-0.24224224224224233,0.016261225249698603,,-0.24224224224224233,0.009386614777015426,,-0.24224224224224233,-0.005622055094953921,,-0.24224224224224233,-0.0022591607449222815,,-0.24224224224224233,0.002441208188396683,,-0.24224224224224233,-0.0010887789086234752,,-0.24224224224224233,0.008471078098020616
,-0.2382382382382382,-0.008426722365929817,,-0.2382382382382382,0.015992444667058948,,-0.2382382382382382,0.009231464119544092,,-0.2382382382382382,-0.0055291285644588125,,-0.2382382382382382,-0.0022218192450062096,,-0.2382382382382382,0.0024008576398281416,,-0.2382382382382382,-0.0010707825630263924,,-0.2382382382382382,0.008331060278218618
,-0.23423423423423428,-0.008285096779947806,,-0.23423423423423428,0.015723664084419307,,-0.23423423423423428,0.009076313462072765,,-0.23423423423423428,-0.005436202033963709,,-0.23423423423423428,-0.0021844777450901395,,-0.23423423423423428,0.0023605070912596023,,-0.23423423423423428,-0.0010527862174293107,,-0.23423423423423428,0.008191042458416627
,-0.23023023023023015,-0.008143471193965789,,-0.23023023023023015,0.015454883501779653,,-0.23023023023023015,0.00892116280460143,,-0.23023023023023015,-0.005343275503468599,,-0.23023023023023015,-0.0021471362451740677,,-0.23023023023023015,0.002320156542691061,,-0.23023023023023015,-0.0010347898718322279,,-0.23023023023023015,0.008051024638614629
,-0.22622622622622623,-0.008001845607983778,,-0.22622622622622623,0.015186102919140012,,-0.22622622622622623,0.008766012147130105,,-0.22622622622622623,-0.005250348972973495,,-0.22622622622622623,-0.0021097947452579976,,-0.22622622622622623,0.0022798059941225215,,-0.22622622622622623,-0.001016793526235146,,-0.22622622622622623,0.00791100681881264
,-0.22222222222222232,-0.007860220022001768,,-0.22222222222222232,0.014917322336500373,,-0.22222222222222232,0.00861086148965878,,-0.22222222222222232,-0.005157422442478392,,-0.22222222222222232,-0.002072453245341928,,-0.22222222222222232,0.002239455445553982,,-0.22222222222222232,-0.000998797180638064,,-0.22222222222222232,0.007770988999010648
,-0.21821821821821819,-0.0077185944360197494,,-0.21821821821821819,0.014648541753860718,,-0.21821821821821819,0.008455710832187446,,-0.21821821821821819,-0.005064495911983282,,-0.21821821821821819,-0.0020351117454258556,,-0.21821821821821819,0.0021991048969854407,,-0.21821821821821819,-0.0009808008350409812,,-0.21821821821821819,0.00763097117920865
,-0.21421421421421427,-0.007576968850037739,,-0.21421421421421427,0.014379761171221077,,-0.21421421421421427,0.008300560174716119,,-0.21421421421421427,-0.004971569381488178,,-0.21421421421421427,-0.001997770245509786,,-0.21421421421421427,0.0021587543484169014,,-0.21421421421421427,-0.0009628044894438995,,-0.21421421421421427,0.00749095335940666
,-0.21021021021021014,-0.0074353432640557205,,-0.21021021021021014,0.014110980588581422,,-0.21021021021021014,0.008145409517244784,,-0.21021021021021014,-0.004878642850993069,,-0.21021021021021014,-0.001960428745593714,,-0.21021021021021014,0.00211840379984836,,-0.21021021021021014,-0.0009448081438468166,,-0.21021021021021014,0.007350935539604662
,-0.20620620620620622,-0.00729371767807371,,-0.20620620620620622,0.013842200005941782,,-0.20620620620620622,0.007990258859773459,,-0.20620620620620622,-0.004785716320497965,,-0.20620620620620622,-0.001923087245677644,,-0.20620620620620622,0.0020780532512798206,,-0.20620620620620622,-0.0009268117982497348,,-0.20620620620620622,0.0072109177198026704
,-0.2022022022022023,-0.007152092092091699,,-0.2022022022022023,0.013573419423302141,,-0.2022022022022023,0.007835108202302134,,-0.2022022022022023,-0.004692789790002861,,-0.2022022022022023,-0.0018857457457615741,,-0.2022022022022023,0.0020377027027112813,,-0.2022022022022023,-0.000908815452652653,,-0.2022022022022023,0.00707089990000068
,-0.19819819819819817,-0.007010466506109681,,-0.19819819819819817,0.013304638840662486,,-0.19819819819819817,0.007679957544830799,,-0.19819819819819817,-0.004599863259507752,,-0.19819819819819817,-0.001848404245845502,,-0.19819819819819817,0.00199735215414274,,-0.19819819819819817,-0.0008908191070555702,,-0.19819819819819817,0.006930882080198682
,-0.19419419419419426,-0.00686884092012767,,-0.19419419419419426,0.013035858258022847,,-0.19419419419419426,0.0075248068873594726,,-0.19419419419419426,-0.004506936729012648,,-0.19419419419419426,-0.0018110627459294322,,-0.19419419419419426,0.0019570016055742005,,-0.19419419419419426,-0.0008728227614584884,,-0.19419419419419426,0.006790864260396692
,-0.19019019019019012,-0.006727215334145652,,-0.19019019019019012,0.012767077675383192,,-0.19019019019019012,0.0073696562298881385,,-0.19019019019019012,-0.004414010198517539,,-0.19019019019019012,-0.0017737212460133603,,-0.19019019019019012,0.001916651057005659,,-0.19019019019019012,-0.0008548264158614056,,-0.19019019019019012,0.006650846440594694
,-0.1861861861861862,-0.006585589748163641,,-0.1861861861861862,0.012498297092743551,,-0.1861861861861862,0.007214505572416813,,-0.1861861861861862,-0.004321083668022435,,-0.1861861861861862,-0.0017363797460972902,,-0.1861861861861862,0.0018763005084371197,,-0.1861861861861862,-0.0008368300702643238,,-0.1861861861861862,0.006510828620792703
,-0.1821821821821823,-0.00644396416218163,,-0.1821821821821823,0.012229516510103912,,-0.1821821821821823,0.007059354914945487,,-0.1821821821821823,-0.00422815713752733,,-0.1821821821821823,-0.0016990382461812203,,-0.1821821821821823,0.0018359499598685804,,-0.1821821821821823,-0.0008188337246672419,,-0.1821821821821823,0.006370810800990712
,-0.17817817817817816,-0.006302338576199612,,-0.17817817817817816,0.011960735927464257,,-0.17817817817817816,0.006904204257474153,,-0.17817817817817816,-0.0041352306070322215,,-0.17817817817817816,-0.0016616967462651485,,-0.17817817817817816,0.0017955994113000389,,-0.17817817817817816,-0.000800837379070159,,-0.17817817817817816,0.006230792981188714
,-0.17417417417417425,-0.006160712990217601,,-0.17417417417417425,0.011691955344824615,,-0.17417417417417425,0.006749053600002827,,-0.17417417417417425,-0.004042304076537118,,-0.17417417417417425,-0.0016243552463490786,,-0.17417417417417425,0.0017552488627314996,,-0.17417417417417425,-0.0007828410334730772,,-0.17417417417417425,0.006090775161386724
,-0.1701701701701701,-0.006019087404235583,,-0.1701701701701701,0.01142317476218496,,-0.1701701701701701,0.0065939029425314925,,-0.1701701701701701,-0.003949377546042008,,-0.1701701701701701,-0.0015870137464330065,,-0.1701701701701701,0.0017148983141629579,,-0.1701701701701701,-0.0007648446878759944,,-0.1701701701701701,0.005950757341584726
,-0.1661661661661662,-0.005877461818253572,,-0.1661661661661662,0.011154394179545321,,-0.1661661661661662,0.006438752285060166,,-0.1661661661661662,-0.0038564510155469044,,-0.1661661661661662,-0.0015496722465169366,,-0.1661661661661662,0.0016745477655944188,,-0.1661661661661662,-0.0007468483422789126,,-0.1661661661661662,0.005810739521782736
,-0.16216216216216228,-0.005735836232271562,,-0.16216216216216228,0.01088561359690568,,-0.16216216216216228,0.006283601627588841,,-0.16216216216216228,-0.0037635244850518002,,-0.16216216216216228,-0.0015123307466008667,,-0.16216216216216228,0.0016341972170258795,,-0.16216216216216228,-0.0007288519966818308,,-0.16216216216216228,0.0056707217019807445
,-0.15815815815815815,-0.005594210646289543,,-0.15815815815815815,0.010616833014266025,,-0.15815815815815815,0.006128450970117506,,-0.15815815815815815,-0.003670597954556691,,-0.15815815815815815,-0.0014749892466847947,,-0.15815815815815815,0.0015938466684573378,,-0.15815815815815815,-0.000710855651084748,,-0.15815815815815815,0.005530703882178746
,-0.15415415415415423,-0.005452585060307533,,-0.15415415415415423,0.010348052431626386,,-0.15415415415415423,0.005973300312646181,,-0.15415415415415423,-0.003577671424061587,,-0.15415415415415423,-0.0014376477467687248,,-0.15415415415415423,0.0015534961198887987,,-0.15415415415415423,-0.0006928593054876662,,-0.15415415415415423,0.005390686062376756
,-0.1501501501501501,-0.005310959474325514,,-0.1501501501501501,0.01007927184898673,,-0.1501501501501501,0.0058181496551748466,,-0.1501501501501501,-0.003484744893566478,,-0.1501501501501501,-0.0014003062468526527,,-0.1501501501501501,0.001513145571320257,,-0.1501501501501501,-0.0006748629598905833,,-0.1501501501501501,0.005250668242574758
,-0.14614614614614618,-0.005169333888343504,,-0.14614614614614618,0.00981049126634709,,-0.14614614614614618,0.00566299899770352,,-0.14614614614614618,-0.0033918183630713738,,-0.14614614614614618,-0.0013629647469365828,,-0.14614614614614618,0.0014727950227517177,,-0.14614614614614618,-0.0006568666142935015,,-0.14614614614614618,0.005110650422772768
,-0.14214214214214227,-0.005027708302361493,,-0.14214214214214227,0.00954171068370745,,-0.14214214214214227,0.005507848340232195,,-0.14214214214214227,-0.0032988918325762696,,-0.14214214214214227,-0.001325623247020513,,-0.14214214214214227,0.0014324444741831783,,-0.14214214214214227,-0.0006388702686964196,,-0.14214214214214227,0.0049706326029707775
,-0.13813813813813813,-0.004886082716379475,,-0.13813813813813813,0.009272930101067795,,-0.13813813813813813,0.00535269768276086,,-0.13813813813813813,-0.0032059653020811607,,-0.13813813813813813,-0.001288281747104441,,-0.13813813813813813,0.0013920939256146369,,-0.13813813813813813,-0.0006208739230993369,,-0.13813813813813813,0.0048306147831687785
,-0.13413413413413422,-0.004744457130397464,,-0.13413413413413422,0.009004149518428154,,-0.13413413413413422,0.005197547025289535,,-0.13413413413413422,-0.0031130387715860566,,-0.13413413413413422,-0.001250940247188371,,-0.13413413413413422,0.0013517433770460976,,-0.13413413413413422,-0.000602877577502255,,-0.13413413413413422,0.004690596963366788
,-0.13013013013013008,-0.004602831544415446,,-0.13013013013013008,0.008735368935788499,,-0.13013013013013008,0.0050423963678182,,-0.13013013013013008,-0.0030201122410909473,,-0.13013013013013008,-0.0012135987472722991,,-0.13013013013013008,0.001311392828477556,,-0.13013013013013008,-0.0005848812319051722,,-0.13013013013013008,0.00455057914356479
,-0.12612612612612617,-0.004461205958433435,,-0.12612612612612617,0.00846658835314886,,-0.12612612612612617,0.004887245710346874,,-0.12612612612612617,-0.0029271857105958436,,-0.12612612612612617,-0.0011762572473562292,,-0.12612612612612617,0.0012710422799090168,,-0.12612612612612617,-0.0005668848863080904,,-0.12612612612612617,0.0044105613237628
,-0.12212212212212203,-0.004319580372451417,,-0.12212212212212203,0.008197807770509205,,-0.12212212212212203,0.00473209505287554,,-0.12212212212212203,-0.0028342591801007342,,-0.12212212212212203,-0.0011389157474401572,,-0.12212212212212203,0.0012306917313404753,,-0.12212212212212203,-0.0005488885407110075,,-0.12212212212212203,0.004270543503960802
,-0.11811811811811812,-0.004177954786469406,,-0.11811811811811812,0.007929027187869564,,-0.11811811811811812,0.004576944395404214,,-0.11811811811811812,-0.00274133264960563,,-0.11811811811811812,-0.0011015742475240873,,-0.11811811811811812,0.001190341182771936,,-0.11811811811811812,-0.0005308921951139257,,-0.11811811811811812,0.0041305256841588115
,-0.1141141141141142,-0.004036329200487396,,-0.1141141141141142,0.007660246605229924,,-0.1141141141141142,0.004421793737932889,,-0.1141141141141142,-0.0026484061191105264,,-0.1141141141141142,-0.0010642327476080174,,-0.1141141141141142,0.0011499906342033967,,-0.1141141141141142,-0.0005128958495168439,,-0.1141141141141142,0.00399050786435682
,-0.11011011011011007,-0.0038947036145053774,,-0.11011011011011007,0.007391466022590268,,-0.11011011011011007,0.004266643080461554,,-0.11011011011011007,-0.002555479588615417,,-0.11011011011011007,-0.0010268912476919453,,-0.11011011011011007,0.0011096400856348552,,-0.11011011011011007,-0.0004948995039197611,,-0.11011011011011007,0.0038504900445548223
,-0.10610610610610616,-0.003753078028523367,,-0.10610610610610616,0.007122685439950629,,-0.10610610610610616,0.004111492422990228,,-0.10610610610610616,-0.002462553058120313,,-0.10610610610610616,-0.0009895497477758754,,-0.10610610610610616,0.0010692895370663159,,-0.10610610610610616,-0.0004769031583226793,,-0.10610610610610616,0.003710472224752832
,-0.10210210210210202,-0.0036114524425413484,,-0.10210210210210202,0.006853904857310973,,-0.10210210210210202,0.0039563417655188934,,-0.10210210210210202,-0.002369626527625204,,-0.10210210210210202,-0.0009522082478598035,,-0.10210210210210202,0.0010289389884977744,,-0.10210210210210202,-0.0004589068127255965,,-0.10210210210210202,0.003570454404950834
,-0.09809809809809811,-0.003469826856559338,,-0.09809809809809811,0.006585124274671334,,-0.09809809809809811,0.003801191108047568,,-0.09809809809809811,-0.0022766999971301,,-0.09809809809809811,-0.0009148667479437336,,-0.09809809809809811,0.000988588439929235,,-0.09809809809809811,-0.00044091046712851467,,-0.09809809809809811,0.0034304365851488433
,-0.0940940940940942,-0.0033282012705773273,,-0.0940940940940942,0.0063163436920316935,,-0.0940940940940942,0.0036460404505762422,,-0.0940940940940942,-0.002183773466634996,,-0.0940940940940942,-0.0008775252480276637,,-0.0940940940940942,0.0009482378913606958,,-0.0940940940940942,-0.0004229141215314328,,-0.0940940940940942,0.003290418765346853
,-0.09009009009009006,-0.0031865756845953085,,-0.09009009009009006,0.006047563109392038,,-0.09009009009009006,0.0034908897931049078,,-0.09009009009009006,-0.002090846936139887,,-0.09009009009009006,-0.0008401837481115917,,-0.09009009009009006,0.0009078873427921543,,-0.09009009009009006,-0.00040491777593435,,-0.09009009009009006,0.003150400945544855
,-0.08608608608608614,-0.003044950098613298,,-0.08608608608608614,0.005778782526752398,,-0.08608608608608614,0.003335739135633582,,-0.08608608608608614,-0.0019979204056447828,,-0.08608608608608614,-0.0008028422481955218,,-0.08608608608608614,0.000867536794223615,,-0.08608608608608614,-0.0003869214303372682,,-0.08608608608608614,0.003010383125742864
,-0.08208208208208201,-0.0029033245126312795,,-0.08208208208208201,0.0055100019441127425,,-0.08208208208208201,0.0031805884781622475,,-0.08208208208208201,-0.0019049938751496734,,-0.08208208208208201,-0.0007655007482794498,,-0.08208208208208201,0.0008271862456550734,,-0.08208208208208201,-0.00036892508474018534,,-0.08208208208208201,0.002870365305940866
,-0.0780780780780781,-0.002761698926649269,,-0.0780780780780781,0.005241221361473103,,-0.0780780780780781,0.0030254378206909216,,-0.0780780780780781,-0.0018120673446545695,,-0.0780780780780781,-0.0007281592483633799,,-0.0780780780780781,0.0007868356970865341,,-0.0780780780780781,-0.0003509287391431035,,-0.0780780780780781,0.002730347486138876
,-0.07407407407407418,-0.0026200733406672584,,-0.07407407407407418,0.004972440778833463,,-0.07407407407407418,0.002870287163219596,,-0.07407407407407418,-0.0017191408141594654,,-0.07407407407407418,-0.0006908177484473099,,-0.07407407407407418,0.0007464851485179949,,-0.07407407407407418,-0.0003329323935460217,,-0.07407407407407418,0.002590329666336885
,-0.07007007007007005,-0.00247844775468524,,-0.07007007007007005,0.004703660196193807,,-0.07007007007007005,0.002715136505748262,,-0.07007007007007005,-0.0016262142836643563,,-0.07007007007007005,-0.000653476248531238,,-0.07007007007007005,0.0007061345999494533,,-0.07007007007007005,-0.0003149360479489389,,-0.07007007007007005,0.002450311846534887
,-0.06606606606606613,-0.0023368221687032295,,-0.06606606606606613,0.004434879613554168,,-0.06606606606606613,0.002559985848276936,,-0.06606606606606613,-0.0015332877531692524,,-0.06606606606606613,-0.0006161347486151681,,-0.06606606606606613,0.000665784051380914,,-0.06606606606606613,-0.0002969397023518571,,-0.06606606606606613,0.0023102940267328968
,-0.062062062062061996,-0.002195196582721211,,-0.062062062062061996,0.004166099030914512,,-0.062062062062061996,0.0024048351908056015,,-0.062062062062061996,-0.001440361222674143,,-0.062062062062061996,-0.0005787932486990961,,-0.062062062062061996,0.0006254335028123725,,-0.062062062062061996,-0.00027894335675477424,,-0.062062062062061996,0.0021702762069308983
,-0.05805805805805808,-0.0020535709967392005,,-0.05805805805805808,0.003897318448274872,,-0.05805805805805808,0.0022496845333342757,,-0.05805805805805808,-0.0013474346921790391,,-0.05805805805805808,-0.0005414517487830261,,-0.05805805805805808,0.0005850829542438332,,-0.05805805805805808,-0.0002609470111576924,,-0.05805805805805808,0.002030258387128908
,-0.05405405405405417,-0.00191194541075719,,-0.05405405405405417,0.0036285378656352317,,-0.05405405405405417,0.00209453387586295,,-0.05405405405405417,-0.0012545081616839352,,-0.05405405405405417,-0.0005041102488669562,,-0.05405405405405417,0.0005447324056752938,,-0.05405405405405417,-0.0002429506655606106,,-0.05405405405405417,0.0018902405673269175
,-0.05005005005005003,-0.0017703198247751716,,-0.05005005005005003,0.0033597572829955767,,-0.05005005005005003,0.0019393832183916154,,-0.05005005005005003,-0.0011615816311888259,,-0.05005005005005003,-0.0004667687489508843,,-0.05005005005005003,0.0005043818571067524,,-0.05005005005005003,-0.0002249543199635278,,-0.05005005005005003,0.0017502227475249194
,-0.04604604604604612,-0.001628694238793161,,-0.04604604604604612,0.0030909767003559365,,-0.04604604604604612,0.0017842325609202896,,-0.04604604604604612,-0.001068655100693722,,-0.04604604604604612,-0.00042942724903481433,,-0.04604604604604612,0.00046403130853821305,,-0.04604604604604612,-0.00020695797436644594,,-0.04604604604604612,0.001610204927722929
,-0.04204204204204198,-0.0014870686528111424,,-0.04204204204204198,0.0028221961177162815,,-0.04204204204204198,0.0016290819034489553,,-0.04204204204204198,-0.0009757285701986128,,-0.04204204204204198,-0.0003920857491187424,,-0.04204204204204198,0.0004236807599696715,,-0.04204204204204198,-0.00018896162876936312,,-0.04204204204204198,0.0014701871079209306
,-0.03803803803803807,-0.0013454430668291318,,-0.03803803803803807,0.0025534155350766413,,-0.03803803803803807,0.0014739312459776295,,-0.03803803803803807,-0.0008828020397035087,,-0.03803803803803807,-0.0003547442492026725,,-0.03803803803803807,0.00038333021140113225,,-0.03803803803803807,-0.0001709652831722813,,-0.03803803803803807,0.0013301692881189401
,-0.034034034034034155,-0.0012038174808471213,,-0.034034034034034155,0.002284634952437001,,-0.034034034034034155,0.0013187805885063037,,-0.034034034034034155,-0.0007898755092084047,,-0.034034034034034155,-0.00031740274928660254,,-0.034034034034034155,0.00034297966283259294,,-0.034034034034034155,-0.0001529689375751995,,-0.034034034034034155,0.0011901514683169499
,-0.03003003003003002,-0.001062191894865103,,-0.03003003003003002,0.002015854369797346,,-0.03003003003003002,0.0011636299310349692,,-0.03003003003003002,-0.0006969489787132956,,-0.03003003003003002,-0.0002800612493705306,,-0.03003003003003002,0.0003026291142640514,,-0.03003003003003002,-0.00013497259197811667,,-0.03003003003003002,0.0010501336485149516
,-0.026026026026026106,-0.0009205663088830923,,-0.026026026026026106,0.0017470737871577058,,-0.026026026026026106,0.0010084792735636434,,-0.026026026026026106,-0.0006040224482181916,,-0.026026026026026106,-0.00024271974945446064,,-0.026026026026026106,0.0002622785656955121,,-0.026026026026026106,-0.00011697624638103485,,-0.026026026026026106,0.0009101158287129612
,-0.02202202202202197,-0.0007789407229010738,,-0.02202202202202197,0.0014782932045180508,,-0.02202202202202197,0.0008533286160923091,,-0.02202202202202197,-0.0005110959177230824,,-0.02202202202202197,-0.00020537824953838866,,-0.02202202202202197,0.00022192801712697058,,-0.02202202202202197,-9.897990078395202e-05,,-0.02202202202202197,0.000770098008910963
,-0.018018018018018056,-0.0006373151369190633,,-0.018018018018018056,0.0012095126218784106,,-0.018018018018018056,0.0006981779586209833,,-0.018018018018018056,-0.0004181693872279784,,-0.018018018018018056,-0.00016803674962231874,,-0.018018018018018056,0.0001815774685584313,,-0.018018018018018056,-8.09835551868702e-05,,-0.018018018018018056,0.0006300801891089725
,-0.01401401401401392,-0.0004956895509370449,,-0.01401401401401392,0.0009407320392387555,,-0.01401401401401392,0.0005430273011496489,,-0.01401401401401392,-0.0003252428567328692,,-0.01401401401401392,-0.00013069524970624676,,-0.01401401401401392,0.00014122691998988976,,-0.01401401401401392,-6.298720958978738e-05,,-0.01401401401401392,0.0004900623693069743
,-0.010010010010010006,-0.0003540639649550343,,-0.010010010010010006,0.0006719514565991153,,-0.010010010010010006,0.0003878766436783231,,-0.010010010010010006,-0.0002323163262377652,,-0.010010010010010006,-9.335374979017686e-05,,-0.010010010010010006,0.00010087637142135046,,-0.010010010010010006,-4.4990863992705554e-05,,-0.010010010010010006,0.00035004454950498387
,-0.006006006006006093,-0.0002124383789730237,,-0.006006006006006093,0.00040317087395947516,,-0.006006006006006093,0.00023272598620699728,,-0.006006006006006093,-0.00013938979574266118,,-0.006006006006006093,-5.601224987410694e-05,,-0.006006006006006093,6.052582285281118e-05,,-0.006006006006006093,-2.6994518395623733e-05,,-0.006006006006006093,0.00021002672970299343
,-0.002002002002001957,-7.081279299100528e-05,,-0.002002002002001957,0.0001343902913198201,,-0.002002002002001957,7.757532873566289e-05,,-0.002002002002001957,-4.646326524755201e-05,,-0.002002002002001957,-1.8670749958034956e-05,,-0.002002002002001957,2.0175274284269646e-05,,-0.002002002002001957,-8.998172798540912e-06,,-0.002002002002001957,7.000890990099522e-05
,0.002002002002002179,7.081279299101314e-05,,0.002002002002002179,-0.000134390291319835,,0.002002002002002179,-7.75753287356715e-05,,0.002002002002002179,4.646326524755716e-05,,0.002002002002002179,1.8670749958037026e-05,,0.002002002002002179,-2.0175274284271882e-05,,0.002002002002002179,8.99817279854191e-06,,0.002002002002002179,-7.000890990100298e-05
,0.006006006006006093,0.0002124383789730237,,0.006006006006006093,-0.00040317087395947516,,0.006006006006006093,-0.00023272598620699728,,0.006006006006006093,0.00013938979574266118,,0.006006006006006093,5.601224987410694e-05,,0.006006006006006093,-6.052582285281118e-05,,0.006006006006006093,2.6994518395623733e-05,,0.006006006006006093,-0.00021002672970299343
,0.010010010010010006,0.0003540639649550343,,0.010010010010010006,-0.0006719514565991153,,0.010010010010010006,-0.0003878766436783231,,0.010010010010010006,0.0002323163262377652,,0.010010010010010006,9.335374979017686e-05,,0.010010010010010006,-0.00010087637142135046,,0.010010010010010006,4.4990863992705554e-05,,0.010010010010010006,-0.00035004454950498387
,0.01401401401401392,0.0004956895509370449,,0.01401401401401392,-0.0009407320392387555,,0.01401401401401392,-0.0005430273011496489,,0.01401401401401392,0.0003252428567328692,,0.01401401401401392,0.00013069524970624676,,0.01401401401401392,-0.00014122691998988976,,0.01401401401401392,6.298720958978738e-05,,0.01401401401401392,-0.0004900623693069743
,0.018018018018017834,0.0006373151369190555,,0.018018018018017834,-0.0012095126218783956,,0.018018018018017834,-0.0006981779586209746,,0.018018018018017834,0.00041816938722797324,,0.018018018018017834,0.00016803674962231668,,0.018018018018017834,-0.00018157746855842905,,0.018018018018017834,8.09835551868692e-05,,0.018018018018017834,-0.0006300801891089647
,0.022022022022022192,0.0007789407229010818,,0.022022022022022192,-0.0014782932045180658,,0.022022022022022192,-0.0008533286160923177,,0.022022022022022192,0.0005110959177230876,,0.022022022022022192,0.00020537824953839075,,0.022022022022022192,-0.00022192801712697283,,0.022022022022022192,9.897990078395302e-05,,0.022022022022022192,-0.0007700980089109707
,0.026026026026026106,0.0009205663088830923,,0.026026026026026106,-0.0017470737871577058,,0.026026026026026106,-0.0010084792735636434,,0.026026026026026106,0.0006040224482181916,,0.026026026026026106,0.00024271974945446064,,0.026026026026026106,-0.0002622785656955121,,0.026026026026026106,0.00011697624638103485,,0.026026026026026106,-0.0009101158287129612
,0.03003003003003002,0.001062191894865103,,0.03003003003003002,-0.002015854369797346,,0.03003003003003002,-0.0011636299310349692,,0.03003003003003002,0.0006969489787132956,,0.03003003003003002,0.0002800612493705306,,0.03003003003003002,-0.0003026291142640514,,0.03003003003003002,0.00013497259197811667,,0.03003003003003002,-0.0010501336485149516
,0.03403403403403393,0.0012038174808471135,,0.03403403403403393,-0.0022846349524369863,,0.03403403403403393,-0.001318780588506295,,0.03403403403403393,0.0007898755092083996,,0.03403403403403393,0.0003174027492866005,,0.03403403403403393,-0.0003429796628325907,,0.03403403403403393,0.00015296893757519848,,0.03403403403403393,-0.001190151468316942
,0.03803803803803785,0.001345443066829124,,0.03803803803803785,-0.0025534155350766265,,0.03803803803803785,-0.0014739312459776208,,0.03803803803803785,0.0008828020397035036,,0.03803803803803785,0.00035474424920267037,,0.03803803803803785,-0.00038333021140113,,0.03803803803803785,0.0001709652831722803,,0.03803803803803785,-0.0013301692881189325
,0.042042042042042205,0.0014870686528111504,,0.042042042042042205,-0.0028221961177162963,,0.042042042042042205,-0.0016290819034489637,,0.042042042042042205,0.000975728570198618,,0.042042042042042205,0.00039208574911874444,,0.042042042042042205,-0.00042368075996967374,,0.042042042042042205,0.00018896162876936413,,0.042042042042042205,-0.0014701871079209384
,0.04604604604604612,0.001628694238793161,,0.04604604604604612,-0.0030909767003559365,,0.04604604604604612,-0.0017842325609202896,,0.04604604604604612,0.001068655100693722,,0.04604604604604612,0.00042942724903481433,,0.04604604604604612,-0.00046403130853821305,,0.04604604604604612,0.00020695797436644594,,0.04604604604604612,-0.001610204927722929
,0.05005005005005003,0.0017703198247751716,,0.05005005005005003,-0.0033597572829955767,,0.05005005005005003,-0.0019393832183916154,,0.05005005005005003,0.0011615816311888259,,0.05005005005005003,0.0004667687489508843,,0.05005005005005003,-0.0005043818571067524,,0.05005005005005003,0.0002249543199635278,,0.05005005005005003,-0.0017502227475249194
,0.054054054054053946,0.0019119454107571821,,0.054054054054053946,-0.003628537865635217,,0.054054054054053946,-0.002094533875862941,,0.054054054054053946,0.00125450816168393,,0.054054054054053946,0.0005041102488669542,,0.054054054054053946,-0.0005447324056752917,,0.054054054054053946,0.0002429506655606096,,0.054054054054053946,-0.0018902405673269097
,0.05805805805805786,0.0020535709967391927,,0.05805805805805786,-0.003897318448274857,,0.05805805805805786,-0.002249684533334267,,0.05805805805805786,0.001347434692179034,,0.05805805805805786,0.0005414517487830241,,0.05805805805805786,-0.0005850829542438309,,0.05805805805805786,0.0002609470111576914,,0.05805805805805786,-0.0020302583871289
,0.06206206206206222,0.002195196582721219,,0.06206206206206222,-0.004166099030914527,,0.06206206206206222,-0.00240483519080561,,0.06206206206206222,0.0014403612226741482,,0.06206206206206222,0.0005787932486990982,,0.06206206206206222,-0.0006254335028123747,,0.06206206206206222,0.0002789433567547752,,0.06206206206206222,-0.002170276206930906
,0.06606606606606613,0.0023368221687032295,,0.06606606606606613,-0.004434879613554168,,0.06606606606606613,-0.002559985848276936,,0.06606606606606613,0.0015332877531692524,,0.06606606606606613,0.0006161347486151681,,0.06606606606606613,-0.000665784051380914,,0.06606606606606613,0.0002969397023518571,,0.06606606606606613,-0.0023102940267328968
,0.07007007007007005,0.00247844775468524,,0.07007007007007005,-0.004703660196193807,,0.07007007007007005,-0.002715136505748262,,0.07007007007007005,0.0016262142836643563,,0.07007007007007005,0.000653476248531238,,0.07007007007007005,-0.0007061345999494533,,0.07007007007007005,0.0003149360479489389,,0.07007007007007005,-0.002450311846534887
,0.07407407407407396,0.0026200733406672506,,0.07407407407407396,-0.004972440778833447,,0.07407407407407396,-0.002870287163219587,,0.07407407407407396,0.0017191408141594604,,0.07407407407407396,0.0006908177484473079,,0.07407407407407396,-0.0007464851485179926,,0.07407407407407396,0.0003329323935460207,,0.07407407407407396,-0.0025903296663368773
,0.07807807807807787,0.002761698926649261,,0.07807807807807787,-0.0052412213614730875,,0.07807807807807787,-0.003025437820690913,,0.07807807807807787,0.0018120673446545643,,0.07807807807807787,0.0007281592483633779,,0.07807807807807787,-0.0007868356970865319,,0.07807807807807787,0.00035092873914310254,,0.07807807807807787,-0.002730347486138868
,0.08208208208208223,0.0029033245126312873,,0.08208208208208223,-0.005510001944112758,,0.08208208208208223,-0.003180588478162256,,0.08208208208208223,0.0019049938751496786,,0.08208208208208223,0.0007655007482794519,,0.08208208208208223,-0.0008271862456550756,,0.08208208208208223,0.00036892508474018637,,0.08208208208208223,-0.002870365305940874
,0.08608608608608614,0.003044950098613298,,0.08608608608608614,-0.005778782526752398,,0.08608608608608614,-0.003335739135633582,,0.08608608608608614,0.0019979204056447828,,0.08608608608608614,0.0008028422481955218,,0.08608608608608614,-0.000867536794223615,,0.08608608608608614,0.0003869214303372682,,0.08608608608608614,-0.003010383125742864
,0.09009009009009006,0.0031865756845953085,,0.09009009009009006,-0.006047563109392038,,0.09009009009009006,-0.0034908897931049078,,0.09009009009009006,0.002090846936139887,,0.09009009009009006,0.0008401837481115917,,0.09009009009009006,-0.0009078873427921543,,0.09009009009009006,0.00040491777593435,,0.09009009009009006,-0.003150400945544855
,0.09409409409409397,0.003328201270577319,,0.09409409409409397,-0.006316343692031678,,0.09409409409409397,-0.0036460404505762336,,0.09409409409409397,0.0021837734666349906,,0.09409409409409397,0.0008775252480276615,,0.09409409409409397,-0.0009482378913606935,,0.09409409409409397,0.0004229141215314318,,0.09409409409409397,-0.003290418765346845
,0.09809809809809789,0.0034698268565593296,,0.09809809809809789,-0.006585124274671318,,0.09809809809809789,-0.0038011911080475594,,0.09809809809809789,0.0022766999971300947,,0.09809809809809789,0.0009148667479437315,,0.09809809809809789,-0.000988588439929233,,0.09809809809809789,0.00044091046712851364,,0.09809809809809789,-0.0034304365851488355
,0.10210210210210224,0.0036114524425413562,,0.10210210210210224,-0.006853904857310989,,0.10210210210210224,-0.003956341765518902,,0.10210210210210224,0.0023696265276252093,,0.10210210210210224,0.0009522082478598056,,0.10210210210210224,-0.0010289389884977765,,0.10210210210210224,0.00045890681272559746,,0.10210210210210224,-0.0035704544049508418
,0.10610610610610616,0.003753078028523367,,0.10610610610610616,-0.007122685439950629,,0.10610610610610616,-0.004111492422990228,,0.10610610610610616,0.002462553058120313,,0.10610610610610616,0.0009895497477758754,,0.10610610610610616,-0.0010692895370663159,,0.10610610610610616,0.0004769031583226793,,0.10610610610610616,-0.003710472224752832
,0.11011011011011007,0.0038947036145053774,,0.11011011011011007,-0.007391466022590268,,0.11011011011011007,-0.004266643080461554,,0.11011011011011007,0.002555479588615417,,0.11011011011011007,0.0010268912476919453,,0.11011011011011007,-0.0011096400856348552,,0.11011011011011007,0.0004948995039197611,,0.11011011011011007,-0.0038504900445548223
,0.11411411411411398,0.004036329200487388,,0.11411411411411398,-0.007660246605229909,,0.11411411411411398,-0.00442179373793288,,0.11411411411411398,0.002648406119110521,,0.11411411411411398,0.0010642327476080152,,0.11411411411411398,-0.0011499906342033945,,0.11411411411411398,0.0005128958495168429,,0.11411411411411398,-0.003990507864356813
,0.1181181181181179,0.0041779547864693985,,0.1181181181181179,-0.00792902718786955,,0.1181181181181179,-0.004576944395404205,,0.1181181181181179,0.002741332649605625,,0.1181181181181179,0.0011015742475240851,,0.1181181181181179,-0.0011903411827719338,,0.1181181181181179,0.0005308921951139247,,0.1181181181181179,-0.004130525684158804
,0.12212212212212226,0.004319580372451425,,0.12212212212212226,-0.008197807770509219,,0.12212212212212226,-0.004732095052875548,,0.12212212212212226,0.0028342591801007394,,0.12212212212212226,0.0011389157474401594,,0.12212212212212226,-0.0012306917313404774,,0.12212212212212226,0.0005488885407110086,,0.12212212212212226,-0.00427054350396081
,0.12612612612612617,0.004461205958433435,,0.12612612612612617,-0.00846658835314886,,0.12612612612612617,-0.004887245710346874,,0.12612612612612617,0.0029271857105958436,,0.12612612612612617,0.0011762572473562292,,0.12612612612612617,-0.0012710422799090168,,0.12612612612612617,0.0005668848863080904,,0.12612612612612617,-0.0044105613237628
,0.13013013013013008,0.004602831544415446,,0.13013013013013008,-0.008735368935788499,,0.13013013013013008,-0.0050423963678182,,0.13013013013013008,0.0030201122410909473,,0.13013013013013008,0.0012135987472722991,,0.13013013013013008,-0.001311392828477556,,0.13013013013013008,0.0005848812319051722,,0.13013013013013008,-0.00455057914356479
,0.134134134134134,0.004744457130397456,,0.134134134134134,-0.00900414951842814,,0.134134134134134,-0.005197547025289526,,0.134134134134134,0.0031130387715860514,,0.134134134134134,0.001250940247188369,,0.134134134134134,-0.0013517433770460954,,0.134134134134134,0.0006028775775022541,,0.134134134134134,-0.0046905969633667804
,0.1381381381381379,0.004886082716379467,,0.1381381381381379,-0.00927293010106778,,0.1381381381381379,-0.005352697682760851,,0.1381381381381379,0.0032059653020811555,,0.1381381381381379,0.001288281747104439,,0.1381381381381379,-0.0013920939256146347,,0.1381381381381379,0.0006208739230993359,,0.1381381381381379,-0.004830614783168771
,0.14214214214214227,0.005027708302361493,,0.14214214214214227,-0.00954171068370745,,0.14214214214214227,-0.005507848340232195,,0.14214214214214227,0.0032988918325762696,,0.14214214214214227,0.001325623247020513,,0.14214214214214227,-0.0014324444741831783,,0.14214214214214227,0.0006388702686964196,,0.14214214214214227,-0.0049706326029707775
,0.14614614614614618,0.005169333888343504,,0.14614614614614618,-0.00981049126634709,,0.14614614614614618,-0.00566299899770352,,0.14614614614614618,0.0033918183630713738,,0.14614614614614618,0.0013629647469365828,,0.14614614614614618,-0.0014727950227517177,,0.14614614614614618,0.0006568666142935015,,0.14614614614614618,-0.005110650422772768
,0.1501501501501501,0.005310959474325514,,0.1501501501501501,-0.01007927184898673,,0.1501501501501501,-0.0058181496551748466,,0.1501501501501501,0.003484744893566478,,0.1501501501501501,0.0014003062468526527,,0.1501501501501501,-0.001513145571320257,,0.1501501501501501,0.0006748629598905833,,0.1501501501501501,-0.005250668242574758
,0.154154154154154,0.005452585060307525,,0.154154154154154,-0.01034805243162637,,0.154154154154154,-0.005973300312646172,,0.154154154154154,0.003577671424061582,,0.154154154154154,0.0014376477467687228,,0.154154154154154,-0.0015534961198887963,,0.154154154154154,0.0006928593054876651,,0.154154154154154,-0.005390686062376748
,0.15815815815815792,0.005594210646289535,,0.15815815815815792,-0.010616833014266011,,0.15815815815815792,-0.006128450970117498,,0.15815815815815792,0.0036705979545566857,,0.15815815815815792,0.0014749892466847927,,0.15815815815815792,-0.0015938466684573356,,0.15815815815815792,0.000710855651084747,,0.15815815815815792,-0.005530703882178739
,0.16216216216216228,0.005735836232271562,,0.16216216216216228,-0.01088561359690568,,0.16216216216216228,-0.006283601627588841,,0.16216216216216228,0.0037635244850518002,,0.16216216216216228,0.0015123307466008667,,0.16216216216216228,-0.0016341972170258795,,0.16216216216216228,0.0007288519966818308,,0.16216216216216228,-0.0056707217019807445
,0.1661661661661662,0.005877461818253572,,0.1661661661661662,-0.011154394179545321,,0.1661661661661662,-0.006438752285060166,,0.1661661661661662,0.0038564510155469044,,0.1661661661661662,0.0015496722465169366,,0.1661661661661662,-0.0016745477655944188,,0.1661661661661662,0.0007468483422789126,,0.1661661661661662,-0.005810739521782736
,0.1701701701701701,0.006019087404235583,,0.1701701701701701,-0.01142317476218496,,0.1701701701701701,-0.0065939029425314925,,0.1701701701701701,0.003949377546042008,,0.1701701701701701,0.0015870137464330065,,0.1701701701701701,-0.0017148983141629579,,0.1701701701701701,0.0007648446878759944,,0.1701701701701701,-0.005950757341584726
,0.17417417417417402,0.006160712990217593,,0.17417417417417402,-0.011691955344824602,,0.17417417417417402,-0.006749053600002818,,0.17417417417417402,0.004042304076537113,,0.17417417417417402,0.0016243552463490764,,0.17417417417417402,-0.0017552488627314972,,0.17417417417417402,0.0007828410334730762,,0.17417417417417402,-0.006090775161386716
,0.17817817817817794,0.006302338576199604,,0.17817817817817794,-0.011960735927464241,,0.17817817817817794,-0.006904204257474144,,0.17817817817817794,0.004135230607032216,,0.17817817817817794,0.0016616967462651463,,0.17817817817817794,-0.0017955994113000365,,0.17817817817817794,0.0008008373790701581,,0.17817817817817794,-0.006230792981188706
,0.1821821821821823,0.00644396416218163,,0.1821821821821823,-0.012229516510103912,,0.1821821821821823,-0.007059354914945487,,0.1821821821821823,0.00422815713752733,,0.1821821821821823,0.0016990382461812203,,0.1821821821821823,-0.0018359499598685804,,0.1821821821821823,0.0008188337246672419,,0.1821821821821823,-0.006370810800990712
,0.1861861861861862,0.006585589748163641,,0.1861861861861862,-0.012498297092743551,,0.1861861861861862,-0.007214505572416813,,0.1861861861861862,0.004321083668022435,,0.1861861861861862,0.0017363797460972902,,0.1861861861861862,-0.0018763005084371197,,0.1861861861861862,0.0008368300702643238,,0.1861861861861862,-0.006510828620792703
,0.19019019019019012,0.006727215334145652,,0.19019019019019012,-0.012767077675383192,,0.19019019019019012,-0.0073696562298881385,,0.19019019019019012,0.004414010198517539,,0.19019019019019012,0.0017737212460133603,,0.19019019019019012,-0.001916651057005659,,0.19019019019019012,0.0008548264158614056,,0.19019019019019012,-0.006650846440594694
,0.19419419419419404,0.006868840920127663,,0.19419419419419404,-0.013035858258022831,,0.19419419419419404,-0.007524806887359465,,0.19419419419419404,0.004506936729012642,,0.19419419419419404,0.0018110627459294302,,0.19419419419419404,-0.0019570016055741983,,0.19419419419419404,0.0008728227614584874,,0.19419419419419404,-0.006790864260396684
,0.1981981981981984,0.007010466506109689,,0.1981981981981984,-0.013304638840662502,,0.1981981981981984,-0.0076799575448308075,,0.1981981981981984,0.004599863259507757,,0.1981981981981984,0.0018484042458455042,,0.1981981981981984,-0.001997352154142742,,0.1981981981981984,0.0008908191070555712,,0.1981981981981984,-0.00693088208019869
,0.2022022022022023,0.007152092092091699,,0.2022022022022023,-0.013573419423302141,,0.2022022022022023,-0.007835108202302134,,0.2022022022022023,0.004692789790002861,,0.2022022022022023,0.0018857457457615741,,0.2022022022022023,-0.0020377027027112813,,0.2022022022022023,0.000908815452652653,,0.2022022022022023,-0.00707089990000068
,0.20620620620620622,0.00729371767807371,,0.20620620620620622,-0.013842200005941782,,0.20620620620620622,-0.007990258859773459,,0.20620620620620622,0.004785716320497965,,0.20620620620620622,0.001923087245677644,,0.20620620620620622,-0.0020780532512798206,,0.20620620620620622,0.0009268117982497348,,0.20620620620620622,-0.0072109177198026704
,0.21021021021021014,0.0074353432640557205,,0.21021021021021014,-0.014110980588581422,,0.21021021021021014,-0.008145409517244784,,0.21021021021021014,0.004878642850993069,,0.21021021021021014,0.001960428745593714,,0.21021021021021014,-0.00211840379984836,,0.21021021021021014,0.0009448081438468166,,0.21021021021021014,-0.007350935539604662
,0.21421421421421405,0.007576968850037731,,0.21421421421421405,-0.014379761171221063,,0.21421421421421405,-0.00830056017471611,,0.21421421421421405,0.004971569381488173,,0.21421421421421405,0.001997770245509784,,0.21421421421421405,-0.002158754348416899,,0.21421421421421405,0.0009628044894438984,,0.21421421421421405,-0.007490953359406652
,0.2182182182182184,0.007718594436019757,,0.2182182182182184,-0.014648541753860732,,0.2182182182182184,-0.008455710832187454,,0.2182182182182184,0.005064495911983287,,0.2182182182182184,0.002035111745425858,,0.2182182182182184,-0.002199104896985443,,0.2182182182182184,0.0009808008350409823,,0.2182182182182184,-0.007630971179208658
,0.22222222222222232,0.007860220022001768,,0.22222222222222232,-0.014917322336500373,,0.22222222222222232,-0.00861086148965878,,0.22222222222222232,0.005157422442478392,,0.22222222222222232,0.002072453245341928,,0.22222222222222232,-0.002239455445553982,,0.22222222222222232,0.000998797180638064,,0.22222222222222232,-0.007770988999010648
,0.22622622622622623,0.008001845607983778,,0.22622622622622623,-0.015186102919140012,,0.22622622622622623,-0.008766012147130105,,0.22622622622622623,0.005250348972973495,,0.22622622622622623,0.0021097947452579976,,0.22622622622622623,-0.0022798059941225215,,0.22622622622622623,0.001016793526235146,,0.22622622622622623,-0.00791100681881264
,0.23023023023023015,0.008143471193965789,,0.23023023023023015,-0.015454883501779653,,0.23023023023023015,-0.00892116280460143,,0.23023023023023015,0.005343275503468599,,0.23023023023023015,0.0021471362451740677,,0.23023023023023015,-0.002320156542691061,,0.23023023023023015,0.0010347898718322279,,0.23023023023023015,-0.008051024638614629
,0.23423423423423406,0.0082850967799478,,0.23423423423423406,-0.015723664084419293,,0.23423423423423406,-0.009076313462072756,,0.23423423423423406,0.005436202033963704,,0.23423423423423406,0.0021844777450901374,,0.23423423423423406,-0.0023605070912596,,0.23423423423423406,0.0010527862174293096,,0.23423423423423406,-0.00819104245841662
,0.23823823823823842,0.008426722365929826,,0.23823823823823842,-0.01599244466705896,,0.23823823823823842,-0.0092314641195441,,0.23823823823823842,0.005529128564458818,,0.23823823823823842,0.002221819245006212,,0.23823823823823842,-0.0024008576398281438,,0.23823823823823842,0.0010707825630263935,,0.23823823823823842,-0.008331060278218625
,0.24224224224224233,0.008568347951911836,,0.24224224224224233,-0.016261225249698603,,0.24224224224224233,-0.009386614777015426,,0.24224224224224233,0.005622055094953921,,0.24224224224224233,0.0022591607449222815,,0.24224224224224233,-0.002441208188396683,,0.24224224224224233,0.0010887789086234752,,0.24224224224224233,-0.008471078098020616
,0.24624624624624625,0.008709973537893847,,0.24624624624624625,-0.016530005832338244,,0.24624624624624625,-0.009541765434486751,,0.24624624624624625,0.005714981625449026,,0.24624624624624625,0.0022965022448383516,,0.24624624624624625,-0.0024815587369652224,,0.24624624624624625,0.001106775254220557,,0.24624624624624625,-0.008611095917822607
,0.25025025025025016,0.008851599123875857,,0.25025025025025016,-0.016798786414977885,,0.25025025025025016,-0.009696916091958076,,0.25025025025025016,0.00580790815594413,,0.25025025025025016,0.0023338437447544213,,0.25025025025025016,-0.0025219092855337617,,0.25025025025025016,0.0011247715998176388,,0.25025025025025016,-0.008751113737624596
,0.2542542542542541,0.008993224709857868,,0.2542542542542541,-0.017067566997617523,,0.2542542542542541,-0.009852066749429404,,0.2542542542542541,0.005900834686439233,,0.2542542542542541,0.0023711852446704914,,0.2542542542542541,-0.002562259834102301,,0.2542542542542541,0.0011427679454147207,,0.2542542542542541,-0.008891131557426588
,0.25825825825825843,0.009134850295839894,,0.25825825825825843,-0.017336347580257195,,0.25825825825825843,-0.010007217406900746,,0.25825825825825843,0.005993761216934348,,0.25825825825825843,0.0024085267445865654,,0.25825825825825843,-0.0026026103826708447,,0.25825825825825843,0.0011607642910118046,,0.25825825825825843,-0.009031149377228593
,0.26226226226226235,0.009276475881821905,,0.26226226226226235,-0.017605128162896833,,0.26226226226226235,-0.010162368064372072,,0.26226226226226235,0.006086687747429452,,0.26226226226226235,0.002445868244502635,,0.26226226226226235,-0.002642960931239384,,0.26226226226226235,0.0011787606366088863,,0.26226226226226235,-0.009171167197030584
,0.26626626626626626,0.009418101467803915,,0.26626626626626626,-0.017873908745536474,,0.26626626626626626,-0.010317518721843397,,0.26626626626626626,0.006179614277924556,,0.26626626626626626,0.002483209744418705,,0.26626626626626626,-0.0026833114798079233,,0.26626626626626626,0.0011967569822059682,,0.26626626626626626,-0.009311185016832573
,0.2702702702702702,0.009559727053785926,,0.2702702702702702,-0.018142689328176115,,0.2702702702702702,-0.010472669379314722,,0.2702702702702702,0.00627254080841966,,0.2702702702702702,0.002520551244334775,,0.2702702702702702,-0.0027236620283764626,,0.2702702702702702,0.00121475332780305,,0.2702702702702702,-0.009451202836634564
,0.2742742742742741,0.009701352639767936,,0.2742742742742741,-0.018411469910815756,,0.2742742742742741,-0.01062782003678605,,0.2742742742742741,0.006365467338914764,,0.2742742742742741,0.002557892744250845,,0.2742742742742741,-0.002764012576945002,,0.2742742742742741,0.0012327496734001319,,0.2742742742742741,-0.009591220656436555
,0.27827827827827845,0.009842978225749963,,0.27827827827827845,-0.018680250493455425,,0.27827827827827845,-0.010782970694257392,,0.27827827827827845,0.006458393869409878,,0.27827827827827845,0.002595234244166919,,0.27827827827827845,-0.0028043631255135456,,0.27827827827827845,0.0012507460189972155,,0.27827827827827845,-0.00973123847623856
,0.28228228228228236,0.009984603811731973,,0.28228228228228236,-0.018949031076095066,,0.28228228228228236,-0.010938121351728718,,0.28228228228228236,0.006551320399904983,,0.28228228228228236,0.002632575744082989,,0.28228228228228236,-0.002844713674082085,,0.28228228228228236,0.0012687423645942975,,0.28228228228228236,-0.009871256296040552
,0.2862862862862863,0.010126229397713984,,0.2862862862862863,-0.019217811658734704,,0.2862862862862863,-0.011093272009200043,,0.2862862862862863,0.006644246930400086,,0.2862862862862863,0.0026699172439990588,,0.2862862862862863,-0.002885064222650624,,0.2862862862862863,0.0012867387101913794,,0.2862862862862863,-0.010011274115842541
,0.2902902902902902,0.010267854983695994,,0.2902902902902902,-0.019486592241374345,,0.2902902902902902,-0.01124842266667137,,0.2902902902902902,0.006737173460895191,,0.2902902902902902,0.002707258743915129,,0.2902902902902902,-0.0029254147712191635,,0.2902902902902902,0.001304735055788461,,0.2902902902902902,-0.010151291935644532
,0.2942942942942941,0.010409480569678005,,0.2942942942942941,-0.019755372824013986,,0.2942942942942941,-0.011403573324142696,,0.2942942942942941,0.006830099991390295,,0.2942942942942941,0.0027446002438311985,,0.2942942942942941,-0.002965765319787703,,0.2942942942942941,0.001322731401385543,,0.2942942942942941,-0.010291309755446523
,0.29829829829829846,0.010551106155660031,,0.29829829829829846,-0.020024153406653655,,0.29829829829829846,-0.011558723981614038,,0.29829829829829846,0.006923026521885409,,0.29829829829829846,0.0027819417437472726,,0.29829829829829846,-0.0030061158683562465,,0.29829829829829846,0.0013407277469826267,,0.29829829829829846,-0.010431327575248528
,0.3023023023023024,0.010692731741642042,,0.3023023023023024,-0.020292933989293296,,0.3023023023023024,-0.011713874639085364,,0.3023023023023024,0.007015953052380513,,0.3023023023023024,0.0028192832436633427,,0.3023023023023024,-0.0030464664169247858,,0.3023023023023024,0.0013587240925797086,,0.3023023023023024,-0.01057134539505052
,0.3063063063063063,0.010834357327624052,,0.3063063063063063,-0.020561714571932937,,0.3063063063063063,-0.011869025296556689,,0.3063063063063063,0.007108879582875617,,0.3063063063063063,0.0028566247435794128,,0.3063063063063063,-0.003086816965493325,,0.3063063063063063,0.0013767204381767903,,0.3063063063063063,-0.010711363214852509
,0.3103103103103102,0.010975982913606063,,0.3103103103103102,-0.020830495154572574,,0.3103103103103102,-0.012024175954028016,,0.3103103103103102,0.007201806113370721,,0.3103103103103102,0.0028939662434954824,,0.3103103103103102,-0.0031271675140618644,,0.3103103103103102,0.0013947167837738722,,0.3103103103103102,-0.0108513810346545
,0.3143143143143141,0.011117608499588073,,0.3143143143143141,-0.021099275737212216,,0.3143143143143141,-0.012179326611499341,,0.3143143143143141,0.007294732643865825,,0.3143143143143141,0.0029313077434115526,,0.3143143143143141,-0.0031675180626304037,,0.3143143143143141,0.001412713129370954,,0.3143143143143141,-0.01099139885445649
,0.31831831831831847,0.0112592340855701,,0.31831831831831847,-0.021368056319851884,,0.31831831831831847,-0.012334477268970684,,0.31831831831831847,0.007387659174360939,,0.31831831831831847,0.0029686492433276266,,0.31831831831831847,-0.003207868611198948,,0.31831831831831847,0.0014307094749680378,,0.31831831831831847,-0.011131416674258496
,0.3223223223223224,0.01140085967155211,,0.3223223223223224,-0.021636836902491526,,0.3223223223223224,-0.01248962792644201,,0.3223223223223224,0.007480585704856043,,0.3223223223223224,0.0030059907432436962,,0.3223223223223224,-0.0032482191597674867,,0.3223223223223224,0.0014487058205651198,,0.3223223223223224,-0.011271434494060487
,0.3263263263263263,0.01154248525753412,,0.3263263263263263,-0.021905617485131167,,0.3263263263263263,-0.012644778583913337,,0.3263263263263263,0.0075735122353511476,,0.3263263263263263,0.0030433322431597663,,0.3263263263263263,-0.003288569708336026,,0.3263263263263263,0.0014667021661622015,,0.3263263263263263,-0.011411452313862477
,0.3303303303303302,0.011684110843516131,,0.3303303303303302,-0.022174398067770808,,0.3303303303303302,-0.012799929241384662,,0.3303303303303302,0.007666438765846251,,0.3303303303303302,0.003080673743075836,,0.3303303303303302,-0.0033289202569045653,,0.3303303303303302,0.0014846985117592834,,0.3303303303303302,-0.011551470133664468
,0.3343343343343341,0.011825736429498142,,0.3343343343343341,-0.022443178650410445,,0.3343343343343341,-0.012955079898855987,,0.3343343343343341,0.007759365296341355,,0.3343343343343341,0.003118015242991906,,0.3343343343343341,-0.0033692708054731046,,0.3343343343343341,0.001502694857356365,,0.3343343343343341,-0.011691487953466457
,0.3383383383383385,0.011967362015480168,,0.3383383383383385,-0.022711959233050118,,0.3383383383383385,-0.01311023055632733,,0.3383383383383385,0.00785229182683647,,0.3383383383383385,0.00315535674290798,,0.3383383383383385,-0.0034096213540416487,,0.3383383383383385,0.001520691202953449,,0.3383383383383385,-0.011831505773268464
,0.3423423423423424,0.012108987601462179,,0.3423423423423424,-0.022980739815689755,,0.3423423423423424,-0.013265381213798656,,0.3423423423423424,0.007945218357331574,,0.3423423423423424,0.0031926982428240503,,0.3423423423423424,-0.003449971902610188,,0.3423423423423424,0.0015386875485505307,,0.3423423423423424,-0.011971523593070455
,0.3463463463463463,0.012250613187444189,,0.3463463463463463,-0.023249520398329396,,0.3463463463463463,-0.013420531871269983,,0.3463463463463463,0.008038144887826677,,0.3463463463463463,0.00323003974274012,,0.3463463463463463,-0.0034903224511787273,,0.3463463463463463,0.0015566838941476126,,0.3463463463463463,-0.012111541412872445
,0.3503503503503502,0.0123922387734262,,0.3503503503503502,-0.023518300980969038,,0.3503503503503502,-0.013575682528741308,,0.3503503503503502,0.008131071418321782,,0.3503503503503502,0.00326738124265619,,0.3503503503503502,-0.003530672999747266,,0.3503503503503502,0.0015746802397446945,,0.3503503503503502,-0.012251559232674436
,0.35435435435435414,0.01253386435940821,,0.35435435435435414,-0.02378708156360868,,0.35435435435435414,-0.013730833186212633,,0.35435435435435414,0.008223997948816886,,0.35435435435435414,0.0033047227425722597,,0.35435435435435414,-0.0035710235483158055,,0.35435435435435414,0.0015926765853417763,,0.35435435435435414,-0.012391577052476425
,0.3583583583583585,0.012675489945390236,,0.3583583583583585,-0.024055862146248348,,0.3583583583583585,-0.013885983843683976,,0.3583583583583585,0.008316924479312,,0.3583583583583585,0.0033420642424883337,,0.3583583583583585,-0.0036113740968843496,,0.3583583583583585,0.0016106729309388601,,0.3583583583583585,-0.012531594872278432
,0.3623623623623624,0.012817115531372247,,0.3623623623623624,-0.02432464272888799,,0.3623623623623624,-0.014041134501155303,,0.3623623623623624,0.008409851009807104,,0.3623623623623624,0.003379405742404404,,0.3623623623623624,-0.003651724645452889,,0.3623623623623624,0.0016286692765359418,,0.3623623623623624,-0.012671612692080421
,0.3663663663663663,0.012958741117354258,,0.3663663663663663,-0.024593423311527626,,0.3663663663663663,-0.014196285158626629,,0.3663663663663663,0.008502777540302209,,0.3663663663663663,0.0034167472423204735,,0.3663663663663663,-0.0036920751940214282,,0.3663663663663663,0.0016466656221330238,,0.3663663663663663,-0.012811630511882412
,0.37037037037037024,0.013100366703336268,,0.37037037037037024,-0.024862203894167267,,0.37037037037037024,-0.014351435816097954,,0.37037037037037024,0.008595704070797312,,0.37037037037037024,0.0034540887422365436,,0.37037037037037024,-0.0037324257425899675,,0.37037037037037024,0.0016646619677301055,,0.37037037037037024,-0.012951648331684404
,0.37437437437437415,0.013241992289318279,,0.37437437437437415,-0.02513098447680691,,0.37437437437437415,-0.01450658647356928,,0.37437437437437415,0.008688630601292416,,0.37437437437437415,0.0034914302421526133,,0.37437437437437415,-0.003772776291158507,,0.37437437437437415,0.0016826583133271874,,0.37437437437437415,-0.013091666151486393
,0.3783783783783785,0.013383617875300307,,0.3783783783783785,-0.025399765059446577,,0.3783783783783785,-0.014661737131040622,,0.3783783783783785,0.008781557131787531,,0.3783783783783785,0.0035287717420686877,,0.3783783783783785,-0.0038131268397270505,,0.3783783783783785,0.0017006546589242713,,0.3783783783783785,-0.0132316839712884
,0.3823823823823824,0.013525243461282317,,0.3823823823823824,-0.02566854564208622,,0.3823823823823824,-0.01481688778851195,,0.3823823823823824,0.008874483662282634,,0.3823823823823824,0.0035661132419847574,,0.3823823823823824,-0.00385347738829559,,0.3823823823823824,0.001718651004521353,,0.3823823823823824,-0.013371701791090389
,0.38638638638638634,0.013666869047264328,,0.38638638638638634,-0.02593732622472586,,0.38638638638638634,-0.014972038445983275,,0.38638638638638634,0.008967410192777739,,0.38638638638638634,0.0036034547419008275,,0.38638638638638634,-0.003893827936864129,,0.38638638638638634,0.001736647350118435,,0.38638638638638634,-0.01351171961089238
,0.39039039039039025,0.013808494633246338,,0.39039039039039025,-0.026206106807365497,,0.39039039039039025,-0.0151271891034546,,0.39039039039039025,0.009060336723272843,,0.39039039039039025,0.003640796241816897,,0.39039039039039025,-0.003934178485432668,,0.39039039039039025,0.0017546436957155166,,0.39039039039039025,-0.013651737430694371
,0.39439439439439417,0.013950120219228349,,0.39439439439439417,-0.02647488739000514,,0.39439439439439417,-0.015282339760925925,,0.39439439439439417,0.009153263253767946,,0.39439439439439417,0.0036781377417329673,,0.39439439439439417,-0.003974529034001207,,0.39439439439439417,0.0017726400413125985,,0.39439439439439417,-0.01379175525049636
,0.3983983983983985,0.014091745805210375,,0.3983983983983985,-0.026743667972644807,,0.3983983983983985,-0.015437490418397268,,0.3983983983983985,0.009246189784263061,,0.3983983983983985,0.0037154792416490413,,0.3983983983983985,-0.004014879582569751,,0.3983983983983985,0.0017906363869096822,,0.3983983983983985,-0.013931773070298368
,0.40240240240240244,0.014233371391192386,,0.40240240240240244,-0.02701244855528445,,0.40240240240240244,-0.015592641075868595,,0.40240240240240244,0.009339116314758165,,0.40240240240240244,0.003752820741565111,,0.40240240240240244,-0.00405523013113829,,0.40240240240240244,0.0018086327325067641,,0.40240240240240244,-0.014071790890100357
,0.40640640640640635,0.014374996977174396,,0.40640640640640635,-0.02728122913792409,,0.40640640640640635,-0.01574779173333992,,0.40640640640640635,0.009432042845253268,,0.40640640640640635,0.003790162241481181,,0.40640640640640635,-0.00409558067970683,,0.40640640640640635,0.0018266290781038458,,0.40640640640640635,-0.014211808709902348
,0.41041041041041026,0.014516622563156407,,0.41041041041041026,-0.02755000972056373,,0.41041041041041026,-0.015902942390811248,,0.41041041041041026,0.009524969375748373,,0.41041041041041026,0.003827503741397251,,0.41041041041041026,-0.004135931228275369,,0.41041041041041026,0.0018446254237009278,,0.41041041041041026,-0.01435182652970434
,0.4144144144144142,0.014658248149138417,,0.4144144144144142,-0.027818790303203368,,0.4144144144144142,-0.01605809304828257,,0.4144144144144142,0.009617895906243477,,0.4144144144144142,0.003864845241313321,,0.4144144144144142,-0.004176281776843908,,0.4144144144144142,0.0018626217692980097,,0.4144144144144142,-0.014491844349506329
,0.41841841841841854,0.014799873735120444,,0.41841841841841854,-0.02808757088584304,,0.41841841841841854,-0.016213243705753916,,0.41841841841841854,0.00971082243673859,,0.41841841841841854,0.003902186741229395,,0.41841841841841854,-0.004216632325412452,,0.41841841841841854,0.0018806181148950934,,0.41841841841841854,-0.014631862169308335
,0.42242242242242245,0.014941499321102454,,0.42242242242242245,-0.028356351468482678,,0.42242242242242245,-0.01636839436322524,,0.42242242242242245,0.009803748967233695,,0.42242242242242245,0.003939528241145465,,0.42242242242242245,-0.004256982873980991,,0.42242242242242245,0.0018986144604921753,,0.42242242242242245,-0.014771879989110325
,0.42642642642642636,0.015083124907084465,,0.42642642642642636,-0.02862513205112232,,0.42642642642642636,-0.016523545020696567,,0.42642642642642636,0.0098966754977288,,0.42642642642642636,0.003976869741061535,,0.42642642642642636,-0.0042973334225495305,,0.42642642642642636,0.001916610806089257,,0.42642642642642636,-0.014911897808912316
,0.4304304304304303,0.015224750493066475,,0.4304304304304303,-0.02889391263376196,,0.4304304304304303,-0.016678695678167894,,0.4304304304304303,0.009989602028223903,,0.4304304304304303,0.004014211240977604,,0.4304304304304303,-0.00433768397111807,,0.4304304304304303,0.001934607151686339,,0.4304304304304303,-0.015051915628714305
,0.43443443443443464,0.015366376079048501,,0.43443443443443464,-0.02916269321640163,,0.43443443443443464,-0.016833846335639235,,0.43443443443443464,0.010082528558719018,,0.43443443443443464,0.004051552740893679,,0.43443443443443464,-0.004378034519686614,,0.43443443443443464,0.0019526034972834228,,0.43443443443443464,-0.015191933448516312
,0.43843843843843855,0.015508001665030512,,0.43843843843843855,-0.02943147379904127,,0.43843843843843855,-0.016988996993110562,,0.43843843843843855,0.010175455089214122,,0.43843843843843855,0.004088894240809749,,0.43843843843843855,-0.004418385068255154,,0.43843843843843855,0.0019705998428805045,,0.43843843843843855,-0.015331951268318303
,0.44244244244244246,0.015649627251012523,,0.44244244244244246,-0.02970025438168091,,0.44244244244244246,-0.017144147650581885,,0.44244244244244246,0.010268381619709225,,0.44244244244244246,0.004126235740725819,,0.44244244244244246,-0.004458735616823693,,0.44244244244244246,0.0019885961884775864,,0.44244244244244246,-0.015471969088120293
,0.4464464464464464,0.01579125283699453,,0.4464464464464464,-0.02996903496432055,,0.4464464464464464,-0.017299298308053213,,0.4464464464464464,0.01036130815020433,,0.4464464464464464,0.004163577240641888,,0.4464464464464464,-0.004499086165392231,,0.4464464464464464,0.0020065925340746684,,0.4464464464464464,-0.015611986907922284
,0.4504504504504503,0.015932878422976544,,0.4504504504504503,-0.03023781554696019,,0.4504504504504503,-0.01745444896552454,,0.4504504504504503,0.010454234680699434,,0.4504504504504503,0.004200918740557958,,0.4504504504504503,-0.004539436713960771,,0.4504504504504503,0.00202458887967175,,0.4504504504504503,-0.015752004727724273
,0.45445445445445465,0.01607450400895857,,0.45445445445445465,-0.03050659612959986,,0.45445445445445465,-0.01760959962299588,,0.45445445445445465,0.010547161211194547,,0.45445445445445465,0.004238260240474033,,0.45445445445445465,-0.004579787262529315,,0.45445445445445465,0.002042585225268834,,0.45445445445445465,-0.01589202254752628
,0.45845845845845856,0.01621612959494058,,0.45845845845845856,-0.0307753767122395,,0.45845845845845856,-0.017764750280467208,,0.45845845845845856,0.010640087741689652,,0.45845845845845856,0.004275601740390102,,0.45845845845845856,-0.0046201378110978545,,0.45845845845845856,0.0020605815708659154,,0.45845845845845856,-0.01603204036732827
,0.4624624624624625,0.01635775518092259,,0.4624624624624625,-0.03104415729487914,,0.4624624624624625,-0.017919900937938535,,0.4624624624624625,0.010733014272184756,,0.4624624624624625,0.004312943240306172,,0.4624624624624625,-0.004660488359666394,,0.4624624624624625,0.0020785779164629974,,0.4624624624624625,-0.016172058187130262
,0.4664664664664664,0.0164993807669046,,0.4664664664664664,-0.03131293787751878,,0.4664664664664664,-0.01807505159540986,,0.4664664664664664,0.01082594080267986,,0.4664664664664664,0.004350284740222242,,0.4664664664664664,-0.004700838908234933,,0.4664664664664664,0.0020965742620600793,,0.4664664664664664,-0.01631207600693225
,0.4704704704704703,0.016641006352886612,,0.4704704704704703,-0.03158171846015842,,0.4704704704704703,-0.018230202252881186,,0.4704704704704703,0.010918867333174964,,0.4704704704704703,0.004387626240138312,,0.4704704704704703,-0.004741189456803472,,0.4704704704704703,0.002114570607657161,,0.4704704704704703,-0.01645209382673424
,0.47447447447447466,0.01678263193886864,,0.47447447447447466,-0.03185049904279809,,0.47447447447447466,-0.018385352910352527,,0.47447447447447466,0.011011793863670079,,0.47447447447447466,0.004424967740054386,,0.47447447447447466,-0.004781540005372016,,0.47447447447447466,0.002132566953254245,,0.47447447447447466,-0.016592111646536248
,0.4784784784784786,0.016924257524850647,,0.4784784784784786,-0.03211927962543773,,0.4784784784784786,-0.018540503567823854,,0.4784784784784786,0.011104720394165182,,0.4784784784784786,0.004462309239970456,,0.4784784784784786,-0.0048218905539405554,,0.4784784784784786,0.002150563298851327,,0.4784784784784786,-0.016732129466338237
,0.4824824824824825,0.01706588311083266,,0.4824824824824825,-0.03238806020807737,,0.4824824824824825,-0.01869565422529518,,0.4824824824824825,0.011197646924660286,,0.4824824824824825,0.004499650739886526,,0.4824824824824825,-0.004862241102509095,,0.4824824824824825,0.0021685596444484087,,0.4824824824824825,-0.01687214728614023
,0.4864864864864864,0.01720750869681467,,0.4864864864864864,-0.03265684079071701,,0.4864864864864864,-0.018850804882766505,,0.4864864864864864,0.01129057345515539,,0.4864864864864864,0.004536992239802596,,0.4864864864864864,-0.004902591651077634,,0.4864864864864864,0.0021865559900454902,,0.4864864864864864,-0.01701216510594222
,0.4904904904904903,0.01734913428279668,,0.4904904904904903,-0.03292562137335665,,0.4904904904904903,-0.01900595554023783,,0.4904904904904903,0.011383499985650494,,0.4904904904904903,0.0045743337397186655,,0.4904904904904903,-0.004942942199646173,,0.4904904904904903,0.002204552335642572,,0.4904904904904903,-0.01715218292574421
,0.4944944944944947,0.017490759868778707,,0.4944944944944947,-0.03319440195599632,,0.4944944944944947,-0.019161106197709173,,0.4944944944944947,0.011476426516145609,,0.4944944944944947,0.00461167523963474,,0.4944944944944947,-0.004983292748214717,,0.4944944944944947,0.0022225486812396562,,0.4944944944944947,-0.017292200745546216
,0.4984984984984986,0.01763238545476072,,0.4984984984984986,-0.03346318253863596,,0.4984984984984986,-0.0193162568551805,,0.4984984984984986,0.011569353046640713,,0.4984984984984986,0.00464901673955081,,0.4984984984984986,-0.005023643296783256,,0.4984984984984986,0.0022405450268367377,,0.4984984984984986,-0.017432218565348205
,0.5025025025025025,0.017774011040742728,,0.5025025025025025,-0.033731963121275604,,0.5025025025025025,-0.019471407512651827,,0.5025025025025025,0.011662279577135816,,0.5025025025025025,0.004686358239466879,,0.5025025025025025,-0.005063993845351796,,0.5025025025025025,0.0022585413724338197,,0.5025025025025025,-0.017572236385150194
,0.5065065065065064,0.01791563662672474,,0.5065065065065064,-0.034000743703915245,,0.5065065065065064,-0.01962655817012315,,0.5065065065065064,0.01175520610763092,,0.5065065065065064,0.0047236997393829494,,0.5065065065065064,-0.005104344393920335,,0.5065065065065064,0.0022765377180309016,,0.5065065065065064,-0.017712254204952187
,0.5105105105105103,0.01805726221270675,,0.5105105105105103,-0.03426952428655488,,0.5105105105105103,-0.019781708827594478,,0.5105105105105103,0.011848132638126025,,0.5105105105105103,0.0047610412392990195,,0.5105105105105103,-0.005144694942488874,,0.5105105105105103,0.0022945340636279835,,0.5105105105105103,-0.017852272024754177
,0.5145145145145147,0.018198887798688775,,0.5145145145145147,-0.034538304869194555,,0.5145145145145147,-0.01993685948506582,,0.5145145145145147,0.011941059168621138,,0.5145145145145147,0.004798382739215094,,0.5145145145145147,-0.005185045491057418,,0.5145145145145147,0.002312530409225067,,0.5145145145145147,-0.017992289844556184
,0.5185185185185186,0.018340513384670788,,0.5185185185185186,-0.03480708545183419,,0.5185185185185186,-0.020092010142537146,,0.5185185185185186,0.012033985699116243,,0.5185185185185186,0.004835724239131163,,0.5185185185185186,-0.005225396039625957,,0.5185185185185186,0.002330526754822149,,0.5185185185185186,-0.018132307664358173
,0.5225225225225225,0.018482138970652796,,0.5225225225225225,-0.03507586603447383,,0.5225225225225225,-0.020247160800008473,,0.5225225225225225,0.012126912229611347,,0.5225225225225225,0.004873065739047233,,0.5225225225225225,-0.0052657465881944965,,0.5225225225225225,0.0023485231004192306,,0.5225225225225225,-0.018272325484160162
,0.5265265265265264,0.01862376455663481,,0.5265265265265264,-0.03534464661711347,,0.5265265265265264,-0.020402311457479796,,0.5265265265265264,0.01221983876010645,,0.5265265265265264,0.0049104072389633035,,0.5265265265265264,-0.005306097136763036,,0.5265265265265264,0.0023665194460163125,,0.5265265265265264,-0.018412343303962155
,0.5305305305305303,0.018765390142616818,,0.5305305305305303,-0.03561342719975311,,0.5305305305305303,-0.020557462114951124,,0.5305305305305303,0.012312765290601555,,0.5305305305305303,0.0049477487388793736,,0.5305305305305303,-0.005346447685331575,,0.5305305305305303,0.0023845157916133944,,0.5305305305305303,-0.018552361123764145
,0.5345345345345347,0.018907015728598844,,0.5345345345345347,-0.03588220778239278,,0.5345345345345347,-0.020712612772422468,,0.5345345345345347,0.01240569182109667,,0.5345345345345347,0.004985090238795447,,0.5345345345345347,-0.005386798233900119,,0.5345345345345347,0.002402512137210478,,0.5345345345345347,-0.01869237894356615
,0.5385385385385386,0.019048641314580856,,0.5385385385385386,-0.03615098836503242,,0.5385385385385386,-0.02086776342989379,,0.5385385385385386,0.012498618351591773,,0.5385385385385386,0.005022431738711517,,0.5385385385385386,-0.005427148782468658,,0.5385385385385386,0.00242050848280756,,0.5385385385385386,-0.01883239676336814
,0.5425425425425425,0.019190266900562865,,0.5425425425425425,-0.036419768947672064,,0.5425425425425425,-0.02102291408736512,,0.5425425425425425,0.012591544882086877,,0.5425425425425425,0.005059773238627587,,0.5425425425425425,-0.0054674993310371975,,0.5425425425425425,0.002438504828404642,,0.5425425425425425,-0.01897241458317013
,0.5465465465465464,0.019331892486544877,,0.5465465465465464,-0.036688549530311705,,0.5465465465465464,-0.021178064744836442,,0.5465465465465464,0.012684471412581982,,0.5465465465465464,0.0050971147385436575,,0.5465465465465464,-0.005507849879605737,,0.5465465465465464,0.002456501174001724,,0.5465465465465464,-0.019112432402972123
,0.5505505505505504,0.019473518072526886,,0.5505505505505504,-0.036957330112951346,,0.5505505505505504,-0.02133321540230777,,0.5505505505505504,0.012777397943077086,,0.5505505505505504,0.005134456238459727,,0.5505505505505504,-0.005548200428174276,,0.5505505505505504,0.0024744975195988054,,0.5505505505505504,-0.019252450222774112
,0.5545545545545547,0.019615143658508912,,0.5545545545545547,-0.037226110695591015,,0.5545545545545547,-0.021488366059779114,,0.5545545545545547,0.0128703244735722,,0.5545545545545547,0.005171797738375801,,0.5545545545545547,-0.00558855097674282,,0.5545545545545547,0.0024924938651958895,,0.5545545545545547,-0.01939246804257612
,0.5585585585585586,0.019756769244490924,,0.5585585585585586,-0.037494891278230656,,0.5585585585585586,-0.021643516717250438,,0.5585585585585586,0.012963251004067304,,0.5585585585585586,0.005209139238291871,,0.5585585585585586,-0.005628901525311359,,0.5585585585585586,0.0025104902107929714,,0.5585585585585586,-0.01953248586237811
,0.5625625625625625,0.019898394830472933,,0.5625625625625625,-0.0377636718608703,,0.5625625625625625,-0.021798667374721765,,0.5625625625625625,0.013056177534562409,,0.5625625625625625,0.0052464807382079405,,0.5625625625625625,-0.005669252073879898,,0.5625625625625625,0.002528486556390053,,0.5625625625625625,-0.019672503682180098
,0.5665665665665665,0.020040020416454946,,0.5665665665665665,-0.03803245244350993,,0.5665665665665665,-0.02195381803219309,,0.5665665665665665,0.013149104065057511,,0.5665665665665665,0.005283822238124011,,0.5665665665665665,-0.005709602622448438,,0.5665665665665665,0.002546482901987135,,0.5665665665665665,-0.01981252150198209
,0.5705705705705704,0.020181646002436954,,0.5705705705705704,-0.03830123302614957,,0.5705705705705704,-0.022108968689664416,,0.5705705705705704,0.013242030595552616,,0.5705705705705704,0.005321163738040081,,0.5705705705705704,-0.005749953171016977,,0.5705705705705704,0.0025644792475842167,,0.5705705705705704,-0.01995253932178408
,0.5745745745745747,0.02032327158841898,,0.5745745745745747,-0.03857001360878924,,0.5745745745745747,-0.02226411934713576,,0.5745745745745747,0.013334957126047731,,0.5745745745745747,0.005358505237956154,,0.5745745745745747,-0.005790303719585521,,0.5745745745745747,0.0025824755931813004,,0.5745745745745747,-0.020092557141586087
,0.5785785785785786,0.020464897174400993,,0.5785785785785786,-0.03883879419142888,,0.5785785785785786,-0.022419270004607084,,0.5785785785785786,0.013427883656542834,,0.5785785785785786,0.005395846737872224,,0.5785785785785786,-0.00583065426815406,,0.5785785785785786,0.0026004719387783823,,0.5785785785785786,-0.020232574961388076
,0.5825825825825826,0.020606522760383002,,0.5825825825825826,-0.039107574774068524,,0.5825825825825826,-0.02257442066207841,,0.5825825825825826,0.013520810187037938,,0.5825825825825826,0.0054331882377882945,,0.5825825825825826,-0.005871004816722599,,0.5825825825825826,0.0026184682843754642,,0.5825825825825826,-0.020372592781190066
,0.5865865865865865,0.020748148346365014,,0.5865865865865865,-0.039376355356708165,,0.5865865865865865,-0.022729571319549734,,0.5865865865865865,0.013613736717533043,,0.5865865865865865,0.005470529737704365,,0.5865865865865865,-0.0059113553652911386,,0.5865865865865865,0.0026364646299725457,,0.5865865865865865,-0.02051261060099206
,0.5905905905905904,0.020889773932347023,,0.5905905905905904,-0.039645135939347806,,0.5905905905905904,-0.02288472197702106,,0.5905905905905904,0.013706663248028146,,0.5905905905905904,0.005507871237620435,,0.5905905905905904,-0.005951705913859678,,0.5905905905905904,0.0026544609755696277,,0.5905905905905904,-0.020652628420794048
,0.5945945945945947,0.02103139951832905,,0.5945945945945947,-0.039913916521987475,,0.5945945945945947,-0.023039872634492406,,0.5945945945945947,0.01379958977852326,,0.5945945945945947,0.005545212737536508,,0.5945945945945947,-0.0059920564624282215,,0.5945945945945947,0.0026724573211667118,,0.5945945945945947,-0.020792646240596055
,0.5985985985985987,0.02117302510431106,,0.5985985985985987,-0.040182697104627116,,0.5985985985985987,-0.02319502329196373,,0.5985985985985987,0.013892516309018365,,0.5985985985985987,0.005582554237452578,,0.5985985985985987,-0.006032407010996761,,0.5985985985985987,0.0026904536667637933,,0.5985985985985987,-0.020932664060398044
,0.6026026026026026,0.02131465069029307,,0.6026026026026026,-0.04045147768726676,,0.6026026026026026,-0.023350173949435057,,0.6026026026026026,0.013985442839513468,,0.6026026026026026,0.0056198957373686485,,0.6026026026026026,-0.0060727575595653,,0.6026026026026026,0.002708450012360875,,0.6026026026026026,-0.021072681880200034
,0.6066066066066065,0.021456276276275082,,0.6066066066066065,-0.0407202582699064,,0.6066066066066065,-0.023505324606906384,,0.6066066066066065,0.014078369370008573,,0.6066066066066065,0.005657237237284718,,0.6066066066066065,-0.0061131081081338395,,0.6066066066066065,0.002726446357957957,,0.6066066066066065,-0.021212699700002027
,0.6106106106106104,0.02159790186225709,,0.6106106106106104,-0.04098903885254604,,0.6106106106106104,-0.023660475264377707,,0.6106106106106104,0.014171295900503677,,0.6106106106106104,0.005694578737200788,,0.6106106106106104,-0.006153458656702379,,0.6106106106106104,0.002744442703555039,,0.6106106106106104,-0.021352717519804016
,0.6146146146146148,0.021739527448239118,,0.6146146146146148,-0.04125781943518571,,0.6146146146146148,-0.023815625921849052,,0.6146146146146148,0.01426422243099879,,0.6146146146146148,0.005731920237116862,,0.6146146146146148,-0.006193809205270922,,0.6146146146146148,0.0027624390491521227,,0.6146146146146148,-0.021492735339606023
,0.6186186186186187,0.02188115303422113,,0.6186186186186187,-0.04152660001782535,,0.6186186186186187,-0.023970776579320376,,0.6186186186186187,0.014357148961493895,,0.6186186186186187,0.0057692617370329324,,0.6186186186186187,-0.006234159753839462,,0.6186186186186187,0.0027804353947492046,,0.6186186186186187,-0.021632753159408012
,0.6226226226226226,0.02202277862020314,,0.6226226226226226,-0.04179538060046498,,0.6226226226226226,-0.024125927236791703,,0.6226226226226226,0.014450075491989,,0.6226226226226226,0.005806603236949002,,0.6226226226226226,-0.006274510302408001,,0.6226226226226226,0.0027984317403462865,,0.6226226226226226,-0.02177277097921
,0.6266266266266265,0.02216440420618515,,0.6266266266266265,-0.042064161183104624,,0.6266266266266265,-0.02428107789426303,,0.6266266266266265,0.014543002022484102,,0.6266266266266265,0.005843944736865072,,0.6266266266266265,-0.00631486085097654,,0.6266266266266265,0.002816428085943368,,0.6266266266266265,-0.021912788799011994
,0.6306306306306304,0.02230602979216716,,0.6306306306306304,-0.042332941765744266,,0.6306306306306304,-0.024436228551734353,,0.6306306306306304,0.014635928552979207,,0.6306306306306304,0.005881286236781142,,0.6306306306306304,-0.00635521139954508,,0.6306306306306304,0.00283442443154045,,0.6306306306306304,-0.022052806618813984
,0.6346346346346348,0.022447655378149186,,0.6346346346346348,-0.042601722348383934,,0.6346346346346348,-0.024591379209205698,,0.6346346346346348,0.014728855083474322,,0.6346346346346348,0.0059186277366972155,,0.6346346346346348,-0.006395561948113623,,0.6346346346346348,0.0028524207771375336,,0.6346346346346348,-0.02219282443861599
,0.6386386386386387,0.022589280964131198,,0.6386386386386387,-0.042870502931023576,,0.6386386386386387,-0.02474652986667702,,0.6386386386386387,0.014821781613969425,,0.6386386386386387,0.005955969236613286,,0.6386386386386387,-0.006435912496682163,,0.6386386386386387,0.0028704171227346155,,0.6386386386386387,-0.02233284225841798
,0.6426426426426426,0.022730906550113207,,0.6426426426426426,-0.04313928351366322,,0.6426426426426426,-0.02490168052414835,,0.6426426426426426,0.01491470814446453,,0.6426426426426426,0.005993310736529356,,0.6426426426426426,-0.006476263045250702,,0.6426426426426426,0.0028884134683316975,,0.6426426426426426,-0.02247286007821997
,0.6466466466466465,0.02287253213609522,,0.6466466466466465,-0.04340806409630286,,0.6466466466466465,-0.025056831181619676,,0.6466466466466465,0.015007634674959634,,0.6466466466466465,0.006030652236445426,,0.6466466466466465,-0.006516613593819241,,0.6466466466466465,0.0029064098139287794,,0.6466466466466465,-0.022612877898021962
,0.6506506506506504,0.023014157722077228,,0.6506506506506504,-0.0436768446789425,,0.6506506506506504,-0.025211981839091,,0.6506506506506504,0.015100561205454737,,0.6506506506506504,0.006067993736361496,,0.6506506506506504,-0.006556964142387781,,0.6506506506506504,0.002924406159525861,,0.6506506506506504,-0.02275289571782395
,0.6546546546546548,0.023155783308059254,,0.6546546546546548,-0.04394562526158217,,0.6546546546546548,-0.025367132496562344,,0.6546546546546548,0.015193487735949852,,0.6546546546546548,0.0061053352362775695,,0.6546546546546548,-0.006597314690956324,,0.6546546546546548,0.002942402505122945,,0.6546546546546548,-0.02289291353762596
,0.6586586586586587,0.023297408894041267,,0.6586586586586587,-0.04421440584422181,,0.6586586586586587,-0.025522283154033668,,0.6586586586586587,0.015286414266444956,,0.6586586586586587,0.00614267673619364,,0.6586586586586587,-0.0066376652395248635,,0.6586586586586587,0.002960398850720027,,0.6586586586586587,-0.023032931357427948
,0.6626626626626626,0.023439034480023276,,0.6626626626626626,-0.04448318642686145,,0.6626626626626626,-0.025677433811504995,,0.6626626626626626,0.015379340796940059,,0.6626626626626626,0.00618001823610971,,0.6626626626626626,-0.006678015788093403,,0.6626626626626626,0.0029783951963171084,,0.6626626626626626,-0.023172949177229937
,0.6666666666666665,0.023580660066005288,,0.6666666666666665,-0.04475196700950109,,0.6666666666666665,-0.025832584468976322,,0.6666666666666665,0.015472267327435164,,0.6666666666666665,0.006217359736025779,,0.6666666666666665,-0.006718366336661942,,0.6666666666666665,0.0029963915419141903,,0.6666666666666665,-0.02331296699703193
,0.6706706706706704,0.023722285651987297,,0.6706706706706704,-0.045020747592140725,,0.6706706706706704,-0.025987735126447645,,0.6706706706706704,0.015565193857930268,,0.6706706706706704,0.006254701235941849,,0.6706706706706704,-0.0067587168852304815,,0.6706706706706704,0.0030143878875112723,,0.6706706706706704,-0.02345298481683392
,0.6746746746746748,0.023863911237969323,,0.6746746746746748,-0.0452895281747804,,0.6746746746746748,-0.02614288578391899,,0.6746746746746748,0.015658120388425383,,0.6746746746746748,0.0062920427358579235,,0.6746746746746748,-0.006799067433799025,,0.6746746746746748,0.003032384233108356,,0.6746746746746748,-0.023593002636635926
,0.6786786786786787,0.024005536823951335,,0.6786786786786787,-0.045558308757420035,,0.6786786786786787,-0.026298036441390314,,0.6786786786786787,0.015751046918920486,,0.6786786786786787,0.006329384235773994,,0.6786786786786787,-0.0068394179823675644,,0.6786786786786787,0.003050380578705438,,0.6786786786786787,-0.023733020456437916
,0.6826826826826826,0.024147162409933344,,0.6826826826826826,-0.045827089340059676,,0.6826826826826826,-0.02645318709886164,,0.6826826826826826,0.01584397344941559,,0.6826826826826826,0.006366725735690063,,0.6826826826826826,-0.006879768530936104,,0.6826826826826826,0.0030683769243025198,,0.6826826826826826,-0.023873038276239905
,0.6866866866866865,0.024288787995915356,,0.6866866866866865,-0.04609586992269932,,0.6866866866866865,-0.026608337756332968,,0.6866866866866865,0.015936899979910695,,0.6866866866866865,0.006404067235606133,,0.6866866866866865,-0.006920119079504643,,0.6866866866866865,0.0030863732698996017,,0.6866866866866865,-0.024013056096041895
,0.6906906906906904,0.024430413581897365,,0.6906906906906904,-0.04636465050533896,,0.6906906906906904,-0.02676348841380429,,0.6906906906906904,0.016029826510405798,,0.6906906906906904,0.006441408735522203,,0.6906906906906904,-0.006960469628073182,,0.6906906906906904,0.003104369615496683,,0.6906906906906904,-0.024153073915843887
,0.6946946946946948,0.02457203916787939,,0.6946946946946948,-0.04663343108797863,,0.6946946946946948,-0.026918639071275636,,0.6946946946946948,0.01612275304090091,,0.6946946946946948,0.006478750235438277,,0.6946946946946948,-0.007000820176641726,,0.6946946946946948,0.0031223659610937673,,0.6946946946946948,-0.024293091735645894
,0.6986986986986987,0.024713664753861404,,0.6986986986986987,-0.04690221167061827,,0.6986986986986987,-0.027073789728746963,,0.6986986986986987,0.016215679571396018,,0.6986986986986987,0.006516091735354347,,0.6986986986986987,-0.007041170725210265,,0.6986986986986987,0.0031403623066908488,,0.6986986986986987,-0.024433109555447884
,0.7027027027027026,0.024855290339843412,,0.7027027027027026,-0.04717099225325791,,0.7027027027027026,-0.027228940386218287,,0.7027027027027026,0.01630860610189112,,0.7027027027027026,0.006553433235270417,,0.7027027027027026,-0.007081521273778805,,0.7027027027027026,0.0031583586522879307,,0.7027027027027026,-0.024573127375249873
,0.7067067067067065,0.024996915925825425,,0.7067067067067065,-0.04743977283589755,,0.7067067067067065,-0.027384091043689614,,0.7067067067067065,0.016401532632386223,,0.7067067067067065,0.006590774735186487,,0.7067067067067065,-0.007121871822347344,,0.7067067067067065,0.0031763549978850126,,0.7067067067067065,-0.024713145195051862
,0.7107107107107109,0.02513854151180745,,0.7107107107107109,-0.04770855341853722,,0.7107107107107109,-0.027539241701160955,,0.7107107107107109,0.01649445916288134,,0.7107107107107109,0.0066281162351025606,,0.7107107107107109,-0.007162222370915888,,0.7107107107107109,0.0031943513434820963,,0.7107107107107109,-0.02485316301485387
,0.7147147147147148,0.02528016709778946,,0.7147147147147148,-0.04797733400117686,,0.7147147147147148,-0.027694392358632282,,0.7147147147147148,0.016587385693376443,,0.7147147147147148,0.006665457735018631,,0.7147147147147148,-0.007202572919484427,,0.7147147147147148,0.003212347689079178,,0.7147147147147148,-0.024993180834655862
,0.7187187187187187,0.025421792683771472,,0.7187187187187187,-0.0482461145838165,,0.7187187187187187,-0.02784954301610361,,0.7187187187187187,0.016680312223871546,,0.7187187187187187,0.006702799234934701,,0.7187187187187187,-0.007242923468052966,,0.7187187187187187,0.00323034403467626,,0.7187187187187187,-0.02513319865445785
,0.7227227227227226,0.02556341826975348,,0.7227227227227226,-0.04851489516645614,,0.7227227227227226,-0.028004693673574933,,0.7227227227227226,0.016773238754366652,,0.7227227227227226,0.006740140734850771,,0.7227227227227226,-0.0072832740166215056,,0.7227227227227226,0.003248340380273342,,0.7227227227227226,-0.02527321647425984
,0.7267267267267266,0.025705043855735493,,0.7267267267267266,-0.04878367574909578,,0.7267267267267266,-0.02815984433104626,,0.7267267267267266,0.016866165284861755,,0.7267267267267266,0.00677748223476684,,0.7267267267267266,-0.007323624565190045,,0.7267267267267266,0.0032663367258704236,,0.7267267267267266,-0.02541323429406183
,0.7307307307307309,0.02584666944171752,,0.7307307307307309,-0.04905245633173545,,0.7307307307307309,-0.0283149949885176,,0.7307307307307309,0.016959091815356868,,0.7307307307307309,0.0068148237346829146,,0.7307307307307309,-0.0073639751137585885,,0.7307307307307309,0.0032843330714675077,,0.7307307307307309,-0.025553252113863837
,0.7347347347347348,0.025988295027699528,,0.7347347347347348,-0.04932123691437509,,0.7347347347347348,-0.028470145645988928,,0.7347347347347348,0.017052018345851974,,0.7347347347347348,0.006852165234598985,,0.7347347347347348,-0.007404325662327128,,0.7347347347347348,0.0033023294170645896,,0.7347347347347348,-0.025693269933665826
,0.7387387387387387,0.02612992061368154,,0.7387387387387387,-0.04959001749701473,,0.7387387387387387,-0.028625296303460255,,0.7387387387387387,0.017144944876347077,,0.7387387387387387,0.006889506734515054,,0.7387387387387387,-0.007444676210895667,,0.7387387387387387,0.003320325762661671,,0.7387387387387387,-0.02583328775346782
,0.7427427427427427,0.02627154619966355,,0.7427427427427427,-0.04985879807965437,,0.7427427427427427,-0.02878044696093158,,0.7427427427427427,0.01723787140684218,,0.7427427427427427,0.006926848234431124,,0.7427427427427427,-0.0074850267594642065,,0.7427427427427427,0.003338322108258753,,0.7427427427427427,-0.02597330557326981
,0.7467467467467466,0.02641317178564556,,0.7467467467467466,-0.05012757866229401,,0.7467467467467466,-0.028935597618402906,,0.7467467467467466,0.017330797937337286,,0.7467467467467466,0.006964189734347194,,0.7467467467467466,-0.007525377308032746,,0.7467467467467466,0.003356318453855835,,0.7467467467467466,-0.026113323393071798
,0.7507507507507509,0.026554797371627588,,0.7507507507507509,-0.05039635924493368,,0.7507507507507509,-0.029090748275874247,,0.7507507507507509,0.0174237244678324,,0.7507507507507509,0.007001531234263269,,0.7507507507507509,-0.007565727856601289,,0.7507507507507509,0.0033743147994529186,,0.7507507507507509,-0.026253341212873805
,0.7547547547547548,0.0266964229576096,,0.7547547547547548,-0.05066513982757332,,0.7547547547547548,-0.029245898933345574,,0.7547547547547548,0.017516650998327502,,0.7547547547547548,0.007038872734179338,,0.7547547547547548,-0.007606078405169829,,0.7547547547547548,0.0033923111450500005,,0.7547547547547548,-0.026393359032675794
,0.7587587587587588,0.02683804854359161,,0.7587587587587588,-0.05093392041021296,,0.7587587587587588,-0.0294010495908169,,0.7587587587587588,0.01760957752882261,,0.7587587587587588,0.007076214234095408,,0.7587587587587588,-0.007646428953738368,,0.7587587587587588,0.0034103074906470824,,0.7587587587587588,-0.026533376852477787
,0.7627627627627627,0.02697967412957362,,0.7627627627627627,-0.0512027009928526,,0.7627627627627627,-0.029556200248288225,,0.7627627627627627,0.01770250405931771,,0.7627627627627627,0.007113555734011478,,0.7627627627627627,-0.007686779502306907,,0.7627627627627627,0.003428303836244164,,0.7627627627627627,-0.026673394672279777
,0.7667667667667666,0.02712129971555563,,0.7667667667667666,-0.051471481575492244,,0.7667667667667666,-0.02971135090575955,,0.7667667667667666,0.017795430589812814,,0.7667667667667666,0.007150897233927548,,0.7667667667667666,-0.007727130050875447,,0.7667667667667666,0.003446300181841246,,0.7667667667667666,-0.026813412492081766
,0.7707707707707709,0.027262925301537656,,0.7707707707707709,-0.05174026215813191,,0.7707707707707709,-0.029866501563230896,,0.7707707707707709,0.01788835712030793,,0.7707707707707709,0.007188238733843622,,0.7707707707707709,-0.00776748059944399,,0.7707707707707709,0.00346429652743833,,0.7707707707707709,-0.026953430311883773
,0.7747747747747749,0.02740455088751967,,0.7747747747747749,-0.052009042740771554,,0.7747747747747749,-0.03002165222070222,,0.7747747747747749,0.017981283650803034,,0.7747747747747749,0.007225580233759692,,0.7747747747747749,-0.00780783114801253,,0.7747747747747749,0.0034822928730354114,,0.7747747747747749,-0.027093448131685762
,0.7787787787787788,0.027546176473501677,,0.7787787787787788,-0.052277823323411195,,0.7787787787787788,-0.030176802878173547,,0.7787787787787788,0.018074210181298137,,0.7787787787787788,0.007262921733675762,,0.7787787787787788,-0.00784818169658107,,0.7787787787787788,0.0035002892186324934,,0.7787787787787788,-0.027233465951487755
,0.7827827827827827,0.02768780205948369,,0.7827827827827827,-0.05254660390605083,,0.7827827827827827,-0.03033195353564487,,0.7827827827827827,0.018167136711793243,,0.7827827827827827,0.007300263233591832,,0.7827827827827827,-0.007888532245149609,,0.7827827827827827,0.0035182855642295753,,0.7827827827827827,-0.027373483771289744
,0.7867867867867866,0.0278294276454657,,0.7867867867867866,-0.05281538448869047,,0.7867867867867866,-0.030487104193116198,,0.7867867867867866,0.018260063242288346,,0.7867867867867866,0.007337604733507901,,0.7867867867867866,-0.007928882793718148,,0.7867867867867866,0.003536281909826657,,0.7867867867867866,-0.027513501591091734
,0.790790790790791,0.027971053231447725,,0.790790790790791,-0.05308416507133014,,0.790790790790791,-0.030642254850587542,,0.790790790790791,0.01835298977278346,,0.790790790790791,0.007374946233423976,,0.790790790790791,-0.007969233342286691,,0.790790790790791,0.003554278255423741,,0.790790790790791,-0.02765351941089374
,0.7947947947947949,0.028112678817429737,,0.7947947947947949,-0.05335294565396978,,0.7947947947947949,-0.030797405508058866,,0.7947947947947949,0.018445916303278565,,0.7947947947947949,0.007412287733340046,,0.7947947947947949,-0.00800958389085523,,0.7947947947947949,0.003572274601020823,,0.7947947947947949,-0.02779353723069573
,0.7987987987987988,0.028254304403411746,,0.7987987987987988,-0.05362172623660942,,0.7987987987987988,-0.030952556165530193,,0.7987987987987988,0.018538842833773668,,0.7987987987987988,0.007449629233256115,,0.7987987987987988,-0.00804993443942377,,0.7987987987987988,0.0035902709466179047,,0.7987987987987988,-0.027933555050497723
,0.8028028028028027,0.028395929989393758,,0.8028028028028027,-0.05389050681924906,,0.8028028028028027,-0.031107706823001516,,0.8028028028028027,0.01863176936426877,,0.8028028028028027,0.007486970733172185,,0.8028028028028027,-0.00809028498799231,,0.8028028028028027,0.0036082672922149862,,0.8028028028028027,-0.028073572870299712
,0.8068068068068066,0.028537555575375767,,0.8068068068068066,-0.0541592874018887,,0.8068068068068066,-0.03126285748047285,,0.8068068068068066,0.018724695894763877,,0.8068068068068066,0.007524312233088255,,0.8068068068068066,-0.008130635536560848,,0.8068068068068066,0.003626263637812068,,0.8068068068068066,-0.0282135906901017
,0.810810810810811,0.028679181161357793,,0.810810810810811,-0.05442806798452837,,0.810810810810811,-0.03141800813794419,,0.810810810810811,0.01881762242525899,,0.810810810810811,0.007561653733004329,,0.810810810810811,-0.008170986085129393,,0.810810810810811,0.003644259983409152,,0.810810810810811,-0.02835360850990371
,0.8148148148148149,0.028820806747339806,,0.8148148148148149,-0.05469684856716801,,0.8148148148148149,-0.031573158795415515,,0.8148148148148149,0.018910548955754093,,0.8148148148148149,0.007598995232920399,,0.8148148148148149,-0.008211336633697932,,0.8148148148148149,0.0036622563290062337,,0.8148148148148149,-0.028493626329705698
,0.8188188188188188,0.028962432333321814,,0.8188188188188188,-0.054965629149807654,,0.8188188188188188,-0.031728309452886835,,0.8188188188188188,0.0190034754862492,,0.8188188188188188,0.007636336732836469,,0.8188188188188188,-0.008251687182266472,,0.8188188188188188,0.0036802526746033157,,0.8188188188188188,-0.02863364414950769
,0.8228228228228227,0.029104057919303827,,0.8228228228228227,-0.055234409732447295,,0.8228228228228227,-0.03188346011035816,,0.8228228228228227,0.019096402016744302,,0.8228228228228227,0.007673678232752539,,0.8228228228228227,-0.008292037730835011,,0.8228228228228227,0.0036982490202003976,,0.8228228228228227,-0.02877366196930968
,0.8268268268268266,0.029245683505285835,,0.8268268268268266,-0.05550319031508694,,0.8268268268268266,-0.03203861076782949,,0.8268268268268266,0.019189328547239405,,0.8268268268268266,0.007711019732668609,,0.8268268268268266,-0.00833238827940355,,0.8268268268268266,0.003716245365797479,,0.8268268268268266,-0.02891367978911167
,0.830830830830831,0.02938730909126786,,0.830830830830831,-0.055771970897726605,,0.830830830830831,-0.03219376142530083,,0.830830830830831,0.019282255077734522,,0.830830830830831,0.007748361232584683,,0.830830830830831,-0.008372738827972093,,0.830830830830831,0.003734241711394563,,0.830830830830831,-0.029053697608913676
,0.8348348348348349,0.029528934677249874,,0.8348348348348349,-0.05604075148036625,,0.8348348348348349,-0.03234891208277216,,0.8348348348348349,0.019375181608229625,,0.8348348348348349,0.007785702732500753,,0.8348348348348349,-0.008413089376540632,,0.8348348348348349,0.003752238056991645,,0.8348348348348349,-0.029193715428715666
,0.8388388388388388,0.029670560263231883,,0.8388388388388388,-0.05630953206300588,,0.8388388388388388,-0.032504062740243485,,0.8388388388388388,0.019468108138724727,,0.8388388388388388,0.007823044232416823,,0.8388388388388388,-0.008453439925109172,,0.8388388388388388,0.0037702344025887266,,0.8388388388388388,-0.02933373324851766
,0.8428428428428427,0.029812185849213895,,0.8428428428428427,-0.05657831264564552,,0.8428428428428427,-0.03265921339771481,,0.8428428428428427,0.019561034669219834,,0.8428428428428427,0.007860385732332893,,0.8428428428428427,-0.008493790473677711,,0.8428428428428427,0.0037882307481858085,,0.8428428428428427,-0.029473751068319648
,0.8468468468468466,0.029953811435195904,,0.8468468468468466,-0.05684709322828516,,0.8468468468468466,-0.03281436405518614,,0.8468468468468466,0.019653961199714937,,0.8468468468468466,0.007897727232248963,,0.8468468468468466,-0.00853414102224625,,0.8468468468468466,0.0038062270937828904,,0.8468468468468466,-0.029613768888121637
,0.850850850850851,0.03009543702117793,,0.850850850850851,-0.05711587381092483,,0.850850850850851,-0.03296951471265748,,0.850850850850851,0.01974688773021005,,0.850850850850851,0.007935068732165037,,0.850850850850851,-0.008574491570814795,,0.850850850850851,0.003824223439379974,,0.850850850850851,-0.029753786707923644
,0.8548548548548549,0.030237062607159942,,0.8548548548548549,-0.05738465439356447,,0.8548548548548549,-0.03312466537012881,,0.8548548548548549,0.019839814260705156,,0.8548548548548549,0.007972410232081107,,0.8548548548548549,-0.008614842119383334,,0.8548548548548549,0.003842219784977056,,0.8548548548548549,-0.029893804527725634
,0.8588588588588588,0.03037868819314195,,0.8588588588588588,-0.057653434976204114,,0.8588588588588588,-0.03327981602760013,,0.8588588588588588,0.01993274079120026,,0.8588588588588588,0.008009751731997177,,0.8588588588588588,-0.008655192667951873,,0.8588588588588588,0.003860216130574138,,0.8588588588588588,-0.030033822347527626
,0.8628628628628627,0.030520313779123964,,0.8628628628628627,-0.057922215558843755,,0.8628628628628627,-0.033434966685071454,,0.8628628628628627,0.020025667321695362,,0.8628628628628627,0.008047093231913247,,0.8628628628628627,-0.008695543216520413,,0.8628628628628627,0.00387821247617122,,0.8628628628628627,-0.030173840167329616
,0.8668668668668666,0.030661939365105972,,0.8668668668668666,-0.058190996141483396,,0.8668668668668666,-0.03359011734254278,,0.8668668668668666,0.020118593852190468,,0.8668668668668666,0.008084434731829316,,0.8668668668668666,-0.008735893765088952,,0.8668668668668666,0.0038962088217683014,,0.8668668668668666,-0.030313857987131605
,0.870870870870871,0.030803564951088,,0.870870870870871,-0.058459776724123065,,0.870870870870871,-0.03374526800001412,,0.870870870870871,0.02021152038268558,,0.870870870870871,0.008121776231745391,,0.870870870870871,-0.008776244313657495,,0.870870870870871,0.003914205167365385,,0.870870870870871,-0.030453875806933612
,0.8748748748748749,0.03094519053707001,,0.8748748748748749,-0.058728557306762706,,0.8748748748748749,-0.03390041865748545,,0.8748748748748749,0.020304446913180684,,0.8748748748748749,0.008159117731661461,,0.8748748748748749,-0.008816594862226034,,0.8748748748748749,0.003932201512962467,,0.8748748748748749,-0.0305938936267356
,0.8788788788788788,0.03108681612305202,,0.8788788788788788,-0.05899733788940235,,0.8788788788788788,-0.03405556931495678,,0.8788788788788788,0.02039737344367579,,0.8788788788788788,0.00819645923157753,,0.8788788788788788,-0.008856945410794573,,0.8788788788788788,0.003950197858559549,,0.8788788788788788,-0.030733911446537594
,0.8828828828828827,0.031228441709034032,,0.8828828828828827,-0.05926611847204199,,0.8828828828828827,-0.034210719972428104,,0.8828828828828827,0.020490299974170893,,0.8828828828828827,0.0082338007314936,,0.8828828828828827,-0.008897295959363113,,0.8828828828828827,0.00396819420415663,,0.8828828828828827,-0.030873929266339584
,0.8868868868868867,0.03137006729501604,,0.8868868868868867,-0.05953489905468162,,0.8868868868868867,-0.03436587062989943,,0.8868868868868867,0.020583226504666,,0.8868868868868867,0.00827114223140967,,0.8868868868868867,-0.008937646507931652,,0.8868868868868867,0.003986190549753713,,0.8868868868868867,-0.031013947086141573
,0.890890890890891,0.03151169288099807,,0.890890890890891,-0.0598036796373213,,0.890890890890891,-0.03452102128737077,,0.890890890890891,0.020676153035161113,,0.890890890890891,0.008308483731325745,,0.890890890890891,-0.008977997056500197,,0.890890890890891,0.004004186895350797,,0.890890890890891,-0.03115396490594358
,0.8948948948948949,0.03165331846698008,,0.8948948948948949,-0.06007246021996093,,0.8948948948948949,-0.0346761719448421,,0.8948948948948949,0.020769079565656216,,0.8948948948948949,0.008345825231241813,,0.8948948948948949,-0.009018347605068736,,0.8948948948948949,0.004022183240947878,,0.8948948948948949,-0.03129398272574557
,0.8988988988988988,0.03179494405296209,,0.8988988988988988,-0.060341240802600574,,0.8988988988988988,-0.034831322602313426,,0.8988988988988988,0.020862006096151322,,0.8988988988988988,0.008383166731157883,,0.8988988988988988,-0.009058698153637275,,0.8988988988988988,0.00404017958654496,,0.8988988988988988,-0.03143400054554756
,0.9029029029029028,0.0319365696389441,,0.9029029029029028,-0.060610021385240215,,0.9029029029029028,-0.034986473259784746,,0.9029029029029028,0.020954932626646425,,0.9029029029029028,0.008420508231073954,,0.9029029029029028,-0.009099048702205815,,0.9029029029029028,0.004058175932142042,,0.9029029029029028,-0.03157401836534955
,0.9069069069069067,0.03207819522492611,,0.9069069069069067,-0.060878801967879856,,0.9069069069069067,-0.035141623917256073,,0.9069069069069067,0.021047859157141528,,0.9069069069069067,0.008457849730990024,,0.9069069069069067,-0.009139399250774354,,0.9069069069069067,0.004076172277739124,,0.9069069069069067,-0.03171403618515154
,0.910910910910911,0.032219820810908135,,0.910910910910911,-0.061147582550519525,,0.910910910910911,-0.035296774574727414,,0.910910910910911,0.021140785687636644,,0.910910910910911,0.008495191230906097,,0.910910910910911,-0.009179749799342897,,0.910910910910911,0.004094168623336208,,0.910910910910911,-0.031854054004953544
,0.914914914914915,0.03236144639689015,,0.914914914914915,-0.061416363133159166,,0.914914914914915,-0.03545192523219874,,0.914914914914915,0.021233712218131747,,0.914914914914915,0.008532532730822167,,0.914914914914915,-0.009220100347911436,,0.914914914914915,0.004112164968933289,,0.914914914914915,-0.03199407182475554
,0.9189189189189189,0.03250307198287216,,0.9189189189189189,-0.06168514371579881,,0.9189189189189189,-0.03560707588967007,,0.9189189189189189,0.02132663874862685,,0.9189189189189189,0.008569874230738237,,0.9189189189189189,-0.009260450896479975,,0.9189189189189189,0.004130161314530371,,0.9189189189189189,-0.03213408964455753
,0.9229229229229228,0.032644697568854165,,0.9229229229229228,-0.06195392429843845,,0.9229229229229228,-0.035762226547141396,,0.9229229229229228,0.021419565279121956,,0.9229229229229228,0.008607215730654308,,0.9229229229229228,-0.009300801445048515,,0.9229229229229228,0.004148157660127453,,0.9229229229229228,-0.03227410746435952
,0.9269269269269267,0.03278632315483618,,0.9269269269269267,-0.06222270488107809,,0.9269269269269267,-0.03591737720461272,,0.9269269269269267,0.02151249180961706,,0.9269269269269267,0.008644557230570378,,0.9269269269269267,-0.009341151993617054,,0.9269269269269267,0.004166154005724535,,0.9269269269269267,-0.03241412528416151
,0.930930930930931,0.032927948740818204,,0.930930930930931,-0.06249148546371776,,0.930930930930931,-0.036072527862084064,,0.930930930930931,0.021605418340112172,,0.930930930930931,0.008681898730486451,,0.930930930930931,-0.009381502542185598,,0.930930930930931,0.004184150351321619,,0.930930930930931,-0.03255414310396351
,0.934934934934935,0.033069574326800216,,0.934934934934935,-0.0627602660463574,,0.934934934934935,-0.03622767851955539,,0.934934934934935,0.02169834487060728,,0.934934934934935,0.008719240230402521,,0.934934934934935,-0.009421853090754138,,0.934934934934935,0.0042021466969187,,0.934934934934935,-0.03269416092376551
,0.9389389389389389,0.03321119991278223,,0.9389389389389389,-0.06302904662899704,,0.9389389389389389,-0.03638282917702672,,0.9389389389389389,0.02179127140110238,,0.9389389389389389,0.008756581730318591,,0.9389389389389389,-0.009462203639322677,,0.9389389389389389,0.0042201430425157825,,0.9389389389389389,-0.0328341787435675
,0.9429429429429428,0.033352825498764234,,0.9429429429429428,-0.06329782721163668,,0.9429429429429428,-0.03653797983449804,,0.9429429429429428,0.021884197931597484,,0.9429429429429428,0.008793923230234662,,0.9429429429429428,-0.009502554187891216,,0.9429429429429428,0.004238139388112864,,0.9429429429429428,-0.03297419656336949
,0.9469469469469471,0.03349445108474626,,0.9469469469469471,-0.06356660779427635,,0.9469469469469471,-0.036693130491969386,,0.9469469469469471,0.0219771244620926,,0.9469469469469471,0.008831264730150735,,0.9469469469469471,-0.009542904736459759,,0.9469469469469471,0.004256135733709948,,0.9469469469469471,-0.03311421438317149
,0.9509509509509511,0.03363607667072827,,0.9509509509509511,-0.06383538837691599,,0.9509509509509511,-0.03684828114944071,,0.9509509509509511,0.022070050992587704,,0.9509509509509511,0.008868606230066805,,0.9509509509509511,-0.009583255285028298,,0.9509509509509511,0.00427413207930703,,0.9509509509509511,-0.03325423220297348
,0.954954954954955,0.033777702256710285,,0.954954954954955,-0.06410416895955563,,0.954954954954955,-0.037003431806912034,,0.954954954954955,0.022162977523082807,,0.954954954954955,0.008905947729982875,,0.954954954954955,-0.009623605833596838,,0.954954954954955,0.004292128424904112,,0.954954954954955,-0.033394250022775476
,0.9589589589589589,0.0339193278426923,,0.9589589589589589,-0.06437294954219527,,0.9589589589589589,-0.03715858246438336,,0.9589589589589589,0.022255904053577913,,0.9589589589589589,0.008943289229898945,,0.9589589589589589,-0.009663956382165377,,0.9589589589589589,0.0043101247705011935,,0.9589589589589589,-0.033534267842577466
,0.9629629629629628,0.0340609534286743,,0.9629629629629628,-0.06464173012483491,,0.9629629629629628,-0.03731373312185469,,0.9629629629629628,0.022348830584073016,,0.9629629629629628,0.008980630729815016,,0.9629629629629628,-0.009704306930733916,,0.9629629629629628,0.004328121116098275,,0.9629629629629628,-0.033674285662379455
,0.9669669669669672,0.03420257901465633,,0.9669669669669672,-0.06491051070747458,,0.9669669669669672,-0.03746888377932603,,0.9669669669669672,0.02244175711456813,,0.9669669669669672,0.00901797222973109,,0.9669669669669672,-0.009744657479302461,,0.9669669669669672,0.004346117461695359,,0.9669669669669672,-0.03381430348218146
,0.9709709709709711,0.03434420460063834,,0.9709709709709711,-0.06517929129011422,,0.9709709709709711,-0.037624034436797356,,0.9709709709709711,0.022534683645063235,,0.9709709709709711,0.00905531372964716,,0.9709709709709711,-0.009785008027871,,0.9709709709709711,0.0043641138072924406,,0.9709709709709711,-0.03395432130198345
,0.974974974974975,0.03448583018662035,,0.974974974974975,-0.06544807187275385,,0.974974974974975,-0.03777918509426868,,0.974974974974975,0.022627610175558338,,0.974974974974975,0.00909265522956323,,0.974974974974975,-0.00982535857643954,,0.974974974974975,0.004382110152889523,,0.974974974974975,-0.034094339121785444
,0.9789789789789789,0.034627455772602365,,0.9789789789789789,-0.06571685245539349,,0.9789789789789789,-0.03793433575174001,,0.9789789789789789,0.02272053670605344,,0.9789789789789789,0.0091299967294793,,0.9789789789789789,-0.009865709125008079,,0.9789789789789789,0.004400106498486604,,0.9789789789789789,-0.034234356941587434
,0.9829829829829828,0.03476908135858437,,0.9829829829829828,-0.06598563303803313,,0.9829829829829828,-0.03808948640921133,,0.9829829829829828,0.022813463236548547,,0.9829829829829828,0.009167338229395368,,0.9829829829829828,-0.009906059673576618,,0.9829829829829828,0.004418102844083687,,0.9829829829829828,-0.03437437476138942
,0.9869869869869872,0.0349107069445664,,0.9869869869869872,-0.0662544136206728,,0.9869869869869872,-0.03824463706668268,,0.9869869869869872,0.02290638976704366,,0.9869869869869872,0.009204679729311443,,0.9869869869869872,-0.009946410222145161,,0.9869869869869872,0.00443609918968077,,0.9869869869869872,-0.034514392581191426
,0.9909909909909911,0.03505233253054841,,0.9909909909909911,-0.06652319420331244,,0.9909909909909911,-0.038399787724154005,,0.9909909909909911,0.022999316297538763,,0.9909909909909911,0.009242021229227513,,0.9909909909909911,-0.0099867607707137,,0.9909909909909911,0.004454095535277852,,0.9909909909909911,-0.034654410400993416
,0.994994994994995,0.03519395811653042,,0.994994994994995,-0.06679197478595209,,0.994994994994995,-0.038554938381625325,,0.994994994994995,0.02309224282803387,,0.994994994994995,0.009279362729143583,,0.994994994994995,-0.01002711131928224,,0.994994994994995,0.004472091880874934,,0.994994994994995,-0.03479442822079541
,0.9989989989989989,0.035335583702512434,,0.9989989989989989,-0.06706075536859173,,0.9989989989989989,-0.03871008903909665,,0.9989989989989989,0.023185169358528972,,0.9989989989989989,0.009316704229059652,,0.9989989989989989,-0.010067461867850779,,0.9989989989989989,0.004490088226472015,,0.9989989989989989,-0.0349344460405974
,1.0030030030030028,0.03547720928849444,,1.0030030030030028,-0.06732953595123137,,1.0030030030030028,-0.03886523969656798,,1.0030030030030028,0.023278095889024075,,1.0030030030030028,0.009354045728975722,,1.0030030030030028,-0.010107812416419318,,1.0030030030030028,0.004508084572069098,,1.0030030030030028,-0.03507446386039939
,1.0070070070070072,0.03561883487447647,,1.0070070070070072,-0.06759831653387104,,1.0070070070070072,-0.03902039035403932,,1.0070070070070072,0.023371022419519192,,1.0070070070070072,0.009391387228891797,,1.0070070070070072,-0.010148162964987863,,1.0070070070070072,0.004526080917666181,,1.0070070070070072,-0.035214481680201394
,1.011011011011011,0.03576046046045848,,1.011011011011011,-0.06786709711651068,,1.011011011011011,-0.03917554101151065,,1.011011011011011,0.023463948950014295,,1.011011011011011,0.009428728728807866,,1.011011011011011,-0.010188513513556402,,1.011011011011011,0.004544077263263263,,1.011011011011011,-0.035354499500003383
,1.015015015015015,0.03590208604644049,,1.015015015015015,-0.06813587769915032,,1.015015015015015,-0.039330691668981975,,1.015015015015015,0.023556875480509398,,1.015015015015015,0.009466070228723936,,1.015015015015015,-0.010228864062124941,,1.015015015015015,0.004562073608860345,,1.015015015015015,-0.03549451731980537
,1.019019019019019,0.0360437116324225,,1.019019019019019,-0.06840465828178996,,1.019019019019019,-0.0394858423264533,,1.019019019019019,0.023649802011004504,,1.019019019019019,0.009503411728640006,,1.019019019019019,-0.01026921461069348,,1.019019019019019,0.004580069954457427,,1.019019019019019,-0.03563453513960737
,1.0230230230230228,0.036185337218404515,,1.0230230230230228,-0.0686734388644296,,1.0230230230230228,-0.03964099298392463,,1.0230230230230228,0.023742728541499607,,1.0230230230230228,0.009540753228556076,,1.0230230230230228,-0.01030956515926202,,1.0230230230230228,0.004598066300054509,,1.0230230230230228,-0.03577455295940936
,1.0270270270270272,0.03632696280438654,,1.0270270270270272,-0.06894221944706927,,1.0270270270270272,-0.03979614364139597,,1.0270270270270272,0.02383565507199472,,1.0270270270270272,0.00957809472847215,,1.0270270270270272,-0.010349915707830563,,1.0270270270270272,0.004616062645651593,,1.0270270270270272,-0.03591457077921136
,1.031031031031031,0.036468588390368546,,1.031031031031031,-0.06921100002970891,,1.031031031031031,-0.0399512942988673,,1.031031031031031,0.023928581602489826,,1.031031031031031,0.00961543622838822,,1.031031031031031,-0.010390266256399102,,1.031031031031031,0.004634058991248674,,1.031031031031031,-0.03605458859901335
,1.035035035035035,0.03661021397635056,,1.035035035035035,-0.06947978061234855,,1.035035035035035,-0.04010644495633862,,1.035035035035035,0.02402150813298493,,1.035035035035035,0.00965277772830429,,1.035035035035035,-0.010430616804967641,,1.035035035035035,0.004652055336845756,,1.035035035035035,-0.03619460641881534
,1.039039039039039,0.03675183956233257,,1.039039039039039,-0.06974856119498819,,1.039039039039039,-0.040261595613809945,,1.039039039039039,0.024114434663480032,,1.039039039039039,0.00969011922822036,,1.039039039039039,-0.01047096735353618,,1.039039039039039,0.004670051682442838,,1.039039039039039,-0.03633462423861734
,1.0430430430430429,0.03689346514831458,,1.0430430430430429,-0.07001734177762783,,1.0430430430430429,-0.04041674627128127,,1.0430430430430429,0.024207361193975138,,1.0430430430430429,0.00972746072813643,,1.0430430430430429,-0.01051131790210472,,1.0430430430430429,0.0046880480280399196,,1.0430430430430429,-0.036474642058419326
,1.0470470470470472,0.03703509073429661,,1.0470470470470472,-0.0702861223602675,,1.0470470470470472,-0.04057189692875261,,1.0470470470470472,0.02430028772447025,,1.0470470470470472,0.009764802228052503,,1.0470470470470472,-0.010551668450673264,,1.0470470470470472,0.004706044373637004,,1.0470470470470472,-0.03661465987822133
,1.0510510510510511,0.037176716320278615,,1.0510510510510511,-0.07055490294290714,,1.0510510510510511,-0.04072704758622394,,1.0510510510510511,0.024393214254965354,,1.0510510510510511,0.009802143727968574,,1.0510510510510511,-0.010592018999241804,,1.0510510510510511,0.004724040719234085,,1.0510510510510511,-0.03675467769802332
,1.055055055055055,0.03731834190626063,,1.055055055055055,-0.07082368352554679,,1.055055055055055,-0.04088219824369527,,1.055055055055055,0.02448614078546046,,1.055055055055055,0.009839485227884644,,1.055055055055055,-0.010632369547810343,,1.055055055055055,0.0047420370648311675,,1.055055055055055,-0.03689469551782531
,1.059059059059059,0.03745996749224264,,1.059059059059059,-0.07109246410818643,,1.059059059059059,-0.041037348901166594,,1.059059059059059,0.024579067315955563,,1.059059059059059,0.009876826727800714,,1.059059059059059,-0.010672720096378882,,1.059059059059059,0.004760033410428249,,1.059059059059059,-0.037034713337627305
,1.0630630630630629,0.03760159307822465,,1.0630630630630629,-0.07136124469082607,,1.0630630630630629,-0.04119249955863792,,1.0630630630630629,0.024671993846450666,,1.0630630630630629,0.009914168227716784,,1.0630630630630629,-0.010713070644947422,,1.0630630630630629,0.0047780297560253305,,1.0630630630630629,-0.037174731157429294
,1.0670670670670672,0.03774321866420668,,1.0670670670670672,-0.07163002527346574,,1.0670670670670672,-0.04134765021610926,,1.0670670670670672,0.024764920376945783,,1.0670670670670672,0.009951509727632857,,1.0670670670670672,-0.010753421193515965,,1.0670670670670672,0.004796026101622415,,1.0670670670670672,-0.0373147489772313
,1.0710710710710711,0.03788484425018868,,1.0710710710710711,-0.07189880585610538,,1.0710710710710711,-0.04150280087358059,,1.0710710710710711,0.024857846907440886,,1.0710710710710711,0.009988851227548928,,1.0710710710710711,-0.010793771742084504,,1.0710710710710711,0.004814022447219496,,1.0710710710710711,-0.03745476679703329
,1.075075075075075,0.038026469836170695,,1.075075075075075,-0.07216758643874502,,1.075075075075075,-0.04165795153105191,,1.075075075075075,0.02495077343793599,,1.075075075075075,0.010026192727464998,,1.075075075075075,-0.010834122290653043,,1.075075075075075,0.0048320187928165784,,1.075075075075075,-0.037594784616835276
,1.079079079079079,0.03816809542215271,,1.079079079079079,-0.07243636702138465,,1.079079079079079,-0.041813102188523237,,1.079079079079079,0.025043699968431095,,1.079079079079079,0.010063534227381068,,1.079079079079079,-0.010874472839221582,,1.079079079079079,0.00485001513841366,,1.079079079079079,-0.03773480243663727
,1.0830830830830829,0.03830972100813472,,1.0830830830830829,-0.07270514760402429,,1.0830830830830829,-0.041968252845994564,,1.0830830830830829,0.025136626498926198,,1.0830830830830829,0.010100875727297138,,1.0830830830830829,-0.010914823387790122,,1.0830830830830829,0.004868011484010742,,1.0830830830830829,-0.03787482025643926
,1.0870870870870872,0.038451346594116746,,1.0870870870870872,-0.07297392818666396,,1.0870870870870872,-0.042123403503465905,,1.0870870870870872,0.02522955302942131,,1.0870870870870872,0.010138217227213212,,1.0870870870870872,-0.010955173936358666,,1.0870870870870872,0.0048860078296078255,,1.0870870870870872,-0.038014838076241265
,1.0910910910910911,0.03859297218009875,,1.0910910910910911,-0.0732427087693036,,1.0910910910910911,-0.04227855416093723,,1.0910910910910911,0.025322479559916417,,1.0910910910910911,0.010175558727129282,,1.0910910910910911,-0.010995524484927206,,1.0910910910910911,0.004904004175204908,,1.0910910910910911,-0.038154855896043255
,1.095095095095095,0.038734597766080764,,1.095095095095095,-0.07351148935194324,,1.095095095095095,-0.04243370481840856,,1.095095095095095,0.02541540609041152,,1.095095095095095,0.010212900227045352,,1.095095095095095,-0.011035875033495745,,1.095095095095095,0.004922000520801989,,1.095095095095095,-0.038294873715845244
,1.099099099099099,0.038876223352062776,,1.099099099099099,-0.07378026993458288,,1.099099099099099,-0.042588855475879886,,1.099099099099099,0.025508332620906623,,1.099099099099099,0.010250241726961422,,1.099099099099099,-0.011076225582064284,,1.099099099099099,0.004939996866399071,,1.099099099099099,-0.03843489153564724
,1.1031031031031029,0.03901784893804479,,1.1031031031031029,-0.07404905051722252,,1.1031031031031029,-0.04274400613335121,,1.1031031031031029,0.02560125915140173,,1.1031031031031029,0.01028758322687749,,1.1031031031031029,-0.011116576130632824,,1.1031031031031029,0.004957993211996153,,1.1031031031031029,-0.03857490935544923
,1.1071071071071072,0.039159474524026815,,1.1071071071071072,-0.07431783109986219,,1.1071071071071072,-0.042899156790822554,,1.1071071071071072,0.025694185681896842,,1.1071071071071072,0.010324924726793566,,1.1071071071071072,-0.011156926679201368,,1.1071071071071072,0.0049759895575932364,,1.1071071071071072,-0.03871492717525123
,1.1111111111111112,0.03930110011000882,,1.1111111111111112,-0.07458661168250183,,1.1111111111111112,-0.04305430744829388,,1.1111111111111112,0.025787112212391945,,1.1111111111111112,0.010362266226709636,,1.1111111111111112,-0.011197277227769907,,1.1111111111111112,0.004993985903190319,,1.1111111111111112,-0.03885494499505322
,1.115115115115115,0.03944272569599083,,1.115115115115115,-0.07485539226514147,,1.115115115115115,-0.04320945810576521,,1.115115115115115,0.02588003874288705,,1.115115115115115,0.010399607726625704,,1.115115115115115,-0.011237627776338445,,1.115115115115115,0.0050119822487874,,1.115115115115115,-0.03899496281485521
,1.119119119119119,0.039584351281972845,,1.119119119119119,-0.07512417284778111,,1.119119119119119,-0.04336460876323653,,1.119119119119119,0.025972965273382154,,1.119119119119119,0.010436949226541774,,1.119119119119119,-0.011277978324906984,,1.119119119119119,0.005029978594384483,,1.119119119119119,-0.03913498063465721
,1.123123123123123,0.03972597686795486,,1.123123123123123,-0.07539295343042075,,1.123123123123123,-0.043519759420707856,,1.123123123123123,0.026065891803877257,,1.123123123123123,0.010474290726457844,,1.123123123123123,-0.011318328873475524,,1.123123123123123,0.005047974939981564,,1.123123123123123,-0.0392749984544592
,1.1271271271271273,0.03986760245393688,,1.1271271271271273,-0.07566173401306042,,1.1271271271271273,-0.0436749100781792,,1.1271271271271273,0.026158818334372374,,1.1271271271271273,0.01051163222637392,,1.1271271271271273,-0.011358679422044068,,1.1271271271271273,0.005065971285578648,,1.1271271271271273,-0.0394150162742612
,1.1311311311311312,0.04000922803991889,,1.1311311311311312,-0.07593051459570006,,1.1311311311311312,-0.043830060735650524,,1.1311311311311312,0.026251744864867477,,1.1311311311311312,0.010548973726289988,,1.1311311311311312,-0.011399029970612607,,1.1311311311311312,0.00508396763117573,,1.1311311311311312,-0.03955503409406319
,1.135135135135135,0.0401508536259009,,1.135135135135135,-0.0761992951783397,,1.135135135135135,-0.04398521139312185,,1.135135135135135,0.02634467139536258,,1.135135135135135,0.010586315226206058,,1.135135135135135,-0.011439380519181147,,1.135135135135135,0.005101963976772811,,1.135135135135135,-0.03969505191386518
,1.139139139139139,0.04029247921188291,,1.139139139139139,-0.07646807576097935,,1.139139139139139,-0.04414036205059318,,1.139139139139139,0.026437597925857686,,1.139139139139139,0.010623656726122128,,1.139139139139139,-0.011479731067749686,,1.139139139139139,0.005119960322369894,,1.139139139139139,-0.039835069733667176
,1.143143143143143,0.040434104797864925,,1.143143143143143,-0.07673685634361899,,1.143143143143143,-0.044295512708064505,,1.143143143143143,0.02653052445635279,,1.143143143143143,0.010660998226038198,,1.143143143143143,-0.011520081616318225,,1.143143143143143,0.005137956667966975,,1.143143143143143,-0.039975087553469166
,1.1471471471471473,0.04057573038384695,,1.1471471471471473,-0.07700563692625866,,1.1471471471471473,-0.044450663365535846,,1.1471471471471473,0.026623450986847902,,1.1471471471471473,0.010698339725954272,,1.1471471471471473,-0.01156043216488677,,1.1471471471471473,0.005155953013564059,,1.1471471471471473,-0.04011510537327117
,1.1511511511511512,0.04071735596982896,,1.1511511511511512,-0.0772744175088983,,1.1511511511511512,-0.04460581402300717,,1.1511511511511512,0.026716377517343008,,1.1511511511511512,0.010735681225870342,,1.1511511511511512,-0.01160078271345531,,1.1511511511511512,0.005173949359161141,,1.1511511511511512,-0.04025512319307316
,1.155155155155155,0.04085898155581097,,1.155155155155155,-0.07754319809153794,,1.155155155155155,-0.0447609646804785,,1.155155155155155,0.02680930404783811,,1.155155155155155,0.010773022725786412,,1.155155155155155,-0.011641133262023848,,1.155155155155155,0.005191945704758223,,1.155155155155155,-0.04039514101287515
,1.159159159159159,0.04100060714179298,,1.159159159159159,-0.07781197867417758,,1.159159159159159,-0.04491611533794982,,1.159159159159159,0.026902230578333214,,1.159159159159159,0.010810364225702482,,1.159159159159159,-0.011681483810592388,,1.159159159159159,0.0052099420503553045,,1.159159159159159,-0.040535158832677144
,1.163163163163163,0.041142232727774994,,1.163163163163163,-0.07808075925681722,,1.163163163163163,-0.04507126599542115,,1.163163163163163,0.02699515710882832,,1.163163163163163,0.010847705725618552,,1.163163163163163,-0.011721834359160927,,1.163163163163163,0.005227938395952386,,1.163163163163163,-0.040675176652479134
,1.1671671671671673,0.04128385831375702,,1.1671671671671673,-0.07834953983945689,,1.1671671671671673,-0.04522641665289249,,1.1671671671671673,0.027088083639323433,,1.1671671671671673,0.010885047225534626,,1.1671671671671673,-0.01176218490772947,,1.1671671671671673,0.00524593474154947,,1.1671671671671673,-0.04081519447228114
,1.1711711711711712,0.041425483899739025,,1.1711711711711712,-0.07861832042209653,,1.1711711711711712,-0.045381567310363816,,1.1711711711711712,0.027181010169818536,,1.1711711711711712,0.010922388725450696,,1.1711711711711712,-0.01180253545629801,,1.1711711711711712,0.005263931087146552,,1.1711711711711712,-0.040955212292083126
,1.1751751751751751,0.04156710948572104,,1.1751751751751751,-0.07888710100473617,,1.1751751751751751,-0.04553671796783514,,1.1751751751751751,0.027273936700313643,,1.1751751751751751,0.010959730225366766,,1.1751751751751751,-0.011842886004866549,,1.1751751751751751,0.005281927432743634,,1.1751751751751751,-0.041095230111885116
,1.179179179179179,0.04170873507170305,,1.179179179179179,-0.07915588158737581,,1.179179179179179,-0.04569186862530647,,1.179179179179179,0.027366863230808745,,1.179179179179179,0.010997071725282836,,1.179179179179179,-0.011883236553435088,,1.179179179179179,0.0052999237783407155,,1.179179179179179,-0.041235247931687105
,1.183183183183183,0.04185036065768506,,1.183183183183183,-0.07942466217001544,,1.183183183183183,-0.0458470192827778,,1.183183183183183,0.027459789761303848,,1.183183183183183,0.011034413225198906,,1.183183183183183,-0.011923587102003627,,1.183183183183183,0.005317920123937798,,1.183183183183183,-0.0413752657514891
,1.1871871871871873,0.04199198624366709,,1.1871871871871873,-0.07969344275265512,,1.1871871871871873,-0.04600216994024914,,1.1871871871871873,0.027552716291798965,,1.1871871871871873,0.01107175472511498,,1.1871871871871873,-0.011963937650572172,,1.1871871871871873,0.005335916469534881,,1.1871871871871873,-0.041515283571291105
,1.1911911911911912,0.042133611829649094,,1.1911911911911912,-0.07996222333529475,,1.1911911911911912,-0.046157320597720465,,1.1911911911911912,0.027645642822294068,,1.1911911911911912,0.01110909622503105,,1.1911911911911912,-0.012004288199140711,,1.1911911911911912,0.005353912815131963,,1.1911911911911912,-0.041655301391093094
,1.1951951951951951,0.042275237415631106,,1.1951951951951951,-0.08023100391793439,,1.1951951951951951,-0.04631247125519179,,1.1951951951951951,0.02773856935278917,,1.1951951951951951,0.01114643772494712,,1.1951951951951951,-0.01204463874770925,,1.1951951951951951,0.005371909160729045,,1.1951951951951951,-0.041795319210895084
,1.199199199199199,0.04241686300161312,,1.199199199199199,-0.08049978450057403,,1.199199199199199,-0.04646762191266311,,1.199199199199199,0.027831495883284277,,1.199199199199199,0.01118377922486319,,1.199199199199199,-0.01208498929627779,,1.199199199199199,0.005389905506326126,,1.199199199199199,-0.04193533703069707
,1.203203203203203,0.04255848858759513,,1.203203203203203,-0.08076856508321367,,1.203203203203203,-0.04662277257013444,,1.203203203203203,0.02792442241377938,,1.203203203203203,0.01122112072477926,,1.203203203203203,-0.012125339844846329,,1.203203203203203,0.005407901851923209,,1.203203203203203,-0.04207535485049907
,1.2072072072072073,0.04270011417357716,,1.2072072072072073,-0.08103734566585334,,1.2072072072072073,-0.04677792322760579,,1.2072072072072073,0.028017348944274493,,1.2072072072072073,0.011258462224695334,,1.2072072072072073,-0.012165690393414872,,1.2072072072072073,0.005425898197520292,,1.2072072072072073,-0.04221537267030107
,1.2112112112112112,0.04284173975955916,,1.2112112112112112,-0.08130612624849298,,1.2112112112112112,-0.04693307388507711,,1.2112112112112112,0.0281102754747696,,1.2112112112112112,0.011295803724611404,,1.2112112112112112,-0.012206040941983411,,1.2112112112112112,0.005443894543117374,,1.2112112112112112,-0.04235539049010306
,1.2152152152152151,0.042983365345541175,,1.2152152152152151,-0.08157490683113262,,1.2152152152152151,-0.047088224542548435,,1.2152152152152151,0.028203202005264702,,1.2152152152152151,0.011333145224527474,,1.2152152152152151,-0.01224639149055195,,1.2152152152152151,0.005461890888714456,,1.2152152152152151,-0.04249540830990505
,1.219219219219219,0.04312499093152319,,1.219219219219219,-0.08184368741377226,,1.219219219219219,-0.04724337520001976,,1.219219219219219,0.028296128535759805,,1.219219219219219,0.011370486724443542,,1.219219219219219,-0.01228674203912049,,1.219219219219219,0.005479887234311538,,1.219219219219219,-0.04263542612970704
,1.2232232232232234,0.04326661651750521,,1.2232232232232234,-0.08211246799641193,,1.2232232232232234,-0.0473985258574911,,1.2232232232232234,0.02838905506625492,,1.2232232232232234,0.011407828224359618,,1.2232232232232234,-0.012327092587689034,,1.2232232232232234,0.005497883579908621,,1.2232232232232234,-0.04277544394950905
,1.2272272272272273,0.043408242103487225,,1.2272272272272273,-0.08238124857905157,,1.2272272272272273,-0.04755367651496243,,1.2272272272272273,0.028481981596750024,,1.2272272272272273,0.011445169724275688,,1.2272272272272273,-0.012367443136257573,,1.2272272272272273,0.005515879925505704,,1.2272272272272273,-0.04291546176931104
,1.2312312312312312,0.04354986768946923,,1.2312312312312312,-0.08265002916169122,,1.2312312312312312,-0.04770882717243376,,1.2312312312312312,0.028574908127245127,,1.2312312312312312,0.011482511224191758,,1.2312312312312312,-0.012407793684826113,,1.2312312312312312,0.005533876271102785,,1.2312312312312312,-0.04305547958911303
,1.2352352352352352,0.04369149327545124,,1.2352352352352352,-0.08291880974433086,,1.2352352352352352,-0.047863977829905084,,1.2352352352352352,0.028667834657740233,,1.2352352352352352,0.011519852724107826,,1.2352352352352352,-0.012448144233394652,,1.2352352352352352,0.005551872616699867,,1.2352352352352352,-0.04319549740891502
,1.239239239239239,0.043833118861433255,,1.239239239239239,-0.0831875903269705,,1.239239239239239,-0.048019128487376404,,1.239239239239239,0.028760761188235336,,1.239239239239239,0.011557194224023896,,1.239239239239239,-0.012488494781963191,,1.239239239239239,0.005569868962296949,,1.239239239239239,-0.04333551522871701
,1.2432432432432434,0.04397474444741528,,1.2432432432432434,-0.08345637090961017,,1.2432432432432434,-0.04817427914484775,,1.2432432432432434,0.02885368771873045,,1.2432432432432434,0.011594535723939972,,1.2432432432432434,-0.012528845330531734,,1.2432432432432434,0.005587865307894033,,1.2432432432432434,-0.04347553304851902
,1.2472472472472473,0.044116370033397294,,1.2472472472472473,-0.08372515149224981,,1.2472472472472473,-0.04832942980231908,,1.2472472472472473,0.028946614249225556,,1.2472472472472473,0.01163187722385604,,1.2472472472472473,-0.012569195879100273,,1.2472472472472473,0.005605861653491115,,1.2472472472472473,-0.04361555086832101
,1.2512512512512513,0.044257995619379306,,1.2512512512512513,-0.08399393207488945,,1.2512512512512513,-0.0484845804597904,,1.2512512512512513,0.02903954077972066,,1.2512512512512513,0.01166921872377211,,1.2512512512512513,-0.012609546427668813,,1.2512512512512513,0.005623857999088196,,1.2512512512512513,-0.043755568688123
,1.2552552552552552,0.04439962120536131,,1.2552552552552552,-0.08426271265752909,,1.2552552552552552,-0.04863973111726173,,1.2552552552552552,0.02913246731021576,,1.2552552552552552,0.01170656022368818,,1.2552552552552552,-0.012649896976237352,,1.2552552552552552,0.0056418543446852785,,1.2552552552552552,-0.04389558650792499
,1.259259259259259,0.044541246791343324,,1.259259259259259,-0.08453149324016873,,1.259259259259259,-0.048794881774733054,,1.259259259259259,0.029225393840710868,,1.259259259259259,0.01174390172360425,,1.259259259259259,-0.012690247524805891,,1.259259259259259,0.00565985069028236,,1.259259259259259,-0.044035604327726977
,1.2632632632632634,0.04468287237732535,,1.2632632632632634,-0.0848002738228084,,1.2632632632632634,-0.048950032432204395,,1.2632632632632634,0.02931832037120598,,1.2632632632632634,0.011781243223520324,,1.2632632632632634,-0.012730598073374436,,1.2632632632632634,0.005677847035879444,,1.2632632632632634,-0.04417562214752899
,1.2672672672672673,0.04482449796330736,,1.2672672672672673,-0.08506905440544804,,1.2672672672672673,-0.04910518308967572,,1.2672672672672673,0.029411246901701084,,1.2672672672672673,0.011818584723436394,,1.2672672672672673,-0.012770948621942975,,1.2672672672672673,0.005695843381476526,,1.2672672672672673,-0.044315639967330976
,1.2712712712712713,0.044966123549289375,,1.2712712712712713,-0.08533783498808768,,1.2712712712712713,-0.04926033374714705,,1.2712712712712713,0.02950417343219619,,1.2712712712712713,0.011855926223352464,,1.2712712712712713,-0.012811299170511515,,1.2712712712712713,0.005713839727073607,,1.2712712712712713,-0.044455657787132966
,1.2752752752752752,0.04510774913527138,,1.2752752752752752,-0.08560661557072732,,1.2752752752752752,-0.049415484404618376,,1.2752752752752752,0.029597099962691293,,1.2752752752752752,0.011893267723268534,,1.2752752752752752,-0.012851649719080054,,1.2752752752752752,0.0057318360726706895,,1.2752752752752752,-0.044595675606934955
,1.279279279279279,0.04524937472125339,,1.279279279279279,-0.08587539615336696,,1.279279279279279,-0.0495706350620897,,1.279279279279279,0.029690026493186396,,1.279279279279279,0.011930609223184604,,1.279279279279279,-0.012892000267648593,,1.279279279279279,0.005749832418267771,,1.279279279279279,-0.044735693426736944
,1.2832832832832834,0.04539100030723542,,1.2832832832832834,-0.08614417673600663,,1.2832832832832834,-0.049725785719561044,,1.2832832832832834,0.029782953023681513,,1.2832832832832834,0.011967950723100678,,1.2832832832832834,-0.012932350816217136,,1.2832832832832834,0.005767828763864855,,1.2832832832832834,-0.044875711246538955
,1.2872872872872874,0.04553262589321743,,1.2872872872872874,-0.08641295731864627,,1.2872872872872874,-0.04988093637703237,,1.2872872872872874,0.029875879554176615,,1.2872872872872874,0.012005292223016748,,1.2872872872872874,-0.012972701364785675,,1.2872872872872874,0.0057858251094619366,,1.2872872872872874,-0.045015729066340944
,1.2912912912912913,0.04567425147919944,,1.2912912912912913,-0.08668173790128592,,1.2912912912912913,-0.05003608703450369,,1.2912912912912913,0.029968806084671718,,1.2912912912912913,0.012042633722932818,,1.2912912912912913,-0.013013051913354215,,1.2912912912912913,0.005803821455059019,,1.2912912912912913,-0.04515574688614293
,1.2952952952952952,0.04581587706518145,,1.2952952952952952,-0.08695051848392554,,1.2952952952952952,-0.05019123769197502,,1.2952952952952952,0.030061732615166824,,1.2952952952952952,0.012079975222848888,,1.2952952952952952,-0.013053402461922754,,1.2952952952952952,0.0058218178006561,,1.2952952952952952,-0.04529576470594492
,1.299299299299299,0.04595750265116346,,1.299299299299299,-0.08721929906656518,,1.299299299299299,-0.050346388349446346,,1.299299299299299,0.030154659145661927,,1.299299299299299,0.012117316722764958,,1.299299299299299,-0.013093753010491293,,1.299299299299299,0.005839814146253182,,1.299299299299299,-0.04543578252574691
,1.3033033033033035,0.04609912823714549,,1.3033033033033035,-0.08748807964920485,,1.3033033033033035,-0.05050153900691769,,1.3033033033033035,0.03024758567615704,,1.3033033033033035,0.012154658222681032,,1.3033033033033035,-0.013134103559059838,,1.3033033033033035,0.005857810491850266,,1.3033033033033035,-0.04557580034554892
,1.3073073073073074,0.0462407538231275,,1.3073073073073074,-0.0877568602318445,,1.3073073073073074,-0.050656689664389014,,1.3073073073073074,0.030340512206652147,,1.3073073073073074,0.012191999722597102,,1.3073073073073074,-0.013174454107628377,,1.3073073073073074,0.005875806837447348,,1.3073073073073074,-0.04571581816535091
,1.3113113113113113,0.04638237940910951,,1.3113113113113113,-0.08802564081448414,,1.3113113113113113,-0.05081184032186034,,1.3113113113113113,0.03043343873714725,,1.3113113113113113,0.012229341222513172,,1.3113113113113113,-0.013214804656196916,,1.3113113113113113,0.00589380318304443,,1.3113113113113113,-0.0458558359851529
,1.3153153153153152,0.04652400499509152,,1.3153153153153152,-0.08829442139712378,,1.3153153153153152,-0.05096699097933167,,1.3153153153153152,0.030526365267642352,,1.3153153153153152,0.012266682722429242,,1.3153153153153152,-0.013255155204765456,,1.3153153153153152,0.005911799528641511,,1.3153153153153152,-0.04599585380495489
,1.3193193193193191,0.04666563058107353,,1.3193193193193191,-0.08856320197976342,,1.3193193193193191,-0.051122141636802995,,1.3193193193193191,0.03061929179813746,,1.3193193193193191,0.012304024222345313,,1.3193193193193191,-0.013295505753333995,,1.3193193193193191,0.005929795874238594,,1.3193193193193191,-0.04613587162475688
,1.3233233233233235,0.046807256167055555,,1.3233233233233235,-0.08883198256240309,,1.3233233233233235,-0.051277292294274336,,1.3233233233233235,0.030712218328632572,,1.3233233233233235,0.012341365722261386,,1.3233233233233235,-0.013335856301902538,,1.3233233233233235,0.005947792219835677,,1.3233233233233235,-0.04627588944455889
,1.3273273273273274,0.04694888175303757,,1.3273273273273274,-0.08910076314504273,,1.3273273273273274,-0.05143244295174566,,1.3273273273273274,0.030805144859127675,,1.3273273273273274,0.012378707222177456,,1.3273273273273274,-0.013376206850471077,,1.3273273273273274,0.005965788565432759,,1.3273273273273274,-0.04641590726436088
,1.3313313313313313,0.04709050733901958,,1.3313313313313313,-0.08936954372768237,,1.3313313313313313,-0.05158759360921699,,1.3313313313313313,0.03089807138962278,,1.3313313313313313,0.012416048722093526,,1.3313313313313313,-0.013416557399039616,,1.3313313313313313,0.005983784911029841,,1.3313313313313313,-0.04655592508416287
,1.3353353353353352,0.047232132925001585,,1.3353353353353352,-0.08963832431032201,,1.3353353353353352,-0.05174274426668831,,1.3353353353353352,0.030990997920117884,,1.3353353353353352,0.012453390222009596,,1.3353353353353352,-0.013456907947608156,,1.3353353353353352,0.006001781256626922,,1.3353353353353352,-0.04669594290396486
,1.3393393393393391,0.0473737585109836,,1.3393393393393391,-0.08990710489296165,,1.3393393393393391,-0.05189789492415964,,1.3393393393393391,0.03108392445061299,,1.3393393393393391,0.012490731721925665,,1.3393393393393391,-0.013497258496176695,,1.3393393393393391,0.006019777602224005,,1.3393393393393391,-0.04683596072376685
,1.3433433433433435,0.047515384096965624,,1.3433433433433435,-0.09017588547560132,,1.3433433433433435,-0.05205304558163098,,1.3433433433433435,0.031176850981108103,,1.3433433433433435,0.01252807322184174,,1.3433433433433435,-0.01353760904474524,,1.3433433433433435,0.006037773947821089,,1.3433433433433435,-0.04697597854356886
,1.3473473473473474,0.047657009682947636,,1.3473473473473474,-0.09044466605824096,,1.3473473473473474,-0.052208196239102306,,1.3473473473473474,0.03126977751160321,,1.3473473473473474,0.01256541472175781,,1.3473473473473474,-0.013577959593313779,,1.3473473473473474,0.00605577029341817,,1.3473473473473474,-0.04711599636337085
,1.3513513513513513,0.04779863526892965,,1.3513513513513513,-0.0907134466408806,,1.3513513513513513,-0.05236334689657363,,1.3513513513513513,0.03136270404209831,,1.3513513513513513,0.012602756221673879,,1.3513513513513513,-0.013618310141882318,,1.3513513513513513,0.006073766639015252,,1.3513513513513513,-0.04725601418317284
,1.3553553553553552,0.047940260854911654,,1.3553553553553552,-0.09098222722352024,,1.3553553553553552,-0.05251849755404496,,1.3553553553553552,0.031455630572593415,,1.3553553553553552,0.012640097721589949,,1.3553553553553552,-0.013658660690450857,,1.3553553553553552,0.006091762984612334,,1.3553553553553552,-0.047396032002974826
,1.3593593593593591,0.048081886440893666,,1.3593593593593591,-0.09125100780615988,,1.3593593593593591,-0.05267364821151629,,1.3593593593593591,0.03154855710308852,,1.3593593593593591,0.012677439221506019,,1.3593593593593591,-0.013699011239019397,,1.3593593593593591,0.0061097593302094156,,1.3593593593593591,-0.047536049822776816
,1.3633633633633635,0.04822351202687569,,1.3633633633633635,-0.09151978838879955,,1.3633633633633635,-0.05282879886898763,,1.3633633633633635,0.031641483633583635,,1.3633633633633635,0.012714780721422094,,1.3633633633633635,-0.01373936178758794,,1.3633633633633635,0.0061277556758065,,1.3633633633633635,-0.047676067642578826
,1.3673673673673674,0.048365137612857705,,1.3673673673673674,-0.0917885689714392,,1.3673673673673674,-0.052983949526458955,,1.3673673673673674,0.031734410164078734,,1.3673673673673674,0.012752122221338162,,1.3673673673673674,-0.013779712336156479,,1.3673673673673674,0.006145752021403581,,1.3673673673673674,-0.047816085462380815
,1.3713713713713713,0.04850676319883972,,1.3713713713713713,-0.09205734955407884,,1.3713713713713713,-0.05313910018393028,,1.3713713713713713,0.03182733669457384,,1.3713713713713713,0.012789463721254233,,1.3713713713713713,-0.013820062884725018,,1.3713713713713713,0.0061637483670006635,,1.3713713713713713,-0.047956103282182805
,1.3753753753753752,0.04864838878482172,,1.3753753753753752,-0.09232613013671848,,1.3753753753753752,-0.0532942508414016,,1.3753753753753752,0.03192026322506895,,1.3753753753753752,0.012826805221170303,,1.3753753753753752,-0.013860413433293558,,1.3753753753753752,0.006181744712597745,,1.3753753753753752,-0.048096121101984794
,1.3793793793793792,0.048790014370803735,,1.3793793793793792,-0.09259491071935812,,1.3793793793793792,-0.05344940149887293,,1.3793793793793792,0.032013189755564046,,1.3793793793793792,0.012864146721086373,,1.3793793793793792,-0.013900763981862097,,1.3793793793793792,0.0061997410581948265,,1.3793793793793792,-0.048236138921786784
,1.3833833833833835,0.04893163995678576,,1.3833833833833835,-0.09286369130199779,,1.3833833833833835,-0.05360455215634427,,1.3833833833833835,0.032106116286059166,,1.3833833833833835,0.012901488221002446,,1.3833833833833835,-0.013941114530430641,,1.3833833833833835,0.006217737403791911,,1.3833833833833835,-0.048376156741588794
,1.3873873873873874,0.04907326554276777,,1.3873873873873874,-0.09313247188463743,,1.3873873873873874,-0.0537597028138156,,1.3873873873873874,0.032199042816554266,,1.3873873873873874,0.012938829720918517,,1.3873873873873874,-0.01398146507899918,,1.3873873873873874,0.006235733749388992,,1.3873873873873874,-0.04851617456139078
,1.3913913913913913,0.049214891128749785,,1.3913913913913913,-0.09340125246727707,,1.3913913913913913,-0.053914853471286925,,1.3913913913913913,0.03229196934704937,,1.3913913913913913,0.012976171220834587,,1.3913913913913913,-0.01402181562756772,,1.3913913913913913,0.0062537300949860744,,1.3913913913913913,-0.04865619238119277
,1.3953953953953953,0.04935651671473179,,1.3953953953953953,-0.09367003304991671,,1.3953953953953953,-0.05407000412875825,,1.3953953953953953,0.03238489587754448,,1.3953953953953953,0.013013512720750657,,1.3953953953953953,-0.01406216617613626,,1.3953953953953953,0.006271726440583156,,1.3953953953953953,-0.04879621020099476
,1.3993993993993992,0.0494981423007138,,1.3993993993993992,-0.09393881363255634,,1.3993993993993992,-0.05422515478622958,,1.3993993993993992,0.03247782240803958,,1.3993993993993992,0.013050854220666727,,1.3993993993993992,-0.014102516724704799,,1.3993993993993992,0.006289722786180237,,1.3993993993993992,-0.04893622802079675
,1.4034034034034035,0.04963976788669583,,1.4034034034034035,-0.09420759421519602,,1.4034034034034035,-0.05438030544370092,,1.4034034034034035,0.03257074893853469,,1.4034034034034035,0.0130881957205828,,1.4034034034034035,-0.014142867273273341,,1.4034034034034035,0.0063077191317773215,,1.4034034034034035,-0.04907624584059876
,1.4074074074074074,0.04978139347267784,,1.4074074074074074,-0.09447637479783565,,1.4074074074074074,-0.05453545610117225,,1.4074074074074074,0.0326636754690298,,1.4074074074074074,0.01312553722049887,,1.4074074074074074,-0.01418321782184188,,1.4074074074074074,0.006325715477374404,,1.4074074074074074,-0.04921626366040075
,1.4114114114114114,0.049923019058659854,,1.4114114114114114,-0.09474515538047529,,1.4114114114114114,-0.054690606758643574,,1.4114114114114114,0.032756601999524904,,1.4114114114114114,0.01316287872041494,,1.4114114114114114,-0.01422356837041042,,1.4114114114114114,0.006343711822971485,,1.4114114114114114,-0.04935628148020274
,1.4154154154154153,0.05006464464464186,,1.4154154154154153,-0.09501393596311493,,1.4154154154154153,-0.054845757416114894,,1.4154154154154153,0.03284952853002,,1.4154154154154153,0.01320022022033101,,1.4154154154154153,-0.01426391891897896,,1.4154154154154153,0.006361708168568567,,1.4154154154154153,-0.04949629930000473
,1.4194194194194192,0.05020627023062387,,1.4194194194194192,-0.09528271654575457,,1.4194194194194192,-0.05500090807358622,,1.4194194194194192,0.03294245506051511,,1.4194194194194192,0.01323756172024708,,1.4194194194194192,-0.014304269467547499,,1.4194194194194192,0.006379704514165649,,1.4194194194194192,-0.04963631711980672
,1.4234234234234235,0.0503478958166059,,1.4234234234234235,-0.09555149712839424,,1.4234234234234235,-0.05515605873105757,,1.4234234234234235,0.03303538159101022,,1.4234234234234235,0.013274903220163154,,1.4234234234234235,-0.014344620016116043,,1.4234234234234235,0.0063977008597627325,,1.4234234234234235,-0.04977633493960873
,1.4274274274274275,0.05048952140258791,,1.4274274274274275,-0.09582027771103388,,1.4274274274274275,-0.05531120938852889,,1.4274274274274275,0.03312830812150533,,1.4274274274274275,0.013312244720079225,,1.4274274274274275,-0.014384970564684582,,1.4274274274274275,0.006415697205359815,,1.4274274274274275,-0.04991635275941072
,1.4314314314314314,0.05063114698856992,,1.4314314314314314,-0.09608905829367352,,1.4314314314314314,-0.05546636004600022,,1.4314314314314314,0.033221234652000435,,1.4314314314314314,0.013349586219995295,,1.4314314314314314,-0.014425321113253122,,1.4314314314314314,0.006433693550956896,,1.4314314314314314,-0.05005637057921271
,1.4354354354354353,0.05077277257455193,,1.4354354354354353,-0.09635783887631316,,1.4354354354354353,-0.055621510703471544,,1.4354354354354353,0.033314161182495534,,1.4354354354354353,0.013386927719911365,,1.4354354354354353,-0.014465671661821661,,1.4354354354354353,0.006451689896553979,,1.4354354354354353,-0.0501963883990147
,1.4394394394394392,0.05091439816053394,,1.4394394394394392,-0.0966266194589528,,1.4394394394394392,-0.05577666136094287,,1.4394394394394392,0.03340708771299064,,1.4394394394394392,0.013424269219827435,,1.4394394394394392,-0.0145060222103902,,1.4394394394394392,0.00646968624215106,,1.4394394394394392,-0.05033640621881669
,1.4434434434434436,0.051056023746515966,,1.4434434434434436,-0.09689540004159247,,1.4434434434434436,-0.05593181201841421,,1.4434434434434436,0.033500014243485754,,1.4434434434434436,0.013461610719743508,,1.4434434434434436,-0.014546372758958743,,1.4434434434434436,0.006487682587748144,,1.4434434434434436,-0.0504764240386187
,1.4474474474474475,0.05119764933249798,,1.4474474474474475,-0.09716418062423211,,1.4474474474474475,-0.05608696267588554,,1.4474474474474475,0.03359294077398086,,1.4474474474474475,0.013498952219659579,,1.4474474474474475,-0.014586723307527283,,1.4474474474474475,0.006505678933345226,,1.4474474474474475,-0.05061644185842069
,1.4514514514514514,0.05133927491847999,,1.4514514514514514,-0.09743296120687175,,1.4514514514514514,-0.056242113333356866,,1.4514514514514514,0.03368586730447596,,1.4514514514514514,0.013536293719575649,,1.4514514514514514,-0.014627073856095822,,1.4514514514514514,0.006523675278942307,,1.4514514514514514,-0.050756459678222676
,1.4554554554554553,0.051480900504461996,,1.4554554554554553,-0.0977017417895114,,1.4554554554554553,-0.056397263990828186,,1.4554554554554553,0.033778793834971066,,1.4554554554554553,0.013573635219491717,,1.4554554554554553,-0.014667424404664361,,1.4554554554554553,0.00654167162453939,,1.4554554554554553,-0.050896477498024666
,1.4594594594594597,0.05162252609044402,,1.4594594594594597,-0.09797052237215106,,1.4594594594594597,-0.056552414648299534,,1.4594594594594597,0.03387172036546618,,1.4594594594594597,0.013610976719407792,,1.4594594594594597,-0.014707774953232906,,1.4594594594594597,0.006559667970136473,,1.4594594594594597,-0.05103649531782667
,1.4634634634634636,0.051764151676426035,,1.4634634634634636,-0.0982393029547907,,1.4634634634634636,-0.05670756530577086,,1.4634634634634636,0.033964646895961285,,1.4634634634634636,0.013648318219323862,,1.4634634634634636,-0.014748125501801445,,1.4634634634634636,0.006577664315733555,,1.4634634634634636,-0.051176513137628665
,1.4674674674674675,0.05190577726240805,,1.4674674674674675,-0.09850808353743035,,1.4674674674674675,-0.05686271596324218,,1.4674674674674675,0.03405757342645639,,1.4674674674674675,0.013685659719239933,,1.4674674674674675,-0.014788476050369984,,1.4674674674674675,0.006595660661330637,,1.4674674674674675,-0.051316530957430655
,1.4714714714714714,0.05204740284839006,,1.4714714714714714,-0.09877686412006999,,1.4714714714714714,-0.05701786662071351,,1.4714714714714714,0.03415049995695149,,1.4714714714714714,0.013723001219156001,,1.4714714714714714,-0.014828826598938524,,1.4714714714714714,0.006613657006927719,,1.4714714714714714,-0.051456548777232644
,1.4754754754754753,0.052189028434372065,,1.4754754754754753,-0.09904564470270963,,1.4754754754754753,-0.057173017278184836,,1.4754754754754753,0.0342434264874466,,1.4754754754754753,0.013760342719072071,,1.4754754754754753,-0.014869177147507063,,1.4754754754754753,0.0066316533525248005,,1.4754754754754753,-0.051596566597034633
,1.4794794794794797,0.05233065402035409,,1.4794794794794797,-0.0993144252853493,,1.4794794794794797,-0.05732816793565618,,1.4794794794794797,0.03433635301794171,,1.4794794794794797,0.013797684218988146,,1.4794794794794797,-0.014909527696075606,,1.4794794794794797,0.006649649698121885,,1.4794794794794797,-0.05173658441683664
,1.4834834834834836,0.0524722796063361,,1.4834834834834836,-0.09958320586798894,,1.4834834834834836,-0.057483318593127504,,1.4834834834834836,0.03442927954843682,,1.4834834834834836,0.013835025718904215,,1.4834834834834836,-0.014949878244644145,,1.4834834834834836,0.006667646043718966,,1.4834834834834836,-0.05187660223663863
,1.4874874874874875,0.052613905192318115,,1.4874874874874875,-0.09985198645062858,,1.4874874874874875,-0.05763846925059883,,1.4874874874874875,0.034522206078931916,,1.4874874874874875,0.013872367218820285,,1.4874874874874875,-0.014990228793212684,,1.4874874874874875,0.006685642389316048,,1.4874874874874875,-0.05201662005644062
,1.4914914914914914,0.05275553077830013,,1.4914914914914914,-0.10012076703326822,,1.4914914914914914,-0.05779361990807016,,1.4914914914914914,0.03461513260942702,,1.4914914914914914,0.013909708718736355,,1.4914914914914914,-0.015030579341781224,,1.4914914914914914,0.00670363873491313,,1.4914914914914914,-0.05215663787624261
,1.4954954954954953,0.05289715636428213,,1.4954954954954953,-0.10038954761590786,,1.4954954954954953,-0.057948770565541485,,1.4954954954954953,0.03470805913992213,,1.4954954954954953,0.013947050218652425,,1.4954954954954953,-0.015070929890349763,,1.4954954954954953,0.0067216350805102115,,1.4954954954954953,-0.0522966556960446
,1.4994994994994997,0.053038781950264166,,1.4994994994994997,-0.10065832819854753,,1.4994994994994997,-0.058103921223012826,,1.4994994994994997,0.03480098567041724,,1.4994994994994997,0.013984391718568499,,1.4994994994994997,-0.015111280438918307,,1.4994994994994997,0.0067396314261072955,,1.4994994994994997,-0.052436673515846605
,1.5035035035035036,0.05318040753624617,,1.5035035035035036,-0.10092710878118717,,1.5035035035035036,-0.05825907188048415,,1.5035035035035036,0.03489391220091235,,1.5035035035035036,0.014021733218484569,,1.5035035035035036,-0.015151630987486847,,1.5035035035035036,0.006757627771704377,,1.5035035035035036,-0.0525766913356486
,1.5075075075075075,0.053322033122228184,,1.5075075075075075,-0.10119588936382681,,1.5075075075075075,-0.058414222537955474,,1.5075075075075075,0.03498683873140745,,1.5075075075075075,0.014059074718400639,,1.5075075075075075,-0.015191981536055386,,1.5075075075075075,0.006775624117301459,,1.5075075075075075,-0.05271670915545059
,1.5115115115115114,0.053463658708210196,,1.5115115115115114,-0.10146466994646644,,1.5115115115115114,-0.0585693731954268,,1.5115115115115114,0.035079765261902554,,1.5115115115115114,0.014096416218316709,,1.5115115115115114,-0.015232332084623925,,1.5115115115115114,0.006793620462898541,,1.5115115115115114,-0.05285672697525258
,1.5155155155155153,0.05360528429419221,,1.5155155155155153,-0.10173345052910608,,1.5155155155155153,-0.05872452385289813,,1.5155155155155153,0.03517269179239766,,1.5155155155155153,0.014133757718232779,,1.5155155155155153,-0.015272682633192465,,1.5155155155155153,0.006811616808495622,,1.5155155155155153,-0.05299674479505457
,1.5195195195195197,0.053746909880174235,,1.5195195195195197,-0.10200223111174576,,1.5195195195195197,-0.05887967451036947,,1.5195195195195197,0.035265618322892774,,1.5195195195195197,0.014171099218148853,,1.5195195195195197,-0.015313033181761007,,1.5195195195195197,0.0068296131540927065,,1.5195195195195197,-0.05313676261485657
,1.5235235235235236,0.05388853546615624,,1.5235235235235236,-0.10227101169438539,,1.5235235235235236,-0.059034825167840796,,1.5235235235235236,0.03535854485338787,,1.5235235235235236,0.014208440718064923,,1.5235235235235236,-0.015353383730329547,,1.5235235235235236,0.006847609499689788,,1.5235235235235236,-0.05327678043465857
,1.5275275275275275,0.05403016105213825,,1.5275275275275275,-0.10253979227702503,,1.5275275275275275,-0.05918997582531212,,1.5275275275275275,0.03545147138388298,,1.5275275275275275,0.014245782217980993,,1.5275275275275275,-0.015393734278898086,,1.5275275275275275,0.00686560584528687,,1.5275275275275275,-0.05341679825446056
,1.5315315315315314,0.054171786638120265,,1.5315315315315314,-0.10280857285966467,,1.5315315315315314,-0.05934512648278345,,1.5315315315315314,0.035544397914378086,,1.5315315315315314,0.014283123717897063,,1.5315315315315314,-0.015434084827466625,,1.5315315315315314,0.006883602190883952,,1.5315315315315314,-0.05355681607426255
,1.5355355355355353,0.05431341222410228,,1.5355355355355353,-0.10307735344230431,,1.5355355355355353,-0.05950027714025478,,1.5355355355355353,0.035637324444873185,,1.5355355355355353,0.014320465217813133,,1.5355355355355353,-0.015474435376035165,,1.5355355355355353,0.006901598536481034,,1.5355355355355353,-0.05369683389406454
,1.5395395395395397,0.0544550378100843,,1.5395395395395397,-0.10334613402494398,,1.5395395395395397,-0.05965542779772612,,1.5395395395395397,0.035730250975368305,,1.5395395395395397,0.014357806717729207,,1.5395395395395397,-0.01551478592460371,,1.5395395395395397,0.006919594882078117,,1.5395395395395397,-0.05383685171386654
,1.5435435435435436,0.05459666339606631,,1.5435435435435436,-0.10361491460758362,,1.5435435435435436,-0.059810578455197445,,1.5435435435435436,0.035823177505863404,,1.5435435435435436,0.014395148217645277,,1.5435435435435436,-0.015555136473172249,,1.5435435435435436,0.0069375912276752,,1.5435435435435436,-0.05397686953366854
,1.5475475475475475,0.05473828898204832,,1.5475475475475475,-0.10388369519022327,,1.5475475475475475,-0.05996572911266877,,1.5475475475475475,0.03591610403635851,,1.5475475475475475,0.014432489717561347,,1.5475475475475475,-0.015595487021740788,,1.5475475475475475,0.006955587573272281,,1.5475475475475475,-0.054116887353470526
,1.5515515515515514,0.05487991456803033,,1.5515515515515514,-0.1041524757728629,,1.5515515515515514,-0.06012087977014009,,1.5515515515515514,0.03600903056685362,,1.5515515515515514,0.014469831217477417,,1.5515515515515514,-0.015635837570309327,,1.5515515515515514,0.006973583918869363,,1.5515515515515514,-0.054256905173272515
,1.5555555555555554,0.055021540154012345,,1.5555555555555554,-0.10442125635550255,,1.5555555555555554,-0.06027603042761142,,1.5555555555555554,0.036101957097348716,,1.5555555555555554,0.014507172717393487,,1.5555555555555554,-0.015676188118877867,,1.5555555555555554,0.006991580264466445,,1.5555555555555554,-0.054396922993074505
,1.5595595595595597,0.05516316573999437,,1.5595595595595597,-0.10469003693814222,,1.5595595595595597,-0.06043118108508276,,1.5595595595595597,0.03619488362784383,,1.5595595595595597,0.01454451421730956,,1.5595595595595597,-0.01571653866744641,,1.5595595595595597,0.007009576610063528,,1.5595595595595597,-0.05453694081287651
,1.5635635635635636,0.05530479132597638,,1.5635635635635636,-0.10495881752078186,,1.5635635635635636,-0.06058633174255409,,1.5635635635635636,0.036287810158338936,,1.5635635635635636,0.01458185571722563,,1.5635635635635636,-0.01575688921601495,,1.5635635635635636,0.007027572955660611,,1.5635635635635636,-0.054676958632678505
,1.5675675675675675,0.05544641691195839,,1.5675675675675675,-0.1052275981034215,,1.5675675675675675,-0.060741482400025415,,1.5675675675675675,0.03638073668883404,,1.5675675675675675,0.014619197217141701,,1.5675675675675675,-0.015797239764583488,,1.5675675675675675,0.007045569301257692,,1.5675675675675675,-0.054816976452480494
,1.5715715715715715,0.0555880424979404,,1.5715715715715715,-0.10549637868606114,,1.5715715715715715,-0.06089663305749674,,1.5715715715715715,0.03647366321932915,,1.5715715715715715,0.014656538717057771,,1.5715715715715715,-0.015837590313152027,,1.5715715715715715,0.0070635656468547746,,1.5715715715715715,-0.05495699427228248
,1.5755755755755754,0.055729668083922414,,1.5755755755755754,-0.10576515926870078,,1.5755755755755754,-0.06105178371496807,,1.5755755755755754,0.03656658974982425,,1.5755755755755754,0.01469388021697384,,1.5755755755755754,-0.015877940861720567,,1.5755755755755754,0.007081561992451856,,1.5755755755755754,-0.05509701209208447
,1.5795795795795797,0.05587129366990444,,1.5795795795795797,-0.10603393985134045,,1.5795795795795797,-0.06120693437243941,,1.5795795795795797,0.03665951628031936,,1.5795795795795797,0.014731221716889915,,1.5795795795795797,-0.015918291410289113,,1.5795795795795797,0.00709955833804894,,1.5795795795795797,-0.055237029911886476
,1.5835835835835836,0.056012919255886445,,1.5835835835835836,-0.10630272043398009,,1.5835835835835836,-0.06136208502991074,,1.5835835835835836,0.03675244281081447,,1.5835835835835836,0.014768563216805985,,1.5835835835835836,-0.015958641958857652,,1.5835835835835836,0.007117554683646022,,1.5835835835835836,-0.05537704773168847
,1.5875875875875876,0.05615454484186846,,1.5875875875875876,-0.10657150101661973,,1.5875875875875876,-0.061517235687382064,,1.5875875875875876,0.036845369341309574,,1.5875875875875876,0.014805904716722053,,1.5875875875875876,-0.01599899250742619,,1.5875875875875876,0.007135551029243103,,1.5875875875875876,-0.05551706555149046
,1.5915915915915915,0.05629617042785047,,1.5915915915915915,-0.10684028159925937,,1.5915915915915915,-0.061672386344853385,,1.5915915915915915,0.03693829587180467,,1.5915915915915915,0.014843246216638123,,1.5915915915915915,-0.01603934305599473,,1.5915915915915915,0.0071535473748401855,,1.5915915915915915,-0.05565708337129245
,1.5955955955955954,0.05643779601383248,,1.5955955955955954,-0.10710906218189901,,1.5955955955955954,-0.06182753700232471,,1.5955955955955954,0.03703122240229978,,1.5955955955955954,0.014880587716554193,,1.5955955955955954,-0.01607969360456327,,1.5955955955955954,0.007171543720437267,,1.5955955955955954,-0.05579710119109444
,1.5995995995995997,0.05657942159981451,,1.5995995995995997,-0.10737784276453868,,1.5995995995995997,-0.06198268765979605,,1.5995995995995997,0.03712414893279489,,1.5995995995995997,0.014917929216470269,,1.5995995995995997,-0.016120044153131813,,1.5995995995995997,0.007189540066034351,,1.5995995995995997,-0.055937119010896444
,1.6036036036036037,0.056721047185796514,,1.6036036036036037,-0.10764662334717832,,1.6036036036036037,-0.06213783831726738,,1.6036036036036037,0.03721707546329,,1.6036036036036037,0.014955270716386337,,1.6036036036036037,-0.016160394701700352,,1.6036036036036037,0.0072075364116314326,,1.6036036036036037,-0.05607713683069844
,1.6076076076076076,0.056862672771778526,,1.6076076076076076,-0.10791540392981797,,1.6076076076076076,-0.06229298897473871,,1.6076076076076076,0.037310001993785105,,1.6076076076076076,0.014992612216302407,,1.6076076076076076,-0.01620074525026889,,1.6076076076076076,0.007225532757228515,,1.6076076076076076,-0.05621715465050043
,1.6116116116116115,0.05700429835776054,,1.6116116116116115,-0.1081841845124576,,1.6116116116116115,-0.062448139632210034,,1.6116116116116115,0.037402928524280205,,1.6116116116116115,0.015029953716218477,,1.6116116116116115,-0.01624109579883743,,1.6116116116116115,0.007243529102825596,,1.6116116116116115,-0.05635717247030242
,1.6156156156156154,0.05714592394374255,,1.6156156156156154,-0.10845296509509723,,1.6156156156156154,-0.06260329028968135,,1.6156156156156154,0.03749585505477531,,1.6156156156156154,0.015067295216134547,,1.6156156156156154,-0.01628144634740597,,1.6156156156156154,0.007261525448422678,,1.6156156156156154,-0.05649719029010441
,1.6196196196196198,0.05728754952972458,,1.6196196196196198,-0.10872174567773692,,1.6196196196196198,-0.0627584409471527,,1.6196196196196198,0.037588781585270424,,1.6196196196196198,0.015104636716050621,,1.6196196196196198,-0.016321796895974513,,1.6196196196196198,0.007279521794019762,,1.6196196196196198,-0.05663720810990641
,1.6236236236236237,0.05742917511570658,,1.6236236236236237,-0.10899052626037654,,1.6236236236236237,-0.06291359160462402,,1.6236236236236237,0.03768170811576553,,1.6236236236236237,0.015141978215966691,,1.6236236236236237,-0.016362147444543052,,1.6236236236236237,0.0072975181396168435,,1.6236236236236237,-0.0567772259297084
,1.6276276276276276,0.057570800701688594,,1.6276276276276276,-0.10925930684301619,,1.6276276276276276,-0.06306874226209536,,1.6276276276276276,0.03777463464626063,,1.6276276276276276,0.015179319715882761,,1.6276276276276276,-0.01640249799311159,,1.6276276276276276,0.007315514485213926,,1.6276276276276276,-0.0569172437495104
,1.6316316316316315,0.05771242628767061,,1.6316316316316315,-0.10952808742565583,,1.6316316316316315,-0.06322389291956668,,1.6316316316316315,0.037867561176755736,,1.6316316316316315,0.015216661215798831,,1.6316316316316315,-0.01644284854168013,,1.6316316316316315,0.007333510830811007,,1.6316316316316315,-0.05705726156931239
,1.6356356356356354,0.05785405187365262,,1.6356356356356354,-0.10979686800829547,,1.6356356356356354,-0.06337904357703801,,1.6356356356356354,0.03796048770725084,,1.6356356356356354,0.015254002715714901,,1.6356356356356354,-0.01648319909024867,,1.6356356356356354,0.00735150717640809,,1.6356356356356354,-0.057197279389114376
,1.6396396396396398,0.057995677459634645,,1.6396396396396398,-0.11006564859093514,,1.6396396396396398,-0.06353419423450934,,1.6396396396396398,0.038053414237745956,,1.6396396396396398,0.015291344215630975,,1.6396396396396398,-0.016523549638817213,,1.6396396396396398,0.007369503522005173,,1.6396396396396398,-0.05733729720891638
,1.6436436436436437,0.05813730304561665,,1.6436436436436437,-0.11033442917357478,,1.6436436436436437,-0.06368934489198068,,1.6436436436436437,0.03814634076824106,,1.6436436436436437,0.015328685715547045,,1.6436436436436437,-0.016563900187385752,,1.6436436436436437,0.007387499867602255,,1.6436436436436437,-0.05747731502871837
,1.6476476476476476,0.05827892863159866,,1.6476476476476476,-0.11060320975621442,,1.6476476476476476,-0.063844495549452,,1.6476476476476476,0.03823926729873616,,1.6476476476476476,0.015366027215463115,,1.6476476476476476,-0.01660425073595429,,1.6476476476476476,0.007405496213199337,,1.6476476476476476,-0.057617332848520365
,1.6516516516516515,0.058420554217580675,,1.6516516516516515,-0.11087199033885406,,1.6516516516516515,-0.06399964620692332,,1.6516516516516515,0.03833219382923127,,1.6516516516516515,0.015403368715379185,,1.6516516516516515,-0.01664460128452283,,1.6516516516516515,0.007423492558796418,,1.6516516516516515,-0.057757350668322355
,1.6556556556556554,0.05856217980356269,,1.6556556556556554,-0.1111407709214937,,1.6556556556556554,-0.06415479686439465,,1.6556556556556554,0.038425120359726374,,1.6556556556556554,0.015440710215295255,,1.6556556556556554,-0.01668495183309137,,1.6556556556556554,0.007441488904393501,,1.6556556556556554,-0.057897368488124344
,1.6596596596596598,0.058703805389544714,,1.6596596596596598,-0.11140955150413337,,1.6596596596596598,-0.064309947521866,,1.6596596596596598,0.03851804689022149,,1.6596596596596598,0.015478051715211329,,1.6596596596596598,-0.016725302381659916,,1.6596596596596598,0.007459485249990584,,1.6596596596596598,-0.05803738630792635
,1.6636636636636637,0.05884543097552672,,1.6636636636636637,-0.11167833208677301,,1.6636636636636637,-0.06446509817933732,,1.6636636636636637,0.038610973420716586,,1.6636636636636637,0.015515393215127399,,1.6636636636636637,-0.016765652930228456,,1.6636636636636637,0.007477481595587666,,1.6636636636636637,-0.05817740412772834
,1.6676676676676676,0.05898705656150873,,1.6676676676676676,-0.11194711266941265,,1.6676676676676676,-0.06462024883680864,,1.6676676676676676,0.03870389995121169,,1.6676676676676676,0.01555273471504347,,1.6676676676676676,-0.016806003478796995,,1.6676676676676676,0.007495477941184748,,1.6676676676676676,-0.05831742194753033
,1.6716716716716715,0.059128682147490744,,1.6716716716716715,-0.11221589325205229,,1.6716716716716715,-0.06477539949427998,,1.6716716716716715,0.0387968264817068,,1.6716716716716715,0.01559007621495954,,1.6716716716716715,-0.016846354027365534,,1.6716716716716715,0.00751347428678183,,1.6716716716716715,-0.05845743976733232
,1.6756756756756754,0.059270307733472756,,1.6756756756756754,-0.11248467383469193,,1.6756756756756754,-0.0649305501517513,,1.6756756756756754,0.0388897530122019,,1.6756756756756754,0.015627417714875608,,1.6756756756756754,-0.016886704575934074,,1.6756756756756754,0.007531470632378912,,1.6756756756756754,-0.05859745758713431
,1.6796796796796798,0.05941193331945478,,1.6796796796796798,-0.1127534544173316,,1.6796796796796798,-0.06508570080922264,,1.6796796796796798,0.03898267954269702,,1.6796796796796798,0.01566475921479168,,1.6796796796796798,-0.016927055124502616,,1.6796796796796798,0.007549466977975996,,1.6796796796796798,-0.058737475406936315
,1.6836836836836837,0.05955355890543679,,1.6836836836836837,-0.11302223499997124,,1.6836836836836837,-0.06524085146669396,,1.6836836836836837,0.03907560607319212,,1.6836836836836837,0.01570210071470775,,1.6836836836836837,-0.016967405673071156,,1.6836836836836837,0.007567463323573077,,1.6836836836836837,-0.058877493226738305
,1.6876876876876876,0.0596951844914188,,1.6876876876876876,-0.11329101558261089,,1.6876876876876876,-0.0653960021241653,,1.6876876876876876,0.039168532603687224,,1.6876876876876876,0.01573944221462382,,1.6876876876876876,-0.017007756221639695,,1.6876876876876876,0.007585459669170159,,1.6876876876876876,-0.0590175110465403
,1.6916916916916915,0.05983681007740081,,1.6916916916916915,-0.11355979616525053,,1.6916916916916915,-0.06555115278163662,,1.6916916916916915,0.03926145913418233,,1.6916916916916915,0.01577678371453989,,1.6916916916916915,-0.017048106770208234,,1.6916916916916915,0.007603456014767241,,1.6916916916916915,-0.05915752886634229
,1.6956956956956954,0.059978435663382824,,1.6956956956956954,-0.11382857674789017,,1.6956956956956954,-0.06570630343910794,,1.6956956956956954,0.03935438566467743,,1.6956956956956954,0.01581412521445596,,1.6956956956956954,-0.017088457318776774,,1.6956956956956954,0.0076214523603643225,,1.6956956956956954,-0.05929754668614428
,1.6996996996996998,0.06012006124936485,,1.6996996996996998,-0.11409735733052984,,1.6996996996996998,-0.06586145409657929,,1.6996996996996998,0.03944731219517254,,1.6996996996996998,0.015851466714372035,,1.6996996996996998,-0.017128807867345316,,1.6996996996996998,0.007639448705961407,,1.6996996996996998,-0.05943756450594628
,1.7037037037037037,0.060261686835346856,,1.7037037037037037,-0.11436613791316948,,1.7037037037037037,-0.0660166047540506,,1.7037037037037037,0.03954023872566765,,1.7037037037037037,0.015888808214288105,,1.7037037037037037,-0.017169158415913856,,1.7037037037037037,0.007657445051558488,,1.7037037037037037,-0.05957758232574827
,1.7077077077077076,0.06040331242132887,,1.7077077077077076,-0.11463491849580912,,1.7077077077077076,-0.06617175541152194,,1.7077077077077076,0.039633165256162756,,1.7077077077077076,0.015926149714204176,,1.7077077077077076,-0.017209508964482395,,1.7077077077077076,0.0076754413971555704,,1.7077077077077076,-0.05971760014555027
,1.7117117117117115,0.06054493800731088,,1.7117117117117115,-0.11490369907844876,,1.7117117117117115,-0.06632690606899326,,1.7117117117117115,0.039726091786657855,,1.7117117117117115,0.015963491214120246,,1.7117117117117115,-0.017249859513050934,,1.7117117117117115,0.007693437742752652,,1.7117117117117115,-0.05985761796535226
,1.7157157157157155,0.06068656359329289,,1.7157157157157155,-0.1151724796610884,,1.7157157157157155,-0.0664820567264646,,1.7157157157157155,0.03981901831715296,,1.7157157157157155,0.016000832714036316,,1.7157157157157155,-0.017290210061619474,,1.7157157157157155,0.007711434088349733,,1.7157157157157155,-0.05999763578515425
,1.7197197197197198,0.06082818917927492,,1.7197197197197198,-0.11544126024372807,,1.7197197197197198,-0.06663720738393593,,1.7197197197197198,0.039911944847648075,,1.7197197197197198,0.01603817421395239,,1.7197197197197198,-0.017330560610188016,,1.7197197197197198,0.0077294304339468175,,1.7197197197197198,-0.06013765360495625
,1.7237237237237237,0.060969814765256924,,1.7237237237237237,-0.11571004082636771,,1.7237237237237237,-0.06679235804140726,,1.7237237237237237,0.04000487137814318,,1.7237237237237237,0.01607551571386846,,1.7237237237237237,-0.017370911158756556,,1.7237237237237237,0.007747426779543899,,1.7237237237237237,-0.06027767142475824
,1.7277277277277276,0.06111144035123894,,1.7277277277277276,-0.11597882140900734,,1.7277277277277276,-0.06694750869887858,,1.7277277277277276,0.04009779790863829,,1.7277277277277276,0.01611285721378453,,1.7277277277277276,-0.017411261707325095,,1.7277277277277276,0.007765423125140981,,1.7277277277277276,-0.06041768924456024
,1.7317317317317316,0.06125306593722095,,1.7317317317317316,-0.11624760199164698,,1.7317317317317316,-0.06710265935634992,,1.7317317317317316,0.040190724439133386,,1.7317317317317316,0.0161501987137006,,1.7317317317317316,-0.017451612255893634,,1.7317317317317316,0.007783419470738063,,1.7317317317317316,-0.060557707064362226
,1.735735735735736,0.061394691523202975,,1.735735735735736,-0.11651638257428666,,1.735735735735736,-0.06725781001382125,,1.735735735735736,0.0402836509696285,,1.735735735735736,0.016187540213616673,,1.735735735735736,-0.01749196280446218,,1.735735735735736,0.007801415816335147,,1.735735735735736,-0.06069772488416423
,1.7397397397397398,0.06153631710918499,,1.7397397397397398,-0.11678516315692629,,1.7397397397397398,-0.06741296067129258,,1.7397397397397398,0.040376577500123606,,1.7397397397397398,0.016224881713532743,,1.7397397397397398,-0.01753231335303072,,1.7397397397397398,0.00781941216193223,,1.7397397397397398,-0.06083774270396622
,1.7437437437437437,0.06167794269516699,,1.7437437437437437,-0.11705394373956593,,1.7437437437437437,-0.0675681113287639,,1.7437437437437437,0.04046950403061871,,1.7437437437437437,0.016262223213448813,,1.7437437437437437,-0.01757266390159926,,1.7437437437437437,0.00783740850752931,,1.7437437437437437,-0.06097776052376821
,1.7477477477477477,0.061819568281149005,,1.7477477477477477,-0.11732272432220557,,1.7477477477477477,-0.06772326198623523,,1.7477477477477477,0.04056243056111381,,1.7477477477477477,0.016299564713364884,,1.7477477477477477,-0.0176130144501678,,1.7477477477477477,0.007855404853126392,,1.7477477477477477,-0.061117778343570205
,1.7517517517517516,0.06196119386713102,,1.7517517517517516,-0.11759150490484521,,1.7517517517517516,-0.06787841264370656,,1.7517517517517516,0.04065535709160892,,1.7517517517517516,0.016336906213280954,,1.7517517517517516,-0.017653364998736338,,1.7517517517517516,0.007873401198723474,,1.7517517517517516,-0.061257796163372194
,1.755755755755756,0.062102819453113044,,1.755755755755756,-0.11786028548748488,,1.755755755755756,-0.0680335633011779,,1.755755755755756,0.04074828362210403,,1.755755755755756,0.016374247713197027,,1.755755755755756,-0.01769371554730488,,1.755755755755756,0.007891397544320559,,1.755755755755756,-0.0613978139831742
,1.7597597597597598,0.062244445039095056,,1.7597597597597598,-0.11812906607012452,,1.7597597597597598,-0.06818871395864923,,1.7597597597597598,0.04084121015259914,,1.7597597597597598,0.016411589213113097,,1.7597597597597598,-0.01773406609587342,,1.7597597597597598,0.00790939388991764,,1.7597597597597598,-0.06153783180297619
,1.7637637637637638,0.06238607062507707,,1.7637637637637638,-0.11839784665276416,,1.7637637637637638,-0.06834386461612055,,1.7637637637637638,0.040934136683094244,,1.7637637637637638,0.016448930713029167,,1.7637637637637638,-0.01777441664444196,,1.7637637637637638,0.007927390235514722,,1.7637637637637638,-0.061677849622778176
,1.7677677677677677,0.06252769621105908,,1.7677677677677677,-0.1186666272354038,,1.7677677677677677,-0.06849901527359188,,1.7677677677677677,0.04102706321358934,,1.7677677677677677,0.016486272212945238,,1.7677677677677677,-0.0178147671930105,,1.7677677677677677,0.007945386581111803,,1.7677677677677677,-0.06181786744258017
,1.7717717717717716,0.06266932179704109,,1.7717717717717716,-0.11893540781804345,,1.7717717717717716,-0.0686541659310632,,1.7717717717717716,0.04111998974408445,,1.7717717717717716,0.016523613712861308,,1.7717717717717716,-0.017855117741579038,,1.7717717717717716,0.007963382926708885,,1.7717717717717716,-0.06195788526238216
,1.775775775775776,0.06281094738302312,,1.775775775775776,-0.11920418840068311,,1.775775775775776,-0.06880931658853455,,1.775775775775776,0.04121291627457956,,1.775775775775776,0.01656095521277738,,1.775775775775776,-0.01789546829014758,,1.775775775775776,0.00798137927230597,,1.775775775775776,-0.062097903082184165
,1.7797797797797799,0.06295257296900512,,1.7797797797797799,-0.11947296898332276,,1.7797797797797799,-0.06896446724600587,,1.7797797797797799,0.04130584280507467,,1.7797797797797799,0.01659829671269345,,1.7797797797797799,-0.01793581883871612,,1.7797797797797799,0.007999375617903051,,1.7797797797797799,-0.062237920901986155
,1.7837837837837838,0.06309419855498713,,1.7837837837837838,-0.1197417495659624,,1.7837837837837838,-0.0691196179034772,,1.7837837837837838,0.04139876933556977,,1.7837837837837838,0.01663563821260952,,1.7837837837837838,-0.01797616938728466,,1.7837837837837838,0.008017371963500133,,1.7837837837837838,-0.062377938721788144
,1.7877877877877877,0.06323582414096915,,1.7877877877877877,-0.12001053014860204,,1.7877877877877877,-0.06927476856094852,,1.7877877877877877,0.041491695866064875,,1.7877877877877877,0.01667297971252559,,1.7877877877877877,-0.0180165199358532,,1.7877877877877877,0.008035368309097214,,1.7877877877877877,-0.06251795654159013
,1.7917917917917916,0.06337744972695115,,1.7917917917917916,-0.12027931073124168,,1.7917917917917916,-0.06942991921841984,,1.7917917917917916,0.04158462239655998,,1.7917917917917916,0.01671032121244166,,1.7917917917917916,-0.018056870484421738,,1.7917917917917916,0.008053364654694296,,1.7917917917917916,-0.06265797436139213
,1.795795795795796,0.06351907531293319,,1.795795795795796,-0.12054809131388135,,1.795795795795796,-0.06958506987589119,,1.795795795795796,0.041677548927055094,,1.795795795795796,0.016747662712357735,,1.795795795795796,-0.01809722103299028,,1.795795795795796,0.00807136100029138,,1.795795795795796,-0.06279799218119414
,1.7997997997997999,0.06366070089891519,,1.7997997997997999,-0.12081687189652099,,1.7997997997997999,-0.06974022053336251,,1.7997997997997999,0.0417704754575502,,1.7997997997997999,0.016785004212273805,,1.7997997997997999,-0.01813757158155882,,1.7997997997997999,0.008089357345888462,,1.7997997997997999,-0.06293801000099612
,1.8038038038038038,0.0638023264848972,,1.8038038038038038,-0.12108565247916063,,1.8038038038038038,-0.06989537119083385,,1.8038038038038038,0.0418634019880453,,1.8038038038038038,0.016822345712189875,,1.8038038038038038,-0.01817792213012736,,1.8038038038038038,0.008107353691485544,,1.8038038038038038,-0.06307802782079812
,1.8078078078078077,0.06394395207087922,,1.8078078078078077,-0.12135443306180027,,1.8078078078078077,-0.07005052184830517,,1.8078078078078077,0.041956328518540406,,1.8078078078078077,0.016859687212105946,,1.8078078078078077,-0.0182182726786959,,1.8078078078078077,0.008125350037082625,,1.8078078078078077,-0.0632180456406001
,1.8118118118118116,0.06408557765686122,,1.8118118118118116,-0.12162321364443991,,1.8118118118118116,-0.0702056725057765,,1.8118118118118116,0.04204925504903551,,1.8118118118118116,0.016897028712022016,,1.8118118118118116,-0.018258623227264438,,1.8118118118118116,0.008143346382679708,,1.8118118118118116,-0.0633580634604021
,1.815815815815816,0.06422720324284326,,1.815815815815816,-0.12189199422707958,,1.815815815815816,-0.07036082316324783,,1.815815815815816,0.042142181579530626,,1.815815815815816,0.01693437021193809,,1.815815815815816,-0.018298973775832984,,1.815815815815816,0.008161342728276792,,1.815815815815816,-0.06349808128020411
,1.8198198198198199,0.06436882882882526,,1.8198198198198199,-0.12216077480971922,,1.8198198198198199,-0.07051597382071917,,1.8198198198198199,0.042235108110025725,,1.8198198198198199,0.01697171171185416,,1.8198198198198199,-0.018339324324401524,,1.8198198198198199,0.008179339073873873,,1.8198198198198199,-0.06363809910000609
,1.8238238238238238,0.06451045441480727,,1.8238238238238238,-0.12242955539235886,,1.8238238238238238,-0.07067112447819049,,1.8238238238238238,0.04232803464052083,,1.8238238238238238,0.01700905321177023,,1.8238238238238238,-0.018379674872970063,,1.8238238238238238,0.008197335419470955,,1.8238238238238238,-0.06377811691980809
,1.8278278278278277,0.06465208000078929,,1.8278278278278277,-0.1226983359749985,,1.8278278278278277,-0.07082627513566181,,1.8278278278278277,0.04242096117101594,,1.8278278278278277,0.0170463947116863,,1.8278278278278277,-0.018420025421538602,,1.8278278278278277,0.008215331765068036,,1.8278278278278277,-0.06391813473961007
,1.8318318318318316,0.06479370558677129,,1.8318318318318316,-0.12296711655763813,,1.8318318318318316,-0.07098142579313314,,1.8318318318318316,0.04251388770151104,,1.8318318318318316,0.01708373621160237,,1.8318318318318316,-0.01846037597010714,,1.8318318318318316,0.00823332811066512,,1.8318318318318316,-0.06405815255941207
,1.835835835835836,0.06493533117275332,,1.835835835835836,-0.12323589714027781,,1.835835835835836,-0.07113657645060448,,1.835835835835836,0.04260681423200616,,1.835835835835836,0.017121077711518443,,1.835835835835836,-0.018500726518675684,,1.835835835835836,0.008251324456262202,,1.835835835835836,-0.06419817037921406
,1.83983983983984,0.06507695675873533,,1.83983983983984,-0.12350467772291746,,1.83983983983984,-0.07129172710807581,,1.83983983983984,0.042699740762501256,,1.83983983983984,0.017158419211434513,,1.83983983983984,-0.018541077067244224,,1.83983983983984,0.008269320801859284,,1.83983983983984,-0.06433818819901606
,1.8438438438438438,0.06521858234471734,,1.8438438438438438,-0.12377345830555708,,1.8438438438438438,-0.07144687776554713,,1.8438438438438438,0.04279266729299636,,1.8438438438438438,0.017195760711350584,,1.8438438438438438,-0.018581427615812763,,1.8438438438438438,0.008287317147456365,,1.8438438438438438,-0.06447820601881805
,1.8478478478478477,0.06536020793069935,,1.8478478478478477,-0.12404223888819672,,1.8478478478478477,-0.07160202842301847,,1.8478478478478477,0.04288559382349147,,1.8478478478478477,0.017233102211266654,,1.8478478478478477,-0.018621778164381302,,1.8478478478478477,0.008305313493053449,,1.8478478478478477,-0.06461822383862004
,1.8518518518518516,0.06550183351668136,,1.8518518518518516,-0.12431101947083636,,1.8518518518518516,-0.07175717908048979,,1.8518518518518516,0.04297852035398657,,1.8518518518518516,0.017270443711182724,,1.8518518518518516,-0.01866212871294984,,1.8518518518518516,0.00832330983865053,,1.8518518518518516,-0.06475824165842203
,1.855855855855856,0.06564345910266339,,1.855855855855856,-0.12457980005347603,,1.855855855855856,-0.07191232973796113,,1.855855855855856,0.04307144688448168,,1.855855855855856,0.017307785211098797,,1.855855855855856,-0.018702479261518384,,1.855855855855856,0.008341306184247613,,1.855855855855856,-0.06489825947822403
,1.85985985985986,0.0657850846886454,,1.85985985985986,-0.12484858063611567,,1.85985985985986,-0.07206748039543245,,1.85985985985986,0.04316437341497679,,1.85985985985986,0.017345126711014867,,1.85985985985986,-0.018742829810086924,,1.85985985985986,0.008359302529844695,,1.85985985985986,-0.06503827729802603
,1.8638638638638638,0.0659267102746274,,1.8638638638638638,-0.12511736121875533,,1.8638638638638638,-0.07222263105290379,,1.8638638638638638,0.043257299945471894,,1.8638638638638638,0.017382468210930938,,1.8638638638638638,-0.018783180358655463,,1.8638638638638638,0.008377298875441776,,1.8638638638638638,-0.06517829511782802
,1.8678678678678677,0.06606833586060942,,1.8678678678678677,-0.12538614180139496,,1.8678678678678677,-0.07237778171037511,,1.8678678678678677,0.043350226475966994,,1.8678678678678677,0.017419809710847008,,1.8678678678678677,-0.018823530907224002,,1.8678678678678677,0.00839529522103886,,1.8678678678678677,-0.06531831293763
,1.8718718718718717,0.06620996144659143,,1.8718718718718717,-0.1256549223840346,,1.8718718718718717,-0.07253293236784643,,1.8718718718718717,0.0434431530064621,,1.8718718718718717,0.017457151210763074,,1.8718718718718717,-0.01886388145579254,,1.8718718718718717,0.008413291566635941,,1.8718718718718717,-0.065458330757432
,1.875875875875876,0.06635158703257346,,1.875875875875876,-0.12592370296667427,,1.875875875875876,-0.07268808302531778,,1.875875875875876,0.04353607953695721,,1.875875875875876,0.01749449271067915,,1.875875875875876,-0.018904232004361084,,1.875875875875876,0.008431287912233024,,1.875875875875876,-0.065598348577234
,1.87987987987988,0.06649321261855547,,1.87987987987988,-0.12619248354931392,,1.87987987987988,-0.0728432336827891,,1.87987987987988,0.04362900606745232,,1.87987987987988,0.01753183421059522,,1.87987987987988,-0.018944582552929624,,1.87987987987988,0.008449284257830106,,1.87987987987988,-0.065738366397036
,1.8838838838838838,0.06663483820453747,,1.8838838838838838,-0.12646126413195355,,1.8838838838838838,-0.07299838434026043,,1.8838838838838838,0.043721932597947426,,1.8838838838838838,0.017569175710511288,,1.8838838838838838,-0.018984933101498163,,1.8838838838838838,0.008467280603427189,,1.8838838838838838,-0.06587838421683799
,1.8878878878878878,0.06677646379051949,,1.8878878878878878,-0.12673004471459318,,1.8878878878878878,-0.07315353499773175,,1.8878878878878878,0.043814859128442525,,1.8878878878878878,0.017606517210427358,,1.8878878878878878,-0.019025283650066702,,1.8878878878878878,0.00848527694902427,,1.8878878878878878,-0.06601840203663997
,1.8918918918918917,0.0669180893765015,,1.8918918918918917,-0.12699882529723283,,1.8918918918918917,-0.07330868565520308,,1.8918918918918917,0.04390778565893763,,1.8918918918918917,0.01764385871034343,,1.8918918918918917,-0.01906563419863524,,1.8918918918918917,0.008503273294621352,,1.8918918918918917,-0.06615841985644197
,1.895895895895896,0.06705971496248353,,1.895895895895896,-0.12726760587987251,,1.895895895895896,-0.07346383631267442,,1.895895895895896,0.044000712189432745,,1.895895895895896,0.017681200210259502,,1.895895895895896,-0.019105984747203788,,1.895895895895896,0.008521269640218435,,1.895895895895896,-0.06629843767624397
,1.8998998998999,0.06720134054846554,,1.8998998998999,-0.12753638646251214,,1.8998998998999,-0.07361898697014575,,1.8998998998999,0.04409363871992785,,1.8998998998999,0.017718541710175572,,1.8998998998999,-0.019146335295772327,,1.8998998998999,0.008539265985815517,,1.8998998998999,-0.06643845549604596
,1.9039039039039038,0.06734296613444754,,1.9039039039039038,-0.12780516704515177,,1.9039039039039038,-0.07377413762761707,,1.9039039039039038,0.04418656525042295,,1.9039039039039038,0.017755883210091642,,1.9039039039039038,-0.019186685844340867,,1.9039039039039038,0.0085572623314126,,1.9039039039039038,-0.06657847331584796
,1.9079079079079078,0.06748459172042956,,1.9079079079079078,-0.12807394762779142,,1.9079079079079078,-0.0739292882850884,,1.9079079079079078,0.04427949178091806,,1.9079079079079078,0.017793224710007712,,1.9079079079079078,-0.019227036392909406,,1.9079079079079078,0.008575258677009681,,1.9079079079079078,-0.06671849113564994
,1.9119119119119117,0.06762621730641157,,1.9119119119119117,-0.12834272821043105,,1.9119119119119117,-0.07408443894255973,,1.9119119119119117,0.04437241831141316,,1.9119119119119117,0.017830566209923782,,1.9119119119119117,-0.019267386941477945,,1.9119119119119117,0.008593255022606763,,1.9119119119119117,-0.06685850895545194
,1.915915915915916,0.0677678428923936,,1.915915915915916,-0.12861150879307073,,1.915915915915916,-0.07423958960003108,,1.915915915915916,0.044465344841908276,,1.915915915915916,0.017867907709839856,,1.915915915915916,-0.019307737490046488,,1.915915915915916,0.008611251368203846,,1.915915915915916,-0.06699852677525393
,1.91991991991992,0.0679094684783756,,1.91991991991992,-0.12888028937571036,,1.91991991991992,-0.0743947402575024,,1.91991991991992,0.04455827137240338,,1.91991991991992,0.017905249209755926,,1.91991991991992,-0.019348088038615027,,1.91991991991992,0.00862924771380093,,1.91991991991992,-0.06713854459505593
,1.9239239239239239,0.06805109406435761,,1.9239239239239239,-0.12914906995835002,,1.9239239239239239,-0.07454989091497372,,1.9239239239239239,0.04465119790289848,,1.9239239239239239,0.017942590709671996,,1.9239239239239239,-0.019388438587183567,,1.9239239239239239,0.008647244059398011,,1.9239239239239239,-0.06727856241485793
,1.9279279279279278,0.06819271965033963,,1.9279279279279278,-0.12941785054098964,,1.9279279279279278,-0.07470504157244505,,1.9279279279279278,0.04474412443339359,,1.9279279279279278,0.017979932209588066,,1.9279279279279278,-0.019428789135752106,,1.9279279279279278,0.008665240404995092,,1.9279279279279278,-0.06741858023465991
,1.9319319319319317,0.06833434523632163,,1.9319319319319317,-0.1296866311236293,,1.9319319319319317,-0.07486019222991637,,1.9319319319319317,0.044837050963888694,,1.9319319319319317,0.018017273709504136,,1.9319319319319317,-0.019469139684320645,,1.9319319319319317,0.008683236750592174,,1.9319319319319317,-0.0675585980544619
,1.935935935935936,0.06847597082230367,,1.935935935935936,-0.12995541170626895,,1.935935935935936,-0.07501534288738772,,1.935935935935936,0.04492997749438381,,1.935935935935936,0.01805461520942021,,1.935935935935936,-0.019509490232889188,,1.935935935935936,0.008701233096189257,,1.935935935935936,-0.0676986158742639
,1.93993993993994,0.06861759640828567,,1.93993993993994,-0.1302241922889086,,1.93993993993994,-0.07517049354485904,,1.93993993993994,0.04502290402487891,,1.93993993993994,0.01809195670933628,,1.93993993993994,-0.019549840781457727,,1.93993993993994,0.00871922944178634,,1.93993993993994,-0.0678386336940659
,1.9439439439439439,0.06875922199426768,,1.9439439439439439,-0.13049297287154824,,1.9439439439439439,-0.07532564420233037,,1.9439439439439439,0.04511583055537401,,1.9439439439439439,0.01812929820925235,,1.9439439439439439,-0.019590191330026267,,1.9439439439439439,0.008737225787383422,,1.9439439439439439,-0.0679786515138679
,1.9479479479479478,0.0689008475802497,,1.9479479479479478,-0.1307617534541879,,1.9479479479479478,-0.07548079485980169,,1.9479479479479478,0.04520875708586912,,1.9479479479479478,0.01816663970916842,,1.9479479479479478,-0.019630541878594806,,1.9479479479479478,0.008755222132980503,,1.9479479479479478,-0.06811866933366988
,1.9519519519519517,0.0690424731662317,,1.9519519519519517,-0.13103053403682752,,1.9519519519519517,-0.07563594551727301,,1.9519519519519517,0.04530168361636422,,1.9519519519519517,0.01820398120908449,,1.9519519519519517,-0.019670892427163345,,1.9519519519519517,0.008773218478577585,,1.9519519519519517,-0.06825868715347187
,1.955955955955956,0.06918409875221374,,1.955955955955956,-0.1312993146194672,,1.955955955955956,-0.07579109617474436,,1.955955955955956,0.04539461014685934,,1.955955955955956,0.018241322709000564,,1.955955955955956,-0.019711242975731888,,1.955955955955956,0.00879121482417467,,1.955955955955956,-0.06839870497327387
,1.95995995995996,0.06932572433819574,,1.95995995995996,-0.13156809520210683,,1.95995995995996,-0.07594624683221568,,1.95995995995996,0.04548753667735444,,1.95995995995996,0.018278664208916634,,1.95995995995996,-0.019751593524300427,,1.95995995995996,0.008809211169771751,,1.95995995995996,-0.06853872279307587
,1.9639639639639639,0.06946734992417775,,1.9639639639639639,-0.13183687578474648,,1.9639639639639639,-0.07610139748968701,,1.9639639639639639,0.045580463207849545,,1.9639639639639639,0.018316005708832704,,1.9639639639639639,-0.019791944072868967,,1.9639639639639639,0.008827207515368833,,1.9639639639639639,-0.06867874061287786
,1.9679679679679678,0.06960897551015977,,1.9679679679679678,-0.1321056563673861,,1.9679679679679678,-0.07625654814715833,,1.9679679679679678,0.04567338973834465,,1.9679679679679678,0.018353347208748774,,1.9679679679679678,-0.019832294621437506,,1.9679679679679678,0.008845203860965914,,1.9679679679679678,-0.06881875843267984
,1.9719719719719722,0.06975060109614178,,1.9719719719719722,-0.1323744369500258,,1.9719719719719722,-0.07641169880462968,,1.9719719719719722,0.045766316268839764,,1.9719719719719722,0.018390688708664848,,1.9719719719719722,-0.019872645170006052,,1.9719719719719722,0.008863200206563,,1.9719719719719722,-0.06895877625248185
,1.975975975975976,0.0698922266821238,,1.975975975975976,-0.13264321753266542,,1.975975975975976,-0.076566849462101,,1.975975975975976,0.045859242799334864,,1.975975975975976,0.018428030208580918,,1.975975975975976,-0.01991299571857459,,1.975975975975976,0.00888119655216008,,1.975975975975976,-0.06909879407228384
,1.97997997997998,0.07003385226810581,,1.97997997997998,-0.13291199811530507,,1.97997997997998,-0.07672200011957234,,1.97997997997998,0.04595216932982997,,1.97997997997998,0.018465371708496988,,1.97997997997998,-0.01995334626714313,,1.97997997997998,0.008899192897757162,,1.97997997997998,-0.06923881189208583
,1.983983983983984,0.07017547785408781,,1.983983983983984,-0.1331807786979447,,1.983983983983984,-0.07687715077704366,,1.983983983983984,0.046045095860325076,,1.983983983983984,0.018502713208413058,,1.983983983983984,-0.01999369681571167,,1.983983983983984,0.008917189243354244,,1.983983983983984,-0.06937882971188783
,1.9879879879879878,0.07031710344006983,,1.9879879879879878,-0.13344955928058436,,1.9879879879879878,-0.07703230143451499,,1.9879879879879878,0.04613802239082018,,1.9879879879879878,0.018540054708329128,,1.9879879879879878,-0.02003404736428021,,1.9879879879879878,0.008935185588951325,,1.9879879879879878,-0.06951884753168981
,1.9919919919919922,0.07045872902605185,,1.9919919919919922,-0.133718339863224,,1.9919919919919922,-0.07718745209198632,,1.9919919919919922,0.046230948921315296,,1.9919919919919922,0.018577396208245202,,1.9919919919919922,-0.020074397912848752,,1.9919919919919922,0.00895318193454841,,1.9919919919919922,-0.06965886535149182
,1.995995995995996,0.07060035461203387,,1.995995995995996,-0.13398712044586367,,1.995995995995996,-0.07734260274945766,,1.995995995995996,0.046323875451810395,,1.995995995995996,0.018614737708161272,,1.995995995995996,-0.02011474846141729,,1.995995995995996,0.008971178280145492,,1.995995995995996,-0.0697988831712938
,2.0,0.07074198019801588,,2.0,-0.1342559010285033,,2.0,-0.07749775340692898,,2.0,0.0464168019823055,,2.0,0.018652079208077342,,2.0,-0.02015509900998583,,2.0,0.008989174625742573,,2.0,-0.0699389009910958


==> anc/App_D/Correlation_coeffs_Saturation_b0_final_state_Fig39.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
1.0,0.0,-0.008590492694806962,-0.152607113833191
2.0,0.0,0.001578247701035898,-0.0029281731960928417
3.0,0.0,0.0011205548519666942,0.019612097071867493
4.0,0.0,0.0011109500598426307,0.01210298591803243
5.0,0.0,-0.0005616432642892659,-0.01933210137990606
6.0,0.0,0.004668428792881482,0.005134839418737237
7.0,0.0,-0.0006237373079978116,0.01299293077985922
8.0,0.0,0.002487372409667239,-0.0030882287218570994
9.0,0.0,-0.003901416489736382,0.003745588429934786
10.0,0.0,0.0027692917419153743,0.0012686875828368314
11.0,0.0,-0.002817585233648867,-0.013894217320887818
0.0,1.0,-0.008590492694806962,-0.152607113833191
1.0,1.0,1.0,0.9999999999999999
2.0,1.0,0.002040180530396611,0.004759547089053458
3.0,1.0,-0.00017858919017431853,-0.006445453131941346
4.0,1.0,0.0005813971991630989,0.010354582223072423
5.0,1.0,-0.0011546093388033374,-0.0025502301041408215
6.0,1.0,0.0006855545900112928,0.002820219882870696
7.0,1.0,-0.0012985967069760792,0.005460022008855079
8.0,1.0,0.0010645764008236408,0.007501278321618094
9.0,1.0,-0.001377306147013293,-0.0031988148596524624
10.0,1.0,0.0014715410575633456,0.01000274937339716
11.0,1.0,0.0007444902753543691,-0.0018851986979227658
0.0,2.0,0.001578247701035898,-0.0029281731960928417
1.0,2.0,0.002040180530396611,0.004759547089053458
2.0,2.0,1.0,1.0
3.0,2.0,0.0006343907615015896,-0.0060640785691687136
4.0,2.0,0.002659293245078289,0.00964860189781926
5.0,2.0,-0.0009599090666395947,-0.01904614218213653
6.0,2.0,0.005693119671031979,-0.008809333191835413
7.0,2.0,-0.0017813741483214767,-0.002286919392920756
8.0,2.0,0.004852048586675925,0.009586741648609653
9.0,2.0,-0.004129017275096639,-0.0032785197472463977
10.0,2.0,0.003435062503428091,0.0035574248285947705
11.0,2.0,-0.003121334976505422,-0.013506894506646036
0.0,3.0,0.0011205548519666942,0.019612097071867493
1.0,3.0,-0.00017858919017431853,-0.006445453131941346
2.0,3.0,0.0006343907615015896,-0.0060640785691687136
3.0,3.0,1.0,1.0
4.0,3.0,0.0007808072602643619,0.010280965086660876
5.0,3.0,-0.0009578160320150253,-0.008521321441880237
6.0,3.0,0.000995186267970362,-0.010139093903700875
7.0,3.0,0.000113993972149079,0.0012469906000023986
8.0,3.0,0.0002844610417246119,0.006020479977220621
9.0,3.0,0.0015371129648107252,-0.011653609677765518
10.0,3.0,-0.0012103754879380154,0.006986810226038013
11.0,3.0,-0.0008610437268463952,0.014935297195149678
0.0,4.0,0.0011109500598426307,0.01210298591803243
1.0,4.0,0.0005813971991630989,0.010354582223072423
2.0,4.0,0.002659293245078289,0.00964860189781926
3.0,4.0,0.0007808072602643619,0.010280965086660876
4.0,4.0,1.0,1.0
5.0,4.0,-0.0007933406670592972,-0.009040630686593658
6.0,4.0,0.0041791857690781685,-0.0010976068720764632
7.0,4.0,-0.0016175394830310944,-0.00394591939988298
8.0,4.0,0.004401180844541607,0.016450363943569347
9.0,4.0,-0.0028866031422519604,-0.009191258483370521
10.0,4.0,0.005335720955628493,0.009317288717126908
11.0,4.0,-0.0021917417620120516,-0.014547577272544847
0.0,5.0,-0.0005616432642892659,-0.01933210137990606
1.0,5.0,-0.0011546093388033374,-0.0025502301041408215
2.0,5.0,-0.0009599090666395947,-0.01904614218213653
3.0,5.0,-0.0009578160320150253,-0.008521321441880237
4.0,5.0,-0.0007933406670592972,-0.009040630686593658
5.0,5.0,1.0,1.0
6.0,5.0,-0.00029088995737824446,0.007665102409756309
7.0,5.0,0.001986291807136663,-0.007698211018770318
8.0,5.0,0.00024663784236674647,0.013084198792596502
9.0,5.0,0.0002826400479334909,0.005289716508484759
10.0,5.0,-0.0014078536968246053,-0.0012003928017573211
11.0,5.0,0.001050847987238418,0.02533592212747249
0.0,6.0,0.004668428792881482,0.005134839418737237
1.0,6.0,0.0006855545900112928,0.002820219882870696
2.0,6.0,0.005693119671031979,-0.008809333191835413
3.0,6.0,0.000995186267970362,-0.010139093903700875
4.0,6.0,0.0041791857690781685,-0.0010976068720764632
5.0,6.0,-0.00029088995737824446,0.007665102409756309
6.0,6.0,1.0,0.9999999999999999
7.0,6.0,-0.0019482703246423377,-0.008258472267504676
8.0,6.0,0.007778824745272286,0.006109695484587019
9.0,6.0,-0.0027896598824873617,-0.010780448150806032
10.0,6.0,0.00952389577202886,0.013908582118797478
11.0,6.0,-0.004771771674892627,0.01602845330710553
0.0,7.0,-0.0006237373079978116,0.01299293077985922
1.0,7.0,-0.0012985967069760792,0.005460022008855079
2.0,7.0,-0.0017813741483214767,-0.002286919392920756
3.0,7.0,0.000113993972149079,0.0012469906000023986
4.0,7.0,-0.0016175394830310944,-0.00394591939988298
5.0,7.0,0.001986291807136663,-0.007698211018770318
6.0,7.0,-0.0019482703246423377,-0.008258472267504676
7.0,7.0,1.0,0.9999999999999999
8.0,7.0,-0.002655767395614342,-0.003356255448377313
9.0,7.0,0.0006844743330359134,-0.006717721541207521
10.0,7.0,-0.0061566767603046905,0.012995503875847931
11.0,7.0,0.0022648801936570625,0.0034898078224175548
0.0,8.0,0.002487372409667239,-0.0030882287218570994
1.0,8.0,0.0010645764008236408,0.007501278321618094
2.0,8.0,0.004852048586675925,0.009586741648609653
3.0,8.0,0.0002844610417246119,0.006020479977220621
4.0,8.0,0.004401180844541607,0.016450363943569347
5.0,8.0,0.00024663784236674647,0.013084198792596502
6.0,8.0,0.007778824745272286,0.006109695484587019
7.0,8.0,-0.002655767395614342,-0.003356255448377313
8.0,8.0,1.0,1.0
9.0,8.0,-0.0031417977189288847,-0.006855315764060494
10.0,8.0,0.007851925978394122,0.017753175637462874
11.0,8.0,-0.005632888682151958,0.007937959949370276
0.0,9.0,-0.003901416489736382,0.003745588429934786
1.0,9.0,-0.001377306147013293,-0.0031988148596524624
2.0,9.0,-0.004129017275096639,-0.0032785197472463977
3.0,9.0,0.0015371129648107252,-0.011653609677765518
4.0,9.0,-0.0028866031422519604,-0.009191258483370521
5.0,9.0,0.0002826400479334909,0.005289716508484759
6.0,9.0,-0.0027896598824873617,-0.010780448150806032
7.0,9.0,0.0006844743330359134,-0.006717721541207521
8.0,9.0,-0.0031417977189288847,-0.006855315764060494
9.0,9.0,1.0,1.0
10.0,9.0,-0.00757054568676746,-0.00033779637939944536
11.0,9.0,0.0034613779590168515,0.018849514438513543
0.0,10.0,0.0027692917419153743,0.0012686875828368314
1.0,10.0,0.0014715410575633456,0.01000274937339716
2.0,10.0,0.003435062503428091,0.0035574248285947705
3.0,10.0,-0.0012103754879380154,0.006986810226038013
4.0,10.0,0.005335720955628493,0.009317288717126908
5.0,10.0,-0.0014078536968246053,-0.0012003928017573211
6.0,10.0,0.00952389577202886,0.013908582118797478
7.0,10.0,-0.0061566767603046905,0.012995503875847931
8.0,10.0,0.007851925978394122,0.017753175637462874
9.0,10.0,-0.00757054568676746,-0.00033779637939944536
10.0,10.0,1.0,1.0
11.0,10.0,-0.005167392853162201,0.005139507596779851
0.0,11.0,-0.002817585233648867,-0.013894217320887818
1.0,11.0,0.0007444902753543691,-0.0018851986979227658
2.0,11.0,-0.003121334976505422,-0.013506894506646036
3.0,11.0,-0.0008610437268463952,0.014935297195149678
4.0,11.0,-0.0021917417620120516,-0.014547577272544847
5.0,11.0,0.001050847987238418,0.02533592212747249
6.0,11.0,-0.004771771674892627,0.01602845330710553
7.0,11.0,0.0022648801936570625,0.0034898078224175548
8.0,11.0,-0.005632888682151958,0.007937959949370276
9.0,11.0,0.0034613779590168515,0.018849514438513543
10.0,11.0,-0.005167392853162201,0.005139507596779851
11.0,11.0,1.0,1.0


==> anc/App_D/Correlation_coeffs_Saturation_b0_initial_state_Fig39.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
0.0,1.0,-0.371737,-0.314631
0.0,2.0,-0.00120943,-0.00899005
0.0,3.0,-0.0010082,-0.0118173
0.0,4.0,-0.000212107,0.0127807
0.0,5.0,2.57096e-05,-0.0202015
0.0,6.0,0.000566439,0.00530404
0.0,7.0,0.000420995,0.00920521
0.0,8.0,7.91205e-05,-0.00160083
0.0,9.0,-0.00169407,0.00178103
0.0,10.0,0.000770285,-0.00215943
0.0,11.0,0.00018066,-0.00867113
1.0,0.0,-0.371737,-0.314631
1.0,1.0,1.0,1.0
1.0,2.0,0.007396,0.0085422
1.0,3.0,0.00570677,-0.00121398
1.0,4.0,-0.000690958,-0.0102842
1.0,5.0,0.00108446,-0.00503239
1.0,6.0,0.000410608,-0.002384
1.0,7.0,0.000970084,-0.00610594
1.0,8.0,0.000568597,-0.00532029
1.0,9.0,0.000232847,0.00427089
1.0,10.0,-2.24147e-05,-0.0097496
1.0,11.0,-0.0011125,0.00322521
2.0,0.0,-0.00120943,-0.00899005
2.0,1.0,0.007396,0.0085422
2.0,2.0,1.0,1.0
2.0,3.0,-0.00112974,0.0105414
2.0,4.0,0.000640745,-0.00856406
2.0,5.0,-0.000370018,0.0253292
2.0,6.0,-0.00079296,0.0112161
2.0,7.0,-0.000587457,0.000316225
2.0,8.0,-4.27341e-05,-0.0025126
2.0,9.0,0.000660479,0.000711733
2.0,10.0,-0.0015872,-0.00213241
2.0,11.0,0.000462619,0.0201376
3.0,0.0,-0.0010082,-0.0118173
3.0,1.0,0.00570677,-0.00121398
3.0,2.0,-0.00112974,0.0105414
3.0,3.0,1.0,1.0
3.0,4.0,-0.000883984,-0.0098248
3.0,5.0,0.000706226,0.012931
3.0,6.0,-0.00116703,0.00467523
3.0,7.0,0.000483704,0.000416449
3.0,8.0,-0.000637364,-0.00315752
3.0,9.0,-0.00108347,0.00693742
3.0,10.0,0.000800154,0.00353926
3.0,11.0,2.63893e-07,-0.0189278
4.0,0.0,-0.000212107,0.0127807
4.0,1.0,-0.000690958,-0.0102842
4.0,2.0,0.000640745,-0.00856406
4.0,3.0,-0.000883984,-0.0098248
4.0,4.0,1.0,1.0
4.0,5.0,-0.000490812,-0.00775534
4.0,6.0,0.000234105,-0.00875116
4.0,7.0,3.64735e-05,-0.00744174
4.0,8.0,-0.000818809,0.00292737
4.0,9.0,-0.00057353,-0.00953317
4.0,10.0,-0.000424179,0.0056295
4.0,11.0,0.000437212,-0.0202564
5.0,0.0,2.57096e-05,-0.0202015
5.0,1.0,0.00108446,-0.00503239
5.0,2.0,-0.000370018,0.0253292
5.0,3.0,0.000706226,0.012931
5.0,4.0,-0.000490812,-0.00775534
5.0,5.0,1.0,1.0
5.0,6.0,0.000656677,0.00726251
5.0,7.0,0.00144438,-0.00703267
5.0,8.0,0.00120989,0.00815231
5.0,9.0,-0.000217898,0.00190092
5.0,10.0,5.35612e-05,0.0100254
5.0,11.0,0.000416802,0.0187421
6.0,0.0,0.000566439,0.00530404
6.0,1.0,0.000410608,-0.002384
6.0,2.0,-0.00079296,0.0112161
6.0,3.0,-0.00116703,0.00467523
6.0,4.0,0.000234105,-0.00875116
6.0,5.0,0.000656677,0.00726251
6.0,6.0,1.0,1.0
6.0,7.0,-0.000214473,-0.00571713
6.0,8.0,0.0010378,-0.000104934
6.0,9.0,-9.98901e-05,-0.00694979
6.0,10.0,2.69943e-05,0.00658065
6.0,11.0,-0.00183529,0.0168579
7.0,0.0,0.000420995,0.00920521
7.0,1.0,0.000970084,-0.00610594
7.0,2.0,-0.000587457,0.000316225
7.0,3.0,0.000483704,0.000416449
7.0,4.0,3.64735e-05,-0.00744174
7.0,5.0,0.00144438,-0.00703267
7.0,6.0,-0.000214473,-0.00571713
7.0,7.0,1.0,1.0
7.0,8.0,0.000195015,-0.0134235
7.0,9.0,0.000149151,-0.0105114
7.0,10.0,-0.00137709,0.0108827
7.0,11.0,0.000124227,-0.0112123
8.0,0.0,7.91205e-05,-0.00160083
8.0,1.0,0.000568597,-0.00532029
8.0,2.0,-4.27341e-05,-0.0025126
8.0,3.0,-0.000637364,-0.00315752
8.0,4.0,-0.000818809,0.00292737
8.0,5.0,0.00120989,0.00815231
8.0,6.0,0.0010378,-0.000104934
8.0,7.0,0.000195015,-0.0134235
8.0,8.0,1.0,1.0
8.0,9.0,0.000506811,-0.00392084
8.0,10.0,-0.00172513,0.0056577
8.0,11.0,-0.00125568,0.0118581
9.0,0.0,-0.00169407,0.00178103
9.0,1.0,0.000232847,0.00427089
9.0,2.0,0.000660479,0.000711733
9.0,3.0,-0.00108347,0.00693742
9.0,4.0,-0.00057353,-0.00953317
9.0,5.0,-0.000217898,0.00190092
9.0,6.0,-9.98901e-05,-0.00694979
9.0,7.0,0.000149151,-0.0105114
9.0,8.0,0.000506811,-0.00392084
9.0,9.0,1.0,1.0
9.0,10.0,-0.0010137,0.0048256
9.0,11.0,0.00145678,0.0156765
10.0,0.0,0.000770285,-0.00215943
10.0,1.0,-2.24147e-05,-0.0097496
10.0,2.0,-0.0015872,-0.00213241
10.0,3.0,0.000800154,0.00353926
10.0,4.0,-0.000424179,0.0056295
10.0,5.0,5.35612e-05,0.0100254
10.0,6.0,2.69943e-05,0.00658065
10.0,7.0,-0.00137709,0.0108827
10.0,8.0,-0.00172513,0.0056577
10.0,9.0,-0.0010137,0.0048256
10.0,10.0,1.0,1.0
10.0,11.0,0.000724492,0.00821118
11.0,0.0,0.00018066,-0.00867113
11.0,1.0,-0.0011125,0.00322521
11.0,2.0,0.000462619,0.0201376
11.0,3.0,2.63893e-07,-0.0189278
11.0,4.0,0.000437212,-0.0202564
11.0,5.0,0.000416802,0.0187421
11.0,6.0,-0.00183529,0.0168579
11.0,7.0,0.000124227,-0.0112123
11.0,8.0,-0.00125568,0.0118581
11.0,9.0,0.00145678,0.0156765
11.0,10.0,0.000724492,0.00821118
11.0,11.0,1.0,1.0


==> anc/App_D/Correlation_coeffs_Saturation_b9_final_state_Fig40.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
1.0,0.0,-0.20442336975728867,-0.23467161138007803
2.0,0.0,0.0008528038938717619,-0.011788002489425417
3.0,0.0,0.0006798120648415862,0.009948964149715299
4.0,0.0,-0.2765287004585509,-0.21269002922148514
5.0,0.0,-0.0004968344817979535,0.02272043258555349
6.0,0.0,0.0011876818331398725,0.010823450886030483
7.0,0.0,-0.0014670193588229624,-0.008783007504127274
8.0,0.0,-0.1086626997488003,-0.09077786758592779
9.0,0.0,0.00014496159515196494,0.014808592794525828
10.0,0.0,-0.0006799619151708891,0.012443936021283221
11.0,0.0,-0.0009790818503396161,-0.0060166093559627905
0.0,1.0,-0.20442336975728867,-0.23467161138007803
1.0,1.0,1.0,1.0
2.0,1.0,0.00032312363232421944,-0.009471778545026106
3.0,1.0,0.00022384583620445162,0.012298171488743325
4.0,1.0,0.19908743247852495,0.11364326902612303
5.0,1.0,0.0012990802412312197,-0.0031446567937877066
6.0,1.0,0.002769521661226873,-0.013564603944859687
7.0,1.0,0.00022183986075295566,0.004393949589789015
8.0,1.0,0.0901790854361707,0.0522757900145278
9.0,1.0,0.0011646764850394816,-0.004977984187447576
10.0,1.0,0.002547466547866823,-0.011570494517635916
11.0,1.0,-0.0013751932146626083,-0.0019518517931090996
0.0,2.0,0.0008528038938717619,-0.011788002489425417
1.0,2.0,0.00032312363232421944,-0.009471778545026106
2.0,2.0,1.0,1.0
3.0,2.0,-0.0013238683022532534,-0.005283034777160172
4.0,2.0,0.005244882368895574,0.03715638674910194
5.0,2.0,-0.003836567069055906,-0.006478839223696862
6.0,2.0,-0.06819357359485093,0.08280873033150213
7.0,2.0,-0.0037265409769687324,-0.027516823606830262
8.0,2.0,0.005692435739734917,0.03863612611926156
9.0,2.0,-0.0012179004747561691,-0.0008555379527279045
10.0,2.0,-0.03850297038022106,0.055667742031444485
11.0,2.0,-0.00499476461668953,-0.03111671092453731
0.0,3.0,0.0006798120648415862,0.009948964149715299
1.0,3.0,0.00022384583620445162,0.012298171488743325
2.0,3.0,-0.0013238683022532534,-0.005283034777160172
3.0,3.0,1.0,1.0
4.0,3.0,-0.0014987384086198525,0.008798284534533886
5.0,3.0,-0.0002655197085706656,-0.007224148509502102
6.0,3.0,0.0009366518678494401,0.01444136853429455
7.0,3.0,-0.08768854846274625,0.09193879516880402
8.0,3.0,0.0002817918203325989,-0.0037416153655145568
9.0,3.0,0.000566985822506455,-0.0039075933369219894
10.0,3.0,0.0001363681917698047,0.023617262495200065
11.0,3.0,-0.032365834460339124,0.05325372767777975
0.0,4.0,-0.2765287004585509,-0.21269002922148514
1.0,4.0,0.19908743247852495,0.11364326902612303
2.0,4.0,0.005244882368895574,0.03715638674910194
3.0,4.0,-0.0014987384086198525,0.008798284534533886
4.0,4.0,1.0,1.0
5.0,4.0,-0.002345816249558359,0.0012175949724960197
6.0,4.0,0.006842490870352241,-0.01790213683057038
7.0,4.0,-0.0023257659994038093,0.007842324645857466
8.0,4.0,0.6578716606286504,0.6993947407639242
9.0,4.0,-0.0017259298412585266,-0.0029380698881917326
10.0,4.0,0.012880609756663825,-0.010725199840761883
11.0,4.0,-0.0051599525609779895,-0.0004755686010269042
0.0,5.0,-0.0004968344817979535,0.02272043258555349
1.0,5.0,0.0012990802412312197,-0.0031446567937877066
2.0,5.0,-0.003836567069055906,-0.006478839223696862
3.0,5.0,-0.0002655197085706656,-0.007224148509502102
4.0,5.0,-0.002345816249558359,0.0012175949724960197
5.0,5.0,1.0,1.0
6.0,5.0,-0.0029699674239078446,0.01646715145949865
7.0,5.0,0.0013000938341297228,-0.016668629065346052
8.0,5.0,-0.004014265779861563,-0.0022599154157444488
9.0,5.0,0.6442228216488719,0.6733752064338052
10.0,5.0,-0.00812165469577526,0.03035699165501208
11.0,5.0,0.002086482471280778,-0.006429789476919887
0.0,6.0,0.0011876818331398725,0.010823450886030483
1.0,6.0,0.002769521661226873,-0.013564603944859687
2.0,6.0,-0.06819357359485093,0.08280873033150213
3.0,6.0,0.0009366518678494401,0.01444136853429455
4.0,6.0,0.006842490870352241,-0.01790213683057038
5.0,6.0,-0.0029699674239078446,0.01646715145949865
6.0,6.0,1.0,1.0
7.0,6.0,-0.0035576991894343186,-0.011630008954393508
8.0,6.0,0.009371257258773335,-0.009947057833858795
9.0,6.0,-0.0025040281835819844,0.011653771130010837
10.0,6.0,0.8388123313783042,0.7877698733906947
11.0,6.0,-0.005107018720920375,-0.0018256901490005721
0.0,7.0,-0.0014670193588229624,-0.008783007504127274
1.0,7.0,0.00022183986075295566,0.004393949589789015
2.0,7.0,-0.0037265409769687324,-0.027516823606830262
3.0,7.0,-0.08768854846274625,0.09193879516880402
4.0,7.0,-0.0023257659994038093,0.007842324645857466
5.0,7.0,0.0013000938341297228,-0.016668629065346052
6.0,7.0,-0.0035576991894343186,-0.011630008954393508
7.0,7.0,1.0,1.0
8.0,7.0,-0.0047512398784615465,-0.0032975506271622095
9.0,7.0,0.0018815778472553969,0.0024335014030797066
10.0,7.0,-0.005953348619388539,-0.019419920341196634
11.0,7.0,0.8284886532523676,0.7912107522000689
0.0,8.0,-0.1086626997488003,-0.09077786758592779
1.0,8.0,0.0901790854361707,0.0522757900145278
2.0,8.0,0.005692435739734917,0.03863612611926156
3.0,8.0,0.0002817918203325989,-0.0037416153655145568
4.0,8.0,0.6578716606286504,0.6993947407639242
5.0,8.0,-0.004014265779861563,-0.0022599154157444488
6.0,8.0,0.009371257258773335,-0.009947057833858795
7.0,8.0,-0.0047512398784615465,-0.0032975506271622095
8.0,8.0,1.0,1.0
9.0,8.0,-0.0026181417673582833,-0.004576018572253415
10.0,8.0,0.016226971398396083,0.0032308816664151367
11.0,8.0,-0.007457306411533006,-0.010418784855942245
0.0,9.0,0.00014496159515196494,0.014808592794525828
1.0,9.0,0.0011646764850394816,-0.004977984187447576
2.0,9.0,-0.0012179004747561691,-0.0008555379527279045
3.0,9.0,0.000566985822506455,-0.0039075933369219894
4.0,9.0,-0.0017259298412585266,-0.0029380698881917326
5.0,9.0,0.6442228216488719,0.6733752064338052
6.0,9.0,-0.0025040281835819844,0.011653771130010837
7.0,9.0,0.0018815778472553969,0.0024335014030797066
8.0,9.0,-0.0026181417673582833,-0.004576018572253415
9.0,9.0,1.0,0.9999999999999999
10.0,9.0,-0.005359070655688563,0.012330309427004233
11.0,9.0,0.0021050774674449112,0.008099107124856677
0.0,10.0,-0.0006799619151708891,0.012443936021283221
1.0,10.0,0.002547466547866823,-0.011570494517635916
2.0,10.0,-0.03850297038022106,0.055667742031444485
3.0,10.0,0.0001363681917698047,0.023617262495200065
4.0,10.0,0.012880609756663825,-0.010725199840761883
5.0,10.0,-0.00812165469577526,0.03035699165501208
6.0,10.0,0.8388123313783042,0.7877698733906947
7.0,10.0,-0.005953348619388539,-0.019419920341196634
8.0,10.0,0.016226971398396083,0.0032308816664151367
9.0,10.0,-0.005359070655688563,0.012330309427004233
10.0,10.0,1.0,1.0
11.0,10.0,-0.01044882435681645,-0.0120291380800635
0.0,11.0,-0.0009790818503396161,-0.0060166093559627905
1.0,11.0,-0.0013751932146626083,-0.0019518517931090996
2.0,11.0,-0.00499476461668953,-0.03111671092453731
3.0,11.0,-0.032365834460339124,0.05325372767777975
4.0,11.0,-0.0051599525609779895,-0.0004755686010269042
5.0,11.0,0.002086482471280778,-0.006429789476919887
6.0,11.0,-0.005107018720920375,-0.0018256901490005721
7.0,11.0,0.8284886532523676,0.7912107522000689
8.0,11.0,-0.007457306411533006,-0.010418784855942245
9.0,11.0,0.0021050774674449112,0.008099107124856677
10.0,11.0,-0.01044882435681645,-0.0120291380800635
11.0,11.0,1.0,1.0


==> anc/App_D/Correlation_coeffs_Saturation_b9_initial_state_Fig40.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
0.0,1.0,0.00118157,0.0122048
0.0,2.0,-0.00118239,0.020427
0.0,3.0,-0.000141368,-0.023691
0.0,4.0,-0.184438,-0.193744
0.0,5.0,0.00139317,0.0199868
0.0,6.0,0.00116117,-0.00218726
0.0,7.0,0.000177952,-0.00145905
0.0,8.0,0.124306,0.143949
0.0,9.0,-0.00039056,-0.00573787
0.0,10.0,-0.000627623,0.00302264
0.0,11.0,0.000610748,-0.0117134
1.0,0.0,0.00118157,0.0122048
1.0,1.0,1.0,1.0
1.0,2.0,0.00074916,-0.0207927
1.0,3.0,0.00996208,0.0114895
1.0,4.0,0.121951,0.115864
1.0,5.0,-0.00129518,-0.00213145
1.0,6.0,-0.00475999,0.000206078
1.0,7.0,-0.00836303,-0.0137435
1.0,8.0,0.0862051,0.0871352
1.0,9.0,0.000749384,0.00830164
1.0,10.0,0.00397258,-0.0119214
1.0,11.0,0.00770378,0.0257185
2.0,0.0,-0.00118239,0.020427
2.0,1.0,0.00074916,-0.0207927
2.0,2.0,1.0,1.0
2.0,3.0,-0.00196865,-0.00454727
2.0,4.0,0.000299414,-0.0116757
2.0,5.0,-0.000576399,0.00481144
2.0,6.0,-0.424624,-0.417638
2.0,7.0,0.000267707,0.0100806
2.0,8.0,-3.3532e-05,-0.00228644
2.0,9.0,-0.00108927,0.00251563
2.0,10.0,0.177521,0.187811
2.0,11.0,-0.000801045,-0.00306221
3.0,0.0,-0.000141368,-0.023691
3.0,1.0,0.00996208,0.0114895
3.0,2.0,-0.00196865,-0.00454727
3.0,3.0,1.0,1.0
3.0,4.0,0.000844309,-0.00104471
3.0,5.0,-0.000145662,0.0217433
3.0,6.0,-0.000437376,-0.00879228
3.0,7.0,-0.428275,-0.45839
3.0,8.0,0.000176212,-0.00288414
3.0,9.0,-0.000376206,-0.0257186
3.0,10.0,-0.000170689,0.00371533
3.0,11.0,0.177581,0.260888
4.0,0.0,-0.184438,-0.193744
4.0,1.0,0.121951,0.115864
4.0,2.0,0.000299414,-0.0116757
4.0,3.0,0.000844309,-0.00104471
4.0,4.0,1.0,1.0
4.0,5.0,-9.09642e-05,-0.0023534
4.0,6.0,0.000274626,-0.0134552
4.0,7.0,-0.000692631,0.00605175
4.0,8.0,-0.379482,-0.407458
4.0,9.0,0.000115058,0.0148571
4.0,10.0,0.000883342,0.00635361
4.0,11.0,-0.000793802,-0.00183338
5.0,0.0,0.00139317,0.0199868
5.0,1.0,-0.00129518,-0.00213145
5.0,2.0,-0.000576399,0.00481144
5.0,3.0,-0.000145662,0.0217433
5.0,4.0,-9.09642e-05,-0.0023534
5.0,5.0,1.0,1.0
5.0,6.0,-9.96786e-05,0.0205394
5.0,7.0,0.00103022,-0.0205615
5.0,8.0,-0.000235706,0.00598859
5.0,9.0,-0.453168,-0.444592
5.0,10.0,-0.000272193,-0.0121457
5.0,11.0,-0.000582169,-0.00176899
6.0,0.0,0.00116117,-0.00218726
6.0,1.0,-0.00475999,0.000206078
6.0,2.0,-0.424624,-0.417638
6.0,3.0,-0.000437376,-0.00879228
6.0,4.0,0.000274626,-0.0134552
6.0,5.0,-9.96786e-05,0.0205394
6.0,6.0,1.0,1.0
6.0,7.0,-0.00126686,-0.00437959
6.0,8.0,-0.000783774,0.00267267
6.0,9.0,-0.000162998,-0.018459
6.0,10.0,-0.520462,-0.535894
6.0,11.0,-0.00108327,0.00802021
7.0,0.0,0.000177952,-0.00145905
7.0,1.0,-0.00836303,-0.0137435
7.0,2.0,0.000267707,0.0100806
7.0,3.0,-0.428275,-0.45839
7.0,4.0,-0.000692631,0.00605175
7.0,5.0,0.00103022,-0.0205615
7.0,6.0,-0.00126686,-0.00437959
7.0,7.0,1.0,1.0
7.0,8.0,-0.000704728,-0.00825559
7.0,9.0,0.000558533,0.0238181
7.0,10.0,-0.000817069,-0.00752953
7.0,11.0,-0.515189,-0.545569
8.0,0.0,0.124306,0.143949
8.0,1.0,0.0862051,0.0871352
8.0,2.0,-3.3532e-05,-0.00228644
8.0,3.0,0.000176212,-0.00288414
8.0,4.0,-0.379482,-0.407458
8.0,5.0,-0.000235706,0.00598859
8.0,6.0,-0.000783774,0.00267267
8.0,7.0,-0.000704728,-0.00825559
8.0,8.0,1.0,1.0
8.0,9.0,-0.000677375,-0.00391742
8.0,10.0,-0.000680854,0.00352973
8.0,11.0,0.000246409,0.0036288
9.0,0.0,-0.00039056,-0.00573787
9.0,1.0,0.000749384,0.00830164
9.0,2.0,-0.00108927,0.00251563
9.0,3.0,-0.000376206,-0.0257186
9.0,4.0,0.000115058,0.0148571
9.0,5.0,-0.453168,-0.444592
9.0,6.0,-0.000162998,-0.018459
9.0,7.0,0.000558533,0.0238181
9.0,8.0,-0.000677375,-0.00391742
9.0,9.0,1.0,1.0
9.0,10.0,0.000876196,-0.00293895
9.0,11.0,-0.000482095,0.00364556
10.0,0.0,-0.000627623,0.00302264
10.0,1.0,0.00397258,-0.0119214
10.0,2.0,0.177521,0.187811
10.0,3.0,-0.000170689,0.00371533
10.0,4.0,0.000883342,0.00635361
10.0,5.0,-0.000272193,-0.0121457
10.0,6.0,-0.520462,-0.535894
10.0,7.0,-0.000817069,-0.00752953
10.0,8.0,-0.000680854,0.00352973
10.0,9.0,0.000876196,-0.00293895
10.0,10.0,1.0,1.0
10.0,11.0,-0.000366518,0.00661831
11.0,0.0,0.000610748,-0.0117134
11.0,1.0,0.00770378,0.0257185
11.0,2.0,-0.000801045,-0.00306221
11.0,3.0,0.177581,0.260888
11.0,4.0,-0.000793802,-0.00183338
11.0,5.0,-0.000582169,-0.00176899
11.0,6.0,-0.00108327,0.00802021
11.0,7.0,-0.515189,-0.545569
11.0,8.0,0.000246409,0.0036288
11.0,9.0,-0.000482095,0.00364556
11.0,10.0,-0.000366518,0.00661831
11.0,11.0,1.0,1.0


==> anc/App_D/Correlation_coeffs_event_by_event_Saturation_b0_final_state_Fig37.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1
-0.15260711385302328,0.011082489035835509


==> anc/App_D/Correlation_coeffs_event_by_event_Saturation_b0_initial_state_Fig37.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1
-0.31463117533891,0.00981098510366603


==> anc/App_D/Correlation_coeffs_event_by_event_Saturation_b9_final_state_Fig38.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1,correlation_obs0_obs4,correlation_err_obs0_obs4,correlation_obs0_obs8,correlation_err_obs0_obs8,correlation_obs1_obs4,correlation_err_obs1_obs4,correlation_obs1_obs8,correlation_err_obs1_obs8,correlation_obs2_obs6,correlation_err_obs2_obs6,correlation_obs3_obs7,correlation_err_obs3_obs7,correlation_obs4_obs8,correlation_err_obs4_obs8,correlation_obs5_obs9,correlation_err_obs5_obs9,correlation_obs6_obs10,correlation_err_obs6_obs10,correlation_obs7_obs11,correlation_err_obs7_obs11
-0.23467161138089593,0.010538254217261941,-0.2126900292214271,0.010779253555992765,-0.09077786758595119,0.010662923931593144,0.11364326902658627,0.010742175836933323,0.05227579001461002,0.010962205324499845,0.08280873033150203,0.011000662351673811,0.09193879516880395,0.010703399153646409,0.6993947407639195,0.005796971749829532,0.6733752064338072,0.006437251361837642,0.7877698733906943,0.004832743639260493,0.7912107522000696,0.004413935640190533


==> anc/App_D/Correlation_coeffs_event_by_event_Saturation_b9_initial_state_Fig38.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1,correlation_obs0_obs4,correlation_err_obs0_obs4,correlation_obs0_obs8,correlation_err_obs0_obs8,correlation_obs1_obs4,correlation_err_obs1_obs4,correlation_obs1_obs8,correlation_err_obs1_obs8,correlation_obs2_obs6,correlation_err_obs2_obs6,correlation_obs3_obs7,correlation_err_obs3_obs7,correlation_obs4_obs8,correlation_err_obs4_obs8,correlation_obs5_obs9,correlation_err_obs5_obs9,correlation_obs6_obs10,correlation_err_obs6_obs10,correlation_obs7_obs11,correlation_err_obs7_obs11
0.012204766802405119,0.011408496517917215,-0.1937440023129079,0.010678060432227058,0.14394860888795555,0.011294824350596038,0.11586427060536164,0.011519157726877142,0.08713519457571793,0.01153089419915811,-0.4176375033263018,0.012524672126687285,-0.45838971715044285,0.00975479909157809,-0.40745778048909487,0.009366329341235434,-0.4445919682564713,0.009405623385891024,-0.5358935038381226,0.009493283853237394,-0.5455694689618817,0.008843740694904956


==> anc/App_D/Correlation_coeffs_mode_by_mode_Saturation_b0_final_state_Fig37.dat <==
observable,mode,correlation_obs0_obs1
0.0,0.0,0.0
0.0,1.0,-0.02839717423329146
0.0,2.0,-0.028398103470725283
0.0,3.0,-0.028411194073681773
0.0,4.0,-0.028410772637780725
0.0,5.0,-0.028414834084377484
0.0,6.0,-0.0284296909930521
0.0,7.0,-0.028429674827220884
0.0,8.0,-0.06060394341553556
0.0,9.0,-0.0606018461859236
0.0,10.0,-0.060602238509268325
0.0,11.0,-0.06060184541211259
0.0,12.0,-0.06060598794339294
0.0,13.0,-0.060609035672214505
0.0,14.0,-0.06061644364058181
0.0,15.0,-0.06061465783643307
0.0,16.0,-0.060622790890168296
0.0,17.0,-0.060621533413084
0.0,18.0,-0.06066101662958372
0.0,19.0,-0.08850431365521384
0.0,20.0,-0.08850415082187928
0.0,21.0,-0.08851796997664063
0.0,22.0,-0.08853140240603923
0.0,23.0,-0.08853101871370883
0.0,24.0,-0.0885375441266325
0.0,25.0,-0.08854163000891552
0.0,26.0,-0.08854195573257224
0.0,27.0,-0.08854203362433224
0.0,28.0,-0.08854717172044001
0.0,29.0,-0.08854696213884304
0.0,30.0,-0.08854493148520556
0.0,31.0,-0.0885466309398178
0.0,32.0,-0.0885521846549393
0.0,33.0,-0.08855336366682712
0.0,34.0,-0.1031674634207773
0.0,35.0,-0.10319363691332749
0.0,36.0,-0.10330452869890426
0.0,37.0,-0.10330504814329286
0.0,38.0,-0.10330637992997378
0.0,39.0,-0.10331585819232104
0.0,40.0,-0.10331992235571792
0.0,41.0,-0.10331953128309475
0.0,42.0,-0.10331170665383388
0.0,43.0,-0.10331192684941272
0.0,44.0,-0.10331310826972262
0.0,45.0,-0.10331562083611472
0.0,46.0,-0.10332675223837248
0.0,47.0,-0.10332161485821431
0.0,48.0,-0.10332365993700336
0.0,49.0,-0.10332317098743815
0.0,50.0,-0.10332723672529508
0.0,51.0,-0.10332438904183075
0.0,52.0,-0.10332819401365456
0.0,53.0,-0.1033298284607871
0.0,54.0,-0.1033303017875244
0.0,55.0,-0.09935206730564736
0.0,56.0,-0.09934708063670918
0.0,57.0,-0.09935992606371008
0.0,58.0,-0.09935367677991516
0.0,59.0,-0.09936438715692163
0.0,60.0,-0.09936488397285816
0.0,61.0,-0.09936336562866349
0.0,62.0,-0.09936302932814056
0.0,63.0,-0.09936349437190972
0.0,64.0,-0.09936535194085683
0.0,65.0,-0.09936458673284099
0.0,66.0,-0.09936490810953244
0.0,67.0,-0.09936455326863504
0.0,68.0,-0.09936553338414442
0.0,69.0,-0.09936443214785727
0.0,70.0,-0.09936499185994249
0.0,71.0,-0.09936554044468981
0.0,72.0,-0.09936069336158188
0.0,73.0,-0.09935953218748954
0.0,74.0,-0.09935968685802718
0.0,75.0,-0.09935872771535732
0.0,76.0,-0.09936076364278361
0.0,77.0,-0.0993604284891493
0.0,78.0,-0.0993132299748855
0.0,79.0,-0.0993107988833241
0.0,80.0,-0.07163913294970603
0.0,81.0,-0.0716401592890643
0.0,82.0,-0.07158899684216116
0.0,83.0,-0.07159046369541229
0.0,84.0,-0.07159007160322413
0.0,85.0,-0.07158956674779642
0.0,86.0,-0.07158879953395514
0.0,87.0,-0.07158407401783659
0.0,88.0,-0.07158414808365991
0.0,89.0,-0.07158420291748098
0.0,90.0,-0.071579807694507
0.0,91.0,-0.07157993723798003
0.0,92.0,-0.07157996249956396
0.0,93.0,-0.07157875359679029
0.0,94.0,-0.07157844015863357
0.0,95.0,-0.07157656845291004
0.0,96.0,-0.07157187971928661
0.0,97.0,-0.07157188692006757
0.0,98.0,-0.07157178212161894
0.0,99.0,-0.07157046205744497
0.0,100.0,-0.07157048075340397
0.0,101.0,-0.07157017270941543
0.0,102.0,-0.07157025921931355
0.0,103.0,-0.07156406763412439
0.0,104.0,-0.07156375209177684
0.0,105.0,-0.07154354312356705
0.0,106.0,-0.07154113096969288
0.0,107.0,-0.022171118518683215
0.0,108.0,-0.02214429702273336
0.0,109.0,-0.021437624722807375
0.0,110.0,-0.02141569686137124
0.0,111.0,-0.02140960957931861
0.0,112.0,-0.02139865005460381
0.0,113.0,-0.021394419135446534
0.0,114.0,-0.02139086844125801
0.0,115.0,-0.02139078350898346
0.0,116.0,-0.02138896155232871
0.0,117.0,-0.021388995691765677
0.0,118.0,-0.02138989517221234
0.0,119.0,-0.021385266466463035
0.0,120.0,-0.02138335979255175
0.0,121.0,-0.021380080348611906
0.0,122.0,-0.02137293758684957
0.0,123.0,-0.021372639809642453
0.0,124.0,-0.021371229600561526
0.0,125.0,-0.021370782665171662
0.0,126.0,-0.021367616816046948
0.0,127.0,-0.021367672668022725
0.0,128.0,-0.021368150070078144
0.0,129.0,-0.021364157468975024
0.0,130.0,-0.02136385128061482
0.0,131.0,-0.021358853536951238
0.0,132.0,-0.02135850733717524
0.0,133.0,-0.02135817353504083
0.0,134.0,-0.021356002956865815
0.0,135.0,-0.021345381527959034
0.0,136.0,-0.021327969153125056
0.0,137.0,-0.021252032067091402
0.0,138.0,0.026329562571407852
0.0,139.0,0.026329619166664226
0.0,140.0,0.03472517115300018
0.0,141.0,0.03477788670565277
0.0,142.0,0.035695074289257285
0.0,143.0,0.03569866546721141
0.0,144.0,0.03571260592607733
0.0,145.0,0.0357124462037249
0.0,146.0,0.035712550327475
0.0,147.0,0.03571203612217368
0.0,148.0,0.035714801925884776
0.0,149.0,0.03572413506186566
0.0,150.0,0.035727868800430225
0.0,151.0,0.035727628296701196
0.0,152.0,0.03573079468530628
0.0,153.0,0.03573269830474117
0.0,154.0,0.035732632065866965
0.0,155.0,0.03573194581697808
0.0,156.0,0.03573241136649155
0.0,157.0,0.03573228665932323
0.0,158.0,0.0357341525054488
0.0,159.0,0.035734386327725506
0.0,160.0,0.03573427709376277
0.0,161.0,0.03573426974245256
0.0,162.0,0.03573385251894066
0.0,163.0,0.03573963669120578
0.0,164.0,0.03574608109877931
0.0,165.0,0.035747319549952465
0.0,166.0,0.03574381655128957
0.0,167.0,0.03574974802564213
0.0,168.0,0.03578023177312279
0.0,169.0,0.03842975509221605
0.0,170.0,0.03876962409344016
0.0,171.0,0.05847380957524411
0.0,172.0,0.05895628974627455
0.0,173.0,0.06008971751259632
0.0,174.0,0.06021840019731245
0.0,175.0,0.06021836160947964
0.0,176.0,0.0602191554302122
0.0,177.0,0.06021947739918869
0.0,178.0,0.06021845249088192
0.0,179.0,0.06021809432743777
0.0,180.0,0.060217761872360255
0.0,181.0,0.06021783545714785
0.0,182.0,0.06021916026532335
0.0,183.0,0.0602197725273808
0.0,184.0,0.06021876984089776
0.0,185.0,0.060218000451135095
0.0,186.0,0.060217919554150796
0.0,187.0,0.06021796515196719
0.0,188.0,0.06021783538618286
0.0,189.0,0.060217758345894115
0.0,190.0,0.06021806587774543
0.0,191.0,0.06021818295724039
0.0,192.0,0.060218237859222735
0.0,193.0,0.060218102730301426
0.0,194.0,0.06021895942008432
0.0,195.0,0.06021878567245486
0.0,196.0,0.06021888229530842
0.0,197.0,0.0602188873879238
0.0,198.0,0.06021813669350748
0.0,199.0,0.06021818263861024
0.0,200.0,0.060218072063138235
0.0,201.0,0.06021657004532001
0.0,202.0,0.06021257546736548
0.0,203.0,0.060213004643018736
0.0,204.0,0.06015039659071141
0.0,205.0,0.06013273834517622
0.0,206.0,0.03607807029259825
0.0,207.0,0.035580761849328665
0.0,208.0,0.03539560197604063
0.0,209.0,0.03535549347893384
0.0,210.0,0.03535392969320676
0.0,211.0,0.03534778023532221
0.0,212.0,0.03534778258662149
0.0,213.0,0.03534623557089613
0.0,214.0,0.035335893711532985
0.0,215.0,0.03533589581699942
0.0,216.0,0.03532711815343603
0.0,217.0,0.03532612423535701
0.0,218.0,0.035327262629291444
0.0,219.0,0.035325420108580995
0.0,220.0,0.03532411765921314
0.0,221.0,0.03532433281741245
0.0,222.0,0.03532483404246547
0.0,223.0,0.03532478744403678
0.0,224.0,0.03532290771069489
0.0,225.0,0.03532121413151017
0.0,226.0,0.035316505362181685
0.0,227.0,0.03531543992708804
0.0,228.0,0.03531551491083143
0.0,229.0,0.03531599142891014
0.0,230.0,0.03531467120570382
0.0,231.0,0.035314827916406624
0.0,232.0,0.035315033719353274
0.0,233.0,0.03531317919255857
0.0,234.0,0.0353131904414445
0.0,235.0,0.03530933681698771
0.0,236.0,0.03530944265924986
0.0,237.0,0.03530958328756147
0.0,238.0,0.03530934133855923
0.0,239.0,0.035305318955985716
0.0,240.0,0.035292618566437006
0.0,241.0,0.03528892061616017
0.0,242.0,0.03527838624788492
0.0,243.0,0.03527306346694061
0.0,244.0,0.03527012449500014
0.0,245.0,0.03527027290247114
0.0,246.0,0.035217172759846274
0.0,247.0,-0.0010952604919409747
0.0,248.0,-0.005506536305690964
0.0,249.0,-0.008527104874721504
0.0,250.0,-0.008532063398040843
0.0,251.0,-0.008561409948894946
0.0,252.0,-0.008569717211381639
0.0,253.0,-0.008586822429426303
0.0,254.0,-0.008590397952330363
0.0,255.0,-0.008590441132507154


==> anc/App_D/Correlation_coeffs_mode_by_mode_Saturation_b0_initial_state_Fig37.dat <==
observable,mode,variance_obs0_obs1
0.0,1.0,-0.09192966963774986
0.0,2.0,-0.09193468288956606
0.0,3.0,-0.09199901962120739
0.0,4.0,-0.09200152624711551
0.0,5.0,-0.09200653949893171
0.0,6.0,-0.09205165876527759
0.0,7.0,-0.09205165876527759
0.0,8.0,-0.18943491083709268
0.0,9.0,-0.1894474439666332
0.0,10.0,-0.18947000359980612
0.0,11.0,-0.1894708391417755
0.0,12.0,-0.1894708391417755
0.0,13.0,-0.18949841202676462
0.0,14.0,-0.18949924756873401
0.0,15.0,-0.18950258973661147
0.0,16.0,-0.1895335047894781
0.0,17.0,-0.1895335047894781
0.0,18.0,-0.18961622344444554
0.0,19.0,-0.28269142112219897
0.0,20.0,-0.28271147412946385
0.0,21.0,-0.2827248428009737
0.0,22.0,-0.2827457313502079
0.0,23.0,-0.28274907351808537
0.0,24.0,-0.2827582644797484
0.0,25.0,-0.28275742893777905
0.0,26.0,-0.2827582644797484
0.0,27.0,-0.2827582644797484
0.0,28.0,-0.2827616066476259
0.0,29.0,-0.28276411327353396
0.0,30.0,-0.28276745544141146
0.0,31.0,-0.2827749753191358
0.0,32.0,-0.2827774819450439
0.0,33.0,-0.2827791530289826
0.0,34.0,-0.36476420214731403
0.0,35.0,-0.36485026297015893
0.0,36.0,-0.36589552597383834
0.0,37.0,-0.36589719705777707
0.0,38.0,-0.3658988681417158
0.0,39.0,-0.3659414807821536
0.0,40.0,-0.36598492896456075
0.0,41.0,-0.36598492896456075
0.0,42.0,-0.3659874355904688
0.0,43.0,-0.3659874355904688
0.0,44.0,-0.36598827113243815
0.0,45.0,-0.36598827113243815
0.0,46.0,-0.36601835064333543
0.0,47.0,-0.36602921268893723
0.0,48.0,-0.36602921268893723
0.0,49.0,-0.36602921268893723
0.0,50.0,-0.36604174581847776
0.0,51.0,-0.36604675907029394
0.0,52.0,-0.3660475946122633
0.0,53.0,-0.3660617988257426
0.0,54.0,-0.3660617988257426
0.0,55.0,-0.43380336399225683
0.0,56.0,-0.43381589712179736
0.0,57.0,-0.43382843025133794
0.0,58.0,-0.4338351145870929
0.0,59.0,-0.4338785627695
0.0,60.0,-0.4338785627695
0.0,61.0,-0.4338810693954081
0.0,62.0,-0.4338793983114694
0.0,63.0,-0.4338793983114694
0.0,64.0,-0.4338793983114694
0.0,65.0,-0.4338819049373775
0.0,66.0,-0.43388608264722434
0.0,67.0,-0.43388691818919367
0.0,68.0,-0.43388942481510173
0.0,69.0,-0.43388858927313245
0.0,70.0,-0.4338910958990405
0.0,71.0,-0.43389360252494863
0.0,72.0,-0.43389360252494863
0.0,73.0,-0.43389778023479547
0.0,74.0,-0.4339011224026729
0.0,75.0,-0.4339061356544891
0.0,76.0,-0.4339069711964585
0.0,77.0,-0.4339069711964585
0.0,78.0,-0.4339779922638548
0.0,79.0,-0.43397966334779353
0.0,80.0,-0.4858083317076934
0.0,81.0,-0.4858125094175403
0.0,82.0,-0.48586013530979416
0.0,83.0,-0.4858668196455491
0.0,84.0,-0.4858668196455491
0.0,85.0,-0.4858684907294879
0.0,86.0,-0.4858684907294879
0.0,87.0,-0.48586180639373294
0.0,88.0,-0.48586180639373294
0.0,89.0,-0.48586180639373294
0.0,90.0,-0.4858592997678249
0.0,91.0,-0.48586180639373294
0.0,92.0,-0.48586180639373294
0.0,93.0,-0.4858634774776717
0.0,94.0,-0.4858634774776717
0.0,95.0,-0.48586514856161045
0.0,96.0,-0.48586514856161045
0.0,97.0,-0.48586514856161045
0.0,98.0,-0.48586514856161045
0.0,99.0,-0.4858659841035798
0.0,100.0,-0.4858659841035798
0.0,101.0,-0.4858659841035798
0.0,102.0,-0.4858676551875185
0.0,103.0,-0.4858684907294879
0.0,104.0,-0.4858684907294879
0.0,105.0,-0.48587684614918164
0.0,106.0,-0.4858776816911509
0.0,107.0,-0.5123451446548225
0.0,108.0,-0.5123618554942099
0.0,109.0,-0.512716125289222
0.0,110.0,-0.5127269873348238
0.0,111.0,-0.5127278228767931
0.0,112.0,-0.5127336716705787
0.0,113.0,-0.5127336716705787
0.0,114.0,-0.512734507212548
0.0,115.0,-0.5127336716705787
0.0,116.0,-0.5127286584187625
0.0,117.0,-0.5127286584187625
0.0,118.0,-0.5127303295027011
0.0,119.0,-0.5127320005866399
0.0,120.0,-0.5127311650446705
0.0,121.0,-0.5127311650446705
0.0,122.0,-0.5127311650446705
0.0,123.0,-0.5127311650446705
0.0,124.0,-0.5127311650446705
0.0,125.0,-0.5127303295027011
0.0,126.0,-0.5127303295027011
0.0,127.0,-0.5127303295027011
0.0,128.0,-0.5127303295027011
0.0,129.0,-0.5127286584187625
0.0,130.0,-0.5127286584187625
0.0,131.0,-0.5127286584187625
0.0,132.0,-0.5127286584187625
0.0,133.0,-0.5127286584187625
0.0,134.0,-0.5127311650446705
0.0,135.0,-0.5127303295027011
0.0,136.0,-0.5127244807089156
0.0,137.0,-0.512716125289222
0.0,138.0,-0.5046523097428509
0.0,139.0,-0.5046523097428509
0.0,140.0,-0.5032895407908117
0.0,141.0,-0.5032820209130873
0.0,142.0,-0.5031307878166318
0.0,143.0,-0.503129116732693
0.0,144.0,-0.5031282811907236
0.0,145.0,-0.5031266101067848
0.0,146.0,-0.5031257745648156
0.0,147.0,-0.5031232679389074
0.0,148.0,-0.5031207613129993
0.0,149.0,-0.5031241034808768
0.0,150.0,-0.5031149125192137
0.0,151.0,-0.5031140769772444
0.0,152.0,-0.503113241435275
0.0,153.0,-0.5031115703513362
0.0,154.0,-0.5031115703513362
0.0,155.0,-0.5031107348093669
0.0,156.0,-0.5031107348093669
0.0,157.0,-0.5031107348093669
0.0,158.0,-0.5031073926414894
0.0,159.0,-0.50310655709952
0.0,160.0,-0.50310655709952
0.0,161.0,-0.50310655709952
0.0,162.0,-0.50310655709952
0.0,163.0,-0.5030982016798263
0.0,164.0,-0.5030915173440714
0.0,165.0,-0.5030865040922552
0.0,166.0,-0.5030773131305921
0.0,167.0,-0.5030681221689292
0.0,168.0,-0.503017989650767
0.0,169.0,-0.498155135389045
0.0,170.0,-0.4974232006238786
0.0,171.0,-0.46074625033649885
0.0,172.0,-0.4598605758489687
0.0,173.0,-0.45794802028108533
0.0,174.0,-0.45770487756799916
0.0,175.0,-0.45770487756799916
0.0,176.0,-0.4576948510643668
0.0,177.0,-0.4576948510643668
0.0,178.0,-0.457693179980428
0.0,179.0,-0.457693179980428
0.0,180.0,-0.457693179980428
0.0,181.0,-0.457693179980428
0.0,182.0,-0.457693179980428
0.0,183.0,-0.457693179980428
0.0,184.0,-0.457693179980428
0.0,185.0,-0.457693179980428
0.0,186.0,-0.45769067335451996
0.0,187.0,-0.45769067335451996
0.0,188.0,-0.45769234443845863
0.0,189.0,-0.4576940155223974
0.0,190.0,-0.4576940155223974
0.0,191.0,-0.4576940155223974
0.0,192.0,-0.45769234443845863
0.0,193.0,-0.45769234443845863
0.0,194.0,-0.45769234443845863
0.0,195.0,-0.45769150889648924
0.0,196.0,-0.45769067335451996
0.0,197.0,-0.45769067335451996
0.0,198.0,-0.45768983781255057
0.0,199.0,-0.45768983781255057
0.0,200.0,-0.45768983781255057
0.0,201.0,-0.45768900227058124
0.0,202.0,-0.4576823179348263
0.0,203.0,-0.4576806468508875
0.0,204.0,-0.4575503023036661
0.0,205.0,-0.45751938725079944
0.0,206.0,-0.40788902981230696
0.0,207.0,-0.40684293126665816
0.0,208.0,-0.4064986879752785
0.0,209.0,-0.4064285024498516
0.0,210.0,-0.40642683136591284
0.0,211.0,-0.40639842293895434
0.0,212.0,-0.40639842293895434
0.0,213.0,-0.4063967518550156
0.0,214.0,-0.4063783699316895
0.0,215.0,-0.4063783699316895
0.0,216.0,-0.40637252113790395
0.0,217.0,-0.4063708500539652
0.0,218.0,-0.4063708500539652
0.0,219.0,-0.40636917897002645
0.0,220.0,-0.40636667234411833
0.0,221.0,-0.40636667234411833
0.0,222.0,-0.40636667234411833
0.0,223.0,-0.40636667234411833
0.0,224.0,-0.40636416571821027
0.0,225.0,-0.4063633301762409
0.0,226.0,-0.40635915246639404
0.0,227.0,-0.40635915246639404
0.0,228.0,-0.4063583169244247
0.0,229.0,-0.40636249463427154
0.0,230.0,-0.4063583169244247
0.0,231.0,-0.4063583169244247
0.0,232.0,-0.4063583169244247
0.0,233.0,-0.4063574813824553
0.0,234.0,-0.4063574813824553
0.0,235.0,-0.40635330367260847
0.0,236.0,-0.4063524681306391
0.0,237.0,-0.4063524681306391
0.0,238.0,-0.4063524681306391
0.0,239.0,-0.406349961504731
0.0,240.0,-0.4063449482529148
0.0,241.0,-0.40634160608503733
0.0,242.0,-0.4063349217492824
0.0,243.0,-0.40633074403943553
0.0,244.0,-0.4063282374135274
0.0,245.0,-0.4063282374135274
0.0,246.0,-0.4062898024829365
0.0,247.0,-0.3777301424279673
0.0,248.0,-0.3741999776073873
0.0,249.0,-0.3717902745677299
0.0,250.0,-0.37178609685788305
0.0,251.0,-0.3717593595148633
0.0,252.0,-0.3717535107210777
0.0,253.0,-0.3717401420495678
0.0,254.0,-0.37173763542365973
0.0,255.0,-0.37173763542365973
0.0,256.0,-0.37173763542365973


==> anc/App_D/Correlation_coeffs_mode_by_mode_Saturation_b9_final_state_Fig38.dat <==
observable,mode,correlation_obs0_obs1,correlation_obs0_obs4,correlation_obs0_obs8,correlation_obs1_obs4,correlation_obs1_obs8,correlation_obs2_obs6,correlation_obs3_obs7,correlation_obs4_obs8,correlation_obs5_obs9,correlation_obs6_obs10,correlation_obs7_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,0.001325897247613655,-0.00035934697762656783,-0.0002263982188354994,-0.07070385616682683,-0.04454532275934595,6.026699196158506e-06,4.1550455905856036e-05,0.012072750833279638,5.267178821627076e-06,2.6348328524035077e-07,1.1977439394728671e-05
0.0,2.0,0.0013466980223041756,-0.00035822464892936015,-0.00022377628435076672,-0.07069583645336845,-0.044526587460741805,5.294750006295641e-06,0.10215729375452108,0.0120737617169408,5.11320383001145e-06,-1.3789471415412532e-07,0.02710520516863514
0.0,3.0,0.0013415372230276648,-0.00035487925810862996,-0.00021892459835028732,-0.07069921383486247,-0.04453148554153144,0.08772523907731922,0.10215874639835028,0.012076936805456146,9.28833185803175e-06,0.02870244850219248,0.027105973847801692
0.0,4.0,-0.002782527726953219,-0.005255453240637512,-0.004281320924238456,-0.03704595155873832,-0.016634163817163025,0.08772522118039536,0.10215871302438534,0.045226969766336486,0.11408829121222071,0.028702582700166207,0.027107643507254392
0.0,5.0,-0.011999254634995623,-0.016251726558087022,-0.013458750323742422,0.0401201744935912,0.04776826175320608,0.087730875304598,0.10215527526507075,0.12206408135098405,0.1636000839252353,0.028711114334966,0.027110112696284137
0.0,6.0,-0.011992806045758234,-0.016248823491344978,-0.013455529965345684,0.0401214973639805,0.04776972920715893,0.08773132011417703,0.0921756765906384,0.12206474197869799,0.1636004913757047,0.028711858326133342,0.029783083180222717
0.0,7.0,-0.011920173902055985,-0.016296991532397467,-0.013484868322292306,0.03998173793073031,0.04768460404844875,0.05641047319121725,0.09217389241824152,0.12212119511267348,0.16360252497604727,0.0816885046472754,0.029782838363719512
0.0,8.0,0.03990903791601743,-0.07846966760587148,-0.0548980411718813,-0.07662198997065756,-0.029985051553634668,0.05638720606899227,0.09217402569169914,0.2152912466935605,0.16361412671330008,0.08178521501440093,0.029789565567925388
0.0,9.0,0.0399171218750465,-0.07846538230104354,-0.05489456986996941,-0.07661083102368929,-0.029976012272766507,0.05638733859225245,0.144065342800671,0.21529603841427636,0.16362111911439073,0.08178538949835097,0.16366708346167042
0.0,10.0,0.040045023787132955,-0.07836166747345612,-0.054865195652248344,-0.0762094765022791,-0.02986234024178036,0.056396160686431614,0.14406556723898806,0.21538821432394742,0.21766152485393242,0.08182915112819664,0.16366776118165077
0.0,11.0,0.040592871726587744,-0.0780378465547941,-0.054795986374524194,-0.07516419308817525,-0.029638934939843507,0.08627790415087791,0.14406275753325573,0.2155202643051505,0.21766696807751085,0.1540737967330264,0.16368039914696939
0.0,12.0,0.06685206412306886,-0.06128019279205016,-0.05030975552213642,-0.014596332904339022,-0.013424170816721854,0.08690661427783195,0.14406861572027155,0.22586793223481033,0.21804665824331454,0.15547404436770135,0.16368926911626588
0.0,13.0,0.06697419458903403,-0.06127194045769528,-0.05024013270499494,-0.01458737328159009,-0.013348580789769377,0.08690730506230356,0.11527592003618634,0.2258730398397914,0.21804746464550814,0.15547408659780204,0.18874388049476695
0.0,14.0,0.11863808227217441,-0.052977873136008706,-0.011341530969321181,-0.004408042418241517,0.03439177648388373,0.08690645040646962,0.11520993711222896,0.2335372276302558,0.21807410946971462,0.1554797135660523,0.1888045567264876
0.0,15.0,0.11864223773085841,-0.052977211350653725,-0.011336066326026635,-0.0044070350189026625,0.03440009500891695,0.07653555741284328,0.11520899633492764,0.23353855241253874,0.21808420475392767,0.24306280052402637,0.18880577262353868
0.0,16.0,0.11865679567614955,-0.05296082192473852,-0.011309919549431656,-0.004387466657070575,0.034431313282686914,0.0765301356408759,0.1152099911176502,0.23357369814051895,0.3480240603061115,0.24306110537142134,0.1888085186377353
0.0,17.0,0.11865699456905071,-0.052966535850184675,-0.011312473442289573,-0.00438851328182204,0.034430845483885045,0.0765303176265888,0.12600124976723392,0.23358713737068856,0.34802766774425986,0.24306119349491614,0.21628566318757436
0.0,18.0,0.11488667144985307,-0.1252403766012283,-0.060533747858984306,0.007216932284472973,0.042334601739406466,0.0765390987461366,0.1260066595899535,0.38509532457035284,0.34803322574260726,0.2430830529550164,0.21629505072296823
0.0,19.0,0.1151094586814729,-0.1252585154705744,-0.06069287619634166,0.007204799938300616,0.042228167317402907,0.07813676892006322,0.126006526991874,0.3851039902378626,0.3480381580622341,0.2619841341591756,0.21629945855386043
0.0,20.0,0.11517849181915611,-0.12526567742490663,-0.06072478091430956,0.007201347264285905,0.04221278651691684,0.07816382676023978,0.12600578166684398,0.3851055859438434,0.34515678014598733,0.262299843830508,0.21630067011336881
0.0,21.0,0.16913302150531195,-0.12318328212685417,-0.10010169626342431,0.008618511598428462,0.015415011822791529,0.07817281025832172,0.1260070376074913,0.38407131578439774,0.3451529927239762,0.2623669661319035,0.21632514568933794
0.0,22.0,0.16924168844167528,-0.12314346120553975,-0.10001515166882936,0.008635043993260866,0.015450942418097358,0.07817324433423374,0.12055186092569892,0.384084482525417,0.34515585532791143,0.26236750826461974,0.37192822238577605
0.0,23.0,0.1992205481609292,-0.10323188086247953,-0.05606849632414117,0.016033655028667805,0.03178034488643323,0.07816966975839044,0.12057076095003381,0.39493026559546524,0.34515807398361437,0.26237642121890187,0.37211048186744583
0.0,24.0,0.19923505196729788,-0.10321512102499433,-0.05603517966839749,0.016043394138452204,0.03179970513191433,0.07816898798908957,0.11205802606842563,0.3949526372791246,0.3451676641565789,0.26237736241544835,0.3929218224842258
0.0,25.0,0.1992342994840497,-0.10321773205835749,-0.056035852770288296,0.016043687353308984,0.03179978072017654,0.07818185212592424,0.11206017115403143,0.394952899562006,0.39538161460912663,0.2624705493701985,0.3929270361371558
0.0,26.0,0.19923367140891307,-0.10321813541616198,-0.05603596810154862,0.016045954450268247,0.03180042894650729,0.08446980281807633,0.11205981635350906,0.3949533158611625,0.3954459674201555,0.29216522185713956,0.392927474468332
0.0,27.0,0.19923321013186357,-0.10321564451855889,-0.0560235048708759,0.0160458743060743,0.03180002794424408,0.050884307771084,0.11205964388948657,0.39495548127471897,0.39544498432194913,0.4176318426133293,0.39292727805804434
0.0,28.0,0.19923311335551613,-0.10321614961372491,-0.05602408879969362,0.016046015644853043,0.031800191342731175,0.0508846769354301,0.10984488239276376,0.39495633408419306,0.39545059913969044,0.41763374424546795,0.3948959839390745
0.0,29.0,0.19544169669115175,-0.12966958865518485,-0.038136790451122796,0.01923107953173775,0.029646513406388984,0.05088306057074709,0.1098448160716499,0.3799297113076862,0.395453836385031,0.41763680710675266,0.39489653608487796
0.0,30.0,0.208391161733128,-0.07981749264835264,-0.02118985486507576,0.03422185771546235,0.034742542913944345,0.0510588603440741,0.10984477874246049,0.3995481087813111,0.39546468830448483,0.4182958465115937,0.3948972376906188
0.0,31.0,0.20856662660317069,-0.07919633905450113,-0.021002999715488708,0.034435705130741644,0.0348068723989,0.06256890220923979,0.10984272378892049,0.3997758380741382,0.39546156719412834,0.4621232004105874,0.3949002371660906
0.0,32.0,0.20856730518044928,-0.07919363699355263,-0.02100292493608562,0.03443656635185333,0.034806896233151655,0.06257140900201962,0.10984226834827894,0.399775932980942,0.4857030685503129,0.4621244324206358,0.39490059828965857
0.0,33.0,0.20856727366444835,-0.07919279215157288,-0.021001410190066787,0.0344362592050709,0.034806345539202935,0.06258238021695939,0.10984234971554296,0.39979069530332156,0.46721074438593596,0.4621617066894033,0.3949007107044247
0.0,34.0,0.20856597415201564,-0.07919758568223305,-0.021007311611049732,0.034438044207340014,0.03480854309474024,0.06258340670362908,0.09465067927175232,0.39979880145881525,0.46721514816764526,0.46217355821485634,0.4426761313358905
0.0,35.0,0.2092333597002335,-0.06339993429737706,0.000247291428072157,0.03600523803890998,0.036917089609908436,0.06259550357356317,0.09464992473476766,0.44971010514876,0.46721151698966756,0.4622007049863116,0.4426798201487183
0.0,36.0,0.1817679246775567,-0.1474961120440637,-0.09503704768131482,0.05442679135644168,0.05778944766780484,0.06259409288806676,0.09464850958062682,0.5136189976086862,0.4672136838775643,0.46220544881830494,0.44268927888855686
0.0,37.0,0.1817676350804323,-0.14749505053147216,-0.09503436398739178,0.05442641713641738,0.057788501572569546,0.06261660639324466,0.10291039615918178,0.5136224655022544,0.4672130220656349,0.46224005938224594,0.47165616965939283
0.0,38.0,0.18176810978678823,-0.14749327007443594,-0.09503376718097906,0.05442683102889052,0.05778864030867894,0.06260054073806237,0.10291235061098541,0.5136229858527386,0.4741213807495609,0.46223862523186726,0.471659490155461
0.0,39.0,0.1817665573789228,-0.14749279066382598,-0.09502920622903363,0.0544267656115013,0.05778801794955217,0.06774557948429069,0.10291802379181199,0.5136231780480857,0.474125192282941,0.4672044875815666,0.471667698693819
0.0,40.0,0.18176605610980495,-0.14749455116529242,-0.09503209696200034,0.054427221460592624,0.05778876645105658,0.07335266838003056,0.10291779783411914,0.5136258068515552,0.4741349788620288,0.49902458131898775,0.471681579954193
0.0,41.0,0.17159381029113413,-0.15392077905509877,-0.06512736160127128,0.056632133126819785,0.04752811261135993,0.07335405844091344,0.10297086091457094,0.5071437279628125,0.4741360481662605,0.49902710443461806,0.47235165601460616
0.0,42.0,0.1715120511924807,-0.1540096271192141,-0.06490122644145264,0.05666721875615408,0.047438813036002274,0.07333446506303952,0.10592285942497627,0.5070466856210117,0.4741361563078836,0.4990449955084773,0.4753338343620428
0.0,43.0,0.1714450674208372,-0.15403775338625186,-0.06471922590962159,0.056676045481959966,0.04738169671875902,0.07333410536656727,0.08164267592997522,0.5070227026658634,0.47413670993627133,0.4990449401541132,0.5794059054680267
0.0,44.0,0.1699324335544628,-0.13978375627198608,-0.06584139931731638,0.05508256393192414,0.04750714662637215,0.08117196176028404,0.08163810145400299,0.5058405510157826,0.47498587187297175,0.5134393537098857,0.5794141499474726
0.0,45.0,0.16985657746369703,-0.1391807303386428,-0.06586562278191639,0.055008801405432003,0.047510109656402025,0.08273339475010488,0.08163533732875522,0.5058169960984219,0.510194910232995,0.51469586257136,0.5794359333881918
0.0,46.0,0.16813202934382526,-0.12303897062698035,-0.06754918519670093,0.053199450804237304,0.047698822332203926,0.08801675215239163,0.08163533824582181,0.504050646622731,0.5143553569067425,0.5269537826070342,0.5794359767030823
0.0,47.0,0.16812301707167215,-0.1230534652515959,-0.0675485968959759,0.053215859336758944,0.04769815635072214,0.023308542123571967,0.08163332136104583,0.504049575510872,0.5144552254885553,0.622926510769025,0.5794380559698814
0.0,48.0,0.1681088127588599,-0.12305735303222805,-0.06755092865135415,0.05321750345470299,0.047699142435386185,0.023309232723366113,0.08163343056916332,0.5040498454064248,0.5019125810677371,0.6229550639043676,0.5794378948002008
0.0,49.0,0.16796054005597266,-0.12325036812824529,-0.06746490902960313,0.0533176868318151,0.047654494444722514,0.023308054692921094,0.06649589498821373,0.5039917245518297,0.5019162155947074,0.6229719576255173,0.5903540135174583
0.0,50.0,0.15680973658727204,-0.1412826575077723,-0.062182423300978326,0.06244227822902007,0.044981482559166126,0.023301108236871017,0.06636738879258723,0.49966911910276385,0.5019094696688805,0.6229911887681342,0.5904618019999145
0.0,51.0,0.14360529932531232,-0.13023938711463492,-0.04173451710295605,0.05807752298612291,0.03689962794483468,0.02330119410277852,0.06636878981751869,0.5064282186397964,0.5019060744418175,0.6229940167201329,0.5904634810840446
0.0,52.0,0.14360513835804684,-0.13023798702071185,-0.04173300000922798,0.058076878548304345,0.03689892965412963,0.03661754913586495,0.06681396476303698,0.5064342923751592,0.5020672769018729,0.6396046571493013,0.5910095259710819
0.0,53.0,0.14360529086819485,-0.1302373402953049,-0.041733262665360156,0.0580770354478187,0.036898865932155606,0.037176771460309295,0.07416776542191236,0.5064340221595695,0.5240531517761116,0.6403061104466193,0.6002377249073844
0.0,54.0,0.14360529099150324,-0.1302373744144898,-0.04173456203224948,0.05807703543523607,0.0368988654529691,0.03722920469898448,0.07949756067848272,0.5064341547495262,0.5599237589111488,0.6403845500457961,0.6065114072182934
0.0,55.0,0.14360392747239523,-0.13023379085027809,-0.04172756292479147,0.058075677956025064,0.03689621414206506,0.037229150651192935,0.08306907165483594,0.506441122853467,0.5488897489925644,0.6403845043364093,0.6111865873914999
0.0,56.0,0.14359441321085645,-0.13024053700739713,-0.04172056627425745,0.05808018614193994,0.03689153856145936,0.04431727831888065,0.08305929433436283,0.5064378075986508,0.5489327952674483,0.6599975052782142,0.6111976318450489
0.0,57.0,0.14356486923606956,-0.13033463842975318,-0.04191841866587481,0.058157585217728694,0.03705427353262524,0.04431672305847577,0.06031064476443058,0.5069561397582285,0.5489561197446694,0.6600002809394203,0.6496330306158327
0.0,58.0,0.14221645917318806,-0.1257459694106207,-0.02745231102926355,0.05614749912950135,0.030717333215093064,0.04432916499829961,0.06007230475903442,0.5285208866491056,0.5489559333997253,0.6600135243099994,0.6499872589715188
0.0,59.0,0.09867927581059832,-0.18789128842633485,-0.09641751858915838,0.0942658943646523,0.07301887870362066,0.044329674717449655,0.06002401892741813,0.5889024464148939,0.5489584780256969,0.6600128460393803,0.650025241950691
0.0,60.0,0.09863752083149196,-0.18795922883180874,-0.09651539694072399,0.09431052055556817,0.07308316942978033,0.04433267521650493,0.06292743020560816,0.5890070552087906,0.5489579999806754,0.660027259184128,0.6503223256563351
0.0,61.0,0.09861268156163852,-0.18795485570439227,-0.09651146137491742,0.09430821883091162,0.0730810980085772,0.04232230389185211,0.0629231573904271,0.5890074198970003,0.5572733318106728,0.6595474760803937,0.6503280724707997
0.0,62.0,0.09861237169664906,-0.187954808193085,-0.0965130410257094,0.09430820547616986,0.07308154202558277,0.03942897017426734,0.06292268025031499,0.5890073518162906,0.5599577368391465,0.658577743901324,0.6503276942309231
0.0,63.0,0.09861245340278542,-0.18795478478344882,-0.09651240654826529,0.09430821387542052,0.07308176967265288,0.0529556301694181,0.06291651186189542,0.5890074170394834,0.5599799670850308,0.6758462461215534,0.6503287987423333
0.0,64.0,0.09163864770889174,-0.1710923638790856,-0.10435672336911073,0.08785396386616426,0.0760842556265203,0.05295228565625575,0.06290695785787864,0.5817475098760415,0.5599806431634882,0.6758475441229653,0.6503427278792998
0.0,65.0,0.09162226130896688,-0.17107659202234615,-0.10432644262062735,0.08784644842331961,0.07606982655591184,0.0529519861943284,0.0628314922523119,0.5817613978096672,0.551843178015997,0.6758564660949136,0.650464511443204
0.0,66.0,0.08292210508979006,-0.17576314408426458,-0.09116117135497527,0.09095622563305743,0.06733396701545856,0.05295381425688322,0.05784725774876574,0.5770556132799941,0.5518373958109482,0.6758562279630096,0.6717471389093479
0.0,67.0,0.0786781876674992,-0.17794762287336527,-0.08433466858184263,0.09239586415862769,0.06283509230166018,0.05295104168338914,0.045685307582049084,0.5747398998932316,0.5518359060149086,0.6758679923234092,0.7154629568886948
0.0,68.0,0.07866090688225243,-0.17794983549961702,-0.08430479577586146,0.09239754144094088,0.06281244720781355,0.052950042392523725,0.03169164312127034,0.5747370004226113,0.5518358586878962,0.6758694757875937,0.7219710626239049
0.0,69.0,0.07042763327322042,-0.17066682132396574,-0.07753643532617537,0.08819475407406387,0.05890664953855841,0.052900020071212764,0.03168291612204226,0.5781920027877951,0.5518363493636612,0.6759172713584364,0.7219758692611989
0.0,70.0,0.07042367212387307,-0.17066592346718135,-0.07753571917287945,0.08819406253557562,0.058906097949957395,0.04030663105241025,0.03168237824805149,0.5781921278140247,0.5739391238025868,0.6877718358352233,0.7219759443509772
0.0,71.0,0.07042091514433435,-0.17066490296498588,-0.07753627066486336,0.08819340327111684,0.058906454224609155,-0.017492403541534664,0.031686580502036425,0.5781919959381587,0.5787778997997377,0.7481848397437285,0.7219920841380596
0.0,72.0,0.07041444222780102,-0.17066285371294618,-0.07753087862636356,0.0881920319930892,0.058902846086724775,-0.0035826532414840475,0.031687593577206914,0.5781931382337346,0.5787960806770064,0.7537422724287706,0.7219924519194881
0.0,73.0,0.07041444088217258,-0.1706629105987099,-0.07753104184073267,0.0881920409492426,0.058902871783363654,-0.003582353417495657,0.03168749286922204,0.5781942245461933,0.5715108232881324,0.7537422984945623,0.7219935303715729
0.0,74.0,0.07040573539799187,-0.1706628756489222,-0.07753410282266218,0.08819201442330316,0.058905194985498587,-0.003580706842466433,0.0490437656509767,0.5781942152192656,0.5715187138999683,0.7537494108315173,0.7354173594114676
0.0,75.0,0.054597033502913964,-0.18552591665760443,-0.0750046310459909,0.09974435298369604,0.05693915625049169,-0.0035711556955920595,0.0488971851094802,0.5763457829737209,0.5715190722238199,0.7537587434705403,0.7355210959943279
0.0,76.0,0.05441049153188927,-0.18571760278876917,-0.07499743203047567,0.09990198175552756,0.056933236302255656,-0.003543762019755962,0.03142532681616387,0.5763396997744933,0.5715221377356142,0.7538635193989855,0.744516767037141
0.0,77.0,0.05440482144126861,-0.18571257001292976,-0.07498292711378064,0.09989901701667298,0.056924691655825824,0.0008115357884482138,0.031209348509749255,0.5763472840077948,0.571524322635137,0.7672176035039963,0.7446445814707594
0.0,78.0,0.04585863007616191,-0.18450881570380767,-0.06162119306314132,0.09903526987511395,0.04733705445689554,0.000813345550236587,0.03120919539302726,0.5776977287965264,0.571532738313382,0.7672266897494672,0.7446452198061724
0.0,79.0,0.045858014775845043,-0.18451001831491137,-0.06162250583350759,0.09903627979960386,0.04733815689054048,0.0008098405575987501,0.0348918188996285,0.5776998835149723,0.5715549460472162,0.7672260871352794,0.7443955991025862
0.0,80.0,0.04584955802191326,-0.1845176962447512,-0.06161835243166981,0.09904359289827058,0.047334200845346536,0.0008970761226463797,0.034894312953022866,0.577696291801451,0.6005040523890773,0.7672923277733689,0.7443958292205852
0.0,81.0,0.045849132348969375,-0.1845172043227478,-0.06162118271575947,0.09904333619157502,0.04733567781297793,0.008360231123697782,0.03490339529891427,0.5776945849678675,0.6007821012356894,0.771883907644881,0.7443941062352638
0.0,82.0,0.04584811167342638,-0.18452065038426893,-0.061621972998816416,0.09904624800366066,0.047336345576957824,0.008353178740769211,0.03490205937284689,0.5776968395097464,0.6006849536115404,0.7718843755978528,0.7443950160480322
0.0,83.0,0.04583164159627547,-0.1845574263854038,-0.06165994303396115,0.09908994579497142,0.04738146213723124,0.018017105586008383,0.03487964871288233,0.5777975801836737,0.600704489692002,0.780686469526133,0.7444149009940983
0.0,84.0,0.04276249428267924,-0.1940484396123408,-0.06940063356774814,0.11143167246373638,0.05744714053333294,0.0180228896834971,0.03463776000766151,0.6089246252662882,0.6006988818141091,0.7806946856160822,0.7446581003175935
0.0,85.0,0.012462022052933302,-0.20904465400957148,-0.12189309100737261,0.12283432764115608,0.09736077311716361,0.018024092891350395,0.03451005078251457,0.6286785547450445,0.6006988056355677,0.7806990294123983,0.7448131076324576
0.0,86.0,0.01230151751148955,-0.2088455163920743,-0.12183744594735342,0.12270948471403972,0.09732588823574506,0.01803293279263836,0.01410232489808247,0.6287218363376392,0.6007091662241167,0.7807086016421763,0.7687541857909138
0.0,87.0,-0.0006443663230885059,-0.21275109619099153,-0.10666774505680221,0.12586142607666034,0.0850834018042127,0.018045063965283627,0.01407295615308906,0.6250284610295895,0.6007181431178776,0.7807176493068415,0.7688088753953838
0.0,88.0,-0.00065364757794712,-0.212752574104448,-0.10667606025094173,0.12586256410675745,0.08508980471038587,0.01804228402088292,0.014010450720971552,0.6250294806052114,0.5958651087215481,0.7807264288190158,0.7688262592954754
0.0,89.0,-0.0006561549120112228,-0.2127548634307361,-0.10667429602232589,0.12586593762500642,0.08508720496850465,0.018041586544762307,0.008687438311853734,0.6250271069057846,0.5958253635669386,0.7807253096690905,0.7700563629046857
0.0,90.0,-0.0006564859724678819,-0.21275109003008527,-0.10667210312261821,0.12586455644345831,0.08508640229926982,0.008554969420698255,0.008687517953807566,0.6250362556656323,0.5958927190341741,0.7790600674800795,0.7700561695264246
0.0,91.0,-0.0008614319337827604,-0.21260514412621817,-0.10652651658186528,0.12575480572815215,0.08497692182353726,0.008424762748496505,0.008685423913988818,0.6251142187876381,0.6051564312958377,0.7790380195195692,0.7700568750136529
0.0,92.0,-0.006602677844267941,-0.2089378724502804,-0.104576037835667,0.12304730351684759,0.08353690701550319,0.008418498125248563,0.008685531320777136,0.6260340410005814,0.6054367022933287,0.7790584491686893,0.7700590939935943
0.0,93.0,-0.006614660023535427,-0.20893060168480612,-0.10458359841283693,0.12304217993169225,0.08354223482604675,0.01985035312820597,0.008669216627852987,0.6260308080944389,0.6054378842162539,0.783175350610004,0.7700806285744582
0.0,94.0,-0.0066722830938004424,-0.20895751760757525,-0.10453281845408402,0.12306492814569367,0.08349931772531785,0.019849885088329314,0.005063458318194866,0.6260107613776745,0.6013726916423213,0.7831752106714959,0.7782883643563818
0.0,95.0,-0.006721966133049146,-0.2089887373103725,-0.1044916082681216,0.12309264502886494,0.08346273128126346,0.01984539921587098,-0.006319326302814695,0.6259877712803082,0.6002579048998095,0.783173642820285,0.8039397529295191
0.0,96.0,-0.017346756349641647,-0.21500508882139724,-0.09361090641244016,0.1285081752693173,0.07366862769060531,0.01984574558320127,-0.0063270736518162805,0.6204418010789609,0.6002552624951707,0.7831768080527514,0.8039510670150832
0.0,97.0,-0.017374104426193214,-0.21502006507450067,-0.09357937835870653,0.12852438820909914,0.07363449616030247,0.01983973099958274,0.00797091790437567,0.6204231100958616,0.6002519625729809,0.783179060070263,0.8149340151922072
0.0,98.0,-0.01740823162019373,-0.2150286400168887,-0.09354773544675489,0.12853261378294653,0.0736041424742686,0.019843636033725173,-0.0035477027976479796,0.620415483300966,0.6002530667818589,0.7831830642386074,0.8160260567358649
0.0,99.0,-0.02333270644618122,-0.21384727318920715,-0.08674041452900783,0.12752943550864645,0.06782358702708856,0.019589275818502158,-0.0035525503173102686,0.6215681519596152,0.6002605079863902,0.7833472949658652,0.8160255455010152
0.0,100.0,-0.02333494856708651,-0.2138500380702677,-0.08674134077317643,0.12753227026012295,0.06782453667807428,0.023689875802162846,-0.003556345710922681,0.6215693230258225,0.6002581692676404,0.7918230166281711,0.8160303401173353
0.0,101.0,-0.023376289651181603,-0.21385255927617816,-0.08671231292314835,0.1275345516362658,0.06779827010291753,-0.035892311496964785,-0.003556382054575393,0.6215677211460947,0.6002604923331184,0.8291932821128437,0.816030356919378
0.0,102.0,-0.023381416152181027,-0.2138538679816401,-0.08670451810163564,0.12753555797544694,0.06779227621466222,-0.03589772661413571,-0.0035561684137785064,0.6215661910119352,0.6156899042306192,0.8292009815341183,0.816029724294253
0.0,103.0,-0.023387740136921433,-0.2138551068892931,-0.08670418629205053,0.1275366767827464,0.06779197657087119,-0.027483443867290607,-0.0035564169288811185,0.6215661323098666,0.6157000164977835,0.8321233105588464,0.8160297846049896
0.0,104.0,-0.023394666039864793,-0.21385619298544264,-0.08670399540784533,0.12753755258788163,0.06779182264585523,-0.027479660872502806,4.6262593628327794e-05,0.621566108171878,0.6157003380470449,0.8321293203107611,0.8152541917079561
0.0,105.0,-0.023400579271439244,-0.21386201256747375,-0.08671251388173178,0.12754449194784465,0.06780198020636691,-0.027474340397476687,4.628375423266998e-05,0.6215761048641923,0.6134171677272704,0.8321403162633483,0.8152542863038226
0.0,106.0,-0.03646152544821323,-0.22413539542325303,-0.08741421740428389,0.13751061519233626,0.06848269695614853,-0.027470844833047584,5.083598486286144e-06,0.6221115380320653,0.6134140487790312,0.8321422741692726,0.8152686476555335
0.0,107.0,-0.036493542447957945,-0.2241639723102696,-0.08742683510566505,0.13753728285132816,0.06849447166616154,-0.02743940684932724,-0.01432541727569985,0.6221220475913737,0.6134183292967785,0.8321566253341461,0.8189158415695657
0.0,108.0,-0.036497333417012445,-0.2241586461794218,-0.08742420445102918,0.13753331203362895,0.06849251042069329,-0.02139804268641347,-0.014348119478067413,0.6221248030477856,0.613419376668743,0.8364531790868527,0.8189180611121801
0.0,109.0,-0.04180757480713813,-0.22558465792643007,-0.07901473657086572,0.1389177551088745,0.060328181061122706,-0.02139773526435192,-0.01434887071237245,0.6199323547732418,0.6134220306228716,0.8364548423535928,0.8189180952386932
0.0,110.0,-0.04783304063471805,-0.21958172811792903,-0.08160373120508302,0.13443661431936257,0.062260845581502244,-0.021391838613585866,-0.014349010978866698,0.6180069186673535,0.6134339229260971,0.8364582494758059,0.8189177122145873
0.0,111.0,-0.047846563015391655,-0.21957361386848187,-0.08159645137368111,0.13442978206240142,0.06225471591059483,-0.021378677367517394,-0.014348950671235936,0.6180105968420753,0.6267911769869623,0.8364642465317434,0.8189165810617163
0.0,112.0,-0.04785327762720758,-0.2195791323521455,-0.08159803383291996,0.13443489145514675,0.0622561810604888,-0.02133967118283406,-0.01660928708210543,0.6180118009929594,0.6267943387875229,0.8364816510336038,0.819758978761178
0.0,113.0,-0.04785589440324012,-0.21957657146531187,-0.08159939849696637,0.13443297337682233,0.06225720318005033,-0.019191941984356937,-0.016643285912509034,0.6180108007038652,0.6268262748760586,0.837156641104454,0.8197702027757132
0.0,114.0,-0.04786231154619526,-0.21957926942192676,-0.08160738578004202,0.13443561871387813,0.062265034683262235,-0.019197161485663083,-0.016645695670708085,0.6180140932993461,0.6239612001569441,0.8371570545510324,0.819771213540813
0.0,115.0,-0.047864850173100916,-0.219584192051137,-0.08161341104230588,0.13444573370835192,0.06227741536275258,-0.01919621657447258,-0.016646667191390407,0.6180381005665685,0.6268694186576261,0.8371563983309213,0.8197725389670213
0.0,116.0,-0.06796330177046146,-0.23917246452691246,-0.11415067479104361,0.15443353244195873,0.0954783155419965,-0.019154143004407497,-0.016651568119131637,0.6503962290523202,0.6268693121179285,0.8371469641467365,0.8197745999187447
0.0,117.0,-0.06840826044289948,-0.2387603466993072,-0.11389465724401414,0.1540922177141977,0.09526628259046373,-0.01335805457304887,-0.01673670796036411,0.6505926125925883,0.6268701333654884,0.8369244334359386,0.8198089900372829
0.0,118.0,-0.07426092903713533,-0.23794336572615096,-0.11584727263812747,0.15335469140953986,0.09702899832480306,-0.012311068869997848,-0.016800303341190797,0.6503465530057775,0.6268700534539282,0.8368601054730863,0.8198475387700441
0.0,119.0,-0.07426231439371636,-0.2379461240852069,-0.11585019979626889,0.1533602497817864,0.097034896844265,-0.01227845961033121,-0.030070551159633748,0.6503582974438501,0.6268698255366896,0.8368330646502181,0.8284298972556381
0.0,120.0,-0.08200816908636965,-0.24099772459878563,-0.10724467847745761,0.15642183681934468,0.08840121350207464,-0.012281240391278961,-0.03008559589571674,0.6469569229582052,0.6268646573188406,0.8368364149374201,0.8284437809090495
0.0,121.0,-0.08202084587225747,-0.24100408077762883,-0.10724147658726779,0.15642763093805503,0.08839829474659042,-0.012282218069777888,-0.030091089879502746,0.6469554594853641,0.6236516961602996,0.8368370177469049,0.8284440799053018
0.0,122.0,-0.08202152653731096,-0.24100336577262862,-0.10723920916198684,0.15642733358266492,0.08839735177258488,-0.012279031730876558,-0.03673953794327379,0.6469564500329552,0.6236483999821998,0.8368423884384816,0.8298990794869601
0.0,123.0,-0.08202331822089079,-0.24100236375875989,-0.10723534346961908,0.15642659856642185,0.08839451613650275,-0.021682916580524736,-0.036748186166024085,0.6469580358859,0.6236504147136953,0.8356562737680128,0.8299062653461186
0.0,124.0,-0.08202344301737216,-0.24100230119837296,-0.10723492502037871,0.15642641970784923,0.08839331980064986,-0.021678321899150817,-0.02615357406709613,0.646958635608208,0.6236526477365543,0.8356548973506462,0.8358279121821967
0.0,125.0,-0.08202354148117418,-0.24100212058275777,-0.10723531563142644,0.15642633303770473,0.08839350723912752,-0.02168845878139179,-0.02615103818860568,0.6469582917832158,0.6296658411096377,0.8356545834166016,0.8358284502316756
0.0,126.0,-0.0863681599039872,-0.24042912602378977,-0.10409281549909495,0.15586714110044056,0.08532670545305765,-0.02168768164845976,-0.026154571956601723,0.6473627601543908,0.6296654887278719,0.8356565123846028,0.8358328267767959
0.0,127.0,-0.08637499964325225,-0.24042841020553557,-0.10408853909880464,0.15586643821716728,0.0853225063281873,-0.022253381946251673,-0.026151835197530626,0.6473631996170832,0.6296651007219364,0.8378020028773099,0.8358342909885493
0.0,128.0,-0.08637710894865566,-0.2404295533029412,-0.1040875385122913,0.15586784525865544,0.08532127470371695,-0.012887395420171997,-0.026160912170183393,0.6473625321619416,0.6296651089421454,0.8411938555459272,0.8358682639095287
0.0,129.0,-0.08637712986808581,-0.24042970974704167,-0.1040876559334665,0.15586808292390517,0.08532145308649292,-0.01287816847878273,-0.035006978586115296,0.6473638661816893,0.6296638457776297,0.8412001286728695,0.8476927491509515
0.0,130.0,-0.09377691563219755,-0.2445618692513224,-0.09920108741131074,0.16026738741464414,0.08011896687521451,-0.012877688946527003,-0.03501855996824326,0.6444587141233575,0.629646945888061,0.8411995231250898,0.8476944038247668
0.0,131.0,-0.0938107176087439,-0.24458171318918,-0.09917944204022051,0.16028647109019792,0.08009815078306129,-0.012881438609670512,-0.03502680778348635,0.6444464937362284,0.6277649751417375,0.8412028444978223,0.8477011673730197
0.0,132.0,-0.09381553000000775,-0.24458302056987213,-0.0991722548172978,0.16028766279311102,0.08009159948966554,-0.012889401537888399,-0.03237642919001097,0.6444447139485876,0.6277655822852752,0.8411996451089697,0.8467377148633937
0.0,133.0,-0.09381547961371896,-0.24458162435874958,-0.09917211338820285,0.16028781176533058,0.08009161457979472,-0.013057730832333239,-0.04087104775872917,0.6444451320981814,0.6277663554352587,0.8412333501766202,0.8463872247259908
0.0,134.0,-0.09382302630653398,-0.2445827670495396,-0.09917056383106135,0.16028887900424513,0.08009016733991477,-0.05241671396288162,-0.04089180047465882,0.6444449129627637,0.6277667309463487,0.8530743341264883,0.8463807554833238
0.0,135.0,-0.0938234641515318,-0.24458089481565268,-0.09916702412587351,0.16028833862488748,0.08008914568144083,-0.05226202729380189,-0.04089013623484826,0.6444492815946434,0.6344466752970198,0.853329018420361,0.8463821323494848
0.0,136.0,-0.09383941462157491,-0.24457695750829594,-0.09915399129499643,0.16028445003874955,0.08007627412204905,-0.048856956212052854,-0.04089105506731859,0.6444524588856794,0.6348209136193486,0.8559258492640428,0.8463823688722985
0.0,137.0,-0.09790213530620002,-0.24492546807314047,-0.09481130313265282,0.16065188994042698,0.07549771303280649,-0.048836012091834316,-0.040892854446879144,0.6440596982124128,0.6348215961162503,0.8559269423201725,0.8463841639504335
0.0,138.0,-0.09791375998038646,-0.24491315930708635,-0.09482604161038226,0.1606410980022076,0.07551063526566103,-0.04511133992402299,-0.04089313440763659,0.6440460155286186,0.634823971779676,0.8558480018592319,0.8463841169532141
0.0,139.0,-0.10150171947646303,-0.24185811006007393,-0.0971844032446418,0.15799578740507106,0.07755269695389336,-0.04510202438389588,-0.04089610207407106,0.6423072559272884,0.6348240188131902,0.8558451435087456,0.8463841902244019
0.0,140.0,-0.10154691214750236,-0.24189048223466497,-0.09717994826022865,0.15803070171551473,0.07754789212657523,-0.04510285084353736,-0.042008978231554514,0.6423038141588503,0.6348233613840263,0.8558447376384568,0.8470878829808464
0.0,141.0,-0.11024319268802389,-0.247675437964016,-0.09870374530425587,0.164388001064488,0.07922244840827876,-0.045103138883675155,-0.042025935155787536,0.6434177655672509,0.6348286282113801,0.855845598237753,0.8470977247212299
0.0,142.0,-0.11024984513961716,-0.24767265951432016,-0.09869485979806675,0.1643860508955485,0.0792162117511214,-0.045098721041738815,-0.04204240987618102,0.64342037035707,0.63482624173134,0.8558495285842218,0.8471093947810943
0.0,143.0,-0.1102542001368326,-0.247674344767339,-0.09868702479629952,0.16438761400487367,0.0792089446142652,-0.04509894558571245,-0.04204237813292021,0.6434175581935441,0.6335094963424207,0.8558474497207355,0.84710942485809
0.0,144.0,-0.11026071191912865,-0.24767291527465085,-0.09868171101794114,0.1643860479701739,0.07920312327543284,-0.04510617318822474,-0.05050669037461521,0.643418836117301,0.6335119500615679,0.8558442745604661,0.8456928159030658
0.0,145.0,-0.11026068559752904,-0.24767265210668699,-0.09868230422975151,0.16438637033937764,0.07920239661700468,-0.04082371436957937,-0.05050704931587714,0.6434115708590427,0.6335241460110151,0.8543508504401846,0.8456921450016636
0.0,146.0,-0.11029808556077464,-0.24764968059434941,-0.09868469984424728,0.1643637116756564,0.07920475960566943,-0.04082505216238306,-0.050509547640640445,0.6434101194826627,0.6388824444280911,0.8543458546073331,0.8456924894252409
0.0,147.0,-0.11034472106383958,-0.24778984581945065,-0.09844189706822952,0.16465040749368745,0.07870812757414838,-0.040799039832971735,-0.05050859623174721,0.6419174682638326,0.6389397954505589,0.854337527113811,0.845693757783635
0.0,148.0,-0.11721951815974822,-0.24760168961315737,-0.09387509511359966,0.16445243207872973,0.07390300033540959,-0.040796827026592646,-0.05052621775810492,0.6420489797105537,0.6390109272485648,0.8543387886347227,0.8456927180874572
0.0,149.0,-0.11723231997308771,-0.24760784110154574,-0.09388289611902882,0.16445879646601924,0.07391107132842202,-0.0415801806162723,-0.05052665010889728,0.642052857959555,0.6390116383690149,0.8542480461485286,0.8456940560335674
0.0,150.0,-0.11728804746091964,-0.24765203397632235,-0.09397293084444111,0.16451244984215035,0.07402038005775514,-0.04157948572996602,-0.053718174977821345,0.6421395416981435,0.6390056568374723,0.8542484940418834,0.8471763683098622
0.0,151.0,-0.11728865990384547,-0.2476511135183373,-0.0939725729849371,0.16451178263081082,0.07402012065654083,-0.04157884362604255,-0.05372585666286014,0.6421399315596455,0.637324902319245,0.8542503581833171,0.8471796289790536
0.0,152.0,-0.131965604578645,-0.2585742556352425,-0.11160014813890239,0.17683354469532836,0.09390476414986382,-0.04158189964292224,-0.053743575755115534,0.6569388417984026,0.6373711576507799,0.8542513093546695,0.8471845656360674
0.0,153.0,-0.13239675303878687,-0.25889095999782874,-0.1121518146115777,0.17717935101842563,0.09450712324884825,-0.041581354428562,-0.0537451026358999,0.6573813106278845,0.6390463258732965,0.8542522069564533,0.8471817983805243
0.0,154.0,-0.13239849318189167,-0.2588908753760083,-0.11215308975882458,0.17717923126843863,0.09450892773456358,-0.0415742983972323,-0.04995319497569438,0.6573812228771324,0.639046432500506,0.8542441718946672,0.8490342305318008
0.0,155.0,-0.13240191550614008,-0.2588937229474412,-0.11215755794368144,0.1771829771908818,0.09451480554108409,-0.04156566958762197,-0.05415692606970168,0.6573861135516333,0.6390458934543211,0.8542510009307399,0.8505137508782433
0.0,156.0,-0.1326799252153936,-0.258867296870015,-0.11202567336942182,0.17715406678335396,0.09437052242531968,-0.037743508082188744,-0.05414966281223341,0.6573998283128865,0.6390465449880817,0.8519502695622019,0.8505158334288738
0.0,157.0,-0.13494825005170605,-0.2585352311430057,-0.11109111980467344,0.17679344367535255,0.09335559801818888,-0.03739674930695441,-0.05415451055085088,0.6575484056267342,0.6390465655061002,0.8517283194200148,0.8505146871286764
0.0,158.0,-0.1398981536994935,-0.26057116118697415,-0.10713083982605474,0.17911249844947794,0.08884458536404732,-0.03736542137061974,-0.05415439101607137,0.6556929945228445,0.6390466391611652,0.8517898784591806,0.8505148936314147
0.0,159.0,-0.13995061662075278,-0.26059140314662904,-0.10708077087469633,0.179135053976006,0.08878879375197746,-0.03615597469930752,-0.054154496090591635,0.6556714682423117,0.6390445892099682,0.8565526892787432,0.8505164069460004
0.0,160.0,-0.1399507498671164,-0.2605914998571652,-0.10708062930175591,0.17913533348315544,0.08878838458612445,-0.04269683861466385,-0.05415282914531559,0.6556711712687362,0.6390454883843925,0.8554979600277631,0.8505165299643863
0.0,161.0,-0.1399522351150877,-0.2605921559069625,-0.10707997941142851,0.17913597651213753,0.08878774759436342,-0.042702603371030115,-0.05425331007610063,0.6556708899027126,0.6378770041735069,0.8555001549397658,0.850521651409195
0.0,162.0,-0.13995232568768762,-0.26059231946988964,-0.10708004604561606,0.17913803537658265,0.08878858635875829,-0.04269505619136628,-0.05865962168144164,0.6556724046075982,0.6378657393839076,0.8555124296988093,0.8506448621055005
0.0,163.0,-0.1399565518681474,-0.2605936799781398,-0.10707724984790447,0.1791396833180637,0.08878519941112482,-0.0426991345415204,-0.05686093497152864,0.6556713142684037,0.6378778772943069,0.8555090864868294,0.849607126205213
0.0,164.0,-0.13995952971175324,-0.26059324863519595,-0.10707519844287863,0.17913932679812952,0.08878350385357531,-0.042704163881759016,-0.056851946006725294,0.655671559871223,0.6404307870340025,0.8555055910673481,0.8495981877444297
0.0,165.0,-0.1399598302347493,-0.26059301780465194,-0.10707430027709404,0.17913892691608105,0.08878194790535644,-0.04271285398169213,-0.06158341586328247,0.6556727549889959,0.6404316219945928,0.855501955921147,0.8498722903212561
0.0,166.0,-0.14263783459732393,-0.2608247480551882,-0.10520601397043534,0.17940770905708178,0.08661493694177246,-0.04258420634564835,-0.061578951315849006,0.6554852414806074,0.6404317334636371,0.8554951442622702,0.849871124220362
0.0,167.0,-0.1426452831904743,-0.2608183208908151,-0.10520005011409952,0.17940128403859712,0.08660897507663673,-0.0394241016667581,-0.06158404095791471,0.655490385792617,0.6404315459760218,0.8538387578420734,0.8498713152087972
0.0,168.0,-0.14271755560097008,-0.260830429179435,-0.10515776766405661,0.17941484609016445,0.08656161604962016,-0.037643806884359955,-0.0615841179125144,0.6554824514126241,0.6404316564983072,0.8558983178171693,0.8498713423236824
0.0,169.0,-0.1471308339953376,-0.2631587448812074,-0.10332828885374416,0.18215628600353967,0.08440752404764347,-0.037654960430306514,-0.061588249777499986,0.6543460159143184,0.6404314506217206,0.8559140953355517,0.8498707610737348
0.0,170.0,-0.1499343181948727,-0.26136968342211003,-0.10467344083104974,0.18038518089185981,0.08573917508225587,-0.0376642182781755,-0.06158824492130268,0.6534962142484531,0.6404325594047736,0.8559129803721752,0.849870720873941
0.0,171.0,-0.1499343215653153,-0.26136961748511145,-0.10467348889518115,0.18038507985790211,0.08573924872997295,-0.06248930859315966,-0.0615887173146587,0.653494773455653,0.6404327128635565,0.8529414584250838,0.8498707869053138
0.0,172.0,-0.14994795531879324,-0.2613599954715796,-0.1046687116629451,0.1803770954158223,0.08573528453537228,-0.062486319031584386,-0.06156063571261547,0.6534975711836706,0.6400646936476638,0.8529426498675793,0.8498283629465985
0.0,173.0,-0.14994919513802873,-0.26136004841904414,-0.10466955195270314,0.18037714578418623,0.08573608389414601,-0.06248777024646797,-0.0663862648182183,0.6534976053209215,0.6400596696216385,0.8529410055346094,0.8514788092724476
0.0,174.0,-0.14994931236714118,-0.2613601285185791,-0.10466987350403618,0.18037748346142712,0.08573743946464929,-0.06248849566704523,-0.06689080378270527,0.653498531546197,0.6400372413919787,0.8529404867319517,0.8479993425203234
0.0,175.0,-0.14995082712463662,-0.26136034825766363,-0.10466411313784366,0.18037761604228061,0.08573396391423503,-0.062482199786639034,-0.06689410070500167,0.6534980273636671,0.6425414744554332,0.852943477221268,0.8479976849535766
0.0,176.0,-0.1499510074153561,-0.2613604804406608,-0.10466449623943315,0.18037789662367956,0.08573477711398239,-0.06248401892858416,-0.06689478589439006,0.6534986235739447,0.641879632688019,0.8529406173944876,0.8479981282749939
0.0,177.0,-0.15271537845040087,-0.2620190887069943,-0.10249191563924478,0.18116748777576022,0.0831301173992769,-0.06247963305349359,-0.06689423440757684,0.6528780663486868,0.6418792040301291,0.8529376506890994,0.8479967533527332
0.0,178.0,-0.15271657393472154,-0.26201794216770335,-0.10249072705187715,0.18116624646469623,0.08312883056448492,-0.05966960685788896,-0.06689373976054212,0.6528793004984155,0.6418775841499103,0.8514298886753419,0.8479949383223134
0.0,179.0,-0.15273259385102414,-0.2620242246476412,-0.10248546014840701,0.1811734728627827,0.08312277232927606,-0.058831322544906695,-0.06689325393345102,0.6528769246594636,0.6418787693494239,0.8511667725058283,0.8479946616317962
0.0,180.0,-0.15455062350375687,-0.2613582887231329,-0.10263745575232228,0.1804445179936854,0.08328915160313374,-0.05883097222397964,-0.06689314701743847,0.6528159806944469,0.641877897368273,0.851165562984725,0.8479943046768036
0.0,181.0,-0.1595339073732697,-0.2642165908247799,-0.1036950141354545,0.18384472363817994,0.08454721175766976,-0.05883111121214227,-0.06689435327442961,0.6535375763486114,0.6418778330555694,0.85116559574119,0.8479947865861767
0.0,182.0,-0.1595346376378725,-0.2642160246766847,-0.10369290868454141,0.18384444738892514,0.08454618441296846,-0.05882252940670379,-0.06707122642154671,0.653538372812309,0.6421533138216428,0.8511729830184136,0.8480839139188879
0.0,183.0,-0.15953932613476937,-0.26421668095530615,-0.10369082915112364,0.18384515720213343,0.08454393524586358,-0.058822717021044996,-0.06882611897842786,0.6535380579821365,0.6421750129396757,0.8511726145368027,0.8494315206621058
0.0,184.0,-0.1595393999183327,-0.26421674118738975,-0.1036908178315957,0.1838455701491939,0.08454385763995145,-0.05882277775236278,-0.07302379072518189,0.6535379946297369,0.6421750511837908,0.8511709446788343,0.8456754418881033
0.0,185.0,-0.15953977355874488,-0.2642165619784487,-0.10369112253764005,0.1838452413064176,0.08454441676596956,-0.058821782934988395,-0.0730603325367527,0.653537726456439,0.6415284915773223,0.8511722501213014,0.8456530749721893
0.0,186.0,-0.15954576791220834,-0.264217480613689,-0.10369266845990273,0.1838463179682784,0.08454622862280581,-0.05881659780003746,-0.0730603173801114,0.6535380041236721,0.6430895404458745,0.8511745497037526,0.8456531092606904
0.0,187.0,-0.15957631251245455,-0.26422897346790936,-0.10368759319259392,0.18386076971721504,0.08453984670169842,-0.058812679330836656,-0.068584992264463,0.6535356028321724,0.6430894430937762,0.8511611901012653,0.8488653371028383
0.0,188.0,-0.1624532487630106,-0.26508105982332153,-0.10157409385017589,0.18489307923021234,0.08197932515005789,-0.058823285378776985,-0.06856831363083797,0.6527772316738021,0.6430913369493618,0.8511558022964757,0.8488738560253203
0.0,189.0,-0.16248302263672434,-0.26509318729806547,-0.10157158294198058,0.1849072029738703,0.08197640092844968,-0.05672350078553165,-0.06855966898353458,0.6527760405817715,0.643091871025903,0.8484367350303283,0.8488797589402323
0.0,190.0,-0.16262704981515924,-0.2651102161164051,-0.10165031854067125,0.18492647582776045,0.08206551220201269,-0.05736212218143041,-0.068560956718228,0.6527865765077405,0.6430918378938023,0.8484539862786658,0.8488782178526174
0.0,191.0,-0.1641761550313638,-0.26495330893690155,-0.10144231629253334,0.18474105384370335,0.08181970962204088,-0.05734528214862388,-0.06856179667108671,0.6528114735832489,0.6430920556184462,0.848454064562478,0.8488776513085434
0.0,192.0,-0.17360420510052013,-0.2705377612734474,-0.10957559946342688,0.19139005013276458,0.09150341114945053,-0.05732251397873196,-0.06856183926578077,0.6585473541974249,0.6430951635481503,0.8484566402114689,0.8488792746443452
0.0,193.0,-0.1736208042787572,-0.27054599846708705,-0.10958450361222602,0.19140043199772358,0.09151463362089556,-0.056748400859884154,-0.06856522491630354,0.6585529232484398,0.6430969571168744,0.8521165774260666,0.848880602664799
0.0,194.0,-0.1736230562234774,-0.27054850390463725,-0.10958781889107683,0.19140416941718608,0.09151957909946064,-0.05675054517589904,-0.0685792919974704,0.6585584254206687,0.6437912135502402,0.8521301720837777,0.8488434563652257
0.0,195.0,-0.17363739022060137,-0.27055147786464817,-0.10958098907329417,0.19140702705349222,0.09151301642370561,-0.05675147219221892,-0.07108004805797802,0.6585570638231261,0.6437910537254667,0.8521294266657342,0.8495064263293282
0.0,196.0,-0.17364746146818816,-0.2705533979775413,-0.1095768331610229,0.19140883438129533,0.09150910462465373,-0.05674917499300013,-0.07448536719055139,0.6585563180271627,0.6437953402177935,0.8521360225258241,0.8453825255462675
0.0,197.0,-0.17364765468719714,-0.2705534639963696,-0.10957681942886961,0.19140894078006074,0.09150908249332856,-0.056743595342141386,-0.07448810581823948,0.6585563104653595,0.6432355994949629,0.8521362715653878,0.8453715113073732
0.0,198.0,-0.1736484430721396,-0.2705534463733855,-0.10957684433943776,0.19140890904982738,0.09150912734487796,-0.05673870136490664,-0.07324965487823286,0.6585563094627805,0.6432356796588902,0.8521367413347912,0.8444607118158826
0.0,199.0,-0.1750560711113011,-0.2711022794371644,-0.1088082484833105,0.19208138028154462,0.0905673863380517,-0.056052591429034085,-0.0732496804947177,0.6581891253859625,0.6432353107143958,0.8509069045378826,0.8444607287930218
0.0,200.0,-0.17625476350095304,-0.27155587151727445,-0.10815979294757276,0.19263227288711604,0.08977982990718739,-0.05499975781221756,-0.07325253268784812,0.6578911095123625,0.6432351062272348,0.8497814599516431,0.8444596909718562
0.0,201.0,-0.176542613467527,-0.2715973236403248,-0.10803187449385758,0.1926823946972839,0.08962515738423146,-0.059209513700564584,-0.07325372598262717,0.6578688357406113,0.6432348320213145,0.8489078825814684,0.8444594153709103
0.0,202.0,-0.17792866461192938,-0.27166382242076215,-0.10753564867593375,0.19276478044672715,0.08901038015622978,-0.059646552989474806,-0.07325425010404706,0.6578393404827574,0.6432350481169331,0.8487785362120714,0.8444578870553799
0.0,203.0,-0.17793195476296558,-0.2716610908605006,-0.1075339452870332,0.1927621549252483,0.08900874289264521,-0.058032024728287335,-0.07325530198677113,0.6578406997772385,0.6432350264400597,0.8506409625229059,0.844455156865527
0.0,204.0,-0.17972266072506599,-0.2706606127932987,-0.10818002558817727,0.19167836295921972,0.08970862494178158,-0.058030686854026466,-0.07325276350834312,0.6574496715154193,0.6432347588962246,0.85064221772072,0.844451948138797
0.0,205.0,-0.1797284581730169,-0.2706609561882046,-0.10818429916546095,0.19167892486382623,0.08971561788990282,-0.058028465406181694,-0.07611534569933995,0.657450085722288,0.6432387506305857,0.8506447250123277,0.8431871061572086
0.0,206.0,-0.17972912830008875,-0.2706614197804061,-0.10818427670049599,0.19167973146724918,0.08971557880314172,-0.058029601501175254,-0.0761178950450634,0.6574500586821662,0.6439842843704342,0.8506449002154971,0.8431860673432229
0.0,207.0,-0.17973594304437063,-0.2706651848695608,-0.1081902017755335,0.19168631895053223,0.08972594544551225,-0.05803397559042558,-0.07767416047867418,0.6574557861652742,0.6439086682599231,0.8506414161879797,0.8407574004987087
0.0,208.0,-0.1797366481732332,-0.27066574126849874,-0.10819008354016468,0.19168679150360013,0.08972584502748039,-0.05803541717541365,-0.0782117409767468,0.6574557069280039,0.6436721318197902,0.850642137447873,0.8399226530995068
0.0,209.0,-0.17973911462228226,-0.270668146121662,-0.10818836032193271,0.1916897118955349,0.08972375239550463,-0.0580355378330051,-0.07835922797185572,0.6574536665563901,0.643672077720289,0.8506432436954872,0.8401181451241703
0.0,210.0,-0.17974067950800715,-0.27066898394901184,-0.108188654009792,0.1916907197538705,0.08972410568518548,-0.058129470294389425,-0.07836331146786925,0.6574538557048706,0.6434593498043581,0.8506154757386218,0.8401193051884428
0.0,211.0,-0.1797666785419716,-0.2706878976356752,-0.10818515308565896,0.19171332574777883,0.08971992131483857,-0.057157845875481395,-0.07836497949176724,0.6574508116737066,0.6434590954097786,0.8498503635309204,0.8401167740531857
0.0,212.0,-0.18188416717225464,-0.27168397541372885,-0.10768968875197085,0.19295015259662265,0.08910470470821236,-0.0580425010301879,-0.07836488412603929,0.6571614105492868,0.6434587790412983,0.8496843182904488,0.8401154620545963
0.0,213.0,-0.1820809727610487,-0.27175893104971993,-0.1076306186255499,0.19304301201464952,0.08903152518689024,-0.07147933187902818,-0.07836597601401438,0.6571335393003256,0.6434581710982521,0.8422876602843584,0.8401117517425497
0.0,214.0,-0.1840278175685115,-0.2721621334090553,-0.10674274369628367,0.19355127193847188,0.08791230742076284,-0.0714962231004468,-0.07836577266698172,0.6569017430923368,0.6434582238591874,0.8422600994929166,0.8401114291898405
0.0,215.0,-0.18402784031258201,-0.2721619446712895,-0.1067426226630001,0.1935512006600497,0.08791226171151409,-0.07005563700095421,-0.078366090629582,0.656902122402693,0.6434581926245565,0.8413751462865965,0.8401114687641756
0.0,216.0,-0.1853603332724125,-0.27181766607531005,-0.10691316822545716,0.19314656473385697,0.0881127065327396,-0.07005443968443532,-0.07836636863705258,0.6568503331147169,0.6434603882615221,0.8413722748805911,0.8401110281344122
0.0,217.0,-0.18536139762249831,-0.27181885416749185,-0.10691393438681017,0.19314942675050623,0.08811455215261815,-0.07005048222628658,-0.078652196510119,0.6568523933076716,0.6441465777298282,0.841377399185853,0.839813771632045
0.0,218.0,-0.1853614463220287,-0.2718184599477816,-0.10691319646040283,0.19314935547418,0.08811441873289819,-0.07005021809918568,-0.08070314198056071,0.6568534733321184,0.6442431197331582,0.8413812907948713,0.8372951269873535
0.0,219.0,-0.18536630607725013,-0.271816256226737,-0.1069054072886017,0.1931477397928177,0.08810870801931338,-0.07004827228127751,-0.08072645976189002,0.6568560629316216,0.6440494746899335,0.8413885704956395,0.8372748111992108
0.0,220.0,-0.18536922116622145,-0.27181602456060117,-0.10690384021871581,0.19314747414091635,0.08810691105795229,-0.07004980010039717,-0.08177599312539852,0.6568562057386161,0.6440507495088508,0.8413863219257303,0.8384169989362059
0.0,221.0,-0.18536930439488838,-0.271816104414267,-0.10690398176668171,0.1931478392959143,0.08810755832876511,-0.07004972145207061,-0.08177477538082618,0.6568568267619856,0.6437801988761365,0.8413864936986254,0.8384173354377251
0.0,222.0,-0.1876301146379039,-0.27280590457347415,-0.10717302585012661,0.19437507648131616,0.08844114173006545,-0.06997760775210518,-0.08177477350384275,0.6570028721475885,0.6437802670679147,0.8413535361710718,0.8384173606150608
0.0,223.0,-0.18898463477750288,-0.27341035716656487,-0.10735077088048291,0.1951197227699576,0.08866011204914787,-0.06985339487687087,-0.08177908979469517,0.6571005873260564,0.643780825265376,0.8412840124868762,0.8384137712552009
0.0,224.0,-0.18954587975549633,-0.2735354252848655,-0.10702940880014553,0.1952805691883232,0.08824681775542112,-0.0698550806781534,-0.08016503976646944,0.657008488614001,0.6437809483567098,0.8412844317420352,0.8399726313999284
0.0,225.0,-0.19027408015163186,-0.27370965918835943,-0.1065960011183334,0.19550011670843703,0.0877006922320181,-0.06984300064848642,-0.07905557790147569,0.6568778191138948,0.6437808481062128,0.8412778104235002,0.8409689466295914
0.0,226.0,-0.19027426439323022,-0.2737096072381511,-0.10659577325473929,0.1955000341347592,0.08770033004800358,-0.06844201182342317,-0.07905102702781792,0.6568779212381445,0.6437807678221967,0.8392087923478906,0.8409789203418204
0.0,227.0,-0.19133912287706292,-0.2735988133763312,-0.10659794482247813,0.19536297077680684,0.08770301649977463,-0.06844194334918288,-0.07905113674052414,0.6568776417246027,0.6437820376968948,0.8392085538771207,0.8409786046877612
0.0,228.0,-0.19135896712713912,-0.27359588616923375,-0.10659272194776238,0.1953601432430318,0.08769797146737002,-0.06843235812856586,-0.07906462394545448,0.6568783859126978,0.6441836589549564,0.8392454294218136,0.840974924188995
0.0,229.0,-0.1913761041560632,-0.27360290801535037,-0.10660083020310882,0.19536871579400222,0.0877078703502399,-0.06842580814113773,-0.08115801970374086,0.6568824419502143,0.6441911561347836,0.839251548619324,0.8372975095036749
0.0,230.0,-0.19137954076168537,-0.2736028349266925,-0.10660109980963206,0.19536864982480856,0.0877081136947679,-0.06824993909878208,-0.0812937411457892,0.6568824367748387,0.6442746650130154,0.8402583012684173,0.8371560150530425
0.0,231.0,-0.19138146424967914,-0.273603649343823,-0.10660122323620574,0.19536936317694814,0.08770822180473652,-0.06799350736049506,-0.08129577459241137,0.6568824825492916,0.6442905546068344,0.8419484799838681,0.8371484729821856
0.0,232.0,-0.19139952428350818,-0.2736061662594985,-0.10659829461663729,0.19537199088210308,0.08770516427332552,-0.06797607995973778,-0.08261122173064125,0.6568820564399713,0.6442933807271982,0.8419637922368266,0.837973234785467
0.0,233.0,-0.19152159787531425,-0.27364906811496065,-0.10666181039273386,0.1954247248027754,0.08778323632550232,-0.06797621956328372,-0.08261130320385361,0.6569094942817565,0.6440615897345122,0.8419648360283501,0.8379732569650477
0.0,234.0,-0.1970472581491217,-0.27600198134834364,-0.10975992753985463,0.19831489243426847,0.09158876462554427,-0.0679994948730011,-0.08261864073998515,0.6585299482100637,0.644061408378233,0.8419731146238915,0.8379682126715545
0.0,235.0,-0.1972074869299422,-0.2760780777709191,-0.10986544772626293,0.19841219573238272,0.09172369162746712,-0.06882620206371144,-0.08261810125594385,0.6585940282217981,0.644061492980251,0.8420781937801913,0.8379673827354944
0.0,236.0,-0.19876379458515878,-0.2765521129418375,-0.10918751098887734,0.19901359781921846,0.09086360234798099,-0.06882620928355225,-0.08257523009179554,0.6583320539474702,0.6440613605198309,0.8420782004924386,0.8379055298620693
0.0,237.0,-0.19883480976936385,-0.2765787839744494,-0.10915246028773375,0.19904600201977343,0.09082101719704293,-0.06882284620941846,-0.08186285363747783,0.6583160603263571,0.644060796428288,0.8420750728720133,0.8373616922369169
0.0,238.0,-0.19883477662501445,-0.2765789794260573,-0.10915257765739099,0.19904589419833826,0.09082095244973784,-0.06764674257208797,-0.08186347917045143,0.658316442140003,0.6440608152572902,0.8399357613088727,0.8373610551621908
0.0,239.0,-0.1999238212805449,-0.2766591771968558,-0.10903071667736355,0.19914783001853767,0.09066606037698158,-0.06764258373193457,-0.08186187790806876,0.6583050358134706,0.6440608069542892,0.8399318420335427,0.8373576925412852
0.0,240.0,-0.19992391795757206,-0.2766576715793969,-0.10902904258822232,0.1991476122012423,0.0906658181869307,-0.06764246203594497,-0.08370551537160686,0.6583088076047602,0.6440610021233631,0.8399321498294258,0.8331764550808646
0.0,241.0,-0.1999244373841269,-0.2766580672662917,-0.10902954850202182,0.19914835824017604,0.09066677205069641,-0.06764721592443743,-0.08370938260925267,0.6583095342356727,0.6442309208122062,0.8399336074576452,0.8331685188240687
0.0,242.0,-0.1999244369956829,-0.27665809439033995,-0.10902947924635546,0.19914835818079632,0.09066677220231031,-0.06695200280242837,-0.08371047243878833,0.6583095236488627,0.6442312702040233,0.8415885259100092,0.8331657867354042
0.0,243.0,-0.20046492098610563,-0.27638742744848677,-0.10910941219805669,0.1988423012556796,0.09075715647031762,-0.06695457856089794,-0.08448965329485979,0.6582642604517159,0.6442310883147766,0.8415858955120554,0.833002052263587
0.0,244.0,-0.2011127761503853,-0.27609756243939354,-0.10926945705699727,0.19849456619762892,0.09094915345708231,-0.06695542818420971,-0.08512279365679051,0.6581783566704652,0.6442313666662344,0.8415847641899481,0.8329579599012814
0.0,245.0,-0.20111977515184104,-0.27609601627061,-0.10926724574181838,0.19849289194737285,0.0909467589610584,-0.06696123253409965,-0.08512223094550347,0.6581788856452094,0.6440795915064983,0.8415774181704021,0.8329562683123191
0.0,246.0,-0.2011279740670271,-0.27609916056557904,-0.10926596572705642,0.19849650758711668,0.09094528706599397,-0.06988517483889622,-0.0851246220133989,0.6581783211714783,0.6440796017769107,0.8405204146615144,0.8329564612215996
0.0,247.0,-0.20268844768200728,-0.27661164895601464,-0.10878245195747957,0.19914906074056085,0.09032962739260533,-0.0698964761329255,-0.08512900432498097,0.657976127150354,0.6440797843858158,0.8405113612243911,0.8329626525472348
0.0,248.0,-0.2027138761221802,-0.2766197185229298,-0.10876852464166774,0.1991586608826561,0.09031305844755486,-0.06989538571518586,-0.08513861036837365,0.6579708690924516,0.6440796601732574,0.8405145848856279,0.8329791536366142
0.0,249.0,-0.20271393460156806,-0.2766198793159042,-0.10876851747090162,0.19915890735753713,0.0903130474556957,-0.06903019561156727,-0.08513833609229096,0.6579708388696023,0.6440795800240602,0.8392180071720927,0.832977016971223
0.0,250.0,-0.20271571298258143,-0.27662076619218406,-0.10876875884049551,0.19916021144514084,0.09031340237227477,-0.0690240037346114,-0.08513768587711683,0.657971015866035,0.6440441531224462,0.8392012480730389,0.8329745788464663
0.0,251.0,-0.20374850859001617,-0.27677605936327715,-0.10855017570386534,0.19935857412084745,0.0900341966896224,-0.06902559880126137,-0.08523810742531843,0.6579290339525429,0.6440440592615954,0.8392002531582051,0.8327548730592665
0.0,252.0,-0.2038515318284658,-0.2768099446114115,-0.10857309437794238,0.19940954360595392,0.09006867048224146,-0.06904527123971277,-0.08623892088134107,0.6579403726857705,0.6440446969830177,0.8391749463741487,0.8298002447690095
0.0,253.0,-0.20385901460593175,-0.27681228022959536,-0.10857325640445725,0.1994127987332522,0.09006889629694666,-0.06904312975104197,-0.08624564019074986,0.6579404431698835,0.6442217863874963,0.8391758861332258,0.8298023230703488
0.0,254.0,-0.2038590703319315,-0.27681244083988016,-0.10857327240531063,0.19941360027616328,0.09006897615092739,-0.06819643815415569,-0.08626462959223459,0.6579406733204531,0.6442222042046284,0.8388124546765293,0.8297837297973628
0.0,255.0,-0.20386269507887986,-0.2768121412238952,-0.10857637711652773,0.199413081903778,0.0900743476819537,-0.06819356316775191,-0.08767596073434325,0.6579402293179939,0.6442227344044705,0.8388128994022892,0.8284980999656192


==> anc/App_D/Correlation_coeffs_mode_by_mode_Saturation_b9_initial_state_Fig38.dat <==
observable,mode,variance_obs0_obs1,variance_obs0_obs4,variance_obs0_obs8,variance_obs1_obs4,variance_obs1_obs8,variance_obs2_obs6,variance_obs3_obs7,variance_obs4_obs8,variance_obs5_obs9,variance_obs6_obs10,variance_obs7_obs11
0.0,1.0,-0.13836019744618322,-0.021128093162486213,0.0006796965720197239,0.05158837197368473,-0.0016596145585956736,-1.658452266689686e-05,-7.101206926681058e-05,-0.00025342903893225304,-3.29059053463043e-06,-2.9720129158357505e-06,-3.001224000348986e-05
0.0,2.0,-0.1383634138834992,-0.02112242674349744,0.0006789205376249561,0.051588005216929314,-0.0016595672846916386,-1.615117644773789e-05,-0.20349299327251763,-0.00025351269348106284,-3.5383345937742865e-06,-4.461870413699649e-06,-0.0458882274276417
0.0,3.0,-0.13836791689574154,-0.02112200176207328,0.0006797696105509963,0.05158470440613056,-0.0016662768023572008,-0.12604911228275842,-0.2034949439525785,-0.00025291409870957954,-5.342731006233525e-06,-0.028359589340436545,-0.0458882274276417
0.0,4.0,-0.14383264389557568,-0.01005810619578309,-0.00041513914299023827,0.03620041118048359,-0.000144099301267762,-0.12604911228275842,-0.20349543162259373,-0.0033279787225700625,-0.017743149001166674,-0.028359589340436545,-0.045888461483183846
0.0,5.0,-0.15629569520749878,0.015031380481753906,-0.0029910008941306378,0.0010704738995639413,0.003461901759569476,-0.12604911228275842,-0.2034949439525785,-0.010570737506801273,-0.0257693895040514,-0.028359589340436545,-0.045888461483183846
0.0,6.0,-0.15633815218006958,0.015033151237687897,-0.0029918088828828375,0.0010667329806586898,0.003463590113285018,-0.12604911228275842,-0.21732038888417263,-0.010570811866400217,-0.02576905995198805,-0.028358382117882934,-0.04975248442856676
0.0,7.0,-0.15645523049837093,0.014934555547283257,-0.002977566369284745,0.0011521349108486055,0.0034512313640872538,-0.11511410634059294,-0.21731843820411176,-0.010581185030452628,-0.025769982697765433,-0.027318963499222824,-0.049753186595193205
0.0,8.0,-0.2716969630922835,-0.08536672697297701,0.024437688283895805,0.11720026482277564,-0.028274960975398493,-0.11510659889887509,-0.21731990121415742,-0.03812156379161262,-0.025778452185793523,-0.027309305718793926,-0.049753888761819666
0.0,9.0,-0.2716828107680932,-0.08536176885636183,0.02443102351791721,0.11720602814321791,-0.028282288430523946,-0.11510659889887509,-0.313471847435769,-0.0381241663775756,-0.025783494332362773,-0.02731075438585826,-0.09407558244583984
0.0,10.0,-0.2718449192088181,-0.08509473886151593,0.024178173252469033,0.11706928026726963,-0.028153399507879498,-0.1151441361074644,-0.31347233510578426,-0.03833571943656564,-0.10179665505637756,-0.027336106059484114,-0.09407511433475552
0.0,11.0,-0.2722849278336429,-0.08434606325262438,0.02342541988954422,0.11680835903270168,-0.02789150207952468,-0.1714716371564128,-0.31347282277579946,-0.0387785308482654,-0.10180555296208799,-0.05495615086357782,-0.09407792300126135
0.0,12.0,-0.3096290516469886,-0.044884413112439785,-0.01668861965948251,0.09261655950718647,-0.0033525977400253116,-0.17255854788512145,-0.31348355151613444,-0.06458242707513179,-0.10230680165044306,-0.05550060823525693,-0.0940826041121044
0.0,13.0,-0.30956536618813235,-0.04487725925846646,-0.016563130332940344,0.09261813132185254,-0.003324533924565579,-0.17256188452588495,-0.3025226802539648,-0.06457908089317939,-0.1023104267231399,-0.055499883901724764,-0.09571841829620283
0.0,14.0,-0.3449699782999478,-0.03492986072367651,0.04002867576560227,0.08943835025238875,-0.021120730941162423,-0.17256939196760282,-0.30249927209323396,-0.059602564733984446,-0.10229856284885931,-0.0555078515705786,-0.09572403562921447
0.0,15.0,-0.34496740515009494,-0.03493120649818634,0.04003319502472474,0.08943782631416673,-0.021118502314257905,-0.1932982727108183,-0.30249927209323396,-0.05960368012796858,-0.10229790374473262,-0.09574482072698423,-0.09572356751813017
0.0,16.0,-0.3449699782999478,-0.03491371142955851,0.0400467984511742,0.08943625449950066,-0.021119819230156028,-0.19329994103120002,-0.3025007351032797,-0.05959475697609554,-0.08832786222727064,-0.09574916672817722,-0.09572637618463598
0.0,17.0,-0.34496676186263175,-0.03491781958332537,0.04004848746720987,0.0894173927235078,-0.02111212033721316,-0.19329994103120002,-0.3225503124391749,-0.059605167319947416,-0.08832555536282719,-0.09574916672817722,-0.13402979971330872
0.0,18.0,-0.3589228833766285,-0.09260982704537532,0.05940223748373538,0.13430003657497366,-0.03617061466027751,-0.19329994103120002,-0.32255665214937285,-0.12154150806672728,-0.08832390760251044,-0.09574723517209144,-0.13403635326848898
0.0,19.0,-0.3588714203795729,-0.09269128181833892,0.059174448564330004,0.13429322537808736,-0.036190199563377795,-0.1978644655956618,-0.3225586028294337,-0.12151027703517163,-0.08940648613061457,-0.08564592117699667,-0.13404220465704275
0.0,20.0,-0.35885405161806666,-0.09271253088954683,0.05914386367935973,0.13429165356342126,-0.03619256325857956,-0.19796039401761228,-0.3225581151594185,-0.12150767444920865,-0.15591833131619087,-0.08550202024860608,-0.13404267276812706
0.0,21.0,-0.36667321073319137,-0.10210532866581068,-0.0004987070915270444,0.13477944004812564,-0.032985197705165135,-0.19797207226028452,-0.32256494253963164,-0.11768112948765212,-0.15593414981523165,-0.08546556212748699,-0.13404173654595847
0.0,22.0,-0.3665619220020588,-0.10209541243258032,-0.00044474302918734985,0.1347825836774578,-0.032968685605827136,-0.19797290642047538,-0.35772692597729655,-0.117680014093668,-0.1559377748879285,-0.08546507923846555,-0.15329608166552836
0.0,23.0,-0.33994075691269604,-0.08540568360352481,0.03271194959723875,0.13875298752395582,-0.025206040426658485,-0.19797791138162063,-0.357782520359032,-0.11283214004064275,-0.1559384339920552,-0.08547811724204456,-0.15328344266625216
0.0,24.0,-0.339880931178619,-0.08538230962519613,0.03274043462443493,0.1387849477554993,-0.025167816098538624,-0.19797874554181152,-0.3602759771468712,-0.11281726812085435,-0.1559756733752137,-0.08547860013106601,-0.16679874589226165
0.0,25.0,-0.33987964460369263,-0.08538514283469051,0.03274226058771674,0.13878389987905523,-0.02516730959242396,-0.19800627282811037,-0.3602793908369778,-0.11281875531283318,-0.18760113713457865,-0.08555417226292213,-0.16679991616997242
0.0,26.0,-0.33987900131622945,-0.08538514283469051,0.032741575851486064,0.13878442381727726,-0.025169909657145894,-0.21559203797211313,-0.3602793908369778,-0.1128191271108279,-0.1876265126434566,-0.12486568460972863,-0.16679991616997242
0.0,27.0,-0.3398905804905669,-0.08538585113706411,0.03274723633765967,0.13878547169372132,-0.02517781115253463,-0.2295842410138313,-0.3602793908369778,-0.1128198707068173,-0.1876265126434566,-0.1625155758337433,-0.16680015022551456
0.0,28.0,-0.33988993720310373,-0.0853865594394377,0.03274714503949558,0.13877813655861299,-0.025178959233061196,-0.2295842410138313,-0.3598775507444334,-0.1128194989088226,-0.18763079682028014,-0.162515817278254,-0.1778461674818233
0.0,29.0,-0.33388034572194414,-0.10877045400135421,0.07583271158425248,0.133456496037515,-0.015352402937865843,-0.22958340685364037,-0.3598775507444334,-0.15086261332355141,-0.18762881950790003,-0.16252161194651135,-0.177845699370739
0.0,30.0,-0.2968971061754504,-0.05873257447910065,0.035238443692110585,0.16607741367895265,-0.04176311750763759,-0.22988036788159147,-0.3598775507444334,-0.18639832206195514,-0.18762618309139323,-0.1626005643015176,-0.1778461674818233
0.0,31.0,-0.29650277096051236,-0.05806556613388478,0.03471872889302635,0.16643945499037127,-0.042044734907389934,-0.2523342918995341,-0.35987657540440293,-0.18687236450521053,-0.1876568314332848,-0.1677563703834846,-0.17784686964844976
0.0,32.0,-0.2965021276730492,-0.058064220359374946,0.03471448352839615,0.1664399789285933,-0.04204642326110547,-0.25234346766163374,-0.35987657540440293,-0.1868753388891682,-0.1891355315415354,-0.16775950916212398,-0.17784780587061835
0.0,33.0,-0.296501484385586,-0.05806280375462775,0.03471539651003706,0.16644574224903555,-0.04204270888293128,-0.2523593167052603,-0.35987657540440293,-0.1868671593332846,-0.2109479235105329,-0.16776047494016688,-0.17784803992616052
0.0,34.0,-0.2964976246608068,-0.05806613277578365,0.034714163984821834,0.16643683529926115,-0.04204642326110547,-0.2523609850256421,-0.36439386275542085,-0.1868641849493269,-0.2109538554476732,-0.16777230572119228,-0.2170558540697075
0.0,35.0,-0.2867009998838234,-0.041921938434872213,0.039888761329133826,0.18902276417427272,-0.03482162004155976,-0.25236598998678733,-0.3643933750854056,-0.17500271352408997,-0.2109571509683067,-0.1677778589449389,-0.21705538595862323
0.0,36.0,-0.2483295459917567,-0.12093979708211654,0.03997444465613261,0.15649982298035353,-0.034807100199606096,-0.25236598998678733,-0.3643933750854056,-0.1750752141330585,-0.21095550320798995,-0.16777761750042816,-0.2170584286806712
0.0,37.0,-0.24833147585414625,-0.12093979708211654,0.039975038094199195,0.1564972032892434,-0.03481419128521138,-0.2523835073507956,-0.3841366956517403,-0.1750740987390743,-0.2109551736559266,-0.16776530383038135,-0.2474622436061809
0.0,38.0,-0.24833018927921988,-0.12093908877974294,0.039973075183671256,0.1564972032892434,-0.03481554196818381,-0.25238767815175,-0.38413962167183163,-0.17507447053706904,-0.2514287807641707,-0.16783942729517312,-0.2474645841616024
0.0,39.0,-0.24833469229146224,-0.12093838047736934,0.039977001004727133,0.1564972032892434,-0.03481689265115624,-0.2582192920461492,-0.38415035041216655,-0.1750740987390743,-0.2514745885009763,-0.1605362137348407,-0.24748096804955305
0.0,40.0,-0.24833404900399905,-0.12093979708211654,0.039976179321250326,0.15649563147457735,-0.034817905663385565,-0.2774191571594929,-0.38415425177228835,-0.17507223974910077,-0.2515503854755468,-0.2149715687887902,-0.24748096804955305
0.0,41.0,-0.2334033469832633,-0.12572437961576124,0.06985679025371962,0.15263892222225853,-0.010513243518380443,-0.27741999131968376,-0.3843566348286062,-0.1828335228886745,-0.25155005592348345,-0.2149715687887902,-0.24719542028812794
0.0,42.0,-0.2333448078241126,-0.12578175210802256,0.0701224679112225,0.15261115349649124,-0.0103853000738167,-0.27741415219834764,-0.38846281635679036,-0.18295770341890769,-0.2515497263714201,-0.2149776049015583,-0.24035397679103288
0.0,43.0,-0.23320585773206268,-0.12580583438872484,0.07029000004232826,0.1525860044618341,-0.010204983896996854,-0.2774133180381568,-0.393491669553778,-0.18298856265246863,-0.2515540105482436,-0.2149766391235154,-0.2407237845476326
0.0,44.0,-0.22047133911067168,-0.11371865438329971,0.05468120941862418,0.16650651908279032,-0.028144316164889882,-0.2899132084984016,-0.393491669553778,-0.19995258975710722,-0.25175009402593673,-0.22691003406597207,-0.24073080621389714
0.0,45.0,-0.21993419407890455,-0.11321292648855177,0.05405079559558042,0.16705193877191735,-0.028821987579233977,-0.2919168612768806,-0.3934950832438846,-0.20058799253006682,-0.2571293723559958,-0.22848063060822157,-0.2407331467693187
0.0,46.0,-0.20562297788522474,-0.09936349017761843,0.035927744830992606,0.18268468350244813,-0.04923610872336792,-0.30137039872005406,-0.3934950832438846,-0.22027060657202582,-0.25824259922599146,-0.23774509792915235,-0.2407331467693187
0.0,47.0,-0.2056152584356664,-0.0993691565966072,0.03593705724372983,0.182660058406013,-0.04919660124642425,-0.2824040984601551,-0.3934945955738694,-0.2202999786136079,-0.2582956571081908,-0.2513920245642062,-0.2407354873247402
0.0,48.0,-0.20559531652430738,-0.099371281503728,0.0359391571015039,0.1826579626531249,-0.049194575221965596,-0.2824099375814912,-0.3934945955738694,-0.2202999786136079,-0.2889364193022665,-0.251411340125064,-0.2407354873247402
0.0,49.0,-0.20546858889405814,-0.09951790009506248,0.036145490952348064,0.18251073601273612,-0.048987245385697084,-0.28240826926110946,-0.3889446343318315,-0.22053904472420652,-0.28893707840639316,-0.25140892567995676,-0.2661586003132611
0.0,50.0,-0.1981602000247096,-0.11298839463612166,0.054119725709468616,0.17347070592993363,-0.036902684831336366,-0.28241077174168205,-0.3889041577205679,-0.2427524877161573,-0.28894993093686383,-0.25141616901527847,-0.26634818530240395
0.0,51.0,-0.17529197399562146,-0.1041119492902097,0.06145325074002476,0.18437386033025355,-0.027958631023254618,-0.28241077174168205,-0.3889061084006289,-0.23928658680946954,-0.28895355600956063,-0.25141616901527847,-0.26634818530240395
0.0,52.0,-0.17529133070815828,-0.1041119492902097,0.06145325074002476,0.18438119546536189,-0.027957415408579427,-0.2991832306995828,-0.3895483698106786,-0.23928584321348015,-0.2892623462929194,-0.24291007890252686,-0.2672563208059527
0.0,53.0,-0.1752881142708423,-0.10411124098783611,0.06145233775838385,0.18438276728002795,-0.027960319376970157,-0.2999281357500332,-0.40042146047010796,-0.23928658680946954,-0.29989105944007766,-0.24277486997652228,-0.28294740435180465
0.0,54.0,-0.1752887575583055,-0.10411124098783611,0.06145233775838385,0.18438433909469404,-0.02795397116699972,-0.29997151207995865,-0.40814956720135914,-0.23928472781949597,-0.2837308149095928,-0.24271692329394887,-0.29366246707151084
0.0,55.0,-0.1752881142708423,-0.10410982438308891,0.06145416372166566,0.18438486303291607,-0.027953734797479545,-0.2999706779197678,-0.4135090606686685,-0.23928212523353304,-0.3003656144113014,-0.24271933773905613,-0.3014611977360065
0.0,56.0,-0.17528232468367355,-0.10411336589495689,0.061465575992176946,0.18438171940358392,-0.027943874811780782,-0.3150155911223687,-0.41350467163853144,-0.23928733040545896,-0.3003896717119259,-0.28495764044484007,-0.30146587884684956
0.0,57.0,-0.17529261728308465,-0.10417852971332778,0.06142083989177268,0.18444092442267265,-0.027903658226276582,-0.3150164252825596,-0.4105045257048748,-0.23903413597106138,-0.3003834102227223,-0.28496005488994725,-0.32530443581500323
0.0,58.0,-0.17208325612920913,-0.10015891374316735,0.06778477841968947,0.19288838037636594,-0.014546112737471785,-0.31502476688446834,-0.4104469806430784,-0.22234821376646594,-0.3003863761912924,-0.28496729822526895,-0.3255314696908904
0.0,59.0,-0.14916742682784462,-0.14541447729937174,0.0736032104171665,0.15722809710896693,-0.009957640077670006,-0.3150289376854227,-0.4104284491824998,-0.2313959179677367,-0.3003876943995458,-0.28496971267037613,-0.3255572158005271
0.0,60.0,-0.14916292381560226,-0.14546335016314987,0.07359864550896199,0.15721971409741453,-0.009958450487453465,-0.3150406159280949,-0.415266623403535,-0.23138699481586367,-0.3003975809614463,-0.28497937045080507,-0.32221490265860037
0.0,61.0,-0.14914426847916964,-0.1454640584655235,0.07359773252732107,0.1572186662209705,-0.009959328431385549,-0.31442500570723,-0.4152646727234741,-0.23138699481586367,-0.3144325442353882,-0.28599826628605374,-0.32221490265860037
0.0,62.0,-0.14914555505409602,-0.1454640584655235,0.07359681954568018,0.1572186662209705,-0.009957707611818628,-0.3148120560357955,-0.4152646727234741,-0.23138736661385836,-0.31929772134662154,-0.28550571948417997,-0.3222172432140219
0.0,63.0,-0.14914491176663283,-0.1454640584655235,0.07359681954568018,0.15721814228274844,-0.009956762133737924,-0.3367396249732967,-0.415262234373398,-0.23138773841185306,-0.31930991477296544,-0.3156790399891635,-0.32222192432486496
0.0,64.0,-0.13333805222102665,-0.13245537707204924,0.051729083282763204,0.1775527086177228,-0.04407751278090205,-0.3367387908131058,-0.415262234373398,-0.25940085832328696,-0.3193082670126487,-0.3156790399891635,-0.32222192432486496
0.0,65.0,-0.13331682373474124,-0.1324454608388189,0.05173501766342907,0.17756737888793947,-0.04406839567083812,-0.3367396249732967,-0.4152393138826824,-0.25939639674735043,-0.33931339546623585,-0.3156911122146996,-0.32222426488028644
0.0,66.0,-0.1273252443025511,-0.13516109213918806,0.06316874324328214,0.17419531249099288,-0.029807344574698382,-0.33674212745386933,-0.4161341883606181,-0.26584969454153395,-0.3393463506725708,-0.3156886977695924,-0.3154506974904154
0.0,67.0,-0.12428313788910605,-0.13642187036418993,0.06890318092979607,0.17257896307604875,-0.022414482626307658,-0.33674546409463285,-0.41679498123124625,-0.26890661765404056,-0.33935953275510483,-0.3156935266598069,-0.3047028669948079
0.0,68.0,-0.12427348857715814,-0.13641903715469553,0.06892920090656181,0.17258105882893685,-0.022391723618222153,-0.3367488007353963,-0.4111775103258836,-0.2688999252901358,-0.3393562372344713,-0.3156983555500213,-0.31964029169493136
0.0,69.0,-0.11421311594026513,-0.1307207445591113,0.06830198251926121,0.18247825184297065,-0.02348219751601618,-0.3367204392889066,-0.41117409663577703,-0.2695145073753916,-0.3393562372344713,-0.3156911122146996,-0.3196379511395098
0.0,70.0,-0.11420925621548597,-0.1307200362567377,0.06830198251926121,0.18248087153408077,-0.023481724776975826,-0.33132759365490705,-0.41117409663577703,-0.2695145073753916,-0.33529615581400163,-0.3160556934258905,-0.3196379511395098
0.0,71.0,-0.11420153676592765,-0.1307179113496169,0.06830243901008166,0.18248715879274505,-0.023480441628152014,-0.30812042298460535,-0.4111853130461272,-0.2695141355773969,-0.3342152250462142,-0.31875021416555294,-0.31965433502746043
0.0,72.0,-0.1141951038912957,-0.1307172030472433,0.06830289550090211,0.18248977848385517,-0.02347905717810527,-0.32565196771620136,-0.4111862883861577,-0.2695137637794022,-0.33419215640177974,-0.3204668846367895,-0.31965667558288197
0.0,73.0,-0.1141951038912957,-0.1307164947448697,0.06830335199172258,0.1824903024220772,-0.023478415603693365,-0.32565280187639223,-0.4111872637261881,-0.26951190478942866,-0.35975550995582484,-0.3204668846367895,-0.319661356693725
0.0,74.0,-0.1141951038912957,-0.1307172030472433,0.0683010695376203,0.1824903024220772,-0.02347834806954474,-0.32565447019677396,-0.43409848871141643,-0.26951116119343926,-0.3597522144351913,-0.3204644701916823,-0.35154908375647664
0.0,75.0,-0.10702695168892351,-0.13992796711349284,0.08009861830137335,0.17172808740348175,-0.009670282275284822,-0.32566281179868267,-0.4340545984100463,-0.2872258484493976,-0.3597522144351913,-0.3204741279721112,-0.3517597337444132
0.0,76.0,-0.10696069308021451,-0.14004342040038908,0.08024515185473835,0.1716180603768567,-0.009530047615671935,-0.32575039861872446,-0.42799481080087565,-0.2874704915299168,-0.3597522144351913,-0.32080490695180097,-0.3747486690945561
0.0,77.0,-0.10695554678050896,-0.1400405871908947,0.08025017325376331,0.171624347635521,-0.009518668111629184,-0.33550506789080337,-0.42792068495856156,-0.28746454276200145,-0.3597522144351913,-0.35320917473585983,-0.37504591963308886
0.0,78.0,-0.10017787006829561,-0.1384624895025216,0.08763436876538959,0.17443475225845784,0.0035465220477924227,-0.33551758029366646,-0.4279211726285768,-0.2844273249432145,-0.35974891891455785,-0.3532260758516104,-0.37504826018851034
0.0,79.0,-0.1001765834933692,-0.13846390610726877,0.08763482525621004,0.17443056075268165,0.0035479402649134773,-0.3355350976576748,-0.4337288348398768,-0.28442806853920394,-0.35974891891455785,-0.35320917473585983,-0.3730213391934764
0.0,80.0,-0.10017336705605324,-0.13846744761913676,0.08764212910933726,0.17442427349401737,0.0035596236726250256,-0.3356510459242063,-0.4337312731899529,-0.28444219686300287,-0.34121491087176425,-0.3531850302847876,-0.3730189986380548
0.0,81.0,-0.10017336705605324,-0.13846673931676315,0.08763939016441456,0.17442374955579534,0.0035612444921919455,-0.34625405611040394,-0.4337537060106532,-0.2844466584389394,-0.34112922733529333,-0.34384837105515076,-0.37301197697179034
0.0,82.0,-0.10017336705605324,-0.13846744761913676,0.08763984665523501,0.17442846499979356,0.003557935318909484,-0.3462573927511675,-0.4337541936806685,-0.28446227395471724,-0.36023006492704857,-0.3438411277198291,-0.37301197697179034
0.0,83.0,-0.10017465363097962,-0.13848515517847668,0.08764486805425999,0.17443684801134596,0.003555537856633415,-0.36234584035255163,-0.43374687863044004,-0.2845005691481724,-0.3602201783651481,-0.3728917312499533,-0.3730283608597409
0.0,84.0,-0.1006268847176051,-0.14207978972447918,0.08928412659050194,0.18160013138285838,0.0002879355570266426,-0.3623641918767509,-0.43368835822861324,-0.3104230689353513,-0.36023006492704857,-0.37292070459123994,-0.37315943196334594
0.0,85.0,-0.08365181513883838,-0.15335171369789466,0.07014757490634733,0.1658316866528234,-0.02656432099081172,-0.3623758701194231,-0.4336610487077607,-0.29262026555464665,-0.36023336044768206,-0.3729231190363472,-0.37325539473562813
0.0,86.0,-0.0834408168509107,-0.15319588717570343,0.07001108415103227,0.16616857892958484,-0.026858195838538896,-0.3623842117213318,-0.42827912241975113,-0.29283702378556264,-0.36023995148894905,-0.37294967793252665,-0.38496519350947916
0.0,87.0,-0.0760430110241782,-0.15482569093734908,0.08121245590327544,0.1634587704452766,-0.008109838237232632,-0.3623942216436223,-0.42827668406967495,-0.2969636097288503,-0.3602366559683155,-0.3729520923776339,-0.38496519350947916
0.0,88.0,-0.07603593486208306,-0.1548242743326019,0.08120880397671183,0.1634608661981647,-0.00811537603741961,-0.3623917191630497,-0.4282493745488224,-0.29696435332483967,-0.37254872105506465,-0.3729545068227411,-0.38500966406248793
0.0,89.0,-0.07603593486208306,-0.1548249826349755,0.08121245590327544,0.1634608661981647,-0.008116794254540663,-0.3623917191630497,-0.42677270974272485,-0.29696955849676565,-0.37262451802963503,-0.37295692126784835,-0.3878066277912012
0.0,90.0,-0.0760314318498407,-0.1548200245183603,0.08121017344917318,0.16348863492393195,-0.008127734786617373,-0.3591543434622682,-0.42677319741274006,-0.2969833150225699,-0.37270031500420553,-0.37659549004443554,-0.3878066277912012
0.0,91.0,-0.07585324122253592,-0.15470527953383767,0.08119739170620055,0.16374379283805765,-0.008155761458295364,-0.3590917814479527,-0.42677222207270965,-0.29700153312431077,-0.3782532672716499,-0.3766703378427595,-0.38780428723577964
0.0,92.0,-0.07089220830638279,-0.15186498701571552,0.08000229873825807,0.1698099495726518,-0.010704263857756822,-0.3590942839285253,-0.42677270974272485,-0.298458237667585,-0.37835542841128833,-0.3767089689644751,-0.38780896834662265
0.0,93.0,-0.0708819157069717,-0.15185861229435316,0.07999179944938767,0.16981938046064823,-0.010720033081459981,-0.37645565998118297,-0.42676685770254214,-0.29846864801143685,-0.37835542841128833,-0.3861639360043658,-0.38781599001288725
0.0,94.0,-0.07085554092098073,-0.15186994513233068,0.08003288362322833,0.16979737505532322,-0.010643922095963366,-0.37645649414137383,-0.42613044833267516,-0.2985032252249449,-0.391405690119941,-0.3861639360043658,-0.3845298502010769
0.0,95.0,-0.07082980942245297,-0.15188623608692342,0.08007625025117124,0.1697680345148899,-0.010564434403035667,-0.37645315750061037,-0.42382328149065146,-0.2985523025602466,-0.3951263329151604,-0.3861663504494732,-0.37099207764302083
0.0,96.0,-0.0663634645654961,-0.15492060345541103,0.08959408385758863,0.16479062140566167,0.005086266869292072,-0.37645399166080123,-0.42382084314057533,-0.30917308407713584,-0.3951428105183279,-0.3861639360043658,-0.37097803431049176
0.0,97.0,-0.06634545251652668,-0.15492768647914698,0.08962329927009753,0.16477071175322475,0.005165248056105109,-0.37645649414137383,-0.4429789596886415,-0.3092054305026756,-0.3951526970802284,-0.38616876489458035,-0.40345324078404426
0.0,98.0,-0.06633194347979961,-0.1549269781767734,0.08964794977440192,0.16477228356789084,0.005200061909719577,-0.37645649414137383,-0.43782770131783266,-0.309202456118718,-0.3951526970802284,-0.38616876489458035,-0.4133420874399548
0.0,99.0,-0.06254233703412297,-0.15361945199511418,0.09292601035606539,0.1676424171481384,0.012372391095786257,-0.3763188577098797,-0.4378252629677566,-0.30673111484787985,-0.3951494015595948,-0.3861591071141514,-0.41334676855079794
0.0,100.0,-0.0625417580754061,-0.15362086859986135,0.0929278363193472,0.16764084533347234,0.01237374177875869,-0.3836628040303332,-0.4378237999577109,-0.30673520462582166,-0.3951526970802284,-0.40899251449317275,-0.4133491091062194
0.0,101.0,-0.06250509069000404,-0.15361520218087257,0.09294974787872887,0.16765708741835508,0.012434151074700769,-0.351504260351764,-0.4378237999577109,-0.30672590967595387,-0.3951526970802284,-0.4069933539443909,-0.4133491091062194
0.0,102.0,-0.06250309649886814,-0.15361661878561977,0.09295339980529248,0.16765446772724496,0.012440972023711559,-0.351504260351764,-0.4378237999577109,-0.30673037125189045,-0.3874543608803767,-0.4069933539443909,-0.41335144966164095
0.0,103.0,-0.062499687075313205,-0.15361803539036697,0.09295385629611295,0.1676508001596908,0.012443200650616071,-0.36423938398583533,-0.43782916432787833,-0.30673111484787985,-0.3874510653597432,-0.4010683056512622,-0.4133491091062194
0.0,104.0,-0.06249840050038682,-0.15361945199511418,0.0929543127869334,0.16765027622146877,0.012443538321359183,-0.3642518963886984,-0.4434841858244133,-0.3067314866458746,-0.3874510653597432,-0.401065891206155,-0.41260247192675537
0.0,105.0,-0.062496084665519314,-0.15362228520460855,0.0929543127869334,0.16764556077747056,0.012443166883541763,-0.3642527305488893,-0.4434841858244133,-0.30673111484787985,-0.4025181856960967,-0.4010683056512622,-0.41260247192675537
0.0,106.0,-0.058304552212839006,-0.15929437061236973,0.09919089037594417,0.15889788822255746,0.022074988461186548,-0.364254398869271,-0.4434680927139109,-0.31975073702663875,-0.40252477673736375,-0.4010683056512622,-0.4126422613689212
0.0,107.0,-0.05829715440701227,-0.15931066156696244,0.0992027591372759,0.15888217007589675,0.022086165362783433,-0.3642986093593873,-0.43734246965268503,-0.3197756474922844,-0.4025214812167302,-0.4010900356572273,-0.4288365643303994
0.0,108.0,-0.05829271572351623,-0.15930570345034725,0.09920002019235319,0.15889317277855924,0.022079513249144197,-0.375086803107959,-0.43733125324233485,-0.3197834552501732,-0.40252477673736375,-0.42464536212330867,-0.42884826710750695
0.0,109.0,-0.0559329443222812,-0.1596279810303337,0.10471625526669122,0.15821676853392624,0.033765217121745364,-0.37508763726814986,-0.43733125324233485,-0.3213769814555008,-0.4025181856960967,-0.4246477765684159,-0.42884826710750695
0.0,110.0,-0.05035679993382183,-0.15535054299618414,0.09777713830500531,0.16833453953943214,0.01737586109886817,-0.37509597887005863,-0.43733027790230444,-0.33394003569675573,-0.40249841257229574,-0.4246477765684159,-0.42885060766292854
0.0,111.0,-0.05034637867691809,-0.15534416827482175,0.09777576883254398,0.16834868587142682,0.017372822062180195,-0.37511766703502136,-0.43733076557231965,-0.3339418946867293,-0.3895700851270825,-0.4246308754526653,-0.42885060766292854
0.0,112.0,-0.05034361254082636,-0.15534770978668974,0.09777805128664624,0.1683397789216524,0.017379406641670803,-0.3751827315299095,-0.4375355869787136,-0.3339497024446182,-0.389573380647716,-0.42457775766030637,-0.4285439949027097
0.0,113.0,-0.05034206865091469,-0.15534558487956895,0.09777394286926218,0.16834135073631848,0.017374611717118668,-0.3811227862491222,-0.43753266095862225,-0.3339545358185494,-0.38952394783821354,-0.4183678048445252,-0.4285486760135528
0.0,114.0,-0.050338208926135525,-0.15534629318194257,0.09777074743351902,0.16834030285987442,0.017368770013262893,-0.3811227862491222,-0.43753168561859185,-0.3339534204245653,-0.39746944808557755,-0.4183702192896324,-0.4285486760135528
0.0,115.0,-0.05033795161115024,-0.15534912639143691,0.09777166041515992,0.16833820710698633,0.017369512888897733,-0.381137801132558,-0.4375311979485766,-0.3339612281824542,-0.40526994542506767,-0.4183678048445252,-0.4285510165689743
0.0,116.0,-0.04543957489391222,-0.16708640502430538,0.0943571090781814,0.15228631179883634,0.01269746672017664,-0.381230392913745,-0.43752778425847005,-0.3227715957336585,-0.4052798319869682,-0.41846679709392137,-0.4285510165689743
0.0,117.0,-0.04508210005061524,-0.16677829349179088,0.09421787937794364,0.15314085503895752,0.01231123892420934,-0.39112520109789073,-0.4374838939570999,-0.32310472673691876,-0.40528312750760165,-0.42860988098937114,-0.4285674004569249
0.0,118.0,-0.04179599470238066,-0.16602749297577854,0.09281873501325925,0.15485151333386596,0.009138653457335076,-0.39295451439647716,-0.43746243647643007,-0.32382898923061404,-0.40528642302823514,-0.4303627681372161,-0.4285720815677679
0.0,119.0,-0.04179560872990275,-0.1660289095805257,0.0928191915040797,0.1548483697045338,0.0091396664695644,-0.3930446036970915,-0.4324350462894881,-0.3238327072105611,-0.40529301406950213,-0.43046176038661227,-0.4309875347627738
0.0,120.0,-0.03882580782732072,-0.16727410515330846,0.09929314431972533,0.1522920751192786,0.022466416386597715,-0.3930421012165189,-0.43242773123925976,-0.3294174848891019,-0.4053029006314026,-0.43046417483171945,-0.4309922158736168
0.0,121.0,-0.03882072585636149,-0.16727835496755003,0.09929953519121165,0.15228473998417028,0.022477829657714776,-0.393041267056328,-0.4324248052191685,-0.32942603624298017,-0.41627698434095145,-0.43046417483171945,-0.4309992375398814
0.0,122.0,-0.03882027555513725,-0.16727835496755003,0.09929953519121165,0.15228369210772622,0.0224778971918634,-0.393041267056328,-0.4290462273536981,-0.32942603624298017,-0.4162835753822185,-0.43046176038661227,-0.43979270425852185
0.0,123.0,-0.03882014689764461,-0.16727835496755003,0.09930090466367303,0.15228421604594825,0.02247836993090375,-0.38850927473931035,-0.4290418383235611,-0.3294252926469908,-0.4162835753822185,-0.4347353282263995,-0.43979738536936486
0.0,124.0,-0.03881969659642037,-0.16727835496755003,0.09930044817285255,0.15228369210772622,0.022476208838147858,-0.3885209529819826,-0.44336373133065304,-0.32942492084899605,-0.41628027986158495,-0.43473291378129225,-0.45998935699079463
0.0,125.0,-0.038819632267674056,-0.16727835496755003,0.0992999916820321,0.15228369210772622,0.022475634797884576,-0.3885151138606464,-0.44336763269077484,-0.3294252926469908,-0.41630664402665296,-0.4347353282263995,-0.4599916975462161
0.0,126.0,-0.03656806181774828,-0.1665254295444169,0.10102826592826215,0.1541939708652258,0.026848369619914447,-0.38851678218102814,-0.44336860803080524,-0.32796412652778,-0.41630993954728646,-0.43474498600682837,-0.4599963786570591
0.0,127.0,-0.036565231352910225,-0.1665240129396697,0.1010305483823644,0.15419606661811391,0.026853299612763826,-0.3882631974830026,-0.44337250939092704,-0.32796263933580116,-0.41630993954728646,-0.4381179658216209,-0.4600080814341667
0.0,128.0,-0.03656465239419335,-0.1665254295444169,0.10103283083646666,0.15419501874166985,0.026855562006742655,-0.40455184353019646,-0.44338226279123155,-0.3279659855177536,-0.41630993954728646,-0.4506754948242951,-0.46001042198958825
0.0,129.0,-0.03656452373670071,-0.16652472124204332,0.10103237434564621,0.154198686309224,0.026854110022547287,-0.4045660242534413,-0.4403952839479859,-0.3279682163057218,-0.41631653058855345,-0.4506923959400456,-0.44471957342081575
0.0,130.0,-0.034236144763669554,-0.16851221770235522,0.10620167639644097,0.1502109925013992,0.03724035557444469,-0.4045685267340139,-0.4403899195778184,-0.33682779072166924,-0.4163956230837574,-0.4506875670498312,-0.44471957342081575
0.0,131.0,-0.03422559484927318,-0.16852567544745356,0.10622313146500219,0.1501874152814081,0.03727952538064525,-0.4045651900932504,-0.4403850428776661,-0.3368757526629868,-0.4267106026666066,-0.4506827381596168,-0.44472425453165887
0.0,132.0,-0.03422482290431734,-0.16852638374982715,0.10622769637320673,0.15018636740496408,0.03728323975881945,-0.40455935097191426,-0.4450754530840885,-0.3368809578349128,-0.4267237847491406,-0.4506803237145095,-0.44449019898950703
0.0,133.0,-0.03422456558933206,-0.16852638374982715,0.10622723988238625,0.1501895110342962,0.03727648634395728,-0.40445424678786424,-0.44040308666822947,-0.33688727840082283,-0.4267204892285071,-0.45067308037918785,-0.45781732155962657
0.0,134.0,-0.03421723211225165,-0.16852567544745356,0.10622997882730896,0.15019213072540633,0.037286278795507416,-0.37682852958650365,-0.4403938209379402,-0.3368861630068387,-0.4267204892285071,-0.44428687307057924,-0.45787115433432146
0.0,135.0,-0.03421684613977373,-0.16852496714507997,0.10622997882730896,0.15019317860185036,0.037286278795507416,-0.37709129004662895,-0.4403962592880163,-0.3368861630068387,-0.4200009226568044,-0.445134343303215,-0.45787115433432146
0.0,136.0,-0.034208676388991166,-0.16852284223795916,0.10623500022633395,0.15020103767518073,0.03730012329597487,-0.3839797849028653,-0.4403962592880163,-0.33688170143090224,-0.41963841538711955,-0.46171433785452515,-0.45787115433432146
0.0,137.0,-0.03248022730413486,-0.16833655871370326,0.10914786815163607,0.15067886933366664,0.0447329316932753,-0.3840164879512637,-0.4403943086079554,-0.33608382293425426,-0.41963841538711955,-0.4617602123115624,-0.457873494889743
0.0,138.0,-0.03247167158087438,-0.16832735078284652,0.10912595659225438,0.15070035080076963,0.04468295642329528,-0.3918158857359343,-0.4403943086079554,-0.33613996443145555,-0.4196318243458526,-0.455613035068569,-0.457873494889743
0.0,139.0,-0.02977597546635937,-0.1662024436620569,0.1047883808163226,0.15645424035503744,0.03295362549068451,-0.3918400763814696,-0.4403938209379402,-0.3453828625799491,-0.41963511986648605,-0.45556474616642456,-0.45787115433432146
0.0,140.0,-0.029761051197213267,-0.16622015122139677,0.10481394430226787,0.1564138971119416,0.03301015157308084,-0.3918400763814696,-0.4410024331169395,-0.34545090161298103,-0.41964830194902003,-0.4555623317213173,-0.4570940899343777
0.0,141.0,-0.027407519684371218,-0.16936926357440704,0.10768527156290891,0.15039594269377365,0.03850391949515604,-0.3918409105416605,-0.44099365505666543,-0.3527965145944688,-0.4196450064283866,-0.4555623317213173,-0.4571081332669068
0.0,142.0,-0.027404753548279485,-0.16936926357440704,0.10768709752619071,0.15039541875555162,0.03850898455630267,-0.3918400763814696,-0.44098487699639144,-0.3527965145944688,-0.4266908295428056,-0.4555623317213173,-0.4571198360440144
0.0,143.0,-0.027403531302099413,-0.16936997187678063,0.10769211892521569,0.15039384694088556,0.038519114678595916,-0.3918417447018514,-0.44098487699639144,-0.35280432235235776,-0.43196366255640267,-0.455569575056639,-0.4571198360440144
0.0,144.0,-0.027399028289857057,-0.16936855527203346,0.10769531436095885,0.1504006581377719,0.03853093315460471,-0.391837573900897,-0.43633201738114136,-0.3527991171804318,-0.4319702535976696,-0.4555816472821751,-0.4660654388650535
0.0,145.0,-0.0273988353036181,-0.16936784696965987,0.10769348839767703,0.150403277828882,0.03852080303231146,-0.4004953225219769,-0.43633152971112615,-0.3528165916861832,-0.43196366255640267,-0.4661834757479975,-0.4660654388650535
0.0,146.0,-0.027376770543630538,-0.16935226431744074,0.10767568525567942,0.15044886045419809,0.038469139408615884,-0.4005070007646491,-0.4363300667010805,-0.35285302788966477,-0.423286556728402,-0.4662076201990697,-0.4660654388650535
0.0,147.0,-0.027378185776049568,-0.16936288885304468,0.10770855259475194,0.1506495287932333,0.03784782524129657,-0.4005578845362924,-0.4363305543710957,-0.35747931033784275,-0.42321075975383154,-0.4662728102169648,-0.4660654388650535
0.0,148.0,-0.024314786547572798,-0.16871125066933587,0.11062370297415633,0.15239529094901733,0.04563417490663142,-0.400560387016865,-0.4363193379607455,-0.35582518105937744,-0.4231415538205281,-0.4662728102169648,-0.4660888444192687
0.0,149.0,-0.02431266369894426,-0.16871550048357745,0.11062324648333588,0.15239057550501914,0.04563349956514521,-0.4027375451150458,-0.4363188502907303,-0.3558240656653933,-0.4231382582998946,-0.46377144508588036,-0.4660888444192687
0.0,150.0,-0.0243012131820994,-0.1687417076714005,0.11060453035969735,0.15235023226192326,0.04560513522272411,-0.402735876794664,-0.43458713406667066,-0.3557590010163191,-0.42317121350622955,-0.46377385953098754,-0.4701075780780139
0.0,151.0,-0.024300762880875165,-0.1687417076714005,0.1106040738688769,0.1523512801383673,0.045604122210494785,-0.402735876794664,-0.43458323270654886,-0.35575974461230847,-0.4305927259728674,-0.4637762739760948,-0.4701169402997
0.0,152.0,-0.0209497498276043,-0.17540187489032885,0.10804407334778392,0.14031694311669754,0.04097735768842452,-0.40273420847428226,-0.43457347930624435,-0.3465622058191696,-0.4306487498236369,-0.4637762739760948,-0.47013800529849364
0.0,153.0,-0.02085647314544115,-0.1755980746478151,0.1079422758948232,0.1399742875194938,0.04079940520680643,-0.402735876794664,-0.43457347930624435,-0.3461881770364912,-0.4328435665655466,-0.46377385953098754,-0.47013800529849364
0.0,154.0,-0.020854671940544207,-0.1755973663454415,0.1079413629131823,0.13997690721060393,0.04079467781640291,-0.4027575649596267,-0.4403572456867984,-0.3461892924304753,-0.4328435665655466,-0.46380766176248867,-0.47807950984370184
0.0,155.0,-0.020853449694364135,-0.1755980746478151,0.10794181940400276,0.1399758593341599,0.04079569082863224,-0.40276173576058116,-0.4409370853348995,-0.34618966422847003,-0.4328468620861801,-0.46380524731738143,-0.48341831676018276
0.0,156.0,-0.020732254336298363,-0.1755591180172673,0.10803722598547713,0.14009269755767126,0.04108068493581567,-0.41083473808785836,-0.4409487894152649,-0.3460982019217713,-0.4328468620861801,-0.46658427363579674,-0.48343001953729037
0.0,157.0,-0.019705889188772127,-0.17515963547855884,0.10866672682688,0.14125269678123245,0.042907483656031704,-0.4115938238615536,-0.4409453757251583,-0.3453876959538803,-0.4328468620861801,-0.46678467257969636,-0.48342533842644736
0.0,158.0,-0.018197187101342934,-0.17603863872419215,0.1123328046059274,0.1391249836615929,0.051798016651330776,-0.4116755715602592,-0.4409453757251583,-0.3505642394342293,-0.4328468620861801,-0.46696817040784544,-0.48342533842644736
0.0,159.0,-0.018180461627299884,-0.17604713835267533,0.11237525825222941,0.13910297825626788,0.05190640895986855,-0.4143115177634206,-0.4409453757251583,-0.35062149632541467,-0.4328534531274471,-0.4777510822567097,-0.48342767898186884
0.0,160.0,-0.018180075654821968,-0.17604713835267533,0.11237617123387031,0.13910350219448991,0.05191012333804274,-0.4097603397620128,-0.4409478140752344,-0.3506203809314305,-0.4328534531274471,-0.48137999325286795,-0.48342767898186884
0.0,161.0,-0.018179689682344055,-0.1760478466550489,0.11237662772469076,0.13910245431804585,0.05191079867952896,-0.40975700312124935,-0.44087954027310305,-0.35062149632541467,-0.43971802260702375,-0.48140172325883296,-0.48354704730836623
0.0,162.0,-0.01817981833983669,-0.1760478466550489,0.11237754070633164,0.13910297825626788,0.05190978566729963,-0.4097586714416311,-0.43781648490748254,-0.3506237271133829,-0.4398663210355312,-0.4813993088137257,-0.4916711151764528
0.0,163.0,-0.018179432367358774,-0.1760485549574225,0.11237936666961347,0.13910193037982382,0.051912824703987615,-0.40975450064067676,-0.4412687009452516,-0.350630047679293,-0.4398465479117302,-0.48140172325883296,-0.4920315607113664
0.0,164.0,-0.018178210121178706,-0.1760485549574225,0.11237982316043392,0.1391014064416018,0.05191417538696005,-0.4097503298397223,-0.44128625706579977,-0.3506304194772877,-0.43754957003018197,-0.48140655214904743,-0.4920549662655816
0.0,165.0,-0.01817769549120815,-0.1760478466550489,0.11238119263289525,0.13910612188560004,0.05192092880182221,-0.40973948575724095,-0.4389113040916599,-0.35062223992140407,-0.4375462745095485,-0.48140413770394025,-0.47959853031226657
0.0,166.0,-0.017168055817724962,-0.17593593488002068,0.11407842550333461,0.13943358327436503,0.05684585659005713,-0.4100130902998476,-0.4389273972021623,-0.3500753250711855,-0.4375462745095485,-0.48153934662994474,-0.47957512475805136
0.0,167.0,-0.017162523545541493,-0.1759309767634055,0.11407979497579594,0.13945506474146802,0.05685125932194686,-0.4173395192562927,-0.43892398351205575,-0.35007049169725424,-0.43755286555081546,-0.4781229068032222,-0.4795798058688944
0.0,168.0,-0.017138271608179077,-0.17593522657764707,0.11411494476897073,0.13944249022413943,0.05694884616670516,-0.42152116429314335,-0.43892398351205575,-0.35008908159698976,-0.43755286555081546,-0.4903110257044911,-0.47957746531347284
0.0,169.0,-0.01596800305513631,-0.17713154928665165,0.11674296242231101,0.13664256436564307,0.0631076228502579,-0.42151365685142556,-0.4389205698219492,-0.3563802754654797,-0.43755286555081546,-0.4903230979300272,-0.47957746531347284
0.0,170.0,-0.014272876260873457,-0.17588139559725374,0.11407340410430962,0.14037667207400828,0.055140957008103196,-0.42150614940970765,-0.4389205698219492,-0.36225356838791545,-0.43756275211271595,-0.49032068348492,-0.47957746531347284
0.0,171.0,-0.01427255461714186,-0.17588139559725374,0.11407249112266872,0.14038086357978447,0.055127787849121965,-0.3982514316085261,-0.4389205698219492,-0.362264350529762,-0.43756275211271595,-0.4830604470474962,-0.47957278420262983
0.0,172.0,-0.014265542783793043,-0.17587714578301214,0.11406655674200285,0.14039291415889102,0.05510955362899411,-0.3982514316085261,-0.43899567100429365,-0.3622751326716086,-0.44231159734558684,-0.4830604470474962,-0.47950958920624887
0.0,173.0,-0.014265349797554085,-0.17587714578301214,0.11406564376036195,0.14039291415889102,0.055108878287507906,-0.39825309992890795,-0.43565464372999546,-0.3622755044696033,-0.4423873943201573,-0.48306286149260336,-0.4847383900179185
0.0,174.0,-0.014265221140061447,-0.17587714578301214,0.11406564376036195,0.14039291415889102,0.05510820294602169,-0.398252265768717,-0.43612573296470164,-0.3622751326716086,-0.44250932858359665,-0.4830676903828179,-0.4869923448888397
0.0,175.0,-0.01426496382507617,-0.17587785408538573,0.11406746972364375,0.140391866282447,0.055111917324195875,-0.39825309992890795,-0.43612475762467123,-0.3622844276214764,-0.4373650208747061,-0.48307010482792506,-0.48699936655510423
0.0,176.0,-0.01426489949632985,-0.17587785408538573,0.11406746972364375,0.14039134234422493,0.055111579653452765,-0.3982547682492897,-0.43612475762467123,-0.36228405582348167,-0.44083849962241317,-0.48307010482792506,-0.48699936655510423
0.0,177.0,-0.013361466583020011,-0.17603722211944497,0.11623397515750739,0.13993761184395215,0.061313578192123366,-0.3982672806521528,-0.43612524529468644,-0.36337714192792936,-0.4408417951430466,-0.4830652759377106,-0.4870017071105257
0.0,178.0,-0.013360630309317861,-0.1760365138170714,0.11623443164832784,0.13994232728795036,0.061314928875095806,-0.4048012574272677,-0.4361267083047321,-0.36337602653394524,-0.4408417951430466,-0.4912526592963086,-0.4870040476659473
0.0,179.0,-0.013355419680865987,-0.17604005532893938,0.11624219199227553,0.13993132458528784,0.06133890349785649,-0.4081545813945806,-0.4361281713147778,-0.3633923856457125,-0.4408417951430466,-0.48729538376556775,-0.4870040476659473
0.0,180.0,-0.012459384573382883,-0.1754939541988964,0.11578889660756703,0.14165927284152308,0.059906504205590974,-0.4081570838751532,-0.4361286589847931,-0.36426499553929714,-0.44084838618431366,-0.48730021265578227,-0.4870017071105257
0.0,181.0,-0.011275671312359363,-0.17719529650027532,0.11699768430012304,0.13782456899452927,0.06263387079767692,-0.40815624971496234,-0.4361276836447626,-0.3681818874135683,-0.44084838618431366,-0.48730262710088945,-0.4870017071105257
0.0,182.0,-0.011275478326120405,-0.17719529650027532,0.11699768430012304,0.13782404505630724,0.06263387079767692,-0.4081579180353442,-0.4359886976904238,-0.368182259211563,-0.4434090057165417,-0.4873050415459967,-0.4872802332056863
0.0,183.0,-0.011273419806238184,-0.1771960048026489,0.11699951026340485,0.13782194930341915,0.06264028654179597,-0.4081570838751532,-0.43491631132694675,-0.3681841182015365,-0.4435276444593476,-0.48730262710088945,-0.4894990797452847
0.0,184.0,-0.011273355477491864,-0.1771960048026489,0.11699951026340485,0.13782142536519712,0.06264400091997016,-0.4081629229964894,-0.43170841796680465,-0.36818448999953124,-0.4435210534180806,-0.4873074559911039,-0.49264478623180397
0.0,185.0,-0.011273098162506585,-0.1771960048026489,0.11699951026340485,0.13782299717986318,0.06264298790774084,-0.4081645913168711,-0.431674281065739,-0.36818523359552063,-0.44845774332706084,-0.4873098704362111,-0.4926611701197546
0.0,186.0,-0.011271811587580198,-0.1771974214073961,0.11699768430012304,0.13781828173586497,0.06263859818808043,-0.40816542547706197,-0.431674281065739,-0.3681785412316159,-0.442881722415182,-0.48731228488131834,-0.4926611701197546
0.0,187.0,-0.011262097946885968,-0.1772037961287585,0.11701046604309569,0.13779732420698404,0.06268080703096897,-0.408178772040116,-0.4390502900459987,-0.36820679787921384,-0.442881722415182,-0.4873219426617472,-0.5040760589104945
0.0,188.0,-0.010399642444981596,-0.17751828238263534,0.11928150787484276,0.13689981803265686,0.06918333253100599,-0.4081687621178255,-0.43908003791692735,-0.3705747793075226,-0.4428784268945485,-0.48733160044217616,-0.5040971239092882
0.0,189.0,-0.010391922995423266,-0.17752536540637132,0.11929200716371316,0.13688357594777412,0.06920730715376666,-0.41357829095564247,-0.43909174199729273,-0.3705963435912158,-0.4428784268945485,-0.4907214813727192,-0.5041205294635033
0.0,190.0,-0.010350495282793564,-0.17754023975621686,0.11926279175120426,0.1368458523957884,0.06913200657805352,-0.41470524137351306,-0.43909027898724706,-0.370569202337602,-0.4428784268945485,-0.48958669217232376,-0.5041181889080817
0.0,191.0,-0.009720330883848593,-0.17731783281090754,0.1196174851186952,0.13756050413062917,0.07027198300678722,-0.41483036540214413,-0.43908979131723186,-0.37016728870532034,-0.442875131373915,-0.48948769992292757,-0.5041181889080817
0.0,192.0,-0.0077732283902525985,-0.18115258186155925,0.11777052325914773,0.12932471921863353,0.06630502711675061,-0.41488625413493274,-0.4390907666572623,-0.3623513512605242,-0.442868540332648,-0.48947562769739145,-0.5041228700189249
0.0,193.0,-0.007769432994219753,-0.18115753997817444,0.11777097974996817,0.129312668639527,0.06630637779972305,-0.41647449513835655,-0.43908832830718614,-0.3623532102504977,-0.442861949291381,-0.4971439053579361,-0.5041252105743463
0.0,194.0,-0.0077689826929955175,-0.1811589565829216,0.11777052325914773,0.12931004894841686,0.06630502711675061,-0.4164694901772113,-0.43908930364721654,-0.36234874867456124,-0.44290808658025,-0.49716080647368677,-0.5040901022430235
0.0,195.0,-0.007765508940694269,-0.1811624980947896,0.11777417518571134,0.12930061806042045,0.06631684559275941,-0.4164719926577839,-0.4369981746219371,-0.36235990261440254,-0.4429113821008835,-0.4971704642541156,-0.5091971941727743
0.0,196.0,-0.007763900722036284,-0.181165331304284,0.1177755446581727,0.12929485473997818,0.06631954695870428,-0.4164719926577839,-0.43446960559300174,-0.36236473598833374,-0.44289160897708246,-0.4971704642541156,-0.505091859963433
0.0,197.0,-0.0077638363932899645,-0.181165331304284,0.1177755446581727,0.12929433080175615,0.06631954695870428,-0.41648450506064705,-0.43447058093303215,-0.36236473598833374,-0.44717578580063005,-0.49717770758943736,-0.5050684544092178
0.0,198.0,-0.0077631287770804506,-0.181165331304284,0.11777600114899316,0.1292953786782002,0.06632157298316292,-0.41649117834217403,-0.43715520436683913,-0.362364364190339,-0.44717578580063005,-0.4971752931443301,-0.5057050854838705
0.0,199.0,-0.00739600462183556,-0.18144156922998664,0.11876019535788696,0.12853724007093142,0.06902732864768993,-0.4184447815092006,-0.4371566673768848,-0.36439847101939815,-0.44717908132126355,-0.49638335514916054,-0.5057027449284489
0.0,200.0,-0.007073074315312106,-0.18166114296580158,0.11959557355931352,0.12791846903072107,0.07138123139789807,-0.421358503055923,-0.43715374135679347,-0.3660009203765987,-0.44717908132126355,-0.4951544025895832,-0.5057050854838705
0.0,201.0,-0.006985522891571385,-0.18166893429191114,0.11976538814452155,0.12789593968717405,0.07188267245141391,-0.4171109593639933,-0.437152766016763,-0.3660447925399745,-0.4471823768418971,-0.49824730677193774,-0.5057050854838705
0.0,202.0,-0.006490191544911904,-0.18157827158809078,0.12054553095667346,0.12819563235017178,0.07445032078200964,-0.41664883461824914,-0.437152766016763,-0.3655740962786715,-0.44718567236253054,-0.49859981575759255,-0.5057004043730274
0.0,203.0,-0.006488390340014961,-0.18157685498334358,0.12054461797503255,0.12820191960883606,0.07444728174532164,-0.4204476001274887,-0.4371513030067173,-0.3655770706626292,-0.44718567236253054,-0.5077940227259031,-0.5056957232621845
0.0,204.0,-0.005539399808561715,-0.18086926091212063,0.11891175031027693,0.1305187744266263,0.06910600593083417,-0.4204484342876796,-0.43715520436683913,-0.3695593989839693,-0.44718896788316403,-0.5077988516161175,-0.5057050854838705
0.0,205.0,-0.005536459984854919,-0.18086784430737343,0.11890901136535421,0.13052296593240248,0.06909756416225647,-0.4204484342876796,-0.43443449335190565,-0.3695634887619111,-0.44720544548633157,-0.5077988516161175,-0.5120175634557026
0.0,206.0,-0.005536324894487648,-0.18086784430737343,0.11890946785617466,0.13052244199418045,0.0690989148452289,-0.4204484342876796,-0.4344335180118752,-0.3695649759538899,-0.44475028261437544,-0.5077988516161175,-0.5120245851219671
0.0,207.0,-0.0055326324244489135,-0.18086784430737343,0.11890992434699511,0.13052139411773642,0.06910026552820134,-0.4204292486032895,-0.43336161931841327,-0.3695653477518846,-0.445528025483881,-0.5077964371710103,-0.5044599099996233
0.0,208.0,-0.0055324394382099545,-0.18086855260974705,0.11891038083781556,0.13052034624129238,0.06910195388191688,-0.4204300827634804,-0.4329978174870564,-0.3695679503378476,-0.4484972895746628,-0.5078012660612248,-0.5021263762443706
0.0,209.0,-0.0055323429450904755,-0.18086926091212063,0.11891311978273827,0.13051982230307033,0.06910364223563241,-0.4204309169236713,-0.4336981116289177,-0.3695902582175302,-0.44849399405402934,-0.507803680506332,-0.5013680362877989
0.0,210.0,-0.005532047032857407,-0.18086996921449422,0.11891311978273827,0.13051929836484832,0.06910465524786175,-0.4203141344969489,-0.43369421026879595,-0.36959100181351967,-0.45061301382136865,-0.5078060949514391,-0.5013703768432204
0.0,211.0,-0.005527248108381979,-0.1808813020524718,0.11892270608996776,0.13048995782441497,0.06912896754136555,-0.4237600502454488,-0.4336932349287655,-0.3696475151087156,-0.4506163093420021,-0.5049232474934132,-0.5013656957323774
0.0,212.0,-0.005041321624434396,-0.18148194246528165,0.11997537392192932,0.12891657134367682,0.07188773751256054,-0.42269566184189383,-0.43369372259878075,-0.3730583899121862,-0.45062290038326913,-0.505007753072166,-0.501363355176956
0.0,213.0,-0.004988153915601401,-0.18152656551481822,0.12007671488406958,0.1287803474059506,0.07219603090101845,-0.4062401837565251,-0.43369372259878075,-0.3733186485084833,-0.4506294914245361,-0.4975905777027727,-0.5013516523998484
0.0,214.0,-0.004400253502988285,-0.18161935312575936,0.12148042415695848,0.12848589412517308,0.07667658399132282,-0.40621432479060804,-0.43369421026879595,-0.3740250646984325,-0.4506327869451696,-0.4975012432338054,-0.5013516523998484
0.0,215.0,-0.004400240637239021,-0.18161935312575936,0.12148042415695848,0.12848694200161714,0.07667692166206592,-0.41007565231416315,-0.4336932349287655,-0.3740213467184854,-0.4506327869451696,-0.5038319183049479,-0.5013516523998484
0.0,216.0,-0.003833157006934867,-0.18131265819799208,0.12120242124730342,0.12952800724877886,0.07573380727656437,-0.4100823255956901,-0.43369372259878075,-0.37453442795118536,-0.45062619590390257,-0.5038343327500551,-0.5013539929552698
0.0,217.0,-0.00383283536320327,-0.18131336650036567,0.12120333422894432,0.1295264354341128,0.07573684631325234,-0.4100814914354992,-0.4334074602998444,-0.37453814593113244,-0.4471823768418971,-0.5038343327500551,-0.5018408284829454
0.0,218.0,-0.0038327517358330543,-0.18131336650036567,0.12120379071976477,0.12952695937233483,0.07573819699622478,-0.41008065727530835,-0.43143288440820327,-0.37453814593113244,-0.44679350540714424,-0.5038367471951622,-0.5054663488308757
0.0,219.0,-0.003831831834760687,-0.18131336650036567,0.12120516019222612,0.1295264354341128,0.07574258671588519,-0.4100823255956901,-0.4314143529476248,-0.37453814593113244,-0.4491366205775615,-0.5038367471951622,-0.5054920949405124
0.0,220.0,-0.003830860470691264,-0.18131336650036567,0.12120607317386703,0.12952538755766876,0.07574697643554561,-0.4100798231151175,-0.4307330779363572,-0.3745418639110796,-0.4491366205775615,-0.5038367471951622,-0.5068098276428267
0.0,221.0,-0.003830847604942,-0.18131336650036567,0.12120607317386703,0.12952538755766876,0.07574697643554561,-0.4100798231151175,-0.43073502861641805,-0.3745418639110796,-0.45226077413811766,-0.5038367471951622,-0.5068121681982481
0.0,222.0,-0.0033423737026401687,-0.1820060862217431,0.12165571663201193,0.12771780069168587,0.07692240829230566,-0.41077801519487894,-0.43073502861641805,-0.37620380094743383,-0.45226077413811766,-0.5030182503038132,-0.5068121681982481
0.0,223.0,-0.003048436362082875,-0.18243319255302182,0.12190359114751718,0.12658923776144612,0.07757715186319272,-0.4119032972923678,-0.43073015191626585,-0.3771556038138917,-0.45226077413811766,-0.5016154576965158,-0.5068121681982481
0.0,224.0,-0.002877437688616611,-0.18246931597407526,0.1224011661418095,0.1264687319703806,0.07924862204157893,-0.411901628971986,-0.4337195691095876,-0.3775088119088663,-0.45226077413811766,-0.5016202865867303,-0.5117718051364434
0.0,225.0,-0.0026733097107958493,-0.18251181411649103,0.1230407097812623,0.12633250803265436,0.0813290114898693,-0.41193165873885745,-0.4358345939656131,-0.3779363796027829,-0.4522574786174842,-0.5016251154769447,-0.5150790099470473
0.0,226.0,-0.0026732775464226896,-0.18251110581411745,0.1230407097812623,0.12633250803265436,0.08132934916061241,-0.4160398976789112,-0.4358467857159937,-0.3779363796027829,-0.45226077413811766,-0.5040468039194907,-0.5151281616108991
0.0,227.0,-0.0022749925464606753,-0.18234111324445426,0.12327352009969265,0.12693398911153791,0.0821522527615674,-0.4160398976789112,-0.43584629804597846,-0.37758317150780835,-0.4522508875762172,-0.504049218364598,-0.5151258210554776
0.0,228.0,-0.0022712100161770936,-0.18234536305869586,0.12327078115476994,0.1269219385324314,0.0821441486637328,-0.41603656103814773,-0.4358331309555674,-0.3775757355479141,-0.4488433192411801,-0.5040564616999197,-0.5151328427217422
0.0,229.0,-0.002266938587421485,-0.1823510294776846,0.12326849870066768,0.12690622038577065,0.08213807059035685,-0.41605658088272873,-0.43371761842952666,-0.3775682995880199,-0.44884002372054665,-0.5040781917058847,-0.5150790099470473
0.0,230.0,-0.002266404658827034,-0.18235173778005823,0.12326758571902678,0.12690412463288256,0.08213536922441199,-0.41643612376957634,-0.43357668179512693,-0.3775645816080728,-0.4490179818347555,-0.5058383221890513,-0.5152381677157104
0.0,231.0,-0.002266353195829978,-0.1823524460824318,0.12326712922820633,0.1269030767564385,0.08213469388292577,-0.41725276659644184,-0.43357473111506606,-0.3775571456481786,-0.44932776077430436,-0.509450332069459,-0.5152334866048675
0.0,232.0,-0.0022616121672262377,-0.1823566958966734,0.12326849870066768,0.12689050223910994,0.0821397589440724,-0.41726861564006845,-0.4322458303235813,-0.37756086362812574,-0.4493178742124039,-0.5094696476303168,-0.518706870850399
0.0,233.0,-0.0022366011506572497,-0.1823949442248476,0.12324521766882464,0.1267893821622593,0.08207762752734046,-0.41726861564006845,-0.4322482686736574,-0.3774679141294482,-0.4523662307983896,-0.5094720620754241,-0.518706870850399
0.0,234.0,-0.0011668591294878338,-0.1844263554323225,0.12205103768252307,0.12167364936241674,0.07907100723070395,-0.4172802938827407,-0.43224095362342907,-0.3717544943447378,-0.45239259496345763,-0.5094599898498879,-0.5187209141829282
0.0,235.0,-0.0011342508879785232,-0.18448726943645183,0.12200812754540061,0.12151437214292145,0.07895890054399197,-0.4171434916114374,-0.4322438796435204,-0.371545172073716,-0.45238929944282413,-0.5096024421112142,-0.5187185736275066
0.0,236.0,-0.0007357986332760787,-0.1847188843126179,0.12316076686704108,0.12077928681742175,0.08262296577746041,-0.4171434916114374,-0.43234336432662607,-0.37367185660345786,-0.45239259496345763,-0.5096024421112142,-0.5187700658467801
0.0,237.0,-0.000721298933855683,-0.18473234205771621,0.12321235032975214,0.120741039327214,0.08276478748956591,-0.4171626772958275,-0.4341311626024364,-0.3738094218615006,-0.4523958904840911,-0.5095951987758924,-0.5191328519371152
0.0,238.0,-0.0007212474708586275,-0.18473234205771621,0.12321235032975214,0.12074208720365803,0.08276546283105213,-0.42090972487323286,-0.43413018726240593,-0.37380570388155354,-0.4523958904840911,-0.5090519486267671,-0.5191305113816937
0.0,239.0,-0.00037244156941565313,-0.18468205258919085,0.12379665857993027,0.12092179801381228,0.08483403380333372,-0.4209230714362868,-0.4341336009525126,-0.37350454750583834,-0.4523958904840911,-0.5090495341816598,-0.5191351924925367
0.0,240.0,-0.0003723907497060608,-0.18468205258919085,0.12379665857993027,0.1209223219520343,0.08483369613259062,-0.42092724223724126,-0.43229215897502754,-0.3735082654857854,-0.4523958904840911,-0.5090616064071959,-0.514711542745869
0.0,241.0,-0.0003722164188035352,-0.18468205258919085,0.12379665857993027,0.1209223219520343,0.08483437147407683,-0.4209280763974321,-0.4322867946048601,-0.3735082654857854,-0.4514401895003767,-0.5091026519740187,-0.5147021805241829
0.0,242.0,-0.00037219326045486015,-0.18468134428681726,0.12379711507075072,0.12092284589025631,0.08483470914481993,-0.42295758814182816,-0.43228533159481447,-0.3735082654857854,-0.45143359845910963,-0.5157206460129209,-0.5146951588579185
0.0,243.0,-0.00012079844970098346,-0.18450143548392375,0.12334518915850355,0.12156362233579171,0.08323009777356917,-0.42295258318068296,-0.4313426654553869,-0.3746571212894397,-0.45143359845910963,-0.5157254749031353,-0.517126995940875
0.0,244.0,0.00019369449845521596,-0.18426698739826328,0.12278827035755252,0.12238463352970334,0.08128207525657724,-0.42294757821953766,-0.430630179563145,-0.3761108514487563,-0.4514368939797432,-0.5157254749031353,-0.518969013057609
0.0,245.0,0.00019612741164101616,-0.1842662790958897,0.12278781386673207,0.12238568140614738,0.08128072457360483,-0.42293840245743813,-0.43063164257319064,-0.3761108514487563,-0.4538591016453643,-0.5157351326835642,-0.518969013057609
0.0,246.0,0.00019709684584804974,-0.1842691123053841,0.12279100930247523,0.12238148990037119,0.08128680264698077,-0.41897697571097814,-0.4306287165530993,-0.37612572336854466,-0.4538591016453643,-0.5178405288170639,-0.5189736941684521
0.0,247.0,0.0005658678169987171,-0.18458076534976656,0.12374051020901472,0.12141010843673865,0.0842447983566097,-0.4189619608275424,-0.4306360316033276,-0.3786279238729438,-0.4538623971659978,-0.5178453577072784,-0.518969013057609
0.0,248.0,0.0005713704979588797,-0.18458714007112892,0.12375785686019188,0.12139334241363389,0.08429308527287417,-0.4189619608275424,-0.43119051241063705,-0.37867997559220323,-0.4538623971659978,-0.5178453577072784,-0.5184423880877677
0.0,249.0,0.0005713717845338061,-0.18458714007112892,0.12375785686019188,0.12139281847541188,0.08429409828510351,-0.42207087585892933,-0.4311919754206827,-0.3786836935721503,-0.4538656926866313,-0.5154623003864478,-0.5184400475323462
0.0,250.0,0.0005718889876542142,-0.1845878483735025,0.12375922633265324,0.12139124666074581,0.0842981503340208,-0.4220883932229376,-0.43119490144077405,-0.3786874115520974,-0.45521685614636553,-0.5154381559353756,-0.5184330258660815
0.0,251.0,0.000864552619034384,-0.18461334725895198,0.12446313517778972,0.12130008141011363,0.08680029054045349,-0.4220842224219833,-0.43107347160698334,-0.3789104903489235,-0.45521685614636553,-0.5154381559353756,-0.5179298064504553
0.0,252.0,0.0008975789973947706,-0.18461688877082,0.12452613091101206,0.12128803083100707,0.08702180254793256,-0.4220375094512943,-0.4300903288562922,-0.3789327982286061,-0.45521685614636553,-0.5154550570511262,-0.5113107157184044
0.0,253.0,0.0008994702625365614,-0.18461830537556717,0.12452932634675522,0.12128331538700884,0.08703227034096891,-0.42204084609205783,-0.4300825261360486,-0.3789402341885003,-0.45317363335359667,-0.5154623003864478,-0.5113317807171981
0.0,254.0,0.0008994638296619294,-0.18461830537556717,0.12452932634675522,0.12128488720167492,0.08703058198725337,-0.4246217377226216,-0.4300552166151961,-0.3789513881283416,-0.45317363335359667,-0.5204529584230807,-0.5113317807171981
0.0,255.0,0.0009013357961798244,-0.18461618046844638,0.12452613091101206,0.12129274627500529,0.0870197765234739,-0.4246217377226216,-0.4282932648501926,-0.3789625420681829,-0.4531670423123297,-0.5204553728681879,-0.5151164588337915
0.0,256.0,0.0011815775466457155,-0.18443768827030005,0.1243056458447339,0.12195133662008947,0.08620497702035353,-0.42462424020319417,-0.428274733389614,-0.37947934128082994,-0.4531670423123297,-0.5204626162035096,-0.5151890160518586


==> anc/App_D/Variances_event_by_event_Saturation_b0_final_state_Fig37.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.0003351271796628358,5.361170488285235e-06,0.00013039188345646325,1.962209267943739e-06,8.942767891322288e-05,1.42348919890257e-06,9.141044921205291e-05,1.4093360317094343e-06,0.00021552601705080872,3.3307509440730844e-06,0.00021835629537776246,3.2538019915089865e-06,0.00011636949777900225,1.8620494204309389e-06,0.00011499015287043726,1.7798809175045153e-06,3.129815712967486e-05,4.857166617929236e-07,3.0022069756456347e-05,4.5696356886923247e-07,5.572273853592126e-06,8.750208602784764e-08,5.449894891264324e-06,8.588120287724806e-08


==> anc/App_D/Variances_event_by_event_Saturation_b0_initial_state_Fig37.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.0006274203218015076,9.656475482314451e-06,0.0025116582082410554,4.001494008737931e-05,0.0013259650513896997,2.130180744612354e-05,0.0013500972501003408,1.9818404667011664e-05,0.0035809955989362925,5.847300961899636e-05,0.0036515362847584784,5.683011674777551e-05,0.004422761467914647,6.90067518831314e-05,0.0044254530480820195,6.802920342256239e-05,0.005262366756401541,7.980854505136299e-05,0.0051485519035679855,8.003026733443507e-05,0.006684022955494071,0.00010542729967654036,0.00664246628480395,0.00010475061249461334


==> anc/App_D/Variances_event_by_event_Saturation_b9_final_state_Fig38.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.010031463301944729,0.0001567142332538972,0.0008227045208995395,1.256569420616827e-05,0.00022685199132686955,3.5653536429336484e-06,0.0002839695329992711,4.311811000205852e-06,0.0009530742813365477,1.5455701291682095e-05,0.0009042949872080821,1.4261565376515422e-05,0.0003934682051264126,6.357424293510206e-06,0.0003839861466388009,6.149106713882458e-06,0.00010119008342709005,1.584648020109851e-06,9.689289482336645e-05,1.4807827416265294e-06,2.2058908871610525e-05,3.5939598174587935e-07,2.1899654233212908e-05,3.4220188887982943e-07


==> anc/App_D/Variances_event_by_event_Saturation_b9_initial_state_Fig38.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.011572077235235786,0.00018902112822294888,0.021965001294783824,0.0003484403344878456,0.004942972506910363,9.862407158013982e-05,0.014149998012331423,0.00022497557565093058,0.018267999432114823,0.00029564492553246666,0.020949037006461217,0.0003279240410115897,0.02742500569160707,0.0004422329898224509,0.02912126581415001,0.0004493457660481254,0.040293542057683054,0.0006331047596480039,0.04355203017919876,0.0006554698485181765,0.05675154119201205,0.0008404673958739286,0.05750518921977029,0.0008100695483399128


==> anc/App_D/Variances_mode_by_mode_Saturation_b0_final_state_Fig37.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,1.0538873521939172e-06,2.26530734413634e-05,1.1143445628750419e-12,5.24667570014057e-09,1.051234563640263e-10,2.931184752933889e-09,3.912532263348832e-12,1.1628157009197947e-10,1.6377376542678116e-11,1.613246986240516e-11,1.4381273830225012e-13,8.768788111867062e-13
0.0,2.0,1.054850076257579e-06,2.264198698439225e-05,1.0250564829356088e-05,5.368047071680829e-06,1.2086980552247312e-09,4.19354071099709e-09,2.5416873284549256e-10,2.010429869041426e-10,1.7245241315052876e-11,1.1924867870701472e-10,1.8706926528127302e-12,2.1083783743569553e-12
0.0,3.0,1.0561711635076642e-06,2.264241134289969e-05,1.547362237732501e-05,1.5405862769664782e-05,4.730137692836379e-09,7.949358842169991e-09,3.1878165895400815e-10,2.497509796971525e-10,1.9032183985425936e-11,1.2113566226210975e-10,3.9786648548280774e-12,4.088381574308953e-12
0.0,4.0,1.056991214016923e-06,2.2632181873513208e-05,1.5473628975141934e-05,1.5406106059313866e-05,6.658368044087103e-06,1.8246106278507036e-05,7.71307856447376e-10,1.4381669870672752e-09,6.402828066683667e-11,1.3906919584298982e-10,5.562700402588945e-12,4.550799424481219e-12
0.0,5.0,1.0580725428235007e-06,2.2621504459242542e-05,1.547392629389762e-05,1.5410473192381464e-05,2.5052575604172836e-05,2.4997962750538943e-05,7.992075547536482e-10,1.5647704111249449e-09,1.2047785161935636e-10,1.580262654073907e-10,1.2701398899855256e-11,5.9483649245349136e-12
0.0,6.0,1.059150856532914e-06,2.2627469862317018e-05,1.5482957825378916e-05,1.541050075399947e-05,2.505452422475172e-05,2.499851528852198e-05,4.618143247603119e-06,1.5247978743155513e-07,1.3242343860760567e-10,1.6866222242963295e-10,3.0850689588390914e-11,7.0792164611989654e-12
0.0,7.0,1.0597242531645882e-06,2.2619420879534076e-05,1.54874813278272e-05,1.541053755188412e-05,2.505570466639227e-05,2.4999624839891964e-05,4.769207106957179e-06,4.7664096064276755e-06,1.475548080744229e-10,2.2605257944474648e-10,3.5606968010761014e-11,1.4083699313887669e-11
0.0,8.0,2.2778236287644394e-06,4.782613934974975e-05,1.5489250969933993e-05,1.54145296888271e-05,2.505750292342246e-05,2.5001183295528163e-05,4.7719741275016325e-06,4.76742012379688e-06,1.7188186518950404e-10,2.5724742665735404e-10,3.5610973639924215e-11,1.6397553405506592e-11
0.0,9.0,2.2789947702262514e-06,4.781557912545218e-05,3.0358688461727714e-05,1.934131858162839e-05,2.5060236647951873e-05,2.5001481092329267e-05,4.772077031427945e-06,4.769335865702598e-06,1.9879909941860995e-10,4.897298085337458e-10,5.3059526835672455e-11,2.128197640234655e-11
0.0,10.0,2.280265952877079e-06,4.780950451596177e-05,3.4229455415932905e-05,3.425077602668914e-05,2.507350502461543e-05,2.500342314154724e-05,4.7720924247109e-06,4.769335954408539e-06,3.23603816694848e-10,6.449917966095096e-10,7.39294194133411e-11,2.8623460374250664e-11
0.0,11.0,2.281156548073149e-06,4.7798240163097904e-05,3.4233335219578545e-05,3.425096470571754e-05,2.512897298303376e-05,2.504427755558428e-05,4.772492533948357e-06,4.771077292041766e-06,3.814233910072006e-07,1.743215014265034e-07,1.054349429011994e-10,6.644620551364787e-11
0.0,12.0,2.2826133429582694e-06,4.779057531587144e-05,3.423436794988409e-05,3.4254184694358726e-05,2.523514370459924e-05,2.5105180774894238e-05,4.772686178602287e-06,4.771589212425861e-06,5.583383069628654e-07,5.609357690187146e-07,1.0576745862634171e-10,8.429387888167233e-11
0.0,13.0,2.2838868248399775e-06,4.778426537130949e-05,3.423466220790356e-05,3.425419500082142e-05,2.6899568194116074e-05,6.859686431760758e-05,4.772723565898418e-06,4.771770845836258e-06,5.60313874960514e-07,5.610869996339932e-07,1.0857013799115594e-10,8.711277642973732e-11
0.0,14.0,2.2868290151880546e-06,4.7775670834042256e-05,3.4239203875132205e-05,3.4254565068876965e-05,7.055471302387615e-05,7.031751601858967e-05,4.772735674496889e-06,4.772121685741691e-06,5.622129248580574e-07,5.611471595467837e-07,1.529338360549409e-10,8.762527903821309e-11
0.0,15.0,2.2876093258131586e-06,4.7767321651595805e-05,3.4239275619060265e-05,3.425480769182109e-05,7.055610138147953e-05,7.031798506758521e-05,4.773314196428138e-06,4.801236924214025e-06,5.622849183347337e-07,5.613998683597707e-07,4.913483187019409e-09,4.2050118209253376e-08
0.0,16.0,2.2885735026285427e-06,4.7765530000297936e-05,3.424099410794034e-05,3.4255013722476887e-05,7.05561616432754e-05,7.032567029739393e-05,4.784399721732763e-06,4.80927369494024e-06,5.625634475925195e-07,5.614607998967553e-07,4.669359108996647e-08,4.667193478986296e-08
0.0,17.0,2.289674509406619e-06,4.7756945790147136e-05,3.424108700150084e-05,3.4256055982974684e-05,7.055694410330158e-05,7.032594408653816e-05,1.7970662065156183e-05,4.906357393179627e-06,5.626160335057388e-07,5.614691736302579e-07,4.68353345420507e-08,4.674566904786176e-08
0.0,18.0,2.292822861484663e-06,4.776821621841333e-05,3.4241387696669344e-05,3.425612827531939e-05,7.055838177998647e-05,7.032595506068177e-05,1.8089355456127923e-05,1.8052327854187696e-05,5.629184451735974e-07,5.614811676144554e-07,4.6872982399003347e-08,4.6930535257834605e-08
0.0,19.0,3.2848168602094107e-06,7.101511664131318e-05,3.424229629436508e-05,3.426285835704316e-05,7.055912529090927e-05,7.033243660639404e-05,1.80894851632668e-05,1.8060067817977755e-05,5.629365157040148e-07,5.61618586859712e-07,4.687309195794123e-08,4.69384478020773e-08
0.0,20.0,3.285622755355684e-06,7.101195601632234e-05,3.535948868216225e-05,5.0077220801412204e-05,7.056141477203862e-05,7.033359199107594e-05,1.8089501786657844e-05,1.806008396529852e-05,5.64385275136945e-07,5.63693310333492e-07,4.687360824059328e-08,4.6939038810358856e-08
0.0,21.0,3.2876796722561252e-06,7.101111002773732e-05,5.083112392749026e-05,5.108795245202867e-05,7.058503220418871e-05,7.033359199289177e-05,1.8091141885171093e-05,1.8060105056956207e-05,5.643894772392544e-07,5.63712975954776e-07,4.6874819570099284e-08,4.695427020216399e-08
0.0,22.0,3.2891786218994262e-06,7.101338257144785e-05,5.104686011334528e-05,5.112130518045112e-05,7.058706650402517e-05,7.033814635261536e-05,1.8091193252118664e-05,1.8060716085573613e-05,5.643897511313891e-07,5.637818967387642e-07,4.6875175504349953e-08,4.696754174568179e-08
0.0,23.0,3.2899129136190856e-06,7.100307083103095e-05,5.118098806771275e-05,5.112207551767287e-05,7.05908800337832e-05,7.03403752950133e-05,1.809120930903359e-05,1.8061948048806816e-05,5.645588991232737e-07,5.637882042281107e-07,4.6882734422761613e-08,4.6994194634044196e-08
0.0,24.0,3.2916986209945326e-06,7.099478850231081e-05,5.1182735158111665e-05,5.1135774806982724e-05,7.059090369010602e-05,7.034065251474941e-05,1.80922361004149e-05,1.8062039705523165e-05,6.549313631875912e-07,2.6393929093188385e-06,4.6898247746448834e-08,4.699982534272255e-08
0.0,25.0,3.2935616551048237e-06,7.098873349175622e-05,5.118308856274411e-05,5.113917666238829e-05,7.082113038366848e-05,7.051028234362197e-05,1.8092757610967948e-05,1.806218713079617e-05,2.764906960913596e-06,2.7233823515675105e-06,4.6934200741122614e-08,4.700146189741843e-08
0.0,26.0,3.2949850407745732e-06,7.097619779621711e-05,5.118312311342238e-05,5.1139187295576664e-05,7.506821688729447e-05,0.00011425630795106025,1.8092817046365988e-05,1.8062212628914222e-05,2.7803164737865296e-06,2.7240190789297746e-06,4.6934428512364723e-08,4.700198045069615e-08
0.0,27.0,3.2963615042603237e-06,7.096250597557287e-05,5.118847481175014e-05,5.114281030833647e-05,0.00011849947335694753,0.00011851099963731241,1.8092879617756592e-05,1.8062982247664093e-05,2.784824890319209e-06,2.724417970476758e-06,4.698026112274458e-08,4.702259023065941e-08
0.0,28.0,3.2975565490504597e-06,7.095865251636316e-05,5.118856397781877e-05,5.114297881576191e-05,0.00011850289504713127,0.00011851100067637969,1.809615565873394e-05,1.807432446816361e-05,2.7850038474395183e-06,2.7245302739795016e-06,4.716969613818358e-08,4.703337075338619e-08
0.0,29.0,3.298117397780494e-06,7.095003844955017e-05,5.118891983056336e-05,5.114489965092363e-05,0.00011850327168191839,0.0001185141074871395,1.809913568663946e-05,1.8074325523317818e-05,2.7851876308575944e-06,2.724716670737439e-06,4.71893690756267e-08,4.705062066977215e-08
0.0,30.0,3.2992502708954385e-06,7.094234970405196e-05,5.1188934373244174e-05,5.114539258827543e-05,0.0001185068446706586,0.00011851562527827572,1.8114369833049093e-05,1.8095151514615892e-05,2.7851879532173582e-06,2.724757037430936e-06,2.4126868414111795e-07,1.016864415728525e-07
0.0,31.0,3.300169962552555e-06,7.093816555659047e-05,5.1189571481286556e-05,5.114541926082115e-05,0.00011851911621517412,0.00011851599088728374,1.8116481551283347e-05,1.8103917412608544e-05,2.785219133975899e-06,2.7248059360541255e-06,2.9741622204966803e-07,2.931994170708745e-07
0.0,32.0,3.301830789313043e-06,7.09310183049198e-05,5.1190431418225474e-05,5.1145498198040004e-05,0.00011852107095083795,0.00011851780753955755,1.8287613043243126e-05,3.6851624126896e-05,2.785249350274526e-06,2.7248211935064984e-06,2.9786433534838767e-07,2.932208295519155e-07
0.0,33.0,3.303496485521005e-06,7.092108842230059e-05,5.119082714316352e-05,5.1145637808605625e-05,0.00011852178109675857,0.00011851998431564166,3.724220345013839e-05,3.7037947185355144e-05,2.7869901931998647e-06,2.724823717212695e-06,2.982292138499331e-07,2.9329004028701816e-07
0.0,34.0,3.642902346552734e-06,8.97513320564934e-05,5.1192245944099864e-05,5.115233056996759e-05,0.00011852211005674486,0.00011852118413938415,3.724243968592714e-05,3.703901254905057e-05,2.787119202491485e-06,2.7252014939325e-06,2.982339343277196e-07,2.9336321588777676e-07
0.0,35.0,3.6442899967755553e-06,8.97700817226329e-05,5.1194972012812326e-05,5.1154082320838086e-05,0.00011852249668637931,0.00011853827090741068,3.724604579570726e-05,3.7039663678733236e-05,2.7871399426361724e-06,2.7256115238589966e-06,2.982448000325084e-07,2.9344342348466573e-07
0.0,36.0,3.6462430512935934e-06,9.00006162030095e-05,5.119501526943287e-05,5.116420920512523e-05,0.0001185339605500764,0.00011854195127436397,3.7246047480575904e-05,3.703997098007149e-05,2.787922480483734e-06,2.7260166661385093e-06,2.9825579696302476e-07,2.93449960072923e-07
0.0,37.0,3.6470696619526666e-06,8.99892741357515e-05,5.120644277570803e-05,5.116693761158279e-05,0.00011856089134859486,0.00011854348027549074,3.724672006684557e-05,3.7040024579336116e-05,2.7883292078058873e-06,2.7260192393160634e-06,2.982821766137129e-07,2.934512833556138e-07
0.0,38.0,3.648016813228545e-06,8.998415513450317e-05,5.144350056622673e-05,5.1420661920193596e-05,0.00011856109292033697,0.00011854980154138256,3.7247685329048324e-05,3.704007439691967e-05,2.788631367240423e-06,2.728295297216806e-06,2.9829057493461295e-07,2.9345376357665846e-07
0.0,39.0,3.649257042964701e-06,8.998980204550214e-05,5.511530441911025e-05,6.0934643195727686e-05,0.00011856837723524309,0.00011858476494238725,3.7249089793670365e-05,3.704172511115491e-05,2.7895140052281344e-06,2.7282953169065926e-06,2.9829180019920476e-07,2.9345978532836767e-07
0.0,40.0,3.6500425446029074e-06,8.999501807103739e-05,6.450025459812467e-05,6.43978753335477e-05,0.00011857646887370478,0.00011859396204824113,3.724909134867924e-05,3.7043295788661336e-05,2.7896288505629053e-06,2.73123231310007e-06,2.9830622736692726e-07,2.934838320491448e-07
0.0,41.0,3.6514196321248073e-06,8.999001728267277e-05,6.450773204265375e-05,6.440240808088328e-05,0.0001185787985646278,0.00011865066658871314,3.7249144545552253e-05,3.704419093670333e-05,2.8891716545517874e-06,6.631694831542158e-06,2.983341275421488e-07,2.9350368377209107e-07
0.0,42.0,3.6559525963033778e-06,8.9979377821862e-05,6.451009984250177e-05,6.44041945175754e-05,0.00011858564858130966,0.0001186541974881635,3.724957135136519e-05,3.7044960102748104e-05,6.865002634114775e-06,6.717821387051079e-06,2.983364860999282e-07,2.9350380709201046e-07
0.0,43.0,3.657219467339932e-06,8.996687708740562e-05,6.45105030654077e-05,6.440537156415872e-05,0.00015309431217485405,0.00012204447583122322,3.724957529466357e-05,3.704507220055548e-05,6.865646442252099e-06,6.717822411395667e-06,2.98339186141673e-07,2.9351492977641144e-07
0.0,44.0,3.6588642915225456e-06,8.995739098433053e-05,6.45105511187048e-05,6.442372741977729e-05,0.00015657125618701883,0.0001566111280717197,3.7250712116318364e-05,3.704509171294144e-05,6.865780635402727e-06,6.724580654515643e-06,2.9834409412093257e-07,2.935412047697985e-07
0.0,45.0,3.659891697878696e-06,8.996061730097326e-05,6.451239455328963e-05,6.44237297319682e-05,0.00015657241035005258,0.00015661241837954364,3.725169812227594e-05,3.70453970528713e-05,6.866705788110608e-06,6.725466318152469e-06,2.9834520323134273e-07,2.935953372340725e-07
0.0,46.0,3.660828343439482e-06,8.996947379891833e-05,6.451251324135864e-05,6.442533575598768e-05,0.00015657317927695593,0.0001566154035136178,3.725433383113772e-05,3.704806687425116e-05,6.866743120443766e-06,6.726080571234977e-06,2.9842895307633717e-07,2.9359962797391626e-07
0.0,47.0,3.6619911096007934e-06,8.996411634822621e-05,6.451270830928539e-05,6.44259766664005e-05,0.00015657549956363517,0.00015661717044496457,3.7254395976479754e-05,3.704821162799011e-05,6.866929076629788e-06,6.726352800687915e-06,2.98471752004494e-07,2.940878247344064e-07
0.0,48.0,3.663166828117066e-06,8.996467835586999e-05,6.45146802784294e-05,6.442600841604174e-05,0.00015657576564935568,0.00015661926740585135,3.7256690923657e-05,3.704841543816778e-05,6.866934650421228e-06,6.7263714325260695e-06,2.984729551797017e-07,2.941996785580352e-07
0.0,49.0,3.6641738445950245e-06,8.996251795204512e-05,6.451468757833582e-05,6.442691000308077e-05,0.00015657589753802556,0.00015661927518261816,3.725892052616082e-05,3.704938802771058e-05,6.8670183932914655e-06,6.726413582059466e-06,8.270942038725889e-07,3.122789778807464e-07
0.0,50.0,3.6652625988276786e-06,8.995859842599304e-05,6.451502251714187e-05,6.442693446044272e-05,0.00015657621454914582,0.0001566192853157051,3.725977318831792e-05,3.705250857669413e-05,6.8671702599580365e-06,6.726451587230316e-06,8.437009392628861e-07,8.347452430600865e-07
0.0,51.0,3.66664729716884e-06,8.994952734578945e-05,6.451630152978812e-05,6.442736622213054e-05,0.0001565772645997421,0.00015662072342041046,4.077234464540487e-05,5.379067885380894e-05,6.86718433869422e-06,6.726464279754146e-06,8.437012663165517e-07,8.348220862122226e-07
0.0,52.0,3.669226862769348e-06,8.994331896383218e-05,6.451630224690959e-05,6.442737520324645e-05,0.00015657925868729896,0.00015662083620793276,5.7495232919003215e-05,5.720094467506609e-05,6.867451713722974e-06,6.726586197203662e-06,8.437151922856654e-07,8.34997008196911e-07
0.0,53.0,3.6695455182263805e-06,8.994416473505817e-05,6.451631671943042e-05,6.44277916590582e-05,0.00015658070649956642,0.00015662106343328818,5.7495233051864195e-05,5.721585516230364e-05,6.867451747756085e-06,6.726687510475286e-06,8.439012194608171e-07,8.351288103034418e-07
0.0,54.0,3.6698632652253157e-06,8.994157651034288e-05,6.45163328147961e-05,6.442803705353896e-05,0.00015658134409386666,0.000156625500661442,5.7501556210602936e-05,5.721612441516104e-05,6.867560884100887e-06,6.726702956276055e-06,8.439330466351715e-07,8.351301743000651e-07
0.0,55.0,3.7038320271821136e-06,0.0001042750628030348,6.451760489994439e-05,6.44287440307998e-05,0.0001565813455154401,0.00015662774678879135,5.7501911854453074e-05,5.721783372724579e-05,6.867561048084134e-06,6.7269066876566675e-06,8.439738416586518e-07,8.351452713046841e-07
0.0,56.0,3.7045820923684592e-06,0.00010428378272105376,6.451769928474357e-05,6.442903804367006e-05,0.00015658142723258165,0.00015663235110135171,5.750192050678649e-05,5.7218027520181e-05,6.8701267426679536e-06,6.7271072823627015e-06,8.439856728516274e-07,8.351641348949421e-07
0.0,57.0,3.706491132492982e-06,0.00010428777313178773,6.451984535233334e-05,6.442919847451924e-05,0.00015658273170080414,0.00015663423116207405,5.7503518315733115e-05,5.7218189912352486e-05,6.871471135851665e-06,6.727513313482917e-06,8.44001578853276e-07,8.35164134959934e-07
0.0,58.0,3.7082967100709876e-06,0.00010428664729511227,6.452058438500256e-05,6.443554466000245e-05,0.00015658885833313546,0.0001566419865445656,5.750463614481927e-05,5.721818998915759e-05,6.872852044304909e-06,6.727608901798168e-06,8.440354294354571e-07,8.351846377744005e-07
0.0,59.0,3.7095119535283832e-06,0.00010429798935474319,6.452280152063608e-05,6.444142419174282e-05,0.00015659217282937212,0.0001566536476816289,5.7504659687862534e-05,5.721869912298508e-05,6.879455177103279e-06,6.727622178495428e-06,8.440414280507043e-07,8.351936725461212e-07
0.0,60.0,3.7102596498383694e-06,0.00010429670135511269,7.236954495007149e-05,6.578225906627145e-05,0.00015659255623989103,0.0001566560175242134,5.7505241083427966e-05,5.721925638131014e-05,6.879679579896116e-06,6.819810407171699e-06,8.440427774711346e-07,8.352039329442117e-07
0.0,61.0,3.7105661137254358e-06,0.0001042975423003777,7.370243315260694e-05,7.331498014431114e-05,0.00015660914601740026,0.0001566720923610181,5.75054337928772e-05,5.721926598496621e-05,7.106944526863621e-06,6.840193848683418e-06,8.440610043188266e-07,8.352351774273293e-07
0.0,62.0,3.713799603744885e-06,0.00010429475986402907,7.374746435697038e-05,7.369015401185547e-05,0.0001566868540319817,0.00015667628406620718,5.750593423414514e-05,5.722091037263043e-05,1.193864891451975e-05,6.8422595309495824e-06,8.441234022188251e-07,8.352448186945922e-07
0.0,63.0,3.715011779869991e-06,0.0001042831388388186,7.383356087693613e-05,7.37948871333866e-05,0.0001568291924371755,0.00015668393515177838,5.7505987047020465e-05,5.7220910454596844e-05,1.193870292417749e-05,1.1789352817794208e-05,8.441582308397086e-07,8.352450786278541e-07
0.0,64.0,3.716909249971086e-06,0.00010427702248894592,7.383419094731112e-05,7.380729538808943e-05,0.00016783946645282664,0.00017106307014822772,5.750740620714694e-05,5.722158412692602e-05,1.1947640754373518e-05,1.1794152237193313e-05,8.441677356277838e-07,8.352465916436854e-07
0.0,65.0,3.718104457680033e-06,0.00010426614035681963,7.383419118693048e-05,7.380890892411773e-05,0.00018224600535175905,0.00018185877842333148,5.750837699831789e-05,5.722283455554659e-05,1.1955571939040526e-05,1.1814774550947091e-05,8.44178323210824e-07,8.352467814736964e-07
0.0,66.0,3.718386986039586e-06,0.00010427309705928674,7.38344207847973e-05,7.380994999357733e-05,0.00018234523789048223,0.00018207728924497736,5.7509674342294144e-05,5.722285727935732e-05,1.1956982178577352e-05,1.1817427019852359e-05,8.441783273991412e-07,8.352477574631893e-07
0.0,67.0,3.7186324156275487e-06,0.0001042729581475618,7.383447820631337e-05,7.381001992271737e-05,0.00018236772384467998,0.00018243934782026283,5.750987405422722e-05,5.7223021080219815e-05,1.1957604523448243e-05,1.1817932120337136e-05,8.441841012697376e-07,8.352604914585872e-07
0.0,68.0,3.7191099378888286e-06,0.00010427686332252026,7.38344895948814e-05,7.381033590784458e-05,0.00018236796353749785,0.00018243976017229626,5.7512411968174175e-05,5.722347280600683e-05,1.1957698220828844e-05,1.181876885477189e-05,8.441892172644737e-07,8.353223645609719e-07
0.0,69.0,3.7210556625083715e-06,0.00010427640615795642,7.383453923089888e-05,7.38115105991546e-05,0.00018236808196555647,0.0001824401424621702,5.7512895898229905e-05,5.72238486117222e-05,1.195800381848925e-05,1.1818814865224961e-05,8.442743073563257e-07,8.35393484500979e-07
0.0,70.0,3.7218028972118424e-06,0.00010427504472898481,7.3834707266274e-05,7.381157204335325e-05,0.0001823725577812362,0.00018244111784490173,5.7515716091383016e-05,5.722514135057071e-05,1.195801143734786e-05,1.181906032192977e-05,8.444415858871569e-07,8.354343434710029e-07
0.0,71.0,3.72249271570434e-06,0.000104268788161695,7.383476571937084e-05,7.381295604945624e-05,0.0001823725603442899,0.0001824412216097553,5.751735157476105e-05,5.723309830394232e-05,1.1958011918871787e-05,1.1819086755943781e-05,8.444763969000762e-07,8.359493641593504e-07
0.0,72.0,3.725285671183809e-06,0.00010426506585485883,7.383482254464948e-05,7.381325231666916e-05,0.00018237379949860103,0.00018244144594249575,5.7523007935650975e-05,5.723440767760235e-05,1.1958220599044131e-05,1.1819617871361098e-05,1.5814960319113957e-06,8.604225877688689e-07
0.0,73.0,3.726183704985536e-06,0.00010426309407783739,7.383508028396661e-05,7.381326016993557e-05,0.0001823739560209571,0.00018244217425661416,5.753048904972419e-05,5.7235590151111874e-05,1.1958226763351143e-05,1.1820224680365576e-05,1.6080601933137103e-06,1.5950741922545181e-06
0.0,74.0,3.726428038180577e-06,0.00010427146078242955,7.38355601134538e-05,7.381326099932189e-05,0.00018237419984265508,0.00018244219219365178,5.7705315084622365e-05,5.72362235381013e-05,1.1958264359163591e-05,1.1820411647264981e-05,1.6081190106377955e-06,1.5987024548040977e-06
0.0,75.0,3.726613352695605e-06,0.00010427846787462608,7.383730654078034e-05,7.381340906269742e-05,0.00018237440982497028,0.00018244220738868337,5.770557144845715e-05,5.7239013220782486e-05,1.1958271081527822e-05,1.182041411014873e-05,1.6168916662736488e-06,1.5988809834104815e-06
0.0,76.0,3.72819535508831e-06,0.00010427517294436009,7.383763884625387e-05,7.381343825653823e-05,0.00018237444289082147,0.00018244249181663852,5.770724121575318e-05,7.501883280445664e-05,1.1958391096126822e-05,1.1820846511905057e-05,1.617286642918773e-06,1.5989383630133914e-06
0.0,77.0,3.7292412339113077e-06,0.00010427007106627932,7.383893518928672e-05,7.381359181327026e-05,0.00018237532150535695,0.00018244253545700415,7.545163909748088e-05,7.501934745300684e-05,1.1958401031487081e-05,1.1820861611851856e-05,1.6176813912960773e-06,1.5992120808283288e-06
0.0,78.0,3.7346679110094247e-06,0.00010428826246947872,7.383901527102049e-05,7.381375826233375e-05,0.0001823753557018101,0.00018244267316086884,7.545270735294626e-05,7.502811234959103e-05,1.1958512169293763e-05,1.1822539461445287e-05,1.6176985292450892e-06,1.5992169129929465e-06
0.0,79.0,3.7358240036337164e-06,0.00010429006261270675,7.383916719019712e-05,7.381434873607716e-05,0.0001823775909656438,0.00018244268516803288,7.545317741824546e-05,7.502813715760449e-05,1.1958756791194073e-05,1.1822974403744572e-05,1.617804329407473e-06,1.5992370180786306e-06
0.0,80.0,5.929886994742735e-06,0.00011477665412168096,7.384000144465452e-05,7.381509659218901e-05,0.0001823775999975398,0.00018244311111561193,7.545320485915126e-05,7.502948977031555e-05,1.1958979823163716e-05,1.1823055267726222e-05,1.6178094827588042e-06,1.5992385668737897e-06
0.0,81.0,5.930866667834906e-06,0.00011478292748970445,7.384137349565794e-05,7.381537539246712e-05,0.00018238273764511757,0.00018244311406317727,7.545335229849582e-05,7.502955834124302e-05,1.1959221299401024e-05,1.1823339163096686e-05,1.6178706000163952e-06,1.599271855423467e-06
0.0,82.0,5.940576170809906e-06,0.00011478224539479357,7.38422480532603e-05,7.381583668466579e-05,0.00018238278463743337,0.0001824431233978062,7.545383743212364e-05,7.502971987218209e-05,1.1961136607123482e-05,1.1826516148556348e-05,1.6178788794697803e-06,1.5992722513919796e-06
0.0,83.0,5.940945616521423e-06,0.00011479212849678105,7.384450089876704e-05,7.381947238952782e-05,0.00018238298793940536,0.00018244320104883298,7.545398385820135e-05,7.50297759911187e-05,1.1962692034291923e-05,1.1827130640345603e-05,1.6178839640281188e-06,1.5992751170767983e-06
0.0,84.0,5.941204421839438e-06,0.00011479469359963488,7.384805359742842e-05,7.38256942275382e-05,0.00018238532939476688,0.00018244327651436565,7.545406425470247e-05,7.502990087996103e-05,1.1962734118196146e-05,1.1828280114736739e-05,1.6179774013188512e-06,1.5992831115108014e-06
0.0,85.0,5.942603674940526e-06,0.0001147912252093916,7.384819747515399e-05,7.382597287941365e-05,0.00018238790564141725,0.00018244501376494144,7.545406807685455e-05,7.503220623369742e-05,1.1962868189498017e-05,1.1828842779364248e-05,1.6179936118701961e-06,1.5993284474777571e-06
0.0,86.0,5.943928574079086e-06,0.00011479156568069751,7.385911622662315e-05,7.383761217367515e-05,0.0001823926908150348,0.00018244502937171957,7.54544735208447e-05,7.503231366717875e-05,1.1963681441079988e-05,1.1828851077836492e-05,1.6180361170078063e-06,1.5993348659883562e-06
0.0,87.0,5.944853584387841e-06,0.00011478955885613559,7.477211241156618e-05,7.829277616746403e-05,0.00018239413238257425,0.00018244946347569668,7.545450627170803e-05,7.503344166972136e-05,1.1975169776721906e-05,1.2175086208017626e-05,1.6181179080889117e-06,1.5993478329568732e-06
0.0,88.0,5.9458535731722655e-06,0.00011478911495224496,7.949101112787109e-05,7.927403992705781e-05,0.00018243911671529084,0.0001824501434502918,7.545450710509133e-05,7.50335833929713e-05,1.2040328444689686e-05,1.2185187466590453e-05,1.618127167029632e-06,1.5993631885528673e-06
0.0,89.0,5.9475344139653664e-06,0.00011478336101021918,7.950022326003379e-05,7.939063877557837e-05,0.0001824404918016141,0.00018245847090414565,7.545465056589463e-05,7.503367427594241e-05,1.683877113279538e-05,1.2458373865111785e-05,1.6181272411181059e-06,1.5993633040768523e-06
0.0,90.0,5.951234253298641e-06,0.00011477071215559753,7.962876517056712e-05,7.961939947216232e-05,0.00018249143834393936,0.00018247659570416047,7.545550142791177e-05,7.503478453407506e-05,1.7158969219016372e-05,1.6989605278659126e-05,1.6181506316543048e-06,1.5993845943019104e-06
0.0,91.0,5.95271414350279e-06,0.00011475953348571073,7.963030453468807e-05,7.962033081404704e-05,0.00018338592466745894,0.0001978346939913156,7.545587109248573e-05,7.503754358128615e-05,1.7159802433860887e-05,1.700041541590261e-05,1.6182679267323597e-06,1.5993955989901913e-06
0.0,92.0,5.9544922831101545e-06,0.00011475316936421431,7.964943889762855e-05,7.962052804560961e-05,0.00019891414320313112,0.00019871053548706552,7.545592781390759e-05,7.503778116537134e-05,1.716012046263989e-05,1.7004897329465024e-05,1.6182897418450695e-06,1.599399565933173e-06
0.0,93.0,5.955011934866686e-06,0.00011475547067525022,7.965087611443004e-05,7.962113429051262e-05,0.0001989154424129429,0.00019871286467363668,7.545697964684512e-05,7.503787883190587e-05,1.716096881360911e-05,1.700514180271105e-05,1.6182953175211534e-06,1.5994320981309696e-06
0.0,94.0,5.955656125906514e-06,0.00011475599332247612,7.965087786880632e-05,7.962113486060783e-05,0.00019892077925410528,0.0001987151653066117,7.54573411641362e-05,7.50378796616003e-05,1.7161277386941403e-05,1.7008402627258807e-05,1.6183007160654308e-06,1.5994321158454668e-06
0.0,95.0,5.956906065180313e-06,0.00011475564511226457,7.965093008208306e-05,7.962136455627468e-05,0.00019892114340762447,0.00019871524246594408,7.545894034824024e-05,7.503801472546353e-05,1.7161317564825213e-05,1.7008460143149153e-05,1.6183346164816012e-06,1.5994514802862216e-06
0.0,96.0,5.959043104725937e-06,0.00011475629845263463,7.965100928674047e-05,7.962136882184617e-05,0.00019892116587518323,0.00019871538552811602,7.546030663132538e-05,7.503858591455122e-05,1.716141315668639e-05,1.700852147987308e-05,1.6184312756147544e-06,1.5994685230216198e-06
0.0,97.0,5.959214711607739e-06,0.00011475507630836102,7.965173733061941e-05,7.962140113181665e-05,0.00019892131109966446,0.00019871538655981736,7.546030663524902e-05,7.50395063644936e-05,1.716152550499903e-05,1.7008523605527003e-05,1.6185848088127995e-06,1.5995177838205703e-06
0.0,98.0,5.959513819546119e-06,0.00011475519592106402,7.965173744297229e-05,7.962140907632543e-05,0.00019892167051479756,0.0001987161145295916,7.546045726541454e-05,7.504111264756179e-05,1.716155871740904e-05,1.7008538567783795e-05,1.6185857629388198e-06,1.5996074531963293e-06
0.0,99.0,5.961558302577768e-06,0.00011475199239013925,7.965210632594031e-05,7.96214273020995e-05,0.00019892219728188772,0.00019871703750558707,7.547136819826515e-05,7.504359173025915e-05,1.716163737379194e-05,1.7008539401854655e-05,1.6186417366379294e-06,1.5996273059664764e-06
0.0,100.0,5.962459252458385e-06,0.00011474854942929902,7.9652133228111e-05,7.962171192732493e-05,0.00019892352652924823,0.000198717041065873,7.547285166746811e-05,7.504422347277884e-05,1.7161640896537853e-05,1.700870702816033e-05,1.6187625806989634e-06,1.5999604842399354e-06
0.0,101.0,5.9640716733080865e-06,0.00011474385728681365,7.965221004900265e-05,7.962182328238068e-05,0.0001989236114951862,0.00019871710203370408,7.547417760167836e-05,7.505090064613777e-05,1.7161923538421228e-05,1.7008707412638827e-05,1.6921106717359532e-06,2.3526595202346553e-06
0.0,102.0,5.9655309897232894e-06,0.00011473800278548599,7.965255180432317e-05,7.962182953124823e-05,0.00019892459789307956,0.00019871720406159195,7.54742688048841e-05,7.505121963433921e-05,1.7162076886046428e-05,1.7008841123157416e-05,2.4500144553542295e-06,2.4225692535091973e-06
0.0,103.0,5.970455187333253e-06,0.00011473227935347796,7.96526931831304e-05,7.962195969531988e-05,0.0001989246237210802,0.00019871728190945317,8.36690312223728e-05,8.087139359210268e-05,1.716208834991221e-05,1.700894354709776e-05,2.4502927133755094e-06,2.4229548801003473e-06
0.0,104.0,5.972517732463153e-06,0.00011472744881500637,7.965275969891135e-05,7.96219611612088e-05,0.00019892877109863564,0.00019871843820510208,8.959870743645683e-05,8.910042641941062e-05,1.7162105707932905e-05,1.700914386384502e-05,2.450300024168457e-06,2.4230115510343806e-06
0.0,105.0,5.978061256563371e-06,0.00011473375342681658,7.965278696334329e-05,7.962196371284125e-05,0.0001989287932340365,0.00019871855626387724,8.95997132337951e-05,8.911334890088355e-05,1.7162137961800122e-05,1.700926085717716e-05,2.4503332190278335e-06,2.4230999280404567e-06
0.0,106.0,5.979307973563765e-06,0.00011473579751287551,7.965293293864481e-05,7.962244703772084e-05,0.0001989302622958408,0.000198718721290376,8.960740428142928e-05,8.91281130480455e-05,1.716213839415437e-05,1.7009281238109975e-05,2.450784583682259e-06,2.4232046541215815e-06
0.0,107.0,1.74248824183871e-05,0.00012117006856514267,7.96530354420817e-05,7.962310587295898e-05,0.00019893113558713785,0.00019871884953504996,8.96074233157751e-05,8.91281990141952e-05,1.7162358629425662e-05,1.7009773687112355e-05,2.4508242935617516e-06,2.423204940317398e-06
0.0,108.0,1.743261108038871e-05,0.00012117321117429748,7.965303708134172e-05,7.962310780356641e-05,0.00019893126846952838,0.00019871921150903805,8.960782516949782e-05,8.912844075650179e-05,1.7162361863247052e-05,1.700979333748381e-05,2.4508250593890124e-06,2.4232067876472353e-06
0.0,109.0,1.7605674393228763e-05,0.00012125758053902318,7.965303807629321e-05,7.962311408349214e-05,0.00019893161078257004,0.0001987194710479204,8.961441621186358e-05,8.912867207371434e-05,1.7162510447939016e-05,1.700980379985509e-05,2.4508466688451726e-06,2.4232396990211526e-06
0.0,110.0,1.7610783597858918e-05,0.00012126388900663198,7.965304610101902e-05,7.962330473085216e-05,0.0001989316108676084,0.00019871970798259495,8.961500298116081e-05,8.912890983120825e-05,1.7162646372223343e-05,1.7010096759370147e-05,2.45084696061466e-06,2.4232402242083004e-06
0.0,111.0,1.761375396432408e-05,0.00012126942057226463,7.965307703111218e-05,7.962376342321732e-05,0.0001989331586079254,0.0001987201271425592,8.961552734526564e-05,8.912947166314941e-05,1.7162936953262286e-05,1.7010133483921573e-05,2.4508531006704937e-06,2.4233672133608156e-06
0.0,112.0,1.7618296648083207e-05,0.00012127006256730127,7.965366644318442e-05,7.962380367435587e-05,0.00019893437195463065,0.0001987203708530457,8.961553898574826e-05,8.912947285208089e-05,1.7163261185714924e-05,1.7010183562233716e-05,2.450886426475121e-06,2.4233696869933874e-06
0.0,113.0,1.7622712066466648e-05,0.00012126593802793678,7.965440208919059e-05,7.962439409272164e-05,0.0001989345090854394,0.0001987205814722326,8.961679007538903e-05,8.912957714016112e-05,1.7163471281681023e-05,1.7010543254250346e-05,2.450886478479335e-06,2.423375468407189e-06
0.0,114.0,1.7627350503735515e-05,0.0001212632815218465,7.965919092425354e-05,7.962464324328817e-05,0.00019894237113997102,0.00019872429307715546,8.961762909197673e-05,8.912958090392768e-05,1.7164450482294666e-05,1.701072130308114e-05,2.4509348745493663e-06,2.423377908854252e-06
0.0,115.0,1.763110488991489e-05,0.00012126213416024989,7.966080366356412e-05,7.963219697393606e-05,0.00019894260220262869,0.0001987245330366958,8.96179987267788e-05,8.912991674018362e-05,1.717027359054624e-05,1.701724734708981e-05,2.4509351574313507e-06,2.423378685824018e-06
0.0,116.0,1.7632681473618445e-05,0.00012126637178415683,7.974457150689025e-05,8.177808519829841e-05,0.00019894286330452256,0.00019874013774791126,8.961800463331552e-05,8.913034523472935e-05,1.7206539731442737e-05,1.7017298230047916e-05,2.4509352363844183e-06,2.423380342800872e-06
0.0,117.0,1.7631451949952405e-05,0.00012126272871695645,8.14994635139144e-05,8.195732170537028e-05,0.00019896621172990302,0.00019877833341990888,8.961819543535378e-05,8.913036011734154e-05,1.7211282642594755e-05,1.7103516811058737e-05,2.450935236384419e-06,2.4233804098726908e-06
0.0,118.0,1.7632568163019992e-05,0.00012126797214807442,8.210203363506088e-05,8.209344229511999e-05,0.00019896945666190158,0.00019878971517718836,8.961827252863378e-05,8.913145257409133e-05,1.7218077432727643e-05,1.710742744132975e-05,2.4509804041296003e-06,2.4233900637501197e-06
0.0,119.0,1.7635300898647683e-05,0.00012126942931656527,8.24916699364698e-05,8.249522247254916e-05,0.00019897549312430061,0.00019878971759196295,8.961842062013728e-05,8.913160932679877e-05,1.7218115184713276e-05,1.710833603827433e-05,2.4509910106741575e-06,2.4235037044830744e-06
0.0,120.0,1.764016402853952e-05,0.00012126354589103772,8.2494129124024e-05,8.251336651929701e-05,0.00019899205524744092,0.0001987899681053279,8.961896979255766e-05,8.913205057860791e-05,2.1803720772522648e-05,1.7112148778631384e-05,2.451019381612996e-06,2.423514001353882e-06
0.0,121.0,1.7644579699784875e-05,0.0001212633310746512,8.25235857313745e-05,8.251537256073964e-05,0.00019899638815355273,0.00019887388360958916,8.961954636055201e-05,8.91321527470123e-05,2.1806068136427538e-05,2.1600168890333684e-05,2.451042228829961e-06,2.423517351217904e-06
0.0,122.0,1.76535894591336e-05,0.00012125876993023724,8.252490641111022e-05,8.251902350679856e-05,0.0002084782225414191,0.00019889346646896627,8.962072788378586e-05,8.913231005523676e-05,2.1814145386896503e-05,2.160552891837819e-05,2.4510987710462412e-06,2.4235808102201973e-06
0.0,123.0,1.7658048120962624e-05,0.0001212539179169143,8.253430511574847e-05,8.252048988232148e-05,0.00020849825781313458,0.00020819798702067296,8.962073856138676e-05,8.91323305395906e-05,2.1814595299570836e-05,2.1634550544736495e-05,2.4511371475652517e-06,2.423583309994969e-06
0.0,124.0,1.766063113288595e-05,0.0001212502588528261,8.253493795480534e-05,8.2520490915177e-05,0.00020849826243491006,0.00020819802392707556,8.962090080934865e-05,8.913233068131709e-05,2.1814679836626282e-05,2.1634834900566342e-05,2.4512165691474826e-06,2.4235840417932557e-06
0.0,125.0,1.7662833448298093e-05,0.00012125394916974717,8.253534384897006e-05,8.252056265968527e-05,0.0002084982625894769,0.0002081980719627731,8.962106665544057e-05,8.913356546776623e-05,2.181522288829628e-05,2.163491350250787e-05,2.4512253249827864e-06,2.423604005683457e-06
0.0,126.0,1.7664360908212447e-05,0.00012125980827067364,8.253559597789655e-05,8.252059429585542e-05,0.0002085059671793769,0.00020819963770149526,8.962107241683121e-05,8.91336102001661e-05,2.181564163589717e-05,2.1635429735774572e-05,2.4512292575822908e-06,2.4236494113013825e-06
0.0,127.0,1.766513597198708e-05,0.00012125896861018443,8.253561184050676e-05,8.25211240820343e-05,0.00020850599457890233,0.00020820142606778252,8.962109491413238e-05,8.913365809583929e-05,2.181574544488946e-05,2.163727518567382e-05,2.451229926951476e-06,2.4236640752418177e-06
0.0,128.0,1.7668616840302172e-05,0.00012125677525754163,8.25358562624784e-05,8.252116524417107e-05,0.00020850600181468706,0.0002082018589348651,8.962109541932666e-05,8.913365906444758e-05,2.1816094196539873e-05,2.1637379956747292e-05,2.4512473948809974e-06,2.423664792470689e-06
0.0,129.0,1.767393000674913e-05,0.0001212575864628714,8.25360074100103e-05,8.252124184228771e-05,0.0002085060518550008,0.0002082021186925541,8.96221110318972e-05,8.913379866543084e-05,2.181610274991745e-05,2.1637731446251705e-05,2.4512474253495166e-06,2.4237189092094984e-06
0.0,130.0,1.7677208530777326e-05,0.00012125365110308574,8.253600835367887e-05,8.252129286761538e-05,0.00020850606343096863,0.00020820230432323298,8.962349049843959e-05,8.913385343755235e-05,2.1816112865961103e-05,2.1637739128041547e-05,2.451483935505648e-06,2.424031652003581e-06
0.0,131.0,1.7682936272888193e-05,0.00012124426159907046,8.253601601720446e-05,8.252134540774425e-05,0.00020850608263236635,0.0002082025264639103,8.962385996555326e-05,8.913703371141567e-05,2.181612196323443e-05,2.163788866394197e-05,2.4522790708899092e-06,2.424289228662124e-06
0.0,132.0,1.7684053713465207e-05,0.00012124662161764578,8.253601623622434e-05,8.252137543045082e-05,0.00020850609060232603,0.00020820254187172162,8.962451169575933e-05,8.913830831030656e-05,2.181615814222853e-05,2.1637945888434405e-05,2.452567152222033e-06,2.4245515318936275e-06
0.0,133.0,1.7685611888078384e-05,0.00012124985295104842,8.253607434253123e-05,8.252147254299085e-05,0.00020850612380257015,0.00020820254428967352,8.962775221767952e-05,8.91464667685128e-05,2.1816174535121716e-05,2.1637968568618612e-05,2.4526005431349666e-06,2.4253399093301444e-06
0.0,134.0,1.7689341749102158e-05,0.00012124872354531447,8.253607467714923e-05,8.25215121707146e-05,0.0002085069304177608,0.000208202725776334,8.963242984127566e-05,8.914794413931406e-05,2.1816541124373377e-05,2.1638034877041554e-05,2.8524652014693393e-06,2.7840207306441495e-06
0.0,135.0,1.7699069947946118e-05,0.00012125525855674366,8.253608556100153e-05,8.25216473724824e-05,0.00020850722047235733,0.00020820354884501012,8.96768334171245e-05,8.91548276100012e-05,2.1816595545985237e-05,2.163804265046956e-05,3.2132231720216554e-06,3.1833240125986913e-06
0.0,136.0,1.7713316473878832e-05,0.00012124936983319024,8.253609640846885e-05,8.252167753981346e-05,0.00020850803778306318,0.00020820354906308044,9.628450840903552e-05,9.291375800492824e-05,2.1816664498327852e-05,2.1638197078349207e-05,3.214097987005125e-06,3.1852404191446578e-06
0.0,137.0,1.7766343057477214e-05,0.00012124871837290131,8.253641880358676e-05,8.252173229994665e-05,0.00020850803802848077,0.00020820355140545405,0.00010006320332830643,9.94200382916945e-05,2.1816856436086996e-05,2.1638197231962877e-05,3.21419767926475e-06,3.1856050527049166e-06
0.0,138.0,4.723382884235748e-05,0.00012356883420288532,8.253650030155567e-05,8.252175010050254e-05,0.0002085081547620448,0.0002082035588865406,0.00010006320604223631,9.942927252298038e-05,2.181698062204537e-05,2.1638222784836733e-05,3.2141977881662185e-06,3.185615744278237e-06
0.0,139.0,4.723834009538608e-05,0.00012356714001224715,8.253652519649428e-05,8.252175426954982e-05,0.00020850815864352992,0.00020820371003048876,0.00010007540551427999,9.943189959408949e-05,2.18170715253817e-05,2.1638385901368357e-05,3.2142123662881422e-06,3.1857456216918638e-06
0.0,140.0,5.2396791786693574e-05,0.00012398892691005496,8.253662053008712e-05,8.252177801231656e-05,0.00020850815868453878,0.00020820372684503187,0.00010007541725912956,9.943523974939688e-05,2.1817395416355517e-05,2.163849475758578e-05,3.214212982762703e-06,3.1859203692955717e-06
0.0,141.0,5.242928951304814e-05,0.00012399945942694572,8.25366277359458e-05,8.252178708023823e-05,0.00020850824864378548,0.00020820373644985247,0.00010007554529511197,9.943594659162371e-05,2.1817449426683648e-05,2.1638551550807246e-05,3.2142838588653043e-06,3.186319869227962e-06
0.0,142.0,5.298295430761939e-05,0.00012405763067357557,8.253662819691264e-05,8.252178967429957e-05,0.00020850845896296487,0.00020820379829178227,0.00010007654056716645,9.943595882911714e-05,2.1817451841938276e-05,2.1638556264852203e-05,3.214608716812111e-06,3.1863699265722725e-06
0.0,143.0,5.299476018234535e-05,0.0001240641296640509,8.253678996048335e-05,8.252181934910913e-05,0.00020850848827297383,0.00020820396558017708,0.00010007705481131166,9.943915714467167e-05,2.1817481058771243e-05,2.1638556329318098e-05,3.2146395598353796e-06,3.186395203476525e-06
0.0,144.0,5.300615526654525e-05,0.0001240703333648517,8.253688616518311e-05,8.252188804629414e-05,0.00020850849586524653,0.00020820457956999855,0.00010007799999706637,9.943916389686485e-05,2.181804788995463e-05,2.1638606600631337e-05,3.2146654078891753e-06,3.186450921854145e-06
0.0,145.0,5.301193933654339e-05,0.00012407909992330114,8.253698817212485e-05,8.252188804846798e-05,0.00020850864316382316,0.00020820500009777844,0.00010007825542150544,9.943938816765565e-05,2.1818329171597406e-05,2.1639180362752424e-05,3.2146693348978916e-06,3.186520540265183e-06
0.0,146.0,5.3013678534312405e-05,0.00012408010753775246,8.253723418090062e-05,8.25220744324663e-05,0.00020850864997994472,0.0002082050080170892,0.00010007830680374582,9.943979866105311e-05,2.1818331542121224e-05,2.163940480917634e-05,3.214669390467991e-06,3.186559161806204e-06
0.0,147.0,5.3023806531316915e-05,0.00012408510666652976,8.253757111492125e-05,8.25222809411355e-05,0.00020850925462095177,0.00020820524154162182,0.00010007862598455794,9.94400015650699e-05,2.181853190811131e-05,2.1640357235933146e-05,3.2146698264242194e-06,3.1865591641556734e-06
0.0,148.0,5.303444309171772e-05,0.00012409114876508809,8.253774661522331e-05,8.252248661929882e-05,0.00020850935624989794,0.00020820562377104265,0.00010007870654162353,9.944012848526515e-05,2.1818689729346998e-05,2.1642335242155976e-05,3.2146728680393974e-06,3.1865592810138995e-06
0.0,149.0,5.304455965141761e-05,0.00012409424496298557,8.256374961512567e-05,8.257538203193327e-05,0.00020851002326089017,0.00020820657891265932,0.00010007872699096356,9.944028059159385e-05,2.1824013393879454e-05,2.1645351619288197e-05,3.2146775457819733e-06,3.1865913023620766e-06
0.0,150.0,5.304793570625279e-05,0.00012409828842184004,8.259090187732459e-05,8.30987362356344e-05,0.0002085100982358548,0.00020820674801605112,0.00010007876712439286,9.944033264042647e-05,2.1828963004965225e-05,2.1647032819987137e-05,3.214677556060505e-06,3.1865949387894294e-06
0.0,151.0,5.304821412715658e-05,0.00012409251600216,8.31510111983906e-05,8.323571042513296e-05,0.00020851352931045805,0.0002082068260072573,0.0001000795060919355,9.94403390899326e-05,2.182910227347466e-05,2.1647034191313973e-05,3.2146878654441775e-06,3.1866137732688466e-06
0.0,152.0,5.306087532075349e-05,0.00012409096720971693,8.339851691905087e-05,8.337852422063663e-05,0.0002085135369982618,0.0002082080787146384,0.00010007950885186814,9.944045426027723e-05,2.1830613519732196e-05,2.1647423430904527e-05,3.2146914447272995e-06,3.186622133221897e-06
0.0,153.0,5.3068087353605185e-05,0.000124083480017518,8.33985179357374e-05,8.337983855114655e-05,0.00020851445557122246,0.00020820884214886248,0.00010007979022175044,9.944045944826574e-05,2.416643077594352e-05,2.3075052112755773e-05,3.2147093078278276e-06,3.1866316110525628e-06
0.0,154.0,5.30745609220118e-05,0.000124077365580791,8.339855906214416e-05,8.338050734479503e-05,0.00020851810946892179,0.00020820949485514473,0.00010008021594272005,9.944051867733782e-05,2.5572258092070812e-05,2.5389618561450277e-05,3.2147301040406163e-06,3.1866329775835665e-06
0.0,155.0,5.307941630124488e-05,0.00012408296924044942,8.339885404688774e-05,8.338074231636797e-05,0.00020853262557157183,0.00020820957036275485,0.00010008039761341687,9.944062818881344e-05,2.5582685224040486e-05,2.540432177319053e-05,3.214731250745497e-06,3.186637060989698e-06
0.0,156.0,5.308102833462608e-05,0.00012408528493949915,8.339885993821282e-05,8.3380832236469e-05,0.00020898336645024104,0.00020821662659980484,0.00010008042980857746,9.944069925443395e-05,2.558348682291134e-05,2.5415286683194148e-05,3.214732811400717e-06,3.1866465202374567e-06
0.0,157.0,5.308499206258517e-05,0.00012408408254230022,8.339942894019202e-05,8.338097291816504e-05,0.00020922416955759254,0.00020823872967175482,0.00010008049465498154,9.944071680582403e-05,2.5597045599071037e-05,2.5416182113344802e-05,3.2147415877025775e-06,3.1866492953928483e-06
0.0,158.0,5.3094635568192554e-05,0.00012409246898551174,8.339988431881835e-05,8.338127396002794e-05,0.00021057558481698256,0.00020829525816439744,0.00010008054591945671,9.944072529553309e-05,2.5600457501024775e-05,2.5416218582254658e-05,3.2147427052317848e-06,3.1866712881244177e-06
0.0,159.0,5.3103583824248186e-05,0.00012408845775752195,8.34005099198908e-05,8.338132144255998e-05,0.0002129709679073969,0.00020934869435726175,0.00010008076539946835,9.944073288972677e-05,2.5607736602085026e-05,2.5416731755410865e-05,3.2147516020049603e-06,3.186675764295569e-06
0.0,160.0,5.3109728315847447e-05,0.00012408701766369865,8.340053086573273e-05,8.338137278303794e-05,0.00021391005521304216,0.00021361483281501695,0.00010008077942078792,9.944085591275033e-05,2.5607743686558107e-05,2.5417305648669566e-05,3.2147536743408905e-06,3.1866764429093375e-06
0.0,161.0,5.311653729940963e-05,0.00012408336361893424,8.340068643759887e-05,8.338149661121559e-05,0.0002139104304674229,0.00021361629410294937,0.00010008079673935874,9.944175313856543e-05,2.5608341997524714e-05,2.541823736999596e-05,3.214957740747093e-06,3.1867030466812857e-06
0.0,162.0,5.3125867024484614e-05,0.00012408263276583254,8.340071045672598e-05,8.33815082947941e-05,0.00021391061732290058,0.0002136166725569217,0.00010008118816087662,9.944205321349427e-05,2.56086345310945e-05,2.5418895580561594e-05,3.2150533683055813e-06,3.186706859511963e-06
0.0,163.0,5.3137167575410975e-05,0.00012408311487227173,8.340072150552149e-05,8.338168234001657e-05,0.00021391071426898653,0.00021361669806639621,0.00010008119274427762,9.944207476956664e-05,2.560867485098806e-05,2.541912340160614e-05,3.2150543472842816e-06,3.186739707502047e-06
0.0,164.0,5.314735945137823e-05,0.00012408068346253187,8.340074047832347e-05,8.338175862564609e-05,0.0002139107492476211,0.00021361671921380328,0.00010008121992194664,9.944252104830825e-05,2.560880095764695e-05,2.5419174622601167e-05,3.2150665595924604e-06,3.1868628132186434e-06
0.0,165.0,5.3162515428250364e-05,0.00012407433901473458,8.34007774590317e-05,8.33817831700707e-05,0.00021391080789498744,0.00021361671924211554,0.00010008122204427246,9.944255730907935e-05,2.5609326088394153e-05,2.5419330282257332e-05,3.2151060649916277e-06,3.18686659126373e-06
0.0,166.0,5.3181219960014596e-05,0.00012407524474361924,8.340078590439341e-05,8.338179014906698e-05,0.00021391102229210366,0.00021361683340166012,0.000100081294391142,9.944263956947299e-05,2.5609371728153425e-05,2.5419391964641468e-05,3.2151065585533347e-06,3.1868694669931626e-06
0.0,167.0,5.319817081774054e-05,0.0001240634413769243,8.340080934591003e-05,8.338179863708598e-05,0.00021391115797664596,0.00021361684375971685,0.00010008196861185775,9.944504489159934e-05,2.5609384228219498e-05,2.5419420967046993e-05,3.21548872126621e-06,3.1874315078174057e-06
0.0,168.0,5.327646881444297e-05,0.0001240613605547857,8.340081155428346e-05,8.338180979033141e-05,0.0002139111586074444,0.0002136169115083782,0.00010008239042875913,9.944857222786709e-05,2.560943407783141e-05,2.5419445792668637e-05,3.2169364211547884e-06,3.187469460579113e-06
0.0,169.0,6.024933080125818e-05,0.00012409724792805622,8.340081354956641e-05,8.338183133235912e-05,0.0002139112573429761,0.00021361697898127915,0.00010008309138971281,9.9448616313248e-05,2.560952846428247e-05,2.5419459499482157e-05,3.2171025140595143e-06,3.188035998027644e-06
0.0,170.0,6.128279355998034e-05,0.00012411105879385064,8.340083954061011e-05,8.33818316734671e-05,0.00021391130375758238,0.00021361707668448102,0.00010008427279533794,9.944899557853769e-05,2.5609631583254607e-05,2.5419468882080615e-05,3.2183789982412937e-06,3.1892519771783647e-06
0.0,171.0,0.00011375596670476799,0.00012434224254082106,8.340084881262505e-05,8.33819212444257e-05,0.00021391152710767967,0.00021361718414189928,0.00010008495299049666,9.944900705007204e-05,2.5609675870884065e-05,2.5419581593180545e-05,3.2183879533086726e-06,3.1917958511602116e-06
0.0,172.0,0.00011502916831263312,0.00012435397705400357,8.340089030626683e-05,8.338192141778634e-05,0.0002139115278928106,0.00021361718417572676,0.00010009293810100565,9.94490360189525e-05,2.5609678147312016e-05,2.5419676765377248e-05,3.2223196783521176e-06,3.202748993230919e-06
0.0,173.0,0.00011777287100724357,0.00012437937787089526,8.34009686121536e-05,8.33819296986645e-05,0.00021391185056411242,0.00021361741126254313,0.00010009362461454579,9.94492523108821e-05,2.5610025173425885e-05,2.541967762085592e-05,3.2278662926101692e-06,3.2039873420838077e-06
0.0,174.0,0.00011814319670276733,0.00012437981021038146,8.34009958877874e-05,8.338193789088196e-05,0.0002139118934266163,0.0002136174124502998,0.0001001381311569447,9.945283526389456e-05,2.5610187748172617e-05,2.5419695526176084e-05,3.3683703661181824e-06,3.6620957417817176e-06
0.0,175.0,0.00011814403161489566,0.000124374639276695,8.340106745308653e-05,8.338193790229162e-05,0.00021391224496363363,0.00021361751369513996,0.00010013880929063872,9.945293522553663e-05,2.5610192096622223e-05,2.541981138795825e-05,3.840543124137993e-06,3.8043014090358965e-06
0.0,176.0,0.00011815950223211914,0.00012437632876464964,8.340110292756274e-05,8.338195698440204e-05,0.00021391226183539976,0.00021361776796685082,0.00010633793322415668,0.00010058449839448681,2.561021344620895e-05,2.5419811710071423e-05,3.8416007325252e-06,3.8066016017380616e-06
0.0,177.0,0.0001181820933734365,0.0001243720976977084,8.34011882112178e-05,8.338195700397293e-05,0.0002139123137049895,0.00021361776847553073,0.00010749183845596071,0.00010685636218212353,2.5610228390594235e-05,2.5419846343334088e-05,3.841601531955049e-06,3.80660778216827e-06
0.0,178.0,0.00011819736137527288,0.00012438051623493208,8.340119675465369e-05,8.338195739690194e-05,0.0002139125189756179,0.00021361795280968584,0.00010749553302694054,0.000106857131430271,2.5610346503957157e-05,2.5419872781346718e-05,3.841683272182488e-06,3.8066139327539244e-06
0.0,179.0,0.00011821286563728573,0.00012437756037502812,8.340124011919927e-05,8.338199333929501e-05,0.00021391253151821838,0.0002136182339183674,0.00010749571174813507,0.00010685813074126291,2.561039288375111e-05,2.5420111384427053e-05,3.841744004796147e-06,3.806701646064664e-06
0.0,180.0,0.00011821669678484462,0.00012437814416744162,8.340124298282303e-05,8.338200956954547e-05,0.00021391272589384036,0.00021361834177123455,0.00010749584690373581,0.0001068581961202091,2.5610395854028946e-05,2.5420140628908513e-05,3.8417440051987235e-06,3.8067018490335245e-06
0.0,181.0,0.00011821485520807107,0.00012437845550895534,8.340126009320005e-05,8.33820097449632e-05,0.00021391275098390334,0.00021361838780328688,0.00010749680514643436,0.00010685828981070085,2.5610397172580154e-05,2.542019908503529e-05,3.84182004583699e-06,3.8067133961671817e-06
0.0,182.0,0.00011823412038264803,0.00012437383133575463,8.340126267330112e-05,8.338201013958776e-05,0.00021391281530031345,0.00021361845751124194,0.00010749688602807184,0.0001068583015365897,2.5610479761000615e-05,2.542023314570137e-05,3.8418209027721984e-06,3.8067134406643694e-06
0.0,183.0,0.00011823675296437447,0.00012437144146132165,8.3401267024238e-05,8.33820282088204e-05,0.0002139128157919702,0.0002136184959039319,0.00010749700412973586,0.00010685830614568206,2.561048687646217e-05,2.5420314143836582e-05,3.841824395976429e-06,3.8067149041079698e-06
0.0,184.0,0.00011823792292084619,0.0001243734456732862,8.340128431052602e-05,8.338208948102667e-05,0.00021391283990318177,0.00021361878441751174,0.00010749701205117849,0.00010685857587370527,2.5610580940530616e-05,2.5421178543795758e-05,3.841835857955366e-06,3.806715018974082e-06
0.0,185.0,0.00011824356233641723,0.0001243738218798716,8.340206170305751e-05,8.338209288483949e-05,0.00021391393042994013,0.00021361886210547392,0.00010749713943080603,0.00010685870317763247,2.5611234682266837e-05,2.542173753507689e-05,3.841867803217566e-06,3.8067404876985654e-06
0.0,186.0,0.00011825425826895656,0.00012437902266734983,8.340240563553994e-05,8.338209292085613e-05,0.00021391452357443795,0.00021361907465652005,0.00010749721335946579,0.00010685870492864244,2.5611305793230004e-05,2.542219725966048e-05,3.841876789602707e-06,3.806742214496152e-06
0.0,187.0,0.00011825901193793115,0.00012437655897356255,8.340246119330066e-05,8.338210305316636e-05,0.00021391468025522698,0.00021361908536352166,0.00010749724322519512,0.00010685879389363822,2.5611667377887914e-05,2.5422253354450197e-05,3.841904548901554e-06,3.8067857158612352e-06
0.0,188.0,0.0001182520939182466,0.00012438018658508565,8.34161595230541e-05,8.338269226900355e-05,0.00021391469822860758,0.0002136193184393451,0.00010749729913719714,0.00010685886739327737,2.5611872617533634e-05,2.5422629163096694e-05,3.841911756482375e-06,3.806788542222519e-06
0.0,189.0,0.00011824219616514202,0.0001243850634836179,8.341690729143565e-05,8.339704196789555e-05,0.0002139152968739025,0.000213619475576388,0.00010749746475944754,0.00010685888097141562,2.5612909223549435e-05,2.5422861349049836e-05,3.8419117613220066e-06,3.8067936365718395e-06
0.0,190.0,0.00011825282360398353,0.00012438604525887178,8.341732928103152e-05,8.339711776533515e-05,0.00021391542009051155,0.00021361947767836457,0.00010749752614079878,0.00010685892202025683,2.5613696416360283e-05,2.5422863856944584e-05,3.8419146872759405e-06,3.8067947338699164e-06
0.0,191.0,0.00011825471371250481,0.0001243900404454167,8.341756313333908e-05,8.339734614495162e-05,0.00021391582726163123,0.00021362014484099573,0.00010749763886774128,0.00010685916117322078,2.5613810324768992e-05,2.5422868005835108e-05,3.841919299585618e-06,3.8067976479960033e-06
0.0,192.0,0.00011825243548695228,0.00012439333763150228,8.34177115348724e-05,8.33973744304791e-05,0.00021391705120829126,0.0002136209291420246,0.00010749767887822023,0.0001068591612560902,2.5614361192652548e-05,2.5425226589604923e-05,3.841920115161672e-06,3.8068200538271767e-06
0.0,193.0,0.0001182568724624611,0.00012438736838441827,8.34177218581479e-05,8.339737975418391e-05,0.00021391713794378155,0.0002136226766947026,0.00010749784061178526,0.00010685950021518415,2.5616301190252856e-05,2.5425312903865695e-05,3.841920169625948e-06,3.8068201594394696e-06
0.0,194.0,0.00011827135453743505,0.0001243812216004231,8.341788944028113e-05,8.33973813500729e-05,0.00021391723668722588,0.00021362788925760267,0.00010749786627147569,0.00010685950112024692,2.5771175849034483e-05,2.8155373710473585e-05,3.841939431160052e-06,3.8068451277999117e-06
0.0,195.0,0.00011828224511950583,0.00012438439583608963,8.341801179998363e-05,8.339738160135203e-05,0.00021392027436604845,0.000213633915661849,0.00010749791938268465,0.00010685962859865197,2.849108688881996e-05,2.82939311856257e-05,3.842018660335906e-06,3.8068516246692778e-06
0.0,196.0,0.00011829979134209348,0.00012438268153640042,8.3418015858653e-05,8.339742262053499e-05,0.0002166580197205928,0.00021384728725364893,0.0001074979239230928,0.0001068596303793132,2.849516702722002e-05,2.8294896727187687e-05,3.842023990162119e-06,3.806853046085239e-06
0.0,197.0,0.00011831308731111059,0.00012437865829523372,8.341801946849967e-05,8.339742796060893e-05,0.00021686848568625423,0.00021655716532595766,0.00010749798432760684,0.00010685968154343175,2.849710444124212e-05,2.8300360963257507e-05,3.842024709994727e-06,3.8068563443555907e-06
0.0,198.0,0.00011832271273656979,0.00012438134153736476,8.341810423090758e-05,8.339744687658884e-05,0.0002168685231043812,0.00021657681542729595,0.00010749798467265758,0.00010685976755569839,2.8503669317227e-05,2.8300579872507186e-05,3.842028496522666e-06,3.8068589615899636e-06
0.0,199.0,0.00011833087844429212,0.00012438210926773272,8.341810908141035e-05,8.339745568037806e-05,0.000216880435322547,0.00021658114287136785,0.00010749798780057932,0.0001068597761734326,2.850410003702055e-05,2.830060880072533e-05,3.842031998194775e-06,3.8068868651958578e-06
0.0,200.0,0.00011833167296434988,0.00012438225111697027,8.34181121016734e-05,8.339751000464094e-05,0.00021688283690220788,0.0002165825552255151,0.00010749799802339773,0.0001068600589357357,2.850416552728951e-05,2.830066205520872e-05,3.842113475729042e-06,3.806923763425098e-06
0.0,201.0,0.00011833664386070801,0.00012439273148129196,8.341811393358055e-05,8.339751430806879e-05,0.00021688285838419998,0.0002165847381956553,0.00010749803454490828,0.00010686056452595606,2.850428320309162e-05,2.8301229421033056e-05,3.842113681178483e-06,3.806924177063001e-06
0.0,202.0,0.00011836451479319074,0.00012439404358736812,8.341813674750539e-05,8.339751433421713e-05,0.00021688286248616463,0.0002165847520526876,0.00010749838693766039,0.00010686067310352675,2.8504294583623896e-05,2.830134016902113e-05,3.842147074852031e-06,3.80693088628817e-06
0.0,203.0,0.00011836557572003254,0.0001243989504436904,8.341813742861912e-05,8.339752059857286e-05,0.0002168831024710793,0.00021658484882786417,0.00010749845767524046,0.00010686077212292466,2.8504294625075066e-05,2.8301596895928408e-05,3.842157407737012e-06,3.806933889608277e-06
0.0,204.0,0.00011854135210660248,0.00012439770640539663,8.341814422966973e-05,8.339752069076374e-05,0.00021688327661249188,0.0002165853072075715,0.00010749859738143266,0.00010686088873374963,2.8504678213317826e-05,2.8301647955269096e-05,3.8422569981210365e-06,3.806936479961142e-06
0.0,205.0,0.0001185840808921585,0.00012440789968980247,8.341814864407768e-05,8.339754997930629e-05,0.00021688327741986826,0.00021658551176731853,0.00010749866583287445,0.0001068609066480111,2.8504760492027208e-05,2.830164800615065e-05,3.842258818505566e-06,3.806937507536901e-06
0.0,206.0,0.00018697401370556643,0.00012467206521004953,8.34181798297669e-05,8.339757378575256e-05,0.0002168832977444496,0.00021658557027454247,0.00010749869121205644,0.0001068610623127165,2.850521994259251e-05,2.8301648155996904e-05,3.842421334208402e-06,3.806941200393037e-06
0.0,207.0,0.00018841336760222057,0.0001246809499926801,8.341827129398209e-05,8.339759004550634e-05,0.00021688330137379445,0.00021658624223564336,0.00010749936241057125,0.0001068611819935254,2.850522146182612e-05,2.8301725321642492e-05,3.842464202330674e-06,3.8070287514469424e-06
0.0,208.0,0.00018888513208023202,0.00012467476625196609,8.341838534342762e-05,8.339762144300955e-05,0.00021688333093400607,0.0002165862760373847,0.0001074994622367998,0.00010686187437212023,2.8505238438938013e-05,2.8302013805470975e-05,3.842478507784962e-06,3.807034136484688e-06
0.0,209.0,0.0001889841504620665,0.00012467777866491582,8.341838811353548e-05,8.339762193021355e-05,0.00021688333391482853,0.0002165862788746605,0.0001075010952196414,0.00010686196683670799,2.8505247462905347e-05,2.8302027979405364e-05,3.842486075908156e-06,3.8070692637525447e-06
0.0,210.0,0.00018898632319037549,0.00012468397182827576,8.341841617494132e-05,8.339763857511622e-05,0.00021688348345539905,0.00021658645074846481,0.00010750166818153332,0.00010686229515487266,2.8505247961555357e-05,2.8302030306127885e-05,3.842492883619882e-06,3.807126651672274e-06
0.0,211.0,0.0001890217585337068,0.00012467849714724725,8.341842670085044e-05,8.339764657373531e-05,0.0002168835063409782,0.00021658646468112965,0.00010750180600856158,0.00010686232761816152,2.8505271066015902e-05,2.8302030642665998e-05,3.84268280992642e-06,3.8071468928312703e-06
0.0,212.0,0.0001890317455684173,0.00012467266222441353,8.341849797940898e-05,8.339769443855426e-05,0.00021688366215533977,0.00021658648200296578,0.00010750571522072918,0.0001068633194513406,2.850527147223685e-05,2.8302045928164786e-05,3.842829142557869e-06,3.807147125728548e-06
0.0,213.0,0.0001890548748502532,0.00012467935554307539,8.341854701402448e-05,8.339772085412464e-05,0.00021688372974612634,0.0002165864828341508,0.00010751024119829736,0.00010686464476163366,2.8505333833818376e-05,2.830222796171339e-05,3.885520548140157e-06,4.234117996484214e-06
0.0,214.0,0.0001890891895406355,0.00012467652189824567,8.341854733019548e-05,8.339785206791936e-05,0.00021688377737954162,0.00021658649191435973,0.00010752251312466417,0.00010686512958861901,2.850544904641196e-05,2.8302275868696374e-05,4.3125005597781495e-06,4.2783559143366206e-06
0.0,215.0,0.00018910535808246636,0.00012467294463279656,8.341854739927872e-05,8.339787547794683e-05,0.00021688384481011327,0.00021658651557139656,0.00010765270921359296,0.00010696595561317118,2.8505451285929e-05,2.8302297528844733e-05,4.312500578396856e-06,4.278791687635304e-06
0.0,216.0,0.00018911109067221212,0.0001246753115601285,8.341860076857305e-05,8.33978792319422e-05,0.0002168839511322301,0.00021658654503894483,0.00010765318521911368,0.00010801594439976624,2.8505481646718747e-05,2.8302333980088574e-05,4.312548228172482e-06,4.278890995657348e-06
0.0,217.0,0.00018911007918177253,0.00012467968855204865,8.341860100606426e-05,8.339790225221363e-05,0.00021688399649459684,0.0002165865480188701,0.00010920272718430163,0.00011067125400233704,2.8505741870982776e-05,2.8302352046321966e-05,4.313033262160931e-06,4.278914705079322e-06
0.0,218.0,0.0001891419765990537,0.00012466917680902746,8.341869043028958e-05,8.339801021373756e-05,0.00021688408346424255,0.00021658661315124313,0.00011251072404833473,0.00011180562382565967,2.8505782356706033e-05,2.8302376582757048e-05,4.314437072517458e-06,4.278932668564172e-06
0.0,219.0,0.0001891455122380527,0.00012467724075995666,8.341869045647427e-05,8.339802992376352e-05,0.00021688417630437115,0.0002165866696189534,0.00011251169044573498,0.00011180826566350898,2.8505815507499917e-05,2.83023828190226e-05,4.314577444418962e-06,4.278992166669486e-06
0.0,220.0,0.0001891508034360441,0.00012468517470951395,8.3418698277075e-05,8.339803010692184e-05,0.00021688423715936366,0.00021658666991473545,0.00011251189941172536,0.00011184399440839274,2.8506011375036805e-05,2.8302394260467194e-05,4.314581845693561e-06,4.279254261708338e-06
0.0,221.0,0.00018915388498397888,0.00012468222662603902,8.341874922572852e-05,8.339803475176362e-05,0.00021688428012141465,0.0002165866750500761,0.00011251190074637956,0.00011184407986556536,2.8506098476101745e-05,2.8302542225338635e-05,4.314582713138981e-06,4.279272910513857e-06
0.0,222.0,0.00018916969241169294,0.00012468377447710896,8.34187678730539e-05,8.339803752508263e-05,0.00021688430058287115,0.00021658667532736575,0.00011251398410127417,0.00011184424619049814,2.8506180690763612e-05,2.8302549826725095e-05,4.314594821030603e-06,4.279289502624295e-06
0.0,223.0,0.00018916616870716995,0.00012468588660596638,8.341891673916671e-05,8.339803843209505e-05,0.00021688432551896853,0.00021658667684820964,0.00011251437697195941,0.00011184450306855056,2.8506281711021536e-05,2.8302552112295933e-05,4.314606731862765e-06,4.279302239431415e-06
0.0,224.0,0.00018917025825202174,0.00012469525110864405,8.341895527795766e-05,8.339813886480212e-05,0.00021688432970179644,0.0002165866896920328,0.00011251487743219552,0.00011184501095678025,2.8506371416742988e-05,2.8302806006116268e-05,4.314610115307989e-06,4.279319280998649e-06
0.0,225.0,0.00018917608172711246,0.00012470307807696773,8.341895547864154e-05,8.339835045504921e-05,0.00021688433111742155,0.00021658673067079975,0.00011251514933716121,0.00011184504314989717,2.8506397741656144e-05,2.8302807288300066e-05,4.314639523369804e-06,4.279334804359354e-06
0.0,226.0,0.0001891843441914003,0.00012469760584616775,8.341948619562319e-05,8.339844484839891e-05,0.00021688435905690338,0.00021658675964857075,0.00011251515886297555,0.0001118458852356884,2.8506488778584794e-05,2.8302807697609365e-05,4.314640840640689e-06,4.279334811244181e-06
0.0,227.0,0.00018919589600304926,0.00012469375602768354,8.342039653575795e-05,8.340301732169094e-05,0.0002168843607498886,0.00021658710325336885,0.00011251516880248812,0.00011184588528848648,2.8506556326893977e-05,2.83028337612487e-05,4.314654308630911e-06,4.279338700138377e-06
0.0,228.0,0.00018919373277022315,0.00012468872233099406,8.342094228484768e-05,8.340676942310004e-05,0.00021688471327632218,0.0002165873058039756,0.00011251520007257465,0.00011184594700540874,2.8506558799131643e-05,2.830286062808084e-05,4.314657591084373e-06,4.2793519096051305e-06
0.0,229.0,0.0001892060479033885,0.00012469183588383151,8.369699784103536e-05,8.341336234988543e-05,0.00021688480129053152,0.00021658730978165285,0.00011251520526738951,0.00011184625941267221,2.8506568292289442e-05,2.8302860650730263e-05,4.314701789172667e-06,4.279352464380628e-06
0.0,230.0,0.00018922506640433893,0.0001246996610245251,8.370359495280953e-05,8.368476059205739e-05,0.00021688485132300415,0.0002165874758536898,0.00011251581875716974,0.00011184633474470335,2.850663207176741e-05,2.8302860789094698e-05,4.314707179280933e-06,4.279370206076336e-06
0.0,231.0,0.00018923499064295852,0.0001246954804611887,8.370359599932748e-05,8.368492671676727e-05,0.00021688489186736444,0.0002165874927001832,0.0001125161922482415,0.00011184676534434251,2.8506756384875385e-05,2.8303317456309866e-05,4.314712120101688e-06,4.279370420717732e-06
0.0,232.0,0.00018923099175988619,0.00012468854690980477,8.370359632828875e-05,8.36850439066803e-05,0.0002168849776483787,0.00021658759686880413,0.0001125161974469224,0.00011184697987048855,2.850676071663908e-05,2.830338924475731e-05,4.3147233060885226e-06,4.2793717020696804e-06
0.0,233.0,0.00018924726272241457,0.0001246894518008132,8.370372710832056e-05,8.368505363910232e-05,0.00021688609532886927,0.00021658871583920866,0.00011251622814410032,0.00011184698263771389,2.851200691488728e-05,2.8303483936860437e-05,4.314733243930632e-06,4.2793717080258814e-06
0.0,234.0,0.00018924626760938442,0.00012468392796502099,8.370374980413041e-05,8.368505711805658e-05,0.00021688609540611447,0.00021658892181838072,0.00011251629730108398,0.00011184750980422733,2.8512436366233983e-05,2.830349093342e-05,4.314745766147686e-06,4.279391308022612e-06
0.0,235.0,0.00018925005341964435,0.00012467688985207096,8.370376476206065e-05,8.36851735990592e-05,0.0002168861269342575,0.0002165894228328051,0.00011251630406757124,0.00011184765094466006,2.8513329600123747e-05,2.8304837636609165e-05,4.314745953879517e-06,4.279391640267746e-06
0.0,236.0,0.00018925147569416405,0.00012467388907149557,8.370380569631558e-05,8.368517359930578e-05,0.00021688654998079147,0.000216589425262184,0.00011251631181299142,0.0001118476661147932,2.8517213596988524e-05,2.8304930527612685e-05,4.3147634771502485e-06,4.279400272382249e-06
0.0,237.0,0.00018925407376753237,0.0001246807448555747,8.370384464730465e-05,8.368518333097598e-05,0.00021688826922524628,0.00021659049868706653,0.00011251639426719678,0.00011184768929791513,2.8537631362709633e-05,2.830493765236811e-05,4.314770463468577e-06,4.279400583254867e-06
0.0,238.0,0.0001892571468421166,0.00012468749719934803,8.370386648500657e-05,8.368518375277298e-05,0.00021688864200312665,0.0002165940770344628,0.0001125163995010904,0.00011184771610736052,2.8539843351975534e-05,2.830652234695747e-05,4.314799422837995e-06,4.279406891680651e-06
0.0,239.0,0.00018927581871077022,0.00012468121641688232,8.370410658837105e-05,8.368518830570471e-05,0.0002168901219755376,0.0002165941484613009,0.0001125169369139039,0.00011184783758643873,2.908279052583619e-05,2.9807640817519428e-05,4.314861373233183e-06,4.279409295847887e-06
0.0,240.0,0.00018930157635281856,0.0001246812618986381,8.370413669290195e-05,8.368519188231567e-05,0.00021690150448108817,0.00021659540829925057,0.00011251772863656088,0.00011184785972798951,3.056379162323049e-05,3.0367184570685527e-05,4.314862351327242e-06,4.279415298983361e-06
0.0,241.0,0.0001893108690672801,0.00012467867245189994,8.370413897606934e-05,8.368519989041762e-05,0.0002181947502463971,0.00021688801885987922,0.00011251772971844056,0.00011184797691664831,3.057085021442314e-05,3.0367740540872045e-05,4.314865552000577e-06,4.279416678255398e-06
0.0,242.0,0.0001893432623081866,0.0001246844536912873,8.370415193038017e-05,8.368521540761184e-05,0.00021847958400814227,0.0002181764878680578,0.00011251773183378158,0.00011184805863779966,3.057846455194462e-05,3.0368645809700118e-05,4.314871146410895e-06,4.279416993267866e-06
0.0,243.0,0.00018935915133207377,0.00012467873892599952,8.370415246592568e-05,8.368521561472513e-05,0.00021848003821427295,0.00021817723640633093,0.00011251773223235044,0.00011184829549203734,3.0578549636982206e-05,3.0368748329993808e-05,4.314872943270769e-06,4.27941986078276e-06
0.0,244.0,0.0001893624853044659,0.00012468488376838797,8.370427041871225e-05,8.368521813855619e-05,0.00021848005879525478,0.00021817737683602398,0.00011251794178479848,0.00011184832650902616,3.05787319219852e-05,3.0368792888015167e-05,4.314873822114911e-06,4.279430125979521e-06
0.0,245.0,0.00018936281531396767,0.000124686361014112,8.370432719598688e-05,8.368523464375028e-05,0.00021848007252919753,0.0002181799132901542,0.00011251801718732641,0.00011184832859466183,3.0578863900623805e-05,3.036903347315206e-05,4.3148976406372744e-06,4.27943065546597e-06
0.0,246.0,0.0001894210406724916,0.00012469224462409933,8.370433198351686e-05,8.368524693402283e-05,0.00021848152695150012,0.0002181801270292618,0.00011251812501598592,0.00011184835318664896,3.057886512274853e-05,3.0370936343932845e-05,4.31490820282099e-06,4.279430771384977e-06
0.0,247.0,0.00023288170177083192,0.00012561808416450222,8.37043484060097e-05,8.368524715239819e-05,0.00021848163485244478,0.0002181803465804261,0.00011251823374839181,0.00011184850521224947,3.057900934792217e-05,3.0371271126227705e-05,4.314910808331332e-06,4.279440600173251e-06
0.0,248.0,0.00023823343065466223,0.00012572462172722525,8.370435122826892e-05,8.368525028584515e-05,0.0002184819042917891,0.00021818035652091758,0.00011251824624115947,0.00011184850537029608,3.0579047509895994e-05,3.0371280084594865e-05,4.314918741629618e-06,4.279442622364088e-06
0.0,249.0,0.00024188395635943102,0.00012580575121212098,8.370436923128058e-05,8.368525664271311e-05,0.00021848191900157945,0.00021818046888682187,0.00011251882215676176,0.00011184851868392273,3.057911019624588e-05,3.0371292829131085e-05,4.314949517194477e-06,4.279442643779742e-06
0.0,250.0,0.00024189092191231987,0.00012579859744008153,8.37044184613846e-05,8.368525887300446e-05,0.0002184819366954801,0.00021818052304076093,0.00011251882284652507,0.00011184860309931851,3.057913956531562e-05,3.0371297039862584e-05,4.314952127726239e-06,4.279443908756251e-06
0.0,251.0,0.0002419303497276184,0.00012580154342201185,8.370454706225095e-05,8.368526289334827e-05,0.0002184821009918961,0.00021818054240247697,0.00011251934731422092,0.00011184875558807647,3.057914337775697e-05,3.037133396368992e-05,4.314957077086074e-06,4.2794693347994e-06
0.0,252.0,0.00024196377757849748,0.00012579890904357562,8.37045472738844e-05,8.368528806814274e-05,0.00021848211979797266,0.00021818054392583645,0.00011251935227875147,0.00011184917454629149,3.057927253684901e-05,3.037133944288171e-05,4.314967758279583e-06,4.279469415312271e-06
0.0,253.0,0.00024195847839251212,0.00012580740243489443,8.370466901074442e-05,8.368532924356123e-05,0.00021848211988312712,0.00021818067912016267,0.00011251945575390472,0.00011184920043884413,3.05792970474261e-05,3.0371354523589116e-05,4.314980473256791e-06,4.279566217320144e-06
0.0,254.0,0.0002419683032908779,0.0001258051259886599,8.37046792810138e-05,8.368542000698536e-05,0.0002184821814666392,0.00021818068524725792,0.00011251946826015522,0.0001118508421449356,3.057929712142256e-05,3.0371368166194357e-05,4.315022393339633e-06,4.279892008750173e-06
0.0,255.0,0.00024196971389257787,0.00012580091915876548,8.370468663796156e-05,8.368554359929907e-05,0.00021848223482096794,0.00021818068591982439,0.00011251991599854604,0.00011185168002869209,3.057934449275905e-05,3.0371375246140134e-05,4.315040476437091e-06,4.2799210743563335e-06


==> anc/App_D/Variances_mode_by_mode_Saturation_b0_initial_state_Fig37.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,1.0,1.58468e-05,0.000763892,6.16582e-09,1.81427e-07,7.01624e-10,5.13271e-08,6.52432e-10,3.61015e-09,4.20854e-09,1.52569e-09,1.0435e-10,2.05913e-09
0.0,2.0,1.58488e-05,0.000763912,0.000332813,0.000172978,1.85077e-08,7.43261e-08,3.30104e-08,7.35379e-09,4.21026e-09,1.83003e-08,8.95825e-10,3.92848e-09
0.0,3.0,1.58582e-05,0.000764549,0.000502101,0.000500791,8.98445e-08,1.42815e-07,3.6127e-08,8.44646e-09,5.74013e-09,1.84515e-08,2.40766e-09,6.67531e-09
0.0,4.0,1.5859e-05,0.000764557,0.000502102,0.000500802,0.000125408,0.000343037,5.37049e-08,7.92039e-08,9.40032e-09,2.85352e-08,3.48115e-09,7.56459e-09
0.0,5.0,1.58595e-05,0.000764611,0.000502106,0.000500948,0.000469956,0.000470201,6.02224e-08,8.54435e-08,1.22138e-08,3.81277e-08,5.98306e-09,8.09381e-09
0.0,6.0,1.58672e-05,0.000764996,0.000502251,0.000500948,0.000469977,0.00047021,0.000378636,1.24684e-05,1.3549e-08,4.19234e-08,1.20426e-08,1.12867e-08
0.0,7.0,1.58672e-05,0.000764996,0.000502333,0.000500949,0.00047,0.000470231,0.000390699,0.000392965,1.43644e-08,6.34354e-08,1.20459e-08,6.20276e-08
0.0,8.0,3.8576e-05,0.00136315,0.000502354,0.000501005,0.000470031,0.000470248,0.000390924,0.000393027,1.85955e-08,7.7279e-08,2.69482e-08,6.4581e-08
0.0,9.0,3.85794e-05,0.0013632,0.000779981,0.000574265,0.000470069,0.000470252,0.000390939,0.000393161,2.61272e-08,2.3757e-07,6.54667e-08,7.46044e-08
0.0,10.0,3.85861e-05,0.00136332,0.000852073,0.00085233,0.000470265,0.00047028,0.000390939,0.000393164,6.59238e-08,2.89617e-07,1.1527e-07,8.67158e-08
0.0,11.0,3.85863e-05,0.00136332,0.000852128,0.000852334,0.00047117,0.000470889,0.000390975,0.000393268,0.00023899,0.000108146,1.26613e-07,1.83902e-07
0.0,12.0,3.85863e-05,0.00136334,0.000852144,0.0008524,0.000472816,0.00047183,0.000390985,0.000393286,0.000348054,0.000348688,1.27361e-07,2.12017e-07
0.0,13.0,3.85952e-05,0.00136347,0.000852152,0.0008524,0.000498275,0.00113538,0.00039099,0.000393291,0.000349306,0.000348771,1.40825e-07,2.18328e-07
0.0,14.0,3.85952e-05,0.00136349,0.000852193,0.000852408,0.00116198,0.00116159,0.000390993,0.00039331,0.000350078,0.000348856,1.46406e-07,2.21707e-07
0.0,15.0,3.85982e-05,0.0013635,0.000852195,0.000852411,0.001162,0.00116159,0.000391016,0.000394771,0.000350119,0.000348934,3.36756e-05,0.000285768
0.0,16.0,3.86068e-05,0.00136366,0.000852214,0.000852413,0.001162,0.0011617,0.000391615,0.000395178,0.000350219,0.000348947,0.000319273,0.000318512
0.0,17.0,3.86072e-05,0.00136366,0.000852215,0.000852423,0.001162,0.00116171,0.00107579,0.000400342,0.000350281,0.000348952,0.00031951,0.000318618
0.0,18.0,3.86308e-05,0.00136407,0.000852228,0.000852424,0.00116202,0.00116171,0.00108167,0.00108368,0.000350335,0.000348958,0.000319525,0.000319536
0.0,19.0,6.84445e-05,0.00178016,0.000852237,0.000852513,0.00116203,0.00116179,0.00108168,0.00108409,0.000350343,0.000348988,0.00031954,0.000319566
0.0,20.0,6.84493e-05,0.00178029,0.000865916,0.0010451,0.00116206,0.00116181,0.00108168,0.00108409,0.000350747,0.000349675,0.000319542,0.000319569
0.0,21.0,6.8453e-05,0.00178035,0.00105417,0.00105731,0.00116239,0.00116181,0.00108173,0.00108409,0.000350747,0.000349681,0.000319542,0.000319604
0.0,22.0,6.84592e-05,0.00178046,0.00105678,0.00105774,0.00116241,0.00116188,0.00108174,0.00108412,0.000350748,0.000349705,0.000319544,0.000319642
0.0,23.0,6.84609e-05,0.00178047,0.00105843,0.00105775,0.00116246,0.00116191,0.00108174,0.00108417,0.000350817,0.000349707,0.000319545,0.000319672
0.0,24.0,6.84642e-05,0.0017805,0.00105846,0.00105791,0.00116246,0.00116192,0.00108176,0.00108418,0.000377701,0.00100331,0.000319545,0.00031968
0.0,25.0,6.84643e-05,0.00178052,0.00105847,0.00105795,0.00116581,0.00116427,0.00108179,0.00108419,0.00103169,0.00102986,0.000319571,0.000319685
0.0,26.0,6.84647e-05,0.00178052,0.00105847,0.00105795,0.00122549,0.00178,0.00108179,0.00108419,0.0010361,0.00103003,0.00031958,0.000319685
0.0,27.0,6.8465e-05,0.00178052,0.00105852,0.00105799,0.00183445,0.00183971,0.0010818,0.00108423,0.00103728,0.00103016,0.000319617,0.000319708
0.0,28.0,6.84656e-05,0.00178054,0.00105852,0.00105799,0.0018345,0.00183971,0.00108193,0.00108471,0.00103731,0.00103018,0.000320118,0.000319758
0.0,29.0,6.8467e-05,0.00178055,0.00105852,0.00105802,0.0018345,0.00183976,0.00108204,0.00108471,0.00103734,0.00103025,0.000320245,0.000319787
0.0,30.0,6.847e-05,0.00178055,0.00105852,0.00105802,0.00183456,0.00183977,0.00108266,0.00108552,0.00103734,0.00103025,0.000848725,0.000472102
0.0,31.0,6.84725e-05,0.00178058,0.00105853,0.00105802,0.00183476,0.00183978,0.00108272,0.00108583,0.00103734,0.00103027,0.000999873,0.000996812
0.0,32.0,6.84728e-05,0.00178062,0.00105854,0.00105802,0.00183478,0.0018398,0.00108968,0.00182703,0.00103734,0.00103027,0.00100078,0.000996841
0.0,33.0,6.84733e-05,0.00178062,0.00105854,0.00105802,0.00183478,0.00183983,0.00183452,0.00183431,0.00103755,0.00103027,0.00100114,0.000997149
0.0,34.0,0.000105923,0.00203754,0.00105856,0.00105808,0.00183479,0.00183985,0.00183452,0.00183436,0.00103758,0.00103035,0.00100115,0.000997283
0.0,35.0,0.00010596,0.00203783,0.00105858,0.0010581,0.00183479,0.0018401,0.00183465,0.00183438,0.00103758,0.00103046,0.00100117,0.000997452
0.0,36.0,0.000106469,0.0020409,0.00105858,0.0010582,0.00183496,0.00184015,0.00183465,0.00183439,0.00103773,0.00103055,0.00100117,0.000997462
0.0,37.0,0.00010647,0.0020409,0.00105868,0.00105822,0.00183533,0.00184017,0.00183467,0.0018344,0.0010378,0.00103055,0.0010012,0.000997463
0.0,38.0,0.00010647,0.00204092,0.00106079,0.00106048,0.00183534,0.00184027,0.0018347,0.0018344,0.00103787,0.00103101,0.0010012,0.000997466
0.0,39.0,0.000106486,0.00204108,0.00109362,0.00114536,0.00183545,0.00184077,0.00183476,0.00183446,0.00103805,0.00103101,0.00100121,0.00099747
0.0,40.0,0.000106499,0.00204128,0.00117672,0.00117601,0.00183556,0.00184089,0.00183476,0.00183452,0.00103807,0.00103166,0.00100124,0.000997492
0.0,41.0,0.000106499,0.00204128,0.00117677,0.00117606,0.00183562,0.00184173,0.00183476,0.00183454,0.0010576,0.00183529,0.00100124,0.000997513
0.0,42.0,0.000106505,0.00204128,0.00117678,0.00117608,0.00183575,0.00184179,0.00183479,0.00183457,0.00187037,0.00185329,0.00100131,0.000997517
0.0,43.0,0.000106506,0.00204128,0.00117679,0.00117609,0.0023276,0.00189028,0.00183479,0.00183458,0.00187047,0.00185329,0.00100131,0.000997534
0.0,44.0,0.000106506,0.00204128,0.00117679,0.00117626,0.00237711,0.00238468,0.00183484,0.00183458,0.00187049,0.00185468,0.00100131,0.000997579
0.0,45.0,0.000106506,0.00204129,0.0011768,0.00117626,0.00237713,0.0023847,0.00183488,0.00183459,0.00187069,0.00185485,0.00100131,0.000997686
0.0,46.0,0.000106519,0.00204139,0.0011768,0.00117628,0.00237714,0.00238474,0.00183497,0.00183468,0.0018707,0.00185496,0.00100144,0.000997695
0.0,47.0,0.000106528,0.0020414,0.00117681,0.00117628,0.00237717,0.00238476,0.00183497,0.00183469,0.00187074,0.00185501,0.00100151,0.000998529
0.0,48.0,0.000106528,0.00204141,0.00117682,0.00117628,0.00237718,0.00238479,0.00183505,0.00183469,0.00187074,0.00185501,0.00100152,0.000998734
0.0,49.0,0.00010653,0.00204141,0.00117682,0.00117629,0.00237718,0.00238479,0.0018351,0.00183472,0.00187074,0.00185502,0.0018592,0.00102819
0.0,50.0,0.000106536,0.00204144,0.00117683,0.00117629,0.00237719,0.00238479,0.00183515,0.00183483,0.00187076,0.00185502,0.00188773,0.00188312
0.0,51.0,0.000106541,0.00204145,0.00117684,0.00117629,0.0023772,0.00238481,0.00195377,0.00239987,0.00187076,0.00185503,0.00188773,0.00188323
0.0,52.0,0.000106541,0.00204146,0.00117684,0.00117629,0.00237721,0.00238481,0.00251449,0.00251459,0.00187076,0.00185505,0.00188776,0.00188342
0.0,53.0,0.00010655,0.00204149,0.00117684,0.0011763,0.00237724,0.00238482,0.00251449,0.00251508,0.00187076,0.00185507,0.00188805,0.00188364
0.0,54.0,0.00010655,0.00204149,0.00117684,0.0011763,0.00237724,0.00238488,0.00251469,0.00251509,0.00187078,0.00185507,0.00188808,0.00188365
0.0,55.0,0.000153023,0.00218272,0.00117685,0.0011763,0.00237724,0.00238491,0.0025147,0.00251514,0.00187078,0.0018551,0.00188814,0.00188368
0.0,56.0,0.000153034,0.00218274,0.00117685,0.0011763,0.00237725,0.00238498,0.0025147,0.00251515,0.00187118,0.00185513,0.00188815,0.00188371
0.0,57.0,0.00015304,0.00218279,0.00117687,0.00117631,0.00237727,0.00238501,0.00251476,0.00251516,0.00187141,0.0018552,0.00188817,0.00188371
0.0,58.0,0.00015305,0.00218279,0.00117687,0.00117635,0.00237736,0.00238513,0.00251479,0.00251516,0.00187163,0.00185521,0.0018882,0.00188373
0.0,59.0,0.000153076,0.00218289,0.00117689,0.00117638,0.00237741,0.00238532,0.0025148,0.00251517,0.00187272,0.00185522,0.0018882,0.00188375
0.0,60.0,0.000153078,0.00218289,0.00123135,0.00118572,0.00237742,0.00238536,0.00251482,0.0025152,0.00187277,0.00186997,0.00188821,0.00188376
0.0,61.0,0.000153095,0.0021829,0.00124049,0.00123791,0.00237767,0.00238562,0.00251483,0.0025152,0.00190874,0.00187323,0.00188822,0.00188379
0.0,62.0,0.000153096,0.0021829,0.00124086,0.00124052,0.00237903,0.00238569,0.00251483,0.00251525,0.00267191,0.00187354,0.00188822,0.00188379
0.0,63.0,0.000153096,0.0021829,0.00124152,0.00124125,0.00238113,0.00238582,0.00251483,0.00251525,0.00267194,0.00266007,0.00188822,0.00188379
0.0,64.0,0.000153096,0.00218291,0.00124153,0.00124134,0.00255139,0.00260886,0.00251486,0.00251527,0.00267322,0.00266082,0.00188822,0.00188379
0.0,65.0,0.000153098,0.00218291,0.00124153,0.00124135,0.00277459,0.00277621,0.00251488,0.00251531,0.00267446,0.00266408,0.00188822,0.00188379
0.0,66.0,0.000153102,0.00218292,0.00124153,0.00124136,0.00277613,0.0027796,0.00251493,0.00251531,0.0026747,0.00266449,0.00188822,0.00188379
0.0,67.0,0.000153104,0.00218292,0.00124153,0.00124136,0.00277647,0.00278525,0.00251494,0.00251532,0.00267479,0.00266459,0.00188823,0.0018838
0.0,68.0,0.000153105,0.00218293,0.00124153,0.00124136,0.00277647,0.00278526,0.00251501,0.00251533,0.0026748,0.00266472,0.00188826,0.00188389
0.0,69.0,0.000153109,0.00218293,0.00124153,0.00124137,0.00277647,0.00278526,0.00251502,0.00251534,0.00267485,0.00266473,0.00188836,0.00188398
0.0,70.0,0.000153111,0.00218293,0.00124153,0.00124137,0.00277655,0.00278528,0.00251511,0.00251538,0.00267485,0.00266477,0.00188857,0.00188405
0.0,71.0,0.000153112,0.00218294,0.00124153,0.00124138,0.00277655,0.00278528,0.00251516,0.00251563,0.00267485,0.00266477,0.00188862,0.00188468
0.0,72.0,0.000153117,0.00218294,0.00124153,0.00124138,0.00277656,0.00278529,0.00251536,0.00251567,0.0026749,0.00266483,0.00278296,0.00191496
0.0,73.0,0.000153122,0.00218294,0.00124154,0.00124138,0.00277656,0.0027853,0.00251555,0.00251571,0.0026749,0.0026649,0.00281341,0.00280892
0.0,74.0,0.000153125,0.00218295,0.00124154,0.00124138,0.00277656,0.0027853,0.00252094,0.00251573,0.0026749,0.00266492,0.00281349,0.00281339
0.0,75.0,0.000153129,0.00218296,0.00124155,0.00124138,0.00277657,0.0027853,0.00252094,0.00251581,0.00267491,0.00266492,0.00282412,0.00281361
0.0,76.0,0.00015313,0.00218296,0.00124155,0.00124138,0.00277657,0.00278531,0.00252098,0.0030672,0.00267494,0.00266498,0.00282443,0.00281365
0.0,77.0,0.00015313,0.00218296,0.00124156,0.00124138,0.0027766,0.00278531,0.00306849,0.00306721,0.00267496,0.00266499,0.00282464,0.00281404
0.0,78.0,0.00015322,0.00218304,0.00124156,0.00124138,0.0027766,0.00278531,0.00306853,0.00306748,0.00267497,0.00266522,0.00282466,0.00281405
0.0,79.0,0.000153223,0.00218304,0.00124156,0.00124139,0.00277664,0.00278531,0.00306854,0.00306748,0.002675,0.00266528,0.00282481,0.00281407
0.0,80.0,0.00021462,0.00224551,0.00124156,0.00124139,0.00277664,0.00278532,0.00306854,0.00306752,0.00267503,0.00266529,0.00282482,0.00281407
0.0,81.0,0.000214623,0.00224552,0.00124157,0.00124139,0.00277674,0.00278532,0.00306855,0.00306753,0.00267507,0.00266533,0.00282489,0.00281411
0.0,82.0,0.000214708,0.00224555,0.00124157,0.0012414,0.00277674,0.00278532,0.00306857,0.00306753,0.00267534,0.00266574,0.0028249,0.00281411
0.0,83.0,0.000214712,0.00224557,0.00124159,0.00124142,0.00277674,0.00278532,0.00306857,0.00306753,0.00267555,0.00266582,0.0028249,0.00281412
0.0,84.0,0.000214713,0.00224557,0.00124161,0.00124145,0.00277678,0.00278532,0.00306857,0.00306754,0.00267555,0.00266598,0.002825,0.00281413
0.0,85.0,0.000214715,0.00224557,0.00124161,0.00124145,0.00277682,0.00278534,0.00306857,0.00306761,0.00267557,0.00266606,0.00282501,0.00281418
0.0,86.0,0.000214715,0.00224557,0.00124167,0.00124152,0.00277692,0.00278534,0.00306858,0.00306761,0.00267565,0.00266606,0.00282502,0.0028142
0.0,87.0,0.000214727,0.00224557,0.00124675,0.00126647,0.00277696,0.00278542,0.00306858,0.00306764,0.00267727,0.00271303,0.00282513,0.0028142
0.0,88.0,0.000214727,0.00224558,0.00127322,0.00127199,0.00277778,0.00278543,0.00306858,0.00306765,0.00268593,0.00271433,0.00282515,0.00281422
0.0,89.0,0.000214727,0.00224558,0.00127329,0.00127264,0.00277779,0.00278559,0.00306858,0.00306765,0.00333222,0.00275168,0.00282517,0.00281422
0.0,90.0,0.00021473,0.00224558,0.00127408,0.00127392,0.00277857,0.00278591,0.00306859,0.00306768,0.00337433,0.00336484,0.00282517,0.00281426
0.0,91.0,0.000214732,0.00224558,0.00127409,0.00127392,0.00279422,0.00305583,0.00306861,0.00306777,0.00337443,0.0033663,0.00282526,0.00281426
0.0,92.0,0.000214733,0.00224558,0.00127419,0.00127392,0.00306678,0.00307118,0.00306861,0.00306778,0.00337449,0.00336691,0.00282527,0.00281427
0.0,93.0,0.000214735,0.00224559,0.0012742,0.00127393,0.00306681,0.00307122,0.00306864,0.00306778,0.0033746,0.00336695,0.00282528,0.0028143
0.0,94.0,0.000214735,0.00224559,0.0012742,0.00127393,0.0030669,0.00307127,0.00306865,0.00306778,0.00337464,0.00336739,0.00282528,0.0028143
0.0,95.0,0.000214738,0.00224559,0.0012742,0.00127393,0.00306691,0.00307127,0.0030687,0.00306778,0.00337464,0.0033674,0.0028253,0.00281432
0.0,96.0,0.000214744,0.00224559,0.0012742,0.00127393,0.00306691,0.00307127,0.00306873,0.0030678,0.00337466,0.00336741,0.00282543,0.00281434
0.0,97.0,0.000214744,0.00224559,0.0012742,0.00127393,0.00306691,0.00307127,0.00306873,0.00306782,0.00337467,0.00336741,0.00282558,0.00281439
0.0,98.0,0.000214744,0.00224559,0.0012742,0.00127393,0.00306692,0.00307128,0.00306874,0.00306788,0.00337468,0.00336741,0.00282559,0.00281448
0.0,99.0,0.000214745,0.00224559,0.00127421,0.00127393,0.00306693,0.0030713,0.00306905,0.00306795,0.00337469,0.00336741,0.00282565,0.0028145
0.0,100.0,0.000214745,0.00224559,0.00127421,0.00127393,0.00306695,0.0030713,0.00306909,0.00306797,0.00337469,0.00336743,0.00282578,0.00281486
0.0,101.0,0.000214745,0.00224559,0.00127421,0.00127393,0.00306695,0.0030713,0.00306915,0.00306817,0.0033747,0.00336743,0.00289887,0.00359228
0.0,102.0,0.000214746,0.00224559,0.00127421,0.00127393,0.00306698,0.0030713,0.00306916,0.00306818,0.00337471,0.00336745,0.00368002,0.00366508
0.0,103.0,0.000214755,0.00224559,0.00127421,0.00127393,0.00306698,0.00307131,0.00331163,0.00324125,0.00337472,0.00336747,0.00368025,0.00366545
0.0,104.0,0.000214755,0.00224559,0.00127421,0.00127393,0.00306702,0.00307133,0.00348614,0.00348519,0.00337472,0.0033675,0.00368032,0.00366554
0.0,105.0,0.000214783,0.0022456,0.00127421,0.00127393,0.00306702,0.00307133,0.00348617,0.00348557,0.00337472,0.00336751,0.00368035,0.00366563
0.0,106.0,0.000214786,0.0022456,0.00127421,0.00127393,0.00306705,0.00307133,0.0034864,0.00348601,0.00337472,0.00336752,0.00368083,0.00366574
0.0,107.0,0.000294151,0.00225811,0.00127421,0.00127394,0.00306707,0.00307133,0.0034864,0.00348601,0.00337475,0.00336758,0.00368086,0.00366574
0.0,108.0,0.000294197,0.00225812,0.00127421,0.00127394,0.00306707,0.00307134,0.00348642,0.00348602,0.00337475,0.00336758,0.00368086,0.00366574
0.0,109.0,0.000295323,0.00225828,0.00127421,0.00127394,0.00306708,0.00307135,0.00348661,0.00348603,0.00337477,0.00336758,0.00368088,0.00366578
0.0,110.0,0.000295357,0.00225828,0.00127421,0.00127394,0.00306708,0.00307135,0.00348663,0.00348603,0.00337479,0.00336761,0.00368088,0.00366578
0.0,111.0,0.000295367,0.00225828,0.00127421,0.00127394,0.0030671,0.00307136,0.00348665,0.00348605,0.00337482,0.00336762,0.0036809,0.00366592
0.0,112.0,0.000295386,0.00225829,0.00127421,0.00127394,0.00306712,0.00307136,0.00348665,0.00348605,0.00337487,0.00336763,0.00368094,0.00366592
0.0,113.0,0.000295394,0.00225829,0.00127422,0.00127394,0.00306713,0.00307137,0.00348668,0.00348605,0.00337489,0.00336767,0.00368094,0.00366593
0.0,114.0,0.000295402,0.00225829,0.00127424,0.00127394,0.00306727,0.00307145,0.00348671,0.00348605,0.00337503,0.00336769,0.00368096,0.00366594
0.0,115.0,0.000295402,0.00225829,0.00127425,0.00127398,0.00306727,0.00307145,0.00348673,0.00348606,0.00337572,0.0033685,0.00368096,0.00366594
0.0,116.0,0.000295405,0.0022583,0.00127462,0.00128344,0.00306728,0.00307177,0.00348673,0.00348608,0.0033801,0.0033685,0.00368096,0.00366594
0.0,117.0,0.000295405,0.00225831,0.00128237,0.00128422,0.00306777,0.00307255,0.00348673,0.00348608,0.00338069,0.00337901,0.00368096,0.00366594
0.0,118.0,0.000295406,0.00225832,0.00128502,0.00128482,0.00306784,0.00307277,0.00348673,0.00348611,0.00338153,0.00337949,0.00368102,0.00366595
0.0,119.0,0.000295413,0.00225832,0.00128674,0.0012866,0.00306795,0.00307277,0.00348674,0.00348612,0.00338153,0.0033796,0.00368103,0.00366607
0.0,120.0,0.000295414,0.00225832,0.00128675,0.00128667,0.00306837,0.00307277,0.00348674,0.00348613,0.00393672,0.00338005,0.00368103,0.00366607
0.0,121.0,0.000295422,0.00225832,0.00128686,0.00128668,0.00306848,0.00307451,0.00348675,0.00348613,0.00393707,0.00392799,0.00368104,0.00366607
0.0,122.0,0.000295436,0.00225832,0.00128687,0.0012867,0.00326146,0.00307493,0.00348679,0.00348614,0.00393801,0.00392865,0.00368112,0.00366612
0.0,123.0,0.000295436,0.00225832,0.00128691,0.00128671,0.00326188,0.00326471,0.00348679,0.00348614,0.00393807,0.00393218,0.00368115,0.00366612
0.0,124.0,0.000295438,0.00225832,0.00128691,0.00128671,0.00326188,0.00326471,0.0034868,0.00348614,0.00393808,0.00393222,0.00368122,0.00366612
0.0,125.0,0.000295439,0.00225832,0.00128692,0.00128671,0.00326188,0.00326471,0.0034868,0.00348617,0.00393815,0.00393223,0.00368123,0.00366614
0.0,126.0,0.000295443,0.00225832,0.00128692,0.00128671,0.00326204,0.00326474,0.0034868,0.00348618,0.00393819,0.00393228,0.00368123,0.00366619
0.0,127.0,0.000295444,0.00225832,0.00128692,0.00128671,0.00326204,0.00326478,0.0034868,0.00348618,0.00393821,0.0039325,0.00368123,0.0036662
0.0,128.0,0.000295444,0.00225832,0.00128692,0.00128671,0.00326204,0.00326479,0.0034868,0.00348618,0.00393826,0.00393251,0.00368124,0.0036662
0.0,129.0,0.000295452,0.00225832,0.00128692,0.00128671,0.00326204,0.00326479,0.00348683,0.00348618,0.00393826,0.00393256,0.00368124,0.00366625
0.0,130.0,0.000295453,0.00225832,0.00128692,0.00128671,0.00326204,0.0032648,0.00348687,0.00348618,0.00393826,0.00393256,0.00368149,0.00366657
0.0,131.0,0.000295461,0.00225832,0.00128692,0.00128671,0.00326204,0.0032648,0.00348688,0.00348628,0.00393826,0.00393258,0.0036822,0.00366681
0.0,132.0,0.000295461,0.00225832,0.00128692,0.00128671,0.00326204,0.0032648,0.0034869,0.00348631,0.00393826,0.00393258,0.00368246,0.00366706
0.0,133.0,0.000295461,0.00225832,0.00128692,0.00128671,0.00326204,0.0032648,0.003487,0.00348655,0.00393826,0.00393259,0.00368248,0.0036678
0.0,134.0,0.000295465,0.00225832,0.00128692,0.00128671,0.00326205,0.00326481,0.00348713,0.00348659,0.00393831,0.00393259,0.00406281,0.00400921
0.0,135.0,0.000295478,0.00225832,0.00128692,0.00128671,0.00326205,0.00326483,0.0034883,0.00348679,0.00393831,0.00393259,0.00439912,0.00438771
0.0,136.0,0.000295515,0.00225832,0.00128692,0.00128671,0.00326207,0.00326483,0.00367979,0.00359613,0.00393832,0.00393261,0.00440009,0.0043895
0.0,137.0,0.000295638,0.00225832,0.00128692,0.00128671,0.00326207,0.00326483,0.00378867,0.00378498,0.00393832,0.00393261,0.00440012,0.00438989
0.0,138.0,0.00038088,0.00225946,0.00128692,0.00128671,0.00326207,0.00326483,0.00378867,0.00378526,0.00393833,0.00393261,0.00440012,0.00438989
0.0,139.0,0.00038088,0.00225946,0.00128692,0.00128671,0.00326207,0.00326483,0.00378903,0.00378533,0.00393835,0.00393263,0.00440014,0.00439002
0.0,140.0,0.000395898,0.00225965,0.00128692,0.00128671,0.00326207,0.00326483,0.00378903,0.00378543,0.00393838,0.00393265,0.00440014,0.00439019
0.0,141.0,0.000395994,0.00225965,0.00128692,0.00128671,0.00326207,0.00326483,0.00378903,0.00378545,0.00393839,0.00393265,0.00440021,0.0043906
0.0,142.0,0.000397603,0.00225967,0.00128692,0.00128671,0.00326208,0.00326483,0.00378906,0.00378545,0.00393839,0.00393265,0.00440055,0.00439065
0.0,143.0,0.000397611,0.00225967,0.00128692,0.00128671,0.00326208,0.00326484,0.00378907,0.00378554,0.00393839,0.00393265,0.00440058,0.00439068
0.0,144.0,0.000397635,0.00225967,0.00128692,0.00128671,0.00326208,0.00326485,0.0037891,0.00378554,0.00393845,0.00393266,0.0044006,0.00439073
0.0,145.0,0.00039764,0.00225967,0.00128692,0.00128671,0.00326208,0.00326486,0.0037891,0.00378555,0.00393849,0.00393273,0.0044006,0.00439081
0.0,146.0,0.00039764,0.00225967,0.00128692,0.00128671,0.00326208,0.00326486,0.00378911,0.00378556,0.00393849,0.00393275,0.0044006,0.00439085
0.0,147.0,0.000397645,0.00225967,0.00128692,0.00128671,0.0032621,0.00326487,0.00378912,0.00378557,0.0039385,0.00393287,0.0044006,0.00439085
0.0,148.0,0.000397652,0.00225967,0.00128692,0.00128672,0.0032621,0.00326488,0.00378912,0.00378557,0.00393852,0.00393308,0.00440061,0.00439085
0.0,149.0,0.000397669,0.00225967,0.00128699,0.00128686,0.00326211,0.00326491,0.00378912,0.00378558,0.00393916,0.00393341,0.00440062,0.00439087
0.0,150.0,0.000397678,0.00225969,0.00128706,0.00128829,0.00326212,0.00326491,0.00378912,0.00378558,0.0039397,0.0039336,0.00440063,0.00439088
0.0,151.0,0.000397678,0.00225972,0.00128859,0.00128866,0.0032622,0.00326491,0.00378914,0.00378558,0.00393971,0.0039336,0.00440063,0.0043909
0.0,152.0,0.000397684,0.00225972,0.00128929,0.00128904,0.0032622,0.00326494,0.00378914,0.00378558,0.0039399,0.00393364,0.00440063,0.0043909
0.0,153.0,0.00039769,0.00225972,0.00128929,0.00128905,0.00326224,0.00326496,0.00378914,0.00378558,0.00420315,0.00409596,0.00440064,0.0043909
0.0,154.0,0.00039769,0.00225972,0.00128929,0.00128905,0.00326233,0.00326497,0.00378916,0.00378558,0.0043633,0.00435956,0.00440066,0.00439091
0.0,155.0,0.000397692,0.00225973,0.00128929,0.00128905,0.00326268,0.00326498,0.00378916,0.00378558,0.00436449,0.00436125,0.00440066,0.00439091
0.0,156.0,0.000397692,0.00225973,0.00128929,0.00128905,0.00327349,0.00326514,0.00378916,0.00378559,0.00436458,0.00436251,0.00440066,0.00439092
0.0,157.0,0.000397692,0.00225973,0.00128929,0.00128905,0.00327929,0.00326567,0.00378916,0.00378559,0.0043661,0.00436261,0.00440068,0.00439092
0.0,158.0,0.000397699,0.00225973,0.00128929,0.00128905,0.00331156,0.00326703,0.00378917,0.00378559,0.00436649,0.00436262,0.00440068,0.00439094
0.0,159.0,0.000397701,0.00225973,0.00128929,0.00128905,0.00336885,0.00329224,0.00378917,0.00378559,0.00436729,0.00436268,0.0044007,0.00439095
0.0,160.0,0.000397701,0.00225973,0.00128929,0.00128905,0.00339135,0.00339442,0.00378917,0.00378559,0.00436729,0.00436275,0.0044007,0.00439095
0.0,161.0,0.000397701,0.00225973,0.00128929,0.00128905,0.00339136,0.00339445,0.00378917,0.00378561,0.00436736,0.00436285,0.0044009,0.00439097
0.0,162.0,0.000397702,0.00225973,0.00128929,0.00128905,0.00339137,0.00339446,0.00378918,0.00378562,0.00436739,0.00436293,0.004401,0.00439097
0.0,163.0,0.000397719,0.00225973,0.00128929,0.00128905,0.00339137,0.00339446,0.00378918,0.00378562,0.0043674,0.00436296,0.004401,0.004391
0.0,164.0,0.000397735,0.00225974,0.00128929,0.00128905,0.00339137,0.00339446,0.00378918,0.00378564,0.00436741,0.00436296,0.00440101,0.00439111
0.0,165.0,0.000397744,0.00225974,0.00128929,0.00128905,0.00339137,0.00339446,0.00378918,0.00378564,0.00436746,0.00436298,0.00440103,0.00439112
0.0,166.0,0.000397756,0.00225975,0.00128929,0.00128905,0.00339138,0.00339447,0.00378918,0.00378564,0.00436746,0.00436299,0.00440103,0.00439112
0.0,167.0,0.000397776,0.00225976,0.00128929,0.00128905,0.00339138,0.00339447,0.00378921,0.00378571,0.00436747,0.00436299,0.00440138,0.00439163
0.0,168.0,0.000397892,0.00225979,0.00128929,0.00128905,0.00339138,0.00339447,0.00378922,0.00378581,0.00436747,0.00436299,0.00440269,0.00439168
0.0,169.0,0.000408644,0.00226297,0.00128929,0.00128905,0.00339138,0.00339447,0.00378924,0.00378581,0.00436748,0.004363,0.00440283,0.00439217
0.0,170.0,0.000410202,0.00226347,0.00128929,0.00128905,0.00339139,0.00339447,0.00378927,0.00378582,0.00436749,0.004363,0.00440398,0.00439329
0.0,171.0,0.000491369,0.00228744,0.0012893,0.00128905,0.00339139,0.00339447,0.00378929,0.00378582,0.0043675,0.00436301,0.00440399,0.00439556
0.0,172.0,0.000493359,0.00228801,0.0012893,0.00128905,0.00339139,0.00339447,0.00378951,0.00378582,0.0043675,0.00436302,0.00440768,0.00440552
0.0,173.0,0.000497714,0.00228922,0.0012893,0.00128905,0.0033914,0.00339448,0.00378953,0.00378583,0.00436754,0.00436302,0.00441281,0.00440663
0.0,174.0,0.000498242,0.00228938,0.0012893,0.00128905,0.0033914,0.00339448,0.00379084,0.00378593,0.00436755,0.00436302,0.00454321,0.00482799
0.0,175.0,0.000498242,0.00228938,0.0012893,0.00128905,0.0033914,0.00339448,0.00379085,0.00378593,0.00436756,0.00436303,0.00497139,0.00495757
0.0,176.0,0.00049826,0.00228939,0.0012893,0.00128905,0.0033914,0.00339449,0.00396867,0.0038186,0.00436756,0.00436303,0.00497256,0.00495963
0.0,177.0,0.00049826,0.00228939,0.0012893,0.00128905,0.0033914,0.00339449,0.00400156,0.00399917,0.00436757,0.00436304,0.00497257,0.00495963
0.0,178.0,0.000498262,0.00228939,0.0012893,0.00128905,0.00339141,0.00339449,0.00400167,0.0039992,0.00436758,0.00436304,0.00497264,0.00495963
0.0,179.0,0.000498262,0.00228939,0.0012893,0.00128905,0.00339141,0.0033945,0.00400167,0.00399922,0.00436759,0.00436307,0.00497269,0.00495972
0.0,180.0,0.000498262,0.00228939,0.0012893,0.00128905,0.00339141,0.0033945,0.00400168,0.00399923,0.00436759,0.00436307,0.00497269,0.00495972
0.0,181.0,0.000498262,0.00228939,0.0012893,0.00128905,0.00339141,0.0033945,0.00400171,0.00399923,0.00436759,0.00436308,0.00497276,0.00495973
0.0,182.0,0.000498263,0.00228939,0.0012893,0.00128905,0.00339141,0.00339451,0.00400171,0.00399923,0.0043676,0.00436308,0.00497276,0.00495973
0.0,183.0,0.000498264,0.00228939,0.0012893,0.00128905,0.00339141,0.00339451,0.00400171,0.00399923,0.0043676,0.00436309,0.00497276,0.00495973
0.0,184.0,0.000498264,0.00228939,0.0012893,0.00128906,0.00339142,0.00339451,0.00400171,0.00399924,0.00436761,0.00436319,0.00497277,0.00495973
0.0,185.0,0.000498264,0.00228939,0.0012893,0.00128906,0.00339145,0.00339452,0.00400171,0.00399924,0.00436768,0.00436325,0.00497281,0.00495977
0.0,186.0,0.000498269,0.0022894,0.0012893,0.00128906,0.00339146,0.00339452,0.00400172,0.00399924,0.00436769,0.00436331,0.00497282,0.00495977
0.0,187.0,0.000498269,0.0022894,0.00128931,0.00128906,0.00339147,0.00339452,0.00400172,0.00399924,0.00436774,0.00436331,0.00497286,0.00495981
0.0,188.0,0.00049827,0.0022894,0.00128941,0.00128906,0.00339147,0.00339453,0.00400172,0.00399925,0.00436776,0.00436336,0.00497286,0.00495981
0.0,189.0,0.00049827,0.00228942,0.00128942,0.00128918,0.00339148,0.00339454,0.00400173,0.00399925,0.00436787,0.00436338,0.00497286,0.00495982
0.0,190.0,0.00049827,0.00228942,0.00128942,0.00128918,0.00339148,0.00339454,0.00400173,0.00399925,0.00436796,0.00436338,0.00497287,0.00495982
0.0,191.0,0.000498271,0.00228942,0.00128942,0.00128918,0.0033915,0.00339456,0.00400173,0.00399926,0.00436797,0.00436338,0.00497287,0.00495982
0.0,192.0,0.000498274,0.00228942,0.00128942,0.00128918,0.00339154,0.00339458,0.00400173,0.00399926,0.00436802,0.00436364,0.00497288,0.00495984
0.0,193.0,0.000498274,0.00228942,0.00128942,0.00128918,0.00339154,0.00339463,0.00400174,0.00399927,0.00436823,0.00436365,0.00497288,0.00495984
0.0,194.0,0.000498274,0.00228942,0.00128942,0.00128918,0.00339154,0.00339479,0.00400174,0.00399927,0.00438465,0.00466099,0.00497288,0.00495987
0.0,195.0,0.000498276,0.00228942,0.00128942,0.00128918,0.0033916,0.00339496,0.00400174,0.00399927,0.00467957,0.00467623,0.0049729,0.00495988
0.0,196.0,0.000498277,0.00228942,0.00128942,0.00128918,0.00346961,0.00340106,0.00400174,0.00399927,0.00468003,0.00467634,0.0049729,0.00495988
0.0,197.0,0.000498277,0.00228942,0.00128942,0.00128918,0.00347563,0.00347809,0.00400174,0.00399927,0.00468024,0.00467693,0.0049729,0.00495988
0.0,198.0,0.000498278,0.00228942,0.00128942,0.00128918,0.00347563,0.00347864,0.00400174,0.00399927,0.00468094,0.00467695,0.00497291,0.00495988
0.0,199.0,0.000498278,0.00228942,0.00128942,0.00128918,0.00347597,0.00347877,0.00400174,0.00399928,0.00468098,0.00467695,0.00497291,0.0049599
0.0,200.0,0.000498278,0.00228942,0.00128942,0.00128918,0.00347604,0.0034788,0.00400174,0.00399928,0.00468099,0.00467696,0.00497299,0.00495994
0.0,201.0,0.000498279,0.00228942,0.00128942,0.00128918,0.00347604,0.00347886,0.00400174,0.0039993,0.004681,0.00467702,0.00497299,0.00495994
0.0,202.0,0.000498288,0.00228943,0.00128942,0.00128918,0.00347604,0.00347886,0.00400175,0.0039993,0.004681,0.00467703,0.00497302,0.00495994
0.0,203.0,0.000498292,0.00228943,0.00128942,0.00128918,0.00347605,0.00347886,0.00400175,0.0039993,0.004681,0.00467706,0.00497302,0.00495994
0.0,204.0,0.000498464,0.00228958,0.00128942,0.00128918,0.00347605,0.00347887,0.00400176,0.00399931,0.00468104,0.00467707,0.00497311,0.00495995
0.0,205.0,0.000498503,0.00228961,0.00128942,0.00128918,0.00347605,0.00347888,0.00400176,0.00399931,0.00468106,0.00467707,0.00497312,0.00495995
0.0,206.0,0.000562551,0.00234503,0.00128942,0.00128918,0.00347605,0.00347888,0.00400176,0.00399931,0.0046811,0.00467707,0.00497326,0.00495995
0.0,207.0,0.000563896,0.0023462,0.00128942,0.00128918,0.00347605,0.0034789,0.00400178,0.00399932,0.0046811,0.00467708,0.00497333,0.00496003
0.0,208.0,0.000564325,0.0023466,0.00128942,0.00128918,0.00347605,0.0034789,0.00400178,0.00399934,0.0046811,0.00467711,0.00497335,0.00496003
0.0,209.0,0.00056441,0.00234669,0.00128942,0.00128918,0.00347606,0.0034789,0.00400183,0.00399934,0.00468111,0.00467711,0.00497336,0.00496006
0.0,210.0,0.000564412,0.00234669,0.00128942,0.00128918,0.00347606,0.0034789,0.00400184,0.00399935,0.00468111,0.00467711,0.00497336,0.00496011
0.0,211.0,0.000564452,0.00234672,0.00128942,0.00128918,0.00347606,0.0034789,0.00400185,0.00399935,0.00468111,0.00467711,0.00497352,0.00496013
0.0,212.0,0.000564452,0.00234672,0.00128942,0.00128918,0.00347607,0.0034789,0.00400196,0.00399938,0.00468111,0.00467711,0.00497365,0.00496013
0.0,213.0,0.000564453,0.00234672,0.00128942,0.00128918,0.00347607,0.0034789,0.00400208,0.00399941,0.00468111,0.00467713,0.00501402,0.00535633
0.0,214.0,0.000564478,0.00234674,0.00128942,0.00128918,0.00347607,0.0034789,0.00400248,0.00399943,0.00468112,0.00467714,0.00540682,0.00539712
0.0,215.0,0.000564478,0.00234674,0.00128942,0.00128919,0.00347607,0.0034789,0.00400622,0.00400233,0.00468112,0.00467714,0.00540682,0.00539752
0.0,216.0,0.000564484,0.00234675,0.00128942,0.00128919,0.00347607,0.0034789,0.00400623,0.00403254,0.00468112,0.00467714,0.00540688,0.00539762
0.0,217.0,0.000564486,0.00234675,0.00128942,0.00128919,0.00347607,0.0034789,0.00405072,0.00410899,0.00468115,0.00467714,0.00540733,0.00539765
0.0,218.0,0.000564487,0.00234675,0.00128942,0.00128919,0.00347607,0.00347891,0.00414535,0.00414159,0.00468115,0.00467715,0.00540839,0.00539768
0.0,219.0,0.000564489,0.00234675,0.00128942,0.00128919,0.00347608,0.00347891,0.00414538,0.00414166,0.00468115,0.00467715,0.00540853,0.00539773
0.0,220.0,0.000564491,0.00234675,0.00128942,0.00128919,0.00347608,0.00347891,0.00414539,0.00414268,0.00468117,0.00467715,0.00540853,0.00539795
0.0,221.0,0.000564491,0.00234675,0.00128942,0.00128919,0.00347608,0.00347891,0.00414539,0.00414269,0.00468118,0.00467716,0.00540853,0.00539797
0.0,222.0,0.000564493,0.00234675,0.00128942,0.00128919,0.00347608,0.00347891,0.00414544,0.00414269,0.00468119,0.00467716,0.00540854,0.00539799
0.0,223.0,0.000564493,0.00234675,0.00128942,0.00128919,0.00347608,0.00347891,0.00414546,0.0041427,0.0046812,0.00467716,0.00540855,0.00539801
0.0,224.0,0.000564495,0.00234676,0.00128942,0.00128919,0.00347608,0.00347891,0.00414547,0.00414271,0.00468121,0.00467719,0.00540856,0.00539802
0.0,225.0,0.000564495,0.00234676,0.00128942,0.00128919,0.00347608,0.00347891,0.00414548,0.00414271,0.00468121,0.00467719,0.00540858,0.00539803
0.0,226.0,0.0005645,0.00234677,0.00128943,0.00128919,0.00347608,0.00347891,0.00414548,0.00414274,0.00468122,0.00467719,0.00540858,0.00539803
0.0,227.0,0.0005645,0.00234677,0.00128944,0.00128924,0.00347608,0.00347892,0.00414548,0.00414274,0.00468123,0.00467719,0.00540859,0.00539804
0.0,228.0,0.0005645,0.00234677,0.00128944,0.00128928,0.00347609,0.00347892,0.00414548,0.00414274,0.00468123,0.0046772,0.0054086,0.00539805
0.0,229.0,0.000564502,0.00234678,0.00129244,0.00128936,0.0034761,0.00347892,0.00414548,0.00414275,0.00468123,0.0046772,0.00540864,0.00539805
0.0,230.0,0.000564503,0.0023468,0.00129251,0.00129232,0.0034761,0.00347893,0.0041455,0.00414275,0.00468124,0.0046772,0.00540865,0.00539807
0.0,231.0,0.000564504,0.0023468,0.00129251,0.00129232,0.0034761,0.00347893,0.00414551,0.00414276,0.00468125,0.00467724,0.00540865,0.00539807
0.0,232.0,0.000564504,0.0023468,0.00129251,0.00129232,0.0034761,0.00347893,0.00414551,0.00414277,0.00468126,0.00467725,0.00540865,0.00539807
0.0,233.0,0.000564504,0.0023468,0.00129251,0.00129232,0.00347614,0.00347897,0.00414551,0.00414277,0.00468182,0.00467726,0.00540866,0.00539807
0.0,234.0,0.000564504,0.0023468,0.00129251,0.00129232,0.00347614,0.00347898,0.00414551,0.00414278,0.00468188,0.00467727,0.00540866,0.00539808
0.0,235.0,0.000564509,0.0023468,0.00129251,0.00129232,0.00347614,0.00347899,0.00414551,0.00414279,0.00468197,0.00467741,0.00540866,0.00539808
0.0,236.0,0.000564509,0.0023468,0.00129252,0.00129232,0.00347615,0.00347899,0.00414551,0.00414279,0.00468237,0.00467742,0.00540868,0.00539809
0.0,237.0,0.00056451,0.0023468,0.00129252,0.00129232,0.0034762,0.00347903,0.00414552,0.00414279,0.00468454,0.00467742,0.00540869,0.00539809
0.0,238.0,0.00056451,0.0023468,0.00129252,0.00129232,0.00347621,0.00347915,0.00414552,0.00414279,0.00468478,0.00467759,0.00540871,0.0053981
0.0,239.0,0.000564512,0.00234681,0.00129252,0.00129232,0.00347624,0.00347915,0.00414552,0.0041428,0.00474184,0.00483757,0.00540872,0.00539811
0.0,240.0,0.000564515,0.00234682,0.00129252,0.00129232,0.0034766,0.00347919,0.00414554,0.0041428,0.00489965,0.00489743,0.00540873,0.00539811
0.0,241.0,0.000564518,0.00234682,0.00129252,0.00129232,0.00352038,0.00348914,0.00414554,0.0041428,0.00490041,0.00489749,0.00540873,0.00539811
0.0,242.0,0.000564525,0.00234683,0.00129252,0.00129233,0.00353006,0.00353247,0.00414554,0.0041428,0.00490123,0.00489759,0.00540874,0.00539811
0.0,243.0,0.000564529,0.00234684,0.00129252,0.00129233,0.00353008,0.00353249,0.00414554,0.00414281,0.00490124,0.0048976,0.00540874,0.00539811
0.0,244.0,0.00056453,0.00234684,0.00129252,0.00129233,0.00353008,0.0035325,0.00414555,0.00414281,0.00490126,0.0048976,0.00540874,0.00539812
0.0,245.0,0.00056453,0.00234685,0.00129252,0.00129233,0.00353008,0.00353258,0.00414555,0.00414281,0.00490127,0.00489763,0.00540877,0.00539813
0.0,246.0,0.000564565,0.00234691,0.00129252,0.00129233,0.00353013,0.00353259,0.00414556,0.00414281,0.00490127,0.00489783,0.00540877,0.00539813
0.0,247.0,0.000591161,0.00239104,0.00129252,0.00129233,0.00353013,0.00353259,0.00414556,0.00414281,0.00490129,0.00489787,0.00540878,0.00539813
0.0,248.0,0.000594464,0.00239647,0.00129252,0.00129233,0.00353014,0.00353259,0.00414556,0.00414281,0.00490129,0.00489787,0.00540878,0.00539814
0.0,249.0,0.00059672,0.00240017,0.00129252,0.00129233,0.00353014,0.0035326,0.00414558,0.00414281,0.0049013,0.00489787,0.00540882,0.00539814
0.0,250.0,0.000596723,0.00240018,0.00129252,0.00129233,0.00353014,0.0035326,0.00414558,0.00414282,0.0049013,0.00489787,0.00540882,0.00539814
0.0,251.0,0.00059675,0.00240022,0.00129252,0.00129233,0.00353015,0.0035326,0.00414559,0.00414282,0.0049013,0.00489787,0.00540882,0.00539817
0.0,252.0,0.000596755,0.00240023,0.00129252,0.00129233,0.00353015,0.0035326,0.00414559,0.00414283,0.00490132,0.00489787,0.00540885,0.00539817
0.0,253.0,0.000596767,0.00240025,0.00129252,0.00129233,0.00353015,0.00353261,0.00414559,0.00414283,0.00490132,0.00489788,0.00540885,0.00539826
0.0,254.0,0.00059677,0.00240025,0.00129252,0.00129233,0.00353015,0.00353261,0.0041456,0.00414288,0.00490132,0.00489788,0.00540889,0.00539857
0.0,255.0,0.00059677,0.00240025,0.00129252,0.00129233,0.00353015,0.00353261,0.00414561,0.00414291,0.00490133,0.00489788,0.00540891,0.00539861
0.0,256.0,0.00059677,0.00240025,0.00129252,0.00129233,0.00353015,0.00353261,0.00414561,0.00414291,0.00490133,0.00489788,0.00540934,0.00539861


==> anc/App_D/Variances_mode_by_mode_Saturation_b9_final_state_Fig38.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,6.296521915211556e-08,0.0003242031768301438,4.158155948575229e-09,3.245612506470305e-08,1.6903856644900222e-05,5.7042793918224005e-09,1.7100234669049042e-09,7.409947771669864e-09,8.228429280276137e-07,4.3782528427562487e-10,3.2760054849594144e-13,1.4842764539883235e-10
0.0,2.0,9.051815022992098e-08,0.00032367607562559016,5.42389097378413e-09,0.0001115363084020931,1.690423835880647e-05,5.715502772889693e-09,1.792886892519131e-09,1.3034750380821787e-05,8.230984066933037e-07,6.279865987058257e-10,1.6016222414378225e-11,4.3213247919901784e-07
0.0,3.0,1.3908841540211428e-07,0.00032286422481251227,0.00011253796628410011,0.0001115376443591628,1.6906169653668718e-05,1.0055519325844897e-08,1.3388149065949928e-05,1.3034970412906198e-05,8.235965489181136e-07,9.895576983963546e-10,4.966314819342531e-07,4.321530668211754e-07
0.0,4.0,5.817693454700738e-06,0.0003572647704842115,0.00011253800989519908,0.00011153764475574157,5.2182808317064605e-05,0.00012440402502282563,1.3388150503766757e-05,1.3035361655728258e-05,3.7964328775903594e-06,9.41896616831996e-06,4.967325534794989e-07,4.322076943304122e-07
0.0,5.0,1.8285202406553786e-05,0.0004364803828776158,0.00011254189257648274,0.00011154019920396743,0.00013339740226046078,0.0001785866329844453,1.3389762421075473e-05,1.303600614257534e-05,1.0733857083181263e-05,1.3491858214767708e-05,4.970969400026648e-07,4.322802208104097e-07
0.0,6.0,1.846852838491271e-05,0.000435896335315889,0.0001125421129856918,0.0001661476617079222,0.00013339792760978103,0.00017858682182728412,1.3389938157723638e-05,1.3290065026217119e-05,1.0733936361726085e-05,1.3491937354508894e-05,4.971223563871354e-07,6.478837778987623e-07
0.0,7.0,1.875833177296035e-05,0.00043549927071162374,0.00012589364467856785,0.00016615020083905998,0.00013347968929338104,0.00017858853471933053,2.7773939514248795e-05,1.3290239668230337e-05,1.0737656135727088e-05,1.3492154698041267e-05,2.071575568796138e-06,6.47886408982272e-07
0.0,8.0,0.0002828530012827063,0.0005546150363559642,0.00012589840483680505,0.00016615020234824398,0.0002568685529602965,0.00017860497776075177,2.7796203748621876e-05,1.3291879145378895e-05,1.7451434098723886e-05,1.3492891599475394e-05,2.074965406061429e-06,6.480980334287178e-07
0.0,9.0,0.00028376648730421463,0.0005538371269890735,0.00012590074053484555,0.00017456136868167915,0.0002568737711444655,0.0001786148445402248,2.7796205220633835e-05,5.788762124399783e-05,1.745185400644361e-05,1.3493337689737875e-05,2.0751322998529416e-06,3.7293264140474134e-06
0.0,10.0,0.00028480889819693496,0.0005537336489992899,0.00012590169009475644,0.00017456146594394805,0.0002571608693945058,0.00029689512731936597,2.7812251147956985e-05,5.7887693389596076e-05,1.745467820083553e-05,1.5715983950304055e-05,2.076095380613041e-06,3.729375222239487e-06
0.0,11.0,0.0002872763845063246,0.0005549760556654908,0.00013275924786807799,0.00017456177623671775,0.00025770589574558675,0.0002969070791240136,5.330321184007173e-05,5.7891237524523784e-05,1.7457731360064692e-05,1.5716207114419382e-05,3.7283070211684794e-06,3.7297207206485573e-06
0.0,12.0,0.00035787544699152014,0.0006707280592808978,0.0001329116192769463,0.00017456328897497533,0.0002918026195231867,0.0002977089721429853,5.3811068603805014e-05,5.789439778516028e-05,1.775741468750025e-05,1.5732391185088064e-05,3.7594606761243197e-06,3.7299115843369494e-06
0.0,13.0,0.00035973847288117266,0.0006702437814481606,0.00013291238884085953,0.00018946804294520502,0.00029180315357217693,0.00029771200598617884,5.381118999417937e-05,6.564258437900357e-05,1.776207638160781e-05,1.5732410480576295e-05,3.75946079467404e-06,4.3510340697051526e-06
0.0,14.0,0.0007680436639694899,0.0007474551620341542,0.00013291243318600394,0.00018950735820955165,0.00029324473200448325,0.00029772548416975825,5.381441462693959e-05,6.56580106921128e-05,2.1650595743710227e-05,1.5737152243672315e-05,3.759540028242993e-06,4.352863757711549e-06
0.0,15.0,0.0007696897462167109,0.0007467069509489461,0.00013353765673151927,0.00018950771124666971,0.00029324487353119547,0.0002977348500496192,8.749198823287884e-05,6.565835992370174e-05,2.1651779169071128e-05,1.5738131810385493e-05,5.597517794614703e-06,4.352896212745762e-06
0.0,16.0,0.0007718863752149168,0.0007458023132112644,0.00013354072948747794,0.00018950787224985354,0.00029326430728522044,0.0003988459734082325,8.749386106236527e-05,6.56592161375184e-05,2.165784483730089e-05,3.0770635703564325e-05,5.5975301757342015e-06,4.352963731637554e-06
0.0,17.0,0.0007735360912739768,0.0007451180017144017,0.00013354160752778967,0.00019067240888224842,0.00029329083164198946,0.00039884754457004083,8.749386844657368e-05,7.9589221315668e-05,2.165849465897145e-05,3.0771381331849704e-05,5.597538662066424e-06,4.768485614205142e-06
0.0,18.0,0.0010052190959381523,0.0007448633778886248,0.00013354481341220715,0.0001906737398036878,0.0004895377993902955,0.00039885194728746487,8.749857708921589e-05,7.959228450523559e-05,3.2820944380109e-05,3.0772012960055375e-05,5.598357548511005e-06,4.768706176504938e-06
0.0,19.0,0.0010106812052253107,0.0007443010099482017,0.00013364568977839532,0.00019067374080515134,0.0004895386707616565,0.0003998251276068853,9.245226495713054e-05,7.959473018480637e-05,3.282916853021541e-05,3.077201521042889e-05,6.180306926935715e-06,4.7687670814104394e-06
0.0,20.0,0.0010140657194658495,0.0007436906093347402,0.0001336472652292901,0.00019067384062603163,0.0004895389867478325,0.0004587245630354878,9.254324061307386e-05,7.95955054142256e-05,3.282993753303022e-05,3.078470442717876e-05,6.189147718012996e-06,4.768781597887632e-06
0.0,21.0,0.001794429293344237,0.0007881945862430399,0.0001336482991485559,0.00019067386508523826,0.0004895872363847965,0.00045873548520617774,9.255852148526429e-05,7.96044891318875e-05,3.494568683576863e-05,3.078482265615785e-05,6.191526891353406e-06,4.7692928224684285e-06
0.0,22.0,0.0018007730757302273,0.0007874044070017564,0.00013364894965613142,0.0001907504374708252,0.0004895925806527167,0.0004587414873647972,9.255857819045647e-05,0.0001337429235742208,3.494878253408963e-05,3.078494555861361e-05,6.191568715680018e-06,8.198017773931968e-06
0.0,23.0,0.0025983745171971485,0.0008006958083904517,0.00013364935497751286,0.00019075127072691318,0.0004939274837065657,0.00045874486784841436,9.256474972736282e-05,0.00013380264173994016,3.753838264611953e-05,3.078507664164933e-05,6.191672585786832e-06,8.202282349190073e-06
0.0,24.0,0.0026031839924441297,0.0008001024888020462,0.00013365050118898237,0.00019181561724928586,0.000493937411337972,0.0004587796153272273,9.256482911519553e-05,0.00014328716266340176,3.754319371929114e-05,3.0785314914786235e-05,6.191762628226808e-06,8.552377984643824e-06
0.0,25.0,0.0026077816063260102,0.0007994484596696953,0.0001336512270565745,0.00019181594534363973,0.0004939383088496943,0.0005263193537477334,9.260946125486977e-05,0.00014328911633124786,3.7543201033881846e-05,3.414605484725665e-05,6.193332640627925e-06,8.55248465297144e-06
0.0,26.0,0.0026120167629779135,0.0007988919679902019,0.00013410431811600827,0.00019181605967421176,0.0004939395932119382,0.0005263939169914352,0.00010969295034778135,0.00014328926971040717,3.7543213910855246e-05,3.415105468318537e-05,6.609838442558439e-06,8.55249425671046e-06
0.0,27.0,0.0026192255198681574,0.0007977939157527105,0.00013871978259379306,0.0001918162697967181,0.0004939399749844593,0.0005263940603694403,0.00015753743795511322,0.0001432892894293977,3.7544386017974846e-05,3.4151661498838445e-05,9.264841620965405e-06,8.55250925513926e-06
0.0,28.0,0.002623786889010729,0.0007972307919846276,0.0001387198432025093,0.00019210857223057174,0.0004939406257190495,0.0005264038707059768,0.00015753787815327803,0.0001456269514786623,3.7544492675231095e-05,3.415195078850599e-05,9.264907910556558e-06,8.565220319912378e-06
0.0,29.0,0.0029419386489582906,0.0007971212234222989,0.00013872007009060376,0.00019210857594291418,0.0005135442940446583,0.0005264048217249183,0.00015754013244860158,0.00014562711652877332,3.864369006723491e-05,3.4152942779120445e-05,9.264941490843081e-06,8.565234480905487e-06
0.0,30.0,0.0033755708497395036,0.0008014635423349381,0.00013874281530308957,0.00019210857661166033,0.000564453268222415,0.0005264121880470822,0.00015780613783789653,0.0001456274067947016,3.936516787903716e-05,3.415438193526342e-05,9.278117166040279e-06,8.565247482367395e-06
0.0,31.0,0.003385292165600994,0.0008010055876610095,0.00014014657928113539,0.0001921092414320146,0.00056512107589044,0.0005264344927936143,0.00017628194944282555,0.0001456282916248991,3.9372578876432285e-05,3.415442125100378e-05,1.0117050647269146e-05,8.56532543533889e-06
0.0,32.0,0.0033917827906087827,0.0008002013665939887,0.0001401472661073777,0.00019210935436342206,0.0005651241010554423,0.0005949079308113265,0.00017628374060043464,0.0001456285474888212,3.937257916057459e-05,4.4860637008018e-05,1.0117057485366012e-05,8.565329342889335e-06
0.0,33.0,0.0033962637578504526,0.0007996532597939503,0.00014014906373806003,0.00019210939174741398,0.0005651313642708425,0.0006016693206087518,0.00017629684909406347,0.00014562857215909562,3.937544248602559e-05,4.941358325519755e-05,1.0117912760859837e-05,8.565333270014316e-06
0.0,34.0,0.003402587604773975,0.0007989963768000372,0.00014014909870701007,0.00019338310127588144,0.0005651371726159988,0.0006016772975885408,0.0001763027479507836,0.00017086924291182453,3.9376522098046095e-05,4.941380211125739e-05,1.0118104902374763e-05,9.258615594665173e-06
0.0,35.0,0.003475063894094466,0.0007985573245088334,0.00014015330029533258,0.00019338317797423291,0.0005978619736090395,0.0006016781745686526,0.00017630956625441552,0.00017087027694688233,4.664111162979116e-05,4.941515558809614e-05,1.011897707125587e-05,9.258716482768284e-06
0.0,36.0,0.004747542592808717,0.0008046966181146983,0.0001401536539282469,0.00019338328681952057,0.0006476190203165961,0.0006016785149639387,0.00017631066792444521,0.00017087284000285124,5.447465503966141e-05,4.9416397340048866e-05,1.0119141905566275e-05,9.258984097768002e-06
0.0,37.0,0.004753244886112387,0.000804191228136455,0.00014016532164266257,0.00019399989892611563,0.0006476202303476063,0.0006016785433298206,0.0001763191723357262,0.0001862936305373117,5.44756035133487e-05,4.9417787351549516e-05,1.0120278521257928e-05,9.676140685362576e-06
0.0,38.0,0.004759856526186122,0.0008036126428596775,0.00014016913491511548,0.00019400024784114997,0.0006476215997546366,0.0006385803858279938,0.00017633242315891954,0.00018629515560976203,5.447562238238152e-05,4.9534212608913944e-05,1.0120279773784868e-05,9.676196111861361e-06
0.0,39.0,0.00476854524022741,0.0008029238780484234,0.00014596878404396943,0.000194001030630142,0.0006476216175756988,0.0006386213272002993,0.00017722597425456462,0.00018630088315821052,5.447582018972888e-05,4.953424455241845e-05,1.0342974797926476e-05,9.676286303208394e-06
0.0,40.0,0.004774469238137486,0.0008024363419439929,0.00014626950503030035,0.00019400103197727943,0.000647623029869679,0.0006386876773528166,0.00019769301048367185,0.00018630616277724233,5.447628715157537e-05,4.953437449916058e-05,1.0742172931388696e-05,9.676566109319883e-06
0.0,41.0,0.005082566278587846,0.0008060247256525245,0.00014626993562268087,0.00019400271995298428,0.000648851795468688,0.0006386879074491023,0.0001976938889904492,0.00018653853218627097,5.7739533399268436e-05,4.953482183991322e-05,1.0742231406323016e-05,9.691380071515771e-06
0.0,42.0,0.005090347402300814,0.000805664904947692,0.00014627950619070619,0.00019561912581651764,0.000648885429561504,0.0006386879143007331,0.00019770174179388066,0.00018728953589059984,5.7766253192020046e-05,4.9534975491593505e-05,1.074256032508099e-05,9.78216779514852e-06
0.0,43.0,0.005103372494980087,0.0008047982517845902,0.00014628291990737227,0.00019776528938950718,0.0006488886990567242,0.0006386915826516835,0.00019770174921362083,0.00022555450245368604,5.7783041810146856e-05,4.9534983013212406e-05,1.0742563657469172e-05,1.1952214282451815e-05
0.0,44.0,0.005246692753878706,0.000804556895890517,0.0001476140442249881,0.00019776584373654266,0.0006621348121661654,0.0006394113883519795,0.00020673657533912238,0.00022555976094548003,5.779310992574686e-05,4.962516322633545e-05,1.0927622015211062e-05,1.1952313380992595e-05
0.0,45.0,0.0052628098946947525,0.0008038836700410463,0.0001481138802445524,0.00019776597788861348,0.0006626520852592543,0.0006678475455245792,0.00020769148648987974,0.0002255676946913093,5.779321228651788e-05,5.3549650476480824e-05,1.0940963639234442e-05,1.1952771920388138e-05
0.0,46.0,0.00542619543328499,0.0008036257712415632,0.0001488465773484286,0.000197765977906791,0.0006775916127926469,0.0006714821174498647,0.0002151497773852745,0.00022556770113637807,5.781314225773748e-05,5.3978368906117247e-05,1.1103531541086049e-05,1.1952774152155226e-05
0.0,47.0,0.005446446135020893,0.0008023568198143608,0.00016960901559530964,0.00019776700276533888,0.0006776148926861532,0.0006715852793110008,0.00025463042169168075,0.00022556825405151072,5.781314696078031e-05,5.398707220900732e-05,1.2986105297583979e-05,1.1952834098670524e-05
0.0,48.0,0.005452486641914475,0.0008019038407056015,0.00016960902183366507,0.00019776705025761494,0.0006776152896519292,0.0006851573178906548,0.00025464538841005007,0.00022556828903370815,5.78131644724944e-05,5.503053901081628e-05,1.2986544861032774e-05,1.1952839791413611e-05
0.0,49.0,0.0054628508216240336,0.0008014903825114618,0.00016960906582750193,0.00020093466473890799,0.0006777303337418715,0.0006851602011401168,0.0002546515638087416,0.00023564545154908205,5.781596661318696e-05,5.503095144919728e-05,1.2986917790063362e-05,1.204349655662989e-05
0.0,50.0,0.005699823899406169,0.0008073303668023159,0.00016961020279374227,0.00020096203413623738,0.0006907469081486726,0.0006851669303361483,0.0002546598723126311,0.0002357295025960008,5.795295531655098e-05,5.5031560236301735e-05,1.2987276983093216e-05,1.2044556306980083e-05
0.0,51.0,0.006051997405739232,0.0008130271526859901,0.00016961020479905315,0.00020096345428577737,0.0006939670594411564,0.0006851679722606283,0.00025466059209901856,0.00023572969513463123,5.930687117307619e-05,5.5032556207792624e-05,1.2987366639429718e-05,1.2044668568008488e-05
0.0,52.0,0.006061805248318153,0.0008124477777013359,0.00017485745259896348,0.0002010427692926896,0.0006939720041325986,0.0006854743852127724,0.0002612764012641081,0.00023607776489188812,5.930758314489203e-05,5.504019072735745e-05,1.3323901715266361e-05,1.2051235951550453e-05
0.0,53.0,0.006068265812946734,0.0008119104336016752,0.00017504565344988578,0.0002023463013327915,0.0006939725910559009,0.0007066141022356795,0.0002616017066325409,0.00024185689170383223,5.930759501705139e-05,5.7098609981942054e-05,1.3336106969851392e-05,1.2164208689178042e-05
0.0,54.0,0.006079468019629377,0.0008110794982196596,0.0001750688560782801,0.00020335857097971533,0.0006939725941271571,0.0007201846599514495,0.0002616249030008375,0.0002457660662802977,5.93081412721098e-05,6.563403712640231e-05,1.333824735183606e-05,1.224139885273026e-05
0.0,55.0,0.006085798568817181,0.0008106137334524432,0.00017507040987671318,0.00020397291323395476,0.0006939757413371571,0.0007251901250413111,0.00026162490336888595,0.00024865843608991154,5.930961356354301e-05,6.782365235270684e-05,1.3338293160360532e-05,1.2299334366960638e-05
0.0,56.0,0.006091897115967786,0.0008102103797614722,0.00017581309499187833,0.0002039754191502008,0.0006939785611595611,0.0007252323034594722,0.0002748683844347111,0.00024866375023463173,5.9309985528767966e-05,6.782760716943416e-05,1.3572676368469309e-05,1.2299510344430561e-05
0.0,57.0,0.006104363537287333,0.000809520517159889,0.0001758131603759212,0.00020705104306031948,0.0006941960322898051,0.0007252442658376809,0.00027486930757021123,0.0002721027050198588,5.942788312915681e-05,6.78317012068661e-05,1.357274371388059e-05,1.278270989554713e-05
0.0,58.0,0.006145546492242865,0.000809622893176022,0.00017582172359166336,0.00020708991983542588,0.0007002302083697412,0.0007252455664792773,0.0002748728465910479,0.00027230625163547623,6.67825163372401e-05,6.783170361024968e-05,1.357314361672649e-05,1.278743601551374e-05
0.0,59.0,0.006911993585585473,0.0008396374994890029,0.00017582212260467295,0.0002071044652560016,0.0007482280020356767,0.0007252481142593146,0.00027487297406418007,0.0002723285808464061,7.40315087887022e-05,6.783193239732243e-05,1.3573172739176186e-05,1.2787931359226913e-05
0.0,60.0,0.006920545396818434,0.0008391950816296567,0.00017582232408353517,0.00021099289513230385,0.000748292056330687,0.0007252547568949783,0.0002748817219138565,0.0002726305781574196,7.404781219685325e-05,6.783193549433286e-05,1.3573364366191716e-05,1.2790171919181957e-05
0.0,61.0,0.006930021374586927,0.0008385700140391829,0.00017838852693074486,0.00021099354541800433,0.0007482924138053359,0.0007392468005174381,0.0002751900445367548,0.00027263448912521825,7.404784770176721e-05,6.827679566105704e-05,1.3579388922366638e-05,1.2790236659092228e-05
0.0,62.0,0.006943994734979233,0.0008377584510452614,0.0001871749871514487,0.00021099385000631203,0.0007482924156116719,0.0007439236670885155,0.0002753765651872911,0.00027263459324634447,7.404809257418978e-05,6.841549890192078e-05,1.3620072322669238e-05,1.2790247193199833e-05
0.0,63.0,0.006954808196723724,0.0008372144941226381,0.00018959946717994164,0.00021099755923452413,0.0007482924177345209,0.0007439474525931961,0.0002901508459872791,0.00027263602220643757,7.404828381266499e-05,6.841736924666338e-05,1.3782943240397365e-05,1.2790253738390372e-05
0.0,64.0,0.007151682135411359,0.0008398920610051466,0.0001896032775537033,0.00021099945306799424,0.0007620592632714213,0.0007439474859157778,0.00029015142068841216,0.0002726427363292315,7.441364125781378e-05,6.841860405927052e-05,1.3782966896806755e-05,1.279047528296486e-05
0.0,65.0,0.007158575008923935,0.0008394547025563727,0.00018960328081270305,0.0002110146183454414,0.0007620656443254636,0.0007508427623079725,0.0002901568076355396,0.0002726950491322485,7.441652577485307e-05,6.928311820718453e-05,1.378308613614162e-05,1.2792648841539291e-05
0.0,66.0,0.007311290151421767,0.0008453269371309367,0.0001896042532654735,0.0002114473382730345,0.0007635433714473876,0.0007508565703288719,0.00029015748039126147,0.0002806924758113822,7.584660500107771e-05,6.928333617935194e-05,1.3783086816312946e-05,1.3226861219944263e-05
0.0,67.0,0.007397252646547381,0.0008475607088458564,0.00018960446516007705,0.00021266907491050338,0.0007641970631015316,0.0007508649934610471,0.00029016458254468825,0.0002975575816028469,7.662947011292893e-05,6.928335989994354e-05,1.37832440650413e-05,1.4095601841290393e-05
0.0,68.0,0.007407925204405439,0.0008470360644822779,0.00018960693365397096,0.00021748574700749062,0.0007641972525492276,0.0007508649935081213,0.000290164661739292,0.0003032209662451523,7.6633704966167e-05,6.928764321792688e-05,1.3783468297816454e-05,1.4152938861951082e-05
0.0,69.0,0.007566298693071718,0.0008521296846059074,0.00018963325903610442,0.00021749014351958275,0.0007674768051283899,0.0007508659097071337,0.00029018326961563826,0.00030322337938133465,7.698105901622324e-05,6.928766687412226e-05,1.3784458945082683e-05,1.415301226309918e-05
0.0,70.0,0.007588972526667066,0.0008510923457604364,0.0001951065114293644,0.00021749135217135853,0.0007674769434024708,0.0007622250600012928,0.0002958558880927244,0.00030322341272552084,7.698106980449194e-05,7.315929145735584e-05,1.3984366028022553e-05,1.4153013559512555e-05
0.0,71.0,0.007622636967754719,0.0008496611509992367,0.00021732128299320821,0.00021749159809839573,0.0007674771586700549,0.000764618675678458,0.000325296249006023,0.00030323341545551713,7.698107751427716e-05,7.403985786933438e-05,1.4984730553236159e-05,1.4153213213982202e-05
0.0,72.0,0.007634134887689076,0.000849067688301172,0.00022507456186556595,0.00021749177793380426,0.0007674775416353851,0.0007646206737352013,0.0003301816146621873,0.0003032342104577807,7.698140266730115e-05,7.405475036058609e-05,1.503574484924929e-05,1.415321451838946e-05
0.0,73.0,0.007641800450223429,0.0008485824672746409,0.00022509654171006706,0.0002174917791654592,0.0007674778756292854,0.00077467072441474,0.0003301816154628543,0.0003032353575517346,7.698173984687116e-05,7.453015897785149e-05,1.5035751696724056e-05,1.4153222291676387e-05
0.0,74.0,0.007645314247826,0.0008481801042462191,0.00022509672063185718,0.00022203989999103102,0.0007674778757232276,0.0007746744385471157,0.0003301845819579018,0.00031246194641713817,7.698182821721146e-05,7.453166804818667e-05,1.5035889297717876e-05,1.430295395082616e-05
0.0,75.0,0.007886588189035511,0.0008612183592023004,0.0002251006446589118,0.0002220681259087836,0.0007770590766317801,0.0007746746999810735,0.0003301891331258947,0.00031256798521609835,7.701585942731171e-05,7.4531712259655e-05,1.5036043725921866e-05,1.430373198927041e-05
0.0,76.0,0.007906026701880129,0.0008606659786650829,0.00022510264005575091,0.00022586771273795696,0.0007772019621437841,0.00077467737178843,0.0003302627564050579,0.000323759839629397,7.701588414262682e-05,7.453202888548601e-05,1.50372469553075e-05,1.4359164820404284e-05
0.0,77.0,0.00790988925299153,0.0008602553710086191,0.0002255306899551907,0.00022591217681823344,0.0007772042835043643,0.0007746781209200825,0.00033893806887846586,0.0003239059803274708,7.701824881528523e-05,7.453260253983893e-05,1.5203122987640747e-05,1.4360021839705896e-05
0.0,78.0,0.008049431510720632,0.0008668270944226123,0.0002255307666382256,0.00022591219496892633,0.0007773116059195653,0.0007746804244683767,0.00033894643043918995,0.00032390616026106933,7.863988525982324e-05,7.453537028707118e-05,1.5203202662652027e-05,1.4360039201219786e-05
0.0,79.0,0.00805633967861174,0.0008664364352826998,0.00022557985652867248,0.000230098941754027,0.0007773133471872776,0.0007746941630057499,0.0003389464794312803,0.00032435739047803527,7.864013971177064e-05,7.453860185648548e-05,1.5203262475335334e-05,1.436109788195914e-05
0.0,80.0,0.008077668912249697,0.0008652447257922716,0.00022562545655641553,0.00023010169227920027,0.0007773192042577698,0.0007830545903901012,0.0003389791506896715,0.00032435770551107095,7.864034990232484e-05,8.356235789219777e-05,1.5204346211841797e-05,1.4361099170644992e-05
0.0,81.0,0.00809464504274466,0.0008644128719813315,0.0002332876056393197,0.00023012943052799537,0.0007773194659530989,0.0007831756162088632,0.000340402259599129,0.00032435811977513763,7.864141227442025e-05,8.361986342975852e-05,1.5323889913634403e-05,1.4361154110545906e-05
0.0,82.0,0.008105716013929237,0.0008639025479795474,0.00023329675715029176,0.00023013168263908275,0.0007773281383118492,0.0007929986651277446,0.0003404033235529501,0.0003243582301665444,7.864146820761757e-05,8.361994991929352e-05,1.5323891574452974e-05,1.4361211597694499e-05
0.0,83.0,0.008111751513495339,0.0008635163619274429,0.00023510373870562322,0.00023013673822037375,0.0007774142113097731,0.0007930065084507045,0.0003505213861128328,0.00032437206896621616,7.865272029357079e-05,8.362433038488911e-05,1.5385681146590004e-05,1.4361430652302343e-05
0.0,84.0,0.00815822660006176,0.0008671618355052905,0.00023510435941426493,0.00023018006657431913,0.0008110815928793728,0.0007930088669231446,0.00035053193792930736,0.00032456018214297285,8.139907555238241e-05,8.362553074565728e-05,1.5385732769643855e-05,1.4363841154258783e-05
0.0,85.0,0.008618727152239521,0.0008925415011403136,0.00023510439928515456,0.00023020141456732264,0.0008160598440881732,0.0007930099451913852,0.0003505390462858319,0.0003246666081372777,8.887940038021547e-05,8.362553123014635e-05,1.53857541891895e-05,1.436557200114427e-05
0.0,86.0,0.00863688003868809,0.0008917817861231823,0.00023510664946968648,0.000233481584964256,0.0008161964811445535,0.0007930172323984271,0.0003505458449017738,0.00034235356220328815,8.888070874315916e-05,8.362685725983056e-05,1.5385862943448316e-05,1.4614020479861364e-05
0.0,87.0,0.00882938022857439,0.0009030280441168528,0.00023511384374177757,0.00023348522610172956,0.0008170353044966826,0.0007930206115346813,0.00035054984953291523,0.0003423865606827667,9.043261912163246e-05,8.362900406171718e-05,1.538602789295555e-05,1.4614715372349746e-05
0.0,88.0,0.008833415542701038,0.0009026252840484219,0.0002351144340612039,0.00023352099071166172,0.0008170354643547748,0.000796301509337475,0.000350552412416959,0.00034240177814594025,9.043323969699129e-05,8.427522278562288e-05,1.538627058322536e-05,1.4614867621247156e-05
0.0,89.0,0.008844436591974024,0.0009020926906026079,0.00023511530280499618,0.0002376686188296583,0.0008170381815267771,0.00079631855313522,0.00035055252204225644,0.00034335342403427944,9.043343758732731e-05,8.428356627103169e-05,1.5386362777999838e-05,1.4627057797665109e-05
0.0,90.0,0.008867737355016244,0.0009009650742586474,0.00024783186834401936,0.00023766863837463404,0.0008170520687351131,0.0007963902486804344,0.0003519379907603871,0.0003433534692416143,9.043401276202315e-05,8.428926265211709e-05,1.5402513748983987e-05,1.4627064139404304e-05
0.0,91.0,0.008887734492571202,0.0009003792922699462,0.00024797128584107096,0.00023767118259355498,0.0008171210130528693,0.0008043538249368388,0.00035196179712109474,0.00034335370933247114,9.044242613675095e-05,8.525934247642819e-05,1.5402678521353093e-05,1.4627080032359945e-05
0.0,92.0,0.008979960387262684,0.000904756296167855,0.00024797171661462435,0.0002376711841289312,0.0008186466258675183,0.0008045669220179747,0.0003519796325967225,0.0003433547560002924,9.049535026650195e-05,8.52925261389915e-05,1.540286735425659e-05,1.462711609851631e-05
0.0,93.0,0.008990491424581448,0.0009042681855915483,0.0002515667142840555,0.00023767380354569294,0.0008186493684320486,0.000804567130401274,0.00035909633186302127,0.00034336891111632993,9.049571394665811e-05,8.529312961624372e-05,1.5422085119199408e-05,1.4627367264831202e-05
0.0,94.0,0.008996973772590079,0.0009038321856961074,0.0002515687582082632,0.0002381521817244314,0.0008186587418667208,0.0008083451774898045,0.0003590963528449176,0.0003471549240510348,9.049980540391835e-05,8.568689758175586e-05,1.542209265050539e-05,1.4763783676775961e-05
0.0,95.0,0.009014279380764066,0.000902963519442618,0.0002515707733288923,0.00023971557726646392,0.0008186741058410731,0.0008094519617967333,0.0003590983077992046,0.0003586997767462443,9.050308838450564e-05,8.578797778327135e-05,1.5422102796944086e-05,1.5200737299056865e-05
0.0,96.0,0.00916554635414245,0.0009129497335726351,0.000251570797529733,0.00023972790002199144,0.0008213792623507692,0.0008094573548152584,0.0003590992782805761,0.00035870045525996877,9.158814633592496e-05,8.578809433325993e-05,1.54221861006977e-05,1.5202183678570337e-05
0.0,97.0,0.009169727587970406,0.0009125916679282824,0.0002515729404155774,0.00024322725344337002,0.0008213870944237702,0.0008094592516293302,0.0003591025831622177,0.00036683854536510385,9.159240308283902e-05,8.578861113996256e-05,1.5422198483763106e-05,1.531582004946674e-05
0.0,98.0,0.0091816503775977,0.0009120243774535699,0.00025157661346887416,0.0002482649310977974,0.0008213889176283711,0.0008094613009046746,0.0003591033959295751,0.00037050740256712786,9.159544774418342e-05,8.57886647008366e-05,1.5422357667594597e-05,1.531831205781362e-05
0.0,99.0,0.009271958825624354,0.0009171638709676383,0.00025169396365546244,0.0002482692065574356,0.0008215653797938471,0.0008094629726311228,0.00035921132996022403,0.0003705081681929565,9.231398225537865e-05,8.579164642023984e-05,1.5424374133984024e-05,1.5318314674949714e-05
0.0,100.0,0.009276303417411275,0.000916774468346763,0.00025238499868932436,0.0002482699377551615,0.0008215684634858081,0.000809464450379084,0.0003639749658432667,0.0003705109125400675,9.231402469604326e-05,8.579197961727417e-05,1.5546064266917176e-05,1.5318378895002543e-05
0.0,101.0,0.009312829578281449,0.0009155843094218157,0.00028243308700682293,0.0002482702715611064,0.0008215685862189703,0.0008094650014018211,0.00038710412529336497,0.00037051091309128536,9.231601990393332e-05,8.579286127269792e-05,1.6033293196717898e-05,1.5318382821477553e-05
0.0,102.0,0.009332023888508605,0.0009146143959362492,0.0002824383177301905,0.00024827035555723164,0.0008215688128418863,0.0008153077532785116,0.0003871052227763007,0.00037051098878666203,9.231700583253357e-05,8.946083995966832e-05,1.6033729068686635e-05,1.531842335604084e-05
0.0,103.0,0.009348956760635789,0.0009139348165748638,0.000287250818480678,0.0002482777913325898,0.0008215690061909114,0.0008153120784867661,0.0003899853203770479,0.0003705109899436785,9.231700753334079e-05,8.946296827291544e-05,1.6057656251544808e-05,1.5318447457964457e-05
0.0,104.0,0.00935509623888114,0.0009135477280079342,0.00028725121308479897,0.00025183604370811213,0.0008215691273449604,0.0008153124785146066,0.0003899924203007524,0.0003710191198337403,9.231700799227929e-05,8.946299154044723e-05,1.605769730029683e-05,1.532752346626983e-05
0.0,105.0,0.009368138606638673,0.0009130366046219306,0.0002872530165461761,0.00025183606982114216,0.0008215751518988844,0.0008205101670649504,0.00038999549312544767,0.00037101912222242645,9.231859098173353e-05,8.955327576429137e-05,1.6058014818394258e-05,1.532755218645308e-05
0.0,106.0,0.009549859586070016,0.0009261070961847874,0.00028725440139038623,0.00025184590346422314,0.0008284903346154864,0.0008205114317457235,0.00038999722046419605,0.0003710431682589639,9.232254735399362e-05,8.955396820233401e-05,1.6058032726377385e-05,1.532761794453164e-05
0.0,107.0,0.009569847003692823,0.0009253912129242701,0.00028727596595016824,0.0002551105216529226,0.0008285113316397987,0.000820513225813267,0.0003900061929459726,0.00037980612307373393,9.232304935146171e-05,8.955488759136029e-05,1.6058217952516252e-05,1.5339255697051643e-05
0.0,108.0,0.009577841237120056,0.0009249469913060139,0.0002884626694821544,0.0002551230403779711,0.0008285162529429027,0.0008205136557489303,0.00039602723426462264,0.00037981185810920877,9.232319658177753e-05,8.955511728232889e-05,1.608295850777402e-05,1.533926228261372e-05
0.0,109.0,0.009653722234373574,0.0009301296030382212,0.00028846267796635435,0.00025512320163424164,0.0008288442141799437,0.000820513831686526,0.0003960294150000484,0.00037981234563145774,9.372190266360542e-05,8.95587211901388e-05,1.608296874450708e-05,1.533926230092806e-05
0.0,110.0,0.009745661320524462,0.0009348498144197306,0.00028846729381878656,0.000255123215051144,0.0008327824326004741,0.0008205153570509053,0.0003960308896967555,0.00037981254990675673,9.381173830870882e-05,8.956706767959463e-05,1.608303226491294e-05,1.5339267806955113e-05
0.0,111.0,0.009768680218890224,0.0009339069817933017,0.00028847852948170907,0.00025512321634733306,0.0008327860491795182,0.0008236430956990484,0.00039603390783500114,0.0003798129407804155,9.381209529950246e-05,9.470217373724065e-05,1.6083128421185912e-05,1.5339292903167503e-05
0.0,112.0,0.009782056903377507,0.0009333918431487664,0.00028854819542063125,0.0002584395820213699,0.0008327897534842871,0.0008236459244314017,0.00039603818336800386,0.000380027547827538,9.381213265421288e-05,9.470249188039866e-05,1.6083700128151057e-05,1.5364643742699054e-05
0.0,113.0,0.00979935706475428,0.0009326524435079345,0.0002959945387726797,0.0002584788332538356,0.0008327914093638434,0.0008236511445691142,0.0003961594551606919,0.00038003165019807715,9.381219031925194e-05,9.472008030689292e-05,1.6114016381109585e-05,1.5364879173639303e-05
0.0,114.0,0.009803804162684868,0.0009322722327910013,0.000295998957377901,0.00025847923342395366,0.0008327923904628497,0.0008252972986948383,0.0003961606621867115,0.0003800336716457614,9.381324483771216e-05,9.516897752237723e-05,1.611401752388983e-05,1.536488304835597e-05
0.0,115.0,0.009819324964644527,0.0009316834510790983,0.0002960066171886899,0.0002584794513646899,0.0008328096927082937,0.0008300438396154194,0.0003961606850062972,0.0003800342749354685,9.381642371125441e-05,9.532938416081634e-05,1.611416980003279e-05,1.53649053731352e-05
0.0,116.0,0.010074122911241387,0.0009538123345201994,0.00029601690762849154,0.00025848069493462754,0.0008499941996846941,0.0008300466550013577,0.0003961943616347495,0.000380036965519822,9.963102554084152e-05,9.53293845237527e-05,1.6114191126584843e-05,1.536491747607871e-05
0.0,117.0,0.010092736909107822,0.0009537192473435403,0.0002977373942802968,0.0002585030827489675,0.0008502730655307004,0.0008300476299634202,0.00040001699380757166,0.0003800820694310339,9.964422344923014e-05,9.532944679763891e-05,1.6114295660676672e-05,1.5365118503417195e-05
0.0,118.0,0.010167950242975284,0.0009592873163113338,0.000298048827989558,0.0002585141098795204,0.0008503638839830214,0.000830048986729003,0.0004007060580228966,0.00038013316095495553,9.970784390136804e-05,9.53294472213403e-05,1.6114344120346515e-05,1.5365341487229227e-05
0.0,119.0,0.010187534905945593,0.0009584509733152234,0.00029805750626744345,0.00026089171528746497,0.0008503736468062704,0.0008300508249365329,0.0004007300459178343,0.00039045075687277374,9.970919217898525e-05,9.53294497652712e-05,1.611459009378913e-05,1.5420072913785867e-05
0.0,120.0,0.010294783817129574,0.0009665255841045581,0.0002980583270266282,0.0002608957651479291,0.0008514376514343065,0.0008300533984506121,0.00040073189034546455,0.0003904585424230871,0.00010074685354957447,9.533038409587839e-05,1.6114639200744433e-05,1.542026272426796e-05
0.0,121.0,0.010302028036005806,0.00096612315913944,0.0002980593061116926,0.0002608999285085068,0.0008514402142236825,0.0008324557767151543,0.00040073208146959187,0.00039045955235233456,0.00010074693330251168,9.571720956602624e-05,1.6114654542857877e-05,1.5420263402912754e-05
0.0,122.0,0.010315459213996165,0.0009656255956113522,0.00029806271724812497,0.00026378825885673026,0.0008514404897670828,0.000832457099740364,0.0004007326641476365,0.00039259138901030283,0.00010074727312408474,9.571794882860135e-05,1.6115054001960856e-05,1.5427876717788092e-05
0.0,123.0,0.010343682603794549,0.000964724973874754,0.0003091209998475671,0.000263790553436491,0.000851440852383889,0.0008324576747277455,0.00040229822781230764,0.00039259592958478375,0.00010074793498717762,9.571858433735741e-05,1.6122305423843046e-05,1.542796390415456e-05
0.0,124.0,0.010343852934772652,0.0009644013988663072,0.0003091249330965591,0.0002678878606188746,0.0008514409314782313,0.000832458204546586,0.00040229927857143724,0.0003964121357105199,0.00010074836894273618,9.5719431573435e-05,1.6122319972994538e-05,1.5498409713328338e-05
0.0,125.0,0.010364799433749718,0.0009637416497725028,0.0003091397749339804,0.00026789181443146815,0.0008514410717230375,0.0008360776051705566,0.00040230063396352216,0.00039641236227980166,0.00010074844938390339,9.661876178813522e-05,1.6122320559743645e-05,1.5498419509251803e-05
0.0,126.0,0.010427610468308942,0.0009679968476335041,0.00030914005887535274,0.00026789205325591513,0.0008515061293671336,0.000836077762268153,0.0004023010503587674,0.0003964196460714431,0.0001009884216578945,9.661883294270811e-05,1.6122392667973758e-05,1.5498439670029798e-05
0.0,127.0,0.010430055535774595,0.0009676921350690922,0.00030931082250753363,0.0002678925696203208,0.0008515061942582138,0.0008360779877540099,0.00040266792799844686,0.0003964216666561575,0.00010098870567813292,9.661889304664675e-05,1.622363741425228e-05,1.54984478045641e-05
0.0,128.0,0.010436429195284775,0.0009673116326256343,0.0003127202212112969,0.00026789306282528973,0.0008515068669083741,0.0008360779877971688,0.0004077049410716444,0.000396444937645055,0.00010098876888222292,9.661903398906001e-05,1.6242068097363443e-05,1.5498828040290235e-05
0.0,129.0,0.010462548056336889,0.0009666708737658604,0.0003127238458057601,0.00026928249958744414,0.0008515084347911864,0.0008360798582959621,0.00040770953939929674,0.0004042904594609848,0.00010098887720036068,9.661911077963211e-05,1.6242137154535438e-05,1.563545758892418e-05
0.0,130.0,0.010563148010123171,0.0009748053609623854,0.0003127239253510211,0.00026929480279812794,0.0008536755426432865,0.0008360978225509891,0.00040771010533247016,0.00040429197812796413,0.00010136053861767283,9.662054199180986e-05,1.6242142382976674e-05,1.5635471410711928e-05
0.0,131.0,0.010574512606233967,0.0009744551701740041,0.00031272518763279436,0.0002692983683317604,0.0008536854255878554,0.0008386490846598681,0.00040771228591239317,0.0004042946358743653,0.00010136198064614623,9.67455149813706e-05,1.62421832058692e-05,1.5635603369290147e-05
0.0,132.0,0.010575824178885437,0.0009741410396488245,0.0003127323350569555,0.0002722747004167608,0.0008536857111809557,0.000838652602760344,0.0004077140226725927,0.0004046234077600897,0.00010136303911706245,9.674552441372296e-05,1.6242230765091848e-05,1.5657248884773945e-05
0.0,133.0,0.010589695988733206,0.0009736899922127292,0.0003128443743696286,0.000274736496107473,0.0008536893526999807,0.0008386529597778545,0.0004077635326562131,0.0004087065638891433,0.00010136304369923081,9.674567513809592e-05,1.6242415921255832e-05,1.5657479536972013e-05
0.0,134.0,0.010616490390402597,0.0009732678637428997,0.00033584846867346107,0.00027474002236318546,0.0008536894952516409,0.0008386531903536215,0.0004209469017833139,0.00040872357749267894,0.00010136307584642983,9.674573019063759e-05,1.6328236161026973e-05,1.5657498395706974e-05
0.0,135.0,0.0106328851017618,0.0009726872566188005,0.0003358725650201519,0.0002747406256361414,0.000853691533593545,0.0008407317591666596,0.0004211413027341767,0.0004087242170481004,0.00010136396936613707,9.867826258822717e-05,1.6330928603870533e-05,1.5657521120882645e-05
0.0,136.0,0.010634713838620769,0.0009724291622760513,0.0003365668377696546,0.00027474184494005337,0.000853692380345346,0.0008408486496386428,0.0004244106876740818,0.000408724313502253,0.00010136510711951343,9.878612320617566e-05,1.634757276129529e-05,1.5657525567473032e-05
0.0,137.0,0.01069413219703171,0.0009767124638009469,0.00033658195115391623,0.00027474248826095805,0.0008537201854075982,0.0008408487717497731,0.0004244163697408407,0.00040872501459928763,0.00010189455399167443,9.878646659931862e-05,1.6347574458050327e-05,1.56575608037946e-05
0.0,138.0,0.010712883453110701,0.0009762065306521758,0.00034151134555716737,0.0002747425692644051,0.0008537302656679985,0.0008408490393832424,0.0004249673377107436,0.0004087251493872313,0.00010189632638904446,9.878836494326008e-05,1.6347665724995558e-05,1.5657560929425148e-05
0.0,139.0,0.010759628075697455,0.000979392998655807,0.00034151947124369926,0.0002747433200847137,0.0008557172110456887,0.0008408504738670147,0.00042496942844978875,0.0004087267833960141,0.00010204153200757255,9.878836508208413e-05,1.634769725845957e-05,1.565756095461433e-05
0.0,140.0,0.01076385538350026,0.0009791450834937237,0.00034152206788502684,0.0002771878035537571,0.0008557392730977777,0.0008408542920737268,0.0004249694799459847,0.0004087973609820074,0.0001020415832473998,9.878837527231435e-05,1.634772307154528e-05,1.571135092958369e-05
0.0,141.0,0.010883095917233066,0.0009891915489162568,0.00034152221213845825,0.0002772011825115899,0.0008594698649104538,0.0008408564627793998,0.0004249695925421707,0.00040880035484624604,0.0001020733260324413,9.878952565602849e-05,1.6347776150070102e-05,1.571159896499443e-05
0.0,142.0,0.01090001863784704,0.0009886997003987884,0.00034153066692808523,0.00027720924922327136,0.0008594705834184788,0.0008431690041345398,0.00042497004446195386,0.0004088050418985362,0.00010207422719681766,9.87895258777315e-05,1.6348051979670212e-05,1.5711821730708844e-05
0.0,143.0,0.010902658361064962,0.000988445731126337,0.0003415307012301329,0.0002772093977951386,0.000859471117005379,0.0008441153540868228,0.0004249703322194023,0.0004088050428433076,0.00010207564157728572,9.895445500048403e-05,1.634817316942855e-05,1.571182907152198e-05
0.0,144.0,0.010919093101001887,0.0009880513114790856,0.0003415348911493072,0.00027919070586896583,0.0008594714202701893,0.0008441186181724716,0.0004249727729884515,0.00041384227040034235,0.00010207615547671515,9.895462104848781e-05,1.6348206500184736e-05,1.571488336226553e-05
0.0,145.0,0.010930734039374394,0.0009876410221573294,0.00034283903859035975,0.0002791910898430235,0.0008594742635058733,0.0008441238250885572,0.00042772575586152984,0.00041384231714210824,0.00010207792713320526,9.895719260547861e-05,1.6354743874675392e-05,1.571495718910292e-05
0.0,146.0,0.0109581513666324,0.0009874628852917387,0.00034283908725856333,0.00027919355587489744,0.0008594865404782755,0.0008452559425133625,0.00042773295492839255,0.0004138426697234516,0.00010207794350736751,0.00010124020263898697,1.6354771850322612e-05,1.5714959768560555e-05
0.0,147.0,0.010964899697975261,0.000987269521241139,0.000342850119444884,0.0002791940733113019,0.0008602466629007755,0.0008452700774102576,0.0004277449620999186,0.0004138429134134254,0.00010235766343236632,0.00010126115028306932,1.635481845488596e-05,1.5715010379954e-05
0.0,148.0,0.011046654721943954,0.0009949693841794132,0.00034285132807131575,0.00027919964649466146,0.0008602514426872714,0.0008452931075570152,0.00042774575521928424,0.0004138506748827303,0.00010270297321318573,0.00010128092800965705,1.6354834646528405e-05,1.5715011447707322e-05
0.0,149.0,0.011066562636508842,0.0009945611808525705,0.00034874839113854025,0.0002791997846092776,0.0008602541404508714,0.0008452932553443394,0.0004277661267524703,0.00041385086341821686,0.00010270350526968805,0.00010128123604081686,1.6358096302740767e-05,1.5715084240120553e-05
0.0,150.0,0.011077223221690663,0.0009942930722013096,0.0003487551712652796,0.0002811807048408124,0.0008602916738948317,0.0008452983512259545,0.00042776614069474085,0.0004145671547681145,0.00010272261027306278,0.00010128186809013269,1.6358212409173565e-05,1.573860176895067e-05
0.0,151.0,0.011080888600403505,0.0009939760911002104,0.00034875535817532855,0.00028118493088191655,0.0008602925584813957,0.0008465902199810649,0.000427766572533688,0.0004145690998572334,0.0001027226266702982,0.00010147871820901211,1.635827734381721e-05,1.573864367492635e-05
0.0,152.0,0.011272630718401332,0.0010119279176927611,0.0003487582228183485,0.0002811949085648817,0.0008683820890054957,0.0008466421883485675,0.00042776721077483597,0.0004145734832810868,0.00010530623348284224,0.0001014824244190075,1.635828878242777e-05,1.573868629894797e-05
0.0,153.0,0.011299564057412866,0.001012046822618007,0.0003487584317113153,0.00028119503077209183,0.000868606166742288,0.0008484147966276196,0.0004277674893578075,0.0004145761407834401,0.00010538961252861074,0.00010162493581022636,1.635831211987765e-05,1.57387083905319e-05
0.0,154.0,0.01129682189306721,0.0010118754564535817,0.00034875976891348375,0.0002854274517467042,0.0008686061718793102,0.0008484148083175806,0.00042777477835429786,0.00041504938670104956,0.0001053897555761908,0.00010162502336272095,1.635838359439825e-05,1.5794298781035806e-05
0.0,155.0,0.011310109195994603,0.0010116248757319792,0.0003487664210131475,0.00028579231456122596,0.0008686089213609705,0.0008484153335337412,0.00042777696957861243,0.0004217962277510608,0.0001053905857651598,0.0001016250731661647,1.635855533482042e-05,1.5796786168184466e-05
0.0,156.0,0.011327178040771463,0.0010116155969472473,0.0003505229677179647,0.0002857998348959514,0.0008686113455446665,0.0008484158861391655,0.0004294051486915435,0.0004217972049566354,0.0001053979903590548,0.00010162514231807897,1.638478967824088e-05,1.5796820193893386e-05
0.0,157.0,0.01136050106860379,0.001014064182518305,0.00035070620217407864,0.0002858038177792219,0.0008686579160478705,0.0008484159212264312,0.0004295336156936696,0.00042179802689838513,0.00010544322637424856,0.00010162514339818604,1.6387883959709982e-05,1.5796832450145182e-05
0.0,158.0,0.011429301241935023,0.001020018547106948,0.00035071293858065627,0.0002858040040579216,0.0008694993415784267,0.0008484159296431519,0.00042956213763592184,0.00042179803758365757,0.00010583366689603431,0.00010162520142220707,1.638895608396151e-05,1.5796863046381796e-05
0.0,159.0,0.011428412968508684,0.0010199285250477213,0.0003509129937701736,0.00028580401052127446,0.000869507018579969,0.0008484170720746343,0.0004309935588124443,0.0004217982755399505,0.00010583942708367112,0.00010162553255514513,1.651683524432694e-05,1.5796936830556218e-05
0.0,160.0,0.01146028391571044,0.001019688702133501,0.0003588470557843857,0.0002858051600760972,0.0008695071975374752,0.0008484179563826566,0.0004320492051587672,0.00042179861226329456,0.00010583947411377774,0.00010162561486082891,1.6525338868994953e-05,1.5796937175119348e-05
0.0,161.0,0.011470337104843431,0.0010194096259617854,0.00035884992217892497,0.00028586663953522574,0.0008695074480947162,0.0008496608055144653,0.00043205147486557246,0.00042182148917990244,0.00010583950426650606,0.00010172450950784129,1.652535599693042e-05,1.5796945965131706e-05
0.0,162.0,0.01148584155176017,0.0010190851668589337,0.00035885480247557213,0.00028766860315523635,0.0008695107279476162,0.0008496929345552225,0.0004320537597643668,0.00042332243364015266,0.00010583957102275927,0.000101724865052297,1.6525888104618202e-05,1.579702350662894e-05
0.0,163.0,0.011487246761253424,0.0010188290630825786,0.0003588604710054635,0.00028951579323194634,0.0008695111959343052,0.0008496969076295955,0.0004320543342013486,0.00042356641671092293,0.00010583981344921627,0.00010172820320854638,1.652604511413896e-05,1.5830862385864352e-05
0.0,164.0,0.011506702262721888,0.0010185791237209032,0.0003588639889419392,0.00028951681198565924,0.0008695112414900555,0.0008509318312573152,0.00043205574179679525,0.0004235774653906242,0.00010583993981042137,0.00010220329368155718,1.6526115156584715e-05,1.583091782507975e-05
0.0,165.0,0.011543854692046164,0.0010186402492638662,0.00035887630201115583,0.0002904074443582599,0.0008695115124381157,0.0008509320714177026,0.00043205694247612194,0.0004270789635856127,0.00010584044287719109,0.00010220355500362186,1.6526203965646623e-05,1.58310823282647e-05
0.0,166.0,0.011586339928499683,0.001021732517070794,0.0003589376899920012,0.00029040776575435875,0.0008695320292762847,0.0008509321430035246,0.0004321097218317862,0.0004270876028051512,0.0001060039907701424,0.00010220357062887425,1.652621105950066e-05,1.5831083534965852e-05
0.0,167.0,0.011603055954593317,0.0010215330061559538,0.000362080008318026,0.00029040876463954924,0.000869536919830841,0.0008509337012066349,0.0004327318739326958,0.0004270912153989862,0.0001060045071707702,0.00010220357265967169,1.6561796086652504e-05,1.5831083612375837e-05
0.0,168.0,0.011603907042059481,0.001021463871112353,0.00036244744076707107,0.00029040881045099763,0.000869538924183741,0.0008509337162717145,0.0004344205647545766,0.000427091233406567,0.00010600750455259792,0.00010220364565142276,1.658206541203859e-05,1.5831083925388674e-05
0.0,169.0,0.011673727209316817,0.001026922878228349,0.00036245447286750314,0.0002904119111775635,0.0008708147689818301,0.0008509337434795076,0.0004344240280111649,0.0004270920003953314,0.00010610410563708904,0.00010220378588954991,1.6582645419087395e-05,1.5831087302449105e-05
0.0,170.0,0.011702252188533376,0.0010298380816782954,0.0003624735331715512,0.00029041191653696673,0.0008718118031840862,0.0008509369222447419,0.000434424908317988,0.00042709200100829746,0.00010617322748922616,0.00010220382070565668,1.6582656814437885e-05,1.583110751463078e-05
0.0,171.0,0.01175831644604391,0.0010296337997616387,0.0003804552858553328,0.00029041194050331777,0.0008718135467893785,0.0008509369925132862,0.000441134459443958,0.00042709329808564127,0.00010617334110670488,0.00010220385087515181,1.659327633643552e-05,1.5831107540402105e-05
0.0,172.0,0.011769813829007778,0.0010294176347572543,0.0003804719919930003,0.00029045422863371677,0.0008718185176738987,0.0008519713596386675,0.0004411345641767696,0.0004270958957647659,0.00010617349137507544,0.00010221563810584417,1.6593385707883264e-05,1.5836419305481872e-05
0.0,173.0,0.011779689603453816,0.001029197298780165,0.00038047225937436354,0.00029366287806468046,0.0008718185195714049,0.00085198769686447,0.00044113610614748876,0.0004281068833840263,0.00010617354998405236,0.00010221577718785161,1.6593399857476447e-05,1.585707591091913e-05
0.0,174.0,0.011789440729941543,0.0010291450604590748,0.000380473348090912,0.0002936932965995409,0.0008718187231044271,0.000852006962711406,0.00044113620077310687,0.0004292726493158214,0.00010617395222718836,0.00010221812761819267,1.6593422810304656e-05,1.593669477980034e-05
0.0,175.0,0.011819895541021662,0.0010289863639255901,0.00038049351370690436,0.00029369384473137554,0.0008718187400705882,0.0008527629612006436,0.0004411365855821408,0.00042927541175436873,0.00010617538205015736,0.00010296487561123127,1.6593610344211923e-05,1.5936702405003276e-05
0.0,176.0,0.011821155280142834,0.0010288133666368443,0.0003804941407878837,0.0002936951422481751,0.0008718189215384291,0.0008532588094992812,0.0004411376187083044,0.0004292754621587741,0.00010617556898467912,0.00010304440085626613,1.6593674224467985e-05,1.5936732298100256e-05
0.0,177.0,0.011867118594801664,0.001032222130727687,0.00038049567694536956,0.0002936951812440286,0.0008719848694111181,0.0008532590995254604,0.0004411400701444679,0.00042927654861457583,0.00010639702233277601,0.00010304445788975554,1.659370319582268e-05,1.5936745637804607e-05
0.0,178.0,0.01188021501164594,0.0010319554906533053,0.0003815248579779769,0.0002936952068739828,0.0008719859195923603,0.0008532594657250839,0.00044264207997694426,0.00042927787846629216,0.0001063971607409421,0.00010304510293980363,1.6605916505538337e-05,1.5936764629624328e-05
0.0,179.0,0.011900599398382712,0.0010318509552872965,0.00038478405556814416,0.0002936957725995656,0.0008719884195423606,0.0008532601843620736,0.00044268429002049193,0.00042927793658525655,0.0001063973762139831,0.00010304527890179288,1.661915138001585e-05,1.59367747284916e-05
0.0,180.0,0.011922127766390914,0.0010338438755512986,0.00038478411420345945,0.00029369580701448444,0.0008722239628099446,0.0008532612405593918,0.0004426846997683673,0.0004292779828552018,0.00010639888102160951,0.00010304534370770612,1.661918019051224e-05,1.5936795840517823e-05
0.0,181.0,0.012016734120692029,0.0010402995925045584,0.0003847851339726386,0.00029369645384340256,0.0008739443898440948,0.0008532614204160026,0.0004426847034768611,0.00042927829622020115,0.00010642776399011953,0.00010304534577790768,1.6619182525244286e-05,1.593680152226939e-05
0.0,182.0,0.012036687464336735,0.001040102050252178,0.0003847945050451371,0.00029379751048037807,0.0008739445787691198,0.0008541436566989673,0.00044268624202767077,0.00042932142023571074,0.00010642808441980984,0.00010305308938217673,1.6619468743613008e-05,1.593821374958262e-05
0.0,183.0,0.012048088700544657,0.0010399088976967886,0.00038479511920059135,0.0002952568508765059,0.0008739446664161639,0.0008541955086492598,0.0004426862532477924,0.00042961539136986864,0.00010642819234074209,0.00010305390683852248,1.661956639414751e-05,1.598557505276925e-05
0.0,184.0,0.012072612363284635,0.001039842323216278,0.0003847951202429609,0.0002964205120390903,0.0008739449637889441,0.000854195508776325,0.00044268694595150254,0.0004317247510333827,0.00010642819362874011,0.00010305494304965526,1.661959887684622e-05,1.6036851830706717e-05
0.0,185.0,0.01207594360344369,0.0010397274611296731,0.00038479524382920466,0.00029643591921645063,0.0008739451029227644,0.0008549060406277572,0.00044268851364227764,0.00043173682409157656,0.00010642824295618533,0.00010310790684364453,1.661960764878559e-05,1.6037169515843947e-05
0.0,186.0,0.01212551848959501,0.0010399367669068262,0.0003847971288121253,0.0002964359395393982,0.0008739452484749247,0.000855182510169207,0.00044269130590655957,0.00043173682566621005,0.00010642829350615234,0.00010390137811404152,1.6619622930849144e-05,1.6037175240105954e-05
0.0,187.0,0.012119258153213935,0.0010398988845053566,0.0003847978833232011,0.000298441675376135,0.0008739500452840057,0.0008551825535096648,0.0004426952898307727,0.0004331278530369017,0.0001064284082231047,0.00010390139779936886,1.661998443771894e-05,1.609404468504619e-05
0.0,188.0,0.012175053425107656,0.0010434985346604831,0.0003848157961034197,0.00029845429262603844,0.0008742197582809267,0.0008551830803491163,0.0004426965192159902,0.0004331309242960341,0.0001066319024103756,0.0001039020106588801,1.662017497337875e-05,1.6094225841934708e-05
0.0,189.0,0.012190974467072945,0.0010433584252561331,0.00038574222625244886,0.0002984579128464524,0.0008742248331335708,0.0008551833647823671,0.00044362822892713794,0.0004331337998384189,0.0001066319290886336,0.00010390210093484548,1.6684207381054368e-05,1.609431874183624e-05
0.0,190.0,0.012222330587728387,0.0010434033706010128,0.00039005557962694816,0.00029845833631883046,0.000874226843265961,0.0008551833837498249,0.00044364673932281793,0.00043313434532985066,0.00010663719909362063,0.00010390210614480465,1.6684337118667185e-05,1.609435212048165e-05
0.0,191.0,0.012241680948607647,0.0010452733157757222,0.00039026052772756674,0.00029845909937257733,0.0008742434109459012,0.0008551834245442774,0.0004436470102083319,0.0004331344741295722,0.0001066407695624322,0.00010390221075152129,1.6684337301224272e-05,1.609437122580794e-05
0.0,192.0,0.012418002232363194,0.0010573422261487932,0.000390286292519917,0.0002984590997412437,0.0008777175993927075,0.0008551843745575608,0.0004436509490943406,0.0004331351596773855,0.00010754449623897336,0.00010390312604042629,1.6684350891882548e-05,1.6094400695864186e-05
0.0,193.0,0.012417731810281695,0.0010572813229733215,0.0003903668326356117,0.00029846181642812625,0.0008777221441075177,0.0008551850200714059,0.00044445212246357034,0.0004331357474439757,0.00010754514748640556,0.00010390357465769195,1.6819266226973663e-05,1.6094423700036524e-05
0.0,194.0,0.012445369863952071,0.001057122875981386,0.0003903671459121599,0.00029846330303077745,0.0008777258121661779,0.0008558451891703434,0.0004444549958464899,0.0004331542901584947,0.00010754593511659813,0.00010396929958807968,1.681978524638375e-05,1.6094994205466826e-05
0.0,195.0,0.01246474675182843,0.0010569655629115047,0.0003903695309823102,0.0002998686727417118,0.0008777263351802081,0.000855845288562171,0.00044445506638355974,0.000433774176830872,0.00010754627339513665,0.00010396932272379969,1.6819848812098994e-05,1.610043017968158e-05
0.0,196.0,0.01250793807613581,0.001056905895884662,0.0003903708526697894,0.0003007298908859542,0.0008777266391419983,0.0008558465647566658,0.0004444558480336033,0.00043564987387598517,0.00010754644802211128,0.00010397061880656501,1.6820297941064024e-05,1.616994152641102e-05
0.0,197.0,0.012515964323250644,0.0010567673721471682,0.000390375887877854,0.00030073025603305156,0.0008777266712115673,0.000856390473228018,0.0004444570584657236,0.00043565273514284663,0.00010754644819226752,0.00010402247414664171,1.6820298354527168e-05,1.6170266578229278e-05
0.0,198.0,0.012519541697825471,0.001056627165280467,0.0003903836553555416,0.00030200441265114533,0.0008777266718372484,0.000856390484033863,0.0004444576621191744,0.00043582042045676994,0.00010754644834557893,0.00010402252768249662,1.6820301304529217e-05,1.62081939292895e-05
0.0,199.0,0.012556638370620288,0.0010584474031187392,0.0003907889968182693,0.0003020074544750475,0.0008779579659830786,0.0008563906395550398,0.00044468502009769245,0.00043582042048682137,0.00010760207632755816,0.00010402260647375471,1.6873982887989432e-05,1.6208267459494325e-05
0.0,200.0,0.012594179255919921,0.001059924058352825,0.0003919431175123863,0.0003020081674971652,0.0008781418581501808,0.000856390675241392,0.00044487304357099814,0.0004358220098204975,0.00010764816623440551,0.00010402271195504547,1.6928342545613867e-05,1.6208272655049276e-05
0.0,201.0,0.01264103576612549,0.0010605097978543907,0.0003979014245850825,0.00030200931990687123,0.0008781482253124111,0.000856390889927932,0.00044545532743715756,0.00043582218194741914,0.00010765560210599776,0.00010402274348289427,1.6938918231531995e-05,1.6208276038147338e-05
0.0,202.0,0.0126710088270176,0.0010623005085335147,0.0003984201614125777,0.00030200940626435056,0.0008781517120968122,0.0008563922501368306,0.000445527411240395,0.00043582262507021156,0.00010767941266366265,0.00010402274657341607,1.694079111753758e-05,1.620831644955184e-05
0.0,203.0,0.012674910459966203,0.0010621704472986492,0.0003989709166500013,0.00030200978690616745,0.0008781536349631625,0.0008563922731378807,0.00044645397749560326,0.00043582302999874026,0.00010767950436343865,0.00010402274841245583,1.6970999138095455e-05,1.6208457576289343e-05
0.0,204.0,0.012690848616998303,0.001064205487556062,0.0003989725915592385,0.0003020117270948546,0.0008786877905719027,0.0008563924157771306,0.0004464541867059367,0.00043582349266008374,0.00010770682172614278,0.00010402279358726756,1.6971059907050407e-05,1.6208628186190184e-05
0.0,205.0,0.01271677978818636,0.0010641052081260874,0.00039897542943219394,0.0003032183383501256,0.000878687819932045,0.0008564007243789166,0.00044645452713223765,0.0004367695311068687,0.00010770737938256034,0.00010402296622702672,1.6971208921073245e-05,1.6221592983704446e-05
0.0,206.0,0.012752871173551741,0.0010640271758341636,0.00039897690465197973,0.00030322046370746374,0.0008786883121728272,0.0008567296519402525,0.00044645469841607177,0.00043676995708346597,0.00010770737952431259,0.00010417508395889349,1.697121036720576e-05,1.6221612405609052e-05
0.0,207.0,0.012805302297776468,0.001064269459903131,0.00039901328231404365,0.00030358464830561863,0.0008786915227550711,0.0008568293589639389,0.0004464548013798116,0.00043769637297485354,0.00010770835459051119,0.0001041802463204505,1.697216167136404e-05,1.6270424997936785e-05
0.0,208.0,0.012830447433277862,0.001064258786841718,0.0003990134771040768,0.0003037129156481385,0.0008786918516877033,0.0008572570820618304,0.0004464568899909184,0.0004380102294854456,0.00010770835641206632,0.00010419202180834565,1.6972163681227405e-05,1.6287445837890222e-05
0.0,209.0,0.012837428270507654,0.0010641831976938537,0.0003990134869934979,0.00030489898726162023,0.0008786943635517456,0.0008572570847029007,0.00044645717818313365,0.000438012784284644,0.00010770851457790327,0.00010419212156734104,1.6972197947194998e-05,1.640212996111162e-05
0.0,210.0,0.0128343982165677,0.0010641723868256689,0.00039914904886665173,0.0003049052509132665,0.0008786948395550518,0.0008575013361981788,0.00044646992018476986,0.00043801315513346603,0.00010770852175065851,0.00010420880007700252,1.6972686251717395e-05,1.640215778188383e-05
0.0,211.0,0.01286524318627426,0.0010640710677802894,0.0004017513721826543,0.0003049061812569039,0.0008787093466735221,0.0008575020056852639,0.00044654093997766113,0.0004380135717354881,0.00010770858270537254,0.00010420880877900104,1.703919999841981e-05,1.640227568120753e-05
0.0,212.0,0.01292614408736513,0.0010670199068172912,0.0004030773193430292,0.0003049061891562413,0.0008792225856631711,0.0008575025850000272,0.000446656488825561,0.0004380137321169685,0.00010772415566128226,0.00010420882433211383,1.7041125428685885e-05,1.6402357965037708e-05
0.0,213.0,0.013027566905913376,0.0010670454065456257,0.000415959105055311,0.0003049063743925332,0.0008792537839967013,0.0008575034448680606,0.0004494003456252276,0.0004380146286995887,0.00010772653179967619,0.00010420886302574503,1.72020232586936e-05,1.640247568023577e-05
0.0,214.0,0.013070585843552444,0.0010695574031485448,0.00041597407053686324,0.0003049064393696425,0.0008793466413223263,0.0008575036482987478,0.00044940407791389645,0.0004380147173489316,0.00010778175057235175,0.00010420886425758419,1.7203665544328292e-05,1.6402484677859926e-05
0.0,215.0,0.013081447106954884,0.0010693867978667916,0.00041653746622063493,0.0003049065308675049,0.0008793471631021325,0.0008575039936746198,0.0004501251998996407,0.00043801487127116635,0.00010778177688668681,0.00010420886451187242,1.7212428940156777e-05,1.6402484755865904e-05
0.0,216.0,0.013099962258630242,0.0010710000847348302,0.0004165377948196402,0.00030490657747487404,0.0008794393879850428,0.0008575048908739321,0.00045012605397367115,0.0004380151022746726,0.00010778455226400622,0.0001042093482135984,1.7212506839580163e-05,1.6402491199502923e-05
0.0,217.0,0.013148191266609231,0.0010710560062254604,0.00041654477307541795,0.00030501930553532595,0.0008794422062146118,0.0008577358929015687,0.0004501264933428516,0.00043811605948667595,0.00010778469598813847,0.00010439284049720135,1.7212989099253413e-05,1.6409201274264106e-05
0.0,218.0,0.013177261377694377,0.0010710800515432758,0.0004165447824744863,0.0003057412287928694,0.0008794427151907721,0.0008577814388255497,0.00045012794640749283,0.0004389277256143803,0.00010778491469378616,0.00010441126215019807,1.7213073202743515e-05,1.6469119418341953e-05
0.0,219.0,0.0132062860039735,0.001070965406297684,0.00041654575042636346,0.000305751350671584,0.0008794433614942783,0.0008580826136141305,0.0004501287121705982,0.00043893520857655175,0.00010778590488475545,0.00010442247044787016,1.7213631638436504e-05,1.646954227753985e-05
0.0,220.0,0.013220881498894714,0.0010708265400296605,0.0004165475535717986,0.00030695027227296324,0.0008794433801178186,0.0008580837282751836,0.0004501289655999641,0.00043906319442180993,0.00010778600938732847,0.0001044226016979793,1.72137926275108e-05,1.65476897661826e-05
0.0,221.0,0.013227428926196794,0.0010707432040320552,0.0004165476210943388,0.00030695344005586246,0.0008794436891742186,0.0008584007455345653,0.0004501289835338339,0.0004390632596322639,0.00010778612847544103,0.00010444338716092737,1.7213805903772637e-05,1.6547703078657935e-05
0.0,222.0,0.013302642796048078,0.0010738570723662728,0.00041768905901276457,0.0003069534408613391,0.0008799176587727888,0.0008584008286210262,0.00045012987545624,0.00043906326024155965,0.00010779042300365705,0.00010444339219917224,1.7223632943789954e-05,1.6547711054808762e-05
0.0,223.0,0.013365757112746351,0.0010756589238918584,0.00041925123527953483,0.0003069565132756771,0.0008802107922235129,0.0008584011029664838,0.0004501318089688395,0.0004390641049403045,0.0001077935314898715,0.00010444349443978443,1.7243805414837455e-05,1.654782798701274e-05
0.0,224.0,0.01337971472635577,0.0010763518830245666,0.00041925341871075467,0.0003077413411466885,0.0008802424109311852,0.0008584012566622586,0.00045013206377918485,0.0004395265070367469,0.0001078191322738775,0.00010444350331417479,1.7243810981313253e-05,1.658811791523418e-05
0.0,225.0,0.013397237159275594,0.0010772630471963711,0.0004192683211164813,0.0003082848405932945,0.0008802887501666754,0.0008584012595047096,0.000450133980785003,0.00043984199724166897,0.00010785429559298282,0.0001044438216060715,1.724399552792769e-05,1.661223971114513e-05
0.0,226.0,0.013412400970386358,0.0010771991805946753,0.000420163448928953,0.0003082853496985541,0.0008802887707056995,0.00085840137287946,0.000450563248378232,0.0004398476640979951,0.00010785434405128826,0.00010444382672391895,1.7324466827888448e-05,1.6612374288951716e-05
0.0,227.0,0.013431831173421513,0.0010785382822251983,0.00042016364707553837,0.0003082855642032843,0.0008803013507956204,0.0008584016612386097,0.00045056325301069184,0.0004398476719149429,0.00010785434464395728,0.00010444433014744267,1.732456588808695e-05,1.66124720098674e-05
0.0,228.0,0.013509953470631723,0.001078785853767292,0.00042016651555846796,0.00030829427941625595,0.0008803017187255627,0.0008584759369207386,0.0004505695234182425,0.00043985057945787967,0.00010785448828897632,0.0001046398236090251,1.7326315822089597e-05,1.6612507728037154e-05
0.0,229.0,0.01355267817668645,0.001078783651449076,0.00042017038014577926,0.00030904152427984347,0.0008803048173177877,0.0008584865050450853,0.00045057169672795883,0.0004406675379086868,0.00010785499496431562,0.00010464030239722953,1.7326454851881193e-05,1.6739415208903734e-05
0.0,230.0,0.013564435360060474,0.0010788807722486079,0.0004202091482495089,0.0003090955278017104,0.000880304818555444,0.0008586576945515393,0.00045072788486726604,0.0004407150533837431,0.00010785499702957204,0.00010464396958933565,1.7378819484616933e-05,1.6742645530194457e-05
0.0,231.0,0.013570964605208753,0.0010789135340605665,0.00042025792748407874,0.0003090961626789792,0.000880305084995773,0.0008587462490077724,0.00045099179276301493,0.00044071596065260087,0.00010785499778004773,0.00010464422625080239,1.7466167576777455e-05,1.674312620038931e-05
0.0,232.0,0.013595600276785986,0.0010787694399639173,0.00042027298691548853,0.00031003069807028087,0.0008803054080424752,0.0008587474827856209,0.00045099574097510597,0.00044097389624617785,0.00010785505141736179,0.00010464480901094571,1.746664677838563e-05,1.676334464690708e-05
0.0,233.0,0.013604495832611703,0.001078941825626951,0.00042027307358283734,0.000310034783723735,0.0008803217567335192,0.0008590195387942768,0.0004509957849982646,0.00044097389647250067,0.00010785944589415551,0.00010466258690402146,1.7466846482440222e-05,1.676336131094551e-05
0.0,234.0,0.013773148462648554,0.0010861704885803678,0.0004203728603086961,0.0003100381053429046,0.0008814073904874254,0.0008590226650296098,0.00045099684782379164,0.0004409761544046941,0.00010809026954472472,0.00010466258785110661,1.746736682806191e-05,1.6763447706576265e-05
0.0,235.0,0.013829250990391416,0.0010863901612886636,0.0004240257333755207,0.00031004050741097834,0.0008814481557126414,0.0008590226816996945,0.00045103347577790583,0.000440976171283127,0.00010809988224909608,0.00010466262650285462,1.7469799373961388e-05,1.676376057312305e-05
0.0,236.0,0.013872079755647592,0.0010885661581967621,0.0004240264093692807,0.00031006190583494117,0.0008816097472508817,0.0008590227058101858,0.00045103347579300167,0.000440988136180944,0.00010814041340074833,0.00010466269201347289,1.7469823457488193e-05,1.676621196502306e-05
0.0,237.0,0.013867851846640498,0.001088744599920079,0.0004240342880051171,0.0003110753142696419,0.0008816204829046507,0.0008590229580112967,0.0004510337568314033,0.0004410578943104463,0.00010814268721705703,0.00010466280559237942,1.7470104325943308e-05,1.6798716627105592e-05
0.0,238.0,0.013895098594041842,0.001088632407870952,0.00042505917953383375,0.00031107567233308917,0.0008816210437891397,0.0008590229592381575,0.00045129797160353073,0.0004410580465405891,0.00010814271202094315,0.00010466283160624026,1.7609879979924642e-05,1.6798737067161453e-05
0.0,239.0,0.01392561406202524,0.0010899804760928983,0.00042506788285179975,0.00031107623415695476,0.0008816276656797647,0.0008590229594324212,0.00045129836065173844,0.00044105868228865437,0.00010814458701486459,0.00010466286355280249,1.7610198582058118e-05,1.6798873422689968e-05
0.0,240.0,0.013976951276291057,0.0010901628574814589,0.00042506814751296367,0.0003116951243317018,0.0008816306580979738,0.0008590237174656912,0.00045129837160658067,0.000441823746152508,0.00010814504070912459,0.00010466286807635084,1.761026836672937e-05,1.6974065296075442e-05
0.0,241.0,0.01400746901470136,0.001090160559779428,0.0004250705168669132,0.0003116965726782918,0.000881631159432464,0.0008591760919228008,0.00045130023889692044,0.00044182518458488114,0.00010814514121476215,0.00010467992558602896,1.7610277548411126e-05,1.6974400990366973e-05
0.0,242.0,0.014010385092103481,0.0010901576062227233,0.0004252609003038467,0.0003116970906630952,0.0008816311630901202,0.0008591762068218842,0.00045179723223939957,0.0004418255040035952,0.00010814514413903315,0.00010468002122929452,1.7654745095798778e-05,1.6974580146303146e-05
0.0,243.0,0.01402819734607958,0.0010907901148850929,0.0004252696533592385,0.0003121352194939167,0.0008817663682186265,0.0008591762566459369,0.0004517973806259055,0.00044201853850718646,0.00010814659020317028,0.00010468008100442034,1.7655121356671307e-05,1.69756448954092e-05
0.0,244.0,0.014039225477771242,0.001091640993311852,0.0004252807681103578,0.00031253578384565626,0.0008819036158690567,0.0008591765412601964,0.0004517973933403359,0.00044215794658273504,0.000108151721296452,0.00010468010551061318,1.765593365617656e-05,1.6975751810936818e-05
0.0,245.0,0.014056485515481608,0.0010915869933550756,0.000425282671974354,0.0003125365072233396,0.0008819039421410256,0.000859381727820096,0.0004518008576368719,0.0004421580075597801,0.00010815180313923288,0.00010469021194563631,1.765605935454787e-05,1.6976111581222833e-05
0.0,246.0,0.014124424070416822,0.0010917068484631103,0.00043062922601343743,0.00031253812228248785,0.0008819051653217016,0.0008593817282890915,0.00045211390312549233,0.00044215850068318166,0.00010815182799843169,0.00010469023219225695,1.768485892163561e-05,1.6976112159788437e-05
0.0,247.0,0.014172071339942355,0.0010939421262845365,0.00043064054802895006,0.000312562973477813,0.0008820942176661038,0.0008593821257666806,0.000452116111518764,0.0004421586083345243,0.00010817246491547749,0.00010469023974451392,1.7685158417696768e-05,1.6978842079177562e-05
0.0,248.0,0.014176564993551726,0.0010939880886949326,0.00043064162512293123,0.0003133391764862234,0.0008820969051553849,0.0008593821610449942,0.0004521163276293445,0.00044215862489504527,0.00010817344665043351,0.00010469027911481161,1.7685546445920025e-05,1.7104895088813708e-05
0.0,249.0,0.014210823501640024,0.00109387236310068,0.00043209493720342316,0.00031333923188291683,0.0008820975029823351,0.0008593823448394259,0.00045221716186605424,0.0004421588140650443,0.00010817344679624293,0.00010469028226119402,1.7820079698002936e-05,1.7105080110549257e-05
0.0,250.0,0.014208708205925739,0.001093941210341517,0.000432100192471819,0.00031333966971500154,0.0008820980766806392,0.0008595056395142043,0.0004522185900809106,0.0004421589485788454,0.00010817345200741877,0.00010469119862414948,1.7821666593545696e-05,1.710541891334397e-05
0.0,251.0,0.014241839695554986,0.001095388562640097,0.000432107272692128,0.0003133797541877523,0.0008821243876292814,0.0008595057200029765,0.0004522186604293894,0.00044219399453215933,0.0001081798446175532,0.00010469120847739201,1.7821780135836558e-05,1.7115978504318873e-05
0.0,252.0,0.014315678571172021,0.0010957417513609905,0.0004321687373383452,0.0003137047896988593,0.0008821391761349454,0.0008595060148718544,0.0004522198930653019,0.00044262326962270487,0.00010818067426780653,0.00010469133263649789,1.782597269937256e-05,1.7271887795124513e-05
0.0,253.0,0.0143592309450681,0.0010957815720753974,0.00043216989273424416,0.0003137089069210935,0.0008821400724187894,0.0008595877470087701,0.0004522206701074084,0.00044262479720704834,0.00010818067479677182,0.00010472587386679545,1.782598187063363e-05,1.7271909472855236e-05
0.0,254.0,0.014372421126887929,0.0010957155458385178,0.00043253794460837056,0.00031371828902739755,0.0008821421103092383,0.0008595879104989667,0.00045260198632639356,0.0004426301512571677,0.00010818067727723932,0.00010472596998956447,1.782877698963477e-05,1.727240450253703e-05
0.0,255.0,0.014395261743697853,0.0010958203827836825,0.0004325385588220643,0.00031444508644946814,0.0008821421481071424,0.0008595880524917981,0.00045260462081247283,0.00044301192380780076,0.00010818117500664634,0.00010472614821031563,1.7828777595434694e-05,1.73055961771129e-05


==> anc/App_D/Variances_mode_by_mode_Saturation_b9_initial_state_Fig38.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,1.0,0.000651593,0.00709964,1.32723e-07,2.00669e-06,0.000136555,1.37272e-07,2.97825e-07,1.05665e-06,3.40245e-07,7.26303e-08,5.08752e-08,1.55606e-06
0.0,2.0,0.000652196,0.00709964,1.33597e-07,0.00674505,0.000136565,1.37822e-07,3.28698e-07,0.00258147,3.40724e-07,1.754e-07,1.74205e-07,0.00148923
0.0,3.0,0.000652203,0.00710041,0.00150149,0.0067451,0.00013657,2.22912e-07,0.00152082,0.00258149,3.91961e-07,2.10632e-07,0.000907254,0.00148923
0.0,4.0,0.000697502,0.00725918,0.00150149,0.00674511,0.0006752,0.00226973,0.00152082,0.00258152,1.3092e-05,0.000127861,0.000907256,0.00148923
0.0,5.0,0.000800106,0.00762385,0.00150149,0.00674524,0.00189807,0.00325658,0.00152082,0.00258152,4.41243e-05,0.000187968,0.000907286,0.00148923
0.0,6.0,0.000800336,0.00762571,0.00150149,0.00854346,0.00189807,0.00325658,0.00152083,0.00262622,4.41256e-05,0.000187989,0.000907492,0.00209908
0.0,7.0,0.000801891,0.00762781,0.00152169,0.00854356,0.00189931,0.00325661,0.00237159,0.00262623,4.41882e-05,0.000188016,0.000909671,0.00209912
0.0,8.0,0.00195,0.0104094,0.0015217,0.00854356,0.0036459,0.00325691,0.00237243,0.00262633,0.000358338,0.000188237,0.000909855,0.00209913
0.0,9.0,0.00195015,0.0104097,0.0015217,0.00958524,0.00364593,0.00325704,0.00237248,0.00635825,0.00035848,0.000188412,0.000909904,0.00306
0.0,10.0,0.00195382,0.0104114,0.00152185,0.00958525,0.00364981,0.00533185,0.00237387,0.00635826,0.000366838,0.00275262,0.00091071,0.00306004
0.0,11.0,0.00196845,0.0104145,0.00176129,0.00958525,0.00365743,0.00533208,0.00427817,0.00635845,0.000385425,0.00275292,0.00159789,0.00306012
0.0,12.0,0.00267387,0.0108842,0.00176591,0.00958539,0.00409745,0.00534613,0.00431496,0.00635879,0.0014801,0.0027694,0.00161172,0.00306024
0.0,13.0,0.00267715,0.0108845,0.00176594,0.00978539,0.00409746,0.00534621,0.004315,0.00661136,0.0014824,0.00276957,0.00161174,0.00307958
0.0,14.0,0.00397792,0.0111076,0.00176597,0.009786,0.00411262,0.00534654,0.00431535,0.00661174,0.00266393,0.00276995,0.00161206,0.00307973
0.0,15.0,0.00397798,0.0111076,0.00179878,0.00978601,0.00411262,0.0053467,0.00619725,0.00661176,0.00266407,0.00276996,0.00308782,0.00307976
0.0,16.0,0.00397829,0.0111076,0.00179878,0.00978602,0.00411282,0.007388,0.00619745,0.00661182,0.00266436,0.00285799,0.00308799,0.00307998
0.0,17.0,0.0039783,0.0111079,0.00179879,0.00996222,0.00411326,0.00738804,0.00619745,0.00757117,0.00266454,0.00285811,0.003088,0.00587163
0.0,18.0,0.0041856,0.0113325,0.00179879,0.00996229,0.00731367,0.00738813,0.0061975,0.0075714,0.00353164,0.00285814,0.00308811,0.00587197
0.0,19.0,0.00419241,0.0113327,0.00180947,0.0099623,0.00731386,0.00740611,0.00647779,0.00757155,0.0035353,0.00291813,0.0037126,0.00587239
0.0,20.0,0.004195,0.0113327,0.0018097,0.0099623,0.0073139,0.00847162,0.00648339,0.00757161,0.00353547,0.00674105,0.00371894,0.0058724
0.0,21.0,0.00587857,0.0113388,0.00180973,0.00996234,0.00732435,0.00847184,0.00648412,0.00757213,0.00454942,0.00674208,0.00372207,0.0058724
0.0,22.0,0.00588274,0.0113396,0.00180974,0.010122,0.00732435,0.00847192,0.00648413,0.0108274,0.00454975,0.00674224,0.00372208,0.00608029
0.0,23.0,0.00719543,0.011481,0.00180975,0.0101223,0.00736665,0.00847197,0.00648461,0.0108316,0.00495165,0.00674224,0.00372267,0.00608035
0.0,24.0,0.00719595,0.0114827,0.00180977,0.010128,0.00736686,0.00847268,0.00648461,0.0112963,0.0049524,0.00674403,0.00372301,0.00679796
0.0,25.0,0.007196,0.0114827,0.00180982,0.010128,0.00736691,0.00990391,0.00648674,0.0112964,0.00495244,0.00738748,0.00372762,0.00679798
0.0,26.0,0.007196,0.0114828,0.00185842,0.010128,0.00736691,0.0099056,0.00740138,0.0112964,0.00495254,0.00738784,0.006626,0.00679798
0.0,27.0,0.0071961,0.0114831,0.0018693,0.010128,0.00736691,0.0099056,0.0099878,0.0112964,0.0049527,0.00738829,0.00756615,0.006798
0.0,28.0,0.0071961,0.0114835,0.0018693,0.0101287,0.00736696,0.00990578,0.00998781,0.0114032,0.0049527,0.0073884,0.00756615,0.00888487
0.0,29.0,0.00750062,0.0115146,0.0018693,0.0101287,0.00772487,0.00990581,0.0099879,0.0114032,0.00787802,0.00738855,0.00756684,0.00888497
0.0,30.0,0.0081579,0.012036,0.00187018,0.0101287,0.00848416,0.00990607,0.0100024,0.0114032,0.00908116,0.00738858,0.00756758,0.00888499
0.0,31.0,0.00816631,0.0120407,0.00193846,0.0101287,0.0084947,0.00990652,0.0110635,0.0114032,0.00909657,0.00739049,0.00761056,0.00888501
0.0,32.0,0.00816633,0.0120407,0.00193852,0.0101287,0.00849472,0.0115142,0.0110637,0.0114032,0.00909696,0.00739174,0.00761063,0.00888524
0.0,33.0,0.00816633,0.0120408,0.00193857,0.0101287,0.00849493,0.0116187,0.0110644,0.0114032,0.00909718,0.0115851,0.00761063,0.00888524
0.0,34.0,0.00816635,0.012041,0.00193857,0.0101353,0.00849507,0.0116189,0.0110646,0.0126883,0.00909723,0.0115853,0.00761172,0.011069
0.0,35.0,0.00824734,0.0123337,0.00193859,0.0101353,0.00913656,0.0116189,0.0110648,0.0126883,0.0092559,0.0115861,0.00761197,0.011069
0.0,36.0,0.00932041,0.012683,0.0019386,0.0101353,0.0102964,0.0116189,0.0110648,0.0126884,0.0092559,0.0115864,0.00761227,0.0110692
0.0,37.0,0.00932041,0.0126834,0.0019387,0.0103068,0.0102964,0.0116189,0.0110653,0.0136442,0.00925602,0.0115872,0.00761289,0.0128345
0.0,38.0,0.00932043,0.0126834,0.00193871,0.0103069,0.0102964,0.0124681,0.0110659,0.0136443,0.00925615,0.0133634,0.00762707,0.0128347
0.0,39.0,0.00932054,0.0126834,0.00199428,0.010307,0.0102964,0.012469,0.0111539,0.0136447,0.00925621,0.0133654,0.00866735,0.0128359
0.0,40.0,0.00932055,0.0126834,0.00204234,0.010307,0.0102964,0.0124705,0.0122562,0.0136449,0.00925626,0.0133691,0.0132786,0.0128359
0.0,41.0,0.00953237,0.0129456,0.00204234,0.0103082,0.010318,0.0124705,0.0122562,0.0136595,0.0112791,0.0133692,0.0132786,0.0128462
0.0,42.0,0.00953378,0.0129463,0.00204236,0.0103899,0.0103184,0.0124705,0.0122566,0.0137462,0.0113031,0.0133693,0.0132788,0.0138315
0.0,43.0,0.00953526,0.0129495,0.00204237,0.0103952,0.0103185,0.0124706,0.0122566,0.0157566,0.0113121,0.0133694,0.0132789,0.0138317
0.0,44.0,0.00966315,0.0132633,0.00208514,0.0103952,0.0105462,0.0124895,0.0127817,0.0157569,0.0122263,0.0133713,0.0137442,0.0138321
0.0,45.0,0.00966892,0.0132757,0.00209463,0.0103952,0.0105551,0.0132624,0.0128425,0.0157573,0.0122594,0.0134058,0.0138138,0.0138322
0.0,46.0,0.00981556,0.0136214,0.00212444,0.0103952,0.0108158,0.0133601,0.0132732,0.0157573,0.0133343,0.0134175,0.0141557,0.0138322
0.0,47.0,0.00981558,0.0136221,0.00215286,0.0103952,0.0108161,0.013363,0.0150922,0.0157573,0.0133363,0.0134184,0.0143313,0.0138323
0.0,48.0,0.00981581,0.0136225,0.00215287,0.0103952,0.0108161,0.0136587,0.0150928,0.0157573,0.0133363,0.0163415,0.0143324,0.0138328
0.0,49.0,0.00981727,0.0136253,0.00215287,0.0104165,0.0108191,0.0136588,0.015093,0.0161668,0.0133503,0.0163415,0.0143324,0.0167144
0.0,50.0,0.00994261,0.013732,0.00215287,0.0104167,0.0111076,0.0136589,0.0150934,0.0161699,0.0145873,0.0163428,0.0143326,0.0167359
0.0,51.0,0.0101586,0.0143306,0.00215287,0.0104168,0.0111804,0.0136589,0.0150934,0.0161699,0.0147068,0.0163436,0.0143326,0.0167359
0.0,52.0,0.0101586,0.0143309,0.00223802,0.010424,0.0111804,0.0136672,0.0155682,0.0161942,0.0147068,0.0163542,0.0145939,0.0167979
0.0,53.0,0.0101586,0.0143311,0.00224149,0.0105467,0.0111804,0.0142704,0.0155912,0.0165991,0.0147068,0.0165267,0.0145953,0.017908
0.0,54.0,0.0101586,0.0143312,0.0022417,0.0106367,0.0111804,0.0147054,0.0155925,0.0168781,0.0147071,0.0170794,0.0145996,0.0186588
0.0,55.0,0.0101586,0.0143312,0.0022417,0.0106963,0.0111805,0.0148149,0.0155926,0.0170808,0.0147072,0.0194071,0.0145999,0.0192065
0.0,56.0,0.0101587,0.0143313,0.00228489,0.0106963,0.0111805,0.0148161,0.0163457,0.0170811,0.014708,0.0194076,0.0186636,0.0192067
0.0,57.0,0.0101588,0.0143315,0.00228489,0.0106997,0.0111869,0.0148165,0.0163458,0.0182064,0.0147152,0.0194077,0.0186637,0.0201285
0.0,58.0,0.0101764,0.0144749,0.00228496,0.0106998,0.0113696,0.0148166,0.0163459,0.018216,0.0158176,0.0194079,0.0186643,0.0201383
0.0,59.0,0.0105111,0.0148665,0.00228499,0.0107,0.0125895,0.0148166,0.016346,0.0182169,0.0158662,0.0194079,0.0186643,0.0201397
0.0,60.0,0.0105114,0.0148665,0.00228503,0.0108487,0.0125911,0.0148168,0.0163465,0.0182831,0.0158662,0.0194085,0.0186646,0.0204481
0.0,61.0,0.0105116,0.0148669,0.00230149,0.0108487,0.0125911,0.0152404,0.0163498,0.0182833,0.0158662,0.0198367,0.0192048,0.0204481
0.0,62.0,0.0105116,0.014867,0.00236376,0.0108487,0.0125911,0.0153826,0.0163501,0.0182833,0.0158663,0.0199899,0.0204107,0.0204489
0.0,63.0,0.0105116,0.014867,0.00243985,0.0108488,0.0125911,0.0153834,0.0172583,0.0182833,0.0158663,0.0199901,0.0221303,0.0204503
0.0,64.0,0.0106284,0.0153938,0.00243988,0.0108488,0.01288,0.0153834,0.0172583,0.0182837,0.0178315,0.0199907,0.0221309,0.0204503
0.0,65.0,0.0106286,0.0153945,0.00243988,0.0108489,0.0128801,0.0155552,0.0172585,0.0182862,0.0178316,0.0221348,0.0221321,0.0204503
0.0,66.0,0.0106839,0.0155547,0.0024399,0.0108497,0.0129067,0.0155556,0.0172586,0.0187312,0.0189654,0.0221373,0.0221321,0.0206385
0.0,67.0,0.0107111,0.0156388,0.0024399,0.0108499,0.0129183,0.0155558,0.0172589,0.0196487,0.0195459,0.0221383,0.0221322,0.0208684
0.0,68.0,0.0107112,0.015639,0.00243999,0.0109222,0.0129184,0.0155558,0.0172589,0.0198323,0.0195486,0.0221402,0.0221334,0.0230875
0.0,69.0,0.0107781,0.0160108,0.00244016,0.0109222,0.0130151,0.0155558,0.0172596,0.0198323,0.0195514,0.0221403,0.0221335,0.0230875
0.0,70.0,0.0107781,0.0160111,0.00245727,0.0109223,0.0130151,0.0159683,0.0175038,0.0198323,0.0195514,0.0221771,0.0221344,0.0230876
0.0,71.0,0.0107782,0.0160117,0.00251621,0.0109224,0.0130151,0.0160554,0.0188172,0.0198329,0.0195514,0.0221894,0.0221439,0.0230883
0.0,72.0,0.0107782,0.0160121,0.00262512,0.0109224,0.0130151,0.0160556,0.0192228,0.019833,0.0195514,0.0221929,0.0221563,0.0230886
0.0,73.0,0.0107782,0.0160121,0.00262524,0.0109224,0.0130151,0.016348,0.0192228,0.0198331,0.0195515,0.0242503,0.0221564,0.023089
0.0,74.0,0.0107782,0.0160121,0.00262524,0.0112209,0.0130151,0.0163481,0.0192229,0.0205726,0.0195516,0.0242504,0.0221565,0.0255991
0.0,75.0,0.0108487,0.0161923,0.00262528,0.011221,0.0132549,0.0163481,0.0192231,0.0205772,0.0204985,0.0242504,0.0221572,0.0256162
0.0,76.0,0.0108495,0.0161937,0.00262552,0.0112537,0.0132582,0.0163482,0.0192276,0.0210504,0.0205115,0.0242504,0.0221994,0.0276552
0.0,77.0,0.0108496,0.016194,0.0026521,0.011254,0.0132583,0.0163482,0.0197423,0.0210565,0.0205119,0.0242504,0.0256991,0.0276816
0.0,78.0,0.0108937,0.0164498,0.00265213,0.011254,0.0132695,0.0163483,0.0197428,0.0210566,0.021105,0.0242507,0.0257,0.0276816
0.0,79.0,0.0108937,0.01645,0.00265259,0.0114151,0.0132696,0.0163488,0.0197429,0.0211446,0.021105,0.0242507,0.0257052,0.0277666
0.0,80.0,0.0108937,0.0164501,0.00265325,0.0114152,0.0132697,0.0167085,0.0197459,0.0211447,0.0211061,0.0251301,0.0257056,0.0277673
0.0,81.0,0.0108937,0.0164501,0.00274321,0.0114161,0.0132697,0.0167132,0.0199254,0.0211449,0.0211068,0.0251315,0.0265385,0.0277677
0.0,82.0,0.0108937,0.0164501,0.00274339,0.0114161,0.0132701,0.0170502,0.0199255,0.0211449,0.0211073,0.0261283,0.0265436,0.027768
0.0,83.0,0.0108937,0.0164501,0.00279919,0.0114162,0.0132725,0.0170505,0.0205922,0.0211455,0.0211077,0.0261285,0.0287149,0.0277689
0.0,84.0,0.0108963,0.0164689,0.00279925,0.0114163,0.0142577,0.0170506,0.020593,0.0211553,0.0216011,0.0261298,0.0287168,0.027772
0.0,85.0,0.0110357,0.0169789,0.00279928,0.0114164,0.0144395,0.0170506,0.0205937,0.0211606,0.0228625,0.0261299,0.0287168,0.0277754
0.0,86.0,0.0110368,0.0169886,0.00279931,0.0114298,0.0144438,0.0170509,0.0205939,0.0220649,0.0228704,0.0261301,0.0287207,0.0280521
0.0,87.0,0.0110877,0.0172531,0.00279937,0.0114298,0.0144542,0.017051,0.0205942,0.0220667,0.0240537,0.0261301,0.0287208,0.0280521
0.0,88.0,0.0110877,0.0172534,0.00279939,0.0114307,0.0144542,0.0171425,0.0205942,0.022067,0.0240539,0.0276559,0.0287211,0.0280623
0.0,89.0,0.0110877,0.0172534,0.00279939,0.0115328,0.0144542,0.0171429,0.0205943,0.022076,0.0240549,0.0276688,0.0287214,0.0296525
0.0,90.0,0.0110878,0.0172538,0.00289235,0.0115328,0.0144548,0.0171457,0.0206105,0.022076,0.0240551,0.0276706,0.0301228,0.0296525
0.0,91.0,0.0110887,0.0172622,0.00289322,0.0115328,0.0144577,0.0174729,0.0206111,0.022076,0.0240552,0.0277574,0.0301376,0.0296526
0.0,92.0,0.0111155,0.0174874,0.00289322,0.0115328,0.0145177,0.0174818,0.0206119,0.0220761,0.0240808,0.0277585,0.0301408,0.0296528
0.0,93.0,0.0111156,0.0174877,0.00296981,0.0115329,0.0145178,0.0174819,0.0211776,0.0220768,0.0240815,0.0277587,0.0304119,0.029653
0.0,94.0,0.0111157,0.0174887,0.00296982,0.0115336,0.014518,0.0176059,0.0211776,0.0223002,0.0240865,0.0290226,0.0304129,0.0297413
0.0,95.0,0.0111159,0.0174897,0.00296983,0.0115369,0.0145183,0.0176421,0.0211777,0.0229767,0.0240921,0.0293746,0.030413,0.0302358
0.0,96.0,0.0111471,0.0176467,0.00296983,0.0115372,0.014577,0.0176423,0.0211777,0.0229767,0.0254823,0.0293759,0.030413,0.0302851
0.0,97.0,0.0111472,0.0176477,0.00296984,0.0117664,0.0145771,0.0176424,0.021178,0.0236502,0.0254878,0.029377,0.0304132,0.0331433
0.0,98.0,0.0111473,0.0176481,0.00296984,0.0118676,0.0145771,0.0176425,0.021178,0.0237605,0.0254904,0.0293771,0.0304134,0.0347621
0.0,99.0,0.0111673,0.0178246,0.00297037,0.0118677,0.0145942,0.0176425,0.0211832,0.0237605,0.0257491,0.0293775,0.0304135,0.0347647
0.0,100.0,0.0111673,0.0178246,0.00299481,0.0118677,0.0145943,0.0176426,0.0215004,0.0237606,0.0257492,0.0293783,0.0332328,0.0347649
0.0,101.0,0.0111674,0.0178268,0.00313482,0.0118677,0.0145943,0.0176426,0.0225619,0.0237606,0.0257507,0.0293784,0.0332393,0.0347649
0.0,102.0,0.0111674,0.0178269,0.0031349,0.0118677,0.0145943,0.0179301,0.0225619,0.0237607,0.0257513,0.0295682,0.0332396,0.034765
0.0,103.0,0.0111675,0.0178271,0.00321174,0.011868,0.0145944,0.0179302,0.0228653,0.0237607,0.0257513,0.0295683,0.0334381,0.0347652
0.0,104.0,0.0111675,0.0178271,0.00321177,0.0120113,0.0145944,0.0179303,0.0228659,0.0238545,0.0257513,0.0295683,0.0334381,0.0347761
0.0,105.0,0.0111675,0.0178272,0.00321177,0.0120113,0.0145945,0.0181344,0.022866,0.0238545,0.0257513,0.0305927,0.0334384,0.0347761
0.0,106.0,0.0111987,0.0179657,0.00321178,0.0120114,0.0147997,0.0181344,0.0228661,0.0238557,0.0263488,0.0305934,0.0334384,0.0347786
0.0,107.0,0.0111988,0.0179658,0.00321212,0.0120475,0.0148003,0.0181345,0.0228669,0.0242929,0.0263495,0.0305935,0.0334395,0.0358736
0.0,108.0,0.0111989,0.017966,0.00324961,0.0120478,0.0148006,0.0181346,0.0233131,0.0242931,0.0263497,0.0305935,0.0355723,0.0358746
0.0,109.0,0.0112117,0.0180725,0.00324961,0.0120478,0.0148022,0.0181346,0.0233133,0.0242931,0.0274887,0.0305949,0.0355724,0.0358748
0.0,110.0,0.0112388,0.0183527,0.00324968,0.0120478,0.0149364,0.0181347,0.0233134,0.0242931,0.0283393,0.0305976,0.0355724,0.0358754
0.0,111.0,0.0112389,0.0183532,0.00324984,0.0120478,0.0149366,0.0183188,0.0233138,0.0242931,0.0283393,0.0314336,0.0355737,0.0358755
0.0,112.0,0.0112389,0.0183534,0.00325064,0.0121489,0.0149367,0.0183189,0.0233146,0.0242933,0.0283395,0.0314336,0.0355797,0.0368633
0.0,113.0,0.0112389,0.0183534,0.00333683,0.01215,0.0149368,0.0183194,0.0233734,0.0242933,0.02834,0.0314392,0.0367041,0.0368756
0.0,114.0,0.0112389,0.0183536,0.00333691,0.01215,0.0149368,0.0183706,0.0233734,0.0242934,0.0283402,0.0325738,0.0367112,0.0368756
0.0,115.0,0.0112389,0.0183536,0.00333709,0.01215,0.0149372,0.0185943,0.0233736,0.0242934,0.0283403,0.0328241,0.0367114,0.0368759
0.0,116.0,0.0112801,0.0184974,0.00333747,0.0121501,0.015604,0.0185944,0.0233769,0.0242935,0.0284761,0.0328247,0.0367166,0.0368759
0.0,117.0,0.0112816,0.0185184,0.0033792,0.0121504,0.0156167,0.0185945,0.0237141,0.0242961,0.0284824,0.0328248,0.0372399,0.0368761
0.0,118.0,0.0112983,0.0186771,0.00338708,0.0121504,0.0156235,0.0185946,0.0237751,0.0242993,0.0285388,0.0328251,0.0373264,0.0368761
0.0,119.0,0.0112983,0.0186771,0.00338749,0.0121671,0.0156237,0.0185947,0.023778,0.0249387,0.0285388,0.0328254,0.0373323,0.0368928
0.0,120.0,0.0113149,0.0188074,0.00338749,0.0121671,0.0156423,0.0185947,0.0237781,0.0249391,0.0297503,0.0328275,0.0373324,0.0368929
0.0,121.0,0.0113149,0.0188076,0.0033875,0.0121673,0.0156424,0.0186837,0.0237781,0.0249391,0.0297509,0.0340739,0.0373325,0.0368963
0.0,122.0,0.0113149,0.0188076,0.0033875,0.0122336,0.0156424,0.0186837,0.0237781,0.0250115,0.0297509,0.0340754,0.0373326,0.0388461
0.0,123.0,0.0113149,0.0188076,0.00348313,0.0122336,0.0156424,0.0186837,0.0238089,0.0250117,0.0297512,0.0340755,0.0383478,0.0388463
0.0,124.0,0.0113149,0.0188076,0.00348324,0.0124511,0.0156424,0.0186838,0.0238091,0.0254082,0.0297513,0.0340757,0.0383479,0.0407237
0.0,125.0,0.0113149,0.0188077,0.00348339,0.0124513,0.0156424,0.0188874,0.0238092,0.0254082,0.0297514,0.0340758,0.0383483,0.0407238
0.0,126.0,0.0113252,0.0189287,0.0034834,0.0124513,0.0156534,0.0188874,0.0238092,0.0254089,0.0298913,0.0340759,0.0383523,0.0407239
0.0,127.0,0.0113252,0.0189289,0.00348419,0.0124513,0.0156535,0.0188874,0.0238209,0.0254091,0.0298915,0.034076,0.0400156,0.0407251
0.0,128.0,0.0113252,0.0189289,0.00356091,0.0124513,0.0156535,0.0188874,0.0243179,0.0254108,0.0298918,0.034076,0.0405599,0.0407251
0.0,129.0,0.0113252,0.018929,0.00356099,0.0124578,0.0156536,0.0188875,0.0243183,0.0259934,0.0298919,0.0340767,0.040561,0.0414578
0.0,130.0,0.0113385,0.0190287,0.00356099,0.0124581,0.0157126,0.0188883,0.0243185,0.0259934,0.0308535,0.0340835,0.0405612,0.0414579
0.0,131.0,0.0113386,0.0190291,0.00356103,0.0124582,0.0157131,0.019005,0.0243185,0.0259935,0.0308568,0.0349232,0.0405623,0.0414585
0.0,132.0,0.0113386,0.0190291,0.00356106,0.0125838,0.0157131,0.0190052,0.0243187,0.0260672,0.0308577,0.0349238,0.0405624,0.0414599
0.0,133.0,0.0113386,0.0190292,0.00356155,0.0126262,0.0157132,0.0190052,0.0243219,0.0262837,0.0308583,0.034924,0.0405624,0.0429577
0.0,134.0,0.0113386,0.0190297,0.00370728,0.0126262,0.0157132,0.0190052,0.0250746,0.0262847,0.0308585,0.034924,0.0406553,0.0429626
0.0,135.0,0.0113386,0.0190297,0.003708,0.0126263,0.0157132,0.0191516,0.0250883,0.0262848,0.0308585,0.0352081,0.0407448,0.0429626
0.0,136.0,0.0113387,0.0190302,0.00373198,0.0126263,0.0157133,0.0191598,0.0253727,0.0262848,0.0308588,0.0352228,0.0424031,0.0429626
0.0,137.0,0.0113465,0.019124,0.00373227,0.0126263,0.0157141,0.0191598,0.0253733,0.0262849,0.0313812,0.0352229,0.0424085,0.0429629
0.0,138.0,0.0113465,0.0191244,0.00380646,0.0126263,0.0157146,0.0191599,0.0254912,0.0262849,0.0313866,0.0352241,0.0429584,0.0429629
0.0,139.0,0.011358,0.0192793,0.00380663,0.0126264,0.0157931,0.0191599,0.0254917,0.026285,0.032174,0.0352244,0.0429673,0.042963
0.0,140.0,0.011358,0.01928,0.00380666,0.0127132,0.0157939,0.0191601,0.0254917,0.0262868,0.032178,0.0352251,0.0429673,0.0435784
0.0,141.0,0.0113722,0.019376,0.00380667,0.0127136,0.0159335,0.0191603,0.0254917,0.0262868,0.0324575,0.0352252,0.0429676,0.0435833
0.0,142.0,0.0113722,0.0193762,0.00380669,0.0127138,0.0159335,0.0192867,0.0254917,0.026287,0.0324576,0.0355867,0.0429676,0.0435848
0.0,143.0,0.0113722,0.0193762,0.0038067,0.0127138,0.0159336,0.0193216,0.0254918,0.026287,0.0324594,0.0363189,0.0429685,0.043585
0.0,144.0,0.0113722,0.0193766,0.00380671,0.0127399,0.0159336,0.0193218,0.025492,0.0266351,0.0324597,0.0363193,0.0429697,0.0440047
0.0,145.0,0.0113722,0.0193766,0.00384329,0.01274,0.0159337,0.0193221,0.0257864,0.0266351,0.0324627,0.0363194,0.0436247,0.0440048
0.0,146.0,0.0113723,0.019378,0.00384331,0.01274,0.0159343,0.0194205,0.0257873,0.0266351,0.0324644,0.0370237,0.0436259,0.0440048
0.0,147.0,0.0113723,0.0193785,0.00384356,0.01274,0.0159602,0.0194216,0.0257888,0.0266351,0.0330621,0.0370286,0.0436304,0.0440053
0.0,148.0,0.0113855,0.0195524,0.00384357,0.0127401,0.0159666,0.0194232,0.0257889,0.0266356,0.0333711,0.0370313,0.0436304,0.0440071
0.0,149.0,0.0113855,0.0195524,0.00391741,0.0127401,0.0159667,0.0194233,0.0257981,0.0266356,0.0333711,0.0370315,0.044793,0.0440078
0.0,150.0,0.0113856,0.0195528,0.00391743,0.0127999,0.0159683,0.0194235,0.0257981,0.0266567,0.033373,0.0370353,0.0447943,0.0454043
0.0,151.0,0.0113856,0.0195528,0.00391743,0.0128001,0.0159684,0.0194796,0.0257981,0.0266567,0.0333731,0.0379404,0.0447947,0.0454084
0.0,152.0,0.0114069,0.0196822,0.00391749,0.0128004,0.0163831,0.0194831,0.0257981,0.0266569,0.0335206,0.0379413,0.0447957,0.045414
0.0,153.0,0.0114076,0.0196857,0.0039175,0.0128004,0.0163956,0.0196025,0.0257981,0.0266571,0.0335287,0.0379784,0.0447963,0.045414
0.0,154.0,0.0114076,0.0196859,0.00391757,0.0129806,0.0163956,0.0196025,0.0257992,0.0267352,0.0335288,0.0379785,0.044798,0.0468889
0.0,155.0,0.0114076,0.019686,0.00391759,0.0129808,0.0163956,0.0196025,0.0257992,0.0273606,0.0335288,0.0379787,0.044798,0.0469721
0.0,156.0,0.011408,0.0196937,0.00395962,0.0129812,0.0163962,0.0196025,0.0260221,0.0273608,0.0335382,0.0379787,0.0448575,0.0469736
0.0,157.0,0.0114121,0.0197569,0.003964,0.0129813,0.0164041,0.0196025,0.026041,0.0273608,0.0335849,0.0379787,0.044861,0.0469742
0.0,158.0,0.0114193,0.0198347,0.00396431,0.0129813,0.0164256,0.0196025,0.0260441,0.0273608,0.0344861,0.0379788,0.0448797,0.0469743
0.0,159.0,0.0114193,0.0198356,0.00397249,0.0129813,0.0164258,0.0196026,0.0261663,0.0273608,0.0344976,0.0379799,0.0465126,0.0469744
0.0,160.0,0.0114193,0.0198356,0.00405303,0.0129813,0.0164258,0.0196026,0.0262032,0.0273609,0.0344979,0.03798,0.0471237,0.0469745
0.0,161.0,0.0114193,0.0198356,0.00405303,0.0129832,0.0164258,0.019669,0.0262034,0.0273619,0.0344979,0.0386336,0.0471281,0.0469985
0.0,162.0,0.0114193,0.0198356,0.00405304,0.013029,0.0164258,0.0196709,0.0262035,0.027448,0.0344983,0.0386445,0.0471281,0.0483972
0.0,163.0,0.0114193,0.0198357,0.00405307,0.0131163,0.0164258,0.0196712,0.0262036,0.0275054,0.034499,0.0386455,0.0471281,0.0484013
0.0,164.0,0.0114194,0.0198357,0.00405307,0.0131164,0.0164258,0.0197784,0.0262038,0.0275067,0.0344991,0.0386909,0.0471284,0.0484021
0.0,165.0,0.0114194,0.0198358,0.00405317,0.0131227,0.016426,0.0197785,0.026204,0.02788,0.0344995,0.0386911,0.0471284,0.0491606
0.0,166.0,0.0114234,0.019898,0.00405464,0.0131228,0.0164266,0.0197785,0.0262113,0.0278812,0.034845,0.0386911,0.0471327,0.0491615
0.0,167.0,0.0114234,0.0198985,0.00411296,0.0131228,0.0164269,0.0197786,0.0263436,0.0278815,0.034845,0.0386915,0.0472842,0.0491615
0.0,168.0,0.0114235,0.0198999,0.00412724,0.0131228,0.016427,0.0197786,0.0265196,0.0278815,0.034851,0.0386916,0.0487321,0.0491629
0.0,169.0,0.0114292,0.0199583,0.00412736,0.0131229,0.0164766,0.0197786,0.0265197,0.0278816,0.0354278,0.0386918,0.0487361,0.0491629
0.0,170.0,0.0114357,0.0200657,0.00412752,0.0131229,0.0165243,0.0197788,0.0265198,0.0278816,0.0359513,0.0386922,0.0487366,0.0491635
0.0,171.0,0.0114357,0.0200658,0.0042638,0.0131229,0.0165243,0.0197788,0.02709,0.0278817,0.0359527,0.0386922,0.0488951,0.0491637
0.0,172.0,0.0114358,0.0200663,0.00426386,0.0131249,0.0165245,0.0198486,0.02709,0.0278829,0.0359534,0.0389896,0.0488951,0.0491701
0.0,173.0,0.0114358,0.0200663,0.00426387,0.0132249,0.0165245,0.0198496,0.0270902,0.0279298,0.0359534,0.0389951,0.0488951,0.0502334
0.0,174.0,0.0114358,0.0200663,0.00426387,0.0132256,0.0165245,0.0198507,0.0270903,0.0280667,0.0359535,0.0390076,0.0488965,0.0503011
0.0,175.0,0.0114358,0.0200663,0.00426399,0.0132256,0.0165245,0.019935,0.0270903,0.0280669,0.0359547,0.0392969,0.0488966,0.0503017
0.0,176.0,0.0114358,0.0200663,0.00426399,0.0132256,0.0165245,0.0199551,0.0270905,0.0280669,0.0359547,0.0398506,0.0488966,0.0503019
0.0,177.0,0.0114394,0.0201212,0.00426405,0.0132256,0.0165259,0.0199551,0.0270909,0.0280671,0.0365753,0.039851,0.0488967,0.0503019
0.0,178.0,0.0114394,0.0201213,0.00429335,0.0132256,0.016526,0.0199551,0.0273003,0.0280672,0.0365753,0.0398523,0.0494457,0.050302
0.0,179.0,0.0114394,0.0201216,0.00434296,0.0132257,0.0165261,0.0199552,0.0273329,0.0280672,0.0365768,0.0398523,0.0502704,0.0503022
0.0,180.0,0.0114427,0.0201818,0.00434297,0.0132257,0.0165443,0.0199552,0.0273329,0.0280673,0.0366071,0.0398528,0.0502709,0.0503027
0.0,181.0,0.0114487,0.0202386,0.00434297,0.0132257,0.0166399,0.0199552,0.0273329,0.0280673,0.0367232,0.039853,0.0502723,0.0503027
0.0,182.0,0.0114487,0.0202386,0.00434299,0.0132288,0.0166399,0.0200314,0.0273329,0.0280699,0.0367232,0.039932,0.0502728,0.0503565
0.0,183.0,0.0114487,0.0202388,0.004343,0.0132805,0.0166399,0.020036,0.027333,0.0280793,0.0367234,0.0399349,0.050273,0.0513173
0.0,184.0,0.0114487,0.0202388,0.00434301,0.0132988,0.0166399,0.020036,0.0273332,0.0283154,0.036724,0.0399371,0.0502733,0.0513938
0.0,185.0,0.0114487,0.0202388,0.00434302,0.0132992,0.01664,0.0200748,0.0273333,0.0283165,0.036724,0.0405152,0.0502734,0.0513942
0.0,186.0,0.0114487,0.0202389,0.00434302,0.0132992,0.0166401,0.0201201,0.0273335,0.0283165,0.0367243,0.0411474,0.0502734,0.0513942
0.0,187.0,0.0114488,0.0202396,0.00434306,0.0134155,0.0166403,0.0201201,0.0273341,0.0285132,0.0367267,0.0411474,0.0502736,0.0526033
0.0,188.0,0.0114522,0.020292,0.00434329,0.0134162,0.016646,0.0201201,0.0273342,0.0285138,0.0374409,0.0411476,0.0502763,0.0526048
0.0,189.0,0.0114523,0.0202924,0.00436898,0.0134163,0.0166462,0.0201202,0.0274978,0.0285142,0.0374423,0.0411476,0.0503967,0.0526074
0.0,190.0,0.0114525,0.0202947,0.00442749,0.0134163,0.0166465,0.0201202,0.027501,0.0285142,0.0374445,0.0411477,0.0511025,0.0526077
0.0,191.0,0.0114547,0.0203376,0.00443036,0.0134164,0.0166509,0.0201202,0.0275017,0.0285142,0.0374713,0.0411478,0.0511246,0.0526077
0.0,192.0,0.0114651,0.0204267,0.00443089,0.0134164,0.0169321,0.0201203,0.0275026,0.0285143,0.0376284,0.0411482,0.0511248,0.0526081
0.0,193.0,0.0114652,0.0204269,0.00443536,0.0134165,0.0169324,0.0201204,0.0275836,0.0285143,0.0376284,0.0411486,0.0523702,0.0526085
0.0,194.0,0.0114652,0.0204269,0.00443538,0.0134165,0.0169325,0.0201948,0.0275837,0.0285171,0.0376285,0.0411486,0.0523731,0.0526093
0.0,195.0,0.0114652,0.0204271,0.00443539,0.0134593,0.0169327,0.0201948,0.0275839,0.02856,0.0376291,0.041149,0.0523744,0.0537183
0.0,196.0,0.0114652,0.0204272,0.00443539,0.0134695,0.0169329,0.020195,0.0275839,0.0288248,0.0376292,0.0411504,0.0523744,0.0538345
0.0,197.0,0.0114652,0.0204272,0.00443548,0.0134695,0.0169329,0.0202305,0.0275841,0.0288253,0.0376292,0.0416276,0.0523747,0.0538363
0.0,198.0,0.0114652,0.0204273,0.00443556,0.0135344,0.0169329,0.0202305,0.0275842,0.0288719,0.0376293,0.0416277,0.052375,0.0538521
0.0,199.0,0.0114667,0.0204487,0.00444582,0.0135346,0.0169428,0.0202305,0.0276377,0.028872,0.0379318,0.0416282,0.052395,0.0538522
0.0,200.0,0.011468,0.0204681,0.00446884,0.0135346,0.0169501,0.0202305,0.0276907,0.0288721,0.0381859,0.0416285,0.052444,0.0538522
0.0,201.0,0.0114684,0.0204735,0.00453122,0.0135346,0.0169501,0.0202305,0.0277322,0.0288722,0.0382265,0.0416289,0.0528385,0.0538522
0.0,202.0,0.0114701,0.0205081,0.00453636,0.0135346,0.0169511,0.0202306,0.0277382,0.0288722,0.0383952,0.041629,0.0528743,0.0538528
0.0,203.0,0.0114701,0.0205083,0.00455258,0.0135346,0.0169512,0.0202306,0.027866,0.0288723,0.0383952,0.041629,0.054009,0.0538531
0.0,204.0,0.0114735,0.0205741,0.0045526,0.0135347,0.0169811,0.0202306,0.0278661,0.0288724,0.0387788,0.0416293,0.0540111,0.0538544
0.0,205.0,0.0114735,0.0205743,0.0045526,0.0135642,0.0169811,0.0202316,0.0278661,0.028978,0.0387791,0.0416296,0.0540116,0.054543
0.0,206.0,0.0114735,0.0205743,0.00455263,0.0135642,0.0169811,0.0202857,0.0278661,0.028978,0.0387794,0.0417323,0.0540116,0.0545556
0.0,207.0,0.0114735,0.0205746,0.00455276,0.0135672,0.0169811,0.0202937,0.0278665,0.0291403,0.0387794,0.0418029,0.0540117,0.0551994
0.0,208.0,0.0114735,0.0205746,0.00455276,0.0135682,0.0169812,0.0203321,0.0278668,0.0291938,0.0387796,0.0420142,0.0540119,0.0553849
0.0,209.0,0.0114735,0.0205746,0.00455276,0.0136215,0.0169813,0.0203321,0.0278668,0.0291977,0.0387816,0.0420148,0.054012,0.0556575
0.0,210.0,0.0114735,0.0205746,0.00455384,0.0136218,0.0169813,0.0203439,0.0278686,0.0291977,0.0387817,0.0423652,0.054012,0.0556582
0.0,211.0,0.0114735,0.0205749,0.00459663,0.0136218,0.0169825,0.0203439,0.0279084,0.0291978,0.0387836,0.0423658,0.054369,0.055659
0.0,212.0,0.0114756,0.0206019,0.0046085,0.0136218,0.0170163,0.020344,0.0279222,0.0291978,0.039033,0.0423667,0.0543699,0.0556595
0.0,213.0,0.0114758,0.0206054,0.00470815,0.0136218,0.0170183,0.020344,0.0283127,0.029198,0.0390575,0.0423678,0.0546117,0.0556609
0.0,214.0,0.011478,0.0206452,0.00470825,0.0136218,0.0170191,0.020344,0.0283137,0.029198,0.0395039,0.0423678,0.054625,0.0556609
0.0,215.0,0.011478,0.0206452,0.00472472,0.0136218,0.0170191,0.020344,0.0284437,0.029198,0.039504,0.042368,0.0551535,0.0556609
0.0,216.0,0.0114799,0.020686,0.00472476,0.0136218,0.0170289,0.0203442,0.0284439,0.0291981,0.0395233,0.0423682,0.0551537,0.0556613
0.0,217.0,0.0114799,0.020686,0.00472479,0.013624,0.0170289,0.0203941,0.0284439,0.0292137,0.0395238,0.0425871,0.0551547,0.0556887
0.0,218.0,0.0114799,0.020686,0.0047248,0.0136374,0.0170289,0.020403,0.028444,0.0293361,0.0395239,0.042603,0.055155,0.0558849
0.0,219.0,0.0114799,0.0206861,0.00472482,0.0136375,0.0170289,0.0204365,0.028444,0.0293371,0.0395242,0.0427542,0.0551551,0.055886
0.0,220.0,0.0114799,0.0206862,0.00472482,0.0136826,0.0170289,0.0204366,0.0284441,0.0293414,0.0395244,0.0427542,0.0551551,0.0566193
0.0,221.0,0.0114799,0.0206862,0.00472482,0.0136827,0.0170289,0.0204565,0.0284441,0.0293414,0.0395244,0.0432051,0.0551551,0.0566196
0.0,222.0,0.011482,0.0207133,0.0047409,0.0136827,0.0170734,0.0204566,0.0284485,0.0293414,0.0395695,0.0432051,0.0554191,0.0566196
0.0,223.0,0.0114833,0.0207298,0.00476355,0.0136828,0.0171018,0.0204566,0.0284565,0.0293415,0.0395925,0.0432052,0.055839,0.0566196
0.0,224.0,0.0114839,0.020742,0.00476356,0.0137303,0.0171023,0.0204566,0.0284565,0.0294206,0.0397955,0.0432052,0.055841,0.0571873
0.0,225.0,0.0114846,0.0207561,0.00476379,0.0137643,0.0171028,0.0204566,0.0284571,0.029476,0.0400673,0.0432062,0.0558411,0.0575475
0.0,226.0,0.0114846,0.0207561,0.00478613,0.0137643,0.0171028,0.0204566,0.0285656,0.0294769,0.0400675,0.0432063,0.0559338,0.0575524
0.0,227.0,0.0114859,0.0207859,0.00478613,0.0137643,0.0171072,0.0204567,0.0285656,0.0294769,0.0400876,0.043207,0.055934,0.0575527
0.0,228.0,0.0114859,0.0207862,0.00478614,0.0137646,0.0171074,0.0204832,0.0285657,0.0294772,0.0400878,0.0436115,0.055935,0.057553
0.0,229.0,0.011486,0.0207864,0.00478626,0.0137766,0.0171078,0.0204852,0.0285662,0.0296342,0.040088,0.0436115,0.055937,0.057553
0.0,230.0,0.011486,0.0207864,0.00478738,0.0137776,0.0171079,0.0205149,0.0285847,0.0296424,0.0400882,0.0436125,0.056223,0.0575587
0.0,231.0,0.011486,0.0207864,0.00478994,0.0137776,0.017108,0.0205297,0.0286221,0.0296427,0.0400884,0.0436185,0.0568218,0.0575588
0.0,232.0,0.011486,0.0207868,0.00479005,0.0138082,0.0171082,0.02053,0.0286224,0.0296669,0.0400884,0.0436188,0.0568239,0.058467
0.0,233.0,0.0114861,0.0207882,0.00479005,0.0138085,0.0171109,0.0205534,0.0286224,0.0296669,0.0400909,0.0439835,0.0568246,0.058467
0.0,234.0,0.011491,0.0208455,0.00479136,0.0138085,0.0172793,0.0205536,0.0286225,0.0296673,0.040231,0.0439859,0.0568457,0.0584679
0.0,235.0,0.0114911,0.0208473,0.00483643,0.0138086,0.0172845,0.0205536,0.0286225,0.0296673,0.0402371,0.0439859,0.0574434,0.0584686
0.0,236.0,0.0114926,0.0208742,0.00483644,0.01381,0.0172919,0.0205536,0.0286225,0.0296704,0.0406793,0.0439863,0.0574436,0.0584703
0.0,237.0,0.0114926,0.020875,0.00483664,0.0138608,0.0172926,0.0205537,0.0286228,0.0296969,0.0407004,0.043987,0.057444,0.0584793
0.0,238.0,0.0114926,0.020875,0.00485947,0.0138609,0.0172926,0.0205537,0.0287112,0.0296969,0.0407004,0.0439872,0.0574497,0.0584795
0.0,239.0,0.0114937,0.0209012,0.00485959,0.0138609,0.0172931,0.0205537,0.0287114,0.0296971,0.040845,0.0439874,0.0574498,0.0584796
0.0,240.0,0.0114937,0.0209012,0.00485961,0.0138688,0.0172931,0.0205539,0.0287115,0.0298763,0.0408451,0.0439874,0.0574517,0.0586789
0.0,241.0,0.0114937,0.0209012,0.00485961,0.0138689,0.0172931,0.0205928,0.0287121,0.0298767,0.0408452,0.0440089,0.057457,0.0586792
0.0,242.0,0.0114937,0.0209012,0.00486647,0.0138689,0.0172931,0.0205929,0.0287984,0.0298768,0.0408452,0.0440096,0.0583274,0.0586801
0.0,243.0,0.0114946,0.0209202,0.00486649,0.0138818,0.0173011,0.0205929,0.0287986,0.0299058,0.0409656,0.0440098,0.0583277,0.0590513
0.0,244.0,0.0114956,0.0209435,0.00486652,0.0138925,0.0173117,0.0205929,0.0287987,0.0299256,0.0411095,0.0440098,0.0583277,0.0593647
0.0,245.0,0.0114956,0.0209437,0.00486654,0.0138926,0.0173117,0.0206195,0.0287992,0.0299256,0.0411096,0.0442133,0.0583282,0.0593647
0.0,246.0,0.0114956,0.0209437,0.00492025,0.0138926,0.0173119,0.0206195,0.0288412,0.0299257,0.0411104,0.0442135,0.0585094,0.0593656
0.0,247.0,0.011497,0.0209681,0.00492034,0.0138936,0.0173261,0.0206196,0.0288416,0.0299257,0.0414281,0.0442135,0.0585094,0.0593691
0.0,248.0,0.011497,0.0209684,0.00492035,0.0139288,0.0173265,0.0206196,0.0288416,0.0299294,0.0414345,0.0442137,0.0585102,0.0595057
0.0,249.0,0.011497,0.0209684,0.00494712,0.0139288,0.0173265,0.0206196,0.0288934,0.0299294,0.041435,0.044215,0.058698,0.0595061
0.0,250.0,0.011497,0.0209685,0.0049472,0.0139288,0.0173265,0.0206267,0.0288939,0.0299295,0.0414354,0.0444499,0.0587,0.059507
0.0,251.0,0.0114979,0.0209905,0.00494723,0.0139295,0.0173267,0.0206267,0.028894,0.0299391,0.0416866,0.0444501,0.0587,0.0595556
0.0,252.0,0.0114981,0.020993,0.00494739,0.0139327,0.0173267,0.0206268,0.028896,0.0300634,0.0417041,0.0444502,0.0587003,0.0601991
0.0,253.0,0.0114981,0.0209931,0.00494741,0.0139329,0.0173267,0.0206589,0.0288961,0.0300636,0.0417049,0.0445696,0.0587017,0.0602027
0.0,254.0,0.0114981,0.0209931,0.00495813,0.0139331,0.0173269,0.020659,0.0289853,0.0300648,0.0417055,0.0445697,0.0591802,0.0602027
0.0,255.0,0.0114981,0.0209932,0.00495813,0.0139505,0.017327,0.020659,0.0289855,0.0301397,0.0417062,0.04457,0.0591802,0.0605514
0.0,256.0,0.0114989,0.0210152,0.00495814,0.0139507,0.0173343,0.020659,0.0289856,0.0301406,0.041733,0.04457,0.0591811,0.0605634


==> anc/III_D/Lal_Qall_response_Glauber_b0_b9_final_state_Fig14_15.dat <==
observable,mode,"L_a,l_b0","L_a,l_b9","Q_a,ll_b0","Q_a,ll_b9"
0.0,0.0,-0.0017730352829042346,0.0003969739479319561,-0.000417983712337565,-0.0013135341582870667
0.0,1.0,-3.5007382207179425e-06,-1.5578079040641347e-05,-0.0003693500389433596,-0.0009108113032945028
0.0,2.0,1.9896600777005906e-05,1.0034481672224417e-05,-0.00037909893019367065,-0.0010622203251610697
0.0,3.0,2.4571637263465758e-05,-0.0016041609864385605,-0.00028969716612092604,-0.0009605083486129474
0.0,4.0,-1.728212539392785e-06,2.0621248769897936e-05,-0.0003015509316155437,-0.0008227709249899758
0.0,5.0,-1.792466595648129e-05,-0.0044722543941731596,-0.00021259229896212285,-0.0006605189114180537
0.0,6.0,-7.757015514858933e-05,-0.0001826716455527709,-0.00020306497342147367,-0.0006534473950880859
0.0,7.0,-0.00224873686274927,-4.846628718809526e-05,-0.00022389215018510478,-0.0008923467884349051
0.0,8.0,-4.564253630117575e-06,-9.435524239115441e-06,-0.0002140324760774439,-0.0005417174370710204
0.0,9.0,2.8205314910988384e-05,-0.0009759142755213874,-0.00021303543038144658,-0.0007214125242574587
0.0,10.0,1.728212539392785e-06,1.0068189233312106e-05,-0.0001395863974446587,-0.0006355328870482964
0.0,11.0,2.107089904174025e-05,1.6718950341646894e-05,-0.00014058344314065598,-0.0006744655130693198
0.0,12.0,2.2245197305467034e-05,4.828997071382917e-05,-0.00018389953948786327,-0.00101821977910744
0.0,13.0,-1.3382568897833683e-05,0.00012374045706537023,-0.00018677989372354312,-0.0008043849825293795
0.0,14.0,-4.409157632850489e-06,0.003023469707405307,-9.8264392489446e-05,-0.0006179719548285784
0.0,15.0,1.4202362025093921e-05,-0.012227018510475016,-9.073115834079139e-05,-0.0008870038649812289
0.0,16.0,-7.400294721346148e-05,0.00019605095444916835,-0.00014999998582395534,-0.0006906907144256188
0.0,17.0,5.769571094204583e-05,3.462544399225399e-05,-0.00014313144880932413,-0.0007506021722216762
0.0,18.0,0.002466469486182601,-4.572560317566004e-05,-0.00010590840949041262,-0.0005992324365568433
0.0,19.0,1.1898078638565164e-05,-6.940905423327824e-05,-6.414327311083839e-05,-0.0004999954907268896
0.0,20.0,-4.032495925921541e-06,-0.00371627417663636,-7.267355295549029e-05,-0.0003877548120872834
0.0,21.0,1.4290988308958666e-05,-0.00013720273841982974,-0.00016606349981726186,-0.0003959656282720008
0.0,22.0,1.389217003055975e-05,-0.011047715403726623,-0.00015808713424928352,-0.00044346264628888053
0.0,23.0,2.3064990433734838e-05,-6.32042700885006e-05,-0.00011621121501739725,-0.0006913585798550951
0.0,24.0,4.0147706692493485e-05,-0.009096872150625691,-0.00010258492383540904,-0.0008029313930652251
0.0,25.0,1.2208270633099336e-05,-0.0008304557775034591,-0.00012618167197737018,-0.00047591304900594476
0.0,26.0,-7.267355296052813e-06,-6.1918196985297e-05,-0.0001256277577006966,-0.000834438926931743
0.0,27.0,2.2887737866005346e-05,-0.00010866799144222333,-5.0849330500899706e-05,-0.0004640486160510417
0.0,28.0,1.3072376902291947e-05,0.008873375462714222,-4.231905065624781e-05,-0.0007801453959970327
0.0,29.0,-1.881092879714387e-05,-0.0005776412900393607,-8.297635848247492e-05,-0.0004794880933726626
0.0,30.0,7.134415869248131e-06,-1.1950626880605029e-05,-7.688330145417914e-05,-0.0005014883663972443
0.0,31.0,-3.084194686352128e-05,9.370442717116714e-05,-0.00011189068366639638,-0.0004838881479757924
0.0,32.0,-6.631461706955491e-05,-0.007148746245533661,-0.00011045050655107537,-0.0002647104279485222
0.0,33.0,0.0025665064043483344,-0.0011402127073451838,-2.913589089862115e-05,-0.00020090963617187566
0.0,34.0,-6.646971310007162e-07,-2.6470807078008058e-05,-3.744460503361119e-05,-0.00044908057315022767
0.0,35.0,3.370014452470848e-05,0.0072534497092040864,-3.245937654858691e-05,-0.00027441411980359424
0.0,36.0,-2.5036925257282147e-06,-0.0003403478380509861,-6.813145589986537e-05,-0.00022558137092329542
0.0,37.0,7.156572439710535e-06,-0.0001170793243997777,-6.61373645078708e-05,-0.0006372221937273205
0.0,38.0,5.871491320649039e-06,-6.282311535809916e-05,-7.81019128598383e-05,-0.00046432361946317904
0.0,39.0,1.3559821465563173e-05,-0.00512869099778794,-8.220087850117731e-05,-0.0005557033249240205
0.0,40.0,-3.7444605028573375e-06,-7.026211482008642e-05,-8.408418703078423e-05,-1.2335867371243554e-05
0.0,41.0,-6.64697129993152e-07,-0.0001073871041176486,-8.197931278647762e-05,-0.0006785512780585784
0.0,42.0,1.604135741982142e-05,5.417842236195063e-05,-8.552436415114307e-05,-1.253229837991307e-05
0.0,43.0,-2.858197662194759e-06,0.0050151276313076774,-7.278433581284014e-05,-0.000625711336592489
0.0,44.0,-1.129985122801974e-06,-0.000280216141808053,-2.2710485303313673e-05,-0.00020267751525436764
0.0,45.0,1.4867059156094636e-05,2.7424990348079318e-05,-2.3596748141961125e-05,-0.0006682975793792319
0.0,46.0,-2.0118166488682896e-05,-0.00019886164647279863,-4.431314204824239e-05,-0.00038410119532156407
0.0,47.0,6.691284448916841e-06,-0.0030090065707728216,-5.073854764858769e-05,-0.0004766202006326887
0.0,48.0,-1.4867059156094636e-05,0.007680796762642303,-5.83825646445165e-05,-0.00039459061120684783
0.0,49.0,-2.714179950158875e-05,0.0002302874650433724,-7.322746723216386e-05,-0.0002641211349225136
0.0,50.0,-3.857459014936022e-05,0.00016669685444613627,-8.186852992912778e-05,-2.2550279848856334e-05
0.0,51.0,3.673559475463272e-05,0.003913421923268188,-4.519940488688984e-05,3.9443346643564285e-05
0.0,52.0,0.0026722818744079123,0.0005918684737436428,-1.2740028343340753e-05,-0.0003065895191040548
0.0,53.0,-0.00011800589726313946,-1.3929001432532144e-05,-2.4593793837958415e-05,-0.0002734319647557803
0.0,54.0,-0.00021006644986089448,3.588040242368435e-05,-1.739290826135333e-05,-0.0005863858485585928
0.0,55.0,2.1004429329345476e-05,-8.664139666065766e-05,-4.143278781760036e-05,7.939741390966931e-05
0.0,56.0,5.051698193388802e-06,0.0033969468923105797,-1.5066468302347041e-05,-0.00015404119738720472
0.0,57.0,-1.9276216788945126e-05,-5.532707233119427e-05,-3.234859369627489e-05,8.312960308332277e-05
0.0,58.0,-1.4778432871222328e-05,-6.443589251580624e-05,-4.442392490559224e-05,-0.0005965609748300052
0.0,59.0,-2.988921430945636e-05,1.7247899763266056e-05,-5.3286553312218015e-05,0.00010952993071103426
0.0,60.0,-1.2163957491166964e-05,-3.937302433907513e-05,-3.95494792779178e-05,-0.0003137003216357566
0.0,61.0,-2.5923188095929596e-06,-4.353979747798837e-05,-6.480797023982398e-05,7.990813452774373e-05
0.0,62.0,-1.4246675167026293e-05,-0.003408241518192568,-4.863367339924326e-05,-0.0004878953405615832
0.0,63.0,-1.4313144880428635e-05,-4.747321057801265e-05,-2.2821268155625696e-05,5.841858212570278e-05
0.0,64.0,2.1713439601271e-05,5.445067575057857e-07,3.766617069289484e-06,-0.0004013478379274108
0.0,65.0,-2.060561105396925e-06,-2.4173507139520784e-05,-4.730427913623427e-05,2.867892739973907e-06
0.0,66.0,-4.985228479986461e-06,0.0034647690982792948,-3.578286220862831e-05,-0.00020083106376840787
0.0,67.0,-7.200885581642907e-06,-0.0036562747177487577,-3.245937655362473e-05,-0.0005927502132528841
0.0,68.0,-9.460855827246855e-06,-3.505067784100087e-05,-3.334563939227218e-05,0.00016115199992337284
0.0,69.0,-5.2732639030506644e-06,0.00020036292938969012,-4.519940489192766e-05,-3.920762942869454e-05
0.0,70.0,4.26735557886841e-05,0.0024398829221529074,-2.0827176768668932e-05,2.3257431488999242e-05
0.0,71.0,-3.350073538550902e-05,-0.0005312259783045864,-1.7725256823327213e-05,-0.00047465589054599354
0.0,72.0,-4.36706014846814e-05,0.00016104954150484703,-3.068685087129201e-05,-0.00032544689598099156
0.0,73.0,-2.0516984767081815e-05,-0.004586676007018859,-9.97045696501074e-06,-0.0007001586890658211
0.0,74.0,-1.7503691106612403e-05,6.287756603399713e-05,-8.19793128267802e-06,0.0003126395941889412
0.0,75.0,1.491137229802701e-05,0.00026971753294736516,-5.483751328488888e-05,-0.0001961167195469405
0.0,76.0,-2.146971732013917e-05,8.750223591511439e-05,-1.4512554025673475e-05,-0.00039211558049314564
0.0,77.0,-0.002880730894583741,-0.0023431707433693282,-3.578286220862831e-05,8.481890976234692e-05
0.0,78.0,-1.3515508323630801e-05,3.5870030866426596e-05,-1.927621679096025e-05,-4.1879091151066285e-05
0.0,79.0,-2.9955684021851137e-05,7.485412180745176e-05,-9.305759830987332e-06,-0.0003350720154325958
0.0,80.0,-2.3153616717599583e-05,1.301630439090233e-06,1.4512554015597834e-05,-2.9936085797161763e-05
0.0,81.0,2.215657102664011e-06,-1.0628253326704517e-05,-4.4091576338580534e-05,-3.7675467556605995e-05
0.0,82.0,-1.90546510782757e-05,6.809964512624469e-05,-1.8389953952312803e-05,-6.678654308162519e-06
0.0,83.0,-9.305759836025154e-07,0.0023810865639101522,-7.754799863354294e-06,-0.00013428023786592183
0.0,84.0,2.1957161883410397e-05,2.7777623295727167e-05,-3.0243719451968285e-05,7.319019401784732e-05
0.0,85.0,1.1078285533471339e-07,6.721546986766324e-05,-5.649925614009869e-06,-0.0004092443644937907
0.0,86.0,9.615951823506377e-06,4.9402320232670675e-05,-1.0413588384334466e-05,0.000186334455292867
0.0,87.0,-4.136631809815264e-05,-7.104516739245704e-07,8.53027983457626e-06,-0.0003427328247930385
0.0,88.0,-1.0723780374838382e-05,-2.439390273183754e-05,-2.8581976626985405e-05,0.00014653753283816391
0.0,89.0,-5.627769039517208e-06,0.002371197284039831,-7.754799858316473e-06,-0.0003224611446402823
0.0,90.0,-6.7134410203868096e-06,0.002467525715203989,4.763662765286777e-06,-0.00039847994519190324
0.0,91.0,5.7163953233819535e-06,-5.225968426455036e-05,-7.5332341536924315e-06,0.00013644097897021917
0.0,92.0,-7.5997038610493886e-06,6.138146889543974e-05,-1.1078285734984176e-07,0.00016048413448943013
0.0,93.0,-5.007385050448865e-06,0.00024077051656787887,-2.0384045344307387e-05,-0.00031813966244508663
0.0,94.0,1.0059083244845231e-05,-0.0014704923561631527,1.750369110358971e-05,-5.692570645088181e-05
0.0,95.0,-3.31019171071101e-05,-0.0010025354701796328,-5.096011337336302e-06,-0.00013891600967945507
0.0,96.0,-5.361890186915409e-06,0.000521160381960294,-7.090102729330885e-06,0.00013184449335395352
0.0,97.0,-1.293943747649483e-05,-0.0024419753838346697,-8.19793128267802e-06,-0.0005474532225420355
0.0,98.0,-1.1299851217944097e-06,0.00015030460815869805,-2.2267353878952128e-05,-0.00027461055081226375
0.0,99.0,-6.137370173250839e-06,-3.120023719933336e-05,-1.650664541766806e-05,-0.00032682191305061085
0.0,100.0,4.382569748094092e-05,9.157047925978422e-05,1.3737074029262403e-05,-0.0004281410275769277
0.0,101.0,-3.6779907894549966e-06,-0.0016757506605908814,8.419496987302061e-06,0.00030631451569191747
0.0,102.0,-0.00013825700317862704,0.00014053978697576468,-8.862628411663607e-06,-0.0004975990324166552
0.0,103.0,-8.005169110284758e-05,-0.0030626560437131533,-2.160265674996654e-05,-0.0005549961732928102
0.0,104.0,0.0019959747005282216,2.2516650863468267e-05,4.087887353085115e-05,-0.0001568305177192445
0.0,105.0,0.0024205167578838687,-3.459951509910962e-05,2.2378136726226327e-05,0.000226288522558972
0.0,106.0,0.0012359378447562282,-1.6667092555358144e-05,4.431314204320457e-05,-0.00025088168490245766
0.0,107.0,-1.4401771164293379e-05,5.258379542944461e-06,2.2156571016564467e-06,-9.766549775613121e-05
0.0,108.0,2.8205314910988384e-05,0.0016349982191329882,8.751845549275944e-06,0.00011558000579592066
0.0,109.0,-3.449778108150631e-05,-2.9284091991247525e-05,-9.416542693374994e-06,-0.00020342395309177813
0.0,110.0,4.785819340787002e-06,-1.0050039008111044e-05,-9.305759836025154e-06,-0.0003223825722412808
0.0,111.0,-4.637370314960907e-05,1.1437234794872495e-05,-1.2296896924017027e-05,-1.300373280071991e-05
0.0,112.0,1.706055968728868e-05,1.5619565269377575e-05,1.8168388232575296e-05,-4.156480153719506e-05
0.0,113.0,-5.184637619185919e-06,-1.24925407485016e-05,-1.994091391994584e-06,-2.278599705032711e-06
0.0,114.0,1.4667650016895178e-05,0.0007215077540143922,2.104874246321733e-05,-0.00025151026413466643
0.0,115.0,-5.760708465314326e-06,0.0012433578445340953,1.085671979862037e-05,-0.0003245040271393779
0.0,116.0,4.076809067853914e-06,0.0007915883665818784,1.1078285503244411e-05,-0.0005059277072065743
0.0,117.0,7.495567976853396e-05,0.0016779209089523718,2.692023378688906e-05,-0.00045477707241950893
0.0,118.0,-1.7791726530684172e-05,-7.631651138462668e-05,-7.644017011042274e-06,0.00027881417441119036
0.0,119.0,1.0014770101905295e-05,-4.6977968717481185e-05,1.9940913914908018e-05,8.085100337382374e-05
0.0,120.0,8.042835281380678e-06,-4.913784552200848e-05,-1.2296896918979207e-05,-0.00035942946057014434
0.0,121.0,3.547267020704119e-05,-2.0730150121104312e-05,1.2961594042926974e-05,-3.830404678434845e-05
0.0,122.0,4.874445625659312e-06,0.0012430881840448042,7.976365562940514e-06,0.0001956452851306
0.0,123.0,-5.5391427546448995e-06,0.0016089915392434437,1.1742982637267821e-05,-0.00030006800959836156
0.0,124.0,3.7710483880167613e-05,1.66074561008313e-05,2.459379382788277e-05,0.00028895001448533535
0.0,125.0,-2.3485965283603723e-05,3.215442046940462e-05,2.6366319510215494e-05,-3.052537882317031e-05
0.0,126.0,-3.0177249732520565e-05,-3.079315357608232e-05,2.5923188090891768e-05,-0.0002479745059696825
0.0,127.0,-1.865583280088435e-05,0.00032306104494800347,2.769571377322449e-05,-0.0003628080739281926
1.0,0.0,-0.00807057369839263,0.011063300423144145,0.0004753934965228049,0.0008303074686249826
1.0,1.0,-4.619645541593123e-06,3.41260282360146e-05,0.00047924295653164404,0.0008275159133172663
1.0,2.0,7.075578838643129e-05,-5.280432740210041e-05,0.0004293234479251924,0.0006895684475127879
1.0,3.0,4.460764974646769e-05,0.005093862214314219,0.00039776114517248596,0.0008543587434979988
1.0,4.0,-2.7211596800927952e-05,-5.9742608724888616e-05,0.0003998801386786914,0.0009123546275477552
1.0,5.0,-0.00011121687229155251,-0.005701294298440271,0.00028980781512963864,0.0004116727012018256
1.0,6.0,-0.0002570914611903056,-0.00031814310763640424,0.00026950590793789003,0.0005464316108029698
1.0,7.0,-0.007316866796656185,-6.750102876740406e-05,0.00023030974097045908,0.0006760567478536393
1.0,8.0,-3.0348161888036303e-05,-4.880087540279144e-05,0.00022745573794243795,0.0004739261292472801
1.0,9.0,5.371457730414394e-05,0.004690109504251972,0.00026044062696911553,0.0005029464212826148
1.0,10.0,-7.993802605161708e-07,-1.6225593363986558e-05,0.00022751965022494228,0.0006626037510140551
1.0,11.0,3.477990489603628e-05,0.0001097881714274522,0.00018570261005726284,0.0004995818783914273
1.0,12.0,2.5480267503911705e-05,-0.0006405234420787432,0.0002286501512017791,0.0009113465994560016
1.0,13.0,-1.170930970220467e-05,0.003363326166282755,0.00024427637122792587,0.0006504495001420108
1.0,14.0,2.4544934000374713e-05,0.0003100873369198965,0.00014070013816437505,0.0005054338367074612
1.0,15.0,2.984434973953431e-05,-0.0013469260542962967,0.00012994123424813972,0.0007619654338238498
1.0,16.0,-0.00011715326046345085,3.0446487773820476e-05,0.0001779592719245426,0.0004745412897497304
1.0,17.0,9.807598548170546e-05,2.102668543322743e-05,0.00016387273932013782,0.0005687974138038451
1.0,18.0,0.005991052825989915,-8.444603228370149e-06,0.00011051051228324676,0.0006350391340514502
1.0,19.0,3.7166393894834775e-05,-5.486477490606228e-06,0.00010618854482652853,0.0004750228646734704
1.0,20.0,1.2577972077387523e-05,-0.0024546412797442877,0.00010602407562411096,0.00019544600927357645
1.0,21.0,2.9150517422728745e-05,-3.084638498127204e-05,0.0001240966646997411,0.0004497863221542083
1.0,22.0,2.9802787365124438e-05,-0.0005180201061144278,0.0001237650659972968,0.000333030595008366
1.0,23.0,6.515979098017331e-06,1.8550540494978374e-05,0.00012647421499377122,0.0006046669769634753
1.0,24.0,5.377259488945514e-05,0.0022510513564180114,0.00011278977202118174,0.0008213151906575498
1.0,25.0,8.543763499987696e-06,0.00017346879117666644,0.00019355423766532096,0.00047298576069933494
1.0,26.0,1.9999019083051972e-06,3.291344481884297e-05,0.00017509496206580787,0.0007972065278996309
1.0,27.0,2.9074187534351024e-05,4.210808096805087e-05,7.527914455856192e-05,0.00036266284233713074
1.0,28.0,2.8857582488066537e-05,-0.0034093484980371913,8.600155650788745e-05,0.0011145245183878632
1.0,29.0,-1.730834194589425e-05,0.00021624433995840473,8.550987938816851e-05,0.0003282131003839731
1.0,30.0,7.5111925410644754e-06,-1.0915592087892654e-05,9.185785272264129e-05,0.00031782482989352843
1.0,31.0,-3.981286529251975e-05,-4.275663767365667e-07,0.00012368448380993964,0.0003221394566330065
1.0,32.0,-8.284894525422441e-05,0.0004090248309548833,8.731152725055367e-05,0.00022889907262795955
1.0,33.0,0.004588495050480045,8.183934663609927e-05,5.863799761597384e-05,0.00031426475012221806
1.0,34.0,-5.467631807732895e-06,3.2688161080516326e-05,5.0807480273336546e-05,0.0003345828272910413
1.0,35.0,4.168102698095227e-05,-0.001970279975150258,8.909225003485067e-05,0.0004310005485761413
1.0,36.0,-6.996750917249948e-06,9.024812603482092e-05,8.864299769587487e-05,0.0004349743729343348
1.0,37.0,2.0151227836030367e-05,3.919979290885157e-05,9.312370039521055e-05,0.0006491724547987118
1.0,38.0,-2.299593206863292e-05,2.609576049660084e-05,8.544427514689598e-05,0.00043318354179601134
1.0,39.0,2.356931916529039e-06,0.0022693283962580153,0.00011100176638671917,0.0005051443133640424
1.0,40.0,-1.1348407571452637e-05,1.968913422221593e-05,9.010441644773515e-05,0.0002563416611370562
1.0,41.0,1.398992724383138e-05,5.156871086029278e-05,9.175343848626417e-05,0.0005007085204293897
1.0,42.0,-5.866278585959046e-06,-3.711576464022402e-05,0.0001092097086746885,0.00015607564250114288
1.0,43.0,1.1599100206980924e-05,-0.002498088688692069,0.00013091337443579102,0.0006376043646947403
1.0,44.0,3.243775420653809e-06,0.00013685300342974616,4.9389921390748533e-05,0.00025932027006548994
1.0,45.0,3.225585114487086e-06,-4.0148111033481985e-06,5.0030091708196715e-05,0.0006235706715944181
1.0,46.0,-1.904213452405576e-05,9.081348460973851e-05,7.530941031661109e-05,0.0002718075076495212
1.0,47.0,1.4277221722292965e-05,0.0022104564129647127,4.7456456127038715e-05,0.0005426088222861065
1.0,48.0,1.4132930762348365e-06,-0.002812867085745035,7.883849980177048e-05,0.00045393959096550704
1.0,49.0,-1.8653181846666125e-05,-0.00011511980361822091,6.837318461886358e-05,0.00017229917077018063
1.0,50.0,-2.720174435047637e-06,-4.8371771365744656e-05,9.060055997972734e-05,0.00021587155061408698
1.0,51.0,2.5272543647538057e-05,-0.0016881797581768674,6.680200510408289e-05,0.00020797958031250368
1.0,52.0,0.003343305735691523,-0.00026119069484289986,2.9489296284600602e-05,0.00021007936071659237
1.0,53.0,-0.00014952880121642527,-9.726104974950758e-07,5.604647107046146e-05,0.00013619092454469916
1.0,54.0,-0.00026492631257507825,-9.854281022081793e-06,1.270768116001791e-05,0.0004349622187586435
1.0,55.0,8.585326125779883e-06,3.6932859250410154e-05,4.4222335287088984e-05,0.00014445558038415763
1.0,56.0,-2.476307374914839e-05,-0.0017996106430879404,5.916635596870184e-05,0.00024036385220136644
1.0,57.0,2.5985532788776817e-06,2.5501723746517594e-05,6.693486373803871e-05,0.00016292892702035106
1.0,58.0,7.220430748452282e-06,4.086946647383991e-05,8.567895475018308e-05,0.0004834365661611695
1.0,59.0,-1.4480146506156499e-05,-8.861468750105668e-06,4.0894199089890304e-05,0.00011464443683882486
1.0,60.0,-1.2368130994180093e-05,7.518538879382981e-06,8.269244352223485e-05,0.00028048825000014
1.0,61.0,-1.5251807311079778e-06,1.720825765865473e-05,8.541480955645939e-05,8.928123597093717e-05
1.0,62.0,5.247416155129359e-06,0.001918762197242267,9.176473143669178e-05,0.00037059785815449887
1.0,63.0,-5.956696529857723e-06,1.8087149755306637e-05,2.8784668595733022e-05,8.605194870104752e-05
1.0,64.0,1.5935140400477498e-05,-3.79620393884747e-07,4.458820987616924e-06,0.00028567421659533523
1.0,65.0,-2.938813911328677e-06,2.2520418839437838e-05,7.67207426929284e-05,8.091534674129877e-05
1.0,66.0,-1.4249918344086574e-05,-0.0013496098112334017,5.123864176715194e-05,0.000215955522087785
1.0,67.0,-9.837994042366663e-07,0.0021036072069632768,4.315138190888722e-05,0.00044246274249021023
1.0,68.0,-2.419069427141188e-06,1.9247535533836935e-05,3.880580068797305e-05,8.153582762980628e-05
1.0,69.0,-4.5277022126376666e-06,-0.00010929471518001264,7.227191416650713e-05,0.00011804319445753247
1.0,70.0,2.5392849926910186e-05,-0.0012624778699863424,4.83714035876916e-05,0.00014921144497330235
1.0,71.0,-2.8216182353806716e-05,0.000272975842230467,5.3032386693552196e-05,0.00031280213745118037
1.0,72.0,-2.0446099046870847e-05,-8.424357167778963e-05,7.279252097205357e-05,0.0001534112962851111
1.0,73.0,-9.400019963177595e-06,0.0027179503593669284,2.9065994977614124e-05,0.00042813354015287385
1.0,74.0,-1.7876745645906235e-05,-3.888682791904233e-05,7.058782748152981e-06,9.836413836769128e-07
1.0,75.0,7.463116626391331e-06,-0.00016059124115339214,8.544350641977579e-05,2.2370134032330696e-07
1.0,76.0,-1.3835192679950056e-05,-3.629384553331284e-05,5.0414520599371306e-05,0.00023357711276841318
1.0,77.0,-0.002270958695085126,0.0013723214994986487,5.7052539479466086e-05,7.636217406576239e-05
1.0,78.0,-5.515882972702004e-06,-2.8570284603018282e-05,3.131404876639713e-05,3.528715215542869e-05
1.0,79.0,-1.1548726313799985e-05,-5.211126458664402e-05,3.389237541064396e-05,0.00019651080904753803
1.0,80.0,-2.3162037158108123e-05,7.959457645492785e-06,2.332989376130044e-05,5.031164388936247e-06
1.0,81.0,-3.9596393898777055e-06,-8.380694250966234e-06,3.572755609478465e-05,6.740140538898922e-05
1.0,82.0,-7.46662247355622e-06,-3.6594924707021643e-05,2.778132334407874e-05,7.547613738008527e-05
1.0,83.0,6.164915981863216e-07,-0.0014660711708673177,2.7749067827732625e-05,0.00012532853386812776
1.0,84.0,5.259826672021457e-06,-1.2443064142787545e-05,4.025632593236412e-05,-4.639689734720222e-05
1.0,85.0,2.0408516880887317e-06,-2.9884958410214202e-05,4.458514768550926e-06,9.975857150695715e-05
1.0,86.0,6.094347619657885e-06,-3.131260186913653e-05,2.7408157697731405e-05,-7.848065020598703e-05
1.0,87.0,-2.452816745991114e-06,1.1025280067927805e-05,8.322078338597059e-05,0.00016486694866104865
1.0,88.0,-6.436353415413032e-07,2.3941238679105184e-06,5.65601415439719e-05,-3.328902160344408e-05
1.0,89.0,2.6148104493747757e-06,-0.001184331159637747,6.180412970822595e-05,0.00018568901610098142
1.0,90.0,-5.087758815978979e-06,-0.0015411474705493875,1.8483242651458113e-05,0.00016644993082525421
1.0,91.0,-2.351106594481861e-06,3.4450650580654647e-05,3.6985713210478874e-05,-1.2225137566234607e-05
1.0,92.0,-3.879795862191442e-06,-5.158704474729811e-05,2.5907610417507706e-05,-2.1581393073089254e-05
1.0,93.0,2.978729803801478e-06,-0.00013260620623426085,4.316630130059539e-05,9.792431110958604e-05
1.0,94.0,1.2147598707493395e-05,0.0008422442929347324,1.5027943138039094e-05,6.167430076315998e-05
1.0,95.0,-4.528312061885875e-06,0.000592458720095948,6.438625120574222e-05,6.062999574594098e-05
1.0,96.0,2.9625025895789377e-06,-0.0003363726328644499,2.9625025895789373e-05,-7.342491563456229e-06
1.0,97.0,-6.374833527781648e-07,0.001574742784253848,3.2118676581052536e-05,0.0001650831129576195
1.0,98.0,5.063570337285076e-06,-9.797284457872453e-05,5.121354455696684e-05,-5.30666013624607e-07
1.0,99.0,-4.155057067890609e-06,9.91212778528022e-06,2.6418724786067806e-05,0.00010450635739822075
1.0,100.0,1.4995373080102049e-05,-6.873831161916441e-05,5.5560632251906486e-05,-5.8831934512361286e-05
1.0,101.0,-7.651646705131436e-06,0.0010578520090767784,3.277391299126314e-05,-6.912663653361065e-05
1.0,102.0,-5.383675394441879e-05,-8.692526991641073e-05,4.464733856564913e-05,0.00010998378366574041
1.0,103.0,-2.4284009400743133e-05,0.0019863652702674242,4.434124989272002e-05,-4.306084325417036e-05
1.0,104.0,0.0007674881433422448,-1.6273062434974682e-05,1.4124385363977468e-06,-2.0787312739215373e-05
1.0,105.0,0.0009618586835551145,3.20655335782066e-05,3.708352009283701e-05,-7.458467616497835e-05
1.0,106.0,0.00048327654577878776,8.65094347167749e-06,5.564316420298831e-06,1.5916267870804678e-05
1.0,107.0,-1.6617917644629528e-07,-1.1291475613848633e-05,4.589226201695445e-05,4.6076505951284365e-05
1.0,108.0,7.222106286644408e-06,-0.0010788722073395939,3.8233506789274105e-05,-7.550301084774082e-05
1.0,109.0,-9.124836028153437e-06,1.340033314633453e-05,5.4396344613825214e-05,-2.3617379175744105e-05
1.0,110.0,3.6475971948774505e-06,2.1674579875641492e-05,7.965581994493147e-06,2.8839468006084634e-05
1.0,111.0,-4.527078554356977e-06,-9.365880982239668e-06,7.343410257106343e-05,-0.00014401691457530902
1.0,112.0,1.197829184715061e-05,6.327485154317907e-06,2.877770761406773e-05,-2.287075722667133e-05
1.0,113.0,4.488382693904735e-06,5.837473311328639e-06,5.835847420470762e-05,-1.8403894044291545e-05
1.0,114.0,1.3001054751863489e-05,-0.0004953053000712814,3.153456585118088e-05,-0.00011137742377724786
1.0,115.0,1.2407700291338344e-06,-0.000853878708218217,1.5093042929357336e-05,-3.5483406711466926e-05
1.0,116.0,-1.1920716791018553e-07,-0.0004924828094976088,1.480842154138632e-05,-7.874763045868367e-05
1.0,117.0,1.2748387220752106e-05,-0.0009898774472086394,5.989241754762613e-05,0.0001457037960497905
1.0,118.0,-2.912431056922487e-06,5.1330114661780774e-05,4.633806082319548e-05,-0.0002217666799207447
1.0,119.0,-2.005890842709319e-06,2.995409922205763e-05,6.269602342783186e-05,-3.996192289908145e-06
1.0,120.0,1.5876825832098997e-06,2.3908971784830007e-05,5.507190267126818e-05,-3.593355356477506e-07
1.0,121.0,-2.0897105085527734e-06,2.998893059370311e-05,5.8948341377163935e-05,-8.393380285641568e-05
1.0,122.0,-8.85469257551203e-06,-0.0007932700327322239,5.071117830714165e-05,-4.2864280358776716e-05
1.0,123.0,1.1094199071705283e-07,-0.0011059856832069434,7.745331367882421e-06,-2.1978355113902373e-05
1.0,124.0,3.955892666762055e-06,-1.5654578767114597e-05,5.3117589146240805e-05,-0.00011391699988106942
1.0,125.0,6.0678492306477005e-06,-2.5060476623464475e-05,5.9875098247900326e-05,-0.00012540535873531092
1.0,126.0,8.510027115914425e-07,1.4076399920691404e-05,4.6552254771762766e-05,-8.950569111976421e-06
1.0,127.0,-2.1287968896615394e-06,-0.00020055760091083614,4.398513217357823e-05,-4.9923712370146924e-05
2.0,0.0,3.3099331424999996e-05,-5.147015000000045e-06,2.4994865499999945e-05,0.00019942649999999792
2.0,1.0,-0.0043039597749999995,-8.752520999999992e-05,1.2991273999997994e-05,0.0001842457999999986
2.0,2.0,0.002797584215,0.01047266152,5.969874000000393e-06,1.7882599999993577e-05
2.0,3.0,-6.3894608e-06,9.553259500000001e-05,-7.121314000000048e-06,0.00017083649999999554
2.0,4.0,-3.8227744755e-05,-0.00010082826999999991,-1.1723871100000066e-05,0.00010941259999999706
2.0,5.0,9.381865e-06,7.171658999999999e-05,-5.067903999999998e-06,4.541579999999846e-05
2.0,6.0,3.5321366499999998e-06,0.00028682963500000007,1.5084074999999966e-05,0.00010571969999999717
2.0,7.0,-2.2088075674999994e-05,-0.004294106275,1.9413604499999972e-05,7.190630000000101e-05
2.0,8.0,0.00478431993,6.759943499999992e-05,1.115917400000034e-05,0.00011390209999999874
2.0,9.0,-0.002265187235,7.610211499999999e-05,1.1007074000000948e-05,0.0001312392999999978
2.0,10.0,6.917248729999999e-05,-5.030520000000007e-06,-8.402760000000476e-07,6.424779999999855e-05
2.0,11.0,-1.0624324449999997e-05,0.008127719624999998,1.1471076999999981e-05,3.5360699999998836e-05
2.0,12.0,4.57764257e-05,-6.8725999999999315e-06,1.635990400000001e-05,2.548859999999711e-05
2.0,13.0,2.6929434504999996e-05,-0.00026253383500000004,1.2157165899999927e-05,1.2494899999997641e-05
2.0,14.0,-1.0652734000000003e-06,-0.00020048680000000002,-2.5279840000000552e-06,0.000127885799999997
2.0,15.0,5.89963000000016e-08,8.250621999999992e-05,1.9044319999999563e-06,0.0002360701999999984
2.0,16.0,-3.1146201405e-05,0.005438397524999999,2.0700903900000013e-05,-4.471510000000921e-05
2.0,17.0,3.8558321564999996e-05,-4.398440000000025e-06,2.0145686999999417e-06,0.00012097559999999958
2.0,18.0,-1.4393190899999998e-05,0.00348408587,2.2545995999999935e-05,8.221000000000203e-05
2.0,19.0,-9.937101194999998e-05,1.5545899999999657e-06,6.713894999999893e-06,0.00012592619999999923
2.0,20.0,6.715806395e-05,9.111750000000108e-07,3.837058999999932e-06,0.00011881150000000039
2.0,21.0,0.0046002230199999996,-2.630207999999989e-05,6.7085739999977225e-06,0.00013967519999999746
2.0,22.0,-0.000809481805,-6.502499999997487e-08,2.7878654000000043e-05,6.40878999999978e-05
2.0,23.0,-8.66693993e-05,-5.088705000000005e-05,7.615227999999989e-06,0.00014962759999999817
2.0,24.0,2.5046256405e-05,0.00017914284000000009,8.16953389999998e-06,5.637159999999861e-05
2.0,25.0,7.216294084999999e-05,-0.0033150681649999998,1.5139236999999912e-05,-4.42100000000705e-07
2.0,26.0,-0.00011182570814999999,5.46166750000001e-05,-6.5706089999999905e-06,8.363609999999839e-05
2.0,27.0,-1.4291221200000002e-05,7.069460499999999e-05,-5.66826800000005e-06,9.731149999999798e-05
2.0,28.0,-3.2403898354999997e-05,0.00023732560500000006,9.956702899999957e-06,3.012929999999906e-05
2.0,29.0,-1.0448123649999997e-05,0.005322637759999999,8.576328999999968e-06,7.800079999999977e-05
2.0,30.0,1.1317536500000001e-05,8.010176000000001e-05,1.1607063999999982e-05,8.272439999999573e-05
2.0,31.0,-5.388541500000016e-07,-0.0049648238299999994,-6.009455000000041e-06,4.229980000000545e-05
2.0,32.0,-7.834351199999998e-06,-6.1028389999999986e-05,1.999622799999993e-05,1.6518800000000358e-05
2.0,33.0,-4.6451252000000006e-06,-2.0692960000000065e-05,-1.0177668000000054e-05,8.45459999999974e-05
2.0,34.0,-5.820009050000001e-06,-4.513459999999994e-05,1.0457922999999963e-05,5.3332999999997194e-05
2.0,35.0,-4.68685471e-05,0.00016710852000000005,1.5443997999999947e-05,0.00015303499999999774
2.0,36.0,-6.715128000000005e-07,0.0037192408,1.1717201999999962e-05,-0.00013669640000000375
2.0,37.0,2.3835927779999997e-05,0.00012005937000000001,2.258980399999933e-06,8.587099999999658e-05
2.0,38.0,0.00011851807704999999,1.9788819999999997e-05,-6.186699999989488e-08,7.193039999999687e-05
2.0,39.0,-0.00025668275799999995,-2.8294155000000028e-05,-5.147060000001897e-07,6.995699999997293e-06
2.0,40.0,-0.00348690575,-0.0006101875034999999,3.8300973999994376e-05,0.00010326932999999695
2.0,41.0,-0.00163808377,-1.9388094999999984e-05,1.5397374000003275e-05,0.00010531369999999587
2.0,42.0,-0.0005468725109999999,-9.956895000000094e-06,2.348434000000107e-06,6.618299999998268e-06
2.0,43.0,0.0003574373319999999,8.393325000000002e-05,3.332951399999961e-05,9.58953999999969e-05
2.0,44.0,1.471687355e-05,0.0023931611915,1.5137966999999964e-05,2.5827369999999787e-05
2.0,45.0,-5.999307150000001e-06,-6.148259500000003e-05,8.185850999999963e-06,5.034689999999742e-05
2.0,46.0,6.065553450000001e-06,3.229290000000026e-06,7.671304999999972e-06,3.881759999999848e-05
2.0,47.0,8.01466355e-06,-0.00010764063999999996,4.934616999999965e-06,-0.00011523040000000371
2.0,48.0,-1.7794666399999998e-05,5.7498575000000044e-05,-1.1010472000000018e-05,3.5542499999998815e-05
2.0,49.0,-1.3023920949999999e-05,-0.003820195275,1.5983945000000028e-05,3.2361500000002614e-05
2.0,50.0,-1.06737018e-05,1.5585600000000944e-06,1.1881365999999959e-05,5.409319999999806e-05
2.0,51.0,9.278864600000001e-06,3.246672000000001e-05,3.382669999999986e-06,1.21831999999963e-05
2.0,52.0,-2.3042774299999996e-05,-9.84319000000002e-06,2.6539857999999947e-05,0.00010270799999999941
2.0,53.0,3.674351250000001e-06,0.0037192765349999997,7.170036999999951e-06,1.2371699999996612e-05
2.0,54.0,7.8358805e-06,-3.910780499999993e-05,-1.5107286000000032e-05,0.00011302349999999664
2.0,55.0,-3.059312725799999e-05,2.691782000000011e-05,1.7518666839999937e-05,1.0068999999998292e-05
2.0,56.0,5.6955331e-06,-1.2792794999999936e-05,8.173869999999933e-06,0.00016503989999999905
2.0,57.0,-1.67009992e-05,-0.0021369534569999995,2.9539457999999992e-05,5.3146459999997724e-05
2.0,58.0,-1.5473905499999988e-06,-2.4413514999999905e-05,-9.93137900000003e-06,3.982649999999764e-05
2.0,59.0,3.1348091492e-05,-0.00153772735775,3.625461615999998e-05,-0.00011257475499999701
2.0,60.0,-2.8135338324999998e-05,6.488180000000009e-05,2.7069751500000014e-05,3.657379999999791e-05
2.0,61.0,1.5031584499999984e-06,1.6989224999999964e-05,3.0472090999999957e-05,0.00011561829999999872
2.0,62.0,-8.915995849999997e-06,-2.208629499999995e-05,1.1275329999999448e-06,9.876109999999801e-05
2.0,63.0,6.921771355e-05,-0.0003802279899999999,1.870111499999992e-05,0.00011751359999999592
2.0,64.0,3.53429459e-05,-6.067674999999967e-06,1.5012521999999965e-05,-5.594470000000222e-05
2.0,65.0,-0.001418825615,4.4562405000000006e-05,2.0818474000001277e-05,0.00027100869999999833
2.0,66.0,-0.002825109795,1.6634880000000025e-05,2.997147399999783e-05,5.519139999999818e-05
2.0,67.0,2.1553638000000014e-06,0.00012123204500000002,1.4582971999999972e-05,2.6593500000000266e-05
2.0,68.0,-1.0149632749999998e-05,-0.000585398071,7.792878999999931e-06,4.423657999999845e-05
2.0,69.0,3.3345559999999994e-06,0.00153511797425,1.3194761999999945e-05,0.0001479705149999965
2.0,70.0,1.27406677e-05,2.3006944999999913e-05,2.7456965999999968e-05,0.00010760789999999834
2.0,71.0,1.4681461849999997e-05,4.036170499999996e-05,1.4315888999999925e-05,7.120729999999954e-05
2.0,72.0,1.86248889e-05,-3.507232499999998e-05,2.7939493999999982e-05,6.506249999999848e-05
2.0,73.0,5.152404149999999e-06,0.0001722294550000001,1.7094420999999954e-05,0.00015152689999999835
2.0,74.0,-1.2609400949999998e-05,1.0320500000000302e-06,5.477089999999045e-07,0.00012459659999999946
2.0,75.0,2.3841138014999996e-05,0.002520324242,-3.5998698300000055e-05,0.00011197256000000067
2.0,76.0,-3.7342549499999994e-06,1.7511139999999958e-05,2.707764699999995e-05,6.300699999999632e-05
2.0,77.0,-9.706378849999998e-06,-5.2499009999999946e-05,9.55154899999994e-06,6.328399999999266e-06
2.0,78.0,-1.0713163499999988e-06,-0.0015632514758999998,-2.0661031000000016e-05,0.00010296408199999758
2.0,79.0,-8.587841700000001e-06,0.0005699742955,3.162788799999994e-05,0.00016265328999999937
2.0,80.0,-2.9087655000000074e-07,-0.0014728799461,2.6805536999999963e-05,4.849367800000112e-05
2.0,81.0,-4.034199649999999e-06,-0.0001966688200000001,1.715759699999996e-05,0.00017648579999999785
2.0,82.0,-1.82100018e-05,3.059420499999999e-05,1.083957999999912e-06,7.205229999999767e-05
2.0,83.0,-2.1381731890000002e-05,-2.0384425000000036e-05,2.3619470199999998e-05,0.00023474529999999882
2.0,84.0,1.7699724199999998e-05,0.0010824644299999998,-8.527856000000062e-06,-1.3574000000004282e-05
2.0,85.0,-5.815634300000002e-06,4.780159000000007e-05,-5.96977400000003e-06,0.00012012039999999884
2.0,86.0,1.3084282699999998e-05,0.001125524466,3.5579719999999935e-05,0.00014035048000000046
2.0,87.0,-1.70918943e-05,1.2992095000000054e-05,-1.0305863999999979e-05,8.82744999999987e-05
2.0,88.0,-8.150114649999999e-06,-3.928790500000006e-05,2.0046134999999932e-05,-2.9480100000001893e-05
2.0,89.0,-2.909518739e-05,1.0627000000000737e-06,1.5175140199999962e-05,4.769239999999807e-05
2.0,90.0,-2.5907109999999997e-07,-1.1419119999999961e-05,2.2513473999999952e-05,7.428339999999749e-05
2.0,91.0,9.717004000000001e-06,0.00023044171,3.870881799999999e-05,7.995819999999548e-05
2.0,92.0,0.0021974013649999997,0.00014002507999999995,1.0339674000000609e-05,0.00012000079999999969
2.0,93.0,0.0012081776699999999,3.6020705e-05,3.321457399999797e-05,-8.774309999999974e-05
2.0,94.0,9.36500835e-06,-2.300246000000008e-05,1.8986518999999977e-05,0.0001588243999999986
2.0,95.0,-9.87120849999999e-07,1.201901500000007e-05,2.6131549999999514e-06,0.00015947869999999707
2.0,96.0,-2.264406117e-05,-2.963945499999995e-05,4.482332600000009e-06,0.0002201796999999974
2.0,97.0,-1.5794930049999998e-05,-2.752646499999995e-05,3.448450000000036e-07,0.0001659362999999978
2.0,98.0,4.8045153e-06,-0.0009828161165,1.8773889999999996e-05,7.635566999999878e-05
2.0,99.0,-2.3984119424999996e-05,-5.255157500000011e-05,1.9806551499999934e-05,9.58088999999983e-05
2.0,100.0,3.37137415e-06,-5.096085000000006e-05,2.6039460999999977e-05,0.00010424919999999935
2.0,101.0,8.917392849999997e-06,-2.1503864999999987e-05,7.754912999999937e-06,0.00016068149999999665
2.0,102.0,-8.187095049999999e-06,1.3985470000000123e-05,-4.608743000000106e-06,7.150819999999796e-05
2.0,103.0,-1.3227779249999999e-05,-3.398029000000003e-05,1.2449572999999893e-05,4.649399999999989e-05
2.0,104.0,-1.0980938899999997e-05,-0.0009466588585,4.98771999999996e-06,9.056282999999643e-05
2.0,105.0,6.72877745e-06,7.913336500000001e-05,8.748040999999945e-06,0.00014304250000000005
2.0,106.0,1.2794375650000001e-05,0.0008148143064999999,-1.5391439e-05,0.0001474698699999963
2.0,107.0,-5.822100399999999e-06,-3.6513415e-05,3.6495579999999617e-06,0.0001130978999999975
2.0,108.0,1.4779870000000004e-06,-3.155012499999997e-05,3.3620181999999964e-05,0.00012803009999999774
2.0,109.0,4.7593481e-06,-0.000676413931,5.934767999999932e-06,0.00010879677999999825
2.0,110.0,1.2847047999999998e-06,-8.652721000000004e-05,-8.814515999999995e-06,7.682259999999948e-05
2.0,111.0,4.4135815000000015e-06,0.0008034212355,3.947989999999997e-05,0.00015724848999999858
2.0,112.0,-5.618684300000001e-06,2.3099675000000044e-05,9.003511999999946e-06,2.131069999999717e-05
2.0,113.0,2.6437209000000015e-06,2.9206450000000307e-06,-1.0796062000000035e-05,9.579429999999701e-05
2.0,114.0,-6.291086599999999e-06,0.000458633275,-2.416964600000004e-05,0.0001736766999999996
2.0,115.0,1.6219999000000008e-06,-0.0002859064800000001,9.214251999999957e-06,-5.662400000001465e-06
2.0,116.0,-3.5372748499999996e-06,-3.3053959999999996e-05,2.1148210999999965e-05,0.0001837125999999987
2.0,117.0,1.3138997049999998e-05,2.8916679999999972e-05,-1.4077295000000052e-05,2.2228799999995937e-05
2.0,118.0,-1.3065021999999992e-06,0.000481070515,1.7382301999999956e-05,2.6292099999998426e-05
2.0,119.0,-1.1957203e-05,2.2860929999999924e-05,2.7518993999999894e-05,3.770999999999798e-05
2.0,120.0,4.556282649999999e-06,-3.241329000000005e-05,-3.2784910000000445e-06,0.00012945759999999663
2.0,121.0,9.540511000000001e-06,5.2047045000000035e-05,1.895000599999998e-05,1.4576499999998518e-05
2.0,122.0,-9.852617455e-05,1.4367964999999932e-05,2.5811362999999977e-05,2.2942099999997183e-05
2.0,123.0,0.00010150247014999999,-1.6055559999999966e-05,-2.380899999994846e-08,4.7474399999996375e-05
2.0,124.0,-0.00030102544350000003,-2.2301229999999937e-05,3.902604000000124e-06,6.799399999999688e-05
2.0,125.0,-0.00170688029,3.7972834999999965e-05,2.5782774000000392e-05,6.923269999999938e-05
2.0,126.0,-0.0008242118375,-1.0341314999999935e-05,2.2225803999999723e-05,0.00016484549999999792
2.0,127.0,-1.0937475799999998e-05,3.5775075000000014e-05,1.020566399999988e-05,0.00013787289999999728
3.0,0.0,-5.199840675e-05,-5.1489517944999994e-05,-3.145575099999994e-05,-3.242872890000003e-05
3.0,1.0,-0.002811065435,0.008492597599999999,-5.078502600000078e-05,9.84496200000023e-06
3.0,2.0,-0.00431066005,9.98340576e-05,-3.6278925999997425e-05,6.992925000000005e-05
3.0,3.0,1.5284176000000033e-06,2.7182944949999997e-05,-3.424374000000029e-06,2.6348565000000073e-05
3.0,4.0,2.9723858499999998e-05,-4.695384850000001e-06,1.6251408000000078e-05,3.106889700000006e-05
3.0,5.0,-7.888652349999999e-06,-0.00025579556799999997,1.0272428999999967e-05,-1.1015617999999754e-05
3.0,6.0,-9.852494100000001e-06,0.005344873455,-6.419909999999986e-06,-5.702573799999925e-05
3.0,7.0,3.0941336199999996e-05,0.0003515472425,-3.593083399999994e-05,5.6555292000000287e-05
3.0,8.0,0.0022588824,-0.0056881765550000005,-4.119232599999935e-05,2.3657862000003336e-05
3.0,9.0,0.004786545769999999,-2.2068675900000004e-05,-1.5114325999999227e-05,-2.6965157999999935e-05
3.0,10.0,3.23892454e-05,-0.0001118274856,-1.0677129999999919e-05,7.359715000000013e-05
3.0,11.0,2.2383664549999996e-05,-2.23664295e-05,-6.3502349999999734e-06,-4.525364399999986e-05
3.0,12.0,2.8676139349999995e-05,-2.54762567e-05,3.888836999999969e-06,6.499112600000008e-05
3.0,13.0,-1.59238819e-05,-7.153224150000003e-06,-3.485630000000058e-06,-9.850520999999918e-06
3.0,14.0,-5.604328000000027e-07,-0.004229629245,-2.0122180000000437e-06,0.000218409062000002
3.0,15.0,1.1683562000000034e-06,-0.0010154905075,-4.69072000000002e-06,-0.0003595947880000017
3.0,16.0,9.696001350000002e-06,-4.725494853199999e-05,-1.3967573000000035e-05,4.452889136000005e-05
3.0,17.0,1.002578295e-05,-0.00335714942,-3.790181000000051e-06,1.3861161999998477e-05
3.0,18.0,-1.91193506e-05,-5.1575113595e-05,-2.4653370000000076e-05,5.0853732100000125e-05
3.0,19.0,-2.9395298549999998e-05,-0.00020370061399999998,-2.3971390000000295e-06,8.945620000005005e-07
3.0,20.0,1.45743896e-05,-7.401852289999999e-05,7.01030000000011e-06,-0.0001051531959999998
3.0,21.0,0.0008111895369999999,0.0042116162,3.7867400000038534e-07,-4.690143800000238e-05
3.0,22.0,0.004610988735,-2.6175461699999998e-05,-4.004862599999944e-05,-6.772347999999982e-06
3.0,23.0,0.0001263244804,1.1146018450000001e-05,-1.1204277999999968e-05,7.082118100000004e-05
3.0,24.0,-6.6944915035e-05,-3.520723714999999e-05,-8.098745300000078e-06,2.8564321000000004e-05
3.0,25.0,-1.2450777500000001e-05,-1.3712258950000001e-05,4.433526000000015e-06,-5.18048269999999e-05
3.0,26.0,4.0925769549999996e-05,-0.00011910970124999999,8.406450000000098e-07,6.324407700000002e-05
3.0,27.0,-2.1450432749999995e-05,0.0033770002,-1.0591060999999942e-05,3.236956200000141e-05
3.0,28.0,-1.3938957350000001e-05,6.84121601e-05,-4.112293000000028e-06,5.6031540000000105e-05
3.0,29.0,-2.5751240099999996e-05,-3.0138634849999995e-05,4.319392000000024e-06,6.316567299999996e-05
3.0,30.0,-7.572250749999997e-06,-0.0032121576,-8.978919000000034e-06,-8.721603800000394e-05
3.0,31.0,1.9600175999999993e-06,-3.02554704e-05,-1.5155026000000075e-05,7.354480000000094e-06
3.0,32.0,2.0344710849999998e-05,-4.433021591999999e-05,-3.2914130000000357e-06,-5.446566839999991e-05
3.0,33.0,-1.3735052049999998e-05,3.6689612e-05,-3.5656325000000035e-05,-5.387649799999991e-05
3.0,34.0,3.5500524499999985e-06,-0.0037789369099999995,1.2297382999999963e-05,-4.222438000005094e-06
3.0,35.0,1.469661485e-05,-7.41664818e-05,6.903292999999862e-06,-0.00010747605399999996
3.0,36.0,4.20530062e-05,-1.2317215499999983e-06,-3.171101999999979e-06,4.397885900000007e-05
3.0,37.0,2.193402915e-05,-0.0009055701605,-9.22230699999989e-06,5.240571999998741e-06
3.0,38.0,0.000188539915,-4.4156144e-06,-6.718364599999996e-05,-1.888950999999987e-05
3.0,39.0,-0.00016857660649999997,-6.391675550000003e-06,-3.942873600000004e-05,1.9774441000000058e-05
3.0,40.0,-0.001641671905,1.025433585e-05,-4.0640826000002104e-05,-6.216235899999994e-05
3.0,41.0,0.0035339592149999997,9.675810305e-05,-2.9669225999997318e-05,4.8319781000000094e-05
3.0,42.0,-1.4750385950000001e-05,-0.0024278299,-4.812566900000001e-05,-4.274503800000056e-05
3.0,43.0,5.1662557099999996e-05,4.8513646455e-05,-3.553144000000045e-06,5.3328176900000136e-05
3.0,44.0,-4.448796050000002e-06,8.03760965e-06,3.880166999999986e-06,7.0867430000000665e-06
3.0,45.0,6.74372525e-06,-5.702576250000002e-06,6.460898999999913e-06,-5.547036999999959e-06
3.0,46.0,-1.11028553e-05,0.002527946605,-2.565936000000007e-05,-6.478413800000098e-05
3.0,47.0,-3.2834071349999996e-05,-2.706492215e-05,5.004376999999926e-06,-3.116386299999994e-05
3.0,48.0,-1.1256939999999998e-05,2.6561908099999997e-05,-1.0322684000000007e-05,2.3762586000000044e-05
3.0,49.0,-3.113799799999999e-06,-3.5628444999999996e-05,-5.1051120000000796e-06,3.344752400000007e-05
3.0,50.0,-7.225538150000004e-06,2.324808549999998e-06,-1.655993500000001e-05,-0.00013959002299999992
3.0,51.0,1.3798311800000003e-05,-0.00043444134399999996,-3.3985040000000795e-06,-0.00018712163799999935
3.0,52.0,-3.6993611499999987e-06,0.00304667918,-3.063013100000006e-05,-0.00010599763800000483
3.0,53.0,-2.075135545e-05,-6.126116264999999e-05,6.9746829999999336e-06,2.2458309000000145e-05
3.0,54.0,-5.890026499999999e-06,-0.0012330065200000001,-1.8511026000000048e-05,-5.30823800000055e-06
3.0,55.0,-1.1595821200000002e-05,-4.9880633075e-05,-5.203381999999995e-06,1.410216250000008e-05
3.0,56.0,2.424608850000001e-06,-3.9233623e-06,-3.1556316999999994e-05,2.196340000000102e-06
3.0,57.0,-2.8347181450000002e-05,3.290803469999999e-05,-3.9485217000000094e-05,2.6210073999999987e-05
3.0,58.0,-8.934028499999964e-07,-0.0011631685199999999,1.0173472999999978e-05,-0.00010603703800000054
3.0,59.0,4.215285125e-05,-4.2275494149999996e-05,-2.400410099999997e-05,-3.044697700000004e-05
3.0,60.0,-3.08391259e-05,-3.8214542999999996e-06,-2.1133803999999988e-05,1.0263750000000057e-05
3.0,61.0,-2.0488296899999995e-05,-0.0014077364749999998,-3.212763399999999e-05,2.0101262000000918e-05
3.0,62.0,-0.0001409751285,-1.2313698099999996e-05,-1.2006076000000155e-05,7.487297600000004e-05
3.0,63.0,0.000116872513,4.9031303279999996e-05,-3.5834659999998814e-06,4.457311040000002e-05
3.0,64.0,-0.00023429020399999998,0.0003085908225,-1.2374246000000046e-05,3.6398092000000127e-05
3.0,65.0,-0.00280469511,0.0017970243300000001,-4.6075260000020225e-06,2.5033962000001617e-05
3.0,66.0,0.0014169044549999998,1.2307053499999997e-05,-3.7551625999999586e-05,-7.276493999999995e-05
3.0,67.0,-2.7681798250000003e-05,6.595724900000001e-06,-1.4780931000000058e-05,-6.859939999999407e-07
3.0,68.0,-6.7052713500000005e-06,-2.0979822700000003e-05,-1.0666091000000088e-05,-7.556110199999988e-05
3.0,69.0,2.4666365800000002e-05,1.2839209250000001e-05,-2.019894000000004e-05,-0.00018384211499999987
3.0,70.0,-3.618350350000002e-06,0.00015171587499999997,-3.469440500000003e-05,5.105242199999997e-05
3.0,71.0,1.2390931149999997e-05,4.2433735884999995e-05,-4.737447699999997e-05,-6.476890969999998e-05
3.0,72.0,-1.4979229500000035e-06,-0.002165710675,-3.166238100000002e-05,-1.887953800000139e-05
3.0,73.0,4.21876165e-06,-4.212444475999999e-05,7.530321000000034e-06,1.1206654800000035e-05
3.0,74.0,-5.5163632e-06,-2.4420271599999998e-05,-7.697268000000026e-06,7.556196000000066e-06
3.0,75.0,-3.5576214999999933e-07,-2.7081738849999998e-05,8.556389999999785e-07,1.803389900000008e-05
3.0,76.0,1.1111714100000002e-05,-0.0013101487450000002,-3.083466600000003e-05,-5.860253799999788e-05
3.0,77.0,-3.2321739999999973e-06,3.7229062319999996e-05,-2.8924380000000013e-05,1.9884903600000093e-05
3.0,78.0,-1.6210468000000014e-06,0.0003587664804999999,-1.4818476000000029e-05,-1.7949447999999576e-05
3.0,79.0,-8.128671e-06,0.0008219542135,-4.1908224000000066e-05,-5.707494799999967e-05
3.0,80.0,-8.006551e-06,-1.43089682e-05,-2.736687200000004e-05,5.0957770000000095e-05
3.0,81.0,-1.2959750000000002e-05,-4.41715515965e-05,-4.585275600000007e-05,-1.6318797929999796e-05
3.0,82.0,1.422064495e-05,-0.000931796817,7.473190000000718e-07,-5.172338000001478e-06
3.0,83.0,1.5634842799999996e-05,2.8636247799999997e-05,-3.579564600000006e-05,3.534688400000003e-05
3.0,84.0,1.2447887149999997e-05,1.825197595e-05,-2.214123500000002e-05,3.223195700000003e-05
3.0,85.0,-7.455724350000002e-06,-0.000788172105,-1.6860859000000038e-05,-1.4770538000001258e-05
3.0,86.0,1.6804732999999987e-06,4.792486199999998e-06,-2.1643009999999963e-05,-5.9324359999999934e-05
3.0,87.0,2.2674090049999995e-05,-4.1560062875e-05,-3.913592999999901e-06,3.3500924500000136e-05
3.0,88.0,-7.133497850000001e-06,-0.0010120254415,-2.506279499999997e-05,-4.7592468000000726e-05
3.0,89.0,-3.2131655000000006e-05,-5.405200150000002e-06,-3.392136000000006e-05,-4.468794099999986e-05
3.0,90.0,-2.8274646300000003e-05,1.0431629950000001e-05,-2.135554200000004e-05,2.0146855000000097e-05
3.0,91.0,6.9575977000000015e-06,-1.5399045499999992e-06,-3.3351585999999976e-05,-8.267486299999995e-05
3.0,92.0,-0.001211635365,-2.52594581e-05,-3.14334259999993e-05,0.00014019792200000006
3.0,93.0,0.00219663927,0.0012259248949999999,-1.4478925999998417e-05,4.0182261999998935e-05
3.0,94.0,-3.69181405e-06,-0.0001174829891,-3.2844200999999975e-05,2.938174e-05
3.0,95.0,2.4664765000000016e-06,0.000484939949,-8.738591999999994e-06,-0.00017020009799999944
3.0,96.0,5.3560993500000015e-06,-7.300979999999995e-07,-4.137066999999983e-06,1.6870624000000118e-05
3.0,97.0,1.4606241100000005e-05,-2.1149938599999996e-05,1.6328327999999923e-05,-1.0360895999999961e-05
3.0,98.0,-4.476848849999997e-06,-3.19582199e-05,-4.6168822999999994e-05,4.952527800000003e-05
3.0,99.0,4.926478400000001e-06,0.00111721398,-3.5057342000000016e-05,-1.507563800000051e-05
3.0,100.0,1.4570175549999995e-05,1.0284394799999997e-05,-3.6274845000000004e-05,2.7232912000000045e-05
3.0,101.0,1.4800445249999999e-05,-9.276712449999999e-06,-5.3543112999999906e-05,-1.3542940999999845e-05
3.0,102.0,1.9930408499999998e-05,0.0005127340105,7.971940000000033e-07,-8.372100799999985e-05
3.0,103.0,1.0647030349999998e-05,2.514510195e-05,-1.2531310000000588e-06,-1.0522530999999954e-05
3.0,104.0,-9.1679374e-06,1.8488701000000023e-06,-3.7010818000000045e-05,-2.7995273999999903e-05
3.0,105.0,-4.973408399999998e-06,1.534280975e-05,-4.469284400000005e-05,-4.8176369999999e-06
3.0,106.0,5.6664586999999996e-06,9.208587349999999e-06,-2.937294399999994e-05,-6.0330956999999944e-05
3.0,107.0,1.411931650000001e-06,0.0005700730744999999,-2.4564861000000057e-05,-7.47456080000004e-05
3.0,108.0,-1.6220881500000022e-06,-3.731139850000001e-06,-2.9260025000000016e-05,-6.0815770999999867e-05
3.0,109.0,-8.9296791e-06,0.00010433152515,6.56590000000004e-06,2.2334379000000068e-05
3.0,110.0,-4.531487050000003e-06,-0.0006168028534999999,-6.61378300000003e-06,-5.231822799999944e-05
3.0,111.0,-1.8207391499999984e-06,2.98961426e-05,-2.8620389000000018e-05,2.432947000000007e-05
3.0,112.0,1.6932438199999998e-05,-2.8034639499999973e-06,-1.9374093999999934e-05,-7.71558989999999e-05
3.0,113.0,-8.498063600000001e-06,-0.0005592999079999999,-2.383685999999997e-06,-6.581271799999969e-05
3.0,114.0,4.8209499499999975e-06,-3.528001674e-05,-2.1695353000000038e-05,-7.96387879999997e-06
3.0,115.0,1.0567174350000002e-05,-1.891877949999997e-06,-4.9271945000000035e-05,-3.9726548999999946e-05
3.0,116.0,-1.3725939500000013e-06,0.00041362663099999997,-6.095622999999975e-06,-0.00015473181800000038
3.0,117.0,9.16203515e-06,-0.0001871978845,-2.882205500000002e-05,-3.734316799999985e-05
3.0,118.0,-2.1431634099999994e-05,3.238964035e-05,-2.5399491999999977e-05,-8.81033099999987e-06
3.0,119.0,9.452563049999998e-06,-6.360099500000002e-07,-3.1722385e-05,-2.4934660999999973e-05
3.0,120.0,-1.0846060100000002e-05,-9.735587225e-05,-2.723810399999999e-05,-1.9369022999999983e-05
3.0,121.0,1.483788805e-05,0.0006061514209999999,-4.162604099999998e-05,-2.8436638000000056e-05
3.0,122.0,-6.800238649999999e-06,-1.2443554349999999e-05,-1.385222100000003e-05,-7.813684100000001e-05
3.0,123.0,6.354574261e-05,8.554800449999997e-06,3.883468619999992e-05,3.749966700000001e-05
3.0,124.0,4.622760675e-05,2.2065440499999995e-06,-3.8545630999999916e-05,-0.00012672145099999995
3.0,125.0,-0.0008390892025000001,3.5727201000000027e-06,-4.461007600000093e-05,8.316716800000005e-05
3.0,126.0,0.0017244676550000001,-0.000721372148,-6.547425999999899e-06,-0.00010525183800000064
3.0,127.0,-2.6964530850000003e-05,9.7233501e-06,-1.4052599000000104e-05,-3.3371445999999935e-05
4.0,0.0,-5.3123215999999995e-06,-0.001603808499999991,1.705126799999997e-05,-0.0012210099999999944
4.0,1.0,-3.279771366e-05,-6.787599999998756e-05,0.00018218189879999988,-0.0013126600000003261
4.0,2.0,1.7124346499999996e-06,-8.94749999999847e-05,-0.00014414065300000003,0.00020791999999977826
4.0,3.0,0.0054988513,0.01220169949999999,1.716242600000115e-05,-0.00015853000000023984
4.0,4.0,-0.0036810505749999994,-0.000172266000000032,1.0215126000000196e-05,-0.00013796000000038108
4.0,5.0,-2.4843572e-06,0.010671600999999989,2.7836259999999786e-06,-0.0003866200000007813
4.0,6.0,-2.7441967465000003e-05,0.00047941799999999535,9.994458699999972e-06,-0.0002966000000007018
4.0,7.0,2.9555733634999997e-05,0.00019432350000000986,1.8595031299999973e-05,-0.0004013100000005431
4.0,8.0,0.00011406922590000001,2.115349999998184e-05,0.00010646484799999993,-0.000656050000000241
4.0,9.0,-1.1437983420000001e-05,0.008834641999999997,-5.5615840400000006e-05,-2.8560000000371615e-05
4.0,10.0,-3.7975297449999996e-05,-2.7604500000000254e-05,7.205006999999919e-06,3.7000000008280404e-07
4.0,11.0,-0.000139462754,0.000229438999999991,5.397725999999906e-06,-0.00027748000000007983
4.0,12.0,-0.007819936865,-0.0014608464999999946,1.2777126000003239e-05,-0.0004904300000004024
4.0,13.0,-0.0021661896,0.007330202500000008,6.5510259999990665e-06,-0.00043511000000079336
4.0,14.0,-9.32065335e-06,-0.0033650215000000094,1.985336999999963e-06,5.7850000000081434e-05
4.0,15.0,4.606847949999999e-06,0.013395131999999997,9.328860999999976e-06,0.0009667799999994728
4.0,16.0,4.05956852e-05,-0.00023027799999998655,1.700224999999995e-05,-3.23400000001861e-05
4.0,17.0,-7.512263000000006e-07,-3.206650000000394e-05,7.526599999999433e-07,-0.00043582999999999805
4.0,18.0,1.8419579415e-05,2.0383500000005494e-05,3.096942369999995e-05,-0.0003358299999998981
4.0,19.0,8.013578965e-05,2.0917000000016117e-05,1.2583112999999975e-05,0.00010871999999925716
4.0,20.0,7.21399285e-06,-0.0038049735000000168,2.4330049999999866e-06,-0.00013823000000051652
4.0,21.0,-0.00015554077549999998,-9.491500000000097e-05,5.794943600000007e-05,-0.0004452200000004679
4.0,22.0,0.00010006358389999999,-0.001796028499999984,1.782927999999955e-06,-0.0003263100000004681
4.0,23.0,0.00033698867299999995,-2.8299999999675807e-07,2.0458905999999683e-05,-0.00018297999999986045
4.0,24.0,-0.000159347125,0.005107302500000008,1.5280166000000095e-05,5.7669999999065955e-05
4.0,25.0,0.001391117155,0.000375219000000003,5.94652599999947e-06,-0.00026466000000099904
4.0,26.0,-0.00739419716,0.0001020289999999896,1.3400225999996275e-05,-0.0004439800000005655
4.0,27.0,2.1391079615e-05,0.00013496950000000535,5.619979699999971e-06,-4.513000000025413e-05
4.0,28.0,-7.085628500000017e-07,-0.009379135999999996,3.835026999999972e-06,0.0005298399999992264
4.0,29.0,-4.12973667e-05,0.0005792250000000165,1.1576009999999947e-05,-0.00013340000000056082
4.0,30.0,7.5967307499999996e-06,-6.926049999998046e-05,4.445224999999953e-06,-0.0002045900000004208
4.0,31.0,-8.904183749999999e-06,4.5226000000009314e-05,2.1875828999999913e-05,-0.00017887999999993684
4.0,32.0,-3.023875106e-05,-0.004829417999999974,8.348632799999965e-06,-0.0002353600000004618
4.0,33.0,8.1360155e-06,-0.0007034134999999928,1.7715785999999975e-05,3.2909999999469746e-05
4.0,34.0,2.5477995635e-05,6.023649999999103e-05,9.849479299999934e-06,-0.0002574099999999579
4.0,35.0,-9.9885168e-06,0.0016833254999999714,8.161779999999953e-06,-0.00018573000000049464
4.0,36.0,1.8509231934999996e-05,-8.48690000000013e-05,1.2708451299999925e-05,-0.00011164000000007943
4.0,37.0,8.278599419999998e-05,-3.088050000002451e-05,1.6754381999999892e-05,-0.00025299000000061905
4.0,38.0,-0.00023491486549999998,-3.737000000003654e-06,1.2575136000000113e-05,-4.5619999999857434e-05
4.0,39.0,-0.0003454337049999999,0.0018060744999999837,3.212406599999975e-05,-8.067000000014367e-05
4.0,40.0,-0.0009518043434999999,-3.0318999999986995e-05,-8.529223999999116e-06,-7.906000000085232e-05
4.0,41.0,-0.0003752671945,5.746200000000118e-05,6.375259600000003e-05,-0.00020358000000011975
4.0,42.0,0.005022719094999999,-6.860750000000498e-05,4.010812600000563e-05,-8.115000000100124e-05
4.0,43.0,-0.0031708132799999995,-0.003461126499999974,4.349622600000372e-05,-8.963000000042352e-05
4.0,44.0,4.1277842799999994e-05,0.00018554699999999424,7.812447999999915e-06,-0.00018352000000082522
4.0,45.0,3.248384205e-05,8.628000000000108e-05,7.440057000000002e-06,-0.000292980000000248
4.0,46.0,3.0422422499999987e-06,6.508100000000155e-05,3.1100409999999584e-06,-8.232000000066296e-05
4.0,47.0,-4.633592749999999e-06,0.0069570819999999894,1.8694652999999984e-05,-8.548000000052623e-05
4.0,48.0,-1.712813727e-05,0.0009797275000000133,3.389285459999998e-05,-0.00012753000000059742
4.0,49.0,-9.073641899999999e-06,-0.00016050200000002762,3.059083599999997e-05,-0.00014790000000056144
4.0,50.0,-7.624723999999985e-07,0.00010443299999999406,2.4857993999999965e-05,-4.7520000000939027e-05
4.0,51.0,3.1229598e-06,0.0011245544999999996,1.204308199999997e-05,-0.00014957000000065388
4.0,52.0,2.88443615e-06,0.00015328150000000484,1.804505899999999e-05,-0.0001303300000005114
4.0,53.0,-2.9581903894999997e-05,-1.8357000000010504e-05,1.421985609999994e-05,-0.00018804000000011142
4.0,54.0,-2.44774143e-05,-6.863500000009459e-06,1.920077399999997e-05,-1.3190000000551368e-05
4.0,55.0,-1.9867662e-06,-2.2106000000000903e-05,2.3604486e-05,-8.98000000006116e-05
4.0,56.0,5.4654057099999996e-05,-0.0005116805000000141,2.199211999999932e-06,-0.00016513000000023534
4.0,57.0,4.34367605e-06,2.0133999999970287e-05,2.2636166999999947e-05,-0.0002073400000003611
4.0,58.0,-1.1324439849999998e-05,5.8113999999998e-05,1.1229776999999948e-05,-0.00030732000000088794
4.0,59.0,-0.00020225889599999997,-8.907499999995239e-06,1.3166245999999883e-05,-8.92500000009011e-05
4.0,60.0,0.0001976694265,-2.211400000000363e-05,1.8607916000000124e-05,-8.816000000022582e-05
4.0,61.0,-0.0024648917199999996,-1.0444500000011958e-05,2.0414626000000163e-05,-0.00012399000000051783
4.0,62.0,-0.0037745507749999997,0.0015008464999999999,1.6259325999993945e-05,-0.00011601000000083236
4.0,63.0,-9.51971255e-06,-2.8354499999987126e-05,2.1988708999999973e-05,-0.00020643000000000741
4.0,64.0,-5.7310671500000005e-05,-1.162199999998198e-05,-2.2408475999999985e-05,-0.00016558000000069237
4.0,65.0,0.00016549646,2.856499999998735e-05,5.546814600000016e-05,-0.00017698000000024303
4.0,66.0,-9.50896582e-05,0.002878176000000003,-4.015498000000064e-06,0.00015071999999935468
4.0,67.0,-1.6978274849999997e-05,0.002207370499999993,2.1574304999999954e-05,-0.00025347000000078274
4.0,68.0,-2.1698250055e-05,3.132749999999046e-05,2.706090889999989e-05,-0.00018383000000080083
4.0,69.0,2.0489046085e-05,-8.99099999999986e-05,2.6776474299999963e-05,-0.0003218200000001947
4.0,70.0,-8.257660500000001e-06,0.0008984739999999894,9.139231999999974e-06,-0.00031148000000022486
4.0,71.0,4.974293399999999e-06,-0.00030706950000000677,2.650003999999995e-05,-0.00041325000000036466
4.0,72.0,4.9781935e-06,1.6614499999990928e-05,1.1557317999999947e-05,-0.0001451100000000871
4.0,73.0,-1.2835779475e-05,0.003448308000000011,9.228952499999952e-06,-0.0007071800000008065
4.0,74.0,2.27546225955e-05,-5.8144499999988886e-05,1.3077206089999951e-05,-7.007000000017193e-05
4.0,75.0,1.872237069e-05,-0.0002393770000000059,2.7924050199999972e-05,-0.00020652000000051515
4.0,76.0,1.5152863704999998e-05,-5.6130000000015334e-06,8.913099899999959e-06,0.0003125399999998057
4.0,77.0,-8.760110699999998e-06,3.510549999998641e-05,2.153901599999995e-05,-9.453000000061994e-05
4.0,78.0,-1.577048799999999e-06,-3.156800000000959e-05,2.5183535999999975e-05,-0.0003128000000005015
4.0,79.0,-7.156527500000001e-07,-3.99270000000021e-05,2.999811099999995e-05,-0.00013542000000046903
4.0,80.0,-2.28485855265e-05,1.703450000001272e-05,3.117694699999929e-07,-0.00033195000000013625
4.0,81.0,7.27123145e-06,-4.806899999997699e-05,2.818990499999997e-05,-0.00014352000000036888
4.0,82.0,-1.8804659585e-05,1.5600000000115521e-07,2.3266150299999924e-05,-7.659999999992671e-05
4.0,83.0,-7.600266e-06,-0.0006611639999999988,1.9866231999999953e-05,-0.0001079600000002123
4.0,84.0,-7.23487626e-05,2.0079999999908504e-06,2.078675199999992e-05,-0.00024112000000034434
4.0,85.0,-3.7937078e-06,2.224150000000591e-05,5.946545999999966e-06,-0.0004910100000005134
4.0,86.0,-6.590159369999999e-05,-7.094500000005832e-06,1.3747995999999922e-05,-0.00029033000000025505
4.0,87.0,-1.04914276e-05,3.873799999998262e-05,2.0485249999999954e-05,-0.00017902000000041826
4.0,88.0,-0.0016539795,-4.7257999999973654e-05,2.360462600000106e-05,-0.00015216000000053961
4.0,89.0,-0.0027590538949999995,0.001784171499999987,2.122532600000253e-05,0.00032190999999931463
4.0,90.0,6.312381649999999e-06,-0.0010234029999999991,1.723110099999997e-05,-0.00018641999999999268
4.0,91.0,3.45260759e-05,1.991050000000466e-05,8.754601999999942e-06,-0.0002902300000003077
4.0,92.0,-4.645884549999999e-06,-0.00010605800000000609,-5.608087000000046e-06,-0.0001352800000006815
4.0,93.0,-4.456466155e-05,0.00011654550000000236,4.3964610999999965e-05,-0.00013549000000070974
4.0,94.0,2.4564350000000006e-06,-0.0005517295000000144,-6.0123120000000495e-06,-0.0003721900000003275
4.0,95.0,1.4974495079999999e-05,-0.0003026655000000142,2.184477439999996e-05,-0.00030085000000054646
4.0,96.0,-4.634903099999998e-06,-0.0002840415000000124,1.3153197999999943e-05,-0.0002118300000006345
4.0,97.0,4.668658300000001e-06,0.0014067604999999997,1.4884393999999986e-05,-0.00045898999999974255
4.0,98.0,-3.0119306e-06,-9.611499999999384e-05,3.7949089999999985e-05,-0.00021580000000021021
4.0,99.0,-1.8657634975e-05,-2.3295499999992364e-05,1.1414664999999736e-06,0.000313589999999253
4.0,100.0,1.6418408500000003e-06,1.5849999999983932e-06,2.2352744999999942e-05,-0.0006707600000002699
4.0,101.0,3.257893426999999e-05,-0.00012191950000000479,1.4130604599999948e-05,-0.00011041000000031051
4.0,102.0,8.23327005e-06,-6.629349999998785e-05,9.562182999999974e-06,-1.4090000000771538e-05
4.0,103.0,-1.36717139e-05,0.002035022999999983,4.593285399999997e-05,-0.0010715800000005158
4.0,104.0,-2.3907884000000007e-06,-2.863900000000391e-05,8.001109999999967e-06,-0.00028629999999987826
4.0,105.0,-9.37115505e-06,5.058700000001165e-05,1.9919294999999973e-05,-9.300000000031504e-05
4.0,106.0,8.432104549999998e-06,2.9974999999834995e-06,2.5358718999999943e-05,-0.0003676700000003474
4.0,107.0,2.3148486499999987e-06,-3.6582999999972e-05,2.390792099999997e-05,3.327999999955255e-05
4.0,108.0,4.02430335e-06,-0.0002648165000000008,1.0809402999999978e-05,-0.00012067000000059999
4.0,109.0,6.036039299999999e-06,5.273000000007022e-06,1.7352985999999976e-05,-0.00021954000000087842
4.0,110.0,5.00666405e-06,2.180699999999869e-05,2.536410899999995e-05,-0.0003865000000005669
4.0,111.0,6.868397999999999e-07,-1.2321499999988494e-05,3.0196917999999978e-05,-0.0003526300000007698
4.0,112.0,2.530832999999993e-07,4.132300000000977e-05,1.5308955999999964e-05,-0.0001102799999999626
4.0,113.0,-5.854896085e-05,-3.6525000000203756e-06,7.635328999999955e-06,-0.0001354100000003355
4.0,114.0,-5.3003160449999994e-05,-0.00034157500000003144,2.6282498999999873e-05,-0.00045556000000043773
4.0,115.0,9.402703049999998e-06,-0.0005557119999999999,1.5191142999999948e-05,-0.0002522800000001601
4.0,116.0,-3.1702528979999996e-05,0.0003418599999999855,9.523583999999653e-07,-0.0004708800000002843
4.0,117.0,-3.460364985e-05,0.0009508650000000091,8.19148099999993e-06,0.00011347999999966604
4.0,118.0,-3.5177917e-05,-3.633000000002884e-06,2.485511999999996e-05,-0.00036330000000028834
4.0,119.0,-0.00185027483,-2.6738999999997848e-05,1.0933426000000436e-05,-3.872000000071373e-05
4.0,120.0,-0.00119582364,-1.7809499999986433e-05,2.517322599999993e-05,-0.0002414700000001601
4.0,121.0,1.5472117999999996e-05,3.87124999999891e-05,6.667875999999952e-06,-0.00017586999999999461
4.0,122.0,-1.5922510289999998e-05,0.00045434699999999384,1.8140176199999943e-05,-0.00017766000000030144
4.0,123.0,5.356230099999999e-06,-0.000721957999999974,2.7909355999999967e-05,-0.0002855200000005664
4.0,124.0,1.059377575e-05,-1.6660000000008612e-05,3.842265099999996e-05,-0.00014032000000066544
4.0,125.0,7.225944499999988e-07,-2.0688499999983734e-05,1.1524838999999973e-05,-0.00017915000000076617
4.0,126.0,5.4517442e-06,-2.839099999998873e-05,4.0322945999999985e-05,0.00015137999999914606
4.0,127.0,-1.607998865e-05,5.585150000000927e-05,2.619434899999999e-05,-0.00042610999999997945
5.0,0.0,-6.173824549999998e-06,3.298009599999999e-05,-7.84442700000015e-06,5.1770939999999436e-05
5.0,1.0,6.075837000000005e-06,-1.9950069500000004e-05,0.0003593794439999998,-3.2969300000007997e-06
5.0,2.0,-7.99853400053e-05,0.0001906559875,-0.0003741806561059999,7.591912999999944e-05
5.0,3.0,-0.00369739245,0.00020948196550000001,-8.344159999995428e-07,4.36904699999981e-05
5.0,4.0,-0.00545465376,0.01436713615,9.361784000002768e-06,8.878780000001576e-06
5.0,5.0,-1.0749875650000004e-05,-4.170068000000022e-06,2.234511099999995e-05,5.3806059999999414e-05
5.0,6.0,-3.576125535e-05,4.627017500000013e-06,-5.3261230000001e-06,4.499669999999394e-06
5.0,7.0,1.038600995e-05,2.959058549999999e-05,-7.834175000000146e-06,3.7957749999999384e-05
5.0,8.0,-1.8732340499999998e-05,0.00026808073549999996,8.090583399999978e-05,3.023954999999898e-05
5.0,9.0,3.66448166e-05,-3.266652399999999e-05,-9.793516800000002e-05,2.800085999999954e-05
5.0,10.0,-0.0001480210286,-0.0135398733,1.007617199999983e-05,5.01977800000013e-05
5.0,11.0,0.00016147296379999998,4.9671644999999983e-05,6.282347999999925e-06,3.683649999999921e-05
5.0,12.0,-0.00218081011,0.0118591023,7.393983999999822e-06,2.1203779999997768e-05
5.0,13.0,0.007845301984999999,0.0021396439149999995,5.872483999991642e-06,1.7313679999999802e-05
5.0,14.0,-9.41550545e-06,-9.85191715e-05,1.9691714999999862e-05,7.187092999999896e-05
5.0,15.0,-2.7206976000000074e-06,1.7180596000000005e-05,1.6652919999998816e-06,4.3998159999999335e-05
5.0,16.0,-1.1170623199999995e-05,-9.7842487e-05,-1.8361600000000996e-06,5.227407999999896e-05
5.0,17.0,7.46754495e-06,8.98605235e-05,1.7704684999999962e-05,4.161142999999905e-05
5.0,18.0,1.1930222549999994e-05,-2.7816381499999986e-05,-1.0605527000000113e-05,2.0668749999999493e-05
5.0,19.0,1.3528283750000001e-05,-0.009961038444999999,5.567568999999985e-06,2.729268000000806e-05
5.0,20.0,-7.66327393e-05,6.185231550000002e-05,5.260538000000059e-06,3.031158999999925e-05
5.0,21.0,5.271408064999999e-05,-0.00037011507845,-1.9528169000000158e-05,1.2006968999999054e-05
5.0,22.0,-3.100258585e-05,5.003727949999998e-05,7.4525670000000866e-06,2.1646609999999215e-05
5.0,23.0,-0.00013721607374999999,0.008908107975,8.374408999999595e-06,5.328067999999917e-05
5.0,24.0,2.1498729099999996e-05,-0.00011205783549999997,6.145761999999932e-06,4.17941299999995e-05
5.0,25.0,-0.00735484602,0.00013070181500000002,3.0531839999921487e-06,3.6984199999999245e-05
5.0,26.0,-0.0014108083449999999,0.005290316715,9.291084000000669e-06,3.765727999999884e-05
5.0,27.0,-1.5333923350000003e-05,0.00016003183250000002,9.252536999999817e-06,3.68512299999989e-05
5.0,28.0,-4.8212773599999996e-05,1.5024005500000016e-05,-1.1406079999999616e-06,1.3895469999999516e-05
5.0,29.0,1.946621865e-05,-2.6040488500000008e-05,5.416630999999853e-06,6.240126999999933e-05
5.0,30.0,4.095717285e-05,8.362159549999997e-05,8.124326999999893e-06,3.4330409999999634e-05
5.0,31.0,-7.921703699999997e-06,-5.5822709500000006e-05,1.9395389999999936e-05,2.9429569999998887e-05
5.0,32.0,1.940443749999999e-06,-0.0008897746555000001,-2.3669100000014835e-07,-1.77655100000012e-05
5.0,33.0,3.4251763450000004e-05,0.00608256265,-3.0449050000001273e-06,7.879057999999249e-05
5.0,34.0,-1.0925831849999998e-05,-3.979644549999999e-05,3.738886999999779e-06,8.846494999999935e-05
5.0,35.0,-1.3968296100000004e-05,-3.1816850000000027e-06,1.5689819999999613e-06,1.3449739999998815e-05
5.0,36.0,8.773282929999999e-05,-0.00010564162049999997,1.520723799999976e-05,3.174854999999951e-05
5.0,37.0,5.1734248799999994e-05,0.00022449236200000004,8.281279999999419e-07,3.7603059999998926e-05
5.0,38.0,-1.7634619949999994e-05,0.005473849575,1.3790424999999906e-05,4.5222879999995754e-05
5.0,39.0,0.000176501993,-7.862809099999998e-05,-1.1596036000000128e-05,4.960321999999939e-05
5.0,40.0,-9.657017999999988e-07,-4.24729765e-05,-5.013120000000009e-05,3.738492999999883e-05
5.0,41.0,-3.5434213099999994e-05,0.00409514709,4.376624199999979e-05,3.789278000000109e-05
5.0,42.0,0.003216998235,0.00015396800299999997,6.733483999999018e-06,5.9084579999999694e-05
5.0,43.0,0.00510419391,6.73121335e-05,5.532183999996161e-06,2.4597509999999377e-05
5.0,44.0,-2.0649487749999998e-05,3.7089079500000004e-05,2.4037889999999272e-06,5.6233869999999805e-05
5.0,45.0,2.9179563600000003e-05,0.0030250897850000002,9.1169119999999e-06,2.200308000000232e-05
5.0,46.0,-5.93262799999992e-07,-2.12791025e-05,-6.349184000000121e-06,3.826534999999949e-05
5.0,47.0,-2.4263102599999997e-05,-6.494667049999999e-05,1.6701791999999917e-05,3.681626999999982e-05
5.0,48.0,-2.1851475000000004e-07,-7.171867400000001e-05,1.2528950999999803e-05,6.191013999999979e-05
5.0,49.0,-5.351719500000005e-06,-1.4874781499999995e-05,5.707473999999926e-06,6.361726999999901e-05
5.0,50.0,-1.0873730000000392e-07,0.00357221627,6.516957999999915e-06,-1.9810199999999944e-06
5.0,51.0,-7.771337049999995e-06,-9.475897499999978e-06,9.607229999999206e-07,2.165274999999921e-05
5.0,52.0,-2.2085647449999998e-05,4.062648000000009e-06,-1.3357705000000108e-05,4.1024179999999646e-05
5.0,53.0,5.371140000000003e-06,-1.3518542499999996e-05,1.691783999999843e-06,2.349664999999918e-05
5.0,54.0,-2.1711552999999938e-06,-0.0001189665525,6.771057999999834e-06,4.074578999999924e-05
5.0,55.0,-3.458607074999999e-05,0.0033147956399999998,5.865728999999897e-06,5.306718000000118e-05
5.0,56.0,1.5995313850000003e-05,5.3209326500000015e-05,5.559846999999968e-06,2.8146709999999512e-05
5.0,57.0,7.650636514999999e-05,3.9395889499999995e-05,1.2568220999999741e-05,5.1247269999999e-05
5.0,58.0,4.9874037499999996e-05,3.3895514999999894e-06,4.6779399999993154e-07,4.548370999999938e-05
5.0,59.0,-1.0036996149999994e-05,0.00017026683949999998,1.01864809999999e-05,-1.185625000000033e-05
5.0,60.0,0.00016380273779999997,0.0028498970750000002,-2.023892000000251e-06,3.231888000000378e-05
5.0,61.0,-0.0037572964000000004,-7.744203999999983e-06,-4.020416000002869e-06,1.2253219999999491e-05
5.0,62.0,0.0024805967349999995,-4.771720000000266e-07,2.5310839999993996e-06,5.1965939999999525e-05
5.0,63.0,-0.00011346196279999998,-1.0504742500000008e-05,6.733507999999952e-06,2.9677189999999865e-05
5.0,64.0,5.3827090849999986e-05,-0.002271275445,4.396826999999768e-06,2.677927999999952e-05
5.0,65.0,-7.54924994e-05,0.0003465830578999999,-5.4813944000000136e-05,6.0651657999999525e-05
5.0,66.0,3.25385434e-05,4.7719869000000006e-05,5.008835599999993e-05,2.3164759999999776e-05
5.0,67.0,-2.4025104000000002e-05,-2.1009648e-05,1.5545803999999814e-05,5.046808000000002e-05
5.0,68.0,-9.648254500000037e-07,0.00194914469,5.575254999999787e-06,4.2481179999997894e-05
5.0,69.0,-1.1486329550000005e-05,0.0007768421235000001,-7.618587000000167e-06,3.705724999999873e-05
5.0,70.0,2.12693919e-05,0.00037906561885,-3.735540000001085e-07,1.8772217000000555e-05
5.0,71.0,-1.660815750000006e-06,0.00159866727,-5.893711000000139e-06,8.031457999999881e-05
5.0,72.0,2.495706025e-05,6.1664204e-05,-5.502610000000986e-07,6.006695999999938e-05
5.0,73.0,-2.8756054999999984e-07,7.599427750000001e-05,-3.117869999999834e-07,1.0126929999999512e-05
5.0,74.0,-1.5320106849999994e-05,0.00197484913,1.646174699999984e-05,3.841738000000011e-05
5.0,75.0,-6.662038049999998e-06,3.0886759999999906e-06,-2.343467700000013e-05,6.768081999999983e-05
5.0,76.0,6.0778781e-06,-9.351461050000003e-05,1.998606199999977e-05,4.502228999999957e-05
5.0,77.0,-1.155631600000004e-06,-1.8944460000000026e-05,-6.339912000000199e-06,6.733883999999927e-05
5.0,78.0,-1.4353357199999996e-05,2.7019532000000002e-05,3.016639999999854e-06,4.762351999999995e-05
5.0,79.0,-5.439740750000003e-06,1.7967294000000017e-05,1.5970689999998851e-06,4.799399999999369e-06
5.0,80.0,9.314137000000002e-06,-0.0001965771055,-2.834996000000018e-06,4.512992999999955e-05
5.0,81.0,-1.34155598e-05,0.0018544299150000001,-1.5736031999999957e-05,5.7813480000001304e-05
5.0,82.0,-2.6400749999999834e-07,-6.8105428e-05,6.907295999999751e-06,5.6329479999999135e-05
5.0,83.0,-2.3272609649999998e-05,8.832869500000008e-06,-4.907209000000112e-06,1.9573489999999283e-05
5.0,84.0,-4.063054149999997e-06,2.8415886000000002e-05,1.1286180999999953e-05,3.6311599999999356e-05
5.0,85.0,-8.8735895035e-05,1.458855499999975e-06,-6.99859670000023e-06,8.11785099999995e-05
5.0,86.0,-4.8350616399999994e-05,-6.726039000000003e-06,-1.4877844000000155e-05,2.157773999999956e-05
5.0,87.0,2.30596648e-05,-0.0015707001299999999,1.50847279999999e-05,4.433478000000044e-05
5.0,88.0,0.002765812,8.115392000000001e-05,-2.1956160000031508e-06,1.5151999999999475e-05
5.0,89.0,-0.00165903384,-2.3009002999999984e-05,-5.869015999999645e-06,-5.478500000000391e-06
5.0,90.0,-3.30307725e-06,3.6356631999999984e-05,8.698718999999711e-06,3.491435999999935e-05
5.0,91.0,-2.2417497950000002e-05,0.0007049153359999999,1.1684049999998923e-06,3.118069999999916e-05
5.0,92.0,-1.3386233449999996e-05,-0.0009982206725,3.5698094999999894e-05,2.410742999999903e-05
5.0,93.0,-1.6659772149999997e-05,-0.00042305239424999993,-4.596765900000008e-05,4.685200499999973e-05
5.0,94.0,1.570747915e-05,-0.0006977225115,1.0379500999999836e-05,1.500600999999925e-05
5.0,95.0,1.3535770949999997e-05,0.0008965226175,-1.4103950000000563e-06,3.6498529999999436e-05
5.0,96.0,3.3112278999999997e-06,0.0011585431195,1.2186005999999746e-05,2.005516999999796e-05
5.0,97.0,4.273948349999995e-06,0.00021307223749999997,3.8997699999990346e-07,1.1375810000000223e-05
5.0,98.0,1.7860743250000003e-05,-4.478150550000001e-05,-2.0433521000000116e-05,4.279842999999942e-05
5.0,99.0,-1.5262049400000004e-05,1.3153705499999994e-05,-7.056244000000075e-06,4.896722999999945e-05
5.0,100.0,1.6482880399999996e-05,-0.0008114749209999999,2.220497599999981e-05,4.5901799999999934e-05
5.0,101.0,-9.048784549999999e-06,-5.622582049999999e-05,-1.5591027000000065e-05,2.0102629999999273e-05
5.0,102.0,-9.718132349999996e-06,8.734216999999995e-06,1.83859569999998e-05,5.2135639999999064e-05
5.0,103.0,-4.097442949999999e-06,3.3542088000000006e-05,4.490244999999955e-06,4.013799999999029e-06
5.0,104.0,-4.312437949999999e-06,-8.882382050000001e-05,-2.2671950000001594e-06,-9.473170000000372e-06
5.0,105.0,3.635542399999994e-06,-0.0011604368235,-1.049346400000016e-05,2.9309049999998262e-05
5.0,106.0,-3.1670125499999986e-06,-2.6510021000000026e-05,3.648492999999889e-06,5.914819999999526e-06
5.0,107.0,-2.8348276999999988e-06,1.5548519999999997e-05,6.416129999999826e-06,4.0330639999999945e-05
5.0,108.0,1.1620873850000006e-05,-4.7996349999999895e-06,5.878869999999179e-07,2.3338999999999605e-05
5.0,109.0,-6.618550500000057e-07,2.348357549999999e-05,9.658136999999832e-06,3.0259809999999206e-05
5.0,110.0,-3.919069700000001e-06,-5.4141629999999985e-06,-4.601430000000238e-06,1.2844979999999038e-05
5.0,111.0,7.2633556499999945e-06,-1.3236867000000019e-05,-4.426029000000115e-06,3.327759999999921e-05
5.0,112.0,2.3876837000000006e-05,-0.00103452037,-1.7049960000000814e-06,-1.8417820000000715e-05
5.0,113.0,-1.2609856399999999e-05,3.0109949000000002e-05,2.0026759999997773e-06,4.1700339999999404e-05
5.0,114.0,-1.58697196e-05,-1.5665365500000017e-05,3.2178319999998733e-06,4.094074999999935e-05
5.0,115.0,2.4594973500000015e-06,-1.6920469999999986e-05,3.059436999999987e-06,3.8466079999999315e-05
5.0,116.0,-1.5670505249999998e-05,3.626670500000013e-06,-1.1363301000000184e-05,2.4813309999999023e-05
5.0,117.0,-3.976649479999999e-05,3.13501795e-05,-4.85583200000028e-06,4.314894999999987e-05
5.0,118.0,-1.0678021149999995e-05,7.426163000000006e-06,8.803409999998417e-07,6.450717999999916e-05
5.0,119.0,-0.0011972135349999997,0.0006994008965,7.3780839999983035e-06,1.8403099999992718e-06
5.0,120.0,0.001852131325,0.0007906071290000001,-4.722315999998167e-06,2.059615999999871e-05
5.0,121.0,-1.7396854150000004e-05,0.00013780348999999998,-2.3842190000001303e-06,1.6929139999999356e-05
5.0,122.0,1.1261013300000005e-05,2.366110599999998e-05,-9.756620000001769e-07,6.760587999999963e-05
5.0,123.0,4.667955999999996e-06,1.6938506999999986e-05,-5.045216000000156e-06,4.526829999999966e-05
5.0,124.0,1.3378475850000003e-05,-0.0007277282239999999,-1.0206393000000132e-05,4.4419459999999466e-05
5.0,125.0,6.4703161e-06,-7.05200845e-05,-5.095423800000007e-05,2.842142999999927e-05
5.0,126.0,1.860832525e-05,-4.958962499999978e-06,3.104165899999981e-05,1.7278369999999405e-05
5.0,127.0,2.837828549999999e-06,0.0005484636739999999,1.2257013000000016e-05,2.002493999999922e-05
6.0,0.0,-5.876505499999999e-06,1.184127499999986e-06,-3.3055900000002807e-06,4.500569999999186e-06
6.0,1.0,-2.4680187999999995e-05,-6.677301900000001e-05,-6.2666800000001795e-06,2.2648399999993035e-06
6.0,2.0,-9.504623500000005e-06,0.0007623481764999999,-4.982949999999809e-06,-7.262300000013504e-07
6.0,3.0,1.490808799999999e-05,5.2554950000000004e-05,5.38443999999995e-06,1.2387739999999063e-05
6.0,4.0,-1.6039837e-05,-7.28565635e-05,-1.8550799999999527e-06,-1.4245810000000416e-05
6.0,5.0,-0.000792229675,-7.992024249999999e-05,5.670019999999206e-06,1.3506829999999867e-05
6.0,6.0,0.002577558455,-0.0004510670465,-3.4771800000015507e-06,-2.1609870000000873e-05
6.0,7.0,-7.725806999999999e-05,0.006973589105,1.4038800000000342e-06,-2.0627599999997224e-05
6.0,8.0,-4.744860000000003e-06,-2.1849384000000004e-05,4.850200000000348e-07,-1.5364180000000305e-05
6.0,9.0,7.74487549999999e-06,-2.020079050000003e-05,7.869000000012442e-08,5.6766099999994366e-06
6.0,10.0,-2.2475115e-06,-5.56938999999998e-06,1.2337900000002243e-06,-6.38460000000645e-07
6.0,11.0,-9.700469999999977e-07,0.005616082069999999,7.439240000000172e-06,-4.268590000000224e-05
6.0,12.0,-2.2406512500000004e-05,-7.9131975e-05,5.782550000000112e-06,-1.847880000000059e-05
6.0,13.0,-2.7568222499999996e-05,-6.563455449999998e-05,4.24558999999997e-06,1.5292869999999422e-05
6.0,14.0,2.6274104999999966e-06,3.538638799999997e-05,3.0468899999999375e-06,-4.63360000000051e-06
6.0,15.0,-4.726571399999999e-05,-1.4133675000000035e-06,3.8368999999998e-06,1.1161569999998951e-05
6.0,16.0,-0.004169679825,-0.007000185355,8.518619999995463e-06,-2.7167999999970663e-06
6.0,17.0,-0.000799854884,5.6921381000000015e-05,2.2106800000003665e-06,-1.3068600000003758e-06
6.0,18.0,-6.3488472e-05,-0.00719536201,-7.547960000000175e-06,-1.2852099999993356e-05
6.0,19.0,-1.2329504500000003e-05,2.2995589499999995e-05,4.214830000000027e-06,1.1094209999999226e-05
6.0,20.0,2.247956950000001e-05,-1.2306529999999997e-05,2.9688099999999506e-06,2.717919999999096e-06
6.0,21.0,-3.3314560000000134e-06,-5.31230095e-05,-8.860199999999653e-07,-1.4042710000000167e-05
6.0,22.0,1.86180250000001e-06,8.325248750000001e-05,-7.602169999999928e-06,1.3370309999999479e-05
6.0,23.0,2.5819216499999993e-05,3.613321400000002e-05,8.376609999999935e-06,-2.099960000000563e-06
6.0,24.0,-1.217649099999999e-05,0.0005587491955,2.8381199999999154e-06,6.240678999999962e-05
6.0,25.0,2.0247288499999997e-05,-0.0088222869,3.009330000000061e-06,-0.00010346849999999908
6.0,26.0,-3.385759949999999e-05,7.87709515e-05,3.206849999999974e-06,3.0259299999994605e-06
6.0,27.0,-3.95758335e-05,5.28716000000001e-06,1.5904700000003207e-06,-5.333960000000471e-06
6.0,28.0,-1.2816626499999998e-05,-8.306220050000002e-05,5.008309999999984e-06,1.565692999999944e-05
6.0,29.0,-3.90423285e-05,0.0007233577774999999,5.157490000000133e-06,-1.8014850000000457e-05
6.0,30.0,1.5514370999999996e-05,-5.493455100000003e-05,4.510339999999856e-06,6.600579999999549e-06
6.0,31.0,-0.0045618779,0.004381936384999999,4.4961199999952835e-06,-1.937819999999683e-05
6.0,32.0,-0.00142191292,4.95544865e-05,3.523919999998559e-06,5.68996999999945e-06
6.0,33.0,-6.2523902e-05,6.686597649999998e-05,-2.9049199999999806e-06,-1.6746300000003397e-06
6.0,34.0,1.368208349999999e-05,2.9403080999999998e-05,4.89723000000006e-06,2.4473799999998487e-06
6.0,35.0,-5.282546499999993e-06,-0.00015433018950000002,3.5955099999999487e-06,6.482709999999856e-06
6.0,36.0,-1.9412916999999995e-05,-0.00423286619,4.5990999999997905e-06,-4.008650000000227e-05
6.0,37.0,-5.002118000000003e-06,-9.285333699999998e-05,4.499999999999702e-07,-4.703580000001692e-06
6.0,38.0,6.0997465000000025e-06,-0.00010720778299999998,-2.672349999999852e-06,-1.5317160000000756e-05
6.0,39.0,-9.976582999999989e-06,0.000123998535,-4.555399999999918e-06,1.8219019999999547e-05
6.0,40.0,-1.8944872000000012e-05,-0.0071176859,-4.471600000000019e-06,-2.278549999999409e-05
6.0,41.0,7.37810499999997e-07,-0.0001545737,-5.0430699999998675e-06,-1.338809999999968e-05
6.0,42.0,-5.919562999999999e-06,-3.928411500000003e-05,1.400156000000027e-05,-1.5253700000000355e-05
6.0,43.0,1.839229449999999e-05,0.0001939773635,3.899369999999955e-06,-2.3684110000000803e-05
6.0,44.0,-2.1357399999999966e-06,0.003987431214999999,3.5256400000002245e-06,4.219999999997055e-07
6.0,45.0,-1.5044674e-05,1.8329006499999995e-05,5.52614000000024e-06,-2.246630000000374e-06
6.0,46.0,-2.019954499999993e-06,-7.091656499999996e-06,3.1048499999999534e-06,-5.569410000000882e-06
6.0,47.0,-3.7784198499999996e-05,3.522473749999999e-05,2.0968499999999116e-06,-2.1450390000000206e-05
6.0,48.0,1.7263253499999997e-05,-6.572527999999995e-06,-2.139500000002624e-07,-1.931668000000033e-05
6.0,49.0,2.5904464500000012e-05,-1.6658890999999986e-05,2.5100299999998946e-06,-5.793260000000211e-06
6.0,50.0,-0.0045762502200000004,-1.1426536999999977e-05,7.3007199999993045e-06,-2.4799280000000603e-05
6.0,51.0,-1.1131100000000358e-07,-1.315396249999999e-05,4.788600000000511e-07,-4.194610000000117e-06
6.0,52.0,4.903049500000006e-06,-3.70981425e-05,-5.669370000000109e-06,1.0557129999999656e-05
6.0,53.0,2.440007500000001e-06,-0.002348024085,5.022670000000067e-06,-2.5852400000001687e-05
6.0,54.0,3.0202779499999995e-05,1.3101858499999973e-05,2.0901499999999172e-06,-1.3945650000000533e-05
6.0,55.0,1.7399024999999985e-05,-9.442959699999996e-05,1.5689400000000207e-06,-1.8203120000001416e-05
6.0,56.0,-5.939757500000001e-06,3.6033998e-05,2.976409999999737e-06,7.825819999999717e-06
6.0,57.0,-4.209096000000006e-06,-0.00012392622149999996,1.4706200000001358e-06,-2.562949000000145e-05
6.0,58.0,-1.1502564000000009e-05,-1.5678553000000008e-05,5.382219999999944e-06,1.7393219999999918e-05
6.0,59.0,-2.739719550000001e-05,0.005179058325,5.076100000000294e-07,-3.595299999999568e-05
6.0,60.0,4.6510549999999835e-07,-0.000254010407,3.954899999997213e-07,-1.6429779999999904e-05
6.0,61.0,-1.8714440000000042e-06,-0.00017518480899999996,-2.559359999999903e-06,4.268899999998172e-06
6.0,62.0,-2.1297510000000106e-06,1.1678323999999999e-05,1.9711599999998874e-06,2.572999999999746e-06
6.0,63.0,2.8465353500000003e-05,-0.0039865102199999995,2.8691100000002266e-06,-7.920499999999104e-06
6.0,64.0,1.2252528999999998e-05,3.130076849999999e-05,-5.777000000002976e-07,7.114099999991752e-07
6.0,65.0,-3.557510000000002e-07,3.160911600000002e-05,3.8047999999986387e-07,-4.205800000000263e-06
6.0,66.0,-9.181029499999996e-06,-2.6250844000000024e-05,-2.1205099999997642e-06,3.0142599999996064e-06
6.0,67.0,8.814660000000003e-06,0.0001255476695,3.324879999999909e-06,1.2402530000000409e-05
6.0,68.0,1.6253825000000019e-06,-0.0008125316704999999,4.5331900000000316e-06,-1.2691100000007843e-06
6.0,69.0,-1.0348557499999998e-05,0.00207457419,6.165299999999105e-07,-1.130299999999246e-06
6.0,70.0,2.0874935000000005e-05,1.5486037000000002e-05,-5.18460000000043e-07,-8.887400000010229e-07
6.0,71.0,4.361624349999999e-05,1.832994049999997e-05,-4.2146299999999795e-06,-1.5075290000000519e-05
6.0,72.0,-0.00010917181979999998,2.6269618e-05,2.7243840000001826e-06,1.05619599999996e-05
6.0,73.0,-6.31503625e-05,1.7134557999999995e-05,1.568450000000149e-06,-4.081439999999939e-06
6.0,74.0,-9.603480464999999e-05,1.267460449999997e-05,4.900586999999765e-06,-1.2978430000000445e-05
6.0,75.0,0.00340950185,3.5396043000000016e-05,4.007119999997667e-06,-1.3883640000000437e-05
6.0,76.0,0.0020774302549999998,2.861031499999998e-05,1.1734200000015035e-06,5.71049999999968e-06
6.0,77.0,3.723945999999999e-06,-6.860553499999976e-06,-4.436279999999798e-06,-6.367490000000415e-06
6.0,78.0,-2.1014440000000003e-05,-0.0004881892759,1.0747399999998044e-06,-2.98766179999995e-05
6.0,79.0,-1.6051263000000002e-05,0.0002840973545,-8.398000000002691e-07,1.0506330000000032e-05
6.0,80.0,-1.94066195e-05,0.0027288715849999997,4.903350000000068e-06,-1.8798000000022105e-06
6.0,81.0,-7.0407499999999885e-06,0.00028180254899999997,-4.011179999999943e-06,-4.0185200000002264e-06
6.0,82.0,2.0929167500000007e-05,2.0842109999999996e-05,2.946769999999791e-06,1.124109999999992e-05
6.0,83.0,6.5602814999999914e-06,7.585578099999998e-05,-1.5160999999985875e-07,5.362839999999184e-06
6.0,84.0,2.7043697999999988e-05,0.00044210462384999995,-1.1036000000002241e-07,-2.1445717000001064e-05
6.0,85.0,-1.0668756000000012e-05,-9.17329125e-05,2.688659999999936e-06,8.21881000000028e-06
6.0,86.0,7.301320999999991e-06,-0.00311561578,-3.2878400000000554e-06,-1.1301899999996855e-05
6.0,87.0,-4.179440000000019e-07,9.256413149999998e-05,7.867799999999619e-07,-6.334690000000695e-06
6.0,88.0,2.0858580000000016e-06,3.0346598499999998e-05,-2.8450800000000906e-06,1.4779099999992634e-06
6.0,89.0,-1.2092018000000008e-05,5.8966535e-05,5.730000000001044e-07,1.4815999999988846e-06
6.0,90.0,2.4906009999999955e-06,1.4722885000000013e-05,5.482199999999158e-07,7.3789999999998475e-06
6.0,91.0,9.998365e-06,0.0019162385749999999,9.071000000000305e-07,-7.902799999999356e-06
6.0,92.0,1.5104449999999997e-05,0.0012836375434999998,-1.9094400000001234e-06,1.5788299999989236e-06
6.0,93.0,-2.595007500000002e-06,6.341918100000002e-05,6.954100000000888e-07,-5.631400000000651e-06
6.0,94.0,-1.6859833000000004e-05,1.5901031999999983e-05,2.522199999998767e-07,1.8556799999992493e-06
6.0,95.0,2.9672154e-05,1.8825303999999995e-05,3.580059999999681e-06,1.7261999999911945e-07
6.0,96.0,2.9655188500000002e-05,1.0203272999999997e-05,1.659389999999775e-06,-1.6703600000000545e-06
6.0,97.0,1.1092650000000006e-06,-4.967657949999999e-05,2.2494599999998403e-06,1.0176699999990782e-06
6.0,98.0,-3.6423519999999996e-05,-0.0012353499745,-5.797620000000272e-06,7.297809999999548e-06
6.0,99.0,9.933127000000002e-06,-3.900124850000001e-05,6.218400000002413e-07,6.955049999999802e-06
6.0,100.0,2.867450000000016e-06,-3.532249550000001e-05,1.0877999999996609e-07,3.8017699999996326e-06
6.0,101.0,7.189131200000001e-05,-1.537639649999999e-05,-1.8670399999999694e-06,3.735389999999651e-06
6.0,102.0,0.002150675085,2.9209066499999996e-05,2.243419999997751e-06,8.288949999999332e-06
6.0,103.0,-0.002515531485,-2.4364309500000016e-05,1.6034199999963477e-06,-2.629369000000034e-05
6.0,104.0,0.00018118514752,-0.0009331001765,-1.4042303999998547e-06,-9.070029999999031e-06
6.0,105.0,-5.1635335500000004e-05,0.00012112735799999999,-2.1088499999997346e-06,-5.048040000001421e-06
6.0,106.0,-0.0001013155599,-0.0010661768574999999,1.7179019999999299e-06,-1.3659849999999378e-05
6.0,107.0,4.9065999999999574e-08,1.826242200000001e-05,-2.0341000000002653e-06,5.271779999999292e-06
6.0,108.0,-1.8042851000000012e-05,1.8312150500000005e-05,6.976799999998953e-07,-4.179000000052463e-08
6.0,109.0,1.2859950000000954e-07,-0.00048851262025,-1.2914999999995451e-07,-1.2865504999999694e-05
6.0,110.0,-1.94072075e-05,-0.00010535452650000002,1.0129699999999014e-06,6.961590000000233e-06
6.0,111.0,-3.013089999999979e-07,-0.0016012510299999998,1.5060399999999573e-06,-1.1115100000000593e-05
6.0,112.0,-2.0066707999999997e-05,5.157563399999998e-05,-1.1025799999998275e-06,-3.08340000000672e-07
6.0,113.0,-3.93728299999999e-06,-3.0197120499999995e-05,-8.56579999999898e-07,-1.5945900000008664e-06
6.0,114.0,6.150414000000003e-06,2.18881845e-05,-1.2359200000001159e-06,-1.7977969999999828e-05
6.0,115.0,-1.8629195499999995e-05,-9.588892550000004e-05,4.659899999999097e-07,-5.805230000000221e-06
6.0,116.0,-9.183635500000005e-06,5.2594186000000014e-05,1.7541100000001534e-06,-7.364620000000793e-06
6.0,117.0,5.023374999999995e-06,-7.30259945e-05,-3.9718000000001565e-06,7.610569999999906e-06
6.0,118.0,-2.00371945e-05,-0.0017602235799999998,-5.036299999997374e-07,-2.430089999999954e-05
6.0,119.0,-5.637800000001168e-08,2.2272370499999983e-05,-2.1193999999995916e-07,-1.4888630000000444e-05
6.0,120.0,2.577157500000007e-06,6.202617500000019e-06,7.7490000000176e-08,8.87484999999939e-06
6.0,121.0,5.744322999999998e-06,1.8184469499999988e-05,-1.518400000002272e-07,-1.5878630000000582e-05
6.0,122.0,-1.3320494999999988e-05,1.7481010000000005e-05,-1.188999999999151e-07,2.290320000000083e-06
6.0,123.0,-2.4966599999999897e-06,-2.7542067000000025e-05,3.328000000010549e-08,1.2636779999999517e-05
6.0,124.0,2.871184999999898e-07,-0.000136699731,-3.2045100000000405e-06,-8.063440000000673e-06
6.0,125.0,-2.4260367500000007e-05,0.001267781459,-4.0234500000001105e-06,-4.382880000001077e-06
6.0,126.0,-1.6786762499999997e-05,-2.9887550000000113e-06,-5.210310000000223e-06,9.683399999999507e-06
6.0,127.0,2.3353469999999963e-06,8.250466999999968e-06,2.5236800000002397e-06,2.1066599999995407e-06
7.0,0.0,-1.6593413799999994e-05,1.1967419999999998e-05,-2.1636040000000216e-06,2.1413939999999486e-05
7.0,1.0,-1.4267578199999998e-05,0.001129632118,-4.89718000000009e-07,1.3064059999998046e-05
7.0,2.0,-2.387072499999989e-07,-2.8874784499999977e-05,-3.4509850000000198e-06,3.8122899999993385e-06
7.0,3.0,8.71475249999999e-07,-4.3157449999999795e-06,1.2110870000000104e-06,2.1378999999999373e-05
7.0,4.0,9.90339315e-06,2.6726833499999998e-05,-5.591729999999855e-07,1.3764249999998956e-05
7.0,5.0,-0.00257007502,0.00031802478115,3.306107999997628e-06,-1.2801357000000525e-05
7.0,6.0,-0.000826786085,-0.005517821085,3.190948000000523e-06,4.9391800000008264e-05
7.0,7.0,4.2803440305e-05,-0.0003785402248,-7.497648099999961e-06,9.433675999999282e-06
7.0,8.0,-1.4585463249999999e-05,-0.005742800635,5.056030000000123e-07,2.8814000000007205e-06
7.0,9.0,-1.829244855e-05,-4.5056135999999996e-05,-2.158981000000002e-06,2.012927999999951e-05
7.0,10.0,-1.2653589749999999e-05,-0.00010214755099999999,-6.35206999999962e-07,1.0569799999999241e-05
7.0,11.0,-4.1324864169999997e-05,5.76572345e-05,1.5283305999999882e-06,-3.9885700000006385e-06
7.0,12.0,-3.81418695e-06,9.961024949999998e-05,1.3403590000000263e-06,1.2511029999999868e-05
7.0,13.0,9.410571799999998e-06,4.6944864999999935e-06,-6.493120000000306e-07,2.2784509999999264e-05
7.0,14.0,-8.287466474999999e-05,0.007352942469999999,1.761653000000093e-06,-0.00011640869999998734
7.0,15.0,0.00012097556305,0.00187940933,2.3067000000179122e-08,0.00013878149999999877
7.0,16.0,0.0007930702270000001,9.461629949999999e-05,-6.976319999983659e-07,1.5307869999999117e-05
7.0,17.0,-0.0041334930849999995,0.0051193396700000005,-2.7287920000007566e-06,2.2517299999992403e-05
7.0,18.0,6.720329515e-05,3.1538372999999996e-05,9.256449999999632e-07,1.0052699999999727e-05
7.0,19.0,7.555796700000002e-06,-0.000195760296,-8.039400000003763e-08,4.6042599999993654e-06
7.0,20.0,2.1965517999999982e-06,-2.2070608999999996e-05,1.3858439999999997e-06,2.3888599999994955e-06
7.0,21.0,2.5747757899999998e-05,0.00828039756,9.756819999999953e-07,1.974210000001185e-05
7.0,22.0,-8.029831049999998e-06,-0.0001231085435,-7.233924999999999e-06,-6.914530000001047e-06
7.0,23.0,3.382078835e-05,4.119995000000008e-06,3.636214999999989e-06,1.3377319999999793e-05
7.0,24.0,1.489195175e-05,8.026929000000009e-06,-1.3289290000000263e-06,1.4163599999999042e-05
7.0,25.0,-4.076031150000001e-06,2.0687910499999974e-05,1.237447000000001e-06,1.7237089999999418e-05
7.0,26.0,-9.3372699e-06,0.00024413586999999997,-1.1182319999999386e-06,5.659119999999392e-06
7.0,27.0,-2.348234055e-05,-0.005028751619999999,3.837987000000037e-06,-6.674999999999389e-07
7.0,28.0,1.3995892950000001e-05,-3.819545100000001e-05,1.951379000000024e-06,1.9528259999999493e-05
7.0,29.0,4.3715386935e-05,0.00010882409949999998,1.465173000000515e-07,9.510330000000152e-06
7.0,30.0,5.295817528e-05,0.005218930535,1.9538239999999888e-07,9.471199999993607e-06
7.0,31.0,-0.00142593777,0.00012076877499999999,-2.584919999999279e-07,-2.697460000001026e-06
7.0,32.0,0.004560075875,-0.0001148840885,-2.752392000004034e-06,-1.074813000000082e-05
7.0,33.0,5.1045048565e-05,4.108717899999999e-05,-1.0999032999999883e-06,-1.1521999999998293e-06
7.0,34.0,6.401885050000004e-06,-0.0016436396849999998,2.4924830000000034e-06,1.63839999999996e-05
7.0,35.0,-2.31562035e-05,-0.0002285596725,1.5995960000000097e-06,3.211904999999934e-05
7.0,36.0,8.988389649999999e-06,0.00022061050699999997,2.5683000000012466e-08,4.0991999999959227e-07
7.0,37.0,-6.819506150000001e-06,-0.007855661905,7.5102699999997e-07,-6.231999999926386e-07
7.0,38.0,3.551139500000002e-06,0.00020266608749999998,8.797731999999971e-06,6.617789999999763e-06
7.0,39.0,-2.6982439199999998e-05,3.5355580500000014e-05,-7.066050000000113e-06,8.176629999999146e-06
7.0,40.0,-1.5740801450000002e-05,4.6405269999999775e-06,7.627870000000236e-07,3.995359999999392e-06
7.0,41.0,-8.060347500000013e-07,-0.000131159675,-3.146129000000043e-06,1.6188359999999563e-05
7.0,42.0,-6.089276999999995e-07,0.0024127374199999995,5.956669999999929e-06,-9.948300000000826e-06
7.0,43.0,-1.340072050000001e-06,-9.260288999999986e-06,-1.013483100000003e-05,7.3411999999991006e-06
7.0,44.0,-1.6296664549999998e-05,-6.075896450000002e-05,1.5986949999999813e-06,6.227229999999249e-06
7.0,45.0,-1.0697621649999997e-05,-2.98409135e-05,-2.2453900000002805e-07,-4.980700000010832e-07
7.0,46.0,-2.3720049949999997e-05,-0.00346256669,2.0842750000000144e-06,-4.236100000003196e-06
7.0,47.0,6.763056050000001e-06,-9.0144235e-06,1.1017100000003562e-07,1.5637089999999975e-05
7.0,48.0,0.000159289402,-2.188377800000001e-05,-4.371719999999388e-07,1.80287399999993e-05
7.0,49.0,7.743597994999999e-05,2.557288300000002e-05,-2.040111000000026e-06,3.3510799999992346e-06
7.0,50.0,1.2216757550000001e-05,9.03365795e-05,-2.2198169999999896e-06,1.5240099999993713e-06
7.0,51.0,-0.004557377275,0.00010735449449999999,-1.3199919999976135e-06,-3.6413100000005777e-06
7.0,52.0,5.395405086e-05,-0.0007921251395,2.241307999999661e-07,1.9961289999999442e-05
7.0,53.0,5.852775050000002e-06,-5.721833399999998e-05,1.6895749999999825e-06,2.3528799999996754e-06
7.0,54.0,-2.2413290450000003e-05,-0.00529180805,4.8481069999999765e-06,9.507100000001946e-06
7.0,55.0,-1.0775739500000002e-05,-0.0002081798755,4.1236800000000204e-07,5.331549999999225e-06
7.0,56.0,-1.22261298e-05,-1.623113150000001e-05,3.2323340000000055e-06,8.10144999999909e-06
7.0,57.0,-1.5201616099999997e-05,-0.00015215111949999998,-7.601900000000262e-07,1.9278309999999423e-05
7.0,58.0,2.5806575750000003e-05,0.0044727990199999994,-5.089329999999793e-07,4.50190000000363e-06
7.0,59.0,1.91729291e-05,4.889945000000168e-07,-5.6087019999999685e-06,1.0296389999999197e-05
7.0,60.0,1.2819568599999997e-05,-2.67015350000001e-06,6.222679999999727e-07,9.857669999999487e-06
7.0,61.0,3.7981745999999995e-05,7.497383149999999e-05,-5.315372000000064e-06,-4.775500000006777e-07
7.0,62.0,1.0943430100000001e-05,1.0201183999999996e-05,-9.412250000000037e-06,1.7687239999999128e-05
7.0,63.0,-2.06956622e-05,6.2503870000000015e-06,1.7389760000000156e-06,7.059019999998795e-06
7.0,64.0,7.870413650000003e-06,-0.00028118544785,2.680046999999969e-06,4.952236999998872e-06
7.0,65.0,1.2613048549999998e-05,-0.0016896935049999999,4.2201099999997833e-07,1.81417999999987e-05
7.0,66.0,5.276451999999999e-06,5.6423093500000004e-05,-3.522780000000099e-07,-1.1873610000000623e-05
7.0,67.0,-1.4805933699999998e-05,-1.593049550000001e-05,3.884959999999902e-06,-5.353100000008152e-07
7.0,68.0,4.480857699999998e-06,4.235029649999999e-05,2.1055939999999513e-06,-6.070150000000512e-06
7.0,69.0,1.01480792e-05,-8.154438000000029e-06,-4.2208979999999314e-06,9.396959999999418e-06
7.0,70.0,3.9446289899999996e-05,-8.23908225e-05,-2.2686400000000436e-06,1.6440769999999493e-05
7.0,71.0,-1.6517178699999996e-05,-6.6890794999999905e-06,-2.707270000000062e-06,-7.827330000001002e-06
7.0,72.0,-0.00010740735094999999,0.001146531432,8.976899999984642e-08,1.1707339999999847e-05
7.0,73.0,9.272784174999999e-05,-7.5303986e-05,1.0608930000000365e-06,8.187439999999522e-06
7.0,74.0,-0.00011539957739999999,-0.0002033151575,-9.899400000001742e-07,6.756549999999299e-06
7.0,75.0,-0.00208734858,3.600364e-05,2.883907999998722e-06,1.561279999999932e-06
7.0,76.0,0.0034017744799999996,-0.003108671185,-3.4018920000000027e-06,1.9586000000001337e-05
7.0,77.0,-1.4630582250000002e-05,-4.4032330999999986e-05,-3.559349999999561e-07,2.961979999999866e-06
7.0,78.0,5.7268619999999995e-06,-0.001320126021,-9.804400000006955e-08,1.5094719999999723e-05
7.0,79.0,-9.36261185e-06,-0.0030685559649999998,1.4071530000000273e-06,1.1872199999994873e-05
7.0,80.0,3.145418145e-05,0.00011318223849999998,1.7781329999999888e-06,2.0194769999999864e-05
7.0,81.0,-7.1355744999999985e-06,4.237967049999999e-05,-3.316058000000052e-06,-2.869510000000661e-06
7.0,82.0,-5.527828699999999e-06,-0.0001405619385,-3.027460000000733e-07,-5.110430000000609e-06
7.0,83.0,1.1112766149999997e-05,-8.561579000000005e-06,-1.3271870000000176e-06,5.252179999999683e-06
7.0,84.0,7.912163449999996e-06,-1.3881987499999996e-05,4.715038999999997e-06,1.3243209999999125e-05
7.0,85.0,-8.3203643e-06,0.00244272924,6.718331999999958e-06,-3.50250000000175e-06
7.0,86.0,-6.846502000000002e-07,-6.99194205e-05,-1.205903999999992e-06,-1.7803700000007979e-06
7.0,87.0,-9.058249849999997e-06,3.2049878999999995e-05,4.338761000000002e-06,3.897999999999602e-06
7.0,88.0,-7.335854e-06,0.0002161115775,-6.525319999999374e-07,1.2799509999999394e-05
7.0,89.0,-1.397766725e-05,7.8231685e-06,-7.744230000000509e-07,3.2448499999999216e-06
7.0,90.0,8.934796899999998e-06,1.742903350000002e-05,1.2557659999999822e-06,6.23786999999956e-06
7.0,91.0,6.209619100000002e-06,1.959449299999999e-05,-5.0440120000000235e-06,4.79809999999982e-06
7.0,92.0,3.033587795e-05,2.3468589500000016e-05,1.236382999999953e-06,1.8926769999999252e-05
7.0,93.0,-7.093505499999982e-07,-0.000596481803,2.733989999999834e-07,6.997179999999443e-06
7.0,94.0,1.48862972e-05,4.70149405e-05,-2.8461899999999666e-06,3.539729999998947e-06
7.0,95.0,-1.733084475e-05,-0.00022958208149999998,-5.186089999999694e-07,5.816429999999514e-06
7.0,96.0,-3.0166885449999995e-05,1.2994380000000004e-05,-9.750010000000873e-07,4.8650399999994616e-06
7.0,97.0,5.685934999999997e-07,-4.3636500000003966e-08,9.219559999999645e-07,-1.2379730000000034e-05
7.0,98.0,2.475999325e-05,-3.4419393999999995e-05,1.1243910000000245e-06,1.1468279999999428e-05
7.0,99.0,1.3757502849999997e-05,0.0017559579099999999,-3.677227000000021e-06,1.4405299999999552e-05
7.0,100.0,8.72865248e-05,-6.319167500000007e-06,-4.08358799999998e-06,2.2344699999989543e-06
7.0,101.0,-6.347414449999999e-06,3.139193099999998e-05,4.355676999999955e-06,-8.454000000005931e-07
7.0,102.0,0.0024942454500000003,-0.002288250175,6.602908000002742e-06,2.265400000000996e-06
7.0,103.0,0.0021606932699999998,-5.911051499999999e-05,6.706507999998063e-06,-6.2248000000053e-07
7.0,104.0,0.00013275201264999998,-3.496290049999999e-05,-3.7934499999996065e-07,9.859609999999663e-06
7.0,105.0,7.525933679999999e-05,-8.157324999999985e-06,2.431211999999941e-06,1.197227999999911e-05
7.0,106.0,1.752195575e-05,1.73148255e-05,1.9744110000000125e-06,1.0829369999999564e-05
7.0,107.0,-6.78669500000021e-08,0.00015419581799999997,-2.6947850000000256e-06,1.2008100000000043e-05
7.0,108.0,2.3681811599999997e-05,3.0265790000000017e-05,-1.9111079999999907e-06,2.7723199999992426e-06
7.0,109.0,1.126076595e-05,-0.0002930134343,2.2318410000000267e-06,6.559459999994044e-07
7.0,110.0,-9.32764095e-06,0.00167447615,1.3842190000000554e-06,5.401899999998827e-06
7.0,111.0,-2.1106519999999995e-06,-1.956707350000001e-05,1.5929399999994973e-07,1.954308999999946e-05
7.0,112.0,9.807359299999998e-06,-2.278080999999999e-05,2.1444320000000167e-06,-2.3493200000008223e-06
7.0,113.0,7.8747208e-06,-7.5588572e-05,2.3651739999999296e-06,1.7644179999999544e-05
7.0,114.0,-4.181030700000002e-06,9.242075849999999e-05,-9.418899999999807e-07,2.2451210000000207e-05
7.0,115.0,1.227173655e-05,4.396008500000003e-06,2.170391000000014e-06,1.1257329999999714e-05
7.0,116.0,3.7425214e-06,-0.00108660762,4.5435999999994653e-07,1.587150000000102e-05
7.0,117.0,-1.0169851300000001e-05,0.0004772078045,-9.062479999999892e-07,6.451570000000144e-06
7.0,118.0,-5.633897850000001e-06,-6.505652149999998e-05,4.051787000000052e-06,5.076609999999815e-06
7.0,119.0,-2.216654899999999e-06,8.948574999999908e-07,-3.4208199999995464e-07,5.770229999999806e-06
7.0,120.0,1.59877796e-05,-1.8352790000000018e-05,-8.957200000000002e-08,8.861679999999431e-06
7.0,121.0,2.6965505000000035e-07,-6.4539161e-05,-1.7168329999999696e-06,-1.6762200000005593e-06
7.0,122.0,5.2658210499999995e-06,-2.275495000000029e-06,2.1387700000001877e-07,-4.000000065331951e-11
7.0,123.0,-9.800620750000002e-06,1.1174193499999998e-05,-7.211542999999996e-06,2.541449999999775e-06
7.0,124.0,1.2328157099999999e-05,-6.737955000000013e-06,7.327199999999477e-08,1.4378599999993755e-06
7.0,125.0,1.49345278e-05,3.0071979999999984e-05,-2.2824659999999683e-06,9.903479999999263e-06
7.0,126.0,2.087718800000001e-06,-0.000813167542,-4.5602599999993365e-07,1.2562539999998551e-05
7.0,127.0,1.77552386e-05,4.577611049999999e-05,1.0151460000000021e-06,3.679949999999459e-06
8.0,0.0,2.737416500000014e-07,-0.000321574350000001,7.025663000000041e-06,-0.00010658499999989521
8.0,1.0,3.5382096500000003e-06,-1.65511000000014e-05,-7.389874999999846e-06,-3.686599999996875e-05
8.0,2.0,-6.6532791e-06,-3.3429250000001354e-05,-6.3873339999999775e-06,-7.05449999999219e-05
8.0,3.0,1.1418282250000004e-05,0.0025824892499999976,0.0001212119270000001,0.000870639000000086
8.0,4.0,-7.793685499999997e-06,-5.6773050000000214e-05,-0.000129587424,-0.001037693000000006
8.0,5.0,1.6249293500000003e-06,0.002204878700000001,-6.52439899999995e-06,0.0004204000000000706
8.0,6.0,3.976224949999998e-06,0.00010667999999999702,-2.261148999999954e-06,-0.00011017599999994449
8.0,7.0,-5.23835765e-06,4.227275000000079e-05,-4.252745000000027e-06,9.836700000011993e-05
8.0,8.0,-1.5128776799999999e-05,2.4885999999999138e-05,-1.1877448000000019e-05,0.00023082400000011197
8.0,9.0,2.2995333499999973e-06,0.0005922191500000017,-1.3810314999999932e-05,0.00023171100000003714
8.0,10.0,0.000583024273,1.2248700000001833e-05,-1.95768199999998e-05,-0.000774821999999925
8.0,11.0,0.0005641705099999999,0.00013283864999999798,-1.730960000000025e-05,-0.000516780999999973
8.0,12.0,-1.6557861749999996e-05,-0.0006846484499999994,0.00022067168099999996,-0.0006777569999998934
8.0,13.0,-4.6942605000000207e-07,0.0036949008499999976,-0.0002337972689999998,0.0004699750000000841
8.0,14.0,1.4410652499999987e-06,-0.000682494750000001,-1.5273324999999864e-05,-9.21849999999287e-05
8.0,15.0,1.954047000000004e-07,0.0026525366999999994,-1.6171725999999913e-05,0.0010858560000000237
8.0,16.0,-8.452497449999998e-06,-5.758979999999792e-05,-9.437988999999914e-06,0.0002014100000000303
8.0,17.0,2.2429982500000023e-06,-4.655214999999685e-05,-1.0216792999999911e-05,3.756100000005396e-05
8.0,18.0,5.899177150000005e-06,-1.7482149999997754e-05,3.5760230000001353e-06,0.00014778300000007486
8.0,19.0,-5.040988699999999e-06,1.0247600000000759e-05,-7.6165299999999265e-06,-0.0005296519999999776
8.0,20.0,-1.1893735e-06,0.0013708710500000016,-5.396945999999872e-06,-1.491499999999035e-05
8.0,21.0,3.396298375e-05,-1.4533650000000606e-05,-6.769794999999975e-06,0.0002728030000001199
8.0,22.0,-4.663776675e-05,-0.002352822600000001,-8.017814999999853e-06,-0.00012937399999990784
8.0,23.0,0.0015902345349999996,-2.306645000000121e-05,2.3933999999991083e-06,-0.00047316899999989826
8.0,24.0,0.000236654088,-0.0012865761000000007,-1.563618000000002e-05,-0.00014326999999998005
8.0,25.0,-2.8527065199999997e-05,-7.85430999999991e-05,-0.00024062022599999997,-0.000294863999999919
8.0,26.0,4.938730455e-05,7.422400000000988e-06,0.00021979516900000004,-0.0001279839999999109
8.0,27.0,5.6774311e-06,4.208354999999785e-05,-7.888635999999984e-06,-0.0001870749999999775
8.0,28.0,-1.29851045e-06,-0.003850649650000001,-8.771172999999915e-06,0.0010890410000000473
8.0,29.0,9.062511299999997e-06,0.00022695849999999733,-5.624643999999946e-06,-0.00017658199999992516
8.0,30.0,2.3556384499999994e-06,-1.5313449999998507e-05,-1.9203809999998954e-06,-6.328099999997754e-05
8.0,31.0,-9.914772399999997e-06,1.4574650000001577e-05,-2.637887999999821e-06,5.8865000000102294e-05
8.0,32.0,-1.4615878599999996e-05,0.00040984554999999936,-1.6691020000001075e-06,0.00020724900000011756
8.0,33.0,7.062490849999998e-06,6.725454999999877e-05,-8.533975000000024e-06,-0.00021352299999994115
8.0,34.0,1.2089503750000002e-05,-2.3748150000000787e-05,3.965993000000162e-06,0.00018894700000004341
8.0,35.0,-2.130731385e-05,0.0022154020000000017,-1.0423539000000045e-05,-0.0002252459999999359
8.0,36.0,1.0246868999999995e-05,-9.161495000000342e-05,3.990219999999975e-07,0.0001656490000000697
8.0,37.0,5.418159899999998e-06,-6.675550000000228e-05,-4.99059999999804e-08,0.00011505000000007132
8.0,38.0,0.002098639825,-3.655445000000368e-05,-7.799999998648296e-09,-0.00025013899999995476
8.0,39.0,0.0002481830505,-0.002125795799999999,-1.0359090000000059e-05,-0.0002490519999999614
8.0,40.0,5.330376635000001e-05,-5.7202299999998055e-05,-2.8041469999998583e-06,-4.439399999989906e-05
8.0,41.0,-8.583929989999999e-05,-4.143794999999714e-05,-5.0761179999999785e-06,-0.0001522849999999534
8.0,42.0,9.609740249999999e-05,-7.210000000004019e-06,6.626304999999998e-05,-0.00010103799999994222
8.0,43.0,-6.0920572874999994e-05,0.00034810794999999995,-9.88692974999999e-05,-2.7246999999893516e-05
8.0,44.0,4.3407875e-06,-1.46864499999972e-05,-2.9401539999998474e-06,-6.806899999992759e-05
8.0,45.0,8.882666899999997e-06,3.635494999999853e-05,-3.482819999999987e-06,7.983300000001871e-05
8.0,46.0,-9.055634850000002e-06,3.4694000000000044e-05,-8.61575899999981e-06,-6.416799999998944e-05
8.0,47.0,-6.673595000000328e-08,0.002407070599999999,-8.49038899999993e-06,0.0004117720000001122
8.0,48.0,-3.102939899999998e-06,-0.0018587976499999988,-3.906411999999877e-06,0.000281241000000057
8.0,49.0,-5.552681549999998e-06,-0.00010916065000000311,-2.8622689999998267e-06,-9.39549999999685e-05
8.0,50.0,-5.830505900000005e-06,-9.187150000001046e-06,5.778220000001896e-07,-8.112299999998156e-05
8.0,51.0,3.7729199000000014e-06,0.0012632457500000001,-1.296263999999886e-06,-6.81709999999537e-05
8.0,52.0,-8.4105986e-06,0.0001743978500000007,-7.444967999999944e-06,4.963900000001797e-05
8.0,53.0,5.378701049999998e-06,5.406599999997937e-06,-6.7041649999998765e-06,-0.00010044599999996585
8.0,54.0,9.441309500000002e-06,-2.3440999999996444e-05,-6.416311999999936e-06,4.7460000000051204e-05
8.0,55.0,-5.649335000000003e-07,-3.2768749999999465e-05,3.684840000000045e-06,-9.508499999996352e-05
8.0,56.0,1.1865416449999998e-05,0.0017434248999999985,-1.2828244999999975e-05,-0.00015095599999997292
8.0,57.0,-1.8402981049999997e-05,-4.307799999999674e-06,-6.565564999999905e-06,2.166600000007637e-05
8.0,58.0,-4.18744807e-05,-1.112119999999682e-05,-4.436173999999795e-06,0.00013452800000004342
8.0,59.0,-0.0018115136100000002,1.0817649999999776e-05,-6.929900000000008e-06,-4.2252999999867196e-05
8.0,60.0,0.0013546420300000002,-3.487590000000179e-05,-9.449100000000599e-06,-0.0001201379999999502
8.0,61.0,0.0001082762827,-1.2614999999899928e-07,-7.600873399999998e-05,-1.1309999999910279e-06
8.0,62.0,8.039246736999999e-05,-0.001237221749999999,4.7075912599999915e-05,-0.00011371699999993334
8.0,63.0,-1.2035446799999999e-05,-6.45475000000343e-06,-4.605511999999926e-06,-4.482999999954467e-06
8.0,64.0,3.259348075e-05,-9.708199999996364e-06,-4.281894999999847e-06,-6.196799999993312e-05
8.0,65.0,-5.8606196249999996e-05,1.648585000000192e-05,-3.6663250000000305e-06,-9.870999999935652e-06
8.0,66.0,-2.111309835e-05,-0.0006445526499999996,-3.8317569999999265e-06,0.0001647090000000961
8.0,67.0,-1.6723611299999995e-05,-5.7370449999998366e-05,-3.5396719999999647e-06,1.785500000003881e-05
8.0,68.0,6.792341199999995e-06,2.105475000000346e-05,-4.432921999999941e-06,-3.702999999948691e-06
8.0,69.0,-3.727665000000001e-06,1.3920350000000935e-05,-7.878075999999879e-06,2.023000000069691e-06
8.0,70.0,7.877023399999997e-06,0.0005882298999999999,-8.064871999999939e-06,1.967600000004829e-05
8.0,71.0,1.3584641299999999e-05,-0.0001997899499999985,-1.005981800000001e-05,9.380300000005544e-05
8.0,72.0,-9.614114699999996e-06,6.763549999996843e-06,-1.0978509999999908e-05,-6.762999999951334e-06
8.0,73.0,9.025774450000002e-06,0.0020374098,5.411430000001845e-07,-7.237999999987545e-05
8.0,74.0,6.1910177e-06,-5.612395000000048e-05,-4.521137999999935e-06,-1.4911000000006332e-05
8.0,75.0,7.812125899999999e-06,-0.00014856809999999956,-1.1585709999999982e-05,-5.0427999999901045e-05
8.0,76.0,2.212376455e-05,-3.441970000000322e-05,-1.2706532999999939e-05,-1.0819999999960027e-05
8.0,77.0,1.1532764900000005e-05,-0.0010206829999999997,-4.384657999999861e-06,-1.706399999999025e-05
8.0,78.0,1.0681154200000004e-05,2.85574999999913e-06,-3.1593799999998514e-06,-7.318099999997078e-05
8.0,79.0,7.268036499999999e-07,-4.528900000000911e-06,-6.813974999999894e-06,2.312000000042474e-06
8.0,80.0,5.762032099999997e-06,8.64905000000013e-06,-1.1602660000000016e-05,-9.753299999998298e-05
8.0,81.0,-8.381663800000003e-06,-1.7482249999997354e-05,-2.456381999999935e-06,-1.6962999999960145e-05
8.0,82.0,-4.558172214999999e-05,3.0138600000000938e-05,-4.267802999999974e-06,3.766399999998934e-05
8.0,83.0,-4.5191918599999996e-05,0.0010261463500000007,-1.0464931999999913e-05,-5.3007000000004204e-05
8.0,84.0,3.6842154749999996e-05,1.148150000000129e-05,-1.8982149999999565e-06,-7.60199999989483e-06
8.0,85.0,3.262681900000002e-06,2.02903000000006e-05,-5.4135359999998705e-06,7.410600000009106e-05
8.0,86.0,0.002184720585,2.794364999999816e-05,-1.3192000000006698e-06,-0.00013751299999991207
8.0,87.0,-0.00019860653749999998,-7.261299999998527e-06,-1.0903490000000263e-05,-2.205799999998453e-05
8.0,88.0,-2.4157429499999997e-06,-9.701650000000853e-06,-6.456413299999998e-05,3.45670000000478e-05
8.0,89.0,-5.3592456100000004e-05,-0.0006137091000000009,3.9746338000000135e-05,6.169200000008186e-05
8.0,90.0,-8.526050150000002e-06,0.0006096149000000021,-7.175224999999924e-06,-1.5581999999927234e-05
8.0,91.0,2.3532148600000002e-05,-6.266000000003033e-06,-6.317023999999928e-06,1.787800000003364e-05
8.0,92.0,-7.26037815e-06,3.3881299999999163e-05,-3.826530999999985e-06,1.4020000000097146e-05
8.0,93.0,-1.3108695500000012e-06,3.6255050000003064e-05,-4.6966889999998825e-06,5.219100000005555e-05
8.0,94.0,-7.635719249999998e-06,-0.00015155204999999818,-7.70118299999985e-06,7.0910000000284895e-06
8.0,95.0,-3.0340140500000026e-06,-8.782804999999966e-05,-9.200440999999896e-06,4.7670000000339654e-06
8.0,96.0,3.0171040500000038e-06,-1.3112500000002358e-05,-6.2198169999999085e-06,2.75580000000386e-05
8.0,97.0,5.115759200000002e-06,5.576130000000106e-05,-7.684161999999876e-06,3.6879999999999545e-05
8.0,98.0,5.660420249999996e-06,-1.3968250000000355e-05,-6.185928999999969e-06,9.024500000004777e-05
8.0,99.0,-2.7135511499999998e-06,-2.6793150000002652e-05,-6.151480999999947e-06,-7.392899999993095e-05
8.0,100.0,2.2250991999999997e-06,3.441669999999786e-05,-7.881911999999903e-06,3.258200000008648e-05
8.0,101.0,1.4649554799999998e-05,-0.0004489249999999967,-9.562857999999945e-06,2.2632000000032817e-05
8.0,102.0,-4.967372700000001e-06,-3.7566049999999095e-05,-1.2635449999999901e-05,1.733900000010571e-05
8.0,103.0,-4.519249449999996e-06,0.0011666776499999996,-1.241143499999991e-05,-0.00046839099999990824
8.0,104.0,7.011912099999994e-06,-2.37095999999987e-05,-4.662659999999961e-06,-7.981999999937676e-06
8.0,105.0,-4.811535400000002e-06,2.5311399999999352e-05,-6.462483999999881e-06,3.544799999999695e-05
8.0,106.0,6.103040650000001e-06,6.740700000001411e-06,-5.422046999999933e-06,1.8600000003740622e-07
8.0,107.0,-1.4742183499999975e-06,-1.0168749999999241e-05,-6.1534149999998895e-06,3.703100000009007e-05
8.0,108.0,-1.7440892500000006e-06,0.0005728961000000003,-8.296830999999862e-06,3.0230000000030365e-05
8.0,109.0,1.3883532449999998e-05,-6.26230000000047e-06,-3.032559000000023e-06,-5.2513999999892466e-05
8.0,110.0,-3.6501236000000026e-06,-4.428999999996769e-07,-3.5173979999999305e-06,-1.6199999987309696e-07
8.0,111.0,-1.9129697700000004e-05,-5.991299999999131e-06,-6.356331999999877e-06,-9.438199999999701e-05
8.0,112.0,7.222674450000002e-06,1.2755349999998312e-05,-1.0404034999999937e-05,4.4759000000001846e-05
8.0,113.0,-3.781680264999999e-05,1.2511999999964551e-06,-4.936832999999999e-06,3.506400000005682e-05
8.0,114.0,-2.7718112500000002e-05,0.00031198459999999973,-1.1023709999999885e-05,-3.6863999999890006e-05
8.0,115.0,0.00013623741275,0.0004428785499999968,-7.637334999999905e-06,2.74730000000313e-05
8.0,116.0,-9.23821574e-05,-0.00015217034999999955,-7.4983679999996815e-06,-2.9326999999995655e-05
8.0,117.0,0.001775169505,-0.0003220065000000003,-2.7606000000009435e-06,-2.7639999999971153e-05
8.0,118.0,-0.0007809817704999999,-3.263649999999882e-06,-1.3106490000000891e-05,-0.00012274299999986274
8.0,119.0,-3.450628529999999e-05,3.1749899999998325e-05,2.777969400000004e-05,2.0968000000089884e-05
8.0,120.0,6.184607549999997e-06,-1.6644250000002157e-05,-3.7797298999999914e-05,4.175100000005163e-05
8.0,121.0,-7.946680000000002e-06,1.0784500000002133e-05,-8.356963999999947e-06,6.0434000000077884e-05
8.0,122.0,-7.672340349999994e-06,1.4188749999999653e-05,-1.0515462999999853e-05,1.4425000000040097e-05
8.0,123.0,3.916428200000001e-06,0.000264546200000001,-1.983857999999913e-06,2.006400000005917e-05
8.0,124.0,-3.731657500000014e-07,-1.678899999996153e-06,-3.09675299999991e-06,3.6192000000059836e-05
8.0,125.0,8.911748949999996e-06,5.224999999938612e-08,-4.399582999999939e-06,5.958100000010359e-05
8.0,126.0,-1.3413650099999998e-05,-8.969399999999433e-06,-5.363193999999918e-06,-5.914399999994156e-05
8.0,127.0,-3.267263999999998e-06,5.5472050000003256e-05,-8.175389999999899e-06,1.4810000000670118e-06
9.0,0.0,5.325483394e-06,1.2576273000000008e-05,-3.144203200000109e-07,-4.885999999998922e-07
9.0,1.0,2.7155279600000003e-06,-1.261713500000002e-06,-6.268718999999995e-06,4.14704999999988e-06
9.0,2.0,-8.0976164e-07,3.226974649999999e-05,-4.775373200000002e-06,9.690090000000015e-06
9.0,3.0,-2.339661350000001e-06,4.2364502e-05,-0.00031844461919999995,2.32136199999999e-05
9.0,4.0,3.3459290749999997e-06,0.0030082490900000002,0.00030142264429999994,-1.7215519999998465e-05
9.0,5.0,-1.0488267764999999e-05,-1.4738297e-05,-1.3054660900000002e-05,-4.3980000000040863e-08
9.0,6.0,-1.727924655e-06,-1.6107715000000037e-06,-1.51114481e-05,1.2360869999999975e-05
9.0,7.0,-3.0386575249999998e-06,9.982630499999998e-06,-2.160232299999996e-06,-7.722510000000324e-06
9.0,8.0,-9.090524149999998e-06,2.1675243000000003e-05,-6.644693199999988e-06,-1.0181999999979092e-07
9.0,9.0,4.6423870055e-06,-3.7486164999999917e-06,-8.033706890000012e-06,-9.064299999999294e-07
9.0,10.0,0.000547891751,-0.001496882595,-3.443800200000554e-06,1.1287180000000379e-05
9.0,11.0,-0.0005739491285,3.4605129499999996e-05,-1.2174790199999612e-05,-4.03894999999984e-06
9.0,12.0,7.066536735000001e-06,0.004505783229999999,0.00013130611429999997,-0.00019724551999999678
9.0,13.0,2.2173659429999998e-05,0.0008008176105000001,-0.00014894423559999996,0.0001900063900000002
9.0,14.0,-3.426476725e-06,-2.8099850999999998e-05,-1.1112477099999998e-05,1.9808359999999877e-05
9.0,15.0,2.47373287e-06,-7.833428999999991e-06,-1.04681318e-05,2.5463400000000224e-06
9.0,16.0,-5.363402416500001e-06,-3.638641649999999e-05,-6.865219870000006e-06,3.942170000000205e-06
9.0,17.0,2.39232529e-06,-1.0352327500000003e-05,-4.618000400000006e-06,-1.4222999999996829e-07
9.0,18.0,-1.4383161539999999e-05,5.884259500000013e-06,-3.4112294000000034e-06,5.69013000000003e-06
9.0,19.0,-1.5709511099999998e-05,0.0004993588765,-5.131496199999989e-06,3.167629999999751e-06
9.0,20.0,-1.0762602549999997e-06,2.925963000000001e-06,-4.157156699999998e-06,-2.121200000001886e-07
9.0,21.0,-8.012621445e-06,-2.1016600000000045e-06,-9.218553299999991e-06,3.0137399999999224e-06
9.0,22.0,3.923337655e-05,1.4589501499999997e-05,-3.562893199999962e-06,-3.2437499999999124e-06
9.0,23.0,-0.00023538551649999998,0.0025594540749999998,-1.1545770200000007e-05,1.0374980000002431e-05
9.0,24.0,0.001586069435,-4.9050177499999995e-05,-1.808500199999862e-06,-1.0962129999999866e-05
9.0,25.0,8.453452295e-06,6.396980655e-05,-9.618601229999997e-05,6.756751000000007e-06
9.0,26.0,-4.204541849999999e-05,0.004220522685,8.598496979999997e-05,1.85267800000043e-05
9.0,27.0,-3.49651721e-06,0.00015123569375,-6.281502599999995e-06,2.0606550000001375e-06
9.0,28.0,-6.535698064999999e-06,1.1896908000000003e-05,-8.646320899999995e-06,-1.2676600000001407e-06
9.0,29.0,6.850029554999999e-06,-2.6831156000000005e-05,-1.993317099999995e-06,1.9069799999999242e-06
9.0,30.0,-6.275488584999999e-06,-1.7267799999999903e-07,-4.631516499999993e-06,-1.8640400000002678e-06
9.0,31.0,4.849030316999999e-06,-1.4194800999999991e-05,-5.884937859999996e-06,7.667440000000076e-06
9.0,32.0,-1.5202492449999999e-06,0.00023532312615,-4.0030696999999945e-06,7.770662300000027e-05
9.0,33.0,-4.741701144499999e-06,-0.0015256819649999997,-1.3782739099999975e-06,-7.378401999999906e-05
9.0,34.0,1.5602742000000001e-06,-1.1980464e-05,-8.217302000000061e-07,-3.651800000000133e-07
9.0,35.0,1.375769947e-05,-2.0856013e-05,-8.214318799999997e-06,3.7340199999999753e-06
9.0,36.0,-5.2516637250000005e-05,-1.7821727999999992e-05,-2.9162171999999223e-06,2.9037000000000443e-06
9.0,37.0,3.630002505e-05,-9.303724499999994e-06,-9.141249199999965e-06,1.6468499999999413e-06
9.0,38.0,0.0002447813615,0.00047552601349999993,-3.476470200000183e-06,6.767309999999706e-06
9.0,39.0,-0.002078471815,-4.1048536000000004e-05,-7.12370020000089e-06,-8.384359999999969e-06
9.0,40.0,0.0001874929765,-4.2816865499999996e-05,-5.511990200000263e-06,3.042390000000131e-06
9.0,41.0,-2.31690543e-05,0.00231496831,-5.561764200000019e-06,1.5125879999997729e-05
9.0,42.0,-4.151381305e-05,7.108978295e-05,0.00017427891279999996,3.6438989999998684e-06
9.0,43.0,9.102710654999999e-05,2.9772006499999997e-05,-0.0001878634691999999,-3.6373499999999348e-06
9.0,44.0,1.5161906999999967e-07,6.549076999999998e-06,-4.897201599999999e-06,6.028080000000158e-06
9.0,45.0,2.777809195e-06,0.003156432195,-6.598385300000005e-06,1.0815179999999886e-05
9.0,46.0,-8.537474749999999e-07,-3.16626765e-05,-6.463376699999996e-06,-5.477150000000025e-06
9.0,47.0,2.0166727700000002e-06,-8.826810499999997e-06,-7.689124799999996e-06,-8.065389999999997e-06
9.0,48.0,-6.0035139134999995e-06,3.2928192e-05,-4.756377929999999e-06,-6.8065400000000926e-06
9.0,49.0,-1.1812041499999992e-07,-4.1218931e-05,-8.772011699999993e-06,5.193840000000067e-06
9.0,50.0,8.53435263e-06,-0.0015862941999999999,-8.570691599999996e-06,1.5788480000000984e-05
9.0,51.0,4.619691366e-06,-1.3508779500000008e-05,-1.6947608000000323e-07,-5.503670000000003e-06
9.0,52.0,-1.5065182500000036e-07,9.879054999999961e-07,-1.2942793000000027e-06,1.3167000000011725e-07
9.0,53.0,-3.982479169999999e-06,8.145985999999998e-06,-9.381308799999996e-06,1.2223200000000115e-05
9.0,54.0,7.808997379999998e-06,6.587720000000081e-07,-4.325334600000003e-06,3.1102999999998603e-06
9.0,55.0,-1.63457643e-05,-0.00045517887949999994,-1.810952200000011e-06,2.3448900000006344e-06
9.0,56.0,-7.654535739999999e-06,-1.5397255000000003e-05,-4.785819399999991e-06,5.947399999999379e-07
9.0,57.0,-2.9321654950000002e-05,3.6873438499999994e-05,-6.980987199999996e-06,6.137009999999863e-06
9.0,58.0,-1.1513856400000001e-05,1.0896676999999992e-05,-4.2173420000000126e-07,-4.766540000000025e-06
9.0,59.0,0.0013682378049999998,3.3376998499999995e-05,-9.531900200003203e-06,3.94431000000009e-06
9.0,60.0,0.001816618065,0.000802748296,-8.322300200000984e-06,1.077916000000043e-05
9.0,61.0,6.501939645e-05,-2.948426499999996e-06,0.00013015112880000002,-2.818389999999877e-06
9.0,62.0,-1.542841006e-05,7.380518000000011e-06,-0.00015017979699999995,-2.569800000000335e-07
9.0,63.0,1.2432361145e-05,-7.555650499999984e-06,-6.35468730000002e-06,6.2416499999999735e-06
9.0,64.0,4.708881321999999e-06,-0.0016910013549999998,-6.953385559999993e-06,9.701379999999761e-06
9.0,65.0,9.642208765000001e-06,0.00025819712314999996,-6.2830469000000145e-06,7.022630000001088e-07
9.0,66.0,-3.077991450000002e-07,-1.7005086e-05,-7.923516099999997e-06,7.383199999999329e-07
9.0,67.0,-9.084450375e-06,-2.1696204000000005e-05,3.479253000000018e-07,6.236200000000066e-07
9.0,68.0,1.0150969069999999e-05,-0.0010744819155,-2.456900799999996e-06,-3.1660999999852645e-07
9.0,69.0,-1.3836215449999997e-06,-0.00042469214649999996,-3.4737414999999992e-06,2.3648099999997104e-06
9.0,70.0,-1.902993785e-05,0.000580892483,-5.749529199999994e-06,-9.273460000000943e-06
9.0,71.0,-1.92601618e-05,0.0020092376199999998,-4.474418199999993e-06,1.5299280000001457e-05
9.0,72.0,7.74942236e-06,5.03854595e-05,-4.934242999999985e-06,-3.5064899999998335e-06
9.0,73.0,8.198386124999999e-06,3.06794225e-05,-4.513391699999989e-06,2.3450299999998717e-06
9.0,74.0,8.79987657e-06,-0.0006645321184999999,-1.0704126799999995e-05,7.2946299999997865e-06
9.0,75.0,-8.719000309999999e-06,6.238124999999999e-07,-7.593587999999989e-06,7.672630000000141e-06
9.0,76.0,-8.056979574999999e-06,3.94013e-05,-8.99382669999999e-06,4.832939999999994e-06
9.0,77.0,-4.26007553e-06,2.697588500000008e-06,1.4627199999996106e-08,3.6261000000005033e-07
9.0,78.0,-1.1761950814999998e-05,2.3292565000000128e-06,-1.049069989999999e-05,7.305470999999992e-05
9.0,79.0,5.925395552e-06,-2.7736450000000133e-06,-7.966577159999988e-06,-5.685551999999999e-05
9.0,80.0,2.03664521e-05,6.8938975000000085e-06,-5.431800199999992e-06,-6.072490000000107e-06
9.0,81.0,-3.4371498000000017e-07,9.77194349999999e-06,2.5002719999999564e-07,6.104390000000034e-06
9.0,82.0,1.574633725e-05,-6.24286449999999e-06,-3.075751999999729e-07,-6.769700000001135e-07
9.0,83.0,-1.0596228435000001e-05,-8.016999999999927e-07,-8.072507500000002e-06,-2.960000000000391e-07
9.0,84.0,-5.5843247549999997e-05,5.548822500000002e-06,-3.6408871999999334e-06,1.6976500000002424e-06
9.0,85.0,-1.498650842e-05,1.6560219999999925e-06,-2.369307800000017e-06,8.433339999999851e-06
9.0,86.0,0.00019421589449999997,-1.2617243499999997e-05,-6.153710199999944e-06,-2.7986700000000017e-06
9.0,87.0,0.002161962985,-0.000659193303,-8.223700200001947e-06,6.682699999999791e-06
9.0,88.0,-1.2197345024999999e-05,3.145977349999999e-05,-0.00010376002769999996,5.5049500000000725e-06
9.0,89.0,8.684445224999999e-06,1.44698865e-05,8.571968429999999e-05,-1.683570000000328e-06
9.0,90.0,1.98735104e-05,-1.90434115e-05,-1.5555902000000235e-06,2.0044899999999625e-06
9.0,91.0,-2.127414445e-05,-0.0003947250545,-1.7676691999999997e-06,3.878229999999926e-06
9.0,92.0,-1.6899027e-06,0.0006070335259999999,-9.393737199999999e-06,3.0817999999995607e-06
9.0,93.0,-2.29750654e-05,-0.00036502125499999994,-5.293582200000008e-06,3.1503399999999237e-06
9.0,94.0,9.372691744999998e-06,-0.0005977156349999999,-7.1960773e-06,3.535099999999558e-06
9.0,95.0,-5.2511781828099995e-06,0.0008006668780000001,-7.537750543799994e-06,4.583819999999928e-06
9.0,96.0,4.2626790185e-06,-0.0005081574065,-7.151938029999997e-06,1.1761209999999808e-05
9.0,97.0,8.203566975e-06,-9.287395585e-05,-6.480282699999997e-06,-6.4549830000001366e-06
9.0,98.0,1.065246567e-05,1.1251330000000143e-06,-1.8944408000000087e-06,3.7099800000000147e-06
9.0,99.0,1.0261999515000001e-05,3.1026169999999894e-06,-7.624473900000018e-06,5.293199999998812e-07
9.0,100.0,3.8612617000000017e-07,-0.0011492208559999999,-9.685457999999994e-06,1.4097800000000402e-05
9.0,101.0,-4.661733916e-06,-9.753945790000001e-05,-6.015957080000008e-06,7.452180000000102e-07
9.0,102.0,3.7484733100000006e-06,-2.879050999999997e-06,-8.816559599999997e-06,7.766600000000129e-07
9.0,103.0,1.5474472399999996e-06,9.571893999999996e-06,-8.116355599999999e-06,-3.6629599999997883e-06
9.0,104.0,6.804272275e-06,5.016772500000001e-06,-5.49138670000001e-06,6.590290000000211e-06
9.0,105.0,-2.0020054499999976e-07,0.00023052658149999998,-1.6787188999999996e-06,8.226169999999874e-06
9.0,106.0,1.1372893285e-05,1.1323134999999996e-05,-7.9372585e-06,6.0131400000000884e-06
9.0,107.0,-2.7904210500000005e-07,7.120483999999987e-06,-5.171819900000001e-06,1.7975000000000446e-06
9.0,108.0,-1.71227099e-05,3.033344500000012e-06,-8.409232200000005e-06,-1.166149999999992e-06
9.0,109.0,-1.6015380449999997e-05,3.6185654999999917e-06,-8.890135199999992e-06,2.9964530000000084e-05
9.0,110.0,-7.271419725e-06,1.1142514999999944e-06,-7.337509700000003e-06,-1.7636769999999812e-05
9.0,111.0,-7.789384539999999e-06,-2.799023000000008e-06,-4.2481913999999945e-06,4.442259999999891e-06
9.0,112.0,1.1993139715e-05,-0.00010258920954999998,-7.064327899999976e-06,6.0750509999999735e-06
9.0,113.0,2.131736625e-05,5.20791500000007e-07,-7.08589319999997e-06,3.206170000000048e-06
9.0,114.0,9.150502224999998e-06,-5.920347500000005e-06,-8.190829699999992e-06,9.945529999999968e-06
9.0,115.0,0.00018356458149999997,5.382529500000002e-06,-5.849070200000073e-06,1.1262099999998678e-06
9.0,116.0,1.105865377e-05,-2.2578880000000048e-06,-7.662660799999999e-06,5.11886000000006e-06
9.0,117.0,0.0007610472154999999,-1.1981821500000005e-05,-8.417390199999952e-06,-9.366700000000187e-07
9.0,118.0,0.0017858093999999999,3.4126125000000027e-06,-8.571000199999273e-06,-9.273349999999824e-06
9.0,119.0,-5.23686093e-05,-0.00039652207949999996,5.899566379999998e-05,5.235490000000169e-06
9.0,120.0,1.2405467999999961e-07,0.0003796556815,-7.458071079999999e-05,4.019669999999697e-06
9.0,121.0,9.65130954e-06,6.215554500000001e-05,-5.947315400000004e-06,2.7379199999998177e-06
9.0,122.0,3.23017454e-05,-1.4297355000000013e-06,-6.596386199999985e-06,-6.364489999999866e-06
9.0,123.0,-2.1945741249999998e-06,-3.201201499999993e-06,-2.7508652999999938e-06,-2.6839299999999304e-06
9.0,124.0,5.501686434e-06,0.0002973620105,-9.34150752000001e-06,2.388349999999636e-06
9.0,125.0,-4.852881987999999e-06,3.6401644499999985e-05,-7.028416439999995e-06,4.862950000000223e-06
9.0,126.0,2.320761575e-05,1.2878754500000005e-05,-2.6915152000000018e-06,3.5700000000328993e-09
9.0,127.0,-5.211164795299999e-06,0.000496376805,-5.115730294e-06,7.530919999999687e-06
10.0,0.0,-7.529333999999997e-07,-5.326250000001599e-08,-5.565645999999997e-07,-4.933709999999915e-06
10.0,1.0,4.914668749999999e-07,-5.824767999999971e-06,1.1564553000000082e-06,3.5193999999992733e-07
10.0,2.0,3.03147085e-06,0.0001166318705,-7.624576000000145e-07,8.468589999999946e-06
10.0,3.0,4.898196109999999e-06,2.0313584999999987e-05,-2.2763023999999927e-06,1.7140200000002898e-06
10.0,4.0,-4.875243350000005e-07,-1.8834755499999986e-05,-1.7691192999999977e-06,3.376390000000287e-06
10.0,5.0,2.0178626000000005e-07,-7.3608139999999905e-06,-3.5082695999999998e-06,-4.5126599999998015e-06
10.0,6.0,4.002067045e-06,-8.083885600000001e-05,-2.4362597000000087e-06,-5.575679999999952e-06
10.0,7.0,-3.028630125e-06,0.0013511461174999999,-1.7430100000007153e-08,7.476210000000915e-06
10.0,8.0,-3.933968105e-06,2.926514499999996e-06,4.5463149999998907e-07,9.619949999999608e-06
10.0,9.0,-1.0505002049999997e-06,1.8750884999999833e-06,4.562759000000037e-07,-2.7099100000000673e-06
10.0,10.0,-2.437204815e-06,3.483035500000001e-06,-3.246289900000004e-06,-3.357709999999441e-06
10.0,11.0,2.5055757900000003e-06,0.0009857724015,-3.031184399999992e-06,-8.840699999996256e-07
10.0,12.0,-4.357190669999999e-06,-2.7195561999999997e-05,-2.384329199999995e-06,-3.509139999999748e-06
10.0,13.0,-6.319404750000004e-07,-8.010998999999999e-06,-4.021337699999997e-06,1.6993899999999983e-05
10.0,14.0,8.045428829999999e-05,-8.2002195e-06,-1.4029566000000092e-06,2.2416999999981183e-07
10.0,15.0,-0.00013942333249999998,1.169547550000002e-05,-2.8871706000001175e-06,-5.792389999999892e-06
10.0,16.0,-3.934837795e-06,-0.0009194231469999999,-3.1773767000000026e-06,2.1017219999997294e-05
10.0,17.0,-4.200438245e-06,1.0449683999999999e-05,-2.717247700000003e-06,-1.0190799999999494e-05
10.0,18.0,1.0534637999999965e-07,-0.0013212343034999998,3.934918000000008e-07,5.9096899999994245e-06
10.0,19.0,-3.02598316e-06,3.5563300000000073e-06,-4.065715399999993e-06,-1.420456000000058e-05
10.0,20.0,-9.405774900000002e-07,2.6985860000000033e-06,-3.202069799999998e-06,-2.8554799999995306e-06
10.0,21.0,-2.1257740999999997e-06,-1.3655254499999997e-05,-4.856918200000006e-06,2.6857930000000347e-05
10.0,22.0,-1.5267700500000027e-07,-6.853199999999523e-08,4.201548500000003e-06,-9.537200000005e-07
10.0,23.0,3.1470235999999993e-06,-1.6842290000000128e-06,-1.5968259999998295e-07,4.1988200000001e-06
10.0,24.0,-3.045537304999999e-06,6.1405805e-05,-5.571252499999989e-06,2.7044279999999763e-05
10.0,25.0,2.30776321e-06,-0.001034557227,-3.8338091999999915e-06,-3.926258000000015e-05
10.0,26.0,1.130253305e-06,8.367852000000007e-06,3.4165730000000223e-07,-3.4710800000001753e-06
10.0,27.0,-3.886625255e-06,1.1740040499999993e-05,-9.57241499999997e-07,1.0699309999999654e-05
10.0,28.0,-8.1190350965e-06,-2.364571999999991e-06,-3.340784669999995e-06,-5.456259999999675e-06
10.0,29.0,-0.0003888710525,0.00038630732484999994,-1.059110599999839e-06,1.7357462999999448e-05
10.0,30.0,0.00023340261899999998,-6.389997000000003e-06,-3.3427606000000786e-06,-6.800039999999977e-06
10.0,31.0,-7.185563973e-06,0.0003513697747,1.3868860000008479e-08,5.648886000000173e-06
10.0,32.0,-6.791061748999999e-06,6.616582000000025e-06,-5.0167616199999925e-06,1.1733599999998459e-06
10.0,33.0,-4.23379035e-06,1.0887180500000003e-05,-8.007736000000022e-07,9.108149999999583e-06
10.0,34.0,1.9644757349999997e-06,1.1539497999999995e-05,-3.1309015000000003e-06,-1.1353000000002733e-06
10.0,35.0,6.439382949999998e-07,-2.3213006499999997e-05,-3.6158058999999966e-06,-2.899189999999566e-06
10.0,36.0,6.391919249999999e-07,-0.0008125368485,-3.4469351000000036e-06,2.37398999999752e-06
10.0,37.0,1.150548565e-06,-1.9421663500000008e-05,-2.752609299999994e-06,1.1681509999999789e-05
10.0,38.0,4.98055807e-06,-2.6472709e-05,-5.081481199999994e-06,3.9873999999994863e-07
10.0,39.0,4.71154759e-06,1.0154161000000026e-05,4.121333199999999e-06,-2.521500000000209e-06
10.0,40.0,-2.090205175e-06,-0.0005382570154999999,-3.8743333e-06,4.978930000000558e-06
10.0,41.0,1.6248429799999997e-06,-1.064282699999998e-05,-5.041484199999991e-06,9.467700000000138e-06
10.0,42.0,8.168404449999998e-07,-7.390023999999994e-06,-1.1131381e-06,-8.487599999999066e-07
10.0,43.0,-2.35320066e-06,1.771919749999998e-05,-1.900070800000002e-06,3.924930000000008e-06
10.0,44.0,6.754171805500001e-06,0.00040574788431999996,-4.162842489999996e-06,6.249933600000577e-06
10.0,45.0,-6.472304450000005e-07,-5.636424999999886e-07,-3.8209190999999995e-06,9.496809999999559e-06
10.0,46.0,1.2339681159999998e-05,2.1622104999999964e-06,-1.7225493999999958e-06,1.2237000000000876e-07
10.0,47.0,6.2288668025e-06,1.1008749999999999e-06,-3.143834550000005e-06,-1.7774499999999974e-05
10.0,48.0,7.034172409999998e-05,6.289635000000207e-07,-3.0438765999999966e-06,-5.319299999998198e-07
10.0,49.0,-0.0006927650534999999,-0.0002562423715,5.818939999985283e-08,1.8903069999999085e-05
10.0,50.0,-9.109799475e-06,3.0981280000000067e-06,-3.239479100000005e-06,7.113860000000029e-06
10.0,51.0,-4.421730680000001e-06,2.623800999999996e-06,1.3744909999999931e-06,-2.387779999999474e-06
10.0,52.0,6.911162100000002e-07,-7.142645999999987e-06,-2.002566399999994e-06,3.281039999999783e-06
10.0,53.0,3.994208579999999e-06,-6.16933315e-05,-3.0047129999999995e-06,7.602329999999492e-06
10.0,54.0,-6.512694749999999e-07,2.8072900000000156e-06,-1.9959966999999957e-06,3.3345999999963744e-07
10.0,55.0,7.122473165149999e-06,-1.3763180999999999e-05,-1.6740412970000146e-06,1.0518100000000164e-05
10.0,56.0,1.1447354199999998e-06,6.134173000000013e-06,-1.0911574000000026e-06,-1.7180800000001944e-06
10.0,57.0,3.7781015249999994e-06,0.00020688110850000001,-1.8138240999999997e-06,-2.5732999999999025e-07
10.0,58.0,-2.1947847400000003e-06,1.2428191000000013e-05,-2.4376491999999987e-06,4.382059999999881e-06
10.0,59.0,-3.36569332e-06,0.00037536028554999997,9.936938000000003e-07,-3.1519510000001137e-06
10.0,60.0,2.9018006900000005e-06,-3.166724699999998e-05,-2.8961960000001826e-07,7.232959999999823e-06
10.0,61.0,-2.691312455e-06,-1.494615749999999e-05,1.204668300000004e-06,-5.783909999999624e-06
10.0,62.0,-3.546557995e-06,1.5496035000000228e-06,-2.087714699999993e-06,5.328499999999384e-07
10.0,63.0,1.63604375e-06,-0.000137310015,-2.732580199999993e-06,9.992160000000262e-06
10.0,64.0,5.661114850000001e-07,-3.6896285000000075e-06,-1.8556646999999984e-06,4.329594999999999e-05
10.0,65.0,-1.4357531650000001e-06,1.2914740500000008e-05,-5.242265699999993e-06,-2.814900999999981e-05
10.0,66.0,-2.5699142599999994e-06,-3.8033620000000213e-06,-1.2299967999999906e-06,4.2345999999983473e-07
10.0,67.0,-2.4206519899999992e-06,1.1646527500000017e-05,5.074440000000043e-07,-1.8100569999999867e-05
10.0,68.0,6.394967362500001e-06,-2.6469927499999987e-05,-3.409453349999993e-06,8.83257000000001e-06
10.0,69.0,1.747612205e-06,8.497323949999997e-05,-1.616998900000003e-06,2.4497349999999932e-05
10.0,70.0,-4.465822495e-06,8.764566999999984e-06,4.2659930000000463e-07,2.7991199999998977e-06
10.0,71.0,0.00043754614199999995,9.45051800000001e-06,-2.2562005999993255e-06,5.374060000000159e-06
10.0,72.0,-0.0006966691169999999,-3.838280999999995e-06,-1.1956406000007299e-06,5.9237399999995265e-06
10.0,73.0,-7.9849710505e-06,1.3653225500000027e-05,-4.129209590000005e-06,4.5205189999999896e-05
10.0,74.0,1.79345624e-05,-2.6453800000000123e-06,-2.6611645999999983e-06,-5.198579999999728e-06
10.0,75.0,-5.39244164e-06,0.00015468078749999997,-1.9391577999999913e-06,-4.246436999999981e-05
10.0,76.0,-2.445142165e-05,8.395073499999974e-06,-2.203869599999993e-06,4.88138999999986e-06
10.0,77.0,1.019799525e-06,-1.6930270000000197e-06,1.5713289999999835e-07,4.3439199999996796e-06
10.0,78.0,-3.4385465349999997e-06,-0.0001707837025,-4.156475900000006e-06,-7.102290000000453e-06
10.0,79.0,-2.554296615e-06,6.589640550000001e-05,-4.283652999999998e-07,8.217329999999824e-06
10.0,80.0,-1.9769188e-06,6.0904609000000004e-05,-2.4852199999999996e-06,1.0278400000000472e-05
10.0,81.0,-4.137543709999999e-06,-5.410749999999989e-06,1.4084216000000023e-06,1.9528699999999903e-05
10.0,82.0,5.7805477199999994e-06,4.033201500000022e-06,-3.420486199999987e-06,-5.320730000000209e-06
10.0,83.0,-1.1115414499999999e-07,2.2420575000000107e-06,-1.4986600999999954e-06,6.996430000000068e-06
10.0,84.0,9.080864899999997e-07,-3.160994199999999e-05,-1.1914056e-06,-2.5659999999653748e-08
10.0,85.0,-4.1242374e-07,1.5036791999999996e-05,-1.2785738000000046e-06,5.907039999999849e-06
10.0,86.0,4.7217756550000006e-06,-5.398217000000032e-06,3.554564999999885e-07,3.722939999999932e-06
10.0,87.0,-3.810835125e-06,4.9707724999999844e-06,-9.746740999999973e-07,-9.530999999985051e-08
10.0,88.0,1.0353499399999997e-06,-1.1949940500000006e-05,-1.3599619999999959e-06,9.666309999999897e-06
10.0,89.0,-8.989552499999994e-08,-8.72905499999998e-06,-2.143211300000004e-06,-2.5113199999999578e-06
10.0,90.0,-3.8402696500000014e-07,-3.608128499999998e-06,-3.056808999999941e-07,3.725750000000088e-06
10.0,91.0,-2.631194595e-06,-0.000148520916,-1.0230073000000004e-06,-2.8463400000000026e-06
10.0,92.0,-5.986102649999997e-07,-0.00011264058350000002,-1.933336099999996e-06,1.7135530000000147e-05
10.0,93.0,-4.945237545e-06,8.650376000000002e-06,-3.810201700000006e-06,0.00013549583999999942
10.0,94.0,3.5144717199999995e-06,-1.3457408500000011e-05,-1.9155861999999935e-06,-1.7110749999999958e-05
10.0,95.0,2.7082010549999995e-06,9.515779500000002e-06,-2.652377100000002e-06,-9.814340999999949e-05
10.0,96.0,-6.912903550000003e-07,1.1461875000000018e-06,-9.468536999999976e-07,7.284969999999897e-06
10.0,97.0,-1.0388374695e-05,1.9114901500000003e-05,-4.206572700000006e-06,3.20857299999996e-05
10.0,98.0,1.8723025150000002e-06,0.000141805643,1.0266455000000001e-06,-3.4672399999997983e-06
10.0,99.0,-1.1418341749999998e-06,-3.109378999999997e-06,-4.498268999999987e-07,-2.0250999999996357e-06
10.0,100.0,-0.00023712716799999996,-1.617856249999999e-05,-3.067840600000105e-06,7.55351000000036e-06
10.0,101.0,0.0007952191024999999,-1.0870560000000116e-06,9.23829400000344e-07,2.8821600000002586e-06
10.0,102.0,-4.028408069999999e-06,5.881250499999995e-06,-2.729407199999997e-06,1.8228900000000319e-06
10.0,103.0,1.1368648509999999e-05,-6.801420000000156e-07,-2.0891864000000005e-06,-1.8839959999999996e-05
10.0,104.0,-4.697470095e-06,-0.0002392971875,-2.010916699999998e-06,1.9045550000000596e-05
10.0,105.0,1.782619345e-05,3.5214200999999995e-05,-1.247599999951683e-09,7.218160000000007e-06
10.0,106.0,-8.989211625e-06,-0.000125819677,-2.6545081000000054e-06,1.6767739999999856e-05
10.0,107.0,2.6502305800000004e-06,-2.52932099999998e-06,-8.735353999999937e-07,1.6524800000000776e-06
10.0,108.0,-3.852577775e-06,-7.844602000000029e-06,-1.446129100000006e-06,-1.989320000000033e-06
10.0,109.0,1.4169765949999999e-06,-0.0001805467985,-3.315040299999992e-06,-5.887909999999446e-06
10.0,110.0,-3.1869644749999997e-06,-1.7628067000000005e-05,-3.8382530999999965e-06,8.011400000000448e-06
10.0,111.0,-8.807266349999999e-07,0.00011032449550000001,-2.5206135000000003e-06,-1.2172699999997599e-06
10.0,112.0,-1.9429328749999996e-06,1.3415375999999981e-05,-1.6103734999999933e-06,1.3097080000000002e-05
10.0,113.0,4.734546454999999e-06,3.5969799999999033e-07,-2.3586475000000035e-06,4.744060000000133e-06
10.0,114.0,-3.27935041e-06,4.9347734000000015e-05,-9.489443999999954e-07,9.137895999999973e-05
10.0,115.0,-2.98915444e-06,-2.1574082500000016e-05,1.8980219999999553e-07,-9.177071000000037e-05
10.0,116.0,-4.05663267e-06,-3.6201999500000005e-05,-1.0330912000000038e-06,3.754509999999552e-06
10.0,117.0,-3.11825835e-06,2.601062250000003e-05,-5.438016000000029e-07,7.994899999998617e-07
10.0,118.0,-4.870178809999999e-06,0.0003192024868,-9.949003999999913e-07,1.7785064000000093e-05
10.0,119.0,1.5910452449999998e-06,-1.3389999999999884e-06,-3.315968300000002e-06,6.000099999999881e-06
10.0,120.0,4.553717125e-06,-9.909435e-06,-2.8027781000000066e-06,8.75303000000003e-05
10.0,121.0,-1.1185723649999998e-06,1.8681130000000022e-05,-4.7100700000000354e-08,-8.189552000000001e-05
10.0,122.0,-2.3509612649999996e-06,-1.1816639999999838e-06,-3.7665652999999885e-06,-1.1826599999999543e-06
10.0,123.0,4.13742605e-07,1.3326144999999977e-06,-2.107955699999995e-06,-6.881390000000179e-06
10.0,124.0,-2.1704713049999994e-06,3.28120455e-05,-2.8283109999999933e-07,5.701070000000497e-06
10.0,125.0,2.3169299499999962e-07,-0.00041854424453499997,3.9765900000000835e-08,2.3641689300000944e-05
10.0,126.0,-2.9607310199999993e-06,-1.0547399500000022e-05,4.0214640000000747e-07,1.344370000000113e-06
10.0,127.0,3.1368974549999998e-06,1.699314549999998e-05,-6.979175000000051e-07,1.729015000000004e-05
11.0,0.0,-5.6163811e-07,3.5633399999999997e-06,-8.102356000000048e-07,-1.0769799999997985e-06
11.0,1.0,1.01158676e-06,0.00018383907105,-3.80798600000001e-06,-2.436218999999533e-06
11.0,2.0,-5.277021599999995e-07,-5.490865500000001e-06,-2.0194710000000006e-06,-2.3630099999997877e-06
11.0,3.0,-2.666917785e-06,-7.341606499999999e-06,2.029244099999999e-06,-1.0049700000000194e-06
11.0,4.0,-2.0537075499999977e-07,5.912821499999996e-06,2.0972358999999985e-06,-3.7094999999989515e-07
11.0,5.0,-9.178211300000003e-07,5.79380816e-05,1.8869763999999943e-06,5.255811999999983e-06
11.0,6.0,-3.3296010099999995e-06,-0.001058893817,1.968054400000004e-06,-6.264459999999157e-06
11.0,7.0,-1.085622000000019e-08,-7.694977495e-05,-1.8139050000000072e-06,6.809390000001749e-07
11.0,8.0,1.5916075000000108e-08,-0.0010682008644999999,4.008356100000002e-06,3.5738899999991952e-06
11.0,9.0,-2.091816585e-06,-1.2602569500000004e-05,-7.688517000000004e-07,-2.5780899999998718e-06
11.0,10.0,-3.3285639499999997e-06,-2.1985633499999997e-05,-6.943889999999956e-07,1.4987299999999948e-06
11.0,11.0,-3.9973415999999957e-07,5.600563500000002e-06,1.3094931999999962e-06,-4.086630000000004e-06
11.0,12.0,2.7190853699999996e-06,1.5621085499999996e-05,2.1504318000000016e-06,-5.04140999999986e-06
11.0,13.0,1.564415475e-06,-5.688781499999995e-06,9.561951000000022e-07,-9.772299999999355e-07
11.0,14.0,0.00013940430549999998,0.000990305285,8.767479999998736e-07,-0.00019464129999999873
11.0,15.0,7.95702118e-05,0.00025269720499999996,1.4002420000000087e-06,0.00018807813999999982
11.0,16.0,2.0604056999999997e-06,1.6174200000000005e-05,1.966948200000004e-06,7.069999999999915e-06
11.0,17.0,6.400023299999999e-07,0.0010045669585,4.601452e-07,-4.814030000000813e-06
11.0,18.0,-1.8151228399999998e-06,1.2724170500000005e-05,-2.3441452000000023e-06,1.5731000000012197e-07
11.0,19.0,3.2627847449999995e-06,-2.74543485e-05,5.766984999999999e-07,2.6790899999999916e-06
11.0,20.0,-2.999855500000019e-08,-6.383981e-06,1.6466569000000032e-06,3.7420800000001597e-06
11.0,21.0,-1.51343233e-06,0.00126073572,-8.849161999999952e-07,-2.9316000000007086e-06
11.0,22.0,-8.724507500000002e-07,-1.8127082999999995e-05,5.224198399999993e-06,7.111200000000291e-07
11.0,23.0,-2.062708925e-06,4.340311500000001e-06,-4.269331899999998e-06,-3.221699999998912e-07
11.0,24.0,-7.763979100000004e-07,-2.5182055000000008e-06,2.3245683999999956e-06,-4.141649999999773e-06
11.0,25.0,-1.86010536e-06,7.363707000000003e-06,-1.1749199999999566e-07,-4.996819999999851e-06
11.0,26.0,3.70080685e-06,1.7371532499999997e-05,1.8674849999999955e-06,-4.544109999999833e-06
11.0,27.0,-6.685630346999999e-06,-0.00029010052,5.40002940000004e-07,-5.051760000000008e-06
11.0,28.0,-3.3723806449999997e-06,1.9728495000000046e-06,2.263888100000006e-06,-7.978499999998418e-07
11.0,29.0,-0.0002339836065,8.810187500000002e-06,1.1182679999999845e-06,-8.36289999999861e-07
11.0,30.0,-0.000390174825,0.000551815109,3.973779999994549e-07,-2.862699999999548e-06
11.0,31.0,-1.6162143049999998e-06,9.038493500000002e-06,2.066575000000034e-07,6.911700000001243e-07
11.0,32.0,8.92886905e-06,-6.736111500000006e-06,1.0056990000000169e-06,3.212690000000152e-06
11.0,33.0,-3.2210852449999993e-06,6.8750594999999954e-06,-4.690380999999976e-07,4.669300000001855e-07
11.0,34.0,-2.877779465e-06,0.00010002841825,2.8090048999999997e-06,-2.6288349999997828e-06
11.0,35.0,-2.0303681799999994e-06,-2.6826509000000006e-05,1.7367401999999997e-06,-2.6990399999998964e-06
11.0,36.0,-1.4230547199999998e-06,3.1683906000000007e-05,1.0232719999998965e-07,-2.065859999999939e-06
11.0,37.0,1.0397189150000003e-06,-0.001094335188,1.4585014999999994e-06,-1.3252400000003876e-06
11.0,38.0,6.893159200000003e-07,3.327552749999999e-05,-4.980036599999998e-06,-4.057369999999827e-06
11.0,39.0,-2.85726424e-06,2.2639410000000027e-06,-4.436195199999999e-06,1.8876000000001812e-06
11.0,40.0,-4.054132704999999e-06,2.0643894999999946e-06,1.1523450899999993e-05,1.5128300000000664e-06
11.0,41.0,9.400380750000002e-07,-2.1717409999999987e-06,2.0161158999999955e-06,-3.4638799999999766e-06
11.0,42.0,9.631499999999996e-07,-8.2873115e-06,-3.305316199999997e-06,1.5316900000001254e-06
11.0,43.0,-6.817709999999956e-08,6.030825499999998e-06,7.108249999999966e-07,-4.875429999999924e-06
11.0,44.0,-2.1529108849999997e-06,-2.7961295000000043e-06,2.2202356999999943e-06,-1.8078699999998417e-06
11.0,45.0,-6.3400036371999995e-06,-3.431941499999997e-06,5.282727440000061e-07,-9.430989999999915e-06
11.0,46.0,-1.4201809000000006e-07,-7.33911983e-05,1.5927849999999939e-06,5.4046000000175144e-08
11.0,47.0,9.471927600000001e-07,-2.618359999999999e-06,2.989057399999992e-06,-2.562019999999981e-06
11.0,48.0,0.000690808551,1.000939500000004e-06,4.3792979999995605e-06,4.929900000001044e-07
11.0,49.0,7.991823635e-05,-1.628383999999999e-06,1.7108110000000206e-06,3.6390000000011347e-07
11.0,50.0,5.565598564499999e-06,1.909027999999993e-06,1.5102072900000001e-06,1.6426800000001036e-06
11.0,51.0,2.2489984350000003e-05,1.2248199000000003e-05,2.590840999999984e-06,-1.111569999999989e-05
11.0,52.0,-1.8880224299999998e-06,-7.88987433e-05,-2.713965799999999e-06,3.596566000000222e-06
11.0,53.0,3.3069070449999997e-06,-2.7079309999999997e-06,2.4878275000000033e-06,4.1088000000002534e-07
11.0,54.0,-1.2987641699999996e-06,-0.0002924329155,3.407753399999994e-06,9.253699999999397e-07
11.0,55.0,-5.967409749999999e-07,-1.0085988499999998e-05,5.8122099999989863e-08,-1.739769999999889e-06
11.0,56.0,-5.543211600000001e-07,2.497633e-06,3.441124200000005e-06,-2.8201999999989463e-07
11.0,57.0,-8.357326399999998e-07,-9.511032500000007e-06,5.006886199999996e-06,-5.718269999999871e-06
11.0,58.0,-4.209689299999999e-07,0.0005028112499999999,1.0362114000000038e-06,-1.100979999998767e-06
11.0,59.0,4.5209729150000005e-06,-3.412462000000001e-06,2.234029999998883e-08,-5.721559999999735e-06
11.0,60.0,-2.95731664e-06,3.386169500000003e-06,3.3359331999999926e-06,2.452950000000191e-06
11.0,61.0,-5.8092573929999995e-06,-5.1125984549999995e-05,2.2849185999999275e-07,2.662071000000152e-06
11.0,62.0,2.324025615e-06,-3.3504054999999926e-06,-5.783285000000046e-07,-2.508969999999861e-06
11.0,63.0,-3.04902299e-06,4.251050000000041e-07,4.736309999999929e-07,1.8597200000001824e-06
11.0,64.0,-5.065776475e-06,1.0120218000000001e-05,-1.1102685000000062e-06,-3.6333399999998304e-06
11.0,65.0,-6.286512900000005e-07,3.6863150500000004e-05,-2.912943800000002e-06,-3.8051299999999625e-06
11.0,66.0,-6.806378999999987e-08,3.246436e-06,-3.0205705999999987e-06,-5.054799999999685e-07
11.0,67.0,-2.00207896e-06,-1.9684900000000026e-06,-1.1950420000000037e-06,-6.10159999999885e-07
11.0,68.0,-3.083859555e-06,-2.7530409999999977e-06,1.1039126999999926e-06,2.6743040000000197e-05
11.0,69.0,2.4130483799999998e-06,6.812699999999993e-07,3.5104261999999984e-06,-3.7315500000000026e-05
11.0,70.0,1.0200101079999999e-05,7.063805499999997e-06,-2.77368400000004e-07,8.269310000000086e-06
11.0,71.0,-0.0006918845520000001,-1.2025084999999973e-06,5.592580000000185e-07,-3.5482099999998925e-06
11.0,72.0,-0.00043269147849999995,-0.000132640602085,1.1975879999995566e-06,-1.0242098299999962e-05
11.0,73.0,6.563601668999999e-06,-4.6444955000000054e-06,8.999073799999919e-07,1.6864500000001027e-06
11.0,74.0,3.689853565e-05,-4.470290999999994e-06,7.23055000000061e-07,-1.556099999999861e-06
11.0,75.0,-1.2728391400000002e-06,1.8031000000000302e-07,-2.402468000000027e-07,5.535800000000469e-07
11.0,76.0,-1.5782754589999998e-05,-0.00010731410555,-9.9584620000001e-07,3.9381110000001556e-06
11.0,77.0,1.3411218369999997e-05,2.6791445000000012e-06,-2.3059085999999853e-06,1.347750000000092e-06
11.0,78.0,1.2760413949999999e-06,1.8136140000000024e-06,1.035437299999991e-06,-2.4862199999997943e-06
11.0,79.0,1.1684120099999998e-06,-3.0225435000000026e-06,2.3040913999999897e-06,-9.349589999999912e-06
11.0,80.0,2.452034885e-06,-3.823159499999993e-06,2.249061899999995e-06,1.1653650000000117e-05
11.0,81.0,5.0087258e-07,1.2942643999999992e-05,-4.851228000000053e-07,-1.9650619999999847e-05
11.0,82.0,-8.756110499999953e-08,0.000145446285635,1.7209330999999984e-06,-1.5641672999998496e-06
11.0,83.0,7.503378000000006e-08,-5.054700000000001e-06,-2.855958599999996e-06,1.5029800000001227e-06
11.0,84.0,-2.7083759e-06,-2.0769110000000005e-06,1.6946819999999476e-07,5.6530000000004e-07
11.0,85.0,1.5175995e-06,1.6735984000000003e-05,2.359278400000005e-06,1.1434739999999819e-05
11.0,86.0,-5.4924179035e-06,9.104600000000218e-08,-6.846259300000044e-07,1.2019800000000726e-06
11.0,87.0,-1.5130389650000004e-06,4.0718755e-06,2.4452089999999566e-07,7.285690000000137e-06
11.0,88.0,4.935008569999999e-06,8.742014879999999e-05,-8.35508599999991e-07,2.357695999999866e-06
11.0,89.0,-2.4058572999999977e-07,1.6470334999999996e-06,-1.3209523999999962e-06,-7.56699999997573e-08
11.0,90.0,8.801911809999999e-06,4.021818500000002e-06,1.6156422000000049e-06,-1.1993499999999767e-06
11.0,91.0,-1.2614689699999996e-06,6.53100500000007e-07,-1.1364825999999998e-06,-8.514218999999984e-05
11.0,92.0,-6.49336095e-07,-1.1125520000000022e-06,-4.090200900000008e-06,8.153126000000012e-05
11.0,93.0,3.4712046699999997e-06,0.00011067426645,-2.1392423999999956e-06,2.3323409000000118e-05
11.0,94.0,3.6534726700000004e-06,-9.791814000000002e-06,-3.0771260000000545e-07,8.946440000000102e-06
11.0,95.0,3.858122385000001e-06,4.0900716499999995e-05,2.905943699999999e-06,-4.838512999999979e-05
11.0,96.0,-1.7912586e-06,1.5096519999999988e-06,1.7041071999999913e-06,4.332720000000048e-06
11.0,97.0,-1.7049441599999999e-06,-6.759635000000001e-06,1.770422599999998e-06,-1.1183939999999757e-05
11.0,98.0,-6.033956321500001e-06,-8.478114999999995e-06,2.405784299999931e-07,1.0938000000010971e-07
11.0,99.0,-1.3785531300000003e-06,0.00020149918525,-8.042246000000005e-07,-2.1588949999993934e-06
11.0,100.0,-0.0007924596224999999,7.3563510000000005e-06,-3.0383919999996466e-06,-5.445619999999873e-06
11.0,101.0,-0.000243283478,-4.655224e-06,-6.677220000001089e-07,-1.5254799999998333e-06
11.0,102.0,1.6483792549999998e-05,0.00013977808005699997,8.256129999999878e-07,-1.6295598859999827e-05
11.0,103.0,1.0605573644999999e-05,4.440972999999996e-06,5.24380900000017e-07,1.5087980000000092e-05
11.0,104.0,2.2042330000000003e-05,1.2855579999999967e-06,6.512540000000025e-07,-1.3668339999999978e-05
11.0,105.0,7.683544854999999e-06,-3.5586080000000037e-06,-1.0614189000000066e-06,1.7118860000000112e-05
11.0,106.0,-1.8642074749999998e-05,-4.489849000000001e-06,-7.272930000000183e-07,-4.62095999999989e-06
11.0,107.0,1.7316584549999998e-06,-0.00017908741309999998,-1.2418019000000013e-06,2.7202020000002167e-06
11.0,108.0,1.8899609049999999e-06,-1.8751194999999984e-06,-2.1560250999999943e-06,-1.7763699999998404e-06
11.0,109.0,1.6008433249999997e-06,5.17808159e-05,8.345938999999976e-07,1.4320579999998858e-06
11.0,110.0,1.1664134550000002e-06,-0.00027621413849999993,1.0412800999999993e-06,-1.0304609999999622e-05
11.0,111.0,-2.7132495449999998e-06,2.8648499999997664e-08,-5.914018999999998e-07,-8.213529999999762e-06
11.0,112.0,1.0525927599999999e-06,4.371447499999995e-06,-1.844314200000001e-06,-3.979029999999829e-06
11.0,113.0,3.5264066049999995e-06,0.00025646693199999997,1.4117476999999975e-06,8.254800000005007e-07
11.0,114.0,3.59377734e-06,-2.7761740499999993e-05,4.114464000000047e-07,2.3487470000000186e-05
11.0,115.0,8.453115300000003e-07,-5.910749999999967e-07,2.2689477999999955e-06,-3.0934399999999413e-06
11.0,116.0,-2.5021233849999997e-06,0.00028525584949999996,1.9595583000000006e-06,-4.436562999999982e-05
11.0,117.0,3.3995689999999996e-07,-0.00012570685289999998,-5.132440000000003e-07,1.5167098000000266e-05
11.0,118.0,1.780511145e-06,2.0394635499999997e-05,-2.8836672999999983e-06,-1.1685299999995622e-06
11.0,119.0,1.04152442e-06,-4.618744000000001e-06,-1.6519148000000073e-06,-3.590139999999993e-06
11.0,120.0,-6.522217800000001e-07,2.7621236500000002e-05,-1.9876426000000044e-06,-3.2729299999997984e-06
11.0,121.0,3.4895157500000004e-06,-0.0001167803974,-6.087408000000096e-07,1.4862080000000994e-06
11.0,122.0,4.98957487e-06,-1.6780239999999971e-06,1.1077714000000034e-06,-1.3064599999997718e-06
11.0,123.0,1.3638534449999996e-06,-2.7348570000000023e-06,3.449602999999983e-07,5.240980000000051e-06
11.0,124.0,-8.119233650000001e-07,4.05303e-06,-2.425994100000008e-06,-2.6173499999999854e-05
11.0,125.0,-2.4884994299999994e-06,2.244487999999999e-06,-2.8936535999999968e-06,2.9747440000000036e-05
11.0,126.0,4.012052755e-06,-0.00022586707865,-2.8910749000000184e-06,3.908613000000047e-06
11.0,127.0,-6.721698466e-06,-3.7647470000000067e-06,3.1739332000000634e-07,-5.330999999999898e-06


==> anc/III_D/Lal_Qall_response_Glauber_b0_b9_initial_state_Fig14_15.dat <==
observable,mode,"L_a,l_b0","L_a,l_b9","Q_a,ll_b0","Q_a,ll_b9"
0.0,0.0,-0.0122689,0.0319924,2.88623e-13,1.09138e-13
0.0,1.0,-1.02826e-05,5.05781e-05,1.25488e-14,1.7735e-13
0.0,2.0,0.000114115,-0.00013949,5.14502e-13,1.90992e-13
0.0,3.0,7.70686e-05,0.0100742,0.0,8.18537e-14
0.0,4.0,-3.70467e-05,-6.12207e-05,8.78419e-14,3.27415e-13
0.0,5.0,-0.00017905,-0.0315913,4.01563e-13,2.45561e-13
0.0,6.0,-0.000455503,-0.00157276,5.396e-13,5.45691e-13
0.0,7.0,-0.0126524,-0.000431634,2.1333e-13,4.36553e-13
0.0,8.0,-5.05046e-05,-0.000212907,2.76074e-13,3.13772e-13
0.0,9.0,0.000106734,0.011457,6.14893e-13,9.5496e-14
0.0,10.0,-4.52759e-06,-5.37562e-05,1.75684e-13,2.04634e-13
0.0,11.0,6.13209e-05,0.000338085,1.1294e-13,3.13772e-13
0.0,12.0,8.96978e-05,-0.00182242,3.63916e-13,2.04634e-13
0.0,13.0,-1.71371e-05,0.0110532,3.63916e-13,0.0
0.0,14.0,3.26373e-05,0.0110779,-2.50977e-14,5.72976e-13
0.0,15.0,6.34106e-05,-0.0449321,4.76856e-13,2.45561e-13
0.0,16.0,-0.000240864,0.000807918,-5.01954e-14,2.18276e-13
0.0,17.0,0.000206751,0.000195667,2.76074e-13,4.22911e-13
0.0,18.0,0.0121705,-0.000111092,3.01172e-13,-8.18537e-14
0.0,19.0,7.54755e-05,-0.000259346,3.63916e-13,6.82114e-14
0.0,20.0,1.24233e-05,-0.0203837,4.14112e-13,3.13772e-13
0.0,21.0,6.55746e-05,-0.000526047,-6.27442e-14,1.7735e-13
0.0,22.0,7.69261e-05,-0.0384406,4.39209e-13,5.32049e-13
0.0,23.0,2.69747e-05,-0.00010676,1.1294e-13,1.36423e-13
0.0,24.0,0.000148245,-0.022966,1.50586e-13,2.59203e-13
0.0,25.0,2.38776e-05,-0.00212885,5.396e-13,6.82114e-14
0.0,26.0,1.22572e-05,-8.97507e-05,8.90967e-13,2.59203e-13
0.0,27.0,7.70569e-05,-0.000260066,4.14112e-13,9.5496e-14
0.0,28.0,6.11602e-05,0.0185356,3.13721e-13,2.31919e-13
0.0,29.0,-5.15557e-05,-0.00124132,5.01954e-13,1.63707e-13
0.0,30.0,1.53532e-05,-7.52127e-05,2.38428e-13,3.54699e-13
0.0,31.0,-8.26041e-05,0.000269014,1.1294e-13,2.18276e-13
0.0,32.0,-0.000195962,-0.0223481,4.64307e-13,3.95626e-13
0.0,33.0,0.0110784,-0.00352074,3.01172e-13,-1.22781e-13
0.0,34.0,-8.19201e-06,-6.32447e-06,6.5254e-13,9.5496e-14
0.0,35.0,0.000102627,0.0175264,2.63526e-13,2.72846e-13
0.0,36.0,-1.47644e-05,-0.00080212,2.38428e-13,2.59203e-13
0.0,37.0,4.11072e-05,-0.000275912,7.5293e-14,5.04764e-13
0.0,38.0,-6.04453e-05,-7.21005e-05,4.64307e-13,8.18537e-14
0.0,39.0,3.83468e-06,-0.00952655,4.76856e-13,-8.18537e-14
0.0,40.0,-2.07217e-05,-0.000111627,5.01954e-13,3.54699e-13
0.0,41.0,1.94908e-05,-0.00018191,4.14112e-13,5.32049e-13
0.0,42.0,3.52974e-06,8.38313e-05,4.39209e-13,2.72846e-13
0.0,43.0,3.11925e-05,0.00846611,2.88623e-13,1.36423e-13
0.0,44.0,-1.98379e-06,-0.000512673,3.76465e-13,4.36553e-13
0.0,45.0,2.63219e-05,5.35651e-05,3.76465e-13,1.09138e-13
0.0,46.0,-6.4694e-05,-0.000400555,3.01172e-13,3.0013e-13
0.0,47.0,3.25272e-05,-0.00283034,4.39209e-13,-4.09268e-14
0.0,48.0,-6.99171e-06,0.0160895,2.76074e-13,3.68342e-13
0.0,49.0,-5.06238e-05,0.000393092,2.88623e-13,2.59203e-13
0.0,50.0,-1.92579e-05,0.000366803,4.39209e-13,3.41057e-13
0.0,51.0,8.0828e-05,0.00732934,3.01172e-13,7.09399e-13
0.0,52.0,0.00967263,0.00111988,7.15284e-13,1.63707e-13
0.0,53.0,-0.000431899,-2.96312e-05,5.64698e-13,5.45691e-13
0.0,54.0,-0.000763801,5.79595e-05,6.39991e-13,4.36553e-13
0.0,55.0,4.27097e-05,-0.00011835,2.1333e-13,2.45561e-13
0.0,56.0,-4.11995e-05,0.00534984,6.27442e-13,1.36423e-13
0.0,57.0,-2.11368e-05,-8.41293e-05,1.63135e-13,2.86488e-13
0.0,58.0,-4.94922e-06,-0.000121905,5.64698e-13,1.7735e-13
0.0,59.0,-3.03358e-05,5.08944e-06,3.76465e-13,2.18276e-13
0.0,60.0,-4.28689e-05,-5.16116e-05,1.75684e-13,5.45691e-14
0.0,61.0,-2.03168e-06,-6.36622e-05,1.75684e-13,2.31919e-13
0.0,62.0,-3.42127e-06,-0.00501828,2.50977e-13,2.72846e-13
0.0,63.0,-3.35903e-05,-7.19061e-05,1.00391e-13,1.22781e-13
0.0,64.0,5.67458e-05,1.53424e-05,1.75684e-13,3.13772e-13
0.0,65.0,-9.58093e-06,-6.01433e-05,1.25488e-13,-4.09268e-14
0.0,66.0,-3.31771e-05,0.00691676,3.51367e-13,1.50065e-13
0.0,67.0,-1.11826e-05,-0.0052495,4.14112e-13,3.13772e-13
0.0,68.0,-1.8322e-05,-7.38728e-05,0.0,4.91122e-13
0.0,69.0,-1.28616e-05,0.000277051,3.76465e-13,3.27415e-13
0.0,70.0,0.000102443,0.00389023,2.1333e-13,6.82114e-14
0.0,71.0,-0.00012705,-0.000898527,-8.78419e-14,3.54699e-13
0.0,72.0,-9.11082e-05,0.000258159,5.89795e-13,4.36553e-13
0.0,73.0,-4.77285e-05,-0.00631367,1.25488e-13,3.13772e-13
0.0,74.0,-5.91213e-05,9.20894e-05,-7.5293e-14,2.18276e-13
0.0,75.0,8.28634e-06,0.000360692,2.76074e-13,8.73106e-13
0.0,76.0,-5.83204e-05,0.000116405,4.01563e-13,6.41187e-13
0.0,77.0,-0.00817748,-0.00334276,3.51367e-13,5.59333e-13
0.0,78.0,-3.02717e-05,4.64201e-05,3.76465e-13,3.13772e-13
0.0,79.0,-5.46114e-05,0.000107898,2.50977e-13,4.22911e-13
0.0,80.0,-7.03092e-05,-4.09943e-06,-2.25879e-13,2.45561e-13
0.0,81.0,2.72003e-06,-3.54694e-06,5.52149e-13,9.5496e-14
0.0,82.0,-4.39687e-05,9.72415e-05,1.38037e-13,8.32179e-13
0.0,83.0,-4.83402e-06,0.00318293,6.14893e-13,1.36423e-13
0.0,84.0,3.44754e-05,1.70675e-05,2.76074e-13,5.45691e-13
0.0,85.0,3.97591e-06,7.73323e-05,3.01172e-13,3.41057e-13
0.0,86.0,4.89643e-06,7.38833e-05,4.14112e-13,5.86618e-13
0.0,87.0,-3.32497e-05,-8.62313e-06,6.65088e-13,2.31919e-13
0.0,88.0,-1.16541e-05,-2.77096e-05,1.50586e-13,3.27415e-13
0.0,89.0,-3.00279e-07,0.00397089,5.14502e-13,5.04764e-13
0.0,90.0,-1.20534e-05,0.00320988,2.1333e-13,4.7748e-13
0.0,91.0,2.62944e-06,-8.01302e-05,5.396e-13,-2.45561e-13
0.0,92.0,-1.78044e-05,5.98898e-05,-3.76465e-14,3.27415e-13
0.0,93.0,-6.59831e-07,0.000331963,2.50977e-13,5.32049e-13
0.0,94.0,4.05387e-05,-0.00212412,-6.27442e-14,1.63707e-13
0.0,95.0,-4.99466e-05,-0.0014493,5.14502e-13,2.86488e-13
0.0,96.0,-3.09537e-07,0.00065257,4.39209e-13,2.45561e-13
0.0,97.0,-1.90257e-05,-0.00302996,4.39209e-13,1.7735e-13
0.0,98.0,-4.37174e-07,0.000190649,-1.25488e-14,2.18276e-13
0.0,99.0,-1.56484e-05,-2.90794e-05,8.78419e-14,2.04634e-13
0.0,100.0,7.66646e-05,0.000150824,7.78028e-13,4.22911e-13
0.0,101.0,-4.59601e-05,-0.00219778,4.76856e-13,6.0026e-13
0.0,102.0,-0.000282494,0.000159532,5.77247e-13,5.72976e-13
0.0,103.0,-0.0001252,-0.0037085,-6.27442e-14,-1.22781e-13
0.0,104.0,0.0040039,2.53811e-05,3.2627e-13,1.50065e-13
0.0,105.0,0.00493108,-5.16293e-05,3.76465e-14,5.72976e-13
0.0,106.0,0.00249949,-1.54096e-05,7.5293e-14,2.86488e-13
0.0,107.0,-1.81771e-05,1.23786e-05,2.63526e-13,1.36423e-13
0.0,108.0,4.7204e-05,0.00205333,4.51758e-13,2.86488e-13
0.0,109.0,-6.32428e-05,-2.39127e-05,1.1294e-13,3.95626e-13
0.0,110.0,1.57671e-05,-2.91424e-05,-5.01954e-14,4.63837e-13
0.0,111.0,-5.95482e-05,1.81538e-05,3.13721e-13,4.91122e-13
0.0,112.0,5.37604e-05,-6.06778e-07,8.15674e-13,2.72846e-14
0.0,113.0,-4.3289e-06,-1.72303e-05,2.1333e-13,1.36423e-13
0.0,114.0,5.06427e-05,0.000828996,4.14112e-13,3.54699e-13
0.0,115.0,-2.14127e-06,0.00145585,2.1333e-13,5.72976e-13
0.0,116.0,6.15159e-06,0.0011452,1.1294e-13,-2.31919e-13
0.0,117.0,9.39662e-05,0.00238296,2.1333e-13,3.81984e-13
0.0,118.0,-9.33317e-06,-0.000106739,2.76074e-13,-1.36423e-14
0.0,119.0,1.46389e-05,-7.81918e-05,4.64307e-13,-1.36423e-13
0.0,120.0,2.16787e-05,-4.2226e-05,-8.78419e-14,6.82114e-13
0.0,121.0,4.27132e-05,-4.98385e-05,-2.63526e-13,1.7735e-13
0.0,122.0,-1.2725e-05,0.00164249,3.38819e-13,4.63837e-13
0.0,123.0,-6.1738e-06,0.00186085,2.76074e-13,3.54699e-13
0.0,124.0,5.43743e-05,2.56634e-05,4.14112e-13,5.18407e-13
0.0,125.0,-1.55803e-05,3.74223e-05,1.88233e-13,3.27415e-13
0.0,126.0,-3.65819e-05,-3.05484e-05,2.76074e-13,-9.5496e-14
0.0,127.0,-2.40828e-05,0.000379778,3.38819e-13,1.00953e-12
0.0,128.0,3.75401e-05,0.00137542,5.52149e-13,3.95626e-13
0.0,129.0,-0.00010343,0.000125921,5.396e-13,2.72846e-13
0.0,130.0,6.02065e-05,0.00179642,0.0,9.5496e-14
0.0,131.0,2.37377e-05,4.55825e-05,7.5293e-14,4.91122e-13
0.0,132.0,0.000247654,0.000108908,3.38819e-13,5.72976e-13
0.0,133.0,-6.31289e-05,7.84511e-05,4.01563e-13,6.13903e-13
0.0,134.0,-3.21418e-06,-0.000103927,4.01563e-13,-2.59203e-13
0.0,135.0,-0.0056831,-5.55786e-05,3.2627e-13,2.45561e-13
0.0,136.0,0.000375942,-0.00129645,1.50586e-13,5.18407e-13
0.0,137.0,0.00029513,-0.00226289,1.25488e-13,5.04764e-13
0.0,138.0,-6.13432e-05,0.000350837,7.40381e-13,4.63837e-13
0.0,139.0,-1.01798e-05,6.22256e-05,2.63526e-13,1.7735e-13
0.0,140.0,3.73008e-05,-4.2685e-05,7.5293e-14,1.22781e-13
0.0,141.0,4.02739e-06,-2.05363e-05,2.76074e-13,1.22781e-13
0.0,142.0,3.84911e-06,3.91147e-05,-2.25879e-13,2.31919e-13
0.0,143.0,-5.46364e-06,0.00127673,-7.5293e-14,1.63707e-13
0.0,144.0,2.26068e-05,3.68429e-05,6.65088e-13,2.72846e-13
0.0,145.0,4.41683e-06,-5.30445e-05,5.14502e-13,2.86488e-13
0.0,146.0,-5.40868e-06,3.6761e-05,4.01563e-13,7.09399e-13
0.0,147.0,-3.75155e-06,0.00155604,8.78419e-14,3.81984e-13
0.0,148.0,-3.25603e-05,-3.94431e-05,4.64307e-13,2.18276e-13
0.0,149.0,-9.25918e-06,-5.30455e-06,-1.50586e-13,2.45561e-13
0.0,150.0,-2.57882e-05,2.54838e-05,7.15284e-13,3.68342e-13
0.0,151.0,-2.44168e-05,0.000906957,-2.50977e-14,2.04634e-13
0.0,152.0,2.41481e-05,-0.000540479,4.64307e-13,4.63837e-13
0.0,153.0,-1.06992e-06,-6.08304e-05,4.51758e-13,4.50195e-13
0.0,154.0,9.62229e-06,-0.00119612,5.52149e-13,1.36423e-14
0.0,155.0,3.87235e-06,-5.06325e-06,2.00781e-13,3.81984e-13
0.0,156.0,1.0467e-05,-2.82758e-05,1.38037e-13,2.18276e-13
0.0,157.0,3.55187e-05,2.48561e-06,-6.27442e-14,5.04764e-13
0.0,158.0,5.17275e-05,-5.44567e-05,4.76856e-13,3.27415e-13
0.0,159.0,1.5734e-06,0.000926149,5.77247e-13,6.41187e-13
0.0,160.0,2.66987e-07,0.0010356,4.39209e-13,2.59203e-13
0.0,161.0,-4.14567e-05,0.000473806,1.00391e-13,4.36553e-13
0.0,162.0,0.000125592,-5.87696e-05,5.01954e-14,4.09268e-13
0.0,163.0,-7.32729e-05,-1.50317e-05,1.1294e-13,2.18276e-13
0.0,164.0,-1.1358e-06,1.51667e-05,3.76465e-13,0.0
0.0,165.0,-2.96785e-05,0.000700954,3.76465e-13,5.59333e-13
0.0,166.0,-0.000248861,0.000496906,-3.51367e-13,4.22911e-13
0.0,167.0,0.000298324,1.58379e-05,3.76465e-13,-8.18537e-14
0.0,168.0,0.00483574,-1.13818e-05,1.1294e-13,1.36423e-13
0.0,169.0,-3.97238e-05,-0.00117645,2.1333e-13,2.72846e-13
0.0,170.0,6.51141e-05,5.56495e-06,7.5293e-14,4.63837e-13
0.0,171.0,-5.83141e-05,-7.10239e-06,7.5293e-13,2.59203e-13
0.0,172.0,-9.01299e-05,-7.75799e-05,3.01172e-13,1.7735e-13
0.0,173.0,9.39096e-05,-1.88653e-05,2.38428e-13,3.54699e-13
0.0,174.0,9.12055e-06,-4.56248e-06,3.76465e-13,2.86488e-13
0.0,175.0,-6.88677e-06,0.000743012,2.50977e-13,6.82114e-14
0.0,176.0,-4.42851e-05,0.00145763,1.25488e-13,3.81984e-13
0.0,177.0,-1.90057e-05,3.82943e-06,4.01563e-13,3.95626e-13
0.0,178.0,4.96641e-05,-6.12766e-06,8.78419e-14,3.41057e-13
0.0,179.0,-2.26065e-05,-3.48317e-05,0.0,4.22911e-13
0.0,180.0,1.09831e-05,1.57484e-05,4.14112e-13,2.45561e-13
0.0,181.0,2.8812e-07,-1.07517e-05,3.63916e-13,4.63837e-13
0.0,182.0,-5.58517e-06,0.00096552,2.76074e-13,2.72846e-13
0.0,183.0,1.06744e-05,8.47822e-05,2.50977e-14,3.13772e-13
0.0,184.0,3.2283e-06,-0.000758598,3.51367e-13,2.04634e-13
0.0,185.0,-4.21996e-05,0.000224746,1.25488e-13,2.31919e-13
0.0,186.0,2.65519e-06,-5.36356e-05,2.76074e-13,6.13903e-13
0.0,187.0,-8.99672e-06,-0.000720557,6.39991e-13,5.18407e-13
0.0,188.0,-9.7622e-06,1.77016e-05,3.01172e-13,5.59333e-13
0.0,189.0,-1.54053e-05,1.75398e-05,2.63526e-13,3.0013e-13
0.0,190.0,5.58018e-06,-1.22327e-05,6.14893e-13,6.82114e-13
0.0,191.0,-4.1406e-06,-9.36385e-06,3.38819e-13,9.5496e-14
0.0,192.0,-1.09657e-05,-8.40991e-06,3.76465e-13,1.90992e-13
0.0,193.0,1.40527e-05,-1.64176e-05,5.01954e-13,1.7735e-13
0.0,194.0,4.01506e-06,-0.000625743,-1.00391e-13,1.7735e-13
0.0,195.0,2.31874e-05,0.000758487,2.63526e-13,3.95626e-13
0.0,196.0,1.66192e-05,4.66517e-05,0.0,2.72846e-13
0.0,197.0,-1.95774e-05,1.64654e-05,5.01954e-13,2.86488e-13
0.0,198.0,-2.70239e-05,-2.98266e-05,8.78419e-14,4.36553e-13
0.0,199.0,-2.03471e-05,1.28832e-05,7.5293e-14,3.95626e-13
0.0,200.0,-2.26352e-06,0.000589858,5.77247e-13,9.5496e-14
0.0,201.0,7.77555e-05,3.85462e-05,4.76856e-13,4.91122e-13
0.0,202.0,6.52355e-05,0.000743668,2.38428e-13,2.86488e-13
0.0,203.0,0.00377202,-7.85591e-05,5.14502e-13,2.04634e-13
0.0,204.0,8.38098e-05,-3.42487e-06,1.88233e-13,2.45561e-13
0.0,205.0,0.000206059,-7.07807e-06,1.25488e-14,2.31919e-13
0.0,206.0,-0.000135239,-1.27695e-05,5.01954e-13,8.18537e-14
0.0,207.0,5.5708e-05,-1.0703e-05,6.14893e-13,-1.36423e-13
0.0,208.0,4.57523e-05,1.68433e-05,4.51758e-13,9.5496e-14
0.0,209.0,8.65191e-05,-6.45795e-05,4.51758e-13,-8.18537e-14
0.0,210.0,2.97556e-05,-0.000456027,2.76074e-13,2.18276e-13
0.0,211.0,1.62445e-05,-0.00038507,4.39209e-13,2.72846e-14
0.0,212.0,1.04703e-06,0.000720316,3.76465e-14,3.81984e-13
0.0,213.0,-2.07392e-05,-9.03806e-05,3.63916e-13,4.22911e-13
0.0,214.0,1.53566e-05,1.96097e-06,5.77247e-13,1.7735e-13
0.0,215.0,-6.30509e-06,1.05071e-05,2.50977e-14,2.04634e-13
0.0,216.0,-2.06634e-05,4.00871e-05,1.25488e-14,1.36423e-13
0.0,217.0,9.71012e-06,1.47903e-05,3.51367e-13,4.22911e-13
0.0,218.0,-6.65907e-06,0.000891254,1.75684e-13,5.86618e-13
0.0,219.0,-9.93157e-07,9.01256e-05,6.77637e-13,4.36553e-13
0.0,220.0,-1.97701e-05,0.000522503,1.75684e-13,3.95626e-13
0.0,221.0,1.28208e-05,6.49693e-05,1.75684e-13,2.18276e-13
0.0,222.0,-1.29612e-05,0.000536533,-1.25488e-14,-2.18276e-13
0.0,223.0,1.65626e-05,1.61822e-06,1.88233e-13,2.04634e-13
0.0,224.0,-1.05901e-06,-1.68615e-05,5.14502e-13,6.82114e-13
0.0,225.0,1.85574e-06,-8.55717e-06,7.5293e-14,3.27415e-13
0.0,226.0,-7.15954e-06,-2.55931e-05,4.14112e-13,4.63837e-13
0.0,227.0,1.0315e-05,0.000539969,1.75684e-13,7.50325e-13
0.0,228.0,5.57531e-06,7.84907e-05,2.50977e-13,3.68342e-13
0.0,229.0,2.58336e-06,5.49436e-06,2.1333e-13,3.13772e-13
0.0,230.0,-7.04242e-06,6.49625e-05,2.1333e-13,1.36423e-13
0.0,231.0,2.13684e-06,0.000539836,8.78419e-14,8.04894e-13
0.0,232.0,-1.41345e-05,-3.00424e-05,0.0,5.72976e-13
0.0,233.0,1.53988e-06,0.000430654,2.00781e-13,6.13903e-13
0.0,234.0,-7.0485e-06,-2.32911e-07,5.396e-13,2.59203e-13
0.0,235.0,-2.00591e-06,2.13751e-06,3.76465e-13,3.54699e-13
0.0,236.0,2.86093e-05,2.58823e-05,2.76074e-13,3.81984e-13
0.0,237.0,5.16e-05,-4.81685e-06,1.88233e-13,5.45691e-14
0.0,238.0,-1.36565e-05,-1.08852e-05,4.14112e-13,4.22911e-13
0.0,239.0,3.97561e-05,0.000207379,5.396e-13,3.54699e-13
0.0,240.0,-2.22979e-05,-0.00052159,1.50586e-13,3.54699e-13
0.0,241.0,2.11614e-05,-0.000306242,2.50977e-14,3.27415e-13
0.0,242.0,5.48362e-06,-3.51533e-05,2.00781e-13,2.45561e-13
0.0,243.0,3.75283e-06,-7.79858e-06,3.76465e-14,1.09138e-13
0.0,244.0,0.0024242,-1.01416e-05,-1.25488e-14,1.50065e-13
0.0,245.0,-0.00055286,-1.62456e-06,1.00391e-13,1.36423e-14
0.0,246.0,3.20464e-05,-1.95523e-05,1.63135e-13,4.91122e-13
0.0,247.0,-9.1407e-05,1.75901e-05,4.76856e-13,4.7748e-13
0.0,248.0,-1.85256e-05,-4.64966e-05,5.01954e-14,2.86488e-13
0.0,249.0,1.7574e-05,-0.000467878,3.13721e-13,2.86488e-13
0.0,250.0,-1.62829e-05,0.000426375,4.51758e-13,8.32179e-13
0.0,251.0,-1.14452e-05,1.16622e-05,5.01954e-13,3.95626e-13
0.0,252.0,-2.38193e-05,-9.3812e-06,2.1333e-13,5.18407e-13
0.0,253.0,1.20678e-06,-4.01043e-05,8.78419e-14,2.31919e-13
0.0,254.0,-1.06651e-05,1.53519e-05,4.51758e-13,3.81984e-13
0.0,255.0,-4.22606e-06,-1.07174e-05,6.27442e-14,1.09138e-13
1.0,0.0,0.0389224,-0.091544,0.000955071,0.00585743
1.0,1.0,8.54424e-06,-0.000405313,1.76283e-10,4.09999e-08
1.0,2.0,-0.000360318,0.00026354,8.22353e-08,7.35224e-08
1.0,3.0,-0.000179384,-0.0236409,2.76502e-08,0.000476326
1.0,4.0,9.57682e-05,0.000271884,7.09652e-09,3.32898e-08
1.0,5.0,0.000447394,0.0485375,1.60212e-07,0.00306672
1.0,6.0,0.00104411,0.00264449,9.5119e-07,8.31828e-06
1.0,7.0,0.0293967,0.000676362,0.000743879,5.83882e-07
1.0,8.0,0.000117404,0.000328069,1.18595e-08,1.39696e-07
1.0,9.0,-0.000199641,-0.0219507,4.26169e-08,0.000502979
1.0,10.0,-1.09662e-06,7.3214e-05,-9.42387e-12,7.87157e-09
1.0,11.0,-0.000149723,-0.000453096,1.83627e-08,3.06369e-07
1.0,12.0,-7.81813e-05,0.0022201,1.40256e-08,8.09188e-06
1.0,13.0,5.66897e-05,-0.0113283,1.94343e-09,0.000250428
1.0,14.0,-0.000104874,-0.000722636,6.84588e-09,1.60106e-05
1.0,15.0,-9.85634e-05,0.00328842,1.24999e-08,0.000295512
1.0,16.0,0.000377869,-9.90269e-05,1.82031e-07,1.60011e-07
1.0,17.0,-0.000321171,-0.000131414,1.32805e-07,5.14265e-08
1.0,18.0,-0.0203501,6.85286e-05,0.000495343,1.52262e-08
1.0,19.0,-0.000119525,-8.66088e-05,1.80429e-08,-4.49233e-08
1.0,20.0,-3.54909e-05,0.00203801,8.81917e-10,8.30843e-05
1.0,21.0,-0.000110225,-0.000240662,1.44564e-08,-2.53199e-07
1.0,22.0,-8.75679e-05,-0.0238857,1.3473e-08,-0.00183636
1.0,23.0,9.95129e-06,-0.000188342,-5.36135e-10,-4.02152e-08
1.0,24.0,-0.000151781,-0.0255321,4.50022e-08,-0.00117274
1.0,25.0,-1.72578e-05,-0.00216798,8.24349e-10,-9.2306e-06
1.0,26.0,6.25714e-06,-0.000171465,-1.54141e-10,-3.07784e-08
1.0,27.0,-6.30547e-05,-0.000292355,9.71789e-09,-1.52063e-07
1.0,28.0,-7.27316e-05,0.0240358,8.89679e-09,-0.000891035
1.0,29.0,1.92183e-05,-0.00160574,1.98215e-09,-3.9865e-06
1.0,30.0,-9.02915e-06,-8.24271e-05,2.77895e-10,-1.23992e-08
1.0,31.0,0.000105475,0.000242352,1.74256e-08,-1.30393e-07
1.0,32.0,0.000235309,-0.0257086,9.22234e-08,-0.00114908
1.0,33.0,-0.0128462,-0.00411199,0.00028463,-2.89545e-05
1.0,34.0,1.47215e-05,-0.000174368,2.40832e-10,-2.20553e-09
1.0,35.0,-0.00010417,0.0303736,2.13818e-08,-0.00106468
1.0,36.0,1.38375e-05,-0.00138672,4.09153e-10,-2.22464e-06
1.0,37.0,-4.95777e-05,-0.000562125,4.07641e-09,-3.10194e-07
1.0,38.0,6.43609e-05,-0.000238365,7.78109e-09,-3.43723e-08
1.0,39.0,7.32126e-06,-0.0209876,-5.59542e-11,-0.000399879
1.0,40.0,3.66886e-05,-0.000234523,1.52076e-09,-5.23586e-08
1.0,41.0,-3.04372e-05,-0.000408553,1.18662e-09,-1.4864e-07
1.0,42.0,2.54053e-05,0.000214521,-1.79184e-10,-3.59669e-08
1.0,43.0,-1.69174e-05,0.0183214,1.05554e-09,-0.000310221
1.0,44.0,-1.15923e-05,-0.00107376,-4.57014e-11,-1.10098e-06
1.0,45.0,-5.46971e-06,0.000188074,2.8817e-10,-2.01482e-08
1.0,46.0,2.62033e-05,-0.000847646,3.39076e-09,-6.79058e-07
1.0,47.0,-3.38731e-05,-0.00554233,2.20383e-09,-3.13733e-05
1.0,48.0,-1.22928e-05,0.0327861,-1.71179e-10,-0.00105503
1.0,49.0,1.99237e-05,0.000822265,2.01738e-09,-6.46451e-07
1.0,50.0,-1.03034e-06,0.000757298,-3.93316e-11,-5.55559e-07
1.0,51.0,-5.35347e-05,0.0196709,8.65434e-09,-0.000288349
1.0,52.0,-0.00707565,0.00299683,0.00013688,-6.71218e-06
1.0,53.0,0.000315135,-5.32288e-05,2.72213e-07,-3.15515e-09
1.0,54.0,0.00056724,5.08073e-05,8.66516e-07,-5.88985e-09
1.0,55.0,-1.62518e-05,-0.000371933,1.38841e-09,-8.80367e-08
1.0,56.0,6.77169e-05,0.0159754,5.57983e-09,-0.000170931
1.0,57.0,-5.90371e-06,-0.000182879,-2.48751e-10,-3.0771e-08
1.0,58.0,-1.75842e-05,-0.000328144,-1.74298e-10,-8.00046e-08
1.0,59.0,2.20964e-05,2.65113e-05,1.34089e-09,-2.6997e-10
1.0,60.0,1.62408e-05,-0.000105488,1.39314e-09,-1.08888e-08
1.0,61.0,3.39489e-06,-0.000155831,1.4463e-11,-1.98414e-08
1.0,62.0,-8.22043e-06,-0.014328,-5.58015e-11,-0.000143804
1.0,63.0,2.84784e-06,-0.000192533,1.91771e-10,-2.76886e-08
1.0,64.0,-2.16396e-05,-8.31316e-06,2.45636e-09,2.54714e-10
1.0,65.0,4.60862e-06,-0.000186664,8.84579e-11,-2.24533e-08
1.0,66.0,3.75199e-05,0.0191246,2.49011e-09,-0.000264561
1.0,67.0,7.29677e-06,-0.0140237,1.63871e-10,-0.000147235
1.0,68.0,5.29759e-06,-0.00014024,1.94367e-10,-2.07204e-08
1.0,69.0,3.92029e-06,0.000748722,1.01307e-10,-4.14869e-07
1.0,70.0,-1.56533e-05,0.0132333,3.20754e-09,-0.000102961
1.0,71.0,3.64755e-05,-0.00319161,9.26901e-09,-5.7355e-06
1.0,72.0,1.889e-05,0.000806896,3.44237e-09,-4.16614e-07
1.0,73.0,6.53192e-06,-0.0161229,6.23873e-10,-0.000203589
1.0,74.0,1.67591e-05,0.000192877,1.98224e-09,-3.5524e-08
1.0,75.0,-1.36294e-05,0.000871616,2.26304e-10,-6.2877e-07
1.0,76.0,2.01325e-05,0.000267019,2.34886e-09,-6.21651e-08
1.0,77.0,0.00265094,-0.0118538,4.33561e-05,-7.92487e-05
1.0,78.0,1.06527e-05,0.000176866,6.4523e-10,-1.64207e-08
1.0,79.0,6.19321e-06,0.000347872,6.76686e-10,-7.50698e-08
1.0,80.0,4.3259e-05,-3.46655e-05,6.08372e-09,-2.84555e-10
1.0,81.0,1.44616e-05,-1.55005e-05,-7.89686e-11,-1.10237e-10
1.0,82.0,1.01264e-05,0.000306266,8.90883e-10,-5.95639e-08
1.0,83.0,-8.46135e-07,0.0110532,-8.35496e-12,-7.03633e-05
1.0,84.0,7.06159e-06,5.72874e-05,-4.86376e-10,-1.95634e-09
1.0,85.0,-8.27965e-06,0.000278713,6.61634e-11,-4.31078e-08
1.0,86.0,5.13706e-06,0.000257166,-5.02606e-11,-3.8001e-08
1.0,87.0,-3.06894e-05,-4.59612e-05,-2.04075e-09,-7.92944e-10
1.0,88.0,-3.61868e-06,-0.000104517,-8.4204e-11,-5.79285e-09
1.0,89.0,-1.06874e-05,0.0137145,-6.41347e-12,-0.000108917
1.0,90.0,9.63765e-06,0.0106698,2.32935e-10,-6.84975e-05
1.0,91.0,1.17121e-05,-0.000263407,-6.17351e-11,-4.22133e-08
1.0,92.0,-2.46237e-06,0.000208288,-8.70836e-11,-2.49492e-08
1.0,93.0,-5.82312e-06,0.00130851,-7.24242e-12,-8.68752e-07
1.0,94.0,-1.77867e-05,-0.00814593,1.44238e-09,-3.46059e-05
1.0,95.0,-1.98734e-05,-0.00555342,-1.98497e-09,-1.60971e-05
1.0,96.0,-5.08518e-06,0.00214401,-2.63956e-12,-2.79824e-06
1.0,97.0,-1.22626e-05,-0.00983711,-4.66329e-10,-5.96121e-05
1.0,98.0,-1.53691e-05,0.000617725,-1.23906e-11,-2.35538e-07
1.0,99.0,7.22301e-07,-0.000104626,2.27962e-11,-6.08482e-09
1.0,100.0,9.0255e-06,0.000644572,-1.3842e-09,-1.94435e-07
1.0,101.0,6.30615e-06,-0.00891223,5.79852e-10,-3.91743e-05
1.0,102.0,-3.70231e-05,0.00052025,-2.09175e-08,-1.65993e-07
1.0,103.0,-1.35599e-05,-0.0114256,-3.39512e-09,-8.47434e-05
1.0,104.0,0.000429701,8.40586e-05,-3.44096e-06,-4.26687e-09
1.0,105.0,0.000492902,-0.000167011,-4.86107e-06,-1.72458e-08
1.0,106.0,0.000257756,-4.89385e-05,-1.28852e-06,-1.50832e-09
1.0,107.0,-1.29057e-05,2.69802e-05,-4.68794e-10,-6.68082e-10
1.0,108.0,1.51725e-05,0.00825883,-1.43217e-09,-3.39161e-05
1.0,109.0,-1.73435e-05,-6.07004e-05,-2.19369e-09,-2.9035e-09
1.0,110.0,-2.50358e-06,-0.000155824,7.93176e-11,-9.08236e-09
1.0,111.0,-2.09321e-05,5.48958e-05,-2.49255e-09,-1.99339e-09
1.0,112.0,-2.40892e-06,-3.52883e-06,2.59113e-10,-4.52191e-12
1.0,113.0,-7.19887e-06,-7.36608e-05,-6.16696e-11,-2.53828e-09
1.0,114.0,-5.87083e-06,0.00328558,5.94751e-10,-5.44747e-06
1.0,115.0,-1.52997e-05,0.00576306,-6.52036e-11,-1.67803e-05
1.0,116.0,4.86964e-06,0.00462034,-5.94664e-11,-1.05824e-05
1.0,117.0,2.99839e-05,0.00963634,-5.63432e-09,-4.5926e-05
1.0,118.0,-5.80615e-07,-0.00042538,-1.01438e-11,-9.0809e-08
1.0,119.0,1.63648e-05,-0.000311948,-4.78981e-10,-4.87834e-08
1.0,120.0,-5.48926e-08,-0.000188051,3.51214e-12,-1.58819e-08
1.0,121.0,3.40211e-05,-0.000216875,-2.90558e-09,-2.16176e-08
1.0,122.0,1.92322e-05,0.00716826,4.89758e-10,-2.35476e-05
1.0,123.0,-6.19315e-06,0.00731572,-7.6569e-11,-2.72269e-05
1.0,124.0,3.13242e-05,9.81824e-05,-3.40682e-09,-5.03983e-09
1.0,125.0,-2.66743e-05,0.000142699,-8.30915e-10,-1.06807e-08
1.0,126.0,-2.68097e-05,-0.000144736,-1.96123e-09,-8.84264e-09
1.0,127.0,-8.49314e-06,0.00168194,-4.08935e-10,-1.27753e-06
1.0,128.0,9.05143e-06,0.00614222,-6.7974e-10,-1.68963e-05
1.0,129.0,-5.17547e-05,0.000462902,-1.07056e-08,-1.16579e-07
1.0,130.0,3.64233e-05,0.00686185,-4.38529e-09,-2.46535e-05
1.0,131.0,4.8636e-06,0.000191075,-2.301e-10,-1.74197e-08
1.0,132.0,0.00015859,0.000434128,-7.85505e-08,-9.45602e-08
1.0,133.0,-3.56864e-05,0.00032291,-4.50513e-09,-5.0666e-08
1.0,134.0,-1.0461e-05,-0.000391321,-6.70796e-11,-8.13376e-08
1.0,135.0,-0.00330253,-0.000227403,-3.75372e-05,-2.52777e-08
1.0,136.0,0.000221053,-0.00596474,-1.66206e-07,-1.54659e-05
1.0,137.0,0.000174348,-0.00845288,-1.0291e-07,-3.82558e-05
1.0,138.0,-2.60396e-05,0.00134277,-3.19504e-09,-9.42186e-07
1.0,139.0,-1.55199e-06,0.000200676,-3.11511e-11,-2.49747e-08
1.0,140.0,3.52913e-05,-0.000173636,-2.63275e-09,-1.48238e-08
1.0,141.0,6.09087e-06,-0.000107073,-4.87991e-11,-4.39782e-09
1.0,142.0,-5.07986e-06,0.000183361,3.98333e-11,-1.43441e-08
1.0,143.0,1.93745e-06,0.00582075,2.21417e-11,-1.48631e-05
1.0,144.0,1.85507e-05,0.000191284,-8.38943e-10,-1.40952e-08
1.0,145.0,4.06896e-06,-0.000230902,-3.58631e-11,-2.44961e-08
1.0,146.0,-9.89194e-06,0.000182512,-1.06411e-10,-1.34188e-08
1.0,147.0,-9.0978e-06,0.00707963,-6.79086e-11,-2.20323e-05
1.0,148.0,-2.72181e-05,-0.000172578,-1.77256e-09,-1.36142e-08
1.0,149.0,-6.40512e-06,-2.67713e-05,-1.18082e-10,-2.83903e-10
1.0,150.0,-2.22413e-05,0.000120291,-1.14727e-09,-6.13124e-09
1.0,151.0,-4.16459e-05,0.0043528,-2.03303e-09,-7.8956e-06
1.0,152.0,1.98689e-05,-0.00261104,-9.59162e-10,-2.82243e-06
1.0,153.0,-5.29061e-07,-0.000289274,-1.02528e-12,-3.51937e-08
1.0,154.0,7.41395e-06,-0.00549802,-1.42645e-10,-1.31525e-05
1.0,155.0,7.72317e-07,-9.02815e-06,-5.80266e-12,-9.14771e-11
1.0,156.0,1.35217e-05,-0.000128483,-2.82367e-10,-7.26639e-09
1.0,157.0,4.25125e-05,2.10293e-05,-3.01891e-09,-1.04961e-10
1.0,158.0,5.60498e-05,-0.000279624,-5.79863e-09,-3.04551e-08
1.0,159.0,-3.53297e-07,0.00457356,9.81653e-13,-8.4716e-06
1.0,160.0,5.36655e-06,0.00469047,-2.92315e-12,-9.71489e-06
1.0,161.0,-3.15181e-05,0.00212594,-2.61266e-09,-2.01457e-06
1.0,162.0,0.000136595,-0.000254696,-3.43096e-08,-2.9937e-08
1.0,163.0,-7.93273e-05,-5.88572e-05,-1.16245e-08,-1.7696e-09
1.0,164.0,9.33032e-06,0.000105814,2.14219e-11,-3.20962e-09
1.0,165.0,-2.98073e-05,0.00351525,-1.76896e-09,-4.92806e-06
1.0,166.0,-0.000275493,0.00250511,-1.37118e-07,-2.48961e-06
1.0,167.0,0.000320699,9.81109e-05,-1.91344e-07,-3.1078e-09
1.0,168.0,0.0052735,-6.19832e-05,-5.10025e-05,-1.41082e-09
1.0,169.0,-5.00892e-05,-0.00521163,-3.9793e-09,-1.22625e-05
1.0,170.0,8.07488e-05,4.46153e-05,-1.05151e-08,-4.96799e-10
1.0,171.0,-5.2359e-05,-3.07309e-05,-6.1066e-09,-4.3665e-10
1.0,172.0,-0.000111629,-0.000350753,-2.01219e-08,-5.44232e-08
1.0,173.0,0.000103417,-8.45672e-05,-1.94234e-08,-3.19104e-09
1.0,174.0,-4.89822e-06,-3.47933e-05,8.94613e-11,-3.17878e-10
1.0,175.0,-8.59573e-06,0.00388284,-1.18213e-10,-5.76999e-06
1.0,176.0,-5.07207e-05,0.00644887,-4.49181e-09,-1.88001e-05
1.0,177.0,-1.11263e-05,-3.4561e-05,-4.22591e-10,2.64573e-10
1.0,178.0,5.94844e-05,-2.96e-05,-5.90787e-09,-3.6324e-10
1.0,179.0,-2.66499e-05,-0.000172746,-1.20455e-09,-1.20343e-08
1.0,180.0,1.26016e-05,6.7184e-05,-2.76499e-10,-2.11636e-09
1.0,181.0,7.70877e-08,-4.66374e-05,2.83589e-13,-1.00327e-09
1.0,182.0,-1.30833e-06,0.00488048,-1.38958e-11,-9.42441e-06
1.0,183.0,2.85677e-05,0.000421787,-6.09498e-10,-7.15204e-08
1.0,184.0,1.17717e-06,-0.00392343,-7.32968e-12,-5.95261e-06
1.0,185.0,-7.27224e-05,0.00116252,-6.13693e-09,-5.22544e-07
1.0,186.0,1.518e-06,-0.000290356,-7.43875e-12,-3.11473e-08
1.0,187.0,-1.48798e-05,-0.00374758,-2.67839e-10,-5.40069e-06
1.0,188.0,-2.3987e-05,0.000110738,-4.68249e-10,-3.92058e-09
1.0,189.0,-3.36943e-05,8.51551e-05,-1.03826e-09,-2.9877e-09
1.0,190.0,4.95179e-06,-5.79583e-05,-5.54743e-11,-1.41874e-09
1.0,191.0,-1.11508e-05,-4.28935e-05,-9.21663e-11,-8.03271e-10
1.0,192.0,-1.61135e-05,-5.79059e-05,-3.53308e-10,-9.74085e-10
1.0,193.0,2.56264e-05,-9.56641e-05,-7.20315e-10,-3.14077e-09
1.0,194.0,-9.62548e-07,-0.00334643,8.74762e-12,-4.18801e-06
1.0,195.0,4.38493e-05,0.00391396,-2.03313e-09,-5.93737e-06
1.0,196.0,2.36779e-05,0.000246096,-7.86435e-10,-2.2962e-08
1.0,197.0,-3.21914e-05,9.25133e-05,-1.26022e-09,-3.04667e-09
1.0,198.0,-4.01823e-05,-0.000155124,-2.17105e-09,-9.25395e-09
1.0,199.0,-2.97501e-05,7.70283e-05,-1.21029e-09,-1.9853e-09
1.0,200.0,-6.67975e-06,0.00324453,-2.98641e-11,-3.82763e-06
1.0,201.0,0.000128062,0.000191058,-1.9915e-08,-1.47294e-08
1.0,202.0,9.97316e-05,0.00377569,-1.3012e-08,-5.61571e-06
1.0,203.0,0.0060435,-0.000391606,-4.55924e-05,-6.15284e-08
1.0,204.0,0.000137654,-2.4567e-05,-2.30731e-08,-1.68574e-10
1.0,205.0,0.000337454,-3.83074e-05,-1.3907e-07,-5.42446e-10
1.0,206.0,-0.000219974,-6.49188e-05,-5.94977e-08,-1.65787e-09
1.0,207.0,9.10138e-05,-7.22789e-05,-1.01401e-08,-1.54694e-09
1.0,208.0,7.37309e-05,8.12607e-05,-6.74682e-09,-2.73771e-09
1.0,209.0,0.00013669,-0.000350527,-2.36526e-08,-4.52739e-08
1.0,210.0,5.23742e-05,-0.00254909,-3.11671e-09,-2.32491e-06
1.0,211.0,2.56512e-05,-0.00207308,-8.33315e-10,-1.59656e-06
1.0,212.0,-3.13922e-06,0.0036209,6.9152e-12,-5.21639e-06
1.0,213.0,-4.11148e-05,-0.000440435,-1.7055e-09,-7.9614e-08
1.0,214.0,2.34609e-05,1.63923e-05,-7.20883e-10,-6.48956e-11
1.0,215.0,-1.50522e-05,4.07688e-05,-1.89219e-10,-8.56821e-10
1.0,216.0,-3.61688e-05,0.000201327,-1.49427e-09,-1.61411e-08
1.0,217.0,1.61304e-05,7.51183e-05,-3.13104e-10,-2.22268e-09
1.0,218.0,-1.49852e-05,0.00444038,-1.99428e-10,-7.91502e-06
1.0,219.0,-3.22794e-06,0.000435254,-5.95536e-12,-7.84558e-08
1.0,220.0,-3.75415e-05,0.00298332,-1.48411e-09,-3.11759e-06
1.0,221.0,2.06224e-05,0.000378212,-5.28217e-10,-4.91447e-08
1.0,222.0,-2.59963e-05,0.00297378,-6.73152e-10,-3.19106e-06
1.0,223.0,2.66313e-05,7.02921e-06,-8.82092e-10,-2.28947e-11
1.0,224.0,1.13099e-07,-9.50472e-05,3.92661e-13,-3.20567e-09
1.0,225.0,6.26127e-07,-5.99996e-05,-2.15964e-12,-1.02688e-09
1.0,226.0,-8.23875e-06,-0.000138432,-1.17558e-10,-7.08578e-09
1.0,227.0,1.80418e-05,0.00302339,-3.71501e-10,-3.26507e-06
1.0,228.0,1.31061e-05,0.000436385,-1.46005e-10,-6.85046e-08
1.0,229.0,6.15222e-06,2.85248e-05,-3.1631e-11,-3.13906e-10
1.0,230.0,-6.85209e-06,0.000353531,-9.64638e-11,-4.59321e-08
1.0,231.0,5.26739e-06,0.00308214,-2.19672e-11,-3.3277e-06
1.0,232.0,-2.33778e-05,-0.000180725,-6.60173e-10,-1.08594e-08
1.0,233.0,3.92692e-06,0.00246162,-1.18017e-11,-2.12021e-06
1.0,234.0,-1.29822e-05,-1.81327e-05,-1.82915e-10,-8.49386e-12
1.0,235.0,-5.07386e-06,5.92973e-06,-2.00257e-11,-2.56038e-11
1.0,236.0,5.33207e-05,0.000159706,-3.05039e-09,-8.26742e-09
1.0,237.0,0.00010143,-2.78959e-05,-1.04669e-08,-2.68585e-10
1.0,238.0,-2.86244e-05,-5.71123e-05,-7.8168e-10,-1.24379e-09
1.0,239.0,8.25888e-05,0.00118999,-6.56685e-09,-4.93558e-07
1.0,240.0,-4.81428e-05,-0.00298306,-2.14637e-09,-3.11187e-06
1.0,241.0,4.17968e-05,-0.00182495,-1.76831e-09,-1.11776e-06
1.0,242.0,1.54841e-05,-0.000213545,-1.69521e-10,-1.50141e-08
1.0,243.0,8.07364e-06,-4.1034e-05,-6.01644e-11,-6.40075e-10
1.0,244.0,0.00510071,-6.4558e-05,-2.47302e-05,-1.30946e-09
1.0,245.0,-0.00116658,-7.84155e-06,-1.28991e-06,-2.57871e-11
1.0,246.0,6.69541e-05,-0.000114776,-4.29098e-09,-4.48841e-09
1.0,247.0,-0.000193198,0.000108638,-3.53191e-08,-3.8226e-09
1.0,248.0,-3.72391e-05,-0.000265264,-1.37894e-09,-2.4668e-08
1.0,249.0,3.7577e-05,-0.00277733,-1.32052e-09,-2.5989e-06
1.0,250.0,-2.95903e-05,0.00238849,-9.63067e-10,-2.03679e-06
1.0,251.0,-2.34719e-05,5.52043e-05,-5.36899e-10,-1.28801e-09
1.0,252.0,-4.87396e-05,-6.32616e-05,-2.32174e-09,-1.18719e-09
1.0,253.0,-2.14195e-06,-0.00023621,5.82448e-12,-1.89462e-08
1.0,254.0,-2.51541e-05,9.93358e-05,-5.36375e-10,-3.05015e-09
1.0,255.0,-6.82545e-06,-6.29322e-05,-5.70013e-11,-1.34934e-09
2.0,0.0,-0.000149093,-2.81939e-05,1.00102e-05,-3.79298e-06
2.0,1.0,0.0229347,0.000371184,-1.04218e-06,2.99952e-07
2.0,2.0,-0.0148943,-0.0413205,-7.98184e-06,1.4168e-05
2.0,3.0,0.000101785,-0.000235688,5.51374e-09,-1.09788e-05
2.0,4.0,0.000170687,0.000342474,1.07772e-07,3.45813e-08
2.0,5.0,-4.09056e-05,-7.44866e-06,2.4653e-08,9.1747e-07
2.0,6.0,8.54924e-05,-0.00045427,-1.8309e-07,2.11605e-06
2.0,7.0,8.24021e-05,0.00801538,-4.38317e-06,-8.11372e-06
2.0,8.0,-0.0200109,-0.000126269,4.34457e-06,-1.81767e-07
2.0,9.0,0.00946907,-0.000156363,3.19257e-06,-5.49493e-06
2.0,10.0,-0.000284564,9.93273e-05,-1.52765e-09,3.72298e-07
2.0,11.0,5.36881e-05,-0.0360623,1.3864e-08,-3.0723e-05
2.0,12.0,-0.000246301,-4.15492e-05,-9.11773e-08,-1.09279e-07
2.0,13.0,-0.000160129,0.00127626,-2.8452e-07,2.05693e-05
2.0,14.0,1.07423e-05,0.000544249,3.88415e-09,-7.42775e-06
2.0,15.0,-2.80874e-06,-0.00011066,-6.52746e-11,-4.62991e-06
2.0,16.0,4.68911e-05,-0.013046,-2.9068e-08,1.23328e-05
2.0,17.0,-0.000115959,-7.47112e-05,-6.95819e-08,-8.89735e-08
2.0,18.0,4.82406e-05,-0.00580538,1.59929e-06,-5.70111e-08
2.0,19.0,0.000356532,-1.09247e-06,7.51229e-08,9.64448e-07
2.0,20.0,-0.000251103,2.13318e-05,-2.1052e-08,2.84033e-07
2.0,21.0,-0.0161752,3.40617e-05,-3.33202e-06,-4.02819e-07
2.0,22.0,0.0028487,-0.000212334,3.92603e-07,-2.71421e-05
2.0,23.0,0.000350452,2.93463e-05,-3.49583e-08,7.26277e-07
2.0,24.0,-0.000112124,-0.00120603,-2.9607e-08,-0.000135722
2.0,25.0,-0.000231517,0.0208926,5.72699e-08,0.000204728
2.0,26.0,0.000338175,-0.000285757,4.14037e-07,-5.12098e-07
2.0,27.0,5.30959e-05,-0.00014694,6.45675e-09,2.46533e-07
2.0,28.0,0.000109767,-0.00102322,1.42753e-08,0.000100656
2.0,29.0,3.52462e-05,-0.0206668,-2.41377e-09,-0.000138208
2.0,30.0,-1.17589e-05,-0.000286819,-2.46685e-09,-2.78959e-07
2.0,31.0,-4.21825e-05,0.0145822,4.09485e-09,-1.70099e-05
2.0,32.0,-3.14899e-05,0.000183379,8.93878e-09,2.16225e-05
2.0,33.0,1.35675e-05,2.29553e-05,2.18392e-07,4.01544e-07
2.0,34.0,2.22482e-05,0.000227326,-5.61625e-10,2.78708e-07
2.0,35.0,0.000154118,-0.000375266,2.09026e-08,4.6899e-05
2.0,36.0,7.92218e-07,-0.0102063,4.83683e-09,-5.93833e-05
2.0,37.0,-7.99405e-05,-0.000320925,-8.06129e-09,-8.92749e-07
2.0,38.0,-0.0003322,-0.000142094,1.42001e-08,1.26441e-08
2.0,39.0,0.000840155,-5.39238e-05,-5.89834e-10,-4.36663e-06
2.0,40.0,0.0108754,0.00905616,3.13506e-07,8.36291e-06
2.0,41.0,0.0051145,0.00018449,4.14369e-07,8.62044e-07
2.0,42.0,0.00174198,-2.37685e-05,-9.17506e-07,-3.57215e-07
2.0,43.0,-0.00115036,-0.000567026,-1.08722e-07,4.09392e-05
2.0,44.0,-4.58256e-05,-0.0133346,-8.66373e-10,-5.7617e-05
2.0,45.0,2.22685e-05,0.000309713,-2.80132e-09,1.67177e-07
2.0,46.0,-2.39126e-05,0.000144754,1.31507e-10,4.53715e-07
2.0,47.0,-2.73786e-05,0.000529079,-2.51296e-09,9.1857e-06
2.0,48.0,3.62035e-05,-0.000278664,1.60107e-09,3.78136e-05
2.0,49.0,9.23651e-06,0.0152574,-5.47445e-10,-4.93058e-05
2.0,50.0,-2.6338e-05,6.02166e-05,-9.09768e-10,-7.1681e-08
2.0,51.0,-5.89232e-06,-2.73109e-05,-9.15868e-10,1.84488e-06
2.0,52.0,6.28204e-05,-7.57478e-06,3.35346e-07,6.21593e-08
2.0,53.0,-1.36101e-05,-0.0126676,7.68457e-09,-2.5068e-06
2.0,54.0,-2.06232e-05,0.00020894,1.55139e-08,1.63529e-07
2.0,55.0,9.46138e-05,-0.000164914,-1.38748e-09,-7.6959e-07
2.0,56.0,-1.24408e-05,9.85499e-05,1.5204e-09,-5.94834e-06
2.0,57.0,5.67261e-05,0.00870293,-5.62345e-10,6.16475e-06
2.0,58.0,4.16463e-06,0.000200968,-2.47019e-09,2.34875e-07
2.0,59.0,-0.000154544,0.0013453,-1.17054e-09,-1.12223e-07
2.0,60.0,7.90422e-05,-0.000189537,-2.15094e-08,1.33915e-07
2.0,61.0,-6.54237e-06,3.92754e-05,6.95528e-08,7.72929e-08
2.0,62.0,2.94806e-06,8.22549e-05,-3.62687e-07,4.94179e-06
2.0,63.0,-0.000200639,0.00576738,-1.25761e-08,4.64267e-06
2.0,64.0,-0.00010558,-5.09058e-05,-8.75986e-09,-2.1519e-06
2.0,65.0,0.00407006,-1.43357e-05,-3.19497e-08,1.67674e-06
2.0,66.0,0.00809367,-2.98744e-05,-2.76031e-07,2.20427e-06
2.0,67.0,-1.2419e-05,-0.000594101,1.1613e-09,-3.25635e-05
2.0,68.0,3.08739e-05,0.00363113,3.04682e-10,2.00109e-06
2.0,69.0,-3.51813e-06,-0.00891836,1.334e-09,2.60924e-05
2.0,70.0,-2.45913e-05,1.28431e-05,1.38465e-09,-4.91236e-07
2.0,71.0,-5.95593e-06,4.12819e-05,-2.12362e-09,7.54319e-07
2.0,72.0,-6.46044e-05,7.66843e-05,-6.87512e-09,-7.38587e-07
2.0,73.0,-1.69225e-05,-0.000731248,-7.47543e-10,-4.34873e-05
2.0,74.0,3.11859e-05,-0.000103886,-5.56144e-10,-2.79672e-07
2.0,75.0,-1.36277e-05,-0.0113638,7.52017e-10,3.59089e-05
2.0,76.0,9.57186e-06,3.47099e-05,-1.76617e-10,3.43003e-07
2.0,77.0,2.70411e-05,0.000189708,1.77875e-08,9.10789e-06
2.0,78.0,-2.39797e-07,0.00740968,-7.27672e-11,-5.14644e-06
2.0,79.0,1.60633e-05,-0.00294772,6.93518e-10,4.05749e-06
2.0,80.0,-8.11937e-06,0.00409659,4.02214e-10,6.14816e-07
2.0,81.0,7.62996e-06,0.000444171,-8.29443e-10,-6.15323e-07
2.0,82.0,4.76083e-05,-0.00010209,2.13804e-09,4.78545e-07
2.0,83.0,6.35806e-05,2.23219e-05,7.43672e-10,-5.8256e-07
2.0,84.0,-3.50207e-05,-0.00545801,-6.86194e-10,1.20378e-06
2.0,85.0,1.97109e-05,7.89486e-05,2.79662e-09,-1.2092e-07
2.0,86.0,7.31697e-06,-0.00182971,-2.50414e-09,1.66741e-06
2.0,87.0,8.2019e-06,-1.76386e-05,8.44816e-10,4.04972e-07
2.0,88.0,1.27395e-05,-3.79408e-06,-1.33129e-07,-5.21991e-07
2.0,89.0,6.72636e-05,-8.7575e-05,3.10019e-07,5.28646e-06
2.0,90.0,-2.72044e-06,-2.04422e-06,9.32772e-11,3.29013e-07
2.0,91.0,-2.17939e-05,-0.00356662,7.62324e-09,-3.95932e-06
2.0,92.0,-0.00590632,-0.00247592,-1.7503e-07,2.0614e-06
2.0,93.0,-0.00325159,-9.4112e-05,-2.34203e-07,-4.25136e-06
2.0,94.0,-3.61232e-05,-9.56456e-05,-1.57429e-09,-2.4672e-06
2.0,95.0,-2.44784e-06,0.000113785,7.98949e-10,6.74567e-06
2.0,96.0,6.15354e-05,0.000146149,1.44635e-09,-9.35387e-07
2.0,97.0,4.57731e-05,0.000282785,2.12553e-09,9.87721e-06
2.0,98.0,-8.40346e-06,0.00696897,2.3772e-09,-1.57322e-05
2.0,99.0,6.16276e-05,0.000178003,7.0783e-09,2.53355e-07
2.0,100.0,1.193e-05,-3.85256e-05,7.14423e-10,3.12731e-08
2.0,101.0,4.91275e-06,6.59239e-05,-2.28925e-09,2.28407e-06
2.0,102.0,2.81356e-05,1.28934e-05,1.11381e-08,2.04781e-08
2.0,103.0,2.09802e-06,0.00016198,-9.33983e-11,6.73334e-06
2.0,104.0,3.05625e-05,0.00646078,-2.00622e-07,-1.64787e-06
2.0,105.0,-1.96277e-05,-0.000392422,1.39324e-07,-3.33695e-07
2.0,106.0,-3.68194e-05,-0.00362817,1.43978e-07,-4.89322e-07
2.0,107.0,1.49429e-05,6.6768e-05,4.72228e-10,9.765e-08
2.0,108.0,-3.42627e-06,0.000142719,-9.93103e-11,-4.65688e-06
2.0,109.0,-1.50531e-05,0.00448396,-4.03395e-09,8.27287e-07
2.0,110.0,-3.57527e-06,0.000846429,-2.39876e-11,5.39123e-07
2.0,111.0,-1.1612e-05,-0.00291796,-7.60321e-10,5.44597e-07
2.0,112.0,7.89306e-07,0.000126072,6.0567e-10,-3.25162e-07
2.0,113.0,-7.13102e-08,-2.38401e-05,-1.60165e-09,-2.22155e-07
2.0,114.0,1.05038e-05,-0.00287657,1.96018e-09,3.24921e-05
2.0,115.0,-7.51917e-06,0.00185838,-2.24639e-09,-3.76671e-05
2.0,116.0,5.45982e-06,-0.00028418,4.11283e-10,5.12956e-06
2.0,117.0,-9.13262e-06,7.08402e-05,5.58478e-09,-3.18909e-06
2.0,118.0,-3.71046e-05,-0.000297362,-2.91325e-10,-1.63878e-07
2.0,119.0,2.40512e-05,-5.69222e-05,5.13304e-08,-1.29844e-07
2.0,120.0,-1.94624e-05,2.4413e-05,-1.31152e-07,-2.08813e-06
2.0,121.0,-3.75302e-05,1.18103e-05,9.02422e-09,2.21649e-06
2.0,122.0,0.00025127,-4.77149e-05,-7.11905e-09,1.53075e-06
2.0,123.0,-0.00026593,5.47376e-05,-3.06969e-09,-1.13361e-06
2.0,124.0,0.000776444,0.000294372,-1.35099e-07,-1.28879e-07
2.0,125.0,0.00435132,-0.00299772,3.97612e-07,1.50806e-06
2.0,126.0,0.00210129,-6.02322e-05,3.82046e-07,-5.02137e-08
2.0,127.0,1.26776e-05,5.82152e-05,-2.57308e-11,-7.1435e-08
2.0,128.0,-5.50753e-05,8.40739e-07,2.20221e-09,4.01696e-08
2.0,129.0,1.75292e-05,-5.71936e-05,6.44271e-09,2.54085e-08
2.0,130.0,3.14969e-05,-0.000122866,-5.82363e-09,2.11956e-06
2.0,131.0,-1.19258e-05,0.000102775,-5.65608e-11,-2.73352e-07
2.0,132.0,-3.99429e-05,0.00423493,3.14767e-08,-5.49762e-06
2.0,133.0,1.05904e-05,-0.000322582,-4.77855e-10,2.73643e-07
2.0,134.0,-6.96864e-06,6.36266e-05,-5.35303e-10,3.80632e-07
2.0,135.0,-2.17612e-05,-0.000116714,-3.85837e-07,-2.26519e-07
2.0,136.0,6.4805e-06,5.26449e-05,-3.75717e-09,1.54514e-06
2.0,137.0,-2.91432e-05,-0.000146404,1.79348e-08,-2.94896e-06
2.0,138.0,9.3854e-06,0.000103988,1.60855e-09,-1.63369e-07
2.0,139.0,1.74249e-05,-0.00315537,6.21946e-12,1.09428e-06
2.0,140.0,2.72946e-06,6.67446e-05,-1.31031e-09,-1.98766e-07
2.0,141.0,-1.64564e-05,-0.00141362,6.60919e-10,-4.79394e-07
2.0,142.0,-8.31504e-08,8.24219e-06,3.92267e-10,1.22531e-07
2.0,143.0,-1.23321e-05,-3.18204e-05,-3.86722e-10,-4.2774e-08
2.0,144.0,-1.45301e-05,0.00204143,7.11105e-09,-7.05955e-07
2.0,145.0,-3.46368e-05,0.000222836,1.14754e-09,1.99625e-07
2.0,146.0,2.34692e-07,0.000374637,-2.51262e-09,8.39711e-08
2.0,147.0,1.53319e-05,-2.62826e-05,4.1171e-10,4.67468e-07
2.0,148.0,-7.1006e-06,-2.29109e-05,1.4789e-09,3.89209e-07
2.0,149.0,3.36975e-05,1.59668e-05,-5.54231e-11,4.02653e-07
2.0,150.0,7.25452e-06,-5.34618e-05,4.04137e-09,-3.41673e-07
2.0,151.0,5.22933e-06,-0.00047696,3.84818e-09,5.1292e-06
2.0,152.0,7.14195e-06,-0.000850102,-9.47803e-08,-5.62603e-06
2.0,153.0,8.52442e-06,0.000284386,5.92981e-08,1.38955e-07
2.0,154.0,-1.93733e-05,-4.5593e-05,-6.74437e-08,-1.00778e-06
2.0,155.0,2.75258e-05,-0.000709282,4.58501e-08,2.65147e-08
2.0,156.0,-2.79286e-06,3.05562e-05,-9.80346e-09,-1.68947e-07
2.0,157.0,-1.69994e-05,1.17994e-05,7.37221e-09,3.58009e-06
2.0,158.0,2.29397e-06,-4.41114e-06,-1.00023e-08,-3.54235e-06
2.0,159.0,7.89403e-06,-1.90677e-05,-1.75683e-09,3.47188e-07
2.0,160.0,0.00318942,9.38802e-05,-9.12034e-08,-1.17291e-06
2.0,161.0,-1.94972e-05,-5.83503e-05,6.07288e-08,-3.29393e-08
2.0,162.0,-8.78865e-07,-4.90538e-05,5.35177e-09,-3.73872e-07
2.0,163.0,2.91146e-05,-0.00121006,9.38349e-09,9.6327e-08
2.0,164.0,6.01239e-06,-6.8396e-05,7.5515e-11,1.05725e-07
2.0,165.0,-2.86095e-05,-0.000147386,-2.5151e-09,3.93709e-07
2.0,166.0,1.29153e-05,0.000191718,1.3631e-08,-1.03726e-07
2.0,167.0,-1.19041e-05,-4.54308e-06,3.64883e-08,5.11091e-09
2.0,168.0,3.51514e-06,-1.10095e-05,-1.4137e-07,4.9844e-09
2.0,169.0,2.66681e-05,-4.0092e-05,9.52319e-09,7.21865e-07
2.0,170.0,-1.59936e-05,0.000246934,3.37879e-09,2.93675e-07
2.0,171.0,-6.0591e-06,-4.30072e-05,-4.52344e-09,-9.10395e-08
2.0,172.0,-2.11503e-06,4.53821e-05,-3.00305e-09,6.92979e-07
2.0,173.0,-1.07776e-05,0.000156576,1.0111e-08,9.10689e-08
2.0,174.0,2.77215e-06,2.72081e-05,-1.19155e-10,3.89019e-08
2.0,175.0,2.35432e-05,-5.63316e-06,1.10354e-09,-3.2999e-07
2.0,176.0,-3.55749e-06,-6.61127e-06,5.60226e-10,1.45018e-06
2.0,177.0,9.63615e-07,0.000880685,-6.59379e-11,-7.36474e-07
2.0,178.0,1.30968e-06,1.088e-05,-4.31225e-09,1.42835e-07
2.0,179.0,-4.11626e-06,0.000702391,2.11991e-09,1.10639e-06
2.0,180.0,-8.23987e-06,2.71334e-06,-3.84184e-11,3.024e-08
2.0,181.0,7.71203e-06,3.54736e-05,4.39883e-10,5.86624e-08
2.0,182.0,5.3874e-06,-1.22339e-05,-6.54606e-12,2.11421e-07
2.0,183.0,5.54558e-06,0.00152414,-6.32367e-09,-5.16759e-06
2.0,184.0,-8.28574e-06,0.000136766,6.65621e-11,4.45192e-06
2.0,185.0,-8.66666e-06,2.81779e-05,-2.59681e-09,-2.72483e-07
2.0,186.0,1.06594e-05,0.000104699,3.76706e-09,3.07955e-07
2.0,187.0,-3.33002e-06,1.58586e-05,-2.08518e-09,3.27351e-07
2.0,188.0,-1.70057e-06,-0.00088374,-4.04004e-09,6.2181e-07
2.0,189.0,1.73389e-06,-7.90172e-05,7.52506e-10,-5.78515e-06
2.0,190.0,1.54171e-06,2.5433e-05,4.11307e-09,4.7392e-06
2.0,191.0,1.11264e-05,5.14973e-05,-3.24544e-09,9.95686e-07
2.0,192.0,-3.21989e-06,0.00171317,-3.59213e-08,5.61796e-07
2.0,193.0,-1.41106e-05,-2.29441e-06,3.17562e-07,6.0973e-08
2.0,194.0,-1.44281e-07,-2.89331e-05,-2.47e-08,-5.2698e-07
2.0,195.0,1.79231e-05,5.21107e-05,2.01804e-08,-1.56103e-06
2.0,196.0,1.52743e-05,9.29687e-05,-8.50977e-11,-5.24797e-07
2.0,197.0,-0.000319223,-0.000293643,1.00707e-08,4.71034e-08
2.0,198.0,-0.000752132,8.19586e-05,2.00085e-07,4.72484e-07
2.0,199.0,-7.32814e-05,-4.75997e-06,-1.53345e-10,-3.75904e-08
2.0,200.0,-6.23608e-05,-7.61729e-06,4.87651e-08,2.38616e-07
2.0,201.0,2.23914e-07,3.99516e-05,4.29238e-10,-2.44113e-08
2.0,202.0,-1.51921e-05,0.000354736,-1.06136e-08,-1.05163e-05
2.0,203.0,-5.241e-06,0.0026709,-5.16183e-07,8.42792e-06
2.0,204.0,-1.17927e-06,-0.00191416,1.35987e-09,-2.43587e-07
2.0,205.0,2.15296e-05,-0.000282341,-6.47047e-08,-3.17099e-07
2.0,206.0,-1.69923e-05,-6.51539e-06,-1.37128e-08,2.61171e-07
2.0,207.0,-2.43765e-07,-0.000122486,5.52419e-10,1.62862e-07
2.0,208.0,-4.51728e-06,-0.00186931,2.9737e-09,1.38283e-06
2.0,209.0,2.65346e-06,0.000312251,-8.02452e-09,2.68833e-07
2.0,210.0,1.2158e-05,-0.00176537,-7.38966e-09,-2.73991e-05
2.0,211.0,-8.78424e-06,0.00388253,8.09535e-09,5.36054e-05
2.0,212.0,1.90404e-05,0.00120365,4.56191e-10,-3.16862e-05
2.0,213.0,7.68759e-06,-1.54266e-05,3.18537e-09,7.81031e-09
2.0,214.0,-2.04629e-05,-0.000106293,2.1927e-09,-7.85944e-08
2.0,215.0,-2.07809e-07,-4.78622e-05,-2.68336e-10,4.38423e-07
2.0,216.0,-2.62124e-06,0.000473256,1.41866e-09,-6.24336e-07
2.0,217.0,7.49938e-06,5.58767e-05,-2.29789e-09,-3.55791e-07
2.0,218.0,-4.41803e-06,-0.000353776,-2.67674e-10,1.10553e-05
2.0,219.0,-8.9567e-06,0.00422465,-7.17898e-10,-1.29413e-05
2.0,220.0,-1.44975e-05,0.00020279,-4.1299e-09,-3.73127e-06
2.0,221.0,-1.54126e-06,3.52609e-05,-1.14353e-10,-5.07891e-09
2.0,222.0,-7.76174e-06,-8.09366e-05,-2.72073e-09,1.30766e-06
2.0,223.0,-2.94974e-05,-0.000135744,1.31102e-08,-4.52052e-07
2.0,224.0,-2.89585e-05,7.05334e-06,-5.18321e-09,-2.59192e-08
2.0,225.0,2.18008e-06,0.000964123,-2.31119e-10,2.81769e-07
2.0,226.0,5.90984e-05,-7.73313e-05,4.80995e-09,-1.01885e-07
2.0,227.0,3.40788e-06,-0.000324936,-2.46122e-09,5.26079e-06
2.0,228.0,0.00220089,0.00395124,-3.57147e-07,-1.03337e-05
2.0,229.0,0.000439432,-7.27038e-05,-2.49753e-07,2.16436e-07
2.0,230.0,-3.43113e-05,1.46894e-05,1.70499e-08,-2.21862e-07
2.0,231.0,-5.91695e-06,-0.000145945,1.32155e-08,2.82474e-06
2.0,232.0,2.97825e-05,0.000191313,9.65903e-09,-1.28294e-07
2.0,233.0,-1.62487e-05,3.30552e-07,9.19371e-09,-3.19344e-09
2.0,234.0,-7.32269e-06,-8.25875e-05,-3.73103e-09,1.55438e-08
2.0,235.0,2.21619e-05,-6.59164e-05,2.45642e-11,2.45134e-07
2.0,236.0,2.37453e-05,0.00375558,-2.22134e-08,-3.80481e-06
2.0,237.0,-1.2699e-05,0.000224058,1.70407e-08,1.05199e-07
2.0,238.0,-2.34298e-06,0.000119084,-7.45917e-09,-1.71198e-07
2.0,239.0,3.28139e-05,-0.000223998,5.47236e-08,1.53449e-06
2.0,240.0,1.3685e-05,-7.74896e-06,1.17445e-07,5.24024e-08
2.0,241.0,4.93459e-06,7.54327e-06,5.90787e-09,2.74992e-08
2.0,242.0,1.67784e-05,-0.0033838,-2.97022e-09,-4.90503e-06
2.0,243.0,-3.4193e-05,-0.000177382,3.51945e-09,6.22166e-08
2.0,244.0,2.83597e-06,-0.000179963,7.89761e-09,-1.0483e-07
2.0,245.0,1.34645e-05,0.00291139,1.52014e-07,1.03928e-07
2.0,246.0,-1.86115e-06,-0.00248743,4.20744e-09,-1.7475e-06
2.0,247.0,9.77513e-06,0.00600237,1.77608e-08,-4.0213e-06
2.0,248.0,1.19307e-05,-3.05171e-05,4.24508e-09,-4.03088e-08
2.0,249.0,1.86201e-05,0.000129255,-5.42618e-09,2.14481e-06
2.0,250.0,8.84848e-06,0.000431105,3.65411e-09,-6.41909e-06
2.0,251.0,-1.36917e-05,0.000666133,-2.36408e-09,-1.33944e-07
2.0,252.0,1.70732e-06,-0.00149198,2.35328e-09,-4.17379e-07
2.0,253.0,1.95376e-05,0.000132904,2.83035e-10,-5.44852e-08
2.0,254.0,-2.07499e-06,-0.000202552,1.79428e-10,2.68104e-07
2.0,255.0,-8.84528e-06,0.0004334,-5.22796e-10,1.4164e-07
3.0,0.0,0.00027774,0.00032132,-1.75273e-05,4.85886e-05
3.0,1.0,0.0149448,-0.0612378,-6.87636e-07,-5.36866e-05
3.0,2.0,0.0229636,-0.000652099,1.23299e-05,6.29947e-07
3.0,3.0,-2.28142e-05,-0.000190615,2.71284e-07,-9.68584e-06
3.0,4.0,-0.000143665,1.3221e-06,3.56983e-08,-9.40196e-08
3.0,5.0,3.47565e-05,0.00114405,-3.35041e-08,-8.89496e-05
3.0,6.0,2.63591e-05,-0.0253869,-5.20313e-08,0.000117469
3.0,7.0,-0.00012264,-0.00167723,7.52564e-06,1.64366e-06
3.0,8.0,-0.00946097,0.0445784,2.01275e-06,-3.03464e-05
3.0,9.0,-0.0200041,0.000188927,-6.7349e-06,8.70117e-06
3.0,10.0,-0.00012995,0.000845666,-4.89429e-09,-1.21129e-06
3.0,11.0,-7.7458e-05,3.32675e-05,-1.40469e-08,2.05467e-07
3.0,12.0,-0.000129873,4.87815e-05,2.33901e-07,1.28282e-07
3.0,13.0,6.30989e-05,1.3154e-05,-1.96698e-07,-4.18559e-08
3.0,14.0,3.48295e-06,0.0160399,-6.71138e-10,-0.000228582
3.0,15.0,-2.37384e-06,0.00371233,-3.07407e-09,0.000210919
3.0,16.0,-3.12763e-05,0.000166647,2.6245e-08,-4.62099e-07
3.0,17.0,-4.59402e-05,0.0135526,-3.24656e-08,1.04575e-06
3.0,18.0,7.44671e-05,0.00027382,2.86056e-06,-5.19259e-08
3.0,19.0,0.000109488,0.00145139,2.37149e-08,1.19384e-06
3.0,20.0,-4.60654e-05,0.000485411,-4.07987e-09,1.06123e-05
3.0,21.0,-0.00285733,-0.0359313,-5.10011e-07,-5.07311e-05
3.0,22.0,-0.01621,0.000318334,-2.51074e-06,4.18128e-05
3.0,23.0,-0.000450545,-8.09658e-05,2.17474e-08,-3.25359e-07
3.0,24.0,0.000231514,0.000183312,4.3119e-08,2.06186e-05
3.0,25.0,3.37803e-05,8.02677e-05,9.02012e-08,5.17355e-07
3.0,26.0,-0.000133125,0.000424723,2.20686e-07,9.09556e-07
3.0,27.0,7.90426e-05,-0.0141512,7.10078e-09,-1.79126e-05
3.0,28.0,5.16021e-05,-0.000329181,8.33961e-09,3.33378e-05
3.0,29.0,8.80326e-05,2.94576e-05,-9.02336e-10,8.07029e-08
3.0,30.0,2.58725e-05,0.0126214,1.20866e-09,4.68809e-06
3.0,31.0,-6.96623e-07,2.45245e-05,-1.64509e-09,1.99973e-07
3.0,32.0,-7.22977e-05,0.000384476,2.70849e-08,4.34028e-05
3.0,33.0,5.42898e-05,-0.000265884,7.57041e-07,-5.31181e-06
3.0,34.0,-1.00901e-05,0.0241731,8.25216e-10,1.5438e-05
3.0,35.0,-4.44258e-05,0.000710236,-6.17832e-09,-9.02173e-05
3.0,36.0,-0.000138416,-0.000226655,5.77353e-09,-1.72042e-06
3.0,37.0,-6.4974e-05,0.0147058,-4.97233e-09,3.45416e-05
3.0,38.0,-0.000597804,-0.000183196,8.94289e-08,8.36067e-08
3.0,39.0,0.000528535,1.45578e-05,-4.01108e-08,7.13667e-07
3.0,40.0,0.00512802,-3.68052e-05,-9.78384e-07,1.01865e-08
3.0,41.0,-0.011033,-0.000421707,-1.29447e-07,-1.80388e-07
3.0,42.0,4.85853e-05,0.0119543,-7.37755e-07,-9.98664e-06
3.0,43.0,-0.00016098,-0.000278514,8.21402e-07,2.03108e-05
3.0,44.0,1.37896e-05,7.94887e-06,-5.64633e-10,1.79096e-07
3.0,45.0,-1.7164e-05,4.56338e-05,2.71998e-09,-3.14187e-07
3.0,46.0,3.82587e-05,-0.0109922,4.90144e-10,-3.74685e-05
3.0,47.0,0.000102056,0.000150314,6.46839e-09,3.08953e-06
3.0,48.0,3.43645e-05,-0.000114933,5.45509e-10,1.44944e-05
3.0,49.0,1.18078e-05,0.000194172,6.05458e-12,-5.46593e-07
3.0,50.0,2.22509e-05,-0.000111851,2.44633e-10,-1.41167e-07
3.0,51.0,-4.06092e-05,0.00246209,-3.3467e-09,-0.000196119
3.0,52.0,1.75543e-05,-0.0170078,4.36174e-07,0.000206512
3.0,53.0,6.26365e-05,0.000424487,-2.73937e-08,-3.36315e-08
3.0,54.0,1.69733e-05,0.0133462,-7.06154e-09,-2.38076e-06
3.0,55.0,3.24951e-05,0.000553276,1.3421e-09,9.94737e-07
3.0,56.0,-6.30254e-06,2.88042e-05,1.38087e-09,-1.47774e-06
3.0,57.0,8.7028e-05,-3.5585e-06,7.85855e-09,-2.6211e-07
3.0,58.0,1.32055e-06,0.00163444,2.12048e-09,2.09211e-06
3.0,59.0,-0.000120837,0.000278548,2.71486e-09,-5.15284e-07
3.0,60.0,9.19802e-05,5.12923e-05,7.10558e-10,7.30969e-07
3.0,61.0,5.84179e-05,0.00885238,-1.79264e-09,5.57924e-06
3.0,62.0,0.000412827,5.89445e-05,-3.50263e-07,3.14157e-06
3.0,63.0,-0.00033937,-0.000266232,-2.27591e-08,-1.83768e-07
3.0,64.0,0.000687597,-0.0015664,-1.8729e-08,-1.01589e-07
3.0,65.0,0.00804139,-0.0092534,4.24169e-07,-6.89069e-06
3.0,66.0,-0.00406443,-9.97286e-05,2.87901e-07,7.33742e-06
3.0,67.0,7.92877e-05,-4.15788e-05,-1.15923e-09,-2.28884e-06
3.0,68.0,1.30835e-05,8.43019e-05,-8.96482e-10,-3.86641e-06
3.0,69.0,-6.31352e-05,-6.63157e-05,2.80341e-09,3.85734e-06
3.0,70.0,3.15533e-06,-0.000820415,-3.38379e-09,4.2555e-05
3.0,71.0,-4.03278e-05,-0.000277249,-1.48756e-09,-3.63472e-06
3.0,72.0,3.09126e-06,0.0119022,5.43478e-11,-3.81989e-05
3.0,73.0,-8.88952e-06,0.000325578,-4.82743e-10,2.12083e-05
3.0,74.0,1.44696e-05,0.000369663,1.19376e-09,-7.76319e-08
3.0,75.0,-6.76687e-07,0.000122977,-1.68928e-10,-4.36733e-07
3.0,76.0,-2.70927e-05,0.0115008,2.34905e-09,-1.25394e-05
3.0,77.0,9.85843e-06,-0.000162018,-2.50038e-08,-7.94603e-06
3.0,78.0,3.84576e-06,-0.000714258,-4.17653e-11,2.61446e-07
3.0,79.0,2.04878e-05,-0.00139623,1.04985e-09,1.88245e-06
3.0,80.0,2.25942e-05,-2.96657e-05,-1.33151e-09,1.43071e-06
3.0,81.0,3.47842e-05,0.000272837,-1.46349e-09,-1.3722e-06
3.0,82.0,-3.99213e-05,0.00630827,-5.08923e-10,-7.70562e-06
3.0,83.0,-4.47597e-05,-0.000185791,-7.94261e-10,8.25282e-06
3.0,84.0,-3.35128e-05,-0.000131993,5.49835e-09,2.46859e-07
3.0,85.0,1.85275e-05,0.00183187,-2.11948e-09,-1.88453e-06
3.0,86.0,-1.04418e-05,9.43068e-05,-9.03184e-10,-1.61248e-07
3.0,87.0,-6.09628e-05,0.000203828,-8.21862e-09,5.17589e-08
3.0,88.0,2.24399e-05,0.00666145,2.44874e-08,2.67494e-06
3.0,89.0,8.40034e-05,4.76184e-05,3.66473e-08,-2.31662e-06
3.0,90.0,8.4281e-05,-9.12145e-05,-2.89539e-09,4.31117e-06
3.0,91.0,-2.72926e-05,-1.25182e-05,-4.74037e-09,1.48828e-06
3.0,92.0,0.00326333,0.000128621,3.89914e-08,-1.54927e-06
3.0,93.0,-0.00590672,-0.00741505,3.72482e-08,3.76611e-05
3.0,94.0,1.09456e-05,0.000744641,-4.12775e-10,2.35763e-05
3.0,95.0,-1.30212e-06,-0.00295097,-2.97154e-10,-6.37458e-05
3.0,96.0,-1.56104e-05,-4.06846e-05,-4.37172e-10,8.40887e-08
3.0,97.0,-4.15944e-05,0.000118864,-3.30512e-09,4.72963e-06
3.0,98.0,4.08374e-06,0.000246516,6.1529e-10,-1.30982e-07
3.0,99.0,-1.2523e-05,-0.00944055,3.60042e-09,-3.64748e-06
3.0,100.0,-2.8787e-05,-3.14984e-05,2.42243e-09,7.59322e-08
3.0,101.0,-4.02703e-05,9.92373e-06,-4.04774e-09,6.24112e-07
3.0,102.0,-4.99886e-05,-0.000669314,-2.27649e-08,1.32157e-06
3.0,103.0,-2.26995e-05,-8.05096e-05,-4.97348e-09,-3.52338e-06
3.0,104.0,2.80981e-05,-2.14421e-06,-1.70816e-07,1.11623e-06
3.0,105.0,1.51357e-05,-8.84174e-05,-1.25639e-07,-9.73555e-07
3.0,106.0,-9.86396e-06,-7.53577e-05,2.98939e-08,-2.87986e-07
3.0,107.0,-5.43823e-06,-0.00425554,-1.4429e-10,4.52874e-07
3.0,108.0,3.35861e-06,6.12717e-06,-6.29348e-10,2.73229e-07
3.0,109.0,2.66769e-05,-0.000324025,4.26826e-09,-3.35498e-07
3.0,110.0,2.86625e-06,0.00192893,1.68939e-09,1.04525e-06
3.0,111.0,2.44238e-06,-0.000154614,1.58683e-09,-1.96904e-07
3.0,112.0,-4.3875e-05,5.33536e-05,3.06006e-09,3.56994e-07
3.0,113.0,2.02396e-05,0.00434074,-1.55368e-09,1.29458e-06
3.0,114.0,-9.96067e-06,8.80533e-05,4.34447e-09,-1.22335e-06
3.0,115.0,-2.67258e-05,-1.1905e-05,-2.29729e-09,3.98451e-07
3.0,116.0,-3.89392e-07,-0.00120183,-1.72737e-09,1.64245e-05
3.0,117.0,-2.6104e-05,0.000555841,6.49338e-09,-1.57389e-05
3.0,118.0,5.59105e-05,-0.000129827,-3.0932e-10,-1.27393e-07
3.0,119.0,-2.35668e-05,3.8089e-05,3.58163e-07,7.0303e-08
3.0,120.0,2.68044e-05,0.000791259,-5.41521e-08,4.38827e-07
3.0,121.0,-3.41525e-05,-0.00466543,4.38214e-09,-3.85906e-06
3.0,122.0,3.31701e-05,8.15155e-05,-9.82877e-09,-1.23493e-06
3.0,123.0,-0.000167453,-8.80644e-05,-4.20594e-09,2.388e-06
3.0,124.0,-0.000119629,-6.03795e-06,-8.98908e-10,6.02442e-07
3.0,125.0,0.00213992,-6.87748e-05,1.69487e-07,-4.33566e-07
3.0,126.0,-0.00439555,0.00651415,-6.43376e-07,3.27291e-06
3.0,127.0,6.36293e-05,-0.000133858,4.90672e-09,7.32167e-07
3.0,128.0,-1.10637e-05,1.16936e-05,-9.42662e-10,-3.85665e-07
3.0,129.0,-4.36923e-06,-0.00140413,4.1019e-10,2.66775e-06
3.0,130.0,6.02541e-06,6.85024e-05,1.45827e-10,-1.93777e-06
3.0,131.0,-3.54277e-05,6.42563e-05,2.36838e-09,-2.31688e-07
3.0,132.0,-6.96649e-05,-1.44735e-05,5.69512e-08,1.06784e-08
3.0,133.0,-4.99398e-07,5.79317e-06,-7.77379e-10,2.00739e-08
3.0,134.0,3.1007e-05,0.000115738,1.32934e-09,4.34053e-07
3.0,135.0,3.49263e-05,-0.00266662,5.33685e-07,-2.16317e-06
3.0,136.0,-2.68114e-05,5.98181e-05,4.37316e-08,1.25609e-06
3.0,137.0,-8.55145e-06,-0.000153054,7.6517e-09,-4.64958e-06
3.0,138.0,9.64108e-06,-0.000814859,1.58584e-09,3.88018e-06
3.0,139.0,-1.2326e-05,3.15974e-05,2.67004e-11,-3.43129e-07
3.0,140.0,-3.89202e-06,2.49873e-05,1.34769e-09,-7.63457e-07
3.0,141.0,9.81286e-06,4.51383e-05,1.04806e-11,8.13708e-07
3.0,142.0,-9.40941e-06,0.00259366,1.02964e-10,-1.49891e-06
3.0,143.0,2.29641e-05,-0.000118083,-3.99955e-10,2.6081e-06
3.0,144.0,2.29586e-05,8.11609e-05,3.19943e-09,-6.91914e-08
3.0,145.0,3.35214e-06,-0.000905405,-1.6723e-09,-2.14875e-07
3.0,146.0,-2.68339e-05,-3.15866e-05,-4.48128e-10,4.98506e-07
3.0,147.0,1.52778e-05,-6.36068e-05,1.07511e-09,4.36964e-07
3.0,148.0,1.56768e-06,6.02063e-05,6.0267e-10,-2.33082e-07
3.0,149.0,8.1994e-06,0.00238276,9.47333e-10,3.64564e-07
3.0,150.0,1.35352e-05,-0.000219198,3.89339e-10,4.33178e-08
3.0,151.0,-1.16306e-05,1.92851e-05,1.06746e-08,5.46186e-07
3.0,152.0,-1.53355e-05,-7.7615e-06,4.36429e-08,-1.29204e-06
3.0,153.0,9.17089e-06,0.000318945,-1.46175e-07,1.64301e-07
3.0,154.0,3.53836e-05,-5.5496e-05,3.0051e-08,-9.24576e-07
3.0,155.0,-7.23649e-06,1.41345e-05,-2.67973e-08,8.40449e-08
3.0,156.0,-2.38933e-06,-5.42857e-05,-8.32536e-09,-4.76283e-08
3.0,157.0,2.98148e-05,-0.00264511,6.00145e-09,2.22014e-07
3.0,158.0,0.000239728,0.000630821,-4.08959e-08,4.03525e-07
3.0,159.0,1.26598e-05,2.81196e-05,-8.04669e-10,-4.82505e-08
3.0,160.0,-2.43815e-05,-0.000755819,-3.77424e-10,9.58356e-06
3.0,161.0,-0.00316417,0.00159476,-1.90447e-07,-9.44164e-06
3.0,162.0,-4.74275e-05,3.31192e-05,1.92335e-08,1.82379e-07
3.0,163.0,-6.1229e-05,-7.31948e-05,-1.60364e-08,2.61774e-07
3.0,164.0,2.91261e-05,6.94809e-05,-3.98448e-10,-6.59378e-07
3.0,165.0,4.1524e-05,-1.07379e-05,7.05526e-09,1.43991e-07
3.0,166.0,-1.18696e-06,-6.17448e-06,3.23971e-08,-2.59488e-07
3.0,167.0,7.36635e-06,0.000570187,2.25805e-09,3.80052e-07
3.0,168.0,-2.13364e-05,-0.000294161,9.54457e-08,-6.5941e-08
3.0,169.0,-1.72748e-05,3.28932e-05,-3.6549e-09,8.24731e-07
3.0,170.0,-2.95698e-05,-1.02207e-05,2.35973e-08,-2.10176e-07
3.0,171.0,-1.36012e-05,5.27243e-06,-2.42593e-09,-4.74743e-08
3.0,172.0,3.26388e-06,-4.02544e-06,1.55741e-09,-6.18454e-07
3.0,173.0,3.41368e-06,3.35537e-05,-7.17609e-09,9.33807e-07
3.0,174.0,3.17381e-06,0.000417602,4.08572e-10,-4.71899e-07
3.0,175.0,-4.05254e-06,-3.94372e-06,-1.31164e-10,1.09994e-06
3.0,176.0,4.98511e-06,-5.39637e-07,3.76494e-09,-1.38924e-07
3.0,177.0,7.21794e-06,4.92402e-05,1.19861e-09,-4.7723e-07
3.0,178.0,4.73726e-06,0.000214063,3.11114e-09,9.01337e-08
3.0,179.0,4.86929e-06,-2.28925e-05,4.87858e-09,6.9631e-08
3.0,180.0,3.01991e-06,-1.01695e-05,1.46707e-09,2.56068e-07
3.0,181.0,-7.79518e-07,0.000120323,8.02203e-11,6.68633e-07
3.0,182.0,-3.94339e-06,5.88605e-05,3.57261e-11,-3.36633e-06
3.0,183.0,-5.62318e-07,-1.87793e-05,4.53203e-09,1.92748e-07
3.0,184.0,-4.8707e-06,2.09494e-05,-7.27865e-11,7.971e-07
3.0,185.0,-5.02718e-06,-1.55065e-05,-1.06693e-09,-9.58197e-09
3.0,186.0,-2.91833e-06,-0.000608194,-4.22725e-09,-1.74423e-06
3.0,187.0,1.74517e-07,3.19558e-05,1.06848e-08,1.06155e-06
3.0,188.0,4.03818e-06,4.8446e-05,2.55706e-09,4.40066e-08
3.0,189.0,6.10874e-06,-0.00099672,-3.69259e-09,7.65081e-07
3.0,190.0,-8.14644e-06,0.000269849,-1.04132e-09,4.75072e-07
3.0,191.0,-5.57656e-06,-0.000102581,4.89829e-10,-1.7038e-07
3.0,192.0,-1.15801e-05,-8.59722e-06,9.89724e-09,1.41824e-07
3.0,193.0,6.14929e-06,-0.00045337,-2.32125e-07,-2.1543e-07
3.0,194.0,1.37032e-05,-4.27496e-05,-3.65074e-07,-1.155e-06
3.0,195.0,5.46756e-06,9.49245e-05,-4.32539e-08,-3.09973e-06
3.0,196.0,8.53493e-06,-0.00189864,-1.05174e-08,3.94439e-06
3.0,197.0,-0.000754237,-7.24046e-05,6.41777e-07,2.51136e-08
3.0,198.0,0.000308996,-4.89559e-05,1.71336e-07,-3.60133e-07
3.0,199.0,6.59305e-05,1.7688e-05,4.20978e-08,-6.19963e-08
3.0,200.0,-0.00010186,-2.92556e-05,1.34462e-08,6.9118e-07
3.0,201.0,-9.25781e-07,-0.00013689,1.37741e-08,1.57958e-07
3.0,202.0,6.56092e-06,-5.76603e-05,9.23921e-09,1.20825e-06
3.0,203.0,-1.30246e-05,-7.47332e-05,5.31666e-07,-2.39118e-08
3.0,204.0,1.69818e-05,-0.000187168,-1.40017e-08,1.26239e-07
3.0,205.0,-1.00972e-05,0.00122447,1.21763e-08,4.66903e-07
3.0,206.0,-1.19006e-05,4.54042e-05,-1.72113e-08,3.407e-08
3.0,207.0,-1.12582e-05,4.81217e-05,9.57762e-09,-5.15402e-07
3.0,208.0,1.49411e-06,-2.59857e-05,1.38465e-09,3.10794e-07
3.0,209.0,-4.10694e-06,-0.00264531,7.67003e-10,-6.46835e-06
3.0,210.0,-1.02247e-05,0.000144089,9.78469e-09,2.89207e-06
3.0,211.0,-1.99657e-06,0.000259562,7.02081e-10,3.44792e-06
3.0,212.0,5.41972e-06,2.3438e-05,-1.5903e-09,-4.66001e-07
3.0,213.0,2.24584e-06,0.000413055,-2.86944e-09,1.02904e-06
3.0,214.0,1.10667e-05,3.63448e-05,-3.33064e-10,2.58856e-07
3.0,215.0,1.25192e-05,-0.000128812,1.49224e-09,1.16756e-07
3.0,216.0,-6.12829e-06,-2.03639e-05,3.49313e-10,-5.02191e-09
3.0,217.0,7.53727e-06,0.00412586,-1.93437e-09,-1.30548e-06
3.0,218.0,2.18071e-05,-7.03032e-05,3.38107e-09,1.76711e-06
3.0,219.0,-1.15402e-05,-1.20561e-05,-3.85348e-10,1.50415e-07
3.0,220.0,-1.29805e-05,-0.000123645,-4.64651e-09,2.46709e-06
3.0,221.0,2.73906e-05,0.0011007,-5.6083e-09,-2.6354e-06
3.0,222.0,-7.02658e-06,4.74509e-05,-1.9585e-09,-1.12102e-06
3.0,223.0,5.9019e-06,0.00497792,1.54079e-09,-7.54627e-07
3.0,224.0,-2.9695e-06,-5.09068e-05,8.92253e-10,-3.40578e-08
3.0,225.0,-1.38183e-06,-4.99415e-05,-3.39577e-11,4.14104e-07
3.0,226.0,2.25595e-05,-5.52172e-06,-3.49484e-09,-1.09932e-07
3.0,227.0,-4.41729e-05,-2.47901e-05,1.11244e-08,5.12307e-07
3.0,228.0,-0.00044467,6.61489e-05,-8.41071e-08,-3.41924e-07
3.0,229.0,0.00220806,0.000169053,-1.19385e-07,-1.05438e-07
3.0,230.0,5.77223e-05,-0.00141913,9.60851e-09,3.11044e-06
3.0,231.0,-6.95658e-05,-3.83205e-05,-7.88898e-09,7.6079e-07
3.0,232.0,1.74031e-05,0.00446896,5.32388e-09,6.19841e-06
3.0,233.0,-1.72147e-05,0.000473269,-2.90924e-09,-8.1519e-06
3.0,234.0,-1.57093e-05,0.000291676,1.0074e-09,-2.7834e-08
3.0,235.0,9.11145e-06,-7.78632e-05,-1.57957e-09,1.31552e-07
3.0,236.0,-6.39821e-06,-0.000127848,6.2863e-09,-4.8998e-08
3.0,237.0,7.18865e-06,6.37118e-05,-1.1678e-08,2.7394e-07
3.0,238.0,1.01056e-05,-0.000934408,1.16828e-08,-3.8067e-07
3.0,239.0,-2.9986e-06,0.00272729,-5.14606e-08,-1.95567e-05
3.0,240.0,6.09933e-06,0.000904393,7.65223e-08,1.59797e-05
3.0,241.0,1.685e-05,0.000341626,7.6385e-08,4.23513e-06
3.0,242.0,1.31437e-05,-2.59327e-05,-1.40725e-09,6.17851e-08
3.0,243.0,2.32204e-05,5.15635e-05,-3.69254e-09,-2.64639e-07
3.0,244.0,-6.51401e-06,-4.25267e-05,3.20516e-07,-3.52347e-07
3.0,245.0,9.30846e-06,0.000807797,1.2878e-07,-4.30223e-08
3.0,246.0,-5.24218e-07,0.0017595,-1.43618e-09,1.39096e-06
3.0,247.0,-1.12332e-05,0.000412035,-1.94098e-08,4.97373e-07
3.0,248.0,-4.57493e-07,0.00159501,-9.64064e-10,2.43386e-06
3.0,249.0,-4.98469e-06,-0.000259847,7.70149e-10,-4.50772e-06
3.0,250.0,1.76187e-05,-0.000299673,4.0619e-09,3.83709e-06
3.0,251.0,1.12604e-05,0.00434259,8.44585e-10,-1.15113e-06
3.0,252.0,-2.54294e-05,0.00170995,-1.09311e-08,9.72072e-07
3.0,253.0,1.19984e-05,-0.00013299,-5.17247e-10,6.63044e-08
3.0,254.0,-1.81633e-05,0.000269534,-3.24071e-09,-2.50339e-07
3.0,255.0,-1.07937e-05,0.00450065,-7.76914e-10,1.49635e-06
4.0,0.0,-3.15398e-05,-0.00284988,1.68132e-06,-0.000339424
4.0,1.0,-0.000128132,-0.000260114,4.29473e-10,-2.05626e-07
4.0,2.0,-1.84731e-06,-0.000426955,-9.95026e-10,3.7188e-07
4.0,3.0,0.0227624,0.049989,4.65785e-06,0.00135636
4.0,4.0,-0.0152577,-0.000632905,1.7919e-06,2.66652e-07
4.0,5.0,-1.7309e-05,0.0431907,9.37275e-09,-0.0014638
4.0,6.0,-0.000151164,0.00181921,1.78046e-07,-3.93282e-06
4.0,7.0,0.000129404,0.0006586,-4.33376e-06,-2.12318e-07
4.0,8.0,0.000423855,1.82476e-05,-5.16423e-08,-3.32579e-08
4.0,9.0,-3.47877e-05,0.0365561,-8.73644e-09,0.000767216
4.0,10.0,-0.000150264,-0.000158669,-1.55916e-09,6.57744e-09
4.0,11.0,-0.000548867,0.000900124,-9.70473e-08,6.34905e-07
4.0,12.0,-0.0294303,-0.00653666,6.77815e-07,5.19905e-06
4.0,13.0,-0.00813691,0.0330651,6.43588e-07,1.81962e-05
4.0,14.0,-4.09007e-05,-0.0156916,-5.89493e-09,0.000324932
4.0,15.0,2.51634e-05,0.0627608,1.58747e-09,0.00522719
4.0,16.0,0.000210428,-0.000940741,-5.76704e-08,1.63584e-06
4.0,17.0,-2.50296e-05,-0.000185389,-5.7466e-09,3.20088e-10
4.0,18.0,8.65222e-05,0.000246701,1.41543e-06,1.74142e-07
4.0,19.0,0.000304785,0.000114052,2.68852e-08,7.87118e-08
4.0,20.0,2.87198e-05,-0.0136208,1.22095e-09,-0.000499766
4.0,21.0,-0.000571659,-0.000284795,-2.32576e-08,-4.76676e-07
4.0,22.0,0.000380363,-0.00565806,-1.91904e-08,-0.000705287
4.0,23.0,0.00120243,0.00011841,-8.8679e-08,6.97861e-08
4.0,24.0,-0.000558702,0.0259763,-3.6566e-09,0.00251959
4.0,25.0,0.00510084,0.00218811,-6.75346e-08,1.89647e-05
4.0,26.0,-0.0272038,0.000539668,1.0075e-06,2.82318e-07
4.0,27.0,6.57889e-05,0.000599859,-1.79966e-09,5.48214e-07
4.0,28.0,-8.93257e-06,-0.050525,-1.6457e-10,0.00430183
4.0,29.0,-0.000163001,0.00305789,-1.04849e-08,1.78844e-05
4.0,30.0,1.42669e-05,-0.000287486,-3.25983e-10,-1.88908e-07
4.0,31.0,1.83657e-05,0.000126003,-5.5254e-10,4.29174e-07
4.0,32.0,-5.98425e-05,-0.0201539,4.73316e-09,-0.00193705
4.0,33.0,2.97687e-05,-0.00293944,1.0507e-07,-4.48717e-05
4.0,34.0,0.000100447,0.00018641,-1.3212e-09,-1.56588e-07
4.0,35.0,-3.30498e-05,0.00866031,-6.77153e-11,-0.000829654
4.0,36.0,6.88474e-05,-0.000338539,7.13624e-11,-1.19784e-06
4.0,37.0,0.000326452,-0.000230301,5.51749e-09,-3.94041e-07
4.0,38.0,-0.000932303,0.000103828,7.30266e-09,6.45282e-08
4.0,39.0,-0.00134742,0.00867902,3.03334e-08,0.000529665
4.0,40.0,-0.0036142,-6.06655e-05,1.72812e-07,-1.84282e-08
4.0,41.0,-0.00141749,0.000324787,-9.30489e-08,3.83697e-07
4.0,42.0,0.0190691,-0.0003052,-1.10195e-06,9.37655e-08
4.0,43.0,-0.0120334,-0.0196238,3.44169e-07,0.00105134
4.0,44.0,0.000156279,0.000968573,4.23708e-09,3.43938e-06
4.0,45.0,0.000127468,0.000436052,-5.57102e-09,-2.10787e-07
4.0,46.0,2.10148e-05,0.000315111,1.5226e-09,6.37419e-07
4.0,47.0,-1.11673e-05,0.0411438,-1.05326e-10,0.000688968
4.0,48.0,-4.44808e-05,0.00145851,-1.80542e-09,-0.000142571
4.0,49.0,-6.15868e-06,-0.00103453,-2.04419e-10,3.56012e-06
4.0,50.0,5.87107e-05,0.000458737,2.33056e-09,-1.03071e-06
4.0,51.0,-2.37831e-05,0.00762218,1.28129e-09,-0.000411608
4.0,52.0,1.49894e-05,0.00113287,-7.80464e-08,-9.65909e-06
4.0,53.0,-0.000117409,-4.60019e-05,-2.74634e-08,1.19031e-06
4.0,54.0,-9.97971e-05,-0.0001481,-3.92455e-08,-8.26771e-09
4.0,55.0,-3.56332e-06,-1.77457e-05,2.06099e-10,-1.77002e-08
4.0,56.0,0.000215644,-0.00130571,-1.14244e-08,5.56893e-05
4.0,57.0,2.17285e-05,0.00020313,1.09484e-09,7.81027e-07
4.0,58.0,-5.14432e-05,0.000230871,-2.25604e-09,1.83508e-07
4.0,59.0,-0.000757628,-9.22591e-05,-1.24621e-08,1.79257e-07
4.0,60.0,0.000805635,-2.18632e-05,4.29444e-08,-5.60814e-09
4.0,61.0,-0.0100683,-1.47602e-05,2.74459e-08,-1.72224e-07
4.0,62.0,-0.0154149,0.00828119,-3.59434e-07,0.00032042
4.0,63.0,-3.86515e-05,-9.29706e-05,-1.98667e-09,-1.16981e-08
4.0,64.0,-0.000231821,-2.64903e-05,1.51116e-08,-8.38157e-09
4.0,65.0,0.000686584,-3.55256e-05,-1.33028e-07,-2.4723e-07
4.0,66.0,-0.000395342,0.0166421,1.53932e-07,-0.000866769
4.0,67.0,-6.26713e-05,0.0144447,-6.10089e-10,0.000556794
4.0,68.0,-9.4853e-05,0.000172693,-2.59567e-09,1.92636e-07
4.0,69.0,8.86583e-05,-0.000663792,9.32147e-10,2.00913e-06
4.0,70.0,-4.1133e-05,0.00683193,7.63978e-09,-0.000233979
4.0,71.0,-3.31601e-05,-0.00259968,-6.14678e-09,-2.12662e-05
4.0,72.0,3.03258e-05,0.000198884,4.13681e-09,-1.0033e-06
4.0,73.0,-6.2776e-05,0.0253922,-5.17795e-09,0.00113944
4.0,74.0,0.00010231,-0.000399606,8.82337e-09,2.27606e-07
4.0,75.0,1.36315e-05,-0.00172775,8.76877e-10,6.33707e-06
4.0,76.0,5.56092e-05,-0.00028529,3.74121e-09,-1.96373e-08
4.0,77.0,-3.54577e-05,-0.00152792,-3.91919e-07,-4.64376e-05
4.0,78.0,-1.65549e-05,-0.000112521,-6.47985e-10,1.17154e-06
4.0,79.0,-2.29689e-06,-0.000166425,-2.52272e-10,2.56482e-07
4.0,80.0,-8.78949e-05,-1.24254e-05,-4.88722e-09,1.01752e-06
4.0,81.0,3.57321e-05,-0.000130259,-1.25837e-09,4.05802e-09
4.0,82.0,-7.82542e-05,-3.30993e-05,-5.50915e-09,-2.39243e-07
4.0,83.0,-3.95788e-05,-0.0031227,-4.46576e-10,8.89108e-05
4.0,84.0,-0.000341331,-8.46423e-05,2.83334e-08,9.35715e-07
4.0,85.0,-1.24163e-05,-5.43958e-05,-1.07576e-10,-1.56058e-07
4.0,86.0,-0.000360688,-6.63278e-07,7.26449e-09,5.75106e-07
4.0,87.0,3.40884e-06,0.000137848,4.31058e-10,1.45194e-08
4.0,88.0,-0.00748682,-0.000157625,-2.28698e-07,-4.15742e-07
4.0,89.0,-0.0125105,0.0116481,-2.74707e-07,-0.000412002
4.0,90.0,3.44459e-05,-0.00665656,-1.00354e-11,0.000184782
4.0,91.0,0.000158809,5.7558e-05,-2.56978e-09,1.51455e-07
4.0,92.0,-2.11813e-05,-0.000628718,4.16009e-07,3.88777e-07
4.0,93.0,-0.000207768,0.00081525,-4.34626e-07,-3.49033e-06
4.0,94.0,1.76479e-05,-0.00451146,-9.48316e-10,-9.2673e-05
4.0,95.0,6.97604e-05,-0.00289038,9.64997e-09,-4.06132e-05
4.0,96.0,-2.15345e-05,-0.00225012,1.93593e-10,1.25855e-05
4.0,97.0,3.08019e-05,0.0109144,2.21711e-09,0.000280877
4.0,98.0,-2.15457e-05,-0.000785013,-1.39824e-09,3.04842e-06
4.0,99.0,-8.60833e-05,-0.000109543,7.68577e-11,-1.27423e-06
4.0,100.0,-1.23522e-05,0.00052977,1.87427e-09,-8.42799e-07
4.0,101.0,0.000107374,-0.00218508,8.14327e-09,-4.8552e-05
4.0,102.0,2.57309e-05,-0.00072962,1.60394e-08,9.39683e-07
4.0,103.0,-1.43327e-05,0.0185032,-3.54534e-09,0.000560057
4.0,104.0,-5.30972e-06,-0.000337894,4.67725e-08,2.61785e-06
4.0,105.0,-4.35071e-05,0.000245964,4.72242e-07,1.17135e-07
4.0,106.0,4.09084e-05,0.000136308,-2.25627e-07,1.32075e-06
4.0,107.0,2.53481e-05,-0.000122309,1.60045e-09,-2.73562e-07
4.0,108.0,1.03177e-05,-0.000604519,-1.28858e-09,1.24685e-05
4.0,109.0,1.88227e-05,9.64475e-05,3.6944e-09,1.65957e-06
4.0,110.0,3.03485e-05,-3.02474e-05,-1.55868e-09,-3.33385e-07
4.0,111.0,1.35863e-06,3.06765e-06,5.18703e-10,2.05994e-06
4.0,112.0,2.13559e-05,2.17116e-05,-2.21072e-09,9.45882e-10
4.0,113.0,-0.00030401,2.51355e-05,-6.99988e-09,-4.86722e-07
4.0,114.0,-0.00024671,-0.00230795,2.21605e-08,2.02326e-05
4.0,115.0,5.36423e-05,-0.00358893,1.79449e-09,5.22784e-05
4.0,116.0,-0.000150785,0.00284038,3.24129e-09,-3.29398e-05
4.0,117.0,-0.000214872,0.00702767,5.32313e-08,-0.000168977
4.0,118.0,-0.000115425,-5.4735e-05,-2.41778e-09,3.01273e-07
4.0,119.0,-0.00954443,-0.000252814,5.91725e-07,-1.97296e-07
4.0,120.0,-0.00617088,1.27364e-05,2.66768e-07,-2.61023e-08
4.0,121.0,7.99625e-05,3.18694e-05,-1.09698e-08,-1.1163e-06
4.0,122.0,-6.98623e-05,0.00417036,5.40601e-09,-7.34905e-05
4.0,123.0,3.49341e-05,-0.00587495,7.71892e-09,0.000107824
4.0,124.0,5.7747e-05,-4.73541e-05,3.61575e-08,2.28177e-08
4.0,125.0,9.18071e-06,-0.000118757,1.28653e-06,8.23137e-07
4.0,126.0,2.66331e-05,-0.000113596,-1.34478e-06,-2.89782e-06
4.0,127.0,-7.15922e-05,0.000564597,-4.46988e-09,-2.32928e-06
4.0,128.0,5.65678e-05,0.00221168,-5.9904e-09,-3.32532e-05
4.0,129.0,-4.83482e-06,-0.000828037,-1.69838e-09,8.66811e-07
4.0,130.0,4.6576e-05,-0.00812966,-8.82866e-09,0.000140784
4.0,131.0,-6.72074e-05,-7.06871e-05,3.77382e-09,3.38313e-08
4.0,132.0,3.83687e-05,-0.000431431,-3.11529e-08,5.46808e-06
4.0,133.0,2.6393e-05,-0.000129118,5.44472e-09,1.80225e-07
4.0,134.0,1.3621e-05,0.00068219,-8.64174e-10,6.75821e-07
4.0,135.0,-3.55915e-05,0.000141231,-6.39872e-07,-8.70547e-07
4.0,136.0,3.96105e-05,-0.000581238,-4.75323e-08,-8.44105e-06
4.0,137.0,2.49396e-05,0.0131856,-2.25977e-08,0.000282583
4.0,138.0,3.10833e-05,-0.0019593,5.42929e-09,6.31975e-06
4.0,139.0,1.42366e-07,-0.000323829,-1.75588e-12,5.71684e-06
4.0,140.0,7.36239e-07,0.000121436,-6.66999e-11,6.52953e-08
4.0,141.0,-1.41641e-05,-3.67829e-05,-5.34159e-10,2.31641e-06
4.0,142.0,-1.69898e-05,6.45019e-05,-8.88701e-11,-1.04593e-06
4.0,143.0,-2.8088e-05,-0.00141287,-3.45295e-10,2.00611e-05
4.0,144.0,0.000103767,-0.000192182,-1.00516e-08,4.71691e-06
4.0,145.0,3.73915e-05,-0.000158087,-9.03145e-10,-6.86775e-07
4.0,146.0,1.89462e-05,-1.2463e-05,3.29959e-09,1.77214e-06
4.0,147.0,5.4256e-05,0.00555603,1.30931e-09,-9.59599e-05
4.0,148.0,0.00011355,-0.000200861,1.36788e-08,-8.57828e-08
4.0,149.0,3.1702e-05,0.000102574,4.18282e-10,-1.85677e-06
4.0,150.0,-0.000229892,4.3002e-05,-2.21243e-08,-2.43045e-08
4.0,151.0,-0.000372872,0.00269348,-4.96805e-08,-2.74612e-05
4.0,152.0,0.00175236,-0.00159996,-1.543e-07,-7.52697e-06
4.0,153.0,-0.00838959,0.000226064,-2.70638e-08,8.42964e-08
4.0,154.0,-7.88102e-06,0.00326872,-4.7729e-09,4.37613e-05
4.0,155.0,-0.000515553,-9.71401e-05,1.04214e-08,8.5035e-08
4.0,156.0,-0.000401809,-3.35824e-05,1.96729e-08,-1.17634e-08
4.0,157.0,0.000298795,-4.52986e-05,-4.61158e-08,-4.25169e-06
4.0,158.0,-1.13963e-05,-6.86154e-05,-3.93717e-08,-2.49063e-07
4.0,159.0,5.95868e-05,0.00193011,2.7235e-10,-2.12311e-05
4.0,160.0,2.00328e-05,-0.00411363,6.57431e-06,4.66014e-05
4.0,161.0,-4.70981e-05,-0.00203816,-6.603e-06,8.2926e-06
4.0,162.0,-3.37823e-05,0.000321995,1.60625e-08,1.99741e-07
4.0,163.0,-5.22035e-06,0.000106421,-3.00459e-09,3.46023e-06
4.0,164.0,-2.88538e-06,0.000128115,1.58423e-10,-1.39397e-08
4.0,165.0,1.60714e-05,0.000735163,1.91026e-09,-6.04631e-06
4.0,166.0,-1.97657e-05,0.000570847,-2.33154e-08,-3.08427e-06
4.0,167.0,4.13e-05,0.000172582,-5.0747e-08,-1.58729e-06
4.0,168.0,-3.92622e-06,2.69063e-05,7.80941e-08,-1.08257e-08
4.0,169.0,7.78954e-06,0.00632555,2.07485e-09,8.08289e-05
4.0,170.0,3.57681e-05,-2.00127e-05,-1.29166e-08,1.38593e-05
4.0,171.0,-2.88843e-05,4.85652e-07,-5.29367e-09,-4.68736e-11
4.0,172.0,9.97211e-06,0.000446929,4.07249e-09,4.01401e-07
4.0,173.0,2.35854e-05,-1.05087e-05,-9.2415e-09,2.504e-07
4.0,174.0,-2.06303e-05,-0.000161641,4.00605e-10,-2.98601e-06
4.0,175.0,1.53176e-05,0.000366973,4.23987e-10,-3.3974e-06
4.0,176.0,2.99603e-05,-0.00940099,4.74487e-09,0.000148661
4.0,177.0,-2.03153e-05,-0.000318612,-4.89453e-10,1.36766e-05
4.0,178.0,5.68005e-06,1.14578e-05,-1.37017e-09,-7.23103e-07
4.0,179.0,-1.55618e-05,0.000165487,-1.97497e-09,1.5918e-06
4.0,180.0,1.20044e-05,-7.60978e-05,-1.88181e-09,1.53781e-08
4.0,181.0,-5.63622e-06,-0.000127771,-9.89921e-11,-4.42652e-06
4.0,182.0,-5.69749e-06,0.00373465,2.39374e-10,-4.36765e-05
4.0,183.0,-1.50158e-05,-5.23525e-05,8.99369e-10,9.06921e-06
4.0,184.0,-2.48967e-06,0.00158115,5.98188e-11,1.48675e-05
4.0,185.0,2.90435e-05,-0.000366599,6.60688e-09,1.0199e-06
4.0,186.0,4.83088e-05,4.78718e-05,-3.36712e-09,-1.25808e-06
4.0,187.0,-0.000122715,-0.00261648,-9.4473e-09,-2.33825e-05
4.0,188.0,7.04115e-05,-3.18041e-05,5.59694e-09,5.80895e-07
4.0,189.0,0.00016263,-5.76821e-05,1.56301e-08,-7.62921e-06
4.0,190.0,-8.72848e-05,-8.28183e-05,1.74365e-09,-6.10253e-07
4.0,191.0,-0.000146591,8.1216e-05,-4.56556e-09,-9.50866e-08
4.0,192.0,0.000264641,-5.89493e-05,1.11328e-08,6.11407e-06
4.0,193.0,-0.00178544,0.000175704,1.39472e-07,-1.1922e-08
4.0,194.0,-0.00609572,-0.0016579,3.50057e-08,-1.31721e-05
4.0,195.0,-4.49131e-05,-0.00267158,3.59464e-08,2.49417e-05
4.0,196.0,3.42795e-06,-0.000135277,1.34685e-08,-1.00423e-05
4.0,197.0,-7.37499e-05,-7.99592e-05,-1.65601e-05,1.60992e-07
4.0,198.0,6.50327e-06,3.17237e-06,1.66086e-05,8.13455e-10
4.0,199.0,3.31456e-05,-4.62651e-05,5.15433e-08,8.46584e-09
4.0,200.0,1.88673e-05,0.000945689,-3.04149e-07,-7.252e-06
4.0,201.0,9.22835e-06,-0.000283304,-5.66047e-09,8.3751e-08
4.0,202.0,-3.00908e-05,-0.00359414,1.01943e-08,3.26921e-05
4.0,203.0,1.74085e-05,0.000417312,-3.39695e-07,1.27396e-05
4.0,204.0,6.57674e-06,-2.65894e-05,-3.02143e-09,5.74692e-06
4.0,205.0,1.28502e-06,-2.40945e-05,2.45784e-10,-1.81258e-06
4.0,206.0,7.66748e-06,4.09693e-05,5.36974e-09,2.32744e-09
4.0,207.0,-1.26779e-05,-4.03695e-06,3.07835e-09,2.13736e-08
4.0,208.0,-5.85328e-06,-0.000229032,1.33601e-09,3.96366e-06
4.0,209.0,2.10048e-05,0.000121166,-8.93517e-09,-5.81189e-06
4.0,210.0,-7.24921e-06,-0.00055732,-1.92598e-09,-4.04299e-07
4.0,211.0,-2.25685e-05,0.000899024,8.6829e-09,1.88713e-05
4.0,212.0,-1.99678e-05,-0.0046476,-1.59254e-09,4.1639e-05
4.0,213.0,-8.32309e-06,0.000671596,-1.46887e-09,4.97449e-07
4.0,214.0,2.4273e-05,6.45054e-05,-1.97374e-09,9.4006e-09
4.0,215.0,-2.20482e-05,-7.76894e-05,-7.82454e-10,1.00597e-10
4.0,216.0,4.22578e-06,-0.000258444,6.50474e-10,2.3621e-07
4.0,217.0,-6.86851e-06,-0.000202706,1.51752e-10,-1.08096e-05
4.0,218.0,-9.56544e-06,-0.00669884,-2.25027e-09,7.1507e-05
4.0,219.0,1.61471e-05,-0.00063863,3.36708e-10,1.28047e-05
4.0,220.0,3.53531e-07,-0.000519928,-4.00509e-10,3.66437e-06
4.0,221.0,2.67617e-06,-0.000122401,-3.73884e-09,-3.64575e-07
4.0,222.0,4.55201e-07,0.00241879,5.77618e-10,-1.69782e-05
4.0,223.0,-4.45272e-05,0.000115674,1.12284e-08,-1.20973e-05
4.0,224.0,5.42639e-05,4.3901e-05,5.95682e-09,8.07103e-09
4.0,225.0,4.98571e-06,-7.07242e-05,-1.05749e-10,3.65745e-07
4.0,226.0,6.34472e-06,-0.000120192,2.47495e-08,-3.86865e-08
4.0,227.0,1.81414e-05,0.00222065,-1.55898e-08,-1.57732e-05
4.0,228.0,-8.84507e-06,-5.76143e-05,3.7553e-05,8.45811e-06
4.0,229.0,-9.00516e-06,-4.26924e-05,-3.74102e-05,-2.8931e-09
4.0,230.0,-5.22448e-05,-5.54306e-05,-2.87764e-08,-5.69277e-07
4.0,231.0,-5.44841e-05,-0.00143749,-4.03821e-08,1.04243e-05
4.0,232.0,1.40461e-05,-0.000228939,5.54449e-09,-7.97196e-06
4.0,233.0,-0.000111381,0.00146364,1.206e-09,-8.54805e-06
4.0,234.0,0.000118164,9.03712e-05,4.3109e-09,2.05734e-08
4.0,235.0,2.54268e-06,2.07925e-06,2.05351e-09,-1.46192e-09
4.0,236.0,-0.000148464,-0.00010925,2.67944e-08,6.33174e-06
4.0,237.0,-4.70207e-05,-3.13611e-05,1.44186e-08,1.94123e-08
4.0,238.0,-5.53541e-05,-5.57192e-05,-4.59742e-09,-4.14862e-07
4.0,239.0,0.000816891,-0.000568576,-1.93461e-07,-6.47919e-07
4.0,240.0,-0.000361753,0.00184937,-5.13297e-08,1.27151e-05
4.0,241.0,-0.00448887,-0.00123337,5.64999e-07,-5.28895e-06
4.0,242.0,-1.50474e-05,0.000250884,1.13559e-09,6.11751e-06
4.0,243.0,3.32447e-06,9.29539e-07,2.02437e-09,1.20458e-08
4.0,244.0,1.32855e-05,8.35388e-05,-2.0012e-07,2.95148e-08
4.0,245.0,-2.26517e-05,4.50061e-06,-7.78229e-08,3.22924e-06
4.0,246.0,-2.87435e-05,2.03938e-06,5.92725e-09,1.59974e-06
4.0,247.0,1.32137e-05,-7.67471e-05,7.41642e-09,1.43478e-05
4.0,248.0,2.08265e-05,0.000196494,2.67785e-09,-5.38142e-07
4.0,249.0,-2.05744e-05,0.000176462,2.71443e-09,1.13623e-06
4.0,250.0,1.94488e-05,-0.00295847,1.50286e-09,1.669e-05
4.0,251.0,-9.19755e-07,-9.41236e-05,5.38597e-10,-4.48182e-06
4.0,252.0,-1.30506e-05,-0.000216132,-3.30148e-09,2.46533e-08
4.0,253.0,5.31365e-06,0.000174801,1.12534e-09,9.90831e-08
4.0,254.0,5.669e-06,-5.34096e-05,-1.22594e-10,7.41773e-09
4.0,255.0,-7.05311e-06,9.06399e-05,-1.07836e-10,-4.5919e-06
5.0,0.0,-1.74334e-05,0.00018112,9.29046e-07,2.15717e-05
5.0,1.0,2.77284e-05,-8.88506e-05,2.15094e-09,-7.00021e-08
5.0,2.0,-0.000322256,0.000807484,-1.61484e-07,-1.87719e-07
5.0,3.0,-0.0153351,0.000947849,-3.13794e-06,2.57182e-05
5.0,4.0,-0.0226297,0.0611236,2.65772e-06,-2.5753e-05
5.0,5.0,-4.85698e-05,-1.59854e-05,2.61268e-08,5.41946e-07
5.0,6.0,-0.000135758,1.0794e-05,1.59833e-07,-1.98987e-08
5.0,7.0,3.65984e-05,0.000152216,-1.22563e-06,-8.39913e-08
5.0,8.0,-7.20401e-05,0.00115549,1.54002e-08,-2.72773e-07
5.0,9.0,0.000138887,-0.000160211,2.05579e-08,-3.36249e-06
5.0,10.0,-0.000566095,-0.0593669,-6.12296e-09,2.31012e-06
5.0,11.0,0.000606936,0.000275961,1.07317e-07,6.98169e-08
5.0,12.0,-0.00822405,0.0561369,1.89427e-07,-4.46493e-05
5.0,13.0,0.0295582,0.0101503,-2.33815e-06,5.58547e-06
5.0,14.0,-3.70586e-05,-0.000534929,-5.40336e-09,1.10787e-05
5.0,15.0,-5.54836e-06,0.000115205,-4.18957e-10,9.59213e-06
5.0,16.0,-4.81088e-05,-0.000552084,1.32113e-08,7.76566e-07
5.0,17.0,3.31453e-05,0.00040913,7.72609e-09,-4.84551e-08
5.0,18.0,4.62926e-05,-0.000154142,7.57285e-07,-1.45712e-08
5.0,19.0,4.34911e-05,-0.0469227,3.74181e-09,-3.2466e-05
5.0,20.0,-0.000293227,0.000253639,-1.3441e-08,9.30633e-06
5.0,21.0,0.00018712,-0.0017308,2.80421e-08,-2.65242e-06
5.0,22.0,-0.000115286,0.000251048,-1.27592e-08,3.12936e-05
5.0,23.0,-0.000508376,0.0463678,3.74442e-08,2.73664e-05
5.0,24.0,6.96623e-05,-0.000601577,2.34217e-10,-5.83508e-05
5.0,25.0,-0.0270721,0.000722906,3.58439e-07,6.2123e-06
5.0,26.0,-0.00521008,0.0304227,1.92805e-07,1.58934e-05
5.0,27.0,-5.82138e-05,0.000963609,1.73361e-09,1.06979e-06
5.0,28.0,-0.000174257,6.38301e-05,-4.02421e-09,-5.4341e-06
5.0,29.0,7.44749e-05,-0.000174449,4.80907e-09,-1.00657e-06
5.0,30.0,0.000162011,0.000413701,-2.15561e-09,1.37182e-07
5.0,31.0,-4.27002e-05,-0.000297686,2.07259e-09,3.29648e-07
5.0,32.0,1.59323e-05,-0.00450012,-1.23887e-09,-0.000432521
5.0,33.0,0.000117179,0.0311101,4.14366e-07,0.00047491
5.0,34.0,-4.34585e-05,-0.00021237,5.73398e-10,-8.02977e-08
5.0,35.0,-4.56145e-05,-3.46368e-05,-1.35478e-10,3.31742e-06
5.0,36.0,0.000348696,-0.000688577,8.24471e-10,-3.02072e-06
5.0,37.0,0.000200927,0.00126712,3.38034e-09,2.11821e-06
5.0,38.0,-5.77306e-05,0.0314789,1.24362e-09,1.95462e-05
5.0,39.0,0.000669465,-0.00049874,-1.46729e-08,-3.04374e-05
5.0,40.0,-6.93179e-06,-0.000275398,7.65329e-08,-1.92159e-07
5.0,41.0,-0.00013836,0.0262753,-6.26814e-08,3.10298e-05
5.0,42.0,0.01224,0.000961501,-7.08903e-07,-5.7793e-07
5.0,43.0,0.0194076,0.000382702,-5.53335e-07,-2.05026e-05
5.0,44.0,-7.90449e-05,0.00024967,-2.1209e-09,7.90799e-07
5.0,45.0,0.000122125,0.0210511,-5.1105e-09,-1.01739e-05
5.0,46.0,-4.17845e-06,-0.000136749,-4.37234e-10,-3.32576e-07
5.0,47.0,-9.62371e-05,-0.000414787,-2.68097e-10,-6.94576e-06
5.0,48.0,3.57583e-06,-0.000395453,2.55719e-10,3.86561e-05
5.0,49.0,-2.36368e-05,-0.000110609,-1.76366e-09,2.71921e-07
5.0,50.0,-1.58138e-05,0.0199245,-5.09742e-10,-4.47944e-05
5.0,51.0,-1.94907e-05,-5.57504e-05,1.22517e-09,3.00775e-06
5.0,52.0,-8.72507e-05,-8.4787e-06,4.5279e-07,7.77699e-08
5.0,53.0,2.55632e-06,-0.000110006,5.51621e-10,-6.27004e-08
5.0,54.0,-1.13662e-05,-0.000751424,-4.46099e-09,1.69538e-07
5.0,55.0,-0.000151309,0.0208358,7.93426e-09,2.04306e-05
5.0,56.0,5.91463e-05,0.000331763,-3.12486e-09,-1.41494e-05
5.0,57.0,0.000308862,0.000329729,1.65333e-08,1.74522e-07
5.0,58.0,0.000199394,7.21791e-05,8.69333e-09,7.4098e-08
5.0,59.0,-4.12342e-05,0.00120843,-6.75404e-10,-6.59707e-08
5.0,60.0,0.000670308,0.0201259,3.60126e-08,6.32416e-06
5.0,61.0,-0.015355,-0.000106427,4.18739e-08,-2.986e-08
5.0,62.0,0.0101404,1.76823e-05,2.35876e-07,6.84116e-07
5.0,63.0,-0.000464183,-8.18456e-05,-2.81648e-08,-5.34206e-08
5.0,64.0,0.00021457,-0.0176048,-1.55407e-08,2.48477e-07
5.0,65.0,-0.000302091,0.00270322,1.97928e-07,1.32809e-06
5.0,66.0,0.000129514,0.000296363,-1.87416e-07,-1.54351e-05
5.0,67.0,-9.7543e-05,-0.000153131,-7.99285e-10,-5.90213e-06
5.0,68.0,5.06647e-06,0.0118197,1.14808e-10,5.05906e-06
5.0,69.0,-5.46226e-05,0.00473552,-8.20222e-10,-9.70138e-06
5.0,70.0,8.78582e-05,0.00337059,-1.48565e-08,-0.000115432
5.0,71.0,-4.92143e-06,0.0135821,-1.48642e-09,0.000111105
5.0,72.0,9.43239e-05,0.000499782,1.4583e-08,-1.04068e-06
5.0,73.0,9.92406e-06,0.000568028,8.14444e-10,2.5484e-05
5.0,74.0,-6.35586e-05,0.0134742,-5.37156e-09,-7.68009e-06
5.0,75.0,-1.01939e-05,-2.96174e-06,7.18353e-10,-2.36342e-08
5.0,76.0,1.98545e-05,-0.000608986,1.03796e-09,4.58005e-07
5.0,77.0,-9.98304e-06,-0.000134134,-1.10218e-07,-4.07701e-06
5.0,78.0,-5.57876e-05,0.000223041,-2.18844e-09,-3.96338e-07
5.0,79.0,-2.58165e-05,0.000144616,-2.40464e-09,1.00703e-07
5.0,80.0,4.65988e-05,-0.00148045,2.59597e-09,-8.71265e-08
5.0,81.0,-6.67922e-05,0.0141967,2.2434e-09,5.48392e-07
5.0,82.0,1.87968e-06,-0.000532307,4.637e-11,4.06189e-07
5.0,83.0,-0.000103515,6.32559e-05,-1.18056e-09,-1.80175e-06
5.0,84.0,-2.73016e-05,0.00023204,2.39183e-09,-7.52009e-09
5.0,85.0,-0.000395651,4.13231e-05,-3.45753e-09,-3.20049e-08
5.0,86.0,-0.000208042,-8.59185e-05,4.18859e-09,4.90373e-08
5.0,87.0,9.0558e-05,-0.0136124,1.1403e-08,-1.48601e-06
5.0,88.0,0.0125416,0.000650546,3.83028e-07,2.12129e-07
5.0,89.0,-0.00751937,-0.000166117,-1.64989e-07,5.87588e-06
5.0,90.0,-8.76821e-06,0.000245438,4.53417e-10,-6.81301e-06
5.0,91.0,-0.000102728,0.00471647,3.16452e-09,3.22002e-06
5.0,92.0,-5.82925e-05,-0.00655593,-6.66656e-07,3.5085e-06
5.0,93.0,-7.59636e-05,-0.00407453,6.60857e-07,1.33497e-05
5.0,94.0,7.63426e-05,-0.00678742,-3.40515e-09,-0.000139417
5.0,95.0,5.85053e-05,0.0087779,8.24028e-09,0.000122919
5.0,96.0,7.76838e-06,0.00859742,3.38796e-11,-4.80879e-05
5.0,97.0,1.93745e-05,0.00163169,1.02717e-09,4.19908e-05
5.0,98.0,8.2361e-05,-0.000369376,1.66655e-09,7.16096e-07
5.0,99.0,-7.69076e-05,0.000122403,-1.36955e-09,-7.17836e-08
5.0,100.0,7.88817e-05,-0.0089991,-1.39906e-08,1.43157e-05
5.0,101.0,-4.55017e-05,-0.000621758,-4.13258e-09,-1.38158e-05
5.0,102.0,-4.06184e-05,8.33931e-05,-2.66686e-08,-1.20718e-07
5.0,103.0,-3.45879e-05,0.000317069,-7.89231e-09,9.59513e-06
5.0,104.0,-2.15986e-05,-0.000725016,1.9168e-07,1.03224e-07
5.0,105.0,1.46978e-05,-0.00965982,-1.59351e-07,-4.22229e-06
5.0,106.0,-1.90016e-05,-0.000248839,1.05291e-07,-5.21117e-08
5.0,107.0,-1.54504e-05,0.000145287,-5.81125e-10,-3.42068e-08
5.0,108.0,6.70416e-05,-2.68768e-05,-8.21473e-09,5.55764e-07
5.0,109.0,-5.97269e-06,0.000215881,-1.68159e-09,-2.92356e-07
5.0,110.0,-2.21975e-05,2.93563e-06,2.38762e-09,3.09954e-07
5.0,111.0,3.27398e-05,-0.000166215,5.6095e-09,8.18694e-08
5.0,112.0,0.000118023,-0.00988729,-1.21075e-08,-8.37787e-08
5.0,113.0,-6.44909e-05,0.000238676,-1.54566e-09,2.23141e-09
5.0,114.0,-8.88914e-05,-0.000150669,7.74418e-09,1.17407e-06
5.0,115.0,9.71955e-06,-0.000127754,-6.57754e-10,1.84635e-06
5.0,116.0,-8.63024e-05,-5.15754e-05,1.86357e-09,7.08893e-07
5.0,117.0,-0.000197798,0.00027143,4.91037e-08,-6.53071e-06
5.0,118.0,-6.86925e-05,8.80036e-05,-1.40918e-09,1.544e-07
5.0,119.0,-0.00616875,0.00515204,3.81767e-07,4.01993e-06
5.0,120.0,0.00954474,0.00899775,-4.12829e-07,4.14901e-06
5.0,121.0,-9.70312e-05,0.00159063,1.35651e-08,8.30094e-07
5.0,122.0,6.29256e-05,0.000251437,7.63175e-09,-4.43023e-06
5.0,123.0,2.2218e-05,0.000125648,6.80607e-09,-2.30801e-06
5.0,124.0,6.29183e-05,-0.005929,-3.06996e-08,1.46783e-06
5.0,125.0,3.42066e-05,-0.000549804,1.69497e-06,2.55705e-07
5.0,126.0,9.6428e-05,5.26786e-06,-1.68879e-06,-2.48228e-08
5.0,127.0,1.33918e-05,0.00738119,1.00986e-09,-3.04365e-05
5.0,128.0,-5.50129e-05,-0.00193679,4.54915e-09,2.91201e-05
5.0,129.0,6.16765e-05,-6.05698e-05,1.91402e-08,9.86484e-08
5.0,130.0,-3.10429e-05,-0.000121993,6.17986e-09,2.11087e-06
5.0,131.0,-1.12317e-06,0.00641927,2.0854e-10,-3.03683e-06
5.0,132.0,-3.67958e-06,1.48297e-06,3.18385e-09,-8.96639e-08
5.0,133.0,-1.60381e-05,8.66043e-05,-1.94336e-09,-7.33129e-08
5.0,134.0,1.5616e-05,-0.00594908,-4.18333e-10,-5.88863e-06
5.0,135.0,-1.51268e-05,-0.000103121,-2.71946e-07,2.33194e-08
5.0,136.0,3.93066e-05,-0.000104695,-4.65065e-08,-1.521e-06
5.0,137.0,-8.26462e-06,0.000197565,7.82674e-09,4.25417e-06
5.0,138.0,3.03468e-05,2.23129e-05,5.30619e-09,-1.99596e-07
5.0,139.0,-3.83419e-05,-0.000139757,-9.30077e-10,8.59089e-08
5.0,140.0,1.01063e-07,0.00699475,-1.82745e-10,3.0316e-06
5.0,141.0,1.57405e-05,0.000539631,3.32072e-10,1.39887e-07
5.0,142.0,4.93479e-05,-9.93957e-05,1.21917e-10,3.12649e-08
5.0,143.0,4.99668e-06,2.20971e-05,-2.17869e-10,-3.08696e-07
5.0,144.0,-9.32196e-05,1.55567e-05,6.24674e-09,4.65111e-07
5.0,145.0,-1.69962e-06,1.45484e-05,1.53556e-09,-3.13159e-07
5.0,146.0,-1.73639e-05,-0.000383845,-1.32135e-09,7.09997e-08
5.0,147.0,-3.33803e-05,-0.000185995,-7.49505e-10,3.2189e-06
5.0,148.0,5.3879e-05,-0.00708299,6.53968e-09,-3.00678e-06
5.0,149.0,4.82328e-05,-0.000226626,1.39779e-09,4.02944e-08
5.0,150.0,-0.000235244,-0.00259108,-2.25243e-08,7.58275e-07
5.0,151.0,0.000200248,-3.95933e-05,2.66996e-08,3.02469e-07
5.0,152.0,-0.00839405,-6.73122e-05,7.38859e-07,-7.96423e-07
5.0,153.0,-0.0017706,-0.00014127,-5.57548e-09,4.57268e-07
5.0,154.0,0.000723613,-3.07504e-05,-3.05063e-08,-4.10998e-07
5.0,155.0,0.000325166,-0.000318162,-3.40506e-09,2.62069e-08
5.0,156.0,-0.000369027,-0.00398838,1.77105e-08,-1.24979e-06
5.0,157.0,0.000162477,0.00133032,-2.62035e-08,-2.10466e-07
5.0,158.0,4.3732e-05,0.00601796,-6.49753e-09,4.01813e-06
5.0,159.0,4.60896e-05,0.00015616,9.8289e-11,-1.71818e-06
5.0,160.0,5.57431e-08,0.000327312,-1.01679e-07,-3.8108e-06
5.0,161.0,2.11859e-05,0.000108454,1.82051e-07,-7.80963e-07
5.0,162.0,3.41112e-05,0.00439738,-1.86145e-08,2.75188e-06
5.0,163.0,4.26348e-05,0.000153771,1.11771e-08,5.39724e-07
5.0,164.0,4.48249e-05,-0.00499252,-2.38109e-10,1.20475e-06
5.0,165.0,1.90706e-05,0.000313172,2.69711e-09,-2.63041e-06
5.0,166.0,1.71957e-05,0.000129602,1.73057e-08,-8.16498e-07
5.0,167.0,1.00285e-05,-1.82996e-06,-1.14946e-08,3.99212e-08
5.0,168.0,2.25439e-05,4.6854e-05,-4.55488e-07,8.29301e-09
5.0,169.0,1.77228e-07,-5.91648e-05,2.14615e-10,-7.53626e-07
5.0,170.0,-1.49947e-05,5.77542e-05,1.57572e-09,-3.48514e-07
5.0,171.0,-2.44046e-05,0.00470051,-5.46714e-09,3.55972e-07
5.0,172.0,-9.49697e-06,-0.00348687,-3.81929e-09,-3.02227e-06
5.0,173.0,2.19073e-05,0.00191252,-9.39845e-09,3.81351e-07
5.0,174.0,1.76374e-05,-1.38205e-05,-1.06844e-10,1.08884e-07
5.0,175.0,4.70208e-06,0.000103372,1.90227e-10,-9.68706e-07
5.0,176.0,3.98472e-05,-0.000248729,7.56904e-09,3.92987e-06
5.0,177.0,-1.41552e-05,-0.000135848,-1.09932e-09,-5.61198e-08
5.0,178.0,4.80473e-05,0.000127053,-1.14156e-08,2.22528e-08
5.0,179.0,2.11721e-05,5.77468e-05,5.15226e-09,1.88867e-07
5.0,180.0,1.0499e-05,-0.00499767,-8.55677e-10,8.29292e-07
5.0,181.0,3.81847e-05,1.91678e-05,-2.12479e-11,1.5428e-07
5.0,182.0,4.91717e-06,-7.47444e-05,4.79642e-12,8.76502e-07
5.0,183.0,9.18373e-05,4.9972e-05,-8.94241e-09,-1.21701e-07
5.0,184.0,-1.25496e-05,-0.00047735,5.91192e-11,-4.44048e-06
5.0,185.0,-0.000106037,-0.00174336,-2.41823e-08,4.83718e-06
5.0,186.0,6.93154e-05,-8.64815e-05,-1.8666e-09,-2.35499e-07
5.0,187.0,-2.88781e-05,-3.0443e-05,-1.54269e-09,-2.70945e-07
5.0,188.0,-6.14054e-05,-0.000111296,-4.02271e-09,-3.40717e-08
5.0,189.0,0.000147703,0.00161699,1.39513e-08,1.01006e-07
5.0,190.0,-4.12101e-05,0.00468306,2.23198e-09,7.24365e-07
5.0,191.0,-0.000271869,-0.00227907,-8.23771e-09,-2.83064e-07
5.0,192.0,0.00049432,6.34781e-05,2.77028e-08,-1.21137e-07
5.0,193.0,-0.00603973,-0.000219121,4.77441e-07,-4.50991e-08
5.0,194.0,0.00181013,-0.000125264,-1.00046e-08,-9.9329e-07
5.0,195.0,0.000212163,-0.000115629,-2.41194e-08,1.10404e-06
5.0,196.0,8.46464e-05,9.44935e-05,5.99051e-09,-4.07487e-07
5.0,197.0,1.48273e-05,-6.25363e-05,1.6541e-05,-6.69387e-08
5.0,198.0,5.29683e-05,-0.00317086,-1.6998e-05,-1.19113e-06
5.0,199.0,8.45165e-05,-0.00404047,-3.7176e-07,7.26776e-07
5.0,200.0,4.64148e-05,1.32349e-05,5.13473e-07,-1.0016e-07
5.0,201.0,3.25139e-05,-0.000134074,-1.27071e-08,3.93837e-08
5.0,202.0,-1.39493e-05,7.66945e-05,-4.83511e-09,-7.18844e-07
5.0,203.0,-4.17698e-07,4.49621e-05,7.02903e-09,-4.43585e-07
5.0,204.0,-2.4576e-05,-7.54625e-05,1.08203e-08,1.17139e-06
5.0,205.0,-2.75331e-05,-0.000140373,3.01266e-08,-9.57115e-07
5.0,206.0,-1.10226e-05,0.00316223,-7.95392e-09,4.9185e-07
5.0,207.0,-1.92351e-05,0.00362238,5.61894e-09,5.85738e-07
5.0,208.0,5.5208e-06,-0.000159178,-1.11504e-09,1.20667e-07
5.0,209.0,-4.96831e-06,0.000139525,2.42935e-09,-1.39754e-06
5.0,210.0,2.75881e-05,-1.95444e-05,-6.92003e-09,-6.07874e-07
5.0,211.0,-6.00866e-06,-7.73754e-05,-3.37517e-11,1.56987e-06
5.0,212.0,-1.11494e-05,0.000130804,-2.04042e-09,-1.02606e-06
5.0,213.0,3.18874e-05,7.70028e-05,3.06479e-10,7.59441e-08
5.0,214.0,1.13855e-05,-0.00247415,-7.49718e-10,8.47676e-08
5.0,215.0,-1.37779e-05,-0.00352187,-8.0332e-10,3.66508e-07
5.0,216.0,1.90731e-05,-9.79636e-05,2.59241e-09,2.64705e-08
5.0,217.0,-4.46264e-05,-7.53009e-05,2.92081e-09,3.16029e-07
5.0,218.0,9.74327e-06,-8.29668e-05,-1.72783e-09,9.26706e-07
5.0,219.0,1.65201e-05,3.69975e-05,4.11662e-10,-1.10966e-07
5.0,220.0,2.08142e-06,5.06393e-05,1.33484e-09,-3.84882e-07
5.0,221.0,2.70099e-06,8.32768e-05,1.02648e-09,-4.11413e-08
5.0,222.0,6.68892e-06,0.000147434,1.3969e-09,-1.0404e-06
5.0,223.0,-2.41322e-05,-9.88173e-05,-4.38575e-09,-6.91287e-07
5.0,224.0,5.61758e-06,0.000516976,3.5702e-09,1.16027e-07
5.0,225.0,1.29696e-05,0.000736442,1.46356e-10,7.568e-08
5.0,226.0,-2.59573e-05,0.00357704,2.09403e-08,1.17409e-06
5.0,227.0,1.69553e-05,3.60972e-05,1.50484e-09,-2.50477e-07
5.0,228.0,-1.8866e-05,-5.11211e-05,-1.55322e-05,3.59948e-07
5.0,229.0,-2.83466e-05,0.00171772,1.5677e-05,-1.26126e-07
5.0,230.0,6.38715e-05,0.00019981,-3.31546e-08,-1.49997e-07
5.0,231.0,-5.05048e-05,7.85231e-05,6.78181e-09,-5.62197e-07
5.0,232.0,2.17744e-05,-8.30268e-05,7.84936e-09,7.36992e-07
5.0,233.0,-4.48054e-05,4.75568e-05,4.86066e-09,-2.71257e-07
5.0,234.0,4.57611e-05,0.000202811,2.41331e-09,-8.85124e-08
5.0,235.0,-3.13378e-05,-0.00344017,3.71356e-09,5.99307e-08
5.0,236.0,8.98994e-05,-7.11641e-05,-1.60109e-08,-3.69036e-07
5.0,237.0,0.000126148,0.00181745,-3.99241e-08,1.28561e-07
5.0,238.0,-0.000318196,0.000245298,-2.77248e-08,-9.77729e-08
5.0,239.0,-0.000652789,-3.59885e-05,1.58522e-07,-3.3631e-07
5.0,240.0,0.00449486,8.56371e-05,6.33789e-07,6.16709e-07
5.0,241.0,-0.000484801,-0.00013197,6.09563e-08,-5.64066e-07
5.0,242.0,-1.68655e-06,-3.98005e-05,1.75425e-09,5.31614e-08
5.0,243.0,2.08504e-05,0.0025449,-7.72738e-09,2.411e-07
5.0,244.0,5.76854e-05,0.00269315,-8.67973e-07,4.04241e-07
5.0,245.0,-3.43048e-05,-4.32001e-05,-1.16116e-07,1.66786e-06
5.0,246.0,1.96374e-05,-7.84312e-05,-4.23755e-09,-3.04195e-06
5.0,247.0,2.53521e-05,0.000209915,1.33898e-08,1.74437e-06
5.0,248.0,-2.8501e-05,9.92174e-06,-3.33271e-09,-2.87447e-08
5.0,249.0,-2.114e-05,-1.8593e-05,1.98622e-09,-1.45874e-07
5.0,250.0,2.44684e-05,9.06256e-05,3.22274e-09,-5.77693e-07
5.0,251.0,3.51582e-05,3.67082e-05,1.58499e-09,1.82487e-06
5.0,252.0,-8.07324e-06,-3.88074e-05,-2.50293e-09,-1.6037e-06
5.0,253.0,-1.28469e-05,0.00336673,1.60168e-09,1.85179e-06
5.0,254.0,3.75043e-06,0.000885842,-1.16391e-10,-2.31764e-07
5.0,255.0,1.13492e-05,-1.24524e-05,5.43627e-10,1.09497e-06
6.0,0.0,-3.20128e-05,4.10589e-05,1.90841e-06,5.88811e-06
6.0,1.0,-0.00017495,-0.00060506,2.78595e-08,-4.5253e-07
6.0,2.0,-3.41752e-05,0.0151966,-6.17273e-08,-5.91453e-06
6.0,3.0,3.252e-05,0.000205761,-8.04019e-07,1.1883e-05
6.0,4.0,-9.93174e-05,-0.000454062,-1.24691e-07,-4.62738e-07
6.0,5.0,-0.00699999,-0.000773182,5.99886e-06,6.00523e-05
6.0,6.0,0.0225219,-0.00345711,-4.15504e-05,1.63107e-05
6.0,7.0,-0.000676814,0.0511124,3.59131e-05,-5.35917e-05
6.0,8.0,-3.97584e-05,-0.000237093,1.35404e-07,9.46615e-07
6.0,9.0,3.61394e-05,-0.000218444,-1.36864e-08,-7.98545e-06
6.0,10.0,-7.8287e-06,-0.000134376,9.59454e-09,-1.14811e-06
6.0,11.0,-4.26808e-05,0.0490079,-1.85483e-08,4.46304e-05
6.0,12.0,-0.000114336,-0.000325176,1.7741e-07,1.75942e-06
6.0,13.0,-0.00012483,-0.00088886,1.08337e-06,-1.69637e-05
6.0,14.0,1.66209e-05,0.000292677,2.60782e-09,-4.54698e-06
6.0,15.0,-0.000299518,-0.000158804,-4.58868e-08,-3.70382e-06
6.0,16.0,-0.0286232,-0.0470416,1.91178e-05,4.43807e-05
6.0,17.0,-0.00553132,0.0004495,-3.03167e-06,2.93386e-07
6.0,18.0,-0.000422943,-0.0510033,-1.57196e-05,-6.31817e-07
6.0,19.0,-7.44367e-05,0.000149398,-2.61046e-08,-2.81138e-06
6.0,20.0,0.000136388,-0.000156826,2.12613e-08,-3.84838e-06
6.0,21.0,-4.50896e-05,-0.000259347,-3.70548e-07,9.84749e-07
6.0,22.0,2.12363e-05,0.000769996,2.96525e-08,0.00010027
6.0,23.0,0.000106251,0.000373337,-4.72083e-08,-1.84099e-06
6.0,24.0,-5.439e-05,0.00434366,-4.58177e-08,0.000495853
6.0,25.0,0.000107839,-0.0680388,-2.77805e-07,-0.000675893
6.0,26.0,-0.000179913,0.000656263,1.42738e-06,1.48165e-06
6.0,27.0,-0.000250916,-1.89221e-05,-1.99081e-08,-1.28772e-06
6.0,28.0,-7.16418e-05,-0.000144995,-1.01046e-08,1.02773e-05
6.0,29.0,-0.00022307,0.0107877,-4.13505e-10,7.92609e-05
6.0,30.0,5.96518e-05,-0.000260922,8.52962e-09,4.17245e-07
6.0,31.0,-0.0273508,0.0288824,5.28168e-06,-3.45532e-05
6.0,32.0,-0.00847758,0.00034084,3.24565e-06,3.93095e-05
6.0,33.0,-0.000382265,0.000446883,-8.20221e-06,8.40002e-06
6.0,34.0,7.82772e-05,1.94828e-05,-3.088e-09,-3.75529e-07
6.0,35.0,-2.40449e-05,-0.00124239,-2.83867e-09,0.00016149
6.0,36.0,-0.000120331,-0.0303668,-8.22773e-09,-0.00018095
6.0,37.0,-2.9825e-05,-0.000624803,3.02616e-09,-1.0398e-06
6.0,38.0,-1.66538e-05,-0.00068622,-5.87825e-08,-1.07442e-06
6.0,39.0,-0.000100702,0.000999116,1.04581e-07,8.55711e-05
6.0,40.0,-9.5338e-05,-0.0546512,3.49135e-06,-5.07172e-05
6.0,41.0,1.63477e-05,-0.00121604,6.74087e-07,-3.608e-06
6.0,42.0,-6.18771e-05,-0.000197104,-2.98733e-06,1.28074e-06
6.0,43.0,0.00013314,0.00173861,-2.09056e-06,-0.000129994
6.0,44.0,-1.58714e-05,0.0339637,2.42799e-09,0.000152039
6.0,45.0,-7.82988e-05,-9.34229e-06,9.22632e-09,-1.23415e-06
6.0,46.0,-1.68792e-06,-0.000222919,2.40572e-10,-5.666e-07
6.0,47.0,-0.00021516,9.46619e-05,-8.89258e-09,-1.96276e-06
6.0,48.0,0.000125062,0.000104882,6.23089e-09,-1.41373e-05
6.0,49.0,0.000188203,-0.00383985,1.11245e-10,1.53489e-05
6.0,50.0,-0.0255654,-0.00016482,-1.1656e-06,1.75803e-07
6.0,51.0,-3.22424e-05,-0.000154122,-1.60336e-09,1.32385e-05
6.0,52.0,2.68951e-05,-0.000235386,2.26349e-07,3.00325e-06
6.0,53.0,7.39493e-06,-0.0169904,-1.52094e-09,-3.62876e-06
6.0,54.0,0.000168595,-1.63152e-05,-1.14713e-07,-5.83767e-07
6.0,55.0,9.45542e-05,-0.000599108,2.68135e-09,6.38122e-07
6.0,56.0,-3.90894e-05,0.000259414,3.68348e-09,-1.73309e-05
6.0,57.0,-3.53973e-05,-0.000418794,1.09786e-08,-6.68398e-07
6.0,58.0,-6.34105e-05,-0.000217158,4.47194e-10,-2.58382e-07
6.0,59.0,-7.1614e-05,0.04156,-1.10517e-08,-4.42819e-06
6.0,60.0,5.88802e-07,-0.00189398,-9.95592e-09,-1.4976e-06
6.0,61.0,-5.44669e-06,-0.00135609,-8.7057e-08,-1.04985e-06
6.0,62.0,7.40942e-06,6.62963e-05,5.68109e-07,3.94854e-06
6.0,63.0,0.000155372,-0.0345577,1.64225e-08,-2.80064e-05
6.0,64.0,7.23574e-05,0.000345035,1.95655e-08,6.45769e-06
6.0,65.0,4.45084e-06,4.69374e-05,-1.01196e-06,-5.02977e-06
6.0,66.0,-3.73254e-05,-0.000182695,5.1583e-07,1.57e-05
6.0,67.0,4.30286e-05,0.00113208,-4.40361e-09,6.68812e-05
6.0,68.0,4.29503e-06,-0.00792435,9.04576e-12,-4.83929e-06
6.0,69.0,-6.40655e-05,0.019869,-6.13154e-09,-6.25394e-05
6.0,70.0,0.000103772,1.80206e-05,-2.3028e-09,-1.7761e-06
6.0,71.0,0.000186845,-5.13742e-07,8.53236e-09,-5.85862e-07
6.0,72.0,-0.000580972,0.000295492,-3.27014e-08,4.7319e-07
6.0,73.0,-0.000343723,0.000219616,-1.34894e-08,2.03405e-05
6.0,74.0,-0.000521534,0.000184419,-1.13019e-08,8.87809e-07
6.0,75.0,0.0184626,0.00171025,7.15594e-07,-1.21859e-05
6.0,76.0,0.0112829,8.74106e-05,2.58117e-07,-1.26412e-06
6.0,77.0,2.22644e-05,-7.67265e-05,5.40916e-08,-3.50452e-06
6.0,78.0,-0.000110705,-0.00303191,-1.24372e-09,2.36648e-06
6.0,79.0,-8.6737e-05,0.00202265,-4.91914e-09,-3.1861e-06
6.0,80.0,-9.33602e-05,0.0237979,7.62134e-09,3.67806e-06
6.0,81.0,-3.44927e-05,0.00266703,2.33511e-09,2.20366e-06
6.0,82.0,0.000118738,0.000124206,5.11989e-09,-1.23101e-06
6.0,83.0,2.37886e-05,0.000695174,-4.26777e-10,-3.25667e-05
6.0,84.0,0.000137302,0.0030457,-1.7784e-08,-9.62492e-07
6.0,85.0,-6.2763e-05,-0.00112505,-8.6114e-09,1.43607e-06
6.0,86.0,-1.57149e-05,-0.0302397,-5.96526e-09,3.30003e-05
6.0,87.0,4.44752e-05,0.000748408,9.36875e-09,-1.07793e-06
6.0,88.0,2.70497e-05,0.000503165,1.27669e-07,1.80416e-06
6.0,89.0,-5.41284e-05,0.000679686,5.21545e-07,-4.05222e-05
6.0,90.0,1.37068e-05,0.000243389,1.90532e-09,-1.08638e-05
6.0,91.0,5.0731e-05,0.0195557,2.35456e-08,2.21409e-05
6.0,92.0,8.06194e-05,0.0132674,-1.42656e-07,-1.22406e-05
6.0,93.0,-1.46571e-05,0.000422771,-1.00753e-07,1.19633e-05
6.0,94.0,-8.50006e-05,0.000381884,2.41103e-09,1.08697e-05
6.0,95.0,0.000170914,4.30291e-05,2.21852e-08,-1.11445e-05
6.0,96.0,0.000156676,5.95539e-05,4.48044e-09,-1.14754e-06
6.0,97.0,3.54979e-06,-0.000721525,-2.02054e-09,-3.13863e-05
6.0,98.0,-0.000197931,-0.0133127,-1.7384e-08,3.68561e-05
6.0,99.0,6.51418e-05,-0.000274697,1.43274e-08,-6.35263e-07
6.0,100.0,-4.63577e-06,-4.46331e-05,-4.30764e-09,3.58803e-07
6.0,101.0,0.000343099,-0.000114363,1.21579e-08,-4.11923e-06
6.0,102.0,0.0115965,0.000186272,5.76345e-06,-4.56083e-07
6.0,103.0,-0.0135283,-0.000233626,-2.90921e-06,-1.24361e-05
6.0,104.0,0.000979195,-0.0077513,-6.58645e-06,4.33208e-06
6.0,105.0,-0.000279308,0.000889671,2.26746e-06,1.00377e-06
6.0,106.0,-0.00054606,-0.0101608,2.26952e-06,-1.6595e-06
6.0,107.0,-1.25694e-06,0.000286381,-2.06826e-09,-3.23341e-07
6.0,108.0,-9.96498e-05,0.000238026,1.26885e-08,-8.74006e-06
6.0,109.0,2.99178e-06,-0.00326152,-1.18685e-09,-1.15071e-06
6.0,110.0,-0.000103402,-0.00101,-4.48941e-09,-6.50822e-07
6.0,111.0,-3.50186e-06,-0.0184672,-1.53197e-09,4.35685e-06
6.0,112.0,-9.41206e-05,0.000282086,4.57202e-09,9.8104e-07
6.0,113.0,-3.43049e-05,-0.000296027,-8.60917e-09,5.59043e-07
6.0,114.0,4.21573e-05,-0.00149585,1.14288e-08,1.69866e-05
6.0,115.0,-0.000107612,-1.11531e-05,-1.05769e-08,3.97493e-06
6.0,116.0,-5.02832e-05,0.000995103,-2.65637e-09,-1.85624e-05
6.0,117.0,5.22318e-08,-0.00105589,-1.75426e-09,4.52121e-05
6.0,118.0,-5.50996e-05,-0.0220167,-4.99126e-09,-4.15781e-05
6.0,119.0,5.05046e-06,0.000187742,1.04116e-06,4.1171e-07
6.0,120.0,2.51328e-05,0.000257865,3.07452e-07,6.52673e-06
6.0,121.0,3.57267e-05,-9.41444e-05,-8.28508e-10,-6.71423e-06
6.0,122.0,-7.22691e-05,0.000177739,3.55393e-08,-5.66552e-06
6.0,123.0,-1.48224e-05,-0.000214993,7.75123e-09,7.15631e-06
6.0,124.0,3.54664e-06,-0.0016274,-5.48338e-08,7.74885e-07
6.0,125.0,-0.000125921,0.0161013,1.98574e-08,-1.00007e-05
6.0,126.0,-8.82816e-05,0.000134289,-5.18955e-07,1.20722e-07
6.0,127.0,1.91773e-05,-0.000144389,-2.62805e-09,1.93701e-08
6.0,128.0,-0.000151409,0.000150632,1.58462e-08,-4.19359e-06
6.0,129.0,-7.47351e-05,0.00014263,-2.62343e-08,-2.81382e-07
6.0,130.0,8.54729e-05,0.000539555,-2.06523e-08,-1.73609e-05
6.0,131.0,8.59844e-06,-5.31393e-05,-1.93386e-09,6.39062e-07
6.0,132.0,-0.000265366,-0.00986751,2.33324e-07,2.06328e-05
6.0,133.0,-9.38821e-05,-0.00586784,-2.31878e-08,8.25608e-06
6.0,134.0,-0.000192114,7.80822e-05,-6.33664e-09,-9.32153e-07
6.0,135.0,-0.000790166,-1.21335e-05,-1.48736e-05,3.90182e-07
6.0,136.0,0.000262708,-0.000232958,-3.27893e-07,-6.31322e-06
6.0,137.0,-0.0142134,-0.000211455,1.40176e-05,-5.04345e-06
6.0,138.0,-0.000200373,1.71263e-05,-3.16209e-08,3.17456e-07
6.0,139.0,-0.000190687,0.0030882,-1.72328e-09,-4.3429e-06
6.0,140.0,-0.000146859,0.00107545,2.53399e-08,1.39411e-06
6.0,141.0,0.000241888,-0.00949659,-8.48921e-09,-4.96236e-06
6.0,142.0,-7.23096e-05,-4.45184e-05,-2.07152e-09,-3.53476e-07
6.0,143.0,8.86636e-06,-0.000123134,-5.89939e-10,3.26942e-06
6.0,144.0,-5.52476e-05,0.000725202,-3.07103e-09,2.17374e-07
6.0,145.0,-8.74689e-09,-0.000280933,3.45606e-09,-2.07345e-07
6.0,146.0,2.61928e-05,0.0142314,-1.54544e-09,-1.19668e-05
6.0,147.0,-7.42816e-05,-0.000424594,-4.30701e-09,1.47616e-05
6.0,148.0,3.14578e-05,-0.00062843,7.8261e-09,-1.72343e-06
6.0,149.0,7.35036e-05,-0.000181722,6.87866e-09,-1.2378e-06
6.0,150.0,4.41735e-06,-0.000260325,-2.24161e-09,1.25207e-06
6.0,151.0,-1.56715e-05,-0.00175457,-2.47497e-08,4.52427e-05
6.0,152.0,5.25319e-06,-0.00378767,2.07837e-07,-5.56826e-05
6.0,153.0,-4.42716e-05,0.000579754,-1.48589e-08,2.5327e-07
6.0,154.0,-3.22206e-05,-0.000229763,2.02051e-07,-5.59075e-06
6.0,155.0,3.34003e-05,0.0151712,1.31855e-07,4.51976e-07
6.0,156.0,2.07659e-05,-0.00112053,-2.89742e-08,-7.77791e-08
6.0,157.0,-7.6754e-06,-3.70498e-05,3.89326e-08,-1.07291e-05
6.0,158.0,0.000120767,-3.71427e-05,-9.74944e-10,1.0565e-05
6.0,159.0,3.56756e-05,-8.98367e-05,-3.62528e-09,1.95625e-06
6.0,160.0,-5.60821e-05,-0.000419969,-1.78098e-07,8.19097e-06
6.0,161.0,5.25693e-05,0.000485142,-1.86901e-07,-4.22252e-06
6.0,162.0,-6.50081e-05,0.000247312,3.87927e-08,1.34767e-06
6.0,163.0,-2.85942e-05,0.0114269,-1.68751e-08,3.23201e-06
6.0,164.0,-0.000108227,0.000602836,1.54722e-09,-4.79973e-07
6.0,165.0,-0.000114607,0.0034944,-1.6685e-08,-5.41041e-05
6.0,166.0,5.67383e-05,-0.00484787,7.20173e-08,5.32737e-05
6.0,167.0,-1.555e-06,-0.000135836,-7.79887e-10,4.45801e-08
6.0,168.0,9.56596e-06,0.000156078,-2.44494e-07,2.26648e-08
6.0,169.0,-0.000490146,-9.58007e-05,-1.1377e-07,-6.55274e-07
6.0,170.0,5.066e-05,-0.00424977,-1.90311e-08,9.82261e-07
6.0,171.0,8.29387e-05,0.000154744,2.48991e-08,2.75227e-07
6.0,172.0,-7.45874e-05,-0.00232616,-3.92959e-08,-4.79999e-06
6.0,173.0,-0.000133428,-0.00491763,6.27224e-08,-1.84057e-06
6.0,174.0,-0.000179198,0.000150119,-3.9538e-09,-5.4044e-08
6.0,175.0,0.0110274,8.31277e-05,4.45753e-07,-1.14619e-06
6.0,176.0,-0.00143269,0.000239543,-3.50963e-07,-5.41649e-06
6.0,177.0,6.04663e-05,-0.00177402,6.56041e-09,-3.89378e-06
6.0,178.0,-4.65439e-05,-0.000254059,1.76276e-08,-4.54986e-07
6.0,179.0,7.48679e-05,-0.0086999,4.29801e-09,-6.48212e-06
6.0,180.0,1.36345e-05,-0.00024648,7.46113e-10,1.60795e-08
6.0,181.0,-6.15936e-06,3.89232e-05,-1.35307e-09,-1.66392e-07
6.0,182.0,6.73455e-05,7.83863e-05,5.23856e-10,-1.54651e-06
6.0,183.0,2.79108e-05,-0.00349566,5.61873e-09,7.36891e-06
6.0,184.0,-1.74764e-05,-0.000187425,-1.05294e-10,-2.96652e-06
6.0,185.0,1.71313e-05,4.47071e-05,1.07016e-08,-2.32505e-07
6.0,186.0,-5.62391e-06,-0.000200923,-1.53568e-08,-6.64724e-07
6.0,187.0,2.66212e-05,0.000203657,8.38319e-09,3.35988e-06
6.0,188.0,2.72033e-05,0.0100273,-4.76976e-09,-5.2818e-06
6.0,189.0,2.73319e-05,0.000281596,-1.44592e-08,1.73855e-05
6.0,190.0,-9.64753e-06,-9.85305e-05,4.01214e-09,-1.42337e-05
6.0,191.0,1.21828e-05,1.13053e-05,7.86454e-09,-2.91284e-06
6.0,192.0,8.55544e-06,-0.00321367,9.17159e-08,-1.41946e-06
6.0,193.0,-3.75065e-05,-0.000285774,-1.17647e-06,-3.267e-07
6.0,194.0,1.46737e-05,6.02807e-05,5.35456e-07,1.08167e-06
6.0,195.0,-2.49147e-05,-9.89501e-06,4.12859e-08,-3.69367e-08
6.0,196.0,1.23095e-07,-0.000372864,1.33019e-08,1.58244e-06
6.0,197.0,-3.96356e-05,0.0107069,-7.09388e-07,-4.7699e-06
6.0,198.0,7.57958e-05,0.000161452,4.69499e-07,-1.06498e-06
6.0,199.0,2.45531e-06,-4.83173e-05,1.74864e-07,1.27553e-07
6.0,200.0,3.30116e-06,-0.000163629,-8.33685e-08,2.32328e-06
6.0,201.0,-3.23659e-05,-2.92515e-05,2.34092e-08,-1.21643e-07
6.0,202.0,3.83135e-05,0.00110544,-2.79975e-08,-2.23515e-05
6.0,203.0,4.57688e-05,0.0089153,-1.24865e-06,1.89706e-05
6.0,204.0,-3.12478e-05,-0.00234779,2.02437e-08,-1.20108e-07
6.0,205.0,8.20008e-05,9.45716e-05,-1.24543e-07,8.08907e-07
6.0,206.0,8.6822e-05,-2.62708e-05,8.603e-08,-7.95098e-07
6.0,207.0,1.82441e-05,-0.00032358,-9.17117e-09,-7.73798e-07
6.0,208.0,3.83911e-05,-0.00367873,-1.23443e-08,2.49072e-06
6.0,209.0,-5.91234e-06,-0.00013506,5.36522e-09,1.1263e-06
6.0,210.0,0.000141336,0.00113869,-2.80679e-08,2.01455e-05
6.0,211.0,-2.04563e-05,-0.0020428,8.96609e-09,-1.64641e-05
6.0,212.0,-0.000258589,6.71678e-05,-6.42102e-09,-1.28469e-05
6.0,213.0,0.000279468,-0.000103651,5.52469e-08,-3.56192e-07
6.0,214.0,-0.00571869,0.000252552,6.10072e-07,2.07198e-07
6.0,215.0,0.00618906,2.24921e-05,4.02874e-07,-1.27785e-06
6.0,216.0,0.000408889,-0.00513071,6.57297e-08,4.50448e-06
6.0,217.0,-9.10819e-05,-0.000113827,9.52203e-09,9.76721e-07
6.0,218.0,-3.00624e-05,0.000655435,-2.84485e-09,-8.87148e-06
6.0,219.0,-2.24809e-05,-0.00307645,-7.64893e-10,9.27751e-07
6.0,220.0,-2.82536e-05,-0.000203034,-4.43903e-09,3.03923e-06
6.0,221.0,-4.7422e-05,-4.4992e-05,3.93664e-09,-1.44791e-07
6.0,222.0,3.30265e-05,-0.000156497,4.0995e-09,1.51036e-06
6.0,223.0,2.72344e-05,0.000302378,1.40824e-08,1.29107e-06
6.0,224.0,2.12365e-05,-0.000834009,-1.46363e-08,-2.87009e-07
6.0,225.0,1.14254e-05,-0.00630228,3.75427e-10,-1.94369e-06
6.0,226.0,-1.87229e-05,0.00146502,8.85847e-09,1.10404e-06
6.0,227.0,7.32432e-06,0.000203729,5.9143e-09,-4.95686e-06
6.0,228.0,1.7004e-05,-0.00206579,-2.66143e-07,4.83571e-06
6.0,229.0,-6.08515e-06,9.92213e-05,5.88071e-07,-6.16119e-07
6.0,230.0,4.64102e-05,7.37355e-05,-2.38092e-08,4.89574e-07
6.0,231.0,3.24835e-05,8.55676e-05,-3.38076e-08,-1.06857e-06
6.0,232.0,-1.80587e-05,0.000198543,-1.10551e-09,9.68171e-07
6.0,233.0,-1.08181e-05,0.000114183,1.10141e-08,-1.33953e-06
6.0,234.0,4.72318e-06,-0.00669008,-9.20433e-10,-9.09999e-07
6.0,235.0,-2.00061e-05,-0.000509906,4.01624e-09,-7.2078e-07
6.0,236.0,1.60778e-05,-0.00210245,-2.648e-08,1.14511e-06
6.0,237.0,-5.62034e-06,-0.000133406,-4.36147e-09,-2.54067e-07
6.0,238.0,-2.70494e-06,0.000168884,2.51031e-08,6.43263e-07
6.0,239.0,-9.60239e-06,6.009e-06,2.15934e-07,2.63135e-07
6.0,240.0,-1.36096e-05,0.000310944,-3.72912e-07,4.25391e-06
6.0,241.0,-4.48949e-06,-0.000130308,7.19251e-08,-1.02071e-06
6.0,242.0,7.95788e-06,-0.00981766,-2.1499e-09,-1.13667e-05
6.0,243.0,2.55626e-05,-1.37344e-05,-5.50805e-09,-3.10666e-07
6.0,244.0,-2.68033e-05,-6.42552e-05,6.09891e-07,2.79963e-08
6.0,245.0,1.44258e-05,0.00288123,7.58541e-08,1.77558e-07
6.0,246.0,1.59337e-05,-0.00151946,-3.60244e-09,-4.03969e-07
6.0,247.0,-2.80949e-05,0.00165293,-2.0972e-08,-1.5448e-06
6.0,248.0,6.22097e-06,1.80928e-05,2.03336e-09,-1.67341e-08
6.0,249.0,-2.75015e-05,-0.000119477,2.41975e-09,-1.76058e-06
6.0,250.0,2.32173e-06,-0.000107896,-5.65896e-10,-2.49831e-07
6.0,251.0,1.10731e-05,-0.00133204,-5.96738e-10,-7.72067e-08
6.0,252.0,-4.48912e-05,0.00289261,-1.16371e-08,1.63659e-06
6.0,253.0,8.36634e-05,-6.06839e-05,2.31632e-09,6.90143e-07
6.0,254.0,-1.00733e-05,2.07081e-05,-6.40957e-10,-4.44735e-07
6.0,255.0,4.93599e-05,-0.000239794,2.29699e-09,7.83583e-08
7.0,0.0,-9.70671e-05,1.51032e-05,5.78011e-06,2.01714e-06
7.0,1.0,-0.00010126,0.0210138,1.23875e-08,1.82922e-05
7.0,2.0,-8.84106e-06,-5.4727e-05,-4.60785e-08,1.21019e-06
7.0,3.0,2.58842e-05,2.25247e-05,-2.3223e-07,7.32059e-07
7.0,4.0,7.54716e-05,0.000185009,3.86173e-07,-4.04734e-07
7.0,5.0,-0.0225465,0.00226537,1.93203e-05,-0.00018235
7.0,6.0,-0.00719106,-0.0374617,1.32602e-05,0.000177982
7.0,7.0,0.00042156,-0.00252797,-2.23742e-05,2.51019e-06
7.0,8.0,-9.29053e-05,-0.0518523,5.33251e-08,3.55096e-05
7.0,9.0,-0.000117174,-0.000329236,-6.74795e-08,-1.54058e-05
7.0,10.0,-8.63314e-05,-0.000878148,-3.07343e-08,-3.50304e-06
7.0,11.0,-0.000284743,0.000402957,-6.76202e-08,8.94678e-07
7.0,12.0,-2.81159e-05,0.000688032,-7.37086e-07,-1.58997e-06
7.0,13.0,4.20856e-05,9.08124e-05,-3.52572e-08,1.80596e-06
7.0,14.0,-0.000574082,0.0500237,-1.37696e-07,-0.000683097
7.0,15.0,0.000849192,0.0129235,1.28413e-07,0.000704268
7.0,16.0,0.00544839,0.00060072,-3.6425e-06,-1.44014e-06
7.0,17.0,-0.0284604,0.0351519,-1.56079e-05,3.09881e-06
7.0,18.0,0.000445018,0.000159512,1.65384e-05,-1.72501e-07
7.0,19.0,5.49622e-05,-0.00167085,1.70237e-08,-8.62565e-08
7.0,20.0,2.26358e-05,-0.000232532,-1.37058e-09,-5.01255e-06
7.0,21.0,0.000169004,0.0669312,7.85665e-08,9.4599e-05
7.0,22.0,-2.6653e-05,-0.00101296,2.31178e-07,-0.00013295
7.0,23.0,0.000204432,2.90534e-05,2.93842e-08,-7.83268e-07
7.0,24.0,8.77302e-05,6.17706e-05,3.65333e-08,6.58473e-06
7.0,25.0,-2.89307e-05,7.91001e-05,1.75535e-07,-5.06882e-08
7.0,26.0,-5.97374e-05,0.00171203,-1.32656e-07,3.00297e-06
7.0,27.0,-0.000139085,-0.0333517,-1.32525e-08,-4.16065e-05
7.0,28.0,8.9055e-05,-0.000226161,1.63037e-08,2.16555e-05
7.0,29.0,0.000257729,0.000800187,-2.09715e-09,5.06409e-06
7.0,30.0,0.000323729,0.0366585,7.71584e-09,1.4565e-05
7.0,31.0,-0.00857454,0.000893472,1.65296e-06,-4.24129e-07
7.0,32.0,0.0273981,-0.000877189,-1.04931e-05,-0.00010102
7.0,33.0,0.000314857,0.00034783,6.75785e-06,5.35355e-06
7.0,34.0,4.62813e-05,-0.0152238,-2.33471e-09,-1.0055e-05
7.0,35.0,-0.000149057,-0.00180781,-2.03649e-08,0.000231763
7.0,36.0,5.35758e-05,0.00166858,1.10328e-08,8.83768e-06
7.0,37.0,-2.88997e-05,-0.0617807,-6.23587e-09,-0.000145502
7.0,38.0,3.17886e-05,0.00153341,-7.25165e-08,2.21058e-06
7.0,39.0,-0.000145354,0.000239784,-3.51432e-09,2.0424e-05
7.0,40.0,-9.25053e-05,5.32635e-05,1.75464e-06,1.69349e-07
7.0,41.0,-7.91872e-06,-0.000905527,-1.29374e-06,2.63942e-08
7.0,42.0,-3.34455e-06,0.0154214,-1.24543e-06,-1.26845e-05
7.0,43.0,-8.45096e-06,-5.26358e-05,1.34093e-06,3.23748e-06
7.0,44.0,-8.98145e-05,-0.000445159,-9.40924e-10,-1.54309e-06
7.0,45.0,-5.87319e-05,-0.000225552,-5.24743e-09,-5.83828e-07
7.0,46.0,-0.000136015,-0.025218,6.39835e-10,-8.77481e-05
7.0,47.0,3.51787e-05,-9.50833e-05,1.77061e-09,-1.87862e-06
7.0,48.0,0.000893151,-0.00010243,3.91662e-08,1.45535e-05
7.0,49.0,0.000429411,0.000189186,1.71831e-09,-3.07458e-07
7.0,50.0,5.85399e-05,0.000757355,4.3183e-09,-3.84233e-06
7.0,51.0,-0.0255204,0.000736362,-1.31804e-06,-6.47354e-05
7.0,52.0,0.000305809,-0.00536552,2.52308e-06,7.15981e-05
7.0,53.0,3.07927e-05,-0.000503294,-1.43502e-08,-4.42162e-07
7.0,54.0,-0.000125626,-0.0435346,8.696e-08,7.91029e-06
7.0,55.0,-6.22835e-05,-0.00174213,3.66e-09,-2.17292e-06
7.0,56.0,-6.66324e-05,-0.000129488,8.66537e-09,8.41041e-06
7.0,57.0,-8.24611e-05,-0.00130807,2.22316e-09,-1.76612e-06
7.0,58.0,0.000142036,0.0373318,2.18699e-08,5.02034e-05
7.0,59.0,8.98849e-05,-2.92007e-05,-3.74469e-09,-1.44501e-06
7.0,60.0,6.91866e-05,-5.80135e-05,-6.46232e-08,2.08757e-06
7.0,61.0,0.00021316,-0.0018372,1.88132e-07,-1.09477e-06
7.0,62.0,5.61185e-05,0.000109548,1.43207e-06,6.30484e-06
7.0,63.0,-0.0001191,0.000112346,-4.01418e-08,1.23034e-07
7.0,64.0,4.83403e-05,-0.0022034,3.26225e-08,-2.98616e-07
7.0,65.0,6.29773e-05,-0.0128322,-8.09645e-07,-1.01536e-05
7.0,66.0,2.53822e-05,0.000476377,-4.92568e-07,-3.77444e-05
7.0,67.0,-7.53683e-05,-8.39461e-05,2.14151e-09,-4.66184e-06
7.0,68.0,2.84198e-05,0.000393117,4.14991e-09,-1.15191e-05
7.0,69.0,7.15671e-05,-8.94303e-05,-7.06817e-09,1.12536e-05
7.0,70.0,0.000213751,-0.000684424,-2.31341e-08,4.14132e-05
7.0,71.0,-8.55259e-05,-3.3867e-05,-2.89187e-09,-6.50378e-07
7.0,72.0,-0.000590033,0.0101927,-4.84228e-08,-3.57744e-05
7.0,73.0,0.000502942,-0.000656786,2.02177e-08,-4.53575e-05
7.0,74.0,-0.000625684,-0.00173566,-5.49882e-09,1.97417e-06
7.0,75.0,-0.0113285,0.000337315,-4.38329e-07,-1.15041e-06
7.0,76.0,0.0184869,-0.0266547,4.12951e-07,2.99142e-05
7.0,77.0,-7.91203e-05,-0.000387707,-1.95946e-07,-1.96076e-05
7.0,78.0,3.16948e-05,-0.012241,8.6526e-11,8.55048e-06
7.0,79.0,-5.13228e-05,-0.0282673,-3.90985e-09,4.14695e-05
7.0,80.0,0.000172802,0.00102025,-5.58951e-09,4.46988e-06
7.0,81.0,-4.01764e-05,0.000275484,3.18702e-09,-4.11391e-06
7.0,82.0,-3.0391e-05,-0.00255695,-5.21374e-09,3.15311e-06
7.0,83.0,5.79535e-05,-8.24291e-05,4.89564e-11,3.86486e-06
7.0,84.0,4.52311e-05,-8.23371e-05,-1.42457e-08,6.60819e-07
7.0,85.0,-4.69466e-05,0.0246254,-7.74793e-09,-2.99128e-05
7.0,86.0,5.8388e-06,-0.000739293,-5.41065e-09,6.13499e-07
7.0,87.0,-5.48368e-05,0.000252211,-4.8712e-09,7.00066e-08
7.0,88.0,-4.21365e-05,0.00086317,3.85489e-07,7.83773e-07
7.0,89.0,-7.95743e-05,8.61702e-05,7.65651e-07,-5.59031e-06
7.0,90.0,5.07235e-05,0.000113232,8.92547e-10,-4.99383e-06
7.0,91.0,3.20375e-05,0.000219983,-1.59495e-08,4.81428e-06
7.0,92.0,0.000165419,0.000229015,-1.20876e-07,-4.46628e-06
7.0,93.0,7.16213e-07,-0.00649606,-6.79285e-07,4.12629e-05
7.0,94.0,7.65568e-05,0.000481722,-8.59042e-10,1.90062e-05
7.0,95.0,-9.35225e-05,-0.00250347,-9.62846e-09,-6.73082e-05
7.0,96.0,-0.000165558,0.000110175,-3.7786e-09,-1.7571e-06
7.0,97.0,5.39113e-06,6.97645e-05,-2.72416e-10,2.39902e-06
7.0,98.0,0.000137184,-0.000262399,1.66024e-11,2.20576e-06
7.0,99.0,7.28593e-05,0.0152056,1.78234e-08,6.05971e-06
7.0,100.0,0.000475518,-0.000111534,-6.45089e-08,3.46839e-07
7.0,101.0,-2.8257e-05,0.000332036,9.22363e-09,1.27605e-05
7.0,102.0,0.0134637,-0.0238088,6.69317e-06,5.14741e-05
7.0,103.0,0.0116533,-0.000619806,2.50196e-06,-2.76949e-05
7.0,104.0,0.000715658,-0.000376174,-4.81219e-06,3.45467e-06
7.0,105.0,0.00040688,-3.49494e-05,-3.30658e-06,-2.75583e-06
7.0,106.0,9.41213e-05,0.000213318,-3.89272e-07,-7.79952e-07
7.0,107.0,-9.56554e-07,0.00204109,-4.81467e-10,-4.44844e-07
7.0,108.0,0.000127579,0.000330674,-1.63649e-08,-1.20365e-05
7.0,109.0,6.46615e-05,-0.00354635,1.07236e-08,-1.58697e-06
7.0,110.0,-5.55933e-05,0.0199642,-1.48893e-09,1.42329e-05
7.0,111.0,-1.21442e-05,-0.00023422,9.47559e-11,-6.32571e-07
7.0,112.0,5.139e-05,-0.000232585,-2.46078e-09,1.06796e-06
7.0,113.0,4.56986e-05,-0.00122045,5.68091e-09,-3.88783e-07
7.0,114.0,-2.55635e-05,0.00127926,-2.77819e-09,-1.85524e-05
7.0,115.0,5.81603e-05,3.78549e-06,6.73207e-09,1.67645e-07
7.0,116.0,2.2368e-05,-0.0145857,3.72095e-09,0.000302397
7.0,117.0,-5.04924e-05,0.0064227,2.19701e-08,-0.000279164
7.0,118.0,-4.04739e-05,-0.000912576,3.13422e-09,-1.59101e-06
7.0,119.0,-1.41059e-05,5.37523e-05,-2.9537e-07,1.68811e-07
7.0,120.0,8.89891e-05,-0.000155267,2.92029e-07,-4.49949e-07
7.0,121.0,5.21495e-06,-0.00124855,-1.90327e-08,-1.37381e-06
7.0,122.0,3.07501e-05,1.93421e-05,-7.85074e-09,-1.85051e-06
7.0,123.0,-5.33432e-05,9.8827e-05,9.42219e-09,-3.54651e-06
7.0,124.0,6.74307e-05,-0.000108353,-5.11535e-08,1.84784e-06
7.0,125.0,8.02321e-05,0.00032103,-1.67276e-07,-1.60793e-06
7.0,126.0,1.84234e-05,-0.00616307,-9.01192e-08,-2.99083e-06
7.0,127.0,9.49498e-05,0.00048979,5.78249e-09,-3.69901e-06
7.0,128.0,0.000134716,0.000194913,-3.38427e-09,-5.21341e-06
7.0,129.0,0.000171503,0.0176711,5.30028e-08,-3.57822e-05
7.0,130.0,2.29276e-06,-0.00168249,9.19808e-11,4.99642e-05
7.0,131.0,-3.63481e-05,0.000170048,-8.47682e-10,-7.08388e-07
7.0,132.0,0.000186485,0.000154521,-1.61788e-07,-3.23498e-07
7.0,133.0,-0.000409908,-0.000308231,-8.53594e-08,5.04947e-07
7.0,134.0,0.000124268,0.000311652,4.61921e-09,1.18392e-06
7.0,135.0,-0.000928953,-0.00132086,-1.74828e-05,-1.03888e-06
7.0,136.0,-0.0142102,-0.000209068,1.77898e-05,-5.40584e-06
7.0,137.0,-0.000234275,-0.00225343,2.30282e-07,-7.71112e-05
7.0,138.0,0.000144179,-0.0157256,2.29414e-08,8.75963e-05
7.0,139.0,-4.98997e-05,-0.000217557,-1.16728e-10,-7.73062e-07
7.0,140.0,0.000207142,-0.000379574,-3.57171e-08,-2.61431e-06
7.0,141.0,7.51723e-05,-0.000107948,-2.87906e-09,2.32067e-06
7.0,142.0,-7.0482e-05,-9.99142e-05,-1.26685e-09,-3.87761e-07
7.0,143.0,4.73925e-06,-2.24634e-05,1.5964e-09,6.24636e-07
7.0,144.0,9.10751e-06,0.0017462,-2.15779e-08,-1.56133e-06
7.0,145.0,6.499e-05,-0.0134499,3.10421e-09,-1.44806e-05
7.0,146.0,2.15349e-05,-0.000384526,4.90875e-09,1.79815e-06
7.0,147.0,5.30386e-05,-0.000321251,1.03045e-10,1.18195e-05
7.0,148.0,2.81233e-05,-2.60494e-05,7.65312e-09,-7.13966e-07
7.0,149.0,8.40029e-05,0.000775914,6.59123e-10,-3.99597e-07
7.0,150.0,-2.85704e-05,-0.000252509,6.65771e-09,7.83362e-08
7.0,151.0,-4.12699e-05,0.00084535,-3.02047e-08,-1.7638e-05
7.0,152.0,-4.89093e-05,0.00187813,2.34966e-07,2.28756e-05
7.0,153.0,-4.66822e-05,0.00945549,4.72799e-07,1.21842e-05
7.0,154.0,-2.97107e-05,-0.000601822,9.58713e-08,-1.454e-05
7.0,155.0,-6.09817e-05,0.000103995,-8.91821e-08,3.01382e-07
7.0,156.0,1.77391e-05,-0.000110461,-2.68853e-08,-1.69515e-07
7.0,157.0,-4.36608e-05,0.00273236,8.36736e-09,-7.2959e-07
7.0,158.0,1.50877e-05,-0.000837003,2.98786e-09,-7.49462e-07
7.0,159.0,6.47122e-05,-8.73595e-05,-4.52523e-09,1.39396e-06
7.0,160.0,-1.72256e-05,0.00501537,1.25031e-09,-0.000112468
7.0,161.0,2.31575e-06,-0.0107482,-4.1924e-07,0.000110045
7.0,162.0,-5.00211e-05,-0.000202108,2.69212e-08,2.12123e-07
7.0,163.0,-4.01551e-05,0.00068498,-1.9172e-08,1.04113e-06
7.0,164.0,-6.99653e-05,4.42276e-05,5.1532e-09,-1.91881e-06
7.0,165.0,4.74145e-05,-0.000234355,8.63234e-09,4.20283e-06
7.0,166.0,2.53152e-05,-6.21442e-05,2.93204e-08,6.52971e-07
7.0,167.0,0.000157728,0.00722904,-2.46444e-07,-4.34539e-06
7.0,168.0,-6.60858e-05,0.010191,1.66869e-06,2.9323e-06
7.0,169.0,5.23007e-05,0.000188752,1.23265e-08,4.52374e-06
7.0,170.0,0.000199271,-8.9305e-05,-8.39767e-08,-6.04706e-07
7.0,171.0,0.000363222,3.26055e-05,9.6755e-08,-1.35926e-07
7.0,172.0,-0.000121056,0.000426762,-6.31301e-08,-1.1689e-06
7.0,173.0,-9.21588e-05,-0.000194581,4.54328e-08,2.70065e-06
7.0,174.0,-6.80763e-05,0.0021593,-2.26424e-10,1.52826e-06
7.0,175.0,-0.00145831,9.4444e-05,-5.84868e-08,-2.16721e-06
7.0,176.0,-0.0110325,1.94433e-05,-2.66639e-06,-1.2154e-06
7.0,177.0,1.70919e-05,0.000142518,2.28077e-09,-1.41566e-06
7.0,178.0,8.90721e-05,-0.0106487,-2.26533e-08,-1.31372e-06
7.0,179.0,1.0689e-05,-3.78021e-05,1.74779e-09,2.04208e-07
7.0,180.0,-6.47327e-07,-0.000117365,-1.31502e-09,7.93195e-07
7.0,181.0,6.38379e-06,-0.000530334,-1.63728e-10,-1.27465e-06
7.0,182.0,-4.47726e-05,5.75553e-05,-2.22538e-10,8.4036e-07
7.0,183.0,-9.1641e-06,-9.65894e-05,1.14306e-08,6.12983e-07
7.0,184.0,3.65262e-06,-0.000466105,-3.05117e-10,-8.66067e-06
7.0,185.0,-2.5496e-05,-1.46451e-05,-1.01329e-08,-1.86182e-07
7.0,186.0,4.93082e-05,0.00829752,6.06984e-09,1.13273e-05
7.0,187.0,1.77968e-05,-8.56833e-05,-2.43452e-08,-1.98929e-06
7.0,188.0,2.13039e-05,3.31996e-05,7.95096e-09,2.25733e-07
7.0,189.0,-4.96089e-06,-0.00164155,5.47848e-09,6.33598e-07
7.0,190.0,-1.64603e-05,0.000538025,1.22352e-08,3.96509e-07
7.0,191.0,-1.78605e-05,-0.00036938,-9.45018e-09,-5.89047e-07
7.0,192.0,1.35896e-05,-0.000276968,-6.58186e-08,3.82862e-07
7.0,193.0,-3.4752e-05,0.00569281,-6.91721e-08,2.43902e-06
7.0,194.0,-1.09054e-05,-5.70211e-05,9.57801e-07,-4.56301e-07
7.0,195.0,-1.62719e-05,0.000511765,-1.23294e-07,-1.02174e-05
7.0,196.0,4.26742e-05,-0.00836918,-4.29073e-08,1.03018e-05
7.0,197.0,-2.31268e-05,-0.000188693,-1.05698e-06,3.21653e-08
7.0,198.0,4.9529e-05,-0.000106905,7.97726e-07,-9.05772e-07
7.0,199.0,-5.02428e-06,0.000362132,8.89961e-08,-2.96078e-07
7.0,200.0,-3.64575e-05,-0.00026419,1.0505e-07,3.82787e-06
7.0,201.0,-7.2881e-05,-0.00928547,3.97814e-08,8.2823e-06
7.0,202.0,1.23174e-05,0.000540297,-1.86683e-09,-8.98088e-06
7.0,203.0,2.42088e-05,5.88076e-05,-6.62757e-07,4.79826e-07
7.0,204.0,-2.38452e-05,-0.000360006,1.52976e-08,5.09866e-07
7.0,205.0,-2.92658e-05,0.00146386,4.07088e-08,2.03168e-07
7.0,206.0,-9.60306e-06,0.000202966,-1.00502e-08,1.00404e-07
7.0,207.0,-6.05646e-05,-0.000532906,2.58131e-08,-1.82063e-06
7.0,208.0,9.42755e-06,6.94483e-05,-3.0579e-09,8.9996e-07
7.0,209.0,7.27604e-05,0.00598312,-4.55261e-08,9.72585e-06
7.0,210.0,6.4446e-05,-8.66202e-05,-1.17328e-08,-1.6398e-06
7.0,211.0,0.000126739,-0.000454879,-1.33966e-08,-4.9589e-06
7.0,212.0,-0.000143272,0.000875296,5.21267e-10,-1.46813e-05
7.0,213.0,-2.33995e-05,0.0066996,1.48399e-09,1.43465e-05
7.0,214.0,-0.0062342,0.000620764,6.63949e-07,7.51539e-07
7.0,215.0,-0.00571159,7.83454e-05,-3.70293e-07,2.89361e-07
7.0,216.0,-0.000194067,-0.00011685,-3.00955e-08,3.55458e-08
7.0,217.0,-0.000231785,-0.0015854,1.41524e-08,-1.79273e-06
7.0,218.0,5.47336e-05,0.000124653,1.17562e-09,-9.6216e-07
7.0,219.0,9.49254e-05,-1.32569e-05,-6.78503e-11,4.12059e-07
7.0,220.0,5.53461e-05,0.000606236,8.88012e-09,-8.61667e-06
7.0,221.0,-3.72156e-05,-0.00622795,4.12254e-09,1.11106e-05
7.0,222.0,-1.03131e-05,1.25747e-05,-1.85927e-09,2.78246e-07
7.0,223.0,1.59231e-05,0.00280157,4.76977e-10,1.53003e-06
7.0,224.0,-1.36824e-05,-5.19119e-06,-5.8033e-09,-1.03207e-08
7.0,225.0,3.27112e-06,-7.06929e-05,-6.11231e-10,1.28831e-06
7.0,226.0,-1.95651e-06,0.00028571,-1.3992e-08,-1.10488e-07
7.0,227.0,7.25546e-06,-9.95601e-05,-8.87429e-09,1.21809e-06
7.0,228.0,-1.76058e-05,0.000313438,-3.69694e-07,-1.05936e-06
7.0,229.0,-3.02169e-05,-0.000608242,-3.17023e-07,-1.75023e-07
7.0,230.0,1.44443e-05,0.00379381,-5.45976e-08,-6.40968e-06
7.0,231.0,-1.11632e-05,-0.000582432,4.15741e-08,8.50196e-06
7.0,232.0,-1.00227e-05,0.0066527,6.82463e-09,2.59383e-06
7.0,233.0,8.70239e-06,0.000507353,2.53483e-08,-3.44892e-06
7.0,234.0,-2.37225e-05,0.000504983,-1.31597e-08,-2.00754e-08
7.0,235.0,-7.05581e-07,-0.000262248,-5.9963e-09,3.91084e-07
7.0,236.0,-3.03731e-05,-0.000383202,2.98438e-08,-2.04547e-07
7.0,237.0,-2.0159e-05,4.97335e-05,-6.39368e-09,7.8673e-07
7.0,238.0,-6.15957e-05,-0.00566399,1.20484e-08,-1.24056e-06
7.0,239.0,1.8891e-05,0.00556668,-2.11741e-07,-3.25385e-05
7.0,240.0,1.68899e-06,0.00212467,1.61316e-07,3.18012e-05
7.0,241.0,6.68214e-06,0.000666999,-2.3449e-07,4.56758e-06
7.0,242.0,-8.56349e-06,-0.000239443,-9.40281e-10,2.31727e-08
7.0,243.0,-4.10323e-05,-4.88774e-05,-2.98178e-09,-8.45658e-07
7.0,244.0,7.70222e-06,2.71368e-05,-1.7642e-07,-1.00858e-06
7.0,245.0,-3.49835e-05,-0.00106806,-1.87311e-07,-2.63467e-07
7.0,246.0,1.35036e-05,-0.00235542,-6.2444e-09,-1.04674e-06
7.0,247.0,-1.01514e-06,-0.000381722,-5.78416e-11,2.44945e-06
7.0,248.0,-3.96448e-05,-0.00691811,-8.77656e-09,-8.28672e-06
7.0,249.0,2.82955e-05,0.000386299,-5.8366e-09,5.44145e-06
7.0,250.0,2.47609e-05,-0.000152817,6.65359e-09,2.99713e-06
7.0,251.0,-2.74586e-05,0.000969459,-6.46895e-09,-8.57071e-07
7.0,252.0,-1.51817e-06,0.000555406,1.07476e-09,-5.1556e-07
7.0,253.0,4.47464e-05,-0.000150932,-1.0249e-09,5.34623e-07
7.0,254.0,0.000167659,-6.65181e-05,1.81976e-08,-2.5324e-07
7.0,255.0,-2.93403e-06,-0.00303908,-3.36564e-10,-3.1449e-07
8.0,0.0,6.39278e-05,-0.00340039,-3.83348e-06,-0.000560602
8.0,1.0,6.74472e-05,5.67837e-05,1.24014e-08,-1.03599e-05
8.0,2.0,-9.84826e-05,-0.000200441,-5.79736e-08,3.38664e-05
8.0,3.0,8.13977e-05,-0.00763623,3.57912e-08,-0.000527186
8.0,4.0,-8.50195e-05,-8.1664e-05,2.62242e-08,6.35638e-08
8.0,5.0,-2.62051e-05,-0.00608292,3.89836e-08,0.000678221
8.0,6.0,-6.11506e-05,-0.000200253,1.10092e-06,3.54199e-05
8.0,7.0,-2.48388e-05,-0.000371393,1.62004e-06,-5.71743e-05
8.0,8.0,-0.000304288,0.000265694,8.17228e-08,-3.85509e-05
8.0,9.0,1.66434e-05,-0.0382351,3.22573e-08,-0.00264022
8.0,10.0,0.0154898,0.000400468,-7.5864e-07,-1.39026e-08
8.0,11.0,0.0148212,0.00137242,3.64758e-06,0.00012017
8.0,12.0,-0.000284387,-0.00630143,-4.13906e-08,4.22122e-05
8.0,13.0,4.02138e-05,0.0381495,-1.15361e-09,0.00125683
8.0,14.0,1.62476e-05,0.00506922,-5.26942e-09,2.54953e-05
8.0,15.0,2.8742e-05,-0.0208598,5.4523e-08,-0.000451612
8.0,16.0,2.82191e-05,0.00031551,4.68418e-07,-8.73817e-05
8.0,17.0,-4.08028e-05,-0.00063792,-9.4642e-07,2.60944e-05
8.0,18.0,0.00011316,-0.000273518,6.16431e-06,-6.83391e-05
8.0,19.0,-7.89202e-05,0.000137509,-2.59305e-08,-5.84543e-08
8.0,20.0,-3.0978e-05,0.0482943,-1.63764e-09,8.91991e-05
8.0,21.0,0.000586996,0.000161847,1.19997e-07,-5.93108e-05
8.0,22.0,-0.000818975,-0.0409138,-2.21823e-07,-0.00515009
8.0,23.0,0.0278061,-0.000397393,-3.21453e-08,-3.44502e-07
8.0,24.0,0.00421544,-0.0579812,1.67675e-06,-0.0070943
8.0,25.0,-0.000552393,-0.00385452,-5.5435e-08,5.6519e-05
8.0,26.0,0.000947134,-0.000534787,-5.57116e-09,-3.07593e-07
8.0,27.0,9.25553e-05,-0.000286759,1.51594e-08,5.47432e-05
8.0,28.0,-4.34955e-05,-0.0162976,-8.75746e-09,0.00179373
8.0,29.0,0.000127063,0.000657984,-2.17347e-08,3.48798e-05
8.0,30.0,-1.18155e-05,0.000188214,1.81895e-08,5.58051e-05
8.0,31.0,-2.87632e-05,-3.01576e-05,-1.90203e-06,-7.13715e-05
8.0,32.0,-8.90585e-05,0.034368,-2.98216e-07,0.00448014
8.0,33.0,8.18272e-05,0.00515293,3.25903e-06,0.000107035
8.0,34.0,0.000175462,-0.00093178,-6.81435e-09,-2.93627e-05
8.0,35.0,-0.000303589,0.0379102,-8.56286e-08,-0.00597456
8.0,36.0,0.000153352,-0.00139157,-1.60722e-08,-6.45689e-05
8.0,37.0,8.12257e-05,-0.0012452,1.4904e-08,-3.04219e-05
8.0,38.0,0.0291004,-0.000582824,-7.23679e-06,-7.88993e-07
8.0,39.0,0.00337403,-0.0571994,-1.18416e-07,-0.00621824
8.0,40.0,0.00076257,-0.000875527,-4.15144e-08,2.8467e-05
8.0,41.0,-0.00117069,-0.00133671,-1.05291e-07,-2.79012e-06
8.0,42.0,0.00126836,0.00041691,-9.2671e-08,2.26883e-05
8.0,43.0,-0.000772016,0.0325335,-4.35152e-08,-0.00302438
8.0,44.0,6.04168e-05,-0.00182356,2.25901e-09,6.29582e-05
8.0,45.0,0.000110349,9.88158e-05,-6.2352e-09,-9.13691e-08
8.0,46.0,-0.000105747,0.000111841,7.38196e-09,4.81682e-05
8.0,47.0,-1.37489e-05,0.0012256,-2.37893e-09,2.69681e-05
8.0,48.0,2.11239e-06,-0.041507,3.91499e-08,0.00724292
8.0,49.0,-1.48138e-05,-0.000997945,3.18944e-08,2.20509e-05
8.0,50.0,2.76668e-05,-0.00103196,-7.39846e-07,4.18198e-06
8.0,51.0,-1.41535e-06,0.0215744,-1.03959e-06,-0.00242767
8.0,52.0,-0.000110777,0.00307185,-2.69773e-06,-3.35597e-05
8.0,53.0,6.69729e-05,0.000406853,-7.35766e-08,-6.07198e-05
8.0,54.0,0.000112513,-0.000561268,-2.22152e-07,-3.9891e-05
8.0,55.0,-6.30405e-06,-0.000468102,-1.73662e-09,-1.1817e-06
8.0,56.0,0.000139927,0.0451957,-3.83886e-08,-0.00416654
8.0,57.0,-0.000251876,-0.000256004,-2.09881e-08,2.68577e-06
8.0,58.0,-0.000506297,-0.00089975,-5.45896e-08,2.62097e-05
8.0,59.0,-0.0218766,0.000231319,1.60593e-06,-5.98145e-05
8.0,60.0,0.0164393,-0.00053398,-1.32037e-06,-5.4383e-07
8.0,61.0,0.00132264,-1.5644e-05,-8.13395e-09,-1.66385e-06
8.0,62.0,0.00101305,-0.0419771,4.50457e-08,-0.00341854
8.0,63.0,-0.000137697,8.19019e-05,2.06019e-08,2.37132e-05
8.0,64.0,0.00038992,2.20549e-05,3.27905e-08,1.04833e-06
8.0,65.0,-0.000701636,-4.21967e-05,1.23951e-07,3.09614e-05
8.0,66.0,-0.000242899,-0.0355705,8.12878e-08,0.00406078
8.0,67.0,-0.000202385,-0.0202804,2.14004e-10,-0.00159066
8.0,68.0,8.0177e-05,0.0001368,1.47586e-09,9.82377e-06
8.0,69.0,-5.08158e-05,0.00107699,9.69251e-09,5.24654e-05
8.0,70.0,8.48435e-05,0.00879119,2.31635e-09,-0.000726119
8.0,71.0,7.07926e-05,-0.00307544,-3.01487e-09,-6.2326e-05
8.0,72.0,-9.03312e-05,0.000150245,-1.07624e-08,4.02186e-05
8.0,73.0,0.000111831,0.0213227,1.42432e-09,0.00188383
8.0,74.0,8.18821e-05,-0.000874239,1.86009e-08,6.44544e-07
8.0,75.0,-1.38019e-05,-0.00171403,3.07538e-06,1.99947e-05
8.0,76.0,0.000230803,-0.000978629,2.41559e-06,-5.68264e-05
8.0,77.0,0.00013187,-0.0297683,-1.25377e-06,-0.00223212
8.0,78.0,0.0001214,0.000312478,-3.53571e-09,2.00758e-05
8.0,79.0,4.71401e-06,0.000512621,-3.46232e-10,3.74618e-05
8.0,80.0,8.28356e-05,-0.00013645,-5.60228e-09,-8.24768e-05
8.0,81.0,-8.71899e-05,0.000192532,4.56953e-09,-8.53527e-07
8.0,82.0,-0.000516971,0.000814609,1.89875e-09,-5.97681e-06
8.0,83.0,-0.000523881,0.037083,-3.31846e-09,-0.00257448
8.0,84.0,0.000400692,0.000180132,-1.82572e-08,1.09516e-05
8.0,85.0,3.48036e-05,0.000238505,-1.2166e-09,5.10136e-05
8.0,86.0,0.0244249,0.000902522,1.66398e-06,-8.06873e-05
8.0,87.0,-0.00215873,-0.000648067,-2.96616e-07,-1.80835e-07
8.0,88.0,-2.58727e-06,0.000234581,-5.35945e-10,4.77123e-06
8.0,89.0,-0.000586868,-0.0316442,-2.66521e-08,0.00279666
8.0,90.0,-9.00636e-05,0.0290315,1.51788e-09,-0.00192048
8.0,91.0,0.000260646,-0.000480286,-2.95183e-09,2.22403e-05
8.0,92.0,-8.65195e-05,0.0020518,5.72494e-07,8.03083e-06
8.0,93.0,-1.10472e-05,3.73596e-06,-3.01455e-08,3.12335e-05
8.0,94.0,-7.54123e-05,-0.000337837,-1.27472e-09,-1.82096e-05
8.0,95.0,-2.6591e-05,-0.000849364,3.58272e-09,-2.67085e-05
8.0,96.0,3.8336e-05,0.00226181,-1.19881e-08,-2.98708e-05
8.0,97.0,5.86575e-05,-0.0119623,3.66475e-09,-0.000718684
8.0,98.0,5.21613e-05,0.000322083,-1.83828e-09,6.15896e-05
8.0,99.0,-2.85048e-05,-0.000609501,-1.1566e-08,-7.39583e-05
8.0,100.0,-1.81036e-05,0.00200647,-3.92519e-08,-9.04386e-06
8.0,101.0,0.000101031,-0.0167404,-1.73186e-08,-0.00101806
8.0,102.0,-6.98475e-05,-0.000788059,-2.16899e-06,2.81695e-05
8.0,103.0,3.59437e-05,0.0202375,-3.2205e-06,0.00138188
8.0,104.0,6.75356e-05,-0.000706933,-1.44103e-07,4.4283e-05
8.0,105.0,-5.44318e-05,9.3548e-05,1.39999e-07,4.05112e-07
8.0,106.0,7.30657e-05,0.000328933,-1.58535e-07,-3.97489e-05
8.0,107.0,-2.02207e-05,0.000295025,-1.62083e-09,-3.84649e-06
8.0,108.0,-2.22169e-05,0.027415,1.00152e-08,-0.00154884
8.0,109.0,0.000147536,-0.000158261,1.08594e-08,1.69625e-05
8.0,110.0,-4.25826e-05,-0.000706796,1.28884e-09,5.85412e-05
8.0,111.0,-0.000203789,9.02051e-05,-3.94227e-08,-9.20053e-05
8.0,112.0,0.000104038,-0.000541282,-2.4152e-09,-2.3655e-08
8.0,113.0,-0.000426949,0.000149634,-2.34735e-08,-2.11026e-06
8.0,114.0,-0.000285019,0.0171191,-1.13099e-08,-0.000385898
8.0,115.0,0.00146198,0.0256755,1.10112e-07,-0.00100114
8.0,116.0,-0.000986681,-0.00783357,2.49947e-08,0.000282009
8.0,117.0,0.0190653,-0.0202145,-4.81881e-06,0.00135831
8.0,118.0,-0.00832332,-0.000249099,-2.77767e-07,-4.65339e-05
8.0,119.0,-0.000362317,0.00129124,3.25814e-08,2.81411e-06
8.0,120.0,7.6348e-05,-0.000219308,3.88526e-09,-3.39516e-07
8.0,121.0,-8.2212e-05,-0.000500512,2.17315e-08,8.79755e-06
8.0,122.0,-7.81804e-05,-0.00306771,4.17812e-08,0.000157278
8.0,123.0,3.6509e-05,0.020327,3.99922e-09,-0.00100145
8.0,124.0,-1.21982e-07,0.000184686,-1.65515e-08,4.71575e-07
8.0,125.0,9.71737e-05,0.000445937,9.47284e-07,4.88809e-05
8.0,126.0,-0.00014447,1.75564e-05,1.17892e-07,-4.09931e-05
8.0,127.0,-2.54879e-05,0.00249987,-2.28658e-09,-3.05849e-05
8.0,128.0,4.47079e-05,0.0083836,-1.24432e-08,-0.00037476
8.0,129.0,-9.61357e-05,0.000220864,-3.56446e-08,-2.77616e-05
8.0,130.0,-6.60038e-05,0.00549582,7.66351e-09,-0.000250412
8.0,131.0,4.34261e-05,0.000135394,9.66055e-10,-1.62459e-07
8.0,132.0,-4.26347e-05,0.000636609,1.62555e-08,7.30392e-05
8.0,133.0,1.13502e-05,0.000644875,-2.67146e-08,-7.09859e-06
8.0,134.0,-6.7948e-06,0.00130346,9.84525e-09,3.41684e-06
8.0,135.0,0.00017971,-0.000381092,3.03597e-06,7.56455e-06
8.0,136.0,-2.52699e-05,-0.0180332,-1.14924e-06,-0.000791673
8.0,137.0,7.71019e-05,0.0169811,-1.82348e-06,0.000941725
8.0,138.0,8.14038e-05,-0.00234253,6.14226e-09,6.36619e-05
8.0,139.0,2.96196e-05,-0.000567053,3.49349e-09,2.33715e-05
8.0,140.0,0.000129226,7.16858e-06,-2.36826e-08,-4.67008e-07
8.0,141.0,7.82909e-05,-0.000338062,-1.22835e-09,-5.16314e-05
8.0,142.0,-0.000171178,0.000800991,-2.19137e-09,6.23431e-07
8.0,143.0,5.21862e-05,0.0230905,-1.58251e-10,-0.000990191
8.0,144.0,-0.000183559,0.000245554,1.01476e-08,-7.49331e-06
8.0,145.0,7.4292e-05,0.000430514,-7.96408e-09,5.20289e-05
8.0,146.0,-4.41249e-05,-0.000367823,-1.08979e-08,-6.61475e-05
8.0,147.0,-7.49236e-05,-0.0191999,2.16041e-09,0.00100865
8.0,148.0,-0.000404473,0.00076788,-5.49209e-08,8.98763e-07
8.0,149.0,0.00055407,-0.000355263,2.90957e-08,8.24589e-06
8.0,150.0,0.00427384,-0.000196595,6.3071e-07,3.23112e-07
8.0,151.0,-0.0167879,-0.00418438,-3.04618e-06,0.000132269
8.0,152.0,-0.000554176,0.00259266,6.76838e-08,2.96773e-05
8.0,153.0,0.000459843,-0.0016843,1.65408e-09,2.00875e-05
8.0,154.0,0.000237528,-0.021,-2.57279e-08,-0.000850469
8.0,155.0,-0.000235193,-2.76124e-06,-7.19851e-09,-1.59161e-05
8.0,156.0,0.000520768,-0.000236977,-3.67266e-08,-2.32501e-07
8.0,157.0,-6.43176e-05,0.000192121,1.24119e-08,-1.96711e-05
8.0,158.0,9.8458e-05,-0.000416849,-2.1229e-08,-2.34564e-06
8.0,159.0,8.82641e-05,0.00387961,-1.93124e-09,-0.000136778
8.0,160.0,-2.36366e-05,0.0119972,6.20999e-07,-0.000428178
8.0,161.0,8.78055e-05,0.00559085,-3.32111e-09,-0.000159644
8.0,162.0,-6.6469e-05,-0.000614286,6.26498e-08,-1.13511e-06
8.0,163.0,0.000114302,-0.000220507,6.00604e-08,7.06792e-05
8.0,164.0,4.94206e-05,0.000621579,-7.1689e-09,-3.31923e-07
8.0,165.0,6.90795e-05,0.00879571,9.15561e-10,-0.000237207
8.0,166.0,6.0307e-05,0.00639986,8.5296e-08,-0.000116144
8.0,167.0,1.69726e-05,0.00037061,-1.82117e-08,4.37285e-05
8.0,168.0,-6.4608e-05,-0.000361933,1.90793e-06,-5.95818e-06
8.0,169.0,3.47185e-05,-0.00189233,-4.62957e-08,-7.13751e-05
8.0,170.0,-1.62451e-05,-0.000282541,6.09268e-08,4.30284e-05
8.0,171.0,-7.79492e-06,-4.51363e-05,-1.55457e-08,-1.28688e-08
8.0,172.0,0.000109747,0.000682042,7.14212e-08,5.45137e-07
8.0,173.0,2.03342e-05,-0.000227075,7.34791e-09,-8.94445e-06
8.0,174.0,4.818e-05,-0.000691499,-8.43223e-09,2.05687e-05
8.0,175.0,-1.11825e-05,0.0172215,1.85872e-07,-0.000533931
8.0,176.0,-4.66746e-06,-0.0138291,1.46257e-06,0.000642482
8.0,177.0,-0.00011035,-0.000914872,-1.68675e-08,-3.61208e-05
8.0,178.0,3.05131e-05,-1.49421e-05,-6.08869e-09,4.30972e-05
8.0,179.0,4.70696e-05,-0.000214262,1.68052e-08,-3.90229e-05
8.0,180.0,3.88618e-05,0.000278592,-2.44266e-09,-8.62298e-08
8.0,181.0,-1.62323e-05,0.000645458,-2.58514e-10,9.85288e-06
8.0,182.0,-9.44846e-05,-0.014401,3.95746e-09,0.000554591
8.0,183.0,0.000261728,0.00184471,-3.90918e-08,-5.17149e-05
8.0,184.0,-0.000128638,-0.0173023,-2.27341e-10,-0.000540492
8.0,185.0,-2.12662e-05,0.00495323,-7.35654e-09,-4.58659e-05
8.0,186.0,-2.64693e-06,-0.000562592,-1.15137e-08,4.38887e-05
8.0,187.0,-8.06536e-05,0.00666756,-1.15666e-08,0.00020029
8.0,188.0,2.05797e-05,0.000184255,-1.3621e-10,-2.71492e-05
8.0,189.0,-0.000318522,0.000108913,-6.78851e-08,-1.48083e-05
8.0,190.0,6.36181e-05,0.000271921,-2.10441e-09,-1.32672e-06
8.0,191.0,0.0138463,-0.000198133,7.02191e-07,-5.4055e-07
8.0,192.0,-0.00099524,-0.000604284,-9.49164e-08,-3.45077e-05
8.0,193.0,-0.000779349,-0.000728069,1.07767e-07,5.4676e-06
8.0,194.0,-0.000163599,-0.000861859,-3.58873e-09,-2.34841e-05
8.0,195.0,-0.000333499,0.0146411,1.06739e-07,-0.000455846
8.0,196.0,-0.000299996,0.000960025,5.04767e-08,-0.000119038
8.0,197.0,-9.27329e-05,-1.91805e-05,1.16049e-07,1.43159e-05
8.0,198.0,2.66538e-05,-0.000463504,1.87564e-06,-5.81622e-07
8.0,199.0,9.37891e-06,-4.15593e-05,-2.37527e-09,1.33498e-08
8.0,200.0,9.36103e-05,0.00665204,1.14881e-07,-0.000178593
8.0,201.0,-3.75396e-05,0.000337649,1.58251e-08,-1.00713e-05
8.0,202.0,6.30479e-06,0.00837769,1.14146e-08,-0.00024803
8.0,203.0,-6.22209e-05,-0.000997313,2.23484e-06,9.14058e-05
8.0,204.0,3.60291e-05,-6.41007e-05,-2.78529e-08,1.26117e-05
8.0,205.0,-3.08136e-06,-0.000322624,2.08425e-08,-8.61412e-06
8.0,206.0,-2.50034e-05,1.63639e-05,-3.08923e-08,-4.98205e-08
8.0,207.0,-4.84079e-05,-0.000130609,1.91351e-08,1.79359e-07
8.0,208.0,3.58137e-05,-0.000132807,-1.64397e-08,2.06276e-05
8.0,209.0,2.19393e-05,-0.000956604,-2.01902e-08,6.89192e-05
8.0,210.0,6.90068e-06,-0.0096367,2.65506e-08,-0.000216823
8.0,211.0,-2.01348e-05,-0.00414885,8.60812e-09,-0.000114216
8.0,212.0,-2.13189e-05,-0.000834127,-5.29672e-08,2.21176e-05
8.0,213.0,-5.19398e-05,0.000553525,3.04522e-08,-1.25659e-05
8.0,214.0,-1.67592e-05,0.000373563,-1.50657e-07,-2.49545e-07
8.0,215.0,-1.68436e-05,-0.000564982,-2.10098e-07,1.73231e-07
8.0,216.0,3.41544e-05,-0.000321232,4.86383e-08,-5.59969e-06
8.0,217.0,-2.21107e-05,0.000102791,1.69089e-08,2.9477e-05
8.0,218.0,3.26787e-05,-0.0124819,-5.5828e-09,0.000430594
8.0,219.0,2.62412e-05,-0.00190665,5.55438e-09,-4.60318e-05
8.0,220.0,-7.02736e-05,0.0134423,-6.27944e-09,-0.000339936
8.0,221.0,6.09564e-05,0.00165804,1.46208e-10,1.48534e-05
8.0,222.0,-2.94863e-05,-0.0102257,-9.30129e-09,0.000253987
8.0,223.0,1.96026e-05,-0.000349764,-1.63443e-08,-4.10178e-05
8.0,224.0,-5.94767e-05,-5.23117e-05,-8.57229e-09,-3.14434e-08
8.0,225.0,2.18949e-05,-6.8366e-06,-2.08073e-10,-1.38754e-05
8.0,226.0,-0.000134965,0.000206696,-1.89024e-08,1.00168e-07
8.0,227.0,3.00736e-05,-0.00733374,-4.38664e-11,0.000186226
8.0,228.0,2.84582e-05,0.000252148,3.6318e-07,-3.27265e-05
8.0,229.0,3.72197e-06,0.000140023,7.88604e-07,2.08613e-07
8.0,230.0,3.61448e-05,0.000740878,-2.87963e-08,1.19175e-05
8.0,231.0,2.65622e-05,0.0135889,-1.27807e-08,-0.000356781
8.0,232.0,-0.000369631,0.000351747,-5.55638e-08,-8.44061e-05
8.0,233.0,-4.15815e-05,-0.00152497,4.96623e-09,3.13943e-05
8.0,234.0,0.000130544,-3.2576e-05,7.44948e-09,4.9227e-06
8.0,235.0,-0.000801593,9.92671e-05,-3.02219e-08,-3.96511e-10
8.0,236.0,0.00346321,0.000110587,-1.14943e-06,-2.70657e-05
8.0,237.0,0.00996158,-7.23131e-05,-6.35859e-06,-1.24179e-07
8.0,238.0,0.00223119,-0.000199142,4.0886e-07,-1.70144e-05
8.0,239.0,-0.000737782,0.00388196,3.75636e-07,-7.81414e-05
8.0,240.0,-0.00032139,-0.00978767,-9.84181e-08,-0.000253922
8.0,241.0,-0.00033158,-0.00176486,8.61225e-08,-2.87126e-05
8.0,242.0,-8.06576e-05,6.81566e-06,1.00339e-08,7.50997e-05
8.0,243.0,4.02191e-05,3.6181e-05,-4.54058e-10,7.28392e-09
8.0,244.0,-0.000158551,0.000203353,5.06506e-06,1.27421e-07
8.0,245.0,5.61077e-06,-0.000237216,4.74099e-08,1.58497e-05
8.0,246.0,-9.70123e-05,8.92315e-07,3.92397e-08,1.51414e-05
8.0,247.0,4.15506e-06,-5.89459e-05,2.29189e-09,2.1939e-06
8.0,248.0,-6.45979e-05,-0.000532021,-1.50824e-08,2.52481e-05
8.0,249.0,-1.58907e-05,-0.00784435,2.05718e-09,-0.000190253
8.0,250.0,-1.84802e-05,0.00333711,-5.8545e-09,-6.73476e-05
8.0,251.0,-2.09908e-05,-0.00019437,-2.69997e-09,-1.11936e-05
8.0,252.0,9.32613e-06,-0.000321932,-5.82076e-10,-1.23323e-05
8.0,253.0,4.42662e-05,-0.000116119,1.08791e-08,-3.01397e-07
8.0,254.0,-1.74056e-06,0.000229327,1.69473e-08,-1.92697e-07
8.0,255.0,1.12639e-06,-5.16538e-05,-2.88592e-09,3.09092e-05
9.0,0.0,4.51208e-05,7.1961e-05,-2.70607e-06,1.18647e-05
9.0,1.0,-5.51237e-06,0.000115289,3.72555e-08,-1.94389e-06
9.0,2.0,2.68008e-05,-0.000351948,1.79831e-08,8.3149e-07
9.0,3.0,-4.89167e-05,-5.60798e-05,-2.31145e-08,-3.87316e-06
9.0,4.0,4.40502e-05,-0.00909218,-1.17018e-08,7.07665e-06
9.0,5.0,-0.000108145,-0.000100365,-9.16035e-07,1.11581e-05
9.0,6.0,-3.3638e-05,4.51122e-05,-1.45548e-07,-4.36316e-06
9.0,7.0,-9.30883e-05,5.92534e-05,6.015e-06,6.09266e-06
9.0,8.0,-0.000266463,-0.0010958,3.28901e-08,-1.88748e-06
9.0,9.0,0.000117222,0.000229835,8.0183e-08,1.58448e-05
9.0,10.0,0.0146611,0.0448252,-7.26216e-07,1.63564e-06
9.0,11.0,-0.0153702,0.000440767,-3.78185e-06,2.64809e-06
9.0,12.0,7.64106e-05,0.0292975,7.80478e-09,-0.000196229
9.0,13.0,0.000520083,0.00510636,-5.31624e-08,0.000168182
9.0,14.0,-1.7648e-05,1.9664e-06,-1.98943e-08,-3.19505e-07
9.0,15.0,-7.66647e-06,-0.000127745,1.96438e-08,-1.50754e-06
9.0,16.0,-0.000144051,-0.000267964,6.38434e-07,2.45767e-06
9.0,17.0,7.17565e-05,-0.000677518,1.2356e-06,-2.0606e-06
9.0,18.0,-0.000241744,0.000170271,-1.31724e-05,6.36453e-07
9.0,19.0,-0.000287956,0.0697115,-1.02925e-07,2.96571e-05
9.0,20.0,-2.27172e-05,-0.000323216,4.69146e-09,-6.04952e-07
9.0,21.0,-0.000159257,0.00215132,6.89785e-08,2.92894e-06
9.0,22.0,0.000667964,-4.62382e-05,2.12826e-07,-5.89426e-06
9.0,23.0,-0.00413813,-0.00278964,-5.10089e-09,-2.3366e-06
9.0,24.0,0.02784,-0.000200611,1.10936e-05,-2.46565e-05
9.0,25.0,0.000171545,0.000413546,1.58902e-08,4.17363e-06
9.0,26.0,-0.000726387,0.0498264,1.39696e-08,3.98834e-05
9.0,27.0,-2.12428e-05,0.00194019,-1.64771e-08,1.69838e-06
9.0,28.0,-0.000119274,8.34884e-05,-3.25353e-08,-9.22292e-06
9.0,29.0,8.09647e-05,-0.000426357,-6.70518e-10,-1.80516e-06
9.0,30.0,-8.03792e-05,-0.000548402,-2.14471e-09,-1.17074e-06
9.0,31.0,7.01277e-05,6.88542e-05,-1.06987e-06,-4.60689e-06
9.0,32.0,-4.38321e-05,0.0106768,5.78758e-07,0.00139179
9.0,33.0,-8.32009e-05,-0.0714882,-3.27147e-06,-0.00148523
9.0,34.0,3.94601e-05,0.00014619,-2.87212e-09,-9.32439e-08
9.0,35.0,0.000213071,-0.000427739,6.41398e-08,6.72667e-05
9.0,36.0,-0.000713209,0.000333603,3.95848e-08,6.33172e-06
9.0,37.0,0.000511135,-0.00174415,9.96593e-08,-1.10388e-05
9.0,38.0,0.00343419,-0.0280998,-8.52234e-07,-3.5873e-05
9.0,39.0,-0.0289204,-0.000263036,1.057e-06,-2.86388e-05
9.0,40.0,0.00260101,-0.000657931,-1.73003e-07,-1.94142e-06
9.0,41.0,-0.000336111,0.017873,-7.7902e-09,3.6951e-05
9.0,42.0,-0.000579261,0.000322401,4.59422e-08,2.87115e-07
9.0,43.0,0.00125755,7.33498e-05,1.04657e-07,-6.72293e-06
9.0,44.0,1.70229e-05,-0.000155513,-1.23572e-09,-1.98179e-06
9.0,45.0,5.32391e-05,0.0428093,4.28544e-09,-4.70264e-05
9.0,46.0,-2.69955e-05,-0.000414055,5.69394e-10,-3.18867e-06
9.0,47.0,1.49397e-05,0.000365001,-6.45852e-09,8.04462e-06
9.0,48.0,-9.1447e-05,0.00125344,-3.02409e-08,-0.000218721
9.0,49.0,-1.79496e-05,-0.000646243,2.35269e-08,2.14035e-06
9.0,50.0,8.80529e-05,-0.0616271,-1.07685e-06,0.000249608
9.0,51.0,6.65829e-05,-0.000142502,9.50254e-07,1.61435e-05
9.0,52.0,5.25438e-06,3.80159e-05,1.14338e-07,-1.42854e-06
9.0,53.0,-3.09228e-05,0.000191338,3.33035e-08,-2.86425e-07
9.0,54.0,9.12528e-05,0.000995365,-1.80141e-07,2.14649e-06
9.0,55.0,-0.000195884,-0.0368013,-8.59173e-09,-7.9684e-05
9.0,56.0,-8.63248e-05,-0.000754487,2.51629e-08,6.95529e-05
9.0,57.0,-0.000352684,0.000503071,-2.28976e-08,4.18706e-06
9.0,58.0,-0.000141636,0.000268099,-4.90344e-09,-2.91491e-06
9.0,59.0,0.016591,-0.00046916,-1.21745e-06,-2.21333e-06
9.0,60.0,0.022067,-0.00511081,-1.78105e-06,-3.03426e-06
9.0,61.0,0.0007845,-4.8763e-05,-7.87289e-09,2.65358e-06
9.0,62.0,-0.000187625,0.000199411,-6.84349e-09,1.62372e-05
9.0,63.0,0.000151079,-0.000155049,-7.10517e-09,-4.25671e-06
9.0,64.0,5.74886e-05,-0.0210141,-5.97983e-09,-9.80837e-07
9.0,65.0,0.000107237,0.00326807,-7.22729e-08,3.97038e-06
9.0,66.0,-2.41288e-07,-0.000714414,-8.23998e-08,8.15736e-05
9.0,67.0,-0.000100081,-0.000314158,-9.36585e-10,-2.46294e-05
9.0,68.0,0.000115292,-0.0432119,1.57945e-11,-3.08198e-05
9.0,69.0,-1.45903e-05,-0.01706,6.43096e-09,7.23217e-05
9.0,70.0,-0.000218231,0.0110143,-3.94438e-08,-0.000910073
9.0,71.0,-0.000208961,0.0353259,3.04369e-09,0.000715941
9.0,72.0,8.43929e-05,0.000596023,1.07516e-07,-4.49703e-06
9.0,73.0,0.000101202,3.16839e-05,2.39479e-09,2.55909e-06
9.0,74.0,9.73008e-05,-0.035678,2.53522e-08,3.21982e-05
9.0,75.0,-6.74707e-05,-9.99749e-05,-3.97534e-07,2.08189e-06
9.0,76.0,-8.77932e-05,0.00196353,-4.10266e-07,-3.85804e-06
9.0,77.0,-5.20259e-05,0.000293314,4.94155e-07,2.20246e-05
9.0,78.0,-0.000125367,-0.000143076,3.06472e-09,4.36828e-05
9.0,79.0,8.05637e-05,-0.000299145,-2.86976e-09,-3.79414e-05
9.0,80.0,0.000196421,0.00224695,-3.48724e-08,-4.45453e-06
9.0,81.0,-5.95615e-06,-0.0168828,-1.4105e-10,-2.60458e-06
9.0,82.0,0.00017586,0.000419502,7.48644e-09,-1.25135e-06
9.0,83.0,-0.000114862,-3.65443e-05,-4.35877e-10,2.5939e-06
9.0,84.0,-0.000625723,-0.000152767,3.9027e-08,-5.0165e-08
9.0,85.0,-0.000166889,0.000120496,-5.35062e-09,2.3351e-06
9.0,86.0,0.00219991,-0.000284804,1.49953e-07,-7.80329e-07
9.0,87.0,0.0242469,-0.00505481,3.32223e-06,-1.7084e-06
9.0,88.0,-0.0001401,0.000189963,-4.47919e-09,-1.44655e-06
9.0,89.0,9.549e-05,0.000625101,1.20047e-08,-5.52765e-05
9.0,90.0,0.000225603,-0.000987685,-8.10938e-09,6.53232e-05
9.0,91.0,-0.000236196,-0.0185956,1.79035e-08,-3.20241e-05
9.0,92.0,-2.41411e-05,0.0278195,4.02815e-07,-3.55399e-05
9.0,93.0,-0.000250927,-0.00742482,-5.64213e-08,6.76745e-05
9.0,94.0,0.000103894,-0.0121435,1.23952e-08,-0.000663757
9.0,95.0,-5.99227e-05,0.0167196,-8.32727e-10,0.000622096
9.0,96.0,4.79434e-05,-0.0291424,1.69484e-08,0.00038468
9.0,97.0,9.32544e-05,-0.00539114,6.1174e-09,-0.000323972
9.0,98.0,0.000127634,0.000460629,-2.69627e-08,2.01127e-06
9.0,99.0,0.000111383,-5.93702e-05,-2.00626e-08,-3.72558e-06
9.0,100.0,6.16875e-06,-0.0299398,-2.52508e-08,0.000135003
9.0,101.0,-3.51455e-05,-0.00264326,3.57205e-08,-0.000160776
9.0,102.0,4.27296e-05,-4.99316e-05,4.08966e-07,1.62113e-06
9.0,103.0,-1.85257e-06,-0.000150892,1.6024e-07,-1.02764e-05
9.0,104.0,8.00632e-05,0.0011972,-3.05256e-07,8.4191e-07
9.0,105.0,-1.77709e-05,0.0202929,8.03272e-08,2.11115e-05
9.0,106.0,0.000135221,0.000616138,-2.46939e-07,1.43131e-06
9.0,107.0,-6.35719e-06,3.96283e-05,-3.85598e-10,5.87277e-07
9.0,108.0,-0.000185998,7.89692e-05,1.20738e-08,-4.52361e-06
9.0,109.0,-0.000163191,-4.29811e-05,-2.41014e-08,1.42107e-05
9.0,110.0,-7.88238e-05,0.000267758,2.07577e-08,-1.35788e-05
9.0,111.0,-8.9539e-05,-9.24907e-05,-1.85415e-08,-2.85151e-06
9.0,112.0,0.000106759,0.00536639,-2.27917e-09,2.14711e-07
9.0,113.0,0.000233492,-0.000244373,1.47991e-08,7.61892e-07
9.0,114.0,9.52839e-05,-7.28865e-06,6.31836e-09,5.33978e-06
9.0,115.0,0.00197884,0.000252149,1.27284e-07,-9.8394e-06
9.0,116.0,0.000111363,-0.00022632,-5.52343e-10,3.09816e-06
9.0,117.0,0.0081929,-0.000699656,-2.06908e-06,4.81229e-05
9.0,118.0,0.0191928,0.000147358,6.37127e-07,-6.49289e-06
9.0,119.0,-0.000564146,-0.0237244,5.09392e-08,-5.16008e-05
9.0,120.0,-3.5041e-06,0.0102028,-3.51462e-10,1.34002e-05
9.0,121.0,9.81045e-05,0.00190437,-1.98568e-08,2.57584e-06
9.0,122.0,0.000346187,-0.000368222,-3.52407e-08,1.88359e-05
9.0,123.0,-2.6165e-05,-0.000539136,-2.41152e-08,2.65243e-05
9.0,124.0,7.54788e-05,0.0229103,-7.56073e-08,-1.52161e-05
9.0,125.0,-5.04649e-05,0.00250922,-1.08418e-07,9.20793e-07
9.0,126.0,0.000253078,0.000534117,-5.20901e-07,-6.21391e-07
9.0,127.0,-5.7095e-05,0.0197047,2.83821e-09,-0.000240534
9.0,128.0,2.24533e-05,-0.00502465,-2.57355e-08,0.000224601
9.0,129.0,-1.77134e-05,-0.000237767,-9.24856e-09,3.30842e-06
9.0,130.0,-2.34103e-05,-0.000138064,2.16311e-09,5.80674e-06
9.0,131.0,3.83435e-05,-0.0192642,-1.50592e-09,2.678e-05
9.0,132.0,-8.80845e-05,0.000445136,7.13527e-08,-3.30292e-06
9.0,133.0,-4.32272e-06,-0.000939453,5.62907e-08,1.98775e-06
9.0,134.0,-5.16654e-05,-0.0230807,3.29965e-08,-5.96198e-05
9.0,135.0,1.1517e-05,-0.000720169,2.41566e-07,-1.44468e-06
9.0,136.0,-0.000102323,-0.000287379,7.80028e-07,-1.26067e-05
9.0,137.0,-0.000113679,0.00127232,3.22719e-09,6.96682e-05
9.0,138.0,7.21763e-05,-4.88655e-05,5.82534e-09,6.2192e-06
9.0,139.0,-5.76183e-05,0.000101086,-1.99994e-09,-1.86084e-06
9.0,140.0,4.23245e-05,-0.0100571,6.36568e-09,-1.18044e-05
9.0,141.0,3.63975e-05,-0.00118894,3.41768e-08,-1.60904e-06
9.0,142.0,2.98261e-05,0.000389381,-1.40418e-09,-3.16461e-07
9.0,143.0,8.79288e-05,0.000143873,-1.71868e-09,-6.19845e-06
9.0,144.0,-1.40278e-05,0.00012694,1.16982e-08,-1.39889e-05
9.0,145.0,-6.42626e-05,4.09559e-05,6.65625e-09,8.27939e-06
9.0,146.0,-6.24329e-05,0.000218672,-1.00651e-08,3.87411e-06
9.0,147.0,0.000219932,-0.000194196,7.76501e-09,1.00219e-05
9.0,148.0,-7.24305e-06,5.05152e-05,9.41615e-10,1.93038e-07
9.0,149.0,0.000325317,0.00160371,4.7467e-09,1.38975e-06
9.0,150.0,0.0167031,0.0161089,2.46951e-06,-1.50833e-05
9.0,151.0,0.00425276,0.000457136,7.70079e-07,-1.17959e-05
9.0,152.0,-0.00013862,-0.000260552,1.7997e-08,7.55459e-06
9.0,153.0,-0.000639407,-0.000110657,-2.3851e-09,-1.7979e-05
9.0,154.0,0.00104791,2.65778e-05,-3.95477e-08,1.01839e-06
9.0,155.0,-7.43938e-05,0.00151985,2.10289e-08,-4.09366e-06
9.0,156.0,-8.14063e-06,0.0173275,2.13333e-09,1.59538e-05
9.0,157.0,-2.30945e-05,0.00247856,1.17208e-09,-1.04178e-06
9.0,158.0,-7.35476e-05,0.0118173,-8.39455e-08,2.5914e-05
9.0,159.0,-5.11283e-05,5.30394e-05,-6.58386e-09,-1.85734e-06
9.0,160.0,-6.8063e-05,-0.000551272,1.86481e-07,1.68673e-05
9.0,161.0,5.38571e-05,3.52688e-05,5.919e-07,-6.31661e-06
9.0,162.0,9.07429e-05,-0.0161229,-7.97085e-08,-2.93644e-05
9.0,163.0,-0.000186394,0.0014087,-8.31309e-08,1.15346e-05
9.0,164.0,3.03743e-05,-0.0169278,-1.38566e-08,1.62188e-05
9.0,165.0,-9.82564e-05,0.000433823,-2.00788e-08,-1.20474e-05
9.0,166.0,4.89047e-06,-0.000179944,1.92849e-08,2.98998e-06
9.0,167.0,9.50232e-06,0.000390696,-3.47135e-08,3.9865e-08
9.0,168.0,3.19332e-05,0.000248802,-9.37465e-07,4.09965e-07
9.0,169.0,-1.33936e-05,-0.000299906,-5.26008e-09,-1.12355e-05
9.0,170.0,2.00975e-05,0.000121516,1.98547e-11,5.60558e-07
9.0,171.0,6.63044e-06,-0.0114796,-4.97438e-08,-2.40767e-06
9.0,172.0,-4.59251e-05,-0.0157691,-2.51816e-08,-3.83676e-05
9.0,173.0,-2.67399e-05,0.00763533,1.27379e-08,4.93773e-06
9.0,174.0,7.80796e-05,0.000208685,-9.28316e-10,-1.48068e-06
9.0,175.0,1.81134e-05,0.000116822,3.47069e-07,-3.62028e-06
9.0,176.0,-2.64117e-05,-0.00121822,-1.95836e-07,5.66282e-05
9.0,177.0,2.90934e-05,-0.000187481,1.61697e-09,1.82909e-06
9.0,178.0,-4.76082e-05,0.000104234,2.93827e-08,-1.28088e-06
9.0,179.0,8.63593e-05,-0.000292525,2.80678e-08,-3.31544e-06
9.0,180.0,0.000136871,0.00389918,-1.14274e-08,-1.75062e-06
9.0,181.0,7.31171e-05,-0.00015605,-3.93887e-10,1.1854e-07
9.0,182.0,9.3115e-05,7.16714e-05,-3.07739e-09,-2.72286e-06
9.0,183.0,0.000164143,-0.000510697,-3.06882e-08,9.47047e-07
9.0,184.0,0.000123035,0.00288596,1.4167e-10,8.96498e-05
9.0,185.0,-2.28572e-05,0.0104778,-9.96592e-09,-9.70361e-05
9.0,186.0,-1.56197e-05,-0.000287219,-3.6216e-09,2.67084e-06
9.0,187.0,-0.00017228,-0.000183559,-7.7923e-09,-5.48524e-06
9.0,188.0,-4.36073e-05,4.97324e-05,-9.45789e-09,1.77858e-06
9.0,189.0,0.000358531,-0.000626369,7.81845e-08,-3.22323e-06
9.0,190.0,0.000142,0.00394403,1.5518e-10,1.39681e-06
9.0,191.0,-0.00104764,0.0136659,-5.28371e-08,4.46724e-06
9.0,192.0,-0.0138029,-8.40416e-05,-1.36122e-06,-1.90579e-06
9.0,193.0,-0.00109993,-0.000472412,1.72397e-07,-2.52144e-07
9.0,194.0,-0.000184835,5.05626e-05,-3.25921e-09,1.36755e-06
9.0,195.0,-7.73562e-05,0.000381527,3.41364e-08,-1.17826e-05
9.0,196.0,-3.20311e-05,-5.45195e-05,-1.90723e-08,4.48573e-06
9.0,197.0,-8.52909e-05,-0.000146438,-9.61762e-07,-4.99222e-06
9.0,198.0,2.00458e-05,0.0122559,3.44164e-07,1.53311e-05
9.0,199.0,3.59389e-05,-0.0115328,-8.16472e-09,7.71155e-06
9.0,200.0,-4.71241e-05,0.00028973,-5.23867e-08,-7.73602e-06
9.0,201.0,-9.54118e-06,-0.000258892,1.578e-08,-1.10102e-06
9.0,202.0,-6.99756e-05,-0.000218063,3.34444e-08,7.22814e-06
9.0,203.0,-4.62336e-05,0.000114867,1.65504e-06,-1.20972e-06
9.0,204.0,1.67569e-05,-0.000654611,-1.48093e-08,4.29193e-06
9.0,205.0,-2.09344e-05,0.000942492,3.77256e-08,1.74143e-07
9.0,206.0,4.4158e-05,-0.0111131,5.34487e-08,-5.575e-06
9.0,207.0,-1.80058e-05,0.0134795,7.43748e-09,9.21132e-06
9.0,208.0,1.17748e-05,-0.000129709,-7.38778e-09,-1.04331e-07
9.0,209.0,-1.2131e-05,0.000542348,1.66543e-08,1.06588e-05
9.0,210.0,9.99684e-06,0.000477731,-3.37224e-08,1.19464e-05
9.0,211.0,-2.38763e-05,-8.25694e-05,-4.16314e-08,-1.15662e-05
9.0,212.0,-3.074e-05,0.000762598,3.54011e-08,-1.8251e-05
9.0,213.0,-5.24712e-05,0.000638634,-7.20733e-08,1.79961e-06
9.0,214.0,-2.31959e-05,-0.013581,4.40021e-07,2.07343e-06
9.0,215.0,2.36942e-05,0.00598404,5.57745e-07,-1.49283e-06
9.0,216.0,-1.97812e-05,-0.000357639,2.0073e-09,1.15947e-06
9.0,217.0,3.46964e-05,1.03121e-05,-2.63648e-08,-2.28813e-06
9.0,218.0,1.85947e-05,-0.000992702,-9.84244e-09,3.3924e-05
9.0,219.0,1.83603e-05,-0.00024967,-5.50695e-09,8.91062e-07
9.0,220.0,2.26046e-05,9.20921e-05,3.83842e-09,-1.87711e-06
9.0,221.0,-1.8595e-05,-0.000235566,-1.16663e-08,9.72193e-08
9.0,222.0,3.38248e-05,-7.54138e-05,4.32151e-09,1.84762e-06
9.0,223.0,1.17715e-05,-0.000119725,-4.10953e-09,4.68695e-06
9.0,224.0,-5.57535e-05,-0.00654675,2.68926e-09,-5.05822e-06
9.0,225.0,5.05448e-05,0.000307414,-6.46226e-10,6.26271e-07
9.0,226.0,-8.71071e-05,-0.00135858,-1.0345e-08,-1.64764e-06
9.0,227.0,3.11325e-05,0.000383416,-7.77455e-09,-9.68842e-06
9.0,228.0,-7.42449e-05,-0.00013098,-5.62216e-07,2.84325e-06
9.0,229.0,-1.60638e-05,-0.010115,-3.20037e-07,2.38099e-06
9.0,230.0,0.000140274,-0.00218988,3.76885e-08,5.97138e-06
9.0,231.0,-5.50222e-05,0.00028731,-2.58463e-08,-7.33727e-06
9.0,232.0,-0.000116259,-0.000562071,-2.25801e-08,4.01811e-06
9.0,233.0,-2.03367e-05,-8.70956e-05,9.36899e-10,1.98913e-06
9.0,234.0,-0.000358382,0.000542864,-2.70753e-08,-6.29843e-06
9.0,235.0,-6.34721e-05,-0.00470569,-5.29434e-09,2.23503e-07
9.0,236.0,0.0102239,0.000895608,-3.40651e-06,-3.48288e-06
9.0,237.0,-0.00364648,-0.0109663,2.33026e-06,-2.68368e-06
9.0,238.0,0.000405019,0.000835314,7.86702e-08,-1.90051e-06
9.0,239.0,0.000747717,0.000329571,-3.7658e-07,-5.55954e-06
9.0,240.0,1.37009e-05,0.00015383,2.91921e-09,4.74344e-06
9.0,241.0,-0.00017453,5.82207e-06,4.51553e-08,-2.33564e-08
9.0,242.0,-0.000131246,-0.000338662,1.25643e-08,1.98384e-06
9.0,243.0,4.99118e-05,-0.00819578,1.55053e-08,-2.75391e-06
9.0,244.0,5.13887e-05,0.0102752,-1.63986e-06,6.05965e-06
9.0,245.0,0.000148873,7.0487e-05,1.08506e-06,-2.57884e-06
9.0,246.0,2.37722e-05,-4.15029e-05,-1.04517e-08,9.01526e-06
9.0,247.0,-3.77471e-05,-0.000328485,-4.286e-08,-4.62444e-06
9.0,248.0,-1.70712e-05,8.80153e-05,-7.33932e-09,7.9092e-07
9.0,249.0,-5.22873e-05,1.38375e-05,1.60849e-08,5.55024e-07
9.0,250.0,-2.78608e-05,-0.000255394,-2.7151e-09,5.14613e-06
9.0,251.0,1.6485e-05,0.000405034,6.57422e-09,-1.40181e-05
9.0,252.0,-2.14493e-05,-0.000777979,1.28593e-09,1.09736e-05
9.0,253.0,-1.54964e-05,0.00711344,1.47864e-08,1.45692e-05
9.0,254.0,-1.79144e-05,-0.0112425,3.9144e-09,1.03247e-05
9.0,255.0,-2.82009e-05,0.000680877,-3.3865e-09,-5.64193e-06
10.0,0.0,-5.91975e-05,8.45261e-05,3.44929e-06,1.46947e-05
10.0,1.0,2.51851e-05,1.37958e-05,-1.67429e-08,-9.12158e-08
10.0,2.0,0.000112467,-0.00106647,3.91968e-08,-2.11248e-07
10.0,3.0,7.46948e-06,-0.000370132,-3.34344e-10,-3.05575e-05
10.0,4.0,3.03156e-05,0.000373703,-8.69151e-09,-1.66544e-07
10.0,5.0,-5.69071e-05,0.000253885,6.66943e-08,-3.30234e-05
10.0,6.0,1.89519e-05,0.000810365,-4.71683e-08,-6.44094e-06
10.0,7.0,-0.000138728,-0.0104323,9.62809e-06,1.55612e-05
10.0,8.0,-8.83945e-05,0.000221554,-4.81884e-08,-1.33703e-06
10.0,9.0,-7.14085e-05,-0.000240423,-7.27588e-08,-2.44781e-05
10.0,10.0,-0.000142331,-9.32961e-06,4.95843e-07,1.21935e-06
10.0,11.0,-4.17391e-05,-0.011527,3.18349e-07,-2.15083e-05
10.0,12.0,-1.17112e-05,-0.000122831,-5.45186e-09,1.42614e-06
10.0,13.0,6.03423e-05,0.000250207,1.81365e-08,8.42987e-06
10.0,14.0,0.00983717,-0.000492262,3.45273e-06,-1.26637e-06
10.0,15.0,-0.0169437,0.000427604,-4.8726e-06,-7.62274e-06
10.0,16.0,0.000350705,0.0465017,-4.46252e-07,-6.81468e-06
10.0,17.0,-0.000723024,0.000166561,-7.13937e-07,-4.75252e-07
10.0,18.0,2.95794e-05,-0.0263025,1.99022e-06,-3.19818e-06
10.0,19.0,-0.000163617,-0.000189579,-6.16346e-08,5.89076e-06
10.0,20.0,5.74485e-05,-4.68648e-05,7.45259e-09,3.01723e-06
10.0,21.0,-0.000110518,-0.000103433,4.91522e-07,-2.36831e-06
10.0,22.0,-3.41571e-05,-0.000898166,-4.55825e-07,-0.000102764
10.0,23.0,-6.09066e-05,-0.00018415,-1.59014e-06,2.74062e-08
10.0,24.0,-1.29627e-05,-0.00341941,1.37534e-06,-0.000426048
10.0,25.0,-1.83824e-05,0.053703,5.89629e-09,0.000559825
10.0,26.0,0.000206591,-0.000316708,-5.40177e-08,1.94512e-06
10.0,27.0,-0.000232877,0.000529548,-8.04509e-08,-2.85447e-06
10.0,28.0,-0.000426047,0.00352863,-1.52043e-07,-0.000397475
10.0,29.0,-0.0233623,0.0487859,5.30207e-06,0.000391577
10.0,30.0,0.0138737,0.00016648,1.4247e-06,-8.6057e-07
10.0,31.0,4.52066e-05,-0.0245677,-2.56745e-08,3.03986e-05
10.0,32.0,-2.21137e-05,-0.000108924,1.89961e-08,-1.32814e-05
10.0,33.0,-0.000200937,5.49087e-05,-1.1304e-05,1.11237e-06
10.0,34.0,9.33026e-05,0.000205991,-4.56879e-09,6.16087e-07
10.0,35.0,1.68005e-05,-0.00166633,1.64384e-08,0.000303885
10.0,36.0,4.12445e-05,-0.0456058,4.22643e-08,-0.000392059
10.0,37.0,4.49354e-05,-0.000967386,2.49597e-08,-4.51504e-06
10.0,38.0,2.4395e-05,-0.00105029,2.58594e-06,-1.16362e-06
10.0,39.0,-3.64068e-05,-0.000949587,-1.38336e-06,-0.000122881
10.0,40.0,-8.80337e-05,0.071746,7.68594e-07,8.3382e-05
10.0,41.0,1.79736e-05,0.00111472,1.11922e-06,1.0985e-06
10.0,42.0,-0.000109369,0.000631979,-2.29368e-07,-2.88316e-07
10.0,43.0,5.16979e-05,0.000827546,-1.88425e-07,-8.6864e-05
10.0,44.0,0.000273411,0.00957775,-3.67648e-11,6.11378e-05
10.0,45.0,-2.0001e-05,-0.00102719,4.99201e-09,-1.95952e-06
10.0,46.0,0.000527471,-0.0006286,-1.48576e-07,-2.36814e-06
10.0,47.0,0.000300757,-0.000813733,5.11176e-08,-1.77661e-05
10.0,48.0,0.00314645,0.00130404,9.09097e-08,-0.000270933
10.0,49.0,-0.0295431,-0.0453226,4.26102e-06,0.000239308
10.0,50.0,-0.000107317,0.000390082,-1.05539e-08,-4.89841e-07
10.0,51.0,-0.000346117,-0.000126215,-1.09231e-07,1.90568e-05
10.0,52.0,1.85473e-05,-0.000406312,7.68068e-07,8.78895e-06
10.0,53.0,0.000158572,0.000634578,-2.93529e-07,1.94068e-06
10.0,54.0,-2.63188e-05,-0.000154279,8.8e-08,1.06868e-06
10.0,55.0,0.000291595,0.00109365,4.64919e-08,-7.40445e-07
10.0,56.0,4.90202e-05,0.000397832,-2.25592e-08,-5.06815e-05
10.0,57.0,9.61133e-05,0.0740784,-2.36248e-08,8.50315e-05
10.0,58.0,-6.24702e-05,0.00183934,-5.26317e-08,4.49098e-06
10.0,59.0,0.000191178,-0.0396479,-5.93919e-07,8.41797e-06
10.0,60.0,0.000102638,0.000649318,1.88737e-07,5.88346e-07
10.0,61.0,-6.39074e-05,0.00185272,-1.47571e-10,1.87815e-06
10.0,62.0,-4.65411e-05,-0.000288247,3.69557e-10,-3.03218e-05
10.0,63.0,7.90072e-05,0.0181789,-2.76274e-08,2.6958e-05
10.0,64.0,-1.08529e-05,0.000255041,2.21116e-08,1.06153e-05
10.0,65.0,-6.62075e-05,0.000186294,1.05792e-06,-8.16036e-06
10.0,66.0,-0.000119575,0.000463668,5.72719e-07,-7.13008e-05
10.0,67.0,-8.42549e-05,0.00187053,-4.93237e-09,0.00018132
10.0,68.0,0.00021141,-0.0106978,3.6944e-09,-7.98047e-06
10.0,69.0,6.60821e-05,0.0257874,-4.47335e-09,-0.000133625
10.0,70.0,-0.000136528,9.39562e-05,-5.32734e-08,-1.4651e-05
10.0,71.0,0.0154854,-0.000243236,-5.08921e-06,-8.86415e-06
10.0,72.0,-0.0249215,-0.000705523,4.53762e-06,6.94874e-06
10.0,73.0,-0.000275346,0.00175763,3.17807e-08,0.000201956
10.0,74.0,0.000642584,0.000202406,-1.61707e-07,-4.04954e-06
10.0,75.0,-0.000411701,0.0306413,-4.67342e-08,-0.000181907
10.0,76.0,-0.000884363,0.000290277,1.26504e-07,4.60262e-06
10.0,77.0,5.54273e-05,-0.000275276,-1.33306e-06,-2.57965e-05
10.0,78.0,-0.00010572,0.0443731,7.22726e-09,-7.27842e-05
10.0,79.0,-8.76896e-05,-0.0209363,1.94778e-10,6.14005e-05
10.0,80.0,-3.80486e-05,-0.0439696,2.41558e-08,-1.73866e-05
10.0,81.0,-0.000122488,-0.00534609,5.30929e-09,-4.33289e-06
10.0,82.0,0.000191596,-0.000525102,-1.54485e-08,2.51965e-06
10.0,83.0,-3.94076e-05,-0.000323085,-6.0747e-09,2.77488e-05
10.0,84.0,-2.34409e-05,-0.0459826,4.24565e-08,2.64357e-05
10.0,85.0,1.89319e-05,0.000197889,-2.55524e-09,-2.51909e-07
10.0,86.0,-1.37971e-05,0.004282,6.42271e-07,-6.67104e-06
10.0,87.0,4.75974e-05,-0.000404257,1.07921e-06,-8.19803e-07
10.0,88.0,0.000113881,-0.00036535,-3.33963e-09,2.3219e-07
10.0,89.0,6.6089e-05,5.32958e-05,5.69335e-08,-4.8455e-06
10.0,90.0,3.28497e-06,0.00032249,-2.78447e-08,-3.00435e-05
10.0,91.0,-7.94694e-05,0.00410212,6.56292e-08,5.13706e-06
10.0,92.0,1.56761e-05,0.00295931,-3.91409e-07,-6.70559e-07
10.0,93.0,-0.00014612,0.000156349,9.67519e-07,3.40932e-05
10.0,94.0,0.000155572,8.12947e-05,3.54721e-08,8.59799e-07
10.0,95.0,7.8117e-05,-0.000131018,8.34287e-09,-3.97847e-05
10.0,96.0,-3.78805e-05,-0.00101143,-5.87785e-09,2.12796e-05
10.0,97.0,-0.000353643,-0.00176583,-2.99244e-08,-0.000140296
10.0,98.0,4.75307e-05,-0.0309235,-2.02554e-08,0.000156784
10.0,99.0,-3.47758e-05,-0.000804172,1.43522e-08,-2.53064e-07
10.0,100.0,-0.00782031,8.71414e-05,-5.82256e-07,4.88937e-07
10.0,101.0,0.0258733,-0.000412701,-3.02405e-06,-3.49935e-05
10.0,102.0,-0.000156735,-0.000111108,2.97348e-08,5.90516e-07
10.0,103.0,0.000520281,-0.00057263,-2.90601e-08,-5.42434e-05
10.0,104.0,-0.00014293,0.0190581,-4.48613e-07,-1.13334e-05
10.0,105.0,0.000548901,-0.00378837,2.38586e-06,-6.2552e-06
10.0,106.0,-0.000269206,0.0501533,-5.8163e-07,1.98815e-05
10.0,107.0,9.47025e-05,-0.00194577,9.56353e-09,-6.41039e-08
10.0,108.0,-0.000141613,0.00019997,-6.66664e-09,-1.96871e-05
10.0,109.0,2.22529e-05,0.0331615,-1.03636e-08,8.95943e-06
10.0,110.0,-0.000104656,0.00601604,-1.5415e-08,1.27119e-05
10.0,111.0,-2.40401e-05,0.0205282,-2.11406e-08,-8.61262e-06
10.0,112.0,-3.41635e-05,0.000249285,-4.11593e-09,-6.3994e-07
10.0,113.0,0.000111155,0.000103589,2.04923e-09,-8.2368e-07
10.0,114.0,-6.99422e-05,-0.0251272,3.29707e-09,0.000875601
10.0,115.0,-9.85637e-05,0.0160613,-4.01308e-07,-0.000967172
10.0,116.0,-0.000100251,-0.00139226,-2.97271e-09,6.09418e-05
10.0,117.0,-0.000198725,-0.000575036,-8.91443e-08,5.41026e-05
10.0,118.0,1.23845e-05,-0.00523852,1.03936e-06,-2.32578e-05
10.0,119.0,7.36639e-05,0.000264045,8.50695e-08,-1.4023e-07
10.0,120.0,0.000191654,-0.000134418,6.11785e-09,9.58134e-06
10.0,121.0,-5.5277e-05,0.000186801,1.71631e-09,-1.04509e-05
10.0,122.0,-4.89221e-05,0.000125986,1.31113e-07,-9.62362e-06
10.0,123.0,9.84964e-06,-0.000185204,2.19549e-08,1.07541e-05
10.0,124.0,-6.39386e-05,-0.00145393,-9.05301e-09,9.32723e-07
10.0,125.0,-7.6687e-06,0.0170184,-8.09917e-07,-2.1529e-05
10.0,126.0,-7.20646e-05,0.000150621,-1.2393e-06,5.09588e-06
10.0,127.0,0.000122532,-0.000396491,6.35866e-09,3.41785e-06
10.0,128.0,-0.000171179,-0.000656605,-4.07158e-09,4.40809e-05
10.0,129.0,0.000135994,0.000500749,2.32561e-08,-1.64345e-06
10.0,130.0,-0.000153531,-0.000169343,2.87475e-08,1.20923e-05
10.0,131.0,1.1768e-05,-0.00091972,-3.92717e-10,-5.05487e-07
10.0,132.0,-0.000794539,-0.0131452,5.45465e-07,5.27149e-05
10.0,133.0,0.0218905,0.0427052,3.13799e-06,-0.000138763
10.0,134.0,-0.0097129,-0.00102096,-1.04418e-06,-9.27399e-06
10.0,135.0,-0.000313744,-0.000167921,-4.10169e-06,3.34462e-06
10.0,136.0,-0.00060283,6.38067e-05,5.15243e-07,3.248e-06
10.0,137.0,3.54419e-05,0.000368422,-1.25269e-08,3.48317e-05
10.0,138.0,-6.21269e-06,-0.00034836,-3.29906e-10,5.72933e-06
10.0,139.0,5.94428e-05,-0.0111533,-2.34523e-09,1.02481e-05
10.0,140.0,-9.75147e-05,-0.00349847,2.72717e-08,-7.16751e-06
10.0,141.0,-4.1787e-05,0.033365,3.82068e-11,4.26662e-05
10.0,142.0,0.000126469,-0.000184386,3.9246e-09,2.51716e-06
10.0,143.0,0.000110195,-0.000165599,5.12066e-09,1.74918e-05
10.0,144.0,-0.000130321,0.0221972,-1.42428e-08,-5.39742e-05
10.0,145.0,-0.000117185,0.00274432,1.55262e-08,6.32482e-06
10.0,146.0,8.26817e-05,-0.0119863,2.66701e-08,2.9065e-05
10.0,147.0,-1.88062e-05,0.000116383,1.34305e-08,-1.40824e-05
10.0,148.0,-2.14157e-05,0.000679166,-2.52101e-08,1.45147e-06
10.0,149.0,2.60716e-06,-0.000209176,4.64865e-08,1.17255e-05
10.0,150.0,5.79417e-05,0.000248746,5.79746e-07,-9.83465e-06
10.0,151.0,5.97165e-05,-0.0108312,-9.32139e-07,0.000533037
10.0,152.0,-6.01498e-05,-0.0184488,3.08879e-08,-0.000544291
10.0,153.0,2.97528e-05,0.00400556,-5.6543e-08,1.60817e-05
10.0,154.0,-0.000123971,-0.000302164,4.74543e-07,-1.93324e-05
10.0,155.0,3.11758e-05,0.00927627,9.0177e-08,-8.36846e-08
10.0,156.0,2.7039e-05,-0.000636807,5.02887e-08,-4.26059e-06
10.0,157.0,8.55057e-05,-2.12973e-05,-3.63449e-08,-2.75277e-05
10.0,158.0,1.93841e-05,-0.000304419,-8.65576e-08,2.75982e-05
10.0,159.0,3.9575e-05,9.65451e-05,-1.07909e-08,-5.23885e-06
10.0,160.0,-4.49928e-05,-0.000808149,3.14882e-07,4.25043e-05
10.0,161.0,-8.57609e-05,0.00129338,-6.93709e-07,-2.8719e-05
10.0,162.0,-6.17244e-05,0.000478528,3.64894e-08,-4.03996e-06
10.0,163.0,1.35505e-05,0.0195461,3.48908e-08,6.76699e-06
10.0,164.0,4.95953e-05,0.000927118,-2.87592e-09,-2.30078e-06
10.0,165.0,5.74135e-05,-0.0145667,2.19087e-08,0.000643322
10.0,166.0,-0.00013419,0.0197004,-2.29316e-07,-0.00062397
10.0,167.0,0.00024363,0.000773846,-4.73392e-07,1.49488e-06
10.0,168.0,-7.81795e-05,-0.0004995,2.49621e-06,-5.81144e-07
10.0,169.0,0.00759417,-0.000632108,2.49722e-06,-3.59519e-05
10.0,170.0,0.0048626,-0.0120661,-2.62584e-06,1.28414e-05
10.0,171.0,-0.0109102,-0.000390706,-2.88817e-06,-9.67183e-07
10.0,172.0,0.0126517,0.0145414,9.18659e-06,4.67875e-05
10.0,173.0,0.00259693,0.0291361,-1.63063e-06,2.96881e-05
10.0,174.0,0.00704418,-0.000656027,8.88723e-07,1.654e-06
10.0,175.0,0.00065501,-0.000213388,3.6578e-08,1.50018e-05
10.0,176.0,-0.000515533,0.00130986,-1.64697e-07,-8.71977e-05
10.0,177.0,-2.64982e-05,-0.00842016,1.21843e-08,-2.17506e-05
10.0,178.0,0.000145899,6.51171e-05,-6.5031e-08,-4.61204e-07
10.0,179.0,0.000148218,0.0216308,1.46666e-08,4.62169e-05
10.0,180.0,1.57529e-05,0.000839481,2.52682e-08,-5.30791e-07
10.0,181.0,-1.35106e-05,-0.000620465,-3.76608e-09,1.51475e-06
10.0,182.0,-4.44464e-05,0.000224064,-7.98328e-09,-1.44725e-05
10.0,183.0,6.87732e-05,-0.0171039,4.83329e-08,0.000110251
10.0,184.0,2.43944e-05,-0.00192832,-2.29099e-09,-0.00011303
10.0,185.0,-2.76573e-05,-0.000152109,-1.48955e-08,3.11381e-06
10.0,186.0,1.94612e-05,-0.000303048,4.34726e-09,-3.05735e-06
10.0,187.0,4.82567e-05,-0.000124582,5.78105e-08,-5.4719e-06
10.0,188.0,-0.000198255,-0.00576368,-4.4013e-08,8.95232e-06
10.0,189.0,-2.66471e-06,0.000172548,-2.11296e-08,-9.52457e-06
10.0,190.0,-1.97958e-05,-0.000601742,1.15432e-08,-1.67987e-05
10.0,191.0,-2.26014e-05,-0.000377593,3.24403e-07,2.3892e-05
10.0,192.0,1.44089e-05,-0.0167007,-3.96158e-06,-1.94748e-05
10.0,193.0,6.75681e-06,-0.000782579,-3.56538e-07,-1.61717e-06
10.0,194.0,1.49319e-05,0.000245856,-3.60764e-08,1.079e-05
10.0,195.0,8.03123e-05,-0.000334836,2.60798e-07,1.97694e-05
10.0,196.0,2.32713e-05,-0.000125214,1.8217e-07,-3.54554e-07
10.0,197.0,0.000110349,0.0135631,1.10122e-06,-1.81405e-05
10.0,198.0,5.5842e-05,0.000128542,8.01973e-07,6.32768e-06
10.0,199.0,2.45071e-05,0.000487185,1.01752e-07,-1.14345e-07
10.0,200.0,2.91881e-06,-0.000412493,3.42435e-07,1.75013e-05
10.0,201.0,8.07072e-05,-0.000134213,-7.7294e-08,6.29106e-08
10.0,202.0,-8.46505e-05,-0.000304802,3.86476e-08,2.70877e-05
10.0,203.0,-4.9951e-05,0.00263696,2.19989e-06,7.14995e-07
10.0,204.0,0.00011087,-0.0236836,-1.14345e-07,-1.00775e-05
10.0,205.0,0.000114366,-0.0042577,-2.8733e-07,-8.9209e-06
10.0,206.0,-8.80264e-05,0.00101844,-1.41918e-07,4.60038e-06
10.0,207.0,-4.33009e-05,0.000372432,2.58707e-08,-2.94168e-06
10.0,208.0,9.66234e-05,0.0216223,-5.24182e-08,-1.8554e-05
10.0,209.0,-0.000163682,0.000320196,1.72433e-07,7.68902e-06
10.0,210.0,0.000540119,-0.00416131,-2.15626e-07,-8.81755e-05
10.0,211.0,0.000374452,0.00858149,-6.42692e-08,0.000185705
10.0,212.0,0.0120202,0.00144944,4.83165e-07,-7.44987e-05
10.0,213.0,-0.0118045,5.03345e-05,-4.06361e-06,-1.34562e-06
10.0,214.0,-0.000616225,-0.000155022,1.0235e-07,1.77657e-06
10.0,215.0,0.000347741,-0.000277936,4.26886e-08,3.13811e-06
10.0,216.0,0.000123708,0.0223005,3.85331e-08,-5.58403e-05
10.0,217.0,0.000272368,-0.000114086,-3.92749e-08,-5.74494e-08
10.0,218.0,-0.000213385,0.000739771,-3.28685e-08,-2.48687e-05
10.0,219.0,-4.02963e-05,-0.011891,-2.66625e-09,3.32622e-05
10.0,220.0,-6.66779e-05,0.000268154,-8.57085e-09,-3.25909e-06
10.0,221.0,1.80421e-05,-0.000484953,5.94795e-09,3.62493e-06
10.0,222.0,0.000102351,0.000543449,2.75965e-08,-1.90625e-05
10.0,223.0,-2.61514e-05,0.000481952,-6.26135e-09,2.33026e-06
10.0,224.0,-8.02959e-06,0.00194678,1.77609e-08,1.07079e-06
10.0,225.0,3.22109e-05,0.0119276,2.60024e-09,1.15495e-05
10.0,226.0,0.000106271,-0.00331049,-8.3065e-08,-6.22968e-06
10.0,227.0,1.90991e-05,0.000833626,1.45848e-08,-2.71491e-05
10.0,228.0,5.76835e-05,-0.0151778,3.94155e-07,9.33015e-05
10.0,229.0,-6.59792e-05,-4.13432e-05,5.4988e-07,4.91108e-06
10.0,230.0,1.39263e-05,0.000226726,-1.51091e-07,-1.03485e-05
10.0,231.0,-1.74506e-05,0.000578393,-5.79859e-08,-3.05872e-05
10.0,232.0,-3.85529e-05,-0.000567396,-1.29468e-07,7.209e-06
10.0,233.0,-7.7395e-05,-0.000446097,7.6359e-09,1.56584e-05
10.0,234.0,2.59889e-05,0.00184537,-4.89445e-08,3.34014e-07
10.0,235.0,1.53895e-06,0.000642072,-2.22752e-07,-1.37872e-06
10.0,236.0,-6.64381e-05,-0.0113299,1.57819e-06,2.87655e-05
10.0,237.0,-3.71459e-05,-0.000283585,-8.08985e-07,1.66414e-06
10.0,238.0,-3.4901e-05,0.000432319,-2.88974e-07,3.14478e-06
10.0,239.0,-6.15012e-05,-0.000247638,-2.311e-07,-3.61368e-07
10.0,240.0,7.11845e-05,0.000677491,7.84962e-09,2.77439e-05
10.0,241.0,-2.64052e-05,-0.000339946,2.7503e-08,-9.13119e-06
10.0,242.0,3.42684e-05,-0.0174048,-1.81277e-09,-5.66861e-05
10.0,243.0,-6.49197e-06,-0.000377064,-2.69472e-08,1.1472e-06
10.0,244.0,4.64367e-05,-0.000866832,-1.97725e-06,-6.31188e-07
10.0,245.0,-2.36797e-05,-0.00867962,-2.53531e-07,-2.42312e-06
10.0,246.0,4.34507e-05,0.00298096,-1.69881e-08,4.91984e-06
10.0,247.0,0.000186345,0.00663997,2.98001e-07,-1.20339e-05
10.0,248.0,-5.89168e-05,-0.000898477,-2.46858e-08,-3.73489e-06
10.0,249.0,-0.000159464,0.00129616,4.74539e-08,5.06853e-05
10.0,250.0,4.15831e-06,0.000651826,2.76993e-09,-1.96074e-05
10.0,251.0,-6.43513e-05,0.00731336,-1.09928e-08,-9.56904e-06
10.0,252.0,4.64977e-05,-0.0169137,1.51055e-08,-1.33289e-05
10.0,253.0,-0.000491345,-0.000959331,-1.74009e-09,-1.18066e-06
10.0,254.0,0.000453832,0.00145455,9.6684e-08,5.32867e-06
10.0,255.0,-0.000149021,-0.00125963,-9.88822e-09,-9.09927e-06
11.0,0.0,-3.26921e-06,-2.21449e-06,1.91579e-07,-3.0013e-07
11.0,1.0,5.86371e-05,-0.00515083,-1.42343e-08,-5.45218e-06
11.0,2.0,3.48702e-06,-5.46438e-05,2.5866e-08,-7.25714e-07
11.0,3.0,-2.71306e-05,-0.000124127,-1.48654e-08,-1.01494e-05
11.0,4.0,-2.61185e-05,-0.000123259,1.01401e-08,1.6123e-07
11.0,5.0,-2.38344e-05,-0.000464923,2.20512e-08,6.21246e-05
11.0,6.0,-4.50169e-05,0.00753232,1.03323e-07,-5.98621e-05
11.0,7.0,2.80469e-05,0.000258295,-1.94625e-06,-4.83572e-07
11.0,8.0,7.72974e-05,0.00923545,-1.85884e-07,-1.42532e-05
11.0,9.0,1.21766e-06,-0.000179293,-1.8522e-08,-1.55178e-05
11.0,10.0,-0.000121196,5.08025e-05,1.74444e-06,3.67285e-06
11.0,11.0,2.68536e-06,-0.000206286,8.99839e-08,7.22137e-07
11.0,12.0,7.43549e-05,-0.000173833,5.25965e-09,2.39876e-06
11.0,13.0,2.9991e-05,7.06079e-05,-1.29474e-08,4.56889e-06
11.0,14.0,0.0170078,-0.0442494,5.96853e-06,-0.00012077
11.0,15.0,0.0097964,-0.0107304,2.81498e-06,0.000130926
11.0,16.0,3.56371e-05,-0.000497592,-4.33142e-08,-5.14916e-07
11.0,17.0,2.12291e-05,0.0328967,2.01036e-08,1.16132e-05
11.0,18.0,-9.34442e-05,0.000637437,-6.28081e-06,3.33382e-07
11.0,19.0,0.00016393,0.000650409,8.26889e-08,-1.81996e-06
11.0,20.0,3.7547e-05,-2.81928e-05,2.27329e-09,2.31562e-07
11.0,21.0,-7.68124e-05,-0.0160751,-6.74011e-08,-7.8482e-06
11.0,22.0,-2.34483e-05,0.000214106,-8.11933e-07,2.3636e-05
11.0,23.0,-5.33483e-05,0.000737535,8.42867e-07,6.71678e-07
11.0,24.0,-5.28866e-05,-0.00025141,2.43738e-06,-2.93111e-05
11.0,25.0,-6.46283e-05,-0.000426261,-5.11837e-09,-5.05974e-06
11.0,26.0,0.000112446,-0.00298576,7.16104e-08,1.54118e-06
11.0,27.0,-0.0003843,0.0730038,-1.3881e-07,9.45721e-05
11.0,28.0,-0.000168187,0.000666589,-5.63346e-08,-7.53542e-05
11.0,29.0,-0.013992,-0.000403049,3.17522e-06,-4.4259e-06
11.0,30.0,-0.0233749,-0.0102529,-2.41052e-06,-4.99664e-06
11.0,31.0,-0.000182835,-0.000477694,9.43143e-08,3.86366e-07
11.0,32.0,0.000389471,0.00127479,-3.71243e-07,0.00016916
11.0,33.0,-0.000148889,0.00028928,-8.37556e-06,9.76286e-06
11.0,34.0,-0.000137847,0.0555657,3.4536e-09,7.39216e-05
11.0,35.0,-0.000121856,0.000760134,-5.57291e-08,-0.000138695
11.0,36.0,-6.58351e-05,-0.000242774,-1.43809e-08,-1.33719e-06
11.0,37.0,1.37071e-05,-0.00743344,8.76774e-09,-2.65596e-05
11.0,38.0,0.000109672,0.000978198,3.24095e-06,6.09538e-07
11.0,39.0,-8.47558e-05,-0.000785504,2.52097e-06,-9.77179e-05
11.0,40.0,-0.000178589,0.000387286,-4.15249e-06,8.26837e-07
11.0,41.0,7.32262e-05,0.0028538,-1.41988e-06,8.2358e-06
11.0,42.0,7.23598e-05,-0.0705057,1.58748e-07,8.98959e-05
11.0,43.0,-2.55836e-05,0.000704678,1.23113e-07,-7.42985e-05
11.0,44.0,-8.76255e-05,0.00077562,1.71524e-09,4.8962e-06
11.0,45.0,-0.000234511,-4.65709e-06,-4.48121e-09,-2.18816e-06
11.0,46.0,-5.1937e-05,0.0406091,1.9429e-08,0.000209753
11.0,47.0,1.58503e-05,-0.000661027,2.08049e-09,-1.42586e-05
11.0,48.0,0.0295711,0.000786485,9.04913e-07,-0.000165808
11.0,49.0,0.00335938,9.62175e-05,-4.85529e-07,2.12722e-06
11.0,50.0,0.000167086,-0.00026548,1.54335e-08,7.42979e-06
11.0,51.0,0.00101872,0.00459884,3.28278e-07,-0.000664771
11.0,52.0,-5.94168e-05,-0.0302101,-2.45241e-06,0.000665795
11.0,53.0,0.000138863,0.00086323,-2.54152e-07,9.60446e-07
11.0,54.0,-6.95718e-05,0.0395928,2.26943e-07,1.10283e-05
11.0,55.0,-1.9202e-05,0.00187462,3.87562e-09,4.08855e-06
11.0,56.0,-4.2676e-06,0.000897507,2.23207e-09,-0.00010863
11.0,57.0,-1.19277e-05,-0.000430544,8.52647e-10,-2.12876e-06
11.0,58.0,-1.74602e-05,0.0231359,1.54455e-08,5.31604e-05
11.0,59.0,0.000106191,-0.00138745,3.40567e-07,1.06935e-06
11.0,60.0,-0.000107294,-0.000222539,-2.45955e-06,-9.11249e-07
11.0,61.0,-0.000208345,-0.0573705,-2.38705e-08,-6.16603e-05
11.0,62.0,4.10632e-05,-1.47222e-05,-1.22992e-07,6.82528e-07
11.0,63.0,-9.34091e-05,0.000417282,1.74126e-08,7.57553e-07
11.0,64.0,-0.000186778,0.00795072,-9.38731e-08,3.37896e-07
11.0,65.0,-6.66235e-05,0.0494665,1.43988e-06,7.13143e-05
11.0,66.0,-4.55238e-06,-0.000946106,-2.57563e-07,0.000138836
11.0,67.0,-5.42409e-05,0.000261177,1.23345e-08,2.52285e-05
11.0,68.0,-0.000123963,-0.00064013,-2.24972e-09,5.85327e-05
11.0,69.0,0.000101612,-0.000183935,1.71245e-09,-5.34204e-05
11.0,70.0,0.000350157,0.00086593,1.0967e-07,-9.4956e-05
11.0,71.0,-0.0247478,5.19735e-05,8.08598e-06,1.18311e-06
11.0,72.0,-0.0154963,-0.00208407,2.8125e-06,1.35062e-05
11.0,73.0,0.000238013,0.00126968,-2.71207e-08,0.000135582
11.0,74.0,0.00132679,0.00343238,-3.30116e-07,-5.33303e-06
11.0,75.0,1.72866e-05,-0.000381684,-9.26362e-09,1.6607e-06
11.0,76.0,-0.000579943,0.0527011,4.95506e-08,-9.05682e-05
11.0,77.0,0.000484157,-5.33222e-05,-1.17054e-05,-6.29638e-06
11.0,78.0,4.73406e-05,0.00205125,-3.5016e-09,-2.52726e-06
11.0,79.0,5.48079e-05,0.00671659,5.21424e-10,-1.92301e-05
11.0,80.0,6.94816e-05,-0.000759124,-3.29751e-08,-9.29726e-06
11.0,81.0,2.62468e-05,-0.00209743,-3.59257e-09,6.34792e-06
11.0,82.0,-2.07925e-05,-0.0277499,-4.03444e-08,6.64142e-05
11.0,83.0,2.21962e-06,0.000850036,1.77347e-09,-7.79542e-05
11.0,84.0,-5.5387e-05,0.000733594,-4.17e-09,-9.82951e-07
11.0,85.0,3.64652e-05,0.0337629,-3.46811e-09,-9.23507e-05
11.0,86.0,-0.000135313,-0.00214141,2.01891e-07,3.7086e-06
11.0,87.0,-0.000108034,-0.0016346,1.23536e-06,-6.97803e-07
11.0,88.0,0.000131868,-0.0484315,-2.47014e-09,-4.81442e-05
11.0,89.0,-4.51529e-06,-0.000912054,1.44497e-08,0.000113398
11.0,90.0,0.000313396,-0.000163531,-2.49572e-08,1.35034e-05
11.0,91.0,-3.52401e-05,-8.04295e-05,-4.86561e-08,-2.4869e-05
11.0,92.0,-4.214e-05,-0.000746821,9.5164e-08,2.61866e-05
11.0,93.0,0.000138845,0.0216369,-5.75593e-07,-0.000275536
11.0,94.0,8.74064e-05,-0.0018618,1.89371e-08,-0.000146912
11.0,95.0,8.92693e-05,0.00910736,4.10574e-09,0.000482431
11.0,96.0,-6.26828e-05,5.40711e-05,-7.37875e-09,2.14397e-06
11.0,97.0,-5.32422e-05,0.000475751,-1.02114e-08,4.01658e-05
11.0,98.0,-0.000166745,0.000854262,-1.47836e-08,-6.83039e-06
11.0,99.0,-6.01601e-05,-0.0418869,-2.51512e-08,-4.00481e-05
11.0,100.0,-0.0259283,0.000264257,-1.93427e-06,-1.62434e-06
11.0,101.0,-0.00791188,0.000355501,9.3777e-07,3.08952e-05
11.0,102.0,0.000512488,0.0292963,-1.09948e-07,-0.000125991
11.0,103.0,0.00029389,0.00122691,-1.55748e-08,0.000114913
11.0,104.0,0.000704407,0.00023727,2.23177e-06,-7.83783e-06
11.0,105.0,0.000249819,4.46325e-05,1.08562e-06,7.97661e-06
11.0,106.0,-0.000611726,0.000520417,-1.29213e-06,2.96363e-06
11.0,107.0,4.01166e-05,0.0133808,5.4424e-09,3.13211e-07
11.0,108.0,6.96552e-05,-0.000430185,8.81534e-09,3.2443e-05
11.0,109.0,6.73315e-05,-0.00206949,3.5096e-08,-3.89118e-07
11.0,110.0,3.74477e-05,0.00932497,1.98784e-08,1.92794e-05
11.0,111.0,-0.000107271,0.000597214,-4.03711e-08,-7.82156e-07
11.0,112.0,2.5044e-05,-0.00067805,5.04673e-09,-8.99019e-07
11.0,113.0,0.000132617,-0.0293179,2.83291e-08,-2.40877e-05
11.0,114.0,9.89738e-05,0.00302486,-4.55188e-09,-9.92898e-05
11.0,115.0,2.51617e-05,0.00010811,-4.13846e-08,-6.93563e-06
11.0,116.0,-6.01689e-05,-0.0323188,4.91336e-08,0.00148291
11.0,117.0,4.06544e-05,0.0145134,-9.30367e-07,-0.00139145
11.0,118.0,5.31574e-06,-0.00246465,6.87202e-07,-1.04711e-05
11.0,119.0,4.29728e-05,0.00014846,9.79307e-09,-1.20303e-07
11.0,120.0,-4.0375e-05,-0.00620833,-5.29093e-09,-1.27347e-05
11.0,121.0,0.000112604,0.0335804,6.39032e-09,7.75192e-05
11.0,122.0,0.000156232,-0.000111394,-1.57069e-07,9.95198e-06
11.0,123.0,5.34419e-05,0.000540636,-1.80876e-09,-3.5465e-05
11.0,124.0,-2.52516e-05,-0.000102762,-8.08066e-08,-9.47114e-06
11.0,125.0,-9.13853e-05,-0.000304712,-2.98804e-09,9.26747e-06
11.0,126.0,0.000141394,0.0159684,-1.77773e-06,2.60712e-05
11.0,127.0,-0.000237994,-0.000755675,-1.82852e-08,1.35667e-05
11.0,128.0,0.000186804,-0.00040876,3.7391e-09,2.78396e-05
11.0,129.0,-0.000518984,-0.0410387,-9.06259e-08,0.000170658
11.0,130.0,-0.000320884,0.0031677,5.52579e-08,-0.000205825
11.0,131.0,-7.98101e-06,-0.000206925,3.52638e-09,2.76021e-06
11.0,132.0,-0.000123731,8.56233e-05,7.79717e-08,-4.27209e-06
11.0,133.0,0.0096826,0.00049148,1.3882e-06,-2.65387e-06
11.0,134.0,0.0218803,-0.000177554,2.32778e-06,3.04759e-06
11.0,135.0,-1.15618e-05,0.00873872,-1.65703e-07,1.81388e-05
11.0,136.0,-6.23233e-06,-9.11222e-05,1.36556e-08,-4.53357e-06
11.0,137.0,-0.000491435,0.00135994,3.22408e-07,0.000118184
11.0,138.0,0.000104668,0.00641377,-1.31784e-10,-9.05183e-05
11.0,139.0,-0.000329608,-0.00024741,1.8579e-08,1.29132e-06
11.0,140.0,2.34531e-06,-0.000340836,-3.57609e-09,4.00592e-06
11.0,141.0,-4.37094e-05,-0.0001327,1.56351e-08,-7.36914e-06
11.0,142.0,1.62441e-06,-0.0155359,-5.89221e-09,2.88753e-05
11.0,143.0,-9.4568e-05,0.000175507,3.10658e-09,-8.01338e-06
11.0,144.0,-8.99099e-05,0.00228535,4.13495e-08,-6.59212e-06
11.0,145.0,-2.16869e-05,-0.0178521,2.42547e-09,-4.26689e-05
11.0,146.0,5.88751e-06,-0.000908997,1.59089e-08,8.0065e-07
11.0,147.0,-1.36766e-05,0.000504943,-1.93715e-09,-4.68811e-05
11.0,148.0,0.00010045,-0.000241683,2.81775e-09,-6.56924e-07
11.0,149.0,5.21772e-05,-0.0206386,-6.21694e-08,-4.64517e-06
11.0,150.0,2.99214e-05,0.00175093,-5.58053e-07,-1.88746e-06
11.0,151.0,-3.19062e-05,0.00339505,-1.68524e-06,-0.000170146
11.0,152.0,-6.90172e-06,0.00744904,-1.8402e-08,0.000224895
11.0,153.0,-4.16626e-05,0.0353207,-2.7986e-08,0.000122948
11.0,154.0,-1.57536e-05,-0.00227715,9.91574e-08,-0.000144047
11.0,155.0,-6.88167e-05,0.000916907,2.62846e-08,-1.8698e-06
11.0,156.0,4.11153e-05,-0.000736445,-3.89472e-09,-4.8875e-07
11.0,157.0,4.28989e-05,0.0117004,-1.10099e-08,-2.45814e-06
11.0,158.0,8.13241e-05,-0.0027172,-1.27354e-07,-8.4766e-06
11.0,159.0,8.84678e-05,1.91791e-05,3.07892e-09,-1.46323e-06
11.0,160.0,9.93023e-05,-0.0144306,8.79585e-07,0.00079255
11.0,161.0,0.000152321,0.0296565,1.17991e-06,-0.000735648
11.0,162.0,-0.00012125,9.94212e-05,8.54444e-08,-2.06591e-06
11.0,163.0,2.13174e-05,-0.00159095,5.51967e-08,9.49461e-06
11.0,164.0,4.40733e-06,0.000198076,5.79727e-09,-9.16648e-06
11.0,165.0,-0.000164129,0.000724822,-2.92254e-08,-3.02348e-05
11.0,166.0,-8.7735e-05,0.000283135,-1.32137e-07,-7.44159e-06
11.0,167.0,-1.99041e-05,-0.0188258,3.57783e-08,2.44533e-05
11.0,168.0,-0.000411151,-0.0130575,1.31551e-05,-1.09547e-05
11.0,169.0,-0.0102501,0.000177433,-3.3652e-06,9.92088e-06
11.0,170.0,-0.00478266,0.000250962,2.59339e-06,-2.03452e-06
11.0,171.0,-0.015294,-0.000270451,-4.05162e-06,3.95808e-07
11.0,172.0,-0.00697822,0.00061199,-5.06815e-06,-8.67443e-06
11.0,173.0,0.00139353,-0.000337009,-8.70565e-07,1.48968e-05
11.0,174.0,0.00278519,-0.00921741,3.56478e-07,1.20018e-06
11.0,175.0,-0.000409586,6.70096e-05,-2.3585e-08,-1.04795e-05
11.0,176.0,-0.00047808,-0.000186357,-1.57286e-07,1.12606e-05
11.0,177.0,2.76931e-05,-0.00051099,-3.9092e-09,-3.24359e-06
11.0,178.0,6.40715e-05,-0.00549553,-3.59012e-08,-1.43492e-06
11.0,179.0,-0.000144265,0.000141259,2.27524e-09,-1.17956e-06
11.0,180.0,8.58706e-05,1.57601e-05,-9.99883e-09,-8.28247e-07
11.0,181.0,6.24211e-05,0.0101566,-8.61589e-10,1.29207e-05
11.0,182.0,-7.41434e-05,0.00022693,8.94482e-09,-2.29722e-05
11.0,183.0,-1.98541e-05,-8.35648e-05,-1.55933e-08,-5.73464e-06
11.0,184.0,-0.000151559,-0.00110824,6.09081e-09,-5.7081e-05
11.0,185.0,-5.99855e-05,0.000217859,-3.55247e-08,-1.00274e-06
11.0,186.0,3.0902e-06,0.0241721,1.35415e-10,9.54905e-05
11.0,187.0,0.000163525,-0.000722676,-6.88848e-09,-3.32371e-05
11.0,188.0,-7.98116e-06,0.000299763,4.59924e-09,-6.07498e-07
11.0,189.0,2.96453e-05,-0.00452512,-5.02466e-08,3.66809e-06
11.0,190.0,4.34812e-05,0.00144308,-2.73493e-08,2.84252e-06
11.0,191.0,2.25165e-05,-0.00121646,6.75003e-07,3.22184e-06
11.0,192.0,3.22376e-05,-0.000848385,8.63564e-07,-1.4423e-06
11.0,193.0,0.000134661,0.0333174,7.1129e-08,4.61766e-05
11.0,194.0,-6.88466e-05,0.00101605,4.94131e-08,4.4594e-05
11.0,195.0,-5.19895e-05,7.06304e-05,1.07275e-07,8.59251e-06
11.0,196.0,4.92441e-05,0.0110987,8.89787e-08,-5.047e-05
11.0,197.0,0.000246487,0.000565846,-2.85507e-06,-9.48232e-07
11.0,198.0,-5.33393e-05,-0.000180125,1.93194e-07,4.32881e-06
11.0,199.0,4.33879e-05,-0.000583199,7.44476e-08,1.03856e-08
11.0,200.0,-1.19013e-05,0.000824783,2.26583e-07,-3.68313e-05
11.0,201.0,0.000147497,0.0274819,-1.31344e-07,-6.55673e-05
11.0,202.0,-0.000103489,-0.00129995,4.70231e-08,6.01451e-05
11.0,203.0,9.10244e-07,0.000277384,-4.74879e-08,3.24281e-06
11.0,204.0,0.000216325,-0.000239821,-2.18508e-07,6.22749e-06
11.0,205.0,7.62899e-05,0.000832111,-1.95772e-07,-3.06262e-06
11.0,206.0,2.4218e-05,0.000139334,4.21409e-08,-4.77982e-08
11.0,207.0,-0.000104256,2.58776e-05,7.43433e-08,-8.32697e-06
11.0,208.0,7.3902e-05,-0.00019497,-4.20781e-08,1.21837e-06
11.0,209.0,5.72839e-05,-0.0121808,-6.01826e-08,-4.60251e-05
11.0,210.0,-0.000214839,0.000801284,8.61897e-08,1.87204e-05
11.0,211.0,-4.03118e-05,0.00117786,1.75305e-08,2.67811e-05
11.0,212.0,0.011807,-0.000534697,4.85198e-07,2.68436e-05
11.0,213.0,0.0119204,-0.00141481,4.08187e-06,-5.71366e-06
11.0,214.0,-0.000225039,0.00128053,3.93303e-08,5.65833e-06
11.0,215.0,-0.000142872,0.000200085,-1.97749e-08,-4.26671e-07
11.0,216.0,-0.000509863,-0.00014063,-1.409e-07,-6.41014e-08
11.0,217.0,-1.8277e-05,0.00122029,2.58905e-09,1.29611e-07
11.0,218.0,-5.67413e-05,-0.000308224,-6.35828e-10,2.32334e-05
11.0,219.0,0.000195717,-6.95382e-05,3.45431e-09,-2.96757e-06
11.0,220.0,-3.9027e-05,0.00149933,-2.99474e-09,-6.85681e-05
11.0,221.0,-9.74612e-06,-0.01422,1.93173e-08,8.23195e-05
11.0,222.0,-5.76821e-05,-0.000186028,-1.41533e-08,5.31756e-06
11.0,223.0,9.36797e-05,-0.00361072,-2.01948e-08,-6.212e-06
11.0,224.0,-1.667e-05,-7.16371e-05,2.9338e-08,3.91172e-09
11.0,225.0,1.82796e-05,0.000180734,-3.35085e-09,9.19538e-07
11.0,226.0,9.34682e-05,0.00094792,-1.14843e-07,1.89612e-06
11.0,227.0,1.83002e-05,6.43691e-05,-2.2979e-08,-2.40494e-06
11.0,228.0,-0.000137263,0.00136827,-2.52386e-06,-9.78815e-06
11.0,229.0,6.29203e-05,-0.00405647,3.61523e-09,3.37596e-06
11.0,230.0,-4.51228e-06,0.0251377,-3.11542e-08,-0.000122343
11.0,231.0,6.40574e-05,-0.0012464,-2.63773e-08,5.23311e-05
11.0,232.0,-5.79718e-05,-0.00246288,-1.30862e-07,-4.4626e-07
11.0,233.0,2.53081e-05,-0.00188218,1.38426e-08,6.19727e-05
11.0,234.0,2.70696e-07,0.000931688,6.29155e-09,-8.25359e-08
11.0,235.0,4.5478e-05,-0.00106164,-1.63478e-07,6.8104e-07
11.0,236.0,7.7385e-05,-0.000900888,2.40458e-06,1.11234e-05
11.0,237.0,8.05021e-05,-0.000358927,1.69444e-06,-6.67085e-06
11.0,238.0,-4.77348e-05,-0.0221213,1.6226e-07,-1.50816e-05
11.0,239.0,4.30049e-05,-0.017112,3.04391e-07,0.000316937
11.0,240.0,-5.03451e-05,-0.00576871,-5.66587e-08,-0.000267438
11.0,241.0,-6.49862e-05,-0.00125063,-4.73601e-10,-3.46386e-05
11.0,242.0,3.59488e-05,-0.000569625,-3.76059e-08,1.46258e-06
11.0,243.0,1.52267e-08,-0.000233506,-6.94711e-09,3.5756e-06
11.0,244.0,4.70576e-05,-7.31779e-05,-2.00248e-06,-5.40975e-06
11.0,245.0,-7.75807e-05,0.00480087,-7.35299e-07,2.76241e-07
11.0,246.0,3.91041e-06,0.00932717,-9.15994e-09,1.6106e-05
11.0,247.0,1.41398e-05,0.0015782,1.82652e-08,-7.64192e-06
11.0,248.0,3.10767e-05,0.0170688,9.14784e-09,6.24397e-05
11.0,249.0,2.01066e-05,-0.00105923,-1.18091e-08,-3.86182e-05
11.0,250.0,-3.27741e-05,0.000660106,-1.27118e-08,-2.39772e-05
11.0,251.0,-1.92362e-05,0.00121243,-7.84695e-09,-2.56484e-06
11.0,252.0,-0.000214284,4.00212e-05,-9.0295e-08,1.42927e-06
11.0,253.0,0.00020601,-0.000530424,6.67029e-09,2.88169e-07
11.0,254.0,0.00018151,0.000236693,3.90766e-08,4.5231e-06
11.0,255.0,3.02913e-05,0.001238,3.48574e-09,1.49448e-06


==> anc/III_D/LinearityCheck_Glauber_b0_final_state_Fig13.dat <==
delta,dNchdeta_Psi0+,xfit_dNchdeta_Psi0+,yfit_dNchdeta_Psi0+,[pt]_Psi0+,xfit_[pt]_Psi0+,yfit_[pt]_Psi0+,v1_Psi1+,xfit_v1_Psi1+,yfit_v1_Psi1+,v2_Psi3+,xfit_v2_Psi3+,yfit_v2_Psi3+,dNchdeta_Psi7+,xfit_dNchdeta_Psi7+,yfit_dNchdeta_Psi7+,[pt]_Psi7+,xfit_[pt]_Psi7+,yfit_[pt]_Psi7+,v1_Psi8+,xfit_v1_Psi8+,yfit_v1_Psi8+,v2_Psi12+,xfit_v2_Psi12+,yfit_v2_Psi12+
-2.0,1.081749999999829,-2.0,0.008008811895457936,0.013799326990599936,-2.0,0.012675861338575461,0.00858743539987,-2.0,0.008554451247822411,-0.01090526669787,-2.0,-0.010994801456233163,6.179869999999937,-2.0,0.010176633671766029,0.011992656806038227,-2.0,0.011502323605818796,-0.00963119796013,-2.0,-0.009514598821301425,0.01562117440213,-2.0,0.015638717751387383
-1.2,2.2345399999999245,-1.995995995995996,0.007992778238009573,0.008030003067155178,-1.995995995995996,0.012650484238798533,0.00517007478987,-1.995995995995996,0.008537325219298243,-0.00657632346787,-1.995995995995996,-0.01097278984170617,4.643439999999828,-1.995995995995996,0.010156260030781513,0.007078242789925526,-1.995995995995996,0.011479295930932273,-0.00576108892013,-1.995995995995996,-0.009495550575412934,0.009383826402129999,-1.995995995995996,0.015607409007140362
-1.0,2.203139999999621,-1.991991991991992,0.007976744580561208,0.006635679116707149,-1.991991991991992,0.012625107139021605,0.00431045980987,-1.991991991991992,0.008520199190774073,-0.00548483663787,-1.991991991991992,-0.010950778227179176,4.064169999999649,-1.991991991991992,0.010135886389796995,0.005872792298789675,-1.991991991991992,0.011456268256045747,-0.00480008712013,-1.991991991991992,-0.009476502329524442,0.007820046722129999,-1.991991991991992,0.015576100262893338
-0.5,1.5380899999995563,-1.987987987987988,0.007960710923112844,0.0032443003140929516,-1.987987987987988,0.012599730039244679,0.00215618636987,-1.987987987987988,0.008503073162249904,-0.00274695317787,-1.987987987987988,-0.010928766612652184,2.285409999999956,-1.987987987987988,0.01011551274881248,0.0029026755981533814,-1.987987987987988,0.011433240581159224,-0.00239689386013,-1.987987987987988,-0.009457454083635951,0.0039098729921300006,-1.987987987987988,0.015544791518646317
-0.4,1.3032799999996314,-1.983983983983984,0.007944677265664479,0.0025829488451269977,-1.983983983983984,0.012574352939467749,0.00172492335987,-1.983983983983984,0.008485947133725734,-0.00219795001787,-1.983983983983984,-0.01090675499812519,1.8655299999995805,-1.983983983983984,0.010095139107827963,0.002316754469111282,-1.983983983983984,0.011410212906272699,-0.0019173336901299998,-1.983983983983984,-0.00943840583774746,0.00312803241213,-1.983983983983984,0.015513482774399295
-0.3,1.0335299999997005,-1.97997997997998,0.007928643608216115,0.0019278887790540322,-1.97997997997998,0.012548975839690822,0.00129355105987,-1.97997997997998,0.008468821105201566,-0.00164877624787,-1.97997997997998,-0.010884743383598195,1.4329899999997906,-1.97997997997998,0.010074765466843447,0.0017336671930047176,-1.97997997997998,0.011387185231386175,-0.00143728027013,-1.97997997997998,-0.009419357591858968,0.00234611470213,-1.97997997997998,0.015482174030152274
-0.2,0.7225899999998546,-1.975975975975976,0.007912609950767752,0.001278857974167602,-1.975975975975976,0.012523598739913894,0.00086183080887,-1.975975975975976,0.008451695076677397,-0.00109936228787,-1.975975975975976,-0.010862731769071203,0.9758899999997084,-1.975975975975976,0.010054391825858931,0.0011528881659736978,-1.975975975975976,0.011364157556499652,-0.0009576534701300001,-1.975975975975976,-0.009400309345970477,0.00156412245213,-1.975975975975976,0.015450865285905252
-0.1,0.38124999999990905,-1.971971971971972,0.007896576293319387,0.0006363982255713774,-1.971971971971972,0.012498221640136966,0.00043046093387,-1.971971971971972,0.008434569048153227,-0.00054979931787,-1.971971971971972,-0.010840720154544209,0.49735999999984415,-1.971971971971972,0.010034018184874413,0.0005753920756631503,-1.971971971971972,0.011341129881613126,-0.00047837619712999996,-1.971971971971972,-0.009381261100081986,0.00078205757213,-1.971971971971972,0.01541955654165823
-0.01,0.03962999999976091,-1.967967967967968,0.007880542635871023,6.389629284542231e-05,-1.967967967967968,0.012472844540360038,4.275308367e-05,-1.967967967967968,0.008417443019629059,-5.497389177e-05,-1.967967967967968,-0.010818708540017217,0.05058999999982916,-1.967967967967968,0.010013644543889897,5.8043581756650475e-05,-1.967967967967968,0.011318102206726603,-4.7527442930000004e-05,-1.967967967967968,-0.009362212854193495,7.819412163e-05,-1.967967967967968,0.015388247797411209
-0.001,0.003939999999602151,-1.9639639639639639,0.007864508978422658,6.6310603750174835e-06,-1.9639639639639639,0.01244746744058311,4.321177279999999e-06,-1.9639639639639639,0.00840031699110489,-5.4966021e-06,-1.9639639639639639,-0.010796696925490222,0.005019999999603897,-1.9639639639639639,0.00999327090290538,6.229769841548105e-06,-1.9639639639639639,0.01129507453184008,-4.7031863700000005e-06,-1.9639639639639639,-0.009343164608305003,7.82318283e-06,-1.9639639639639639,0.015356939053164187
0.0,0.0,-1.95995995995996,0.007848475320974295,0.0,-1.95995995995996,0.012422090340806182,0.0,-1.95995995995996,0.008383190962580722,0.0,-1.95995995995996,-0.01077468531096323,0.0,-1.95995995995996,0.009972897261920863,0.0,-1.95995995995996,0.011272046856953556,0.0,-1.95995995995996,-0.009324116362416512,0.0,-1.95995995995996,0.015325630308917164
0.001,-0.003950000000259024,-1.955955955955956,0.00783244166352593,-6.203987709452186e-06,-1.955955955955956,0.012396713241029256,-4.21797576e-06,-1.955955955955956,0.008366064934056552,5.50781998e-06,-1.955955955955956,-0.010752673696436236,-0.005020000000058644,-1.955955955955956,0.009952523620936347,-5.3060581461927825e-06,-1.955955955955956,0.011249019182067032,4.80483649e-06,-1.955955955955956,-0.009305068116528021,-7.82040207e-06,-1.955955955955956,0.015294321564670144
0.01,-0.0404700000003686,-1.951951951951952,0.007816408006077566,-6.284640146425602e-05,-1.951951951951952,0.012371336141252326,-4.279295863e-05,-1.951951951951952,0.008348938905532384,5.497316073e-05,-1.951951951951952,-0.010730662081909243,-0.051190000000133296,-1.951951951951952,0.00993214997995183,-5.6976303303590825e-05,-1.951951951951952,0.011225991507180507,4.761920287e-05,-1.951951951951952,-0.009286019870639529,-7.819256917e-05,-1.951951951951952,0.015263012820423121
0.1,-0.4189800000003743,-1.947947947947948,0.007800374348629202,-0.0006289447797805936,-1.947947947947948,0.0123459590414754,-0.00043033102113,-1.947947947947948,0.008331812877008215,0.00054997094213,-1.947947947947948,-0.01070865046738225,-0.5175700000004326,-1.947947947947948,0.009911776338967313,-0.000571781169788399,-1.947947947947948,0.011202963832293984,0.00047848778887,-1.947947947947948,-0.009266971624751038,-0.00078192980087,-1.947947947947948,0.0152317040761761
0.2,-0.8660400000003392,-1.9439439439439439,0.007784340691180836,-0.001251885425927246,-1.9439439439439439,0.012320581941698472,-0.00086156332613,-1.9439439439439439,0.008314686848484045,0.00109957250213,-1.9439439439439439,-0.010686638852855255,-1.047230000000127,-1.9439439439439439,0.009891402697982797,-0.001141676416925752,-1.9439439439439439,0.011179936157407458,0.00095768368787,-1.9439439439439439,-0.009247923378862545,-0.00156373778787,-1.9439439439439439,0.015200395331929076
0.3,-1.3556900000003225,-1.93993993993994,0.007768307033732473,-0.0018680100122198118,-1.93993993993994,0.012295204841921543,-0.00129323355013,-1.93993993993994,0.008297560819959877,0.00164894309213,-1.93993993993994,-0.010664627238328263,-1.6053600000000188,-1.93993993993994,0.009871029056998281,-0.0017080602101980924,-1.93993993993994,0.011156908482520935,0.0014373279398700001,-1.93993993993994,-0.009228875132974055,-0.00234554800787,-1.93993993993994,0.015169086587682056
0.4,-1.8854700000001685,-1.935935935935936,0.007752273376284109,-0.002475536734124262,-1.935935935935936,0.012269827742144617,-0.00172448847013,-1.935935935935936,0.008280434791435708,0.00219814504213,-1.935935935935936,-0.01064261562380127,-2.175730000000385,-1.935935935935936,0.009850655416013765,-0.0022722636275479546,-1.935935935935936,0.011133880807634411,0.00191734232987,-1.935935935935936,-0.009209826887085564,-0.00312727312787,-1.935935935935936,0.015137777843435035
0.5,-2.4473500000003696,-1.931931931931932,0.007736239718835744,-0.003076451496408006,-1.931931931931932,0.012244450642367687,-0.00215563383013,-1.931931931931932,0.008263308762911538,0.00274701394213,-1.931931931931932,-0.010620604009274276,-2.7700800000002346,-1.931931931931932,0.009830281775029247,-0.0028337147338862723,-1.931931931931932,0.011110853132747886,0.00239693377987,-1.931931931931932,-0.009190778641197073,-0.003908800447869999,-1.931931931931932,0.015106469099188013
1.0,-5.845430000000306,-1.927927927927928,0.007720206061387381,-0.005962104470114804,-1.927927927927928,0.012219073542590761,-0.0043083173501299995,-1.927927927927928,0.00824618273438737,0.005484564732130001,-1.927927927927928,-0.010598592394747284,-6.006620000000112,-1.927927927927928,0.009809908134044731,-0.005595385323804325,-1.927927927927928,0.011087825457861362,0.0047994459898700005,-1.927927927927928,-0.009171730395308582,-0.00781700415787,-1.927927927927928,0.01507516035494099
1.2,-7.48718000000008,-1.9239239239239239,0.0077041724039390155,-0.007055379502736603,-1.9239239239239239,0.012193696442813831,-0.00516747519013,-1.9239239239239239,0.0082290567058632,0.006575687142130001,-1.9239239239239239,-0.01057658078022029,-7.4389500000002045,-1.9239239239239239,0.009789534493060213,-0.00667910781090264,-1.9239239239239239,0.011064797782974837,0.00576062285987,-1.9239239239239239,-0.00915268214942009,-0.00937828110787,-1.9239239239239239,0.015043851610693968
2.0,-15.76680000000033,-1.91991991991992,0.007688138746490652,-0.011020766927869352,-1.91991991991992,0.012168319343036905,-0.00857998318013,-1.91991991991992,0.008211930677339031,0.01090287350213,-1.91991991991992,-0.010554569165693296,-13.944500000000062,-1.91991991991992,0.009769160852075697,-0.010893959229346994,-1.91991991991992,0.011041770108088314,0.00962889667987,-1.91991991991992,-0.009133633903531599,-0.01560915449787,-1.91991991991992,0.015012542866446947
,,-1.915915915915916,0.007672105089042288,,-1.915915915915916,0.012142942243259977,,-1.915915915915916,0.008194804648814863,,-1.915915915915916,-0.010532557551166303,,-1.915915915915916,0.009748787211091181,,-1.915915915915916,0.01101874243320179,,-1.915915915915916,-0.009114585657643108,,-1.915915915915916,0.014981234122199927
,,-1.911911911911912,0.007656071431593923,,-1.911911911911912,0.012117565143483049,,-1.911911911911912,0.008177678620290693,,-1.911911911911912,-0.010510545936639309,,-1.911911911911912,0.009728413570106665,,-1.911911911911912,0.010995714758315265,,-1.911911911911912,-0.009095537411754616,,-1.911911911911912,0.014949925377952903
,,-1.907907907907908,0.007640037774145559,,-1.907907907907908,0.01209218804370612,,-1.907907907907908,0.008160552591766524,,-1.907907907907908,-0.010488534322112317,,-1.907907907907908,0.009708039929122149,,-1.907907907907908,0.010972687083428741,,-1.907907907907908,-0.009076489165866125,,-1.907907907907908,0.014918616633705882
,,-1.9039039039039038,0.007624004116697195,,-1.9039039039039038,0.012066810943929192,,-1.9039039039039038,0.008143426563242356,,-1.9039039039039038,-0.010466522707585323,,-1.9039039039039038,0.009687666288137631,,-1.9039039039039038,0.010949659408542218,,-1.9039039039039038,-0.009057440919977632,,-1.9039039039039038,0.01488730788945886
,,-1.8998998998999,0.00760797045924883,,-1.8998998998999,0.012041433844152264,,-1.8998998998999,0.008126300534718186,,-1.8998998998999,-0.01044451109305833,,-1.8998998998999,0.009667292647153115,,-1.8998998998999,0.010926631733655694,,-1.8998998998999,-0.009038392674089141,,-1.8998998998999,0.014855999145211839
,,-1.8958958958958958,0.007591936801800466,,-1.8958958958958958,0.012016056744375336,,-1.8958958958958958,0.008109174506194018,,-1.8958958958958958,-0.010422499478531336,,-1.8958958958958958,0.009646919006168597,,-1.8958958958958958,0.010903604058769169,,-1.8958958958958958,-0.00901934442820065,,-1.8958958958958958,0.014824690400964815
,,-1.8918918918918919,0.007575903144352102,,-1.8918918918918919,0.01199067964459841,,-1.8918918918918919,0.008092048477669849,,-1.8918918918918919,-0.010400487864004344,,-1.8918918918918919,0.009626545365184081,,-1.8918918918918919,0.010880576383882646,,-1.8918918918918919,-0.00900029618231216,,-1.8918918918918919,0.014793381656717794
,,-1.887887887887888,0.007559869486903738,,-1.887887887887888,0.011965302544821482,,-1.887887887887888,0.00807492244914568,,-1.887887887887888,-0.01037847624947735,,-1.887887887887888,0.009606171724199565,,-1.887887887887888,0.010857548708996122,,-1.887887887887888,-0.008981247936423667,,-1.887887887887888,0.014762072912470774
,,-1.8838838838838838,0.007543835829455373,,-1.8838838838838838,0.011939925445044554,,-1.8838838838838838,0.00805779642062151,,-1.8838838838838838,-0.010356464634950355,,-1.8838838838838838,0.009585798083215049,,-1.8838838838838838,0.010834521034109597,,-1.8838838838838838,-0.008962199690535176,,-1.8838838838838838,0.014730764168223751
,,-1.87987987987988,0.0075278021720070094,,-1.87987987987988,0.011914548345267626,,-1.87987987987988,0.008040670392097342,,-1.87987987987988,-0.010334453020423363,,-1.87987987987988,0.009565424442230533,,-1.87987987987988,0.010811493359223073,,-1.87987987987988,-0.008943151444646686,,-1.87987987987988,0.014699455423976729
,,-1.8758758758758758,0.007511768514558644,,-1.8758758758758758,0.011889171245490698,,-1.8758758758758758,0.008023544363573172,,-1.8758758758758758,-0.010312441405896369,,-1.8758758758758758,0.009545050801246015,,-1.8758758758758758,0.010788465684336548,,-1.8758758758758758,-0.008924103198758193,,-1.8758758758758758,0.014668146679729707
,,-1.8718718718718719,0.007495734857110281,,-1.8718718718718719,0.01186379414571377,,-1.8718718718718719,0.008006418335049004,,-1.8718718718718719,-0.010290429791369377,,-1.8718718718718719,0.009524677160261499,,-1.8718718718718719,0.010765438009450025,,-1.8718718718718719,-0.008905054952869702,,-1.8718718718718719,0.014636837935482686
,,-1.867867867867868,0.007479701199661917,,-1.867867867867868,0.011838417045936843,,-1.867867867867868,0.007989292306524835,,-1.867867867867868,-0.010268418176842384,,-1.867867867867868,0.009504303519276983,,-1.867867867867868,0.010742410334563501,,-1.867867867867868,-0.008886006706981212,,-1.867867867867868,0.014605529191235665
,,-1.8638638638638638,0.007463667542213552,,-1.8638638638638638,0.011813039946159913,,-1.8638638638638638,0.007972166278000665,,-1.8638638638638638,-0.01024640656231539,,-1.8638638638638638,0.009483929878292465,,-1.8638638638638638,0.010719382659676976,,-1.8638638638638638,-0.008866958461092719,,-1.8638638638638638,0.014574220446988641
,,-1.85985985985986,0.007447633884765189,,-1.85985985985986,0.011787662846382987,,-1.85985985985986,0.007955040249476497,,-1.85985985985986,-0.010224394947788396,,-1.85985985985986,0.009463556237307949,,-1.85985985985986,0.010696354984790452,,-1.85985985985986,-0.008847910215204228,,-1.85985985985986,0.01454291170274162
,,-1.8558558558558558,0.007431600227316823,,-1.8558558558558558,0.011762285746606057,,-1.8558558558558558,0.007937914220952327,,-1.8558558558558558,-0.010202383333261403,,-1.8558558558558558,0.009443182596323431,,-1.8558558558558558,0.010673327309903927,,-1.8558558558558558,-0.008828861969315737,,-1.8558558558558558,0.014511602958494598
,,-1.8518518518518519,0.00741556656986846,,-1.8518518518518519,0.011736908646829131,,-1.8518518518518519,0.007920788192428158,,-1.8518518518518519,-0.01018037171873441,,-1.8518518518518519,0.009422808955338915,,-1.8518518518518519,0.010650299635017403,,-1.8518518518518519,-0.008809813723427245,,-1.8518518518518519,0.014480294214247577
,,-1.8478478478478477,0.007399532912420095,,-1.8478478478478477,0.011711531547052203,,-1.8478478478478477,0.00790366216390399,,-1.8478478478478477,-0.010158360104207415,,-1.8478478478478477,0.009402435314354399,,-1.8478478478478477,0.01062727196013088,,-1.8478478478478477,-0.008790765477538754,,-1.8478478478478477,0.014448985470000553
,,-1.8438438438438438,0.007383499254971731,,-1.8438438438438438,0.011686154447275275,,-1.8438438438438438,0.00788653613537982,,-1.8438438438438438,-0.010136348489680423,,-1.8438438438438438,0.009382061673369883,,-1.8438438438438438,0.010604244285244355,,-1.8438438438438438,-0.008771717231650263,,-1.8438438438438438,0.014417676725753533
,,-1.83983983983984,0.007367465597523367,,-1.83983983983984,0.011660777347498347,,-1.83983983983984,0.007869410106855651,,-1.83983983983984,-0.01011433687515343,,-1.83983983983984,0.009361688032385367,,-1.83983983983984,0.010581216610357831,,-1.83983983983984,-0.008752668985761772,,-1.83983983983984,0.014386367981506512
,,-1.8358358358358358,0.0073514319400750025,,-1.8358358358358358,0.011635400247721419,,-1.8358358358358358,0.007852284078331483,,-1.8358358358358358,-0.010092325260626436,,-1.8358358358358358,0.009341314391400849,,-1.8358358358358358,0.010558188935471308,,-1.8358358358358358,-0.00873362073987328,,-1.8358358358358358,0.01435505923725949
,,-1.8318318318318318,0.007335398282626638,,-1.8318318318318318,0.011610023147944492,,-1.8318318318318318,0.007835158049807313,,-1.8318318318318318,-0.010070313646099444,,-1.8318318318318318,0.009320940750416333,,-1.8318318318318318,0.010535161260584784,,-1.8318318318318318,-0.008714572493984789,,-1.8318318318318318,0.014323750493012467
,,-1.8278278278278277,0.007319364625178274,,-1.8278278278278277,0.011584646048167562,,-1.8278278278278277,0.007818032021283144,,-1.8278278278278277,-0.01004830203157245,,-1.8278278278278277,0.009300567109431815,,-1.8278278278278277,0.010512133585698259,,-1.8278278278278277,-0.008695524248096297,,-1.8278278278278277,0.014292441748765445
,,-1.8238238238238238,0.0073033309677299095,,-1.8238238238238238,0.011559268948390636,,-1.8238238238238238,0.007800905992758975,,-1.8238238238238238,-0.010026290417045456,,-1.8238238238238238,0.009280193468447299,,-1.8238238238238238,0.010489105910811735,,-1.8238238238238238,-0.008676476002207806,,-1.8238238238238238,0.014261133004518424
,,-1.8198198198198199,0.007287297310281546,,-1.8198198198198199,0.011533891848613708,,-1.8198198198198199,0.007783779964234807,,-1.8198198198198199,-0.010004278802518463,,-1.8198198198198199,0.009259819827462783,,-1.8198198198198199,0.010466078235925212,,-1.8198198198198199,-0.008657427756319315,,-1.8198198198198199,0.014229824260271404
,,-1.8158158158158157,0.007271263652833181,,-1.8158158158158157,0.01150851474883678,,-1.8158158158158157,0.0077666539357106375,,-1.8158158158158157,-0.00998226718799147,,-1.8158158158158157,0.009239446186478267,,-1.8158158158158157,0.010443050561038687,,-1.8158158158158157,-0.008638379510430822,,-1.8158158158158157,0.01419851551602438
,,-1.8118118118118118,0.007255229995384817,,-1.8118118118118118,0.011483137649059852,,-1.8118118118118118,0.007749527907186469,,-1.8118118118118118,-0.009960255573464477,,-1.8118118118118118,0.009219072545493751,,-1.8118118118118118,0.010420022886152163,,-1.8118118118118118,-0.008619331264542332,,-1.8118118118118118,0.014167206771777359
,,-1.8078078078078077,0.007239196337936453,,-1.8078078078078077,0.011457760549282924,,-1.8078078078078077,0.007732401878662299,,-1.8078078078078077,-0.009938243958937483,,-1.8078078078078077,0.009198698904509233,,-1.8078078078078077,0.010396995211265638,,-1.8078078078078077,-0.00860028301865384,,-1.8078078078078077,0.014135898027530337
,,-1.8038038038038038,0.007223162680488089,,-1.8038038038038038,0.011432383449505996,,-1.8038038038038038,0.007715275850138131,,-1.8038038038038038,-0.00991623234441049,,-1.8038038038038038,0.009178325263524717,,-1.8038038038038038,0.010373967536379114,,-1.8038038038038038,-0.00858123477276535,,-1.8038038038038038,0.014104589283283314
,,-1.7997997997997999,0.007207129023039725,,-1.7997997997997999,0.01140700634972907,,-1.7997997997997999,0.007698149821613962,,-1.7997997997997999,-0.009894220729883498,,-1.7997997997997999,0.009157951622540201,,-1.7997997997997999,0.01035093986149259,,-1.7997997997997999,-0.00856218652687686,,-1.7997997997997999,0.014073280539036294
,,-1.7957957957957957,0.00719109536559136,,-1.7957957957957957,0.01138162924995214,,-1.7957957957957957,0.007681023793089792,,-1.7957957957957957,-0.009872209115356504,,-1.7957957957957957,0.009137577981555683,,-1.7957957957957957,0.010327912186606066,,-1.7957957957957957,-0.008543138280988367,,-1.7957957957957957,0.014041971794789271
,,-1.7917917917917918,0.0071750617081429964,,-1.7917917917917918,0.011356252150175213,,-1.7917917917917918,0.007663897764565624,,-1.7917917917917918,-0.00985019750082951,,-1.7917917917917918,0.009117204340571167,,-1.7917917917917918,0.010304884511719542,,-1.7917917917917918,-0.008524090035099876,,-1.7917917917917918,0.01401066305054225
,,-1.7877877877877877,0.007159028050694631,,-1.7877877877877877,0.011330875050398285,,-1.7877877877877877,0.0076467717360414545,,-1.7877877877877877,-0.009828185886302515,,-1.7877877877877877,0.009096830699586651,,-1.7877877877877877,0.010281856836833017,,-1.7877877877877877,-0.008505041789211383,,-1.7877877877877877,0.013979354306295226
,,-1.7837837837837838,0.007142994393246268,,-1.7837837837837838,0.011305497950621357,,-1.7837837837837838,0.007629645707517286,,-1.7837837837837838,-0.009806174271775523,,-1.7837837837837838,0.009076457058602135,,-1.7837837837837838,0.010258829161946493,,-1.7837837837837838,-0.008485993543322893,,-1.7837837837837838,0.013948045562048206
,,-1.7797797797797799,0.007126960735797903,,-1.7797797797797799,0.011280120850844429,,-1.7797797797797799,0.007612519678993117,,-1.7797797797797799,-0.00978416265724853,,-1.7797797797797799,0.009056083417617617,,-1.7797797797797799,0.01023580148705997,,-1.7797797797797799,-0.008466945297434402,,-1.7797797797797799,0.013916736817801185
,,-1.7757757757757757,0.007110927078349539,,-1.7757757757757757,0.011254743751067501,,-1.7757757757757757,0.0075953936504689476,,-1.7757757757757757,-0.009762151042721537,,-1.7757757757757757,0.009035709776633101,,-1.7757757757757757,0.010212773812173446,,-1.7757757757757757,-0.00844789705154591,,-1.7757757757757757,0.013885428073554163
,,-1.7717717717717718,0.007094893420901175,,-1.7717717717717718,0.011229366651290575,,-1.7717717717717718,0.007578267621944779,,-1.7717717717717718,-0.009740139428194544,,-1.7717717717717718,0.009015336135648585,,-1.7717717717717718,0.010189746137286921,,-1.7717717717717718,-0.008428848805657418,,-1.7717717717717718,0.01385411932930714
,,-1.7677677677677677,0.00707885976345281,,-1.7677677677677677,0.011203989551513645,,-1.7677677677677677,0.007561141593420609,,-1.7677677677677677,-0.00971812781366755,,-1.7677677677677677,0.008994962494664067,,-1.7677677677677677,0.010166718462400397,,-1.7677677677677677,-0.008409800559768928,,-1.7677677677677677,0.013822810585060118
,,-1.7637637637637638,0.007062826106004446,,-1.7637637637637638,0.011178612451736718,,-1.7637637637637638,0.007544015564896441,,-1.7637637637637638,-0.009696116199140558,,-1.7637637637637638,0.008974588853679551,,-1.7637637637637638,0.010143690787513874,,-1.7637637637637638,-0.008390752313880437,,-1.7637637637637638,0.013791501840813097
,,-1.7597597597597598,0.0070467924485560825,,-1.7597597597597598,0.01115323535195979,,-1.7597597597597598,0.007526889536372272,,-1.7597597597597598,-0.009674104584613563,,-1.7597597597597598,0.008954215212695035,,-1.7597597597597598,0.01012066311262735,,-1.7597597597597598,-0.008371704067991944,,-1.7597597597597598,0.013760193096566077
,,-1.7557557557557557,0.007030758791107717,,-1.7557557557557557,0.011127858252182862,,-1.7557557557557557,0.007509763507848103,,-1.7557557557557557,-0.00965209297008657,,-1.7557557557557557,0.008933841571710517,,-1.7557557557557557,0.010097635437740825,,-1.7557557557557557,-0.008352655822103454,,-1.7557557557557557,0.013728884352319053
,,-1.7517517517517518,0.007014725133659354,,-1.7517517517517518,0.011102481152405934,,-1.7517517517517518,0.007492637479323934,,-1.7517517517517518,-0.009630081355559577,,-1.7517517517517518,0.008913467930726001,,-1.7517517517517518,0.010074607762854302,,-1.7517517517517518,-0.008333607576214963,,-1.7517517517517518,0.013697575608072032
,,-1.7477477477477477,0.006998691476210989,,-1.7477477477477477,0.011077104052629006,,-1.7477477477477477,0.0074755114507997645,,-1.7477477477477477,-0.009608069741032583,,-1.7477477477477477,0.008893094289741485,,-1.7477477477477477,0.010051580087967776,,-1.7477477477477477,-0.00831455933032647,,-1.7477477477477477,0.01366626686382501
,,-1.7437437437437437,0.006982657818762625,,-1.7437437437437437,0.011051726952852078,,-1.7437437437437437,0.007458385422275596,,-1.7437437437437437,-0.00958605812650559,,-1.7437437437437437,0.008872720648756969,,-1.7437437437437437,0.010028552413081253,,-1.7437437437437437,-0.00829551108443798,,-1.7437437437437437,0.013634958119577989
,,-1.7397397397397398,0.006966624161314262,,-1.7397397397397398,0.011026349853075152,,-1.7397397397397398,0.007441259393751427,,-1.7397397397397398,-0.009564046511978598,,-1.7397397397397398,0.008852347007772453,,-1.7397397397397398,0.01000552473819473,,-1.7397397397397398,-0.008276462838549489,,-1.7397397397397398,0.013603649375330967
,,-1.7357357357357357,0.0069505905038658965,,-1.7357357357357357,0.011000972753298224,,-1.7357357357357357,0.007424133365227258,,-1.7357357357357357,-0.009542034897451604,,-1.7357357357357357,0.008831973366787935,,-1.7357357357357357,0.009982497063308204,,-1.7357357357357357,-0.008257414592660996,,-1.7357357357357357,0.013572340631083944
,,-1.7317317317317318,0.006934556846417533,,-1.7317317317317318,0.010975595653521296,,-1.7317317317317318,0.007407007336703089,,-1.7317317317317318,-0.00952002328292461,,-1.7317317317317318,0.008811599725803419,,-1.7317317317317318,0.00995946938842168,,-1.7317317317317318,-0.008238366346772505,,-1.7317317317317318,0.013541031886836924
,,-1.7277277277277276,0.006918523188969168,,-1.7277277277277276,0.010950218553744367,,-1.7277277277277276,0.007389881308178919,,-1.7277277277277276,-0.009498011668397616,,-1.7277277277277276,0.008791226084818901,,-1.7277277277277276,0.009936441713535155,,-1.7277277277277276,-0.008219318100884014,,-1.7277277277277276,0.013509723142589901
,,-1.7237237237237237,0.006902489531520804,,-1.7237237237237237,0.01092484145396744,,-1.7237237237237237,0.007372755279654751,,-1.7237237237237237,-0.009476000053870623,,-1.7237237237237237,0.008770852443834385,,-1.7237237237237237,0.009913414038648632,,-1.7237237237237237,-0.008200269854995522,,-1.7237237237237237,0.013478414398342879
,,-1.7197197197197198,0.00688645587407244,,-1.7197197197197198,0.010899464354190513,,-1.7197197197197198,0.007355629251130582,,-1.7197197197197198,-0.009453988439343631,,-1.7197197197197198,0.008750478802849869,,-1.7197197197197198,0.009890386363762108,,-1.7197197197197198,-0.008181221609107031,,-1.7197197197197198,0.013447105654095858
,,-1.7157157157157157,0.006870422216624076,,-1.7157157157157157,0.010874087254413583,,-1.7157157157157157,0.007338503222606413,,-1.7157157157157157,-0.009431976824816637,,-1.7157157157157157,0.008730105161865353,,-1.7157157157157157,0.009867358688875583,,-1.7157157157157157,-0.00816217336321854,,-1.7157157157157157,0.013415796909848836
,,-1.7117117117117118,0.006854388559175711,,-1.7117117117117118,0.010848710154636657,,-1.7117117117117118,0.007321377194082244,,-1.7117117117117118,-0.009409965210289644,,-1.7117117117117118,0.008709731520880837,,-1.7117117117117118,0.00984433101398906,,-1.7117117117117118,-0.00814312511733005,,-1.7117117117117118,0.013384488165601815
,,-1.7077077077077076,0.006838354901727347,,-1.7077077077077076,0.010823333054859727,,-1.7077077077077076,0.0073042511655580745,,-1.7077077077077076,-0.00938795359576265,,-1.7077077077077076,0.008689357879896319,,-1.7077077077077076,0.009821303339102536,,-1.7077077077077076,-0.008124076871441557,,-1.7077077077077076,0.013353179421354791
,,-1.7037037037037037,0.006822321244278983,,-1.7037037037037037,0.0107979559550828,,-1.7037037037037037,0.007287125137033906,,-1.7037037037037037,-0.009365941981235658,,-1.7037037037037037,0.008668984238911803,,-1.7037037037037037,0.009798275664216012,,-1.7037037037037037,-0.008105028625553066,,-1.7037037037037037,0.01332187067710777
,,-1.6996996996996998,0.006806287586830619,,-1.6996996996996998,0.010772578855305873,,-1.6996996996996998,0.007269999108509738,,-1.6996996996996998,-0.009343930366708664,,-1.6996996996996998,0.008648610597927287,,-1.6996996996996998,0.009775247989329489,,-1.6996996996996998,-0.008085980379664575,,-1.6996996996996998,0.01329056193286075
,,-1.6956956956956957,0.006790253929382254,,-1.6956956956956957,0.010747201755528945,,-1.6956956956956957,0.007252873079985568,,-1.6956956956956957,-0.00932191875218167,,-1.6956956956956957,0.008628236956942769,,-1.6956956956956957,0.009752220314442964,,-1.6956956956956957,-0.008066932133776083,,-1.6956956956956957,0.013259253188613727
,,-1.6916916916916918,0.00677422027193389,,-1.6916916916916918,0.010721824655752017,,-1.6916916916916918,0.007235747051461399,,-1.6916916916916918,-0.009299907137654677,,-1.6916916916916918,0.008607863315958253,,-1.6916916916916918,0.00972919263955644,,-1.6916916916916918,-0.008047883887887592,,-1.6916916916916918,0.013227944444366705
,,-1.6876876876876876,0.006758186614485525,,-1.6876876876876876,0.010696447555975088,,-1.6876876876876876,0.00721862102293723,,-1.6876876876876876,-0.009277895523127683,,-1.6876876876876876,0.008587489674973735,,-1.6876876876876876,0.009706164964669915,,-1.6876876876876876,-0.0080288356419991,,-1.6876876876876876,0.013196635700119683
,,-1.6836836836836837,0.006742152957037162,,-1.6836836836836837,0.01067107045619816,,-1.6836836836836837,0.007201494994413061,,-1.6836836836836837,-0.00925588390860069,,-1.6836836836836837,0.008567116033989219,,-1.6836836836836837,0.009683137289783391,,-1.6836836836836837,-0.008009787396110609,,-1.6836836836836837,0.013165326955872662
,,-1.6796796796796798,0.006726119299588798,,-1.6796796796796798,0.010645693356421234,,-1.6796796796796798,0.007184368965888892,,-1.6796796796796798,-0.009233872294073698,,-1.6796796796796798,0.008546742393004703,,-1.6796796796796798,0.009660109614896868,,-1.6796796796796798,-0.007990739150222118,,-1.6796796796796798,0.013134018211625641
,,-1.6756756756756757,0.006710085642140433,,-1.6756756756756757,0.010620316256644306,,-1.6756756756756757,0.007167242937364723,,-1.6756756756756757,-0.009211860679546704,,-1.6756756756756757,0.008526368752020187,,-1.6756756756756757,0.009637081940010343,,-1.6756756756756757,-0.007971690904333627,,-1.6756756756756757,0.013102709467378617
,,-1.6716716716716717,0.0066940519846920695,,-1.6716716716716717,0.010594939156867378,,-1.6716716716716717,0.007150116908840555,,-1.6716716716716717,-0.00918984906501971,,-1.6716716716716717,0.00850599511103567,,-1.6716716716716717,0.009614054265123819,,-1.6716716716716717,-0.007952642658445136,,-1.6716716716716717,0.013071400723131597
,,-1.6676676676676676,0.006678018327243704,,-1.6676676676676676,0.01056956205709045,,-1.6676676676676676,0.0071329908803163845,,-1.6676676676676676,-0.009167837450492718,,-1.6676676676676676,0.008485621470051153,,-1.6676676676676676,0.009591026590237294,,-1.6676676676676676,-0.007933594412556644,,-1.6676676676676676,0.013040091978884574
,,-1.6636636636636637,0.006661984669795341,,-1.6636636636636637,0.010544184957313522,,-1.6636636636636637,0.007115864851792216,,-1.6636636636636637,-0.009145825835965724,,-1.6636636636636637,0.008465247829066637,,-1.6636636636636637,0.00956799891535077,,-1.6636636636636637,-0.007914546166668153,,-1.6636636636636637,0.013008783234637554
,,-1.6596596596596598,0.0066459510123469765,,-1.6596596596596598,0.010518807857536595,,-1.6596596596596598,0.007098738823268048,,-1.6596596596596598,-0.009123814221438731,,-1.6596596596596598,0.00844487418808212,,-1.6596596596596598,0.009544971240464247,,-1.6596596596596598,-0.007895497920779662,,-1.6596596596596598,0.012977474490390531
,,-1.6556556556556556,0.006629917354898612,,-1.6556556556556556,0.010493430757759666,,-1.6556556556556556,0.007081612794743878,,-1.6556556556556556,-0.009101802606911737,,-1.6556556556556556,0.008424500547097603,,-1.6556556556556556,0.009521943565577722,,-1.6556556556556556,-0.00787644967489117,,-1.6556556556556556,0.012946165746143509
,,-1.6516516516516517,0.006613883697450248,,-1.6516516516516517,0.01046805365798274,,-1.6516516516516517,0.007064486766219709,,-1.6516516516516517,-0.009079790992384745,,-1.6516516516516517,0.008404126906113087,,-1.6516516516516517,0.009498915890691198,,-1.6516516516516517,-0.007857401429002679,,-1.6516516516516517,0.012914857001896488
,,-1.6476476476476476,0.0065978500400018835,,-1.6476476476476476,0.01044267655820581,,-1.6476476476476476,0.00704736073769554,,-1.6476476476476476,-0.00905777937785775,,-1.6476476476476476,0.008383753265128571,,-1.6476476476476476,0.009475888215804674,,-1.6476476476476476,-0.007838353183114186,,-1.6476476476476476,0.012883548257649466
,,-1.6436436436436437,0.006581816382553519,,-1.6436436436436437,0.010417299458428883,,-1.6436436436436437,0.007030234709171372,,-1.6436436436436437,-0.009035767763330758,,-1.6436436436436437,0.008363379624144055,,-1.6436436436436437,0.00945286054091815,,-1.6436436436436437,-0.007819304937225696,,-1.6436436436436437,0.012852239513402443
,,-1.6396396396396398,0.006565782725105156,,-1.6396396396396398,0.010391922358651955,,-1.6396396396396398,0.007013108680647202,,-1.6396396396396398,-0.009013756148803764,,-1.6396396396396398,0.008343005983159539,,-1.6396396396396398,0.009429832866031626,,-1.6396396396396398,-0.007800256691337205,,-1.6396396396396398,0.012820930769155423
,,-1.6356356356356356,0.0065497490676567904,,-1.6356356356356356,0.010366545258875027,,-1.6356356356356356,0.006995982652123033,,-1.6356356356356356,-0.00899174453427677,,-1.6356356356356356,0.008322632342175021,,-1.6356356356356356,0.009406805191145102,,-1.6356356356356356,-0.007781208445448713,,-1.6356356356356356,0.0127896220249084
,,-1.6316316316316315,0.006533715410208426,,-1.6316316316316315,0.010341168159098099,,-1.6316316316316315,0.006978856623598864,,-1.6316316316316315,-0.008969732919749776,,-1.6316316316316315,0.008302258701190503,,-1.6316316316316315,0.009383777516258577,,-1.6316316316316315,-0.007762160199560221,,-1.6316316316316315,0.012758313280661378
,,-1.6276276276276276,0.006517681752760062,,-1.6276276276276276,0.01031579105932117,,-1.6276276276276276,0.0069617305950746946,,-1.6276276276276276,-0.008947721305222783,,-1.6276276276276276,0.008281885060205987,,-1.6276276276276276,0.009360749841372053,,-1.6276276276276276,-0.0077431119536717306,,-1.6276276276276276,0.012727004536414356
,,-1.6236236236236237,0.006501648095311698,,-1.6236236236236237,0.010290413959544243,,-1.6236236236236237,0.006944604566550526,,-1.6236236236236237,-0.008925709690695791,,-1.6236236236236237,0.008261511419221471,,-1.6236236236236237,0.00933772216648553,,-1.6236236236236237,-0.00772406370778324,,-1.6236236236236237,0.012695695792167335
,,-1.6196196196196198,0.006485614437863335,,-1.6196196196196198,0.010265036859767316,,-1.6196196196196198,0.006927478538026358,,-1.6196196196196198,-0.008903698076168799,,-1.6196196196196198,0.008241137778236955,,-1.6196196196196198,0.009314694491599006,,-1.6196196196196198,-0.007705015461894748,,-1.6196196196196198,0.012664387047920314
,,-1.6156156156156156,0.00646958078041497,,-1.6156156156156156,0.010239659759990388,,-1.6156156156156156,0.0069103525095021885,,-1.6156156156156156,-0.008881686461641804,,-1.6156156156156156,0.008220764137252439,,-1.6156156156156156,0.009291666816712481,,-1.6156156156156156,-0.007685967216006256,,-1.6156156156156156,0.01263307830367329
,,-1.6116116116116115,0.006453547122966605,,-1.6116116116116115,0.010214282660213458,,-1.6116116116116115,0.006893226480978018,,-1.6116116116116115,-0.00885967484711481,,-1.6116116116116115,0.008200390496267921,,-1.6116116116116115,0.009268639141825956,,-1.6116116116116115,-0.007666918970117765,,-1.6116116116116115,0.012601769559426268
,,-1.6076076076076076,0.006437513465518241,,-1.6076076076076076,0.010188905560436532,,-1.6076076076076076,0.00687610045245385,,-1.6076076076076076,-0.008837663232587818,,-1.6076076076076076,0.008180016855283405,,-1.6076076076076076,0.009245611466939432,,-1.6076076076076076,-0.007647870724229274,,-1.6076076076076076,0.012570460815179247
,,-1.6036036036036037,0.006421479808069877,,-1.6036036036036037,0.010163528460659604,,-1.6036036036036037,0.006858974423929682,,-1.6036036036036037,-0.008815651618060824,,-1.6036036036036037,0.008159643214298889,,-1.6036036036036037,0.009222583792052909,,-1.6036036036036037,-0.007628822478340782,,-1.6036036036036037,0.012539152070932227
,,-1.5995995995995997,0.006405446150621513,,-1.5995995995995997,0.010138151360882678,,-1.5995995995995997,0.006841848395405512,,-1.5995995995995997,-0.008793640003533831,,-1.5995995995995997,0.008139269573314373,,-1.5995995995995997,0.009199556117166385,,-1.5995995995995997,-0.0076097742324522915,,-1.5995995995995997,0.012507843326685204
,,-1.5955955955955956,0.006389412493173149,,-1.5955955955955956,0.010112774261105748,,-1.5955955955955956,0.006824722366881343,,-1.5955955955955956,-0.008771628389006837,,-1.5955955955955956,0.008118895932329855,,-1.5955955955955956,0.00917652844227986,,-1.5955955955955956,-0.0075907259865638,,-1.5955955955955956,0.012476534582438182
,,-1.5915915915915915,0.0063733788357247835,,-1.5915915915915915,0.01008739716132882,,-1.5915915915915915,0.006807596338357174,,-1.5915915915915915,-0.008749616774479843,,-1.5915915915915915,0.008098522291345337,,-1.5915915915915915,0.009153500767393335,,-1.5915915915915915,-0.007571677740675308,,-1.5915915915915915,0.01244522583819116
,,-1.5875875875875876,0.00635734517827642,,-1.5875875875875876,0.010062020061551892,,-1.5875875875875876,0.006790470309833005,,-1.5875875875875876,-0.00872760515995285,,-1.5875875875875876,0.008078148650360821,,-1.5875875875875876,0.009130473092506811,,-1.5875875875875876,-0.0075526294947868165,,-1.5875875875875876,0.012413917093944139
,,-1.5835835835835836,0.006341311520828056,,-1.5835835835835836,0.010036642961774965,,-1.5835835835835836,0.006773344281308836,,-1.5835835835835836,-0.008705593545425858,,-1.5835835835835836,0.008057775009376305,,-1.5835835835835836,0.009107445417620288,,-1.5835835835835836,-0.007533581248898326,,-1.5835835835835836,0.012382608349697117
,,-1.5795795795795795,0.006325277863379691,,-1.5795795795795795,0.010011265861998037,,-1.5795795795795795,0.006756218252784667,,-1.5795795795795795,-0.008683581930898864,,-1.5795795795795795,0.008037401368391789,,-1.5795795795795795,0.009084417742733764,,-1.5795795795795795,-0.007514533003009834,,-1.5795795795795795,0.012351299605450094
,,-1.5755755755755756,0.006309244205931327,,-1.5755755755755756,0.00998588876222111,,-1.5755755755755756,0.0067390922242604985,,-1.5755755755755756,-0.008661570316371872,,-1.5755755755755756,0.008017027727407273,,-1.5755755755755756,0.00906139006784724,,-1.5755755755755756,-0.007495484757121343,,-1.5755755755755756,0.012319990861203074
,,-1.5715715715715715,0.006293210548482963,,-1.5715715715715715,0.009960511662444181,,-1.5715715715715715,0.006721966195736328,,-1.5715715715715715,-0.008639558701844878,,-1.5715715715715715,0.007996654086422755,,-1.5715715715715715,0.009038362392960715,,-1.5715715715715715,-0.0074764365112328516,,-1.5715715715715715,0.012288682116956051
,,-1.5675675675675675,0.006277176891034598,,-1.5675675675675675,0.009935134562667253,,-1.5675675675675675,0.00670484016721216,,-1.5675675675675675,-0.008617547087317884,,-1.5675675675675675,0.007976280445438239,,-1.5675675675675675,0.009015334718074192,,-1.5675675675675675,-0.00745738826534436,,-1.5675675675675675,0.012257373372709029
,,-1.5635635635635636,0.006261143233586235,,-1.5635635635635636,0.009909757462890327,,-1.5635635635635636,0.006687714138687992,,-1.5635635635635636,-0.008595535472790891,,-1.5635635635635636,0.007955906804453723,,-1.5635635635635636,0.008992307043187668,,-1.5635635635635636,-0.007438340019455869,,-1.5635635635635636,0.012226064628462008
,,-1.5595595595595595,0.00624510957613787,,-1.5595595595595595,0.009884380363113397,,-1.5595595595595595,0.0066705881101638215,,-1.5595595595595595,-0.008573523858263897,,-1.5595595595595595,0.007935533163469205,,-1.5595595595595595,0.008969279368301143,,-1.5595595595595595,-0.007419291773567377,,-1.5595595595595595,0.012194755884214986
,,-1.5555555555555556,0.006229075918689506,,-1.5555555555555556,0.00985900326333647,,-1.5555555555555556,0.006653462081639653,,-1.5555555555555556,-0.008551512243736905,,-1.5555555555555556,0.007915159522484689,,-1.5555555555555556,0.00894625169341462,,-1.5555555555555556,-0.007400243527678887,,-1.5555555555555556,0.012163447139967965
,,-1.5515515515515514,0.006213042261241142,,-1.5515515515515514,0.00983362616355954,,-1.5515515515515514,0.006636336053115484,,-1.5515515515515514,-0.00852950062920991,,-1.5515515515515514,0.007894785881500173,,-1.5515515515515514,0.008923224018528094,,-1.5515515515515514,-0.007381195281790394,,-1.5515515515515514,0.012132138395720941
,,-1.5475475475475475,0.0061970086037927774,,-1.5475475475475475,0.009808249063782614,,-1.5475475475475475,0.0066192100245913155,,-1.5475475475475475,-0.008507489014682918,,-1.5475475475475475,0.007874412240515657,,-1.5475475475475475,0.008900196343641571,,-1.5475475475475475,-0.007362147035901903,,-1.5475475475475475,0.01210082965147392
,,-1.5435435435435436,0.006180974946344414,,-1.5435435435435436,0.009782871964005686,,-1.5435435435435436,0.006602083996067146,,-1.5435435435435436,-0.008485477400155924,,-1.5435435435435436,0.00785403859953114,,-1.5435435435435436,0.008877168668755047,,-1.5435435435435436,-0.0073430987900134125,,-1.5435435435435436,0.0120695209072269
,,-1.5395395395395395,0.006164941288896049,,-1.5395395395395395,0.009757494864228758,,-1.5395395395395395,0.006584957967542977,,-1.5395395395395395,-0.00846346578562893,,-1.5395395395395395,0.007833664958546623,,-1.5395395395395395,0.008854140993868522,,-1.5395395395395395,-0.007324050544124921,,-1.5395395395395395,0.012038212162979877
,,-1.5355355355355356,0.006148907631447685,,-1.5355355355355356,0.00973211776445183,,-1.5355355355355356,0.0065678319390188086,,-1.5355355355355356,-0.008441454171101937,,-1.5355355355355356,0.007813291317562107,,-1.5355355355355356,0.008831113318981999,,-1.5355355355355356,-0.00730500229823643,,-1.5355355355355356,0.012006903418732855
,,-1.5315315315315314,0.00613287397399932,,-1.5315315315315314,0.009706740664674902,,-1.5315315315315314,0.0065507059104946384,,-1.5315315315315314,-0.008419442556574943,,-1.5315315315315314,0.007792917676577589,,-1.5315315315315314,0.008808085644095473,,-1.5315315315315314,-0.0072859540523479375,,-1.5315315315315314,0.011975594674485833
,,-1.5275275275275275,0.006116840316550957,,-1.5275275275275275,0.009681363564897974,,-1.5275275275275275,0.00653357988197047,,-1.5275275275275275,-0.008397430942047951,,-1.5275275275275275,0.007772544035593073,,-1.5275275275275275,0.00878505796920895,,-1.5275275275275275,-0.007266905806459447,,-1.5275275275275275,0.011944285930238812
,,-1.5235235235235236,0.006100806659102592,,-1.5235235235235236,0.009655986465121048,,-1.5235235235235236,0.006516453853446302,,-1.5235235235235236,-0.008375419327520959,,-1.5235235235235236,0.007752170394608557,,-1.5235235235235236,0.008762030294322426,,-1.5235235235235236,-0.007247857560570956,,-1.5235235235235236,0.011912977185991791
,,-1.5195195195195195,0.006084773001654228,,-1.5195195195195195,0.00963060936534412,,-1.5195195195195195,0.006499327824922132,,-1.5195195195195195,-0.008353407712993964,,-1.5195195195195195,0.00773179675362404,,-1.5195195195195195,0.008739002619435903,,-1.5195195195195195,-0.007228809314682464,,-1.5195195195195195,0.011881668441744767
,,-1.5155155155155156,0.0060687393442058635,,-1.5155155155155156,0.009605232265567192,,-1.5155155155155156,0.006482201796397963,,-1.5155155155155156,-0.008331396098466972,,-1.5155155155155156,0.007711423112639524,,-1.5155155155155156,0.008715974944549378,,-1.5155155155155156,-0.007209761068793973,,-1.5155155155155156,0.011850359697497747
,,-1.5115115115115114,0.006052705686757499,,-1.5115115115115114,0.009579855165790263,,-1.5115115115115114,0.006465075767873794,,-1.5115115115115114,-0.008309384483939978,,-1.5115115115115114,0.007691049471655007,,-1.5115115115115114,0.008692947269662854,,-1.5115115115115114,-0.007190712822905481,,-1.5115115115115114,0.011819050953250724
,,-1.5075075075075075,0.006036672029309135,,-1.5075075075075075,0.009554478066013335,,-1.5075075075075075,0.0064479497393496255,,-1.5075075075075075,-0.008287372869412984,,-1.5075075075075075,0.007670675830670491,,-1.5075075075075075,0.00866991959477633,,-1.5075075075075075,-0.00717166457701699,,-1.5075075075075075,0.011787742209003704
,,-1.5035035035035036,0.006020638371860771,,-1.5035035035035036,0.009529100966236409,,-1.5035035035035036,0.006430823710825457,,-1.5035035035035036,-0.008265361254885991,,-1.5035035035035036,0.007650302189685975,,-1.5035035035035036,0.008646891919889807,,-1.5035035035035036,-0.007152616331128499,,-1.5035035035035036,0.011756433464756681
,,-1.4994994994994995,0.006004604714412406,,-1.4994994994994995,0.00950372386645948,,-1.4994994994994995,0.006413697682301287,,-1.4994994994994995,-0.008243349640358997,,-1.4994994994994995,0.007629928548701457,,-1.4994994994994995,0.008623864245003282,,-1.4994994994994995,-0.007133568085240008,,-1.4994994994994995,0.011725124720509659
,,-1.4954954954954955,0.005988571056964043,,-1.4954954954954955,0.009478346766682553,,-1.4954954954954955,0.006396571653777119,,-1.4954954954954955,-0.008221338025832005,,-1.4954954954954955,0.007609554907716941,,-1.4954954954954955,0.008600836570116758,,-1.4954954954954955,-0.007114519839351517,,-1.4954954954954955,0.011693815976262638
,,-1.4914914914914914,0.0059725373995156775,,-1.4914914914914914,0.009452969666905623,,-1.4914914914914914,0.006379445625252949,,-1.4914914914914914,-0.00819932641130501,,-1.4914914914914914,0.007589181266732424,,-1.4914914914914914,0.008577808895230233,,-1.4914914914914914,-0.007095471593463024,,-1.4914914914914914,0.011662507232015616
,,-1.4874874874874875,0.005956503742067314,,-1.4874874874874875,0.009427592567128697,,-1.4874874874874875,0.00636231959672878,,-1.4874874874874875,-0.008177314796778018,,-1.4874874874874875,0.007568807625747908,,-1.4874874874874875,0.00855478122034371,,-1.4874874874874875,-0.0070764233475745335,,-1.4874874874874875,0.011631198487768593
,,-1.4834834834834836,0.0059404700846189505,,-1.4834834834834836,0.009402215467351769,,-1.4834834834834836,0.006345193568204612,,-1.4834834834834836,-0.008155303182251024,,-1.4834834834834836,0.007548433984763392,,-1.4834834834834836,0.008531753545457186,,-1.4834834834834836,-0.007057375101686043,,-1.4834834834834836,0.011599889743521573
,,-1.4794794794794794,0.005924436427170585,,-1.4794794794794794,0.00937683836757484,,-1.4794794794794794,0.006328067539680442,,-1.4794794794794794,-0.008133291567724032,,-1.4794794794794794,0.007528060343778874,,-1.4794794794794794,0.00850872587057066,,-1.4794794794794794,-0.007038326855797551,,-1.4794794794794794,0.01156858099927455
,,-1.4754754754754755,0.005908402769722222,,-1.4754754754754755,0.009351461267797912,,-1.4754754754754755,0.006310941511156274,,-1.4754754754754755,-0.008111279953197038,,-1.4754754754754755,0.007507686702794358,,-1.4754754754754755,0.008485698195684137,,-1.4754754754754755,-0.007019278609909059,,-1.4754754754754755,0.01153727225502753
,,-1.4714714714714714,0.005892369112273857,,-1.4714714714714714,0.009326084168020984,,-1.4714714714714714,0.006293815482632104,,-1.4714714714714714,-0.008089268338670044,,-1.4714714714714714,0.007487313061809841,,-1.4714714714714714,0.008462670520797612,,-1.4714714714714714,-0.007000230364020568,,-1.4714714714714714,0.011505963510780506
,,-1.4674674674674675,0.005876335454825493,,-1.4674674674674675,0.009300707068244056,,-1.4674674674674675,0.0062766894541079355,,-1.4674674674674675,-0.008067256724143051,,-1.4674674674674675,0.007466939420825325,,-1.4674674674674675,0.008439642845911088,,-1.4674674674674675,-0.006981182118132077,,-1.4674674674674675,0.011474654766533485
,,-1.4634634634634636,0.005860301797377129,,-1.4634634634634636,0.00927532996846713,,-1.4634634634634636,0.006259563425583767,,-1.4634634634634636,-0.008045245109616059,,-1.4634634634634636,0.007446565779840809,,-1.4634634634634636,0.008416615171024565,,-1.4634634634634636,-0.006962133872243586,,-1.4634634634634636,0.011443346022286464
,,-1.4594594594594594,0.0058442681399287644,,-1.4594594594594594,0.009249952868690202,,-1.4594594594594594,0.006242437397059597,,-1.4594594594594594,-0.008023233495089065,,-1.4594594594594594,0.007426192138856292,,-1.4594594594594594,0.00839358749613804,,-1.4594594594594594,-0.006943085626355094,,-1.4594594594594594,0.011412037278039442
,,-1.4554554554554555,0.0058282344824804,,-1.4554554554554555,0.009224575768913274,,-1.4554554554554555,0.006225311368535429,,-1.4554554554554555,-0.008001221880562072,,-1.4554554554554555,0.007405818497871775,,-1.4554554554554555,0.008370559821251516,,-1.4554554554554555,-0.006924037380466603,,-1.4554554554554555,0.01138072853379242
,,-1.4514514514514514,0.005812200825032036,,-1.4514514514514514,0.009199198669136346,,-1.4514514514514514,0.006208185340011259,,-1.4514514514514514,-0.007979210266035078,,-1.4514514514514514,0.007385444856887258,,-1.4514514514514514,0.008347532146364993,,-1.4514514514514514,-0.006904989134578111,,-1.4514514514514514,0.011349419789545397
,,-1.4474474474474475,0.005796167167583671,,-1.4474474474474475,0.009173821569359418,,-1.4474474474474475,0.006191059311487091,,-1.4474474474474475,-0.007957198651508084,,-1.4474474474474475,0.007365071215902742,,-1.4474474474474475,0.008324504471478469,,-1.4474474474474475,-0.00688594088868962,,-1.4474474474474475,0.011318111045298377
,,-1.4434434434434436,0.005780133510135308,,-1.4434434434434436,0.009148444469582491,,-1.4434434434434436,0.006173933282962922,,-1.4434434434434436,-0.007935187036981092,,-1.4434434434434436,0.007344697574918226,,-1.4434434434434436,0.008301476796591944,,-1.4434434434434436,-0.0068668926428011295,,-1.4434434434434436,0.011286802301051356
,,-1.4394394394394394,0.005764099852686943,,-1.4394394394394394,0.009123067369805562,,-1.4394394394394394,0.0061568072544387524,,-1.4394394394394394,-0.007913175422454097,,-1.4394394394394394,0.007324323933933709,,-1.4394394394394394,0.00827844912170542,,-1.4394394394394394,-0.006847844396912637,,-1.4394394394394394,0.011255493556804332
,,-1.4354354354354353,0.005748066195238578,,-1.4354354354354353,0.009097690270028633,,-1.4354354354354353,0.006139681225914583,,-1.4354354354354353,-0.007891163807927103,,-1.4354354354354353,0.007303950292949191,,-1.4354354354354353,0.008255421446818895,,-1.4354354354354353,-0.006828796151024145,,-1.4354354354354353,0.01122418481255731
,,-1.4314314314314314,0.005732032537790214,,-1.4314314314314314,0.009072313170251705,,-1.4314314314314314,0.006122555197390414,,-1.4314314314314314,-0.007869152193400111,,-1.4314314314314314,0.007283576651964675,,-1.4314314314314314,0.008232393771932371,,-1.4314314314314314,-0.0068097479051356545,,-1.4314314314314314,0.011192876068310289
,,-1.4274274274274275,0.0057159988803418505,,-1.4274274274274275,0.009046936070474779,,-1.4274274274274275,0.0061054291688662455,,-1.4274274274274275,-0.007847140578873119,,-1.4274274274274275,0.007263203010980159,,-1.4274274274274275,0.008209366097045848,,-1.4274274274274275,-0.006790699659247164,,-1.4274274274274275,0.011161567324063267
,,-1.4234234234234235,0.005699965222893487,,-1.4234234234234235,0.009021558970697851,,-1.4234234234234235,0.006088303140342077,,-1.4234234234234235,-0.007825128964346126,,-1.4234234234234235,0.007242829369995643,,-1.4234234234234235,0.008186338422159324,,-1.4234234234234235,-0.006771651413358673,,-1.4234234234234235,0.011130258579816246
,,-1.4194194194194194,0.005683931565445122,,-1.4194194194194194,0.008996181870920923,,-1.4194194194194194,0.006071177111817907,,-1.4194194194194194,-0.007803117349819131,,-1.4194194194194194,0.007222455729011126,,-1.4194194194194194,0.0081633107472728,,-1.4194194194194194,-0.00675260316747018,,-1.4194194194194194,0.011098949835569224
,,-1.4154154154154153,0.0056678979079967575,,-1.4154154154154153,0.008970804771143995,,-1.4154154154154153,0.006054051083293738,,-1.4154154154154153,-0.007781105735292137,,-1.4154154154154153,0.007202082088026609,,-1.4154154154154153,0.008140283072386274,,-1.4154154154154153,-0.006733554921581689,,-1.4154154154154153,0.011067641091322201
,,-1.4114114114114114,0.005651864250548393,,-1.4114114114114114,0.008945427671367067,,-1.4114114114114114,0.006036925054769569,,-1.4114114114114114,-0.007759094120765145,,-1.4114114114114114,0.007181708447042092,,-1.4114114114114114,0.00811725539749975,,-1.4114114114114114,-0.006714506675693198,,-1.4114114114114114,0.011036332347075179
,,-1.4074074074074074,0.00563583059310003,,-1.4074074074074074,0.00892005057159014,,-1.4074074074074074,0.006019799026245401,,-1.4074074074074074,-0.007737082506238151,,-1.4074074074074074,0.007161334806057576,,-1.4074074074074074,0.008094227722613227,,-1.4074074074074074,-0.006695458429804707,,-1.4074074074074074,0.011005023602828158
,,-1.4034034034034035,0.005619796935651665,,-1.4034034034034035,0.008894673471813212,,-1.4034034034034035,0.006002672997721232,,-1.4034034034034035,-0.007715070891711159,,-1.4034034034034035,0.00714096116507306,,-1.4034034034034035,0.008071200047726703,,-1.4034034034034035,-0.006676410183916216,,-1.4034034034034035,0.010973714858581137
,,-1.3993993993993994,0.005603763278203301,,-1.3993993993993994,0.008869296372036284,,-1.3993993993993994,0.0059855469691970625,,-1.3993993993993994,-0.007693059277184165,,-1.3993993993993994,0.007120587524088543,,-1.3993993993993994,0.008048172372840178,,-1.3993993993993994,-0.006657361938027724,,-1.3993993993993994,0.010942406114334115
,,-1.3953953953953953,0.005587729620754936,,-1.3953953953953953,0.008843919272259354,,-1.3953953953953953,0.005968420940672893,,-1.3953953953953953,-0.007671047662657171,,-1.3953953953953953,0.007100213883104026,,-1.3953953953953953,0.008025144697953655,,-1.3953953953953953,-0.006638313692139232,,-1.3953953953953953,0.010911097370087091
,,-1.3913913913913913,0.005571695963306572,,-1.3913913913913913,0.008818542172482428,,-1.3913913913913913,0.005951294912148724,,-1.3913913913913913,-0.0076490360481301775,,-1.3913913913913913,0.00707984024211951,,-1.3913913913913913,0.00800211702306713,,-1.3913913913913913,-0.006619265446250741,,-1.3913913913913913,0.01087978862584007
,,-1.3873873873873874,0.005555662305858208,,-1.3873873873873874,0.0087931650727055,,-1.3873873873873874,0.0059341688836245556,,-1.3873873873873874,-0.007627024433603185,,-1.3873873873873874,0.007059466601134994,,-1.3873873873873874,0.007979089348180606,,-1.3873873873873874,-0.0066002172003622505,,-1.3873873873873874,0.01084847988159305
,,-1.3833833833833835,0.0055396286484098445,,-1.3833833833833835,0.008767787972928574,,-1.3833833833833835,0.005917042855100387,,-1.3833833833833835,-0.007605012819076192,,-1.3833833833833835,0.007039092960150478,,-1.3833833833833835,0.007956061673294082,,-1.3833833833833835,-0.00658116895447376,,-1.3833833833833835,0.010817171137346029
,,-1.3793793793793794,0.005523594990961479,,-1.3793793793793794,0.008742410873151644,,-1.3793793793793794,0.005899916826576218,,-1.3793793793793794,-0.0075830012045491986,,-1.3793793793793794,0.00701871931916596,,-1.3793793793793794,0.007933033998407559,,-1.3793793793793794,-0.006562120708585267,,-1.3793793793793794,0.010785862393099005
,,-1.3753753753753752,0.005507561333513115,,-1.3753753753753752,0.008717033773374716,,-1.3753753753753752,0.005882790798052048,,-1.3753753753753752,-0.0075609895900222044,,-1.3753753753753752,0.006998345678181443,,-1.3753753753753752,0.007910006323521034,,-1.3753753753753752,-0.0065430724626967755,,-1.3753753753753752,0.010754553648851983
,,-1.3713713713713713,0.005491527676064751,,-1.3713713713713713,0.008691656673597788,,-1.3713713713713713,0.005865664769527879,,-1.3713713713713713,-0.007538977975495211,,-1.3713713713713713,0.006977972037196927,,-1.3713713713713713,0.00788697864863451,,-1.3713713713713713,-0.006524024216808285,,-1.3713713713713713,0.010723244904604962
,,-1.3673673673673674,0.005475494018616387,,-1.3673673673673674,0.008666279573820861,,-1.3673673673673674,0.005848538741003711,,-1.3673673673673674,-0.007516966360968219,,-1.3673673673673674,0.006957598396212411,,-1.3673673673673674,0.007863950973747987,,-1.3673673673673674,-0.006504975970919794,,-1.3673673673673674,0.010691936160357941
,,-1.3633633633633635,0.005459460361168024,,-1.3633633633633635,0.008640902474043933,,-1.3633633633633635,0.005831412712479543,,-1.3633633633633635,-0.0074949547464412255,,-1.3633633633633635,0.006937224755227895,,-1.3633633633633635,0.007840923298861463,,-1.3633633633633635,-0.006485927725031302,,-1.3633633633633635,0.010660627416110919
,,-1.3593593593593594,0.005443426703719658,,-1.3593593593593594,0.008615525374267005,,-1.3593593593593594,0.0058142866839553725,,-1.3593593593593594,-0.007472943131914231,,-1.3593593593593594,0.006916851114243377,,-1.3593593593593594,0.007817895623974938,,-1.3593593593593594,-0.0064668794791428105,,-1.3593593593593594,0.010629318671863897
,,-1.3553553553553552,0.005427393046271294,,-1.3553553553553552,0.008590148274490077,,-1.3553553553553552,0.005797160655431203,,-1.3553553553553552,-0.007450931517387237,,-1.3553553553553552,0.00689647747325886,,-1.3553553553553552,0.0077948679490884125,,-1.3553553553553552,-0.006447831233254319,,-1.3553553553553552,0.010598009927616874
,,-1.3513513513513513,0.00541135938882293,,-1.3513513513513513,0.008564771174713149,,-1.3513513513513513,0.005780034626907035,,-1.3513513513513513,-0.007428919902860245,,-1.3513513513513513,0.006876103832274344,,-1.3513513513513513,0.007771840274201889,,-1.3513513513513513,-0.006428782987365828,,-1.3513513513513513,0.010566701183369854
,,-1.3473473473473474,0.005395325731374566,,-1.3473473473473474,0.008539394074936223,,-1.3473473473473474,0.005762908598382866,,-1.3473473473473474,-0.007406908288333252,,-1.3473473473473474,0.006855730191289828,,-1.3473473473473474,0.0077488125993153655,,-1.3473473473473474,-0.006409734741477336,,-1.3473473473473474,0.010535392439122831
,,-1.3433433433433435,0.005379292073926202,,-1.3433433433433435,0.008514016975159295,,-1.3433433433433435,0.005745782569858697,,-1.3433433433433435,-0.007384896673806259,,-1.3433433433433435,0.006835356550305312,,-1.3433433433433435,0.007725784924428842,,-1.3433433433433435,-0.006390686495588846,,-1.3433433433433435,0.01050408369487581
,,-1.3393393393393394,0.0053632584164778375,,-1.3393393393393394,0.008488639875382367,,-1.3393393393393394,0.005728656541334528,,-1.3393393393393394,-0.007362885059279265,,-1.3393393393393394,0.006814982909320795,,-1.3393393393393394,0.007702757249542317,,-1.3393393393393394,-0.006371638249700354,,-1.3393393393393394,0.010472774950628788
,,-1.3353353353353352,0.005347224759029472,,-1.3353353353353352,0.008463262775605437,,-1.3353353353353352,0.005711530512810358,,-1.3353353353353352,-0.007340873444752271,,-1.3353353353353352,0.006794609268336277,,-1.3353353353353352,0.007679729574655792,,-1.3353353353353352,-0.006352590003811862,,-1.3353353353353352,0.010441466206381766
,,-1.3313313313313313,0.005331191101581109,,-1.3313313313313313,0.00843788567582851,,-1.3313313313313313,0.005694404484286189,,-1.3313313313313313,-0.007318861830225279,,-1.3313313313313313,0.006774235627351761,,-1.3313313313313313,0.007656701899769269,,-1.3313313313313313,-0.0063335417579233715,,-1.3313313313313313,0.010410157462134743
,,-1.3273273273273274,0.0053151574441327445,,-1.3273273273273274,0.008412508576051582,,-1.3273273273273274,0.005677278455762021,,-1.3273273273273274,-0.007296850215698285,,-1.3273273273273274,0.006753861986367245,,-1.3273273273273274,0.007633674224882745,,-1.3273273273273274,-0.00631449351203488,,-1.3273273273273274,0.010378848717887723
,,-1.3233233233233235,0.005299123786684381,,-1.3233233233233235,0.008387131476274656,,-1.3233233233233235,0.005660152427237853,,-1.3233233233233235,-0.007274838601171293,,-1.3233233233233235,0.006733488345382729,,-1.3233233233233235,0.007610646549996222,,-1.3233233233233235,-0.006295445266146389,,-1.3233233233233235,0.010347539973640702
,,-1.3193193193193193,0.005283090129236016,,-1.3193193193193193,0.008361754376497726,,-1.3193193193193193,0.0056430263987136825,,-1.3193193193193193,-0.007252826986644299,,-1.3193193193193193,0.006713114704398212,,-1.3193193193193193,0.0075876188751096965,,-1.3193193193193193,-0.006276397020257897,,-1.3193193193193193,0.01031623122939368
,,-1.3153153153153152,0.0052670564717876515,,-1.3153153153153152,0.008336377276720798,,-1.3153153153153152,0.005625900370189513,,-1.3153153153153152,-0.007230815372117305,,-1.3153153153153152,0.006692741063413694,,-1.3153153153153152,0.007564591200223171,,-1.3153153153153152,-0.006257348774369406,,-1.3153153153153152,0.010284922485146656
,,-1.3113113113113113,0.005251022814339287,,-1.3113113113113113,0.00831100017694387,,-1.3113113113113113,0.005608774341665345,,-1.3113113113113113,-0.007208803757590311,,-1.3113113113113113,0.006672367422429178,,-1.3113113113113113,0.007541563525336648,,-1.3113113113113113,-0.006238300528480914,,-1.3113113113113113,0.010253613740899635
,,-1.3073073073073074,0.005234989156890924,,-1.3073073073073074,0.008285623077166944,,-1.3073073073073074,0.0055916483131411765,,-1.3073073073073074,-0.007186792143063319,,-1.3073073073073074,0.006651993781444662,,-1.3073073073073074,0.007518535850450124,,-1.3073073073073074,-0.006219252282592423,,-1.3073073073073074,0.010222304996652614
,,-1.3033033033033035,0.00521895549944256,,-1.3033033033033035,0.008260245977390016,,-1.3033033033033035,0.005574522284617007,,-1.3033033033033035,-0.007164780528536326,,-1.3033033033033035,0.006631620140460146,,-1.3033033033033035,0.007495508175563601,,-1.3033033033033035,-0.006200204036703932,,-1.3033033033033035,0.010190996252405594
,,-1.2992992992992993,0.005202921841994195,,-1.2992992992992993,0.008234868877613087,,-1.2992992992992993,0.005557396256092838,,-1.2992992992992993,-0.007142768914009332,,-1.2992992992992993,0.006611246499475629,,-1.2992992992992993,0.007472480500677076,,-1.2992992992992993,-0.006181155790815441,,-1.2992992992992993,0.01015968750815857
,,-1.2952952952952952,0.005186888184545831,,-1.2952952952952952,0.00820949177783616,,-1.2952952952952952,0.005540270227568669,,-1.2952952952952952,-0.007120757299482338,,-1.2952952952952952,0.006590872858491112,,-1.2952952952952952,0.007449452825790551,,-1.2952952952952952,-0.006162107544926948,,-1.2952952952952952,0.010128378763911547
,,-1.2912912912912913,0.005170854527097466,,-1.2912912912912913,0.008184114678059231,,-1.2912912912912913,0.005523144199044499,,-1.2912912912912913,-0.007098745684955345,,-1.2912912912912913,0.006570499217506596,,-1.2912912912912913,0.0074264251509040275,,-1.2912912912912913,-0.006143059299038457,,-1.2912912912912913,0.010097070019664527
,,-1.2872872872872874,0.005154820869649103,,-1.2872872872872874,0.008158737578282305,,-1.2872872872872874,0.005506018170520331,,-1.2872872872872874,-0.007076734070428353,,-1.2872872872872874,0.00655012557652208,,-1.2872872872872874,0.007403397476017504,,-1.2872872872872874,-0.006124011053149967,,-1.2872872872872874,0.010065761275417506
,,-1.2832832832832834,0.0051387872122007384,,-1.2832832832832834,0.008133360478505377,,-1.2832832832832834,0.005488892141996163,,-1.2832832832832834,-0.0070547224559013594,,-1.2832832832832834,0.006529751935537563,,-1.2832832832832834,0.0073803698011309805,,-1.2832832832832834,-0.006104962807261476,,-1.2832832832832834,0.010034452531170484
,,-1.2792792792792793,0.005122753554752374,,-1.2792792792792793,0.008107983378728449,,-1.2792792792792793,0.0054717661134719925,,-1.2792792792792793,-0.007032710841374365,,-1.2792792792792793,0.006509378294553046,,-1.2792792792792793,0.007357342126244455,,-1.2792792792792793,-0.006085914561372984,,-1.2792792792792793,0.010003143786923461
,,-1.2752752752752752,0.005106719897304009,,-1.2752752752752752,0.008082606278951519,,-1.2752752752752752,0.005454640084947823,,-1.2752752752752752,-0.007010699226847371,,-1.2752752752752752,0.006489004653568529,,-1.2752752752752752,0.007334314451357931,,-1.2752752752752752,-0.006066866315484492,,-1.2752752752752752,0.009971835042676439
,,-1.2712712712712713,0.005090686239855645,,-1.2712712712712713,0.008057229179174593,,-1.2712712712712713,0.005437514056423655,,-1.2712712712712713,-0.006988687612320379,,-1.2712712712712713,0.006468631012584013,,-1.2712712712712713,0.007311286776471407,,-1.2712712712712713,-0.006047818069596001,,-1.2712712712712713,0.009940526298429418
,,-1.2672672672672673,0.005074652582407281,,-1.2672672672672673,0.008031852079397665,,-1.2672672672672673,0.0054203880278994865,,-1.2672672672672673,-0.0069666759977933855,,-1.2672672672672673,0.006448257371599497,,-1.2672672672672673,0.007288259101584884,,-1.2672672672672673,-0.00602876982370751,,-1.2672672672672673,0.009909217554182396
,,-1.2632632632632632,0.005058618924958917,,-1.2632632632632632,0.008006474979620736,,-1.2632632632632632,0.005403261999375316,,-1.2632632632632632,-0.006944664383266391,,-1.2632632632632632,0.006427883730614979,,-1.2632632632632632,0.0072652314266983585,,-1.2632632632632632,-0.006009721577819018,,-1.2632632632632632,0.009877908809935373
,,-1.2592592592592593,0.005042585267510552,,-1.2592592592592593,0.007981097879843808,,-1.2592592592592593,0.005386135970851148,,-1.2592592592592593,-0.006922652768739399,,-1.2592592592592593,0.006407510089630463,,-1.2592592592592593,0.007242203751811835,,-1.2592592592592593,-0.0059906733319305275,,-1.2592592592592593,0.009846600065688353
,,-1.2552552552552552,0.005026551610062188,,-1.2552552552552552,0.00795572078006688,,-1.2552552552552552,0.005369009942326979,,-1.2552552552552552,-0.006900641154212405,,-1.2552552552552552,0.006387136448645946,,-1.2552552552552552,0.00721917607692531,,-1.2552552552552552,-0.005971625086042035,,-1.2552552552552552,0.00981529132144133
,,-1.2512512512512513,0.005010517952613824,,-1.2512512512512513,0.007930343680289954,,-1.2512512512512513,0.0053518839138028095,,-1.2512512512512513,-0.006878629539685412,,-1.2512512512512513,0.00636676280766143,,-1.2512512512512513,0.007196148402038786,,-1.2512512512512513,-0.005952576840153544,,-1.2512512512512513,0.009783982577194308
,,-1.2472472472472473,0.00499448429516546,,-1.2472472472472473,0.007904966580513026,,-1.2472472472472473,0.005334757885278641,,-1.2472472472472473,-0.006856617925158419,,-1.2472472472472473,0.006346389166676914,,-1.2472472472472473,0.007173120727152263,,-1.2472472472472473,-0.005933528594265053,,-1.2472472472472473,0.009752673832947287
,,-1.2432432432432432,0.004978450637717095,,-1.2432432432432432,0.007879589480736098,,-1.2432432432432432,0.005317631856754472,,-1.2432432432432432,-0.006834606310631425,,-1.2432432432432432,0.006326015525692397,,-1.2432432432432432,0.007150093052265738,,-1.2432432432432432,-0.005914480348376562,,-1.2432432432432432,0.009721365088700265
,,-1.2392392392392393,0.0049624169802687315,,-1.2392392392392393,0.00785421238095917,,-1.2392392392392393,0.005300505828230303,,-1.2392392392392393,-0.006812594696104433,,-1.2392392392392393,0.00630564188470788,,-1.2392392392392393,0.007127065377379214,,-1.2392392392392393,-0.005895432102488071,,-1.2392392392392393,0.009690056344453244
,,-1.2352352352352352,0.004946383322820367,,-1.2352352352352352,0.007828835281182242,,-1.2352352352352352,0.005283379799706133,,-1.2352352352352352,-0.006790583081577439,,-1.2352352352352352,0.006285268243723363,,-1.2352352352352352,0.0071040377024926896,,-1.2352352352352352,-0.005876383856599578,,-1.2352352352352352,0.00965874760020622
,,-1.2312312312312312,0.004930349665372003,,-1.2312312312312312,0.007803458181405314,,-1.2312312312312312,0.005266253771181965,,-1.2312312312312312,-0.006768571467050445,,-1.2312312312312312,0.006264894602738847,,-1.2312312312312312,0.007081010027606166,,-1.2312312312312312,-0.005857335610711088,,-1.2312312312312312,0.0096274388559592
,,-1.2272272272272273,0.004914316007923639,,-1.2272272272272273,0.007778081081628386,,-1.2272272272272273,0.0052491277426577965,,-1.2272272272272273,-0.006746559852523453,,-1.2272272272272273,0.006244520961754331,,-1.2272272272272273,0.0070579823527196425,,-1.2272272272272273,-0.005838287364822597,,-1.2272272272272273,0.009596130111712179
,,-1.2232232232232232,0.004898282350475274,,-1.2232232232232232,0.007752703981851458,,-1.2232232232232232,0.005232001714133626,,-1.2232232232232232,-0.006724548237996459,,-1.2232232232232232,0.006224147320769814,,-1.2232232232232232,0.007034954677833117,,-1.2232232232232232,-0.005819239118934105,,-1.2232232232232232,0.009564821367465155
,,-1.2192192192192193,0.004882248693026911,,-1.2192192192192193,0.007727326882074531,,-1.2192192192192193,0.005214875685609458,,-1.2192192192192193,-0.0067025366234694655,,-1.2192192192192193,0.006203773679785298,,-1.2192192192192193,0.007011927002946594,,-1.2192192192192193,-0.005800190873045614,,-1.2192192192192193,0.009533512623218134
,,-1.2152152152152151,0.0048662150355785454,,-1.2152152152152151,0.007701949782297602,,-1.2152152152152151,0.005197749657085289,,-1.2152152152152151,-0.006680525008942471,,-1.2152152152152151,0.00618340003880078,,-1.2152152152152151,0.006988899328060069,,-1.2152152152152151,-0.005781142627157122,,-1.2152152152152151,0.009502203878971112
,,-1.2112112112112112,0.004850181378130182,,-1.2112112112112112,0.007676572682520675,,-1.2112112112112112,0.00518062362856112,,-1.2112112112112112,-0.006658513394415479,,-1.2112112112112112,0.006163026397816264,,-1.2112112112112112,0.006965871653173545,,-1.2112112112112112,-0.005762094381268631,,-1.2112112112112112,0.009470895134724091
,,-1.2072072072072073,0.004834147720681818,,-1.2072072072072073,0.007651195582743748,,-1.2072072072072073,0.005163497600036951,,-1.2072072072072073,-0.006636501779888486,,-1.2072072072072073,0.006142652756831748,,-1.2072072072072073,0.0069428439782870215,,-1.2072072072072073,-0.00574304613538014,,-1.2072072072072073,0.009439586390477069
,,-1.2032032032032032,0.004818114063233453,,-1.2032032032032032,0.007625818482966819,,-1.2032032032032032,0.005146371571512782,,-1.2032032032032032,-0.006614490165361492,,-1.2032032032032032,0.006122279115847231,,-1.2032032032032032,0.006919816303400497,,-1.2032032032032032,-0.0057239978894916485,,-1.2032032032032032,0.009408277646230047
,,-1.1991991991991993,0.004802080405785089,,-1.1991991991991993,0.007600441383189892,,-1.1991991991991993,0.005129245542988613,,-1.1991991991991993,-0.006592478550834499,,-1.1991991991991993,0.006101905474862715,,-1.1991991991991993,0.0068967886285139736,,-1.1991991991991993,-0.005704949643603157,,-1.1991991991991993,0.009376968901983026
,,-1.1951951951951951,0.004786046748336725,,-1.1951951951951951,0.007575064283412963,,-1.1951951951951951,0.005112119514464443,,-1.1951951951951951,-0.006570466936307505,,-1.1951951951951951,0.006081531833878198,,-1.1951951951951951,0.006873760953627448,,-1.1951951951951951,-0.005685901397714665,,-1.1951951951951951,0.009345660157736004
,,-1.1911911911911912,0.00477001309088836,,-1.1911911911911912,0.0075496871836360354,,-1.1911911911911912,0.005094993485940275,,-1.1911911911911912,-0.006548455321780513,,-1.1911911911911912,0.006061158192893681,,-1.1911911911911912,0.006850733278740925,,-1.1911911911911912,-0.005666853151826174,,-1.1911911911911912,0.009314351413488981
,,-1.1871871871871873,0.004753979433439997,,-1.1871871871871873,0.007524310083859108,,-1.1871871871871873,0.0050778674574161065,,-1.1871871871871873,-0.0065264437072535195,,-1.1871871871871873,0.006040784551909165,,-1.1871871871871873,0.006827705603854401,,-1.1871871871871873,-0.005647804905937684,,-1.1871871871871873,0.00928304266924196
,,-1.1831831831831832,0.0047379457759916315,,-1.1831831831831832,0.007498932984082179,,-1.1831831831831832,0.005060741428891937,,-1.1831831831831832,-0.006504432092726525,,-1.1831831831831832,0.006020410910924648,,-1.1831831831831832,0.006804677928967876,,-1.1831831831831832,-0.005628756660049191,,-1.1831831831831832,0.009251733924994938
,,-1.179179179179179,0.004721912118543267,,-1.179179179179179,0.007473555884305251,,-1.179179179179179,0.005043615400367767,,-1.179179179179179,-0.006482420478199531,,-1.179179179179179,0.006000037269940131,,-1.179179179179179,0.006781650254081352,,-1.179179179179179,-0.005609708414160699,,-1.179179179179179,0.009220425180747916
,,-1.1751751751751751,0.004705878461094903,,-1.1751751751751751,0.007448178784528324,,-1.1751751751751751,0.005026489371843599,,-1.1751751751751751,-0.006460408863672539,,-1.1751751751751751,0.005979663628955615,,-1.1751751751751751,0.006758622579194828,,-1.1751751751751751,-0.005590660168272209,,-1.1751751751751751,0.009189116436500893
,,-1.1711711711711712,0.004689844803646539,,-1.1711711711711712,0.007422801684751396,,-1.1711711711711712,0.00500936334331943,,-1.1711711711711712,-0.0064383972491455456,,-1.1711711711711712,0.005959289987971099,,-1.1711711711711712,0.006735594904308305,,-1.1711711711711712,-0.005571611922383718,,-1.1711711711711712,0.009157807692253873
,,-1.1671671671671673,0.004673811146198176,,-1.1671671671671673,0.007397424584974469,,-1.1671671671671673,0.004992237314795262,,-1.1671671671671673,-0.006416385634618553,,-1.1671671671671673,0.0059389163469865825,,-1.1671671671671673,0.006712567229421781,,-1.1671671671671673,-0.005552563676495227,,-1.1671671671671673,0.009126498948006852
,,-1.1631631631631631,0.004657777488749811,,-1.1631631631631631,0.007372047485197541,,-1.1631631631631631,0.004975111286271092,,-1.1631631631631631,-0.006394374020091559,,-1.1631631631631631,0.005918542706002065,,-1.1631631631631631,0.006689539554535256,,-1.1631631631631631,-0.005533515430606734,,-1.1631631631631631,0.00909519020375983
,,-1.159159159159159,0.004641743831301446,,-1.159159159159159,0.007346670385420612,,-1.159159159159159,0.004957985257746923,,-1.159159159159159,-0.006372362405564565,,-1.159159159159159,0.005898169065017548,,-1.159159159159159,0.0066665118796487306,,-1.159159159159159,-0.005514467184718243,,-1.159159159159159,0.009063881459512806
,,-1.155155155155155,0.004625710173853082,,-1.155155155155155,0.0073212932856436845,,-1.155155155155155,0.004940859229222754,,-1.155155155155155,-0.006350350791037572,,-1.155155155155155,0.005877795424033032,,-1.155155155155155,0.006643484204762207,,-1.155155155155155,-0.005495418938829752,,-1.155155155155155,0.009032572715265785
,,-1.1511511511511512,0.0046096765164047185,,-1.1511511511511512,0.007295916185866757,,-1.1511511511511512,0.004923733200698585,,-1.1511511511511512,-0.006328339176510579,,-1.1511511511511512,0.005857421783048516,,-1.1511511511511512,0.0066204565298756835,,-1.1511511511511512,-0.005476370692941261,,-1.1511511511511512,0.009001263971018764
,,-1.1471471471471473,0.004593642858956354,,-1.1471471471471473,0.00727053908608983,,-1.1471471471471473,0.0049066071721744165,,-1.1471471471471473,-0.006306327561983587,,-1.1471471471471473,0.0058370481420639995,,-1.1471471471471473,0.00659742885498916,,-1.1471471471471473,-0.00545732244705277,,-1.1471471471471473,0.008969955226771744
,,-1.1431431431431431,0.00457760920150799,,-1.1431431431431431,0.007245161986312901,,-1.1431431431431431,0.004889481143650247,,-1.1431431431431431,-0.006284315947456593,,-1.1431431431431431,0.005816674501079482,,-1.1431431431431431,0.006574401180102636,,-1.1431431431431431,-0.005438274201164278,,-1.1431431431431431,0.00893864648252472
,,-1.139139139139139,0.004561575544059625,,-1.139139139139139,0.007219784886535972,,-1.139139139139139,0.004872355115126077,,-1.139139139139139,-0.006262304332929599,,-1.139139139139139,0.005796300860094965,,-1.139139139139139,0.00655137350521611,,-1.139139139139139,-0.005419225955275786,,-1.139139139139139,0.008907337738277697
,,-1.135135135135135,0.004545541886611261,,-1.135135135135135,0.007194407786759045,,-1.135135135135135,0.004855229086601909,,-1.135135135135135,-0.006240292718402605,,-1.135135135135135,0.005775927219110449,,-1.135135135135135,0.006528345830329587,,-1.135135135135135,-0.005400177709387295,,-1.135135135135135,0.008876028994030677
,,-1.1311311311311312,0.004529508229162897,,-1.1311311311311312,0.007169030686982118,,-1.1311311311311312,0.00483810305807774,,-1.1311311311311312,-0.006218281103875613,,-1.1311311311311312,0.005755553578125933,,-1.1311311311311312,0.006505318155443063,,-1.1311311311311312,-0.0053811294634988046,,-1.1311311311311312,0.008844720249783656
,,-1.1271271271271273,0.004513474571714533,,-1.1271271271271273,0.0071436535872051905,,-1.1271271271271273,0.004820977029553572,,-1.1271271271271273,-0.00619626948934862,,-1.1271271271271273,0.0057351799371414165,,-1.1271271271271273,0.00648229048055654,,-1.1271271271271273,-0.005362081217610314,,-1.1271271271271273,0.008813411505536634
,,-1.1231231231231231,0.004497440914266168,,-1.1231231231231231,0.007118276487428262,,-1.1231231231231231,0.004803851001029402,,-1.1231231231231231,-0.0061742578748216256,,-1.1231231231231231,0.0057148062961569,,-1.1231231231231231,0.0064592628056700145,,-1.1231231231231231,-0.005343032971721821,,-1.1231231231231231,0.008782102761289611
,,-1.119119119119119,0.004481407256817804,,-1.119119119119119,0.0070928993876513335,,-1.119119119119119,0.004786724972505233,,-1.119119119119119,-0.0061522462602946314,,-1.119119119119119,0.005694432655172382,,-1.119119119119119,0.00643623513078349,,-1.119119119119119,-0.0053239847258333296,,-1.119119119119119,0.008750794017042589
,,-1.115115115115115,0.004465373599369439,,-1.115115115115115,0.007067522287874406,,-1.115115115115115,0.004769598943981064,,-1.115115115115115,-0.006130234645767639,,-1.115115115115115,0.005674059014187866,,-1.115115115115115,0.006413207455896967,,-1.115115115115115,-0.005304936479944839,,-1.115115115115115,0.008719485272795568
,,-1.1111111111111112,0.004449339941921076,,-1.1111111111111112,0.007042145188097479,,-1.1111111111111112,0.004752472915456895,,-1.1111111111111112,-0.006108223031240646,,-1.1111111111111112,0.00565368537320335,,-1.1111111111111112,0.006390179781010442,,-1.1111111111111112,-0.005285888234056348,,-1.1111111111111112,0.008688176528548546
,,-1.1071071071071072,0.0044333062844727125,,-1.1071071071071072,0.007016768088320552,,-1.1071071071071072,0.004735346886932727,,-1.1071071071071072,-0.006086211416713653,,-1.1071071071071072,0.0056333117322188335,,-1.1071071071071072,0.006367152106123919,,-1.1071071071071072,-0.005266839988167856,,-1.1071071071071072,0.008656867784301525
,,-1.103103103103103,0.004417272627024347,,-1.103103103103103,0.006991390988543623,,-1.103103103103103,0.004718220858408557,,-1.103103103103103,-0.006064199802186659,,-1.103103103103103,0.005612938091234317,,-1.103103103103103,0.006344124431237394,,-1.103103103103103,-0.005247791742279365,,-1.103103103103103,0.008625559040054503
,,-1.099099099099099,0.004401238969575983,,-1.099099099099099,0.006966013888766694,,-1.099099099099099,0.004701094829884388,,-1.099099099099099,-0.006042188187659665,,-1.099099099099099,0.005592564450249799,,-1.099099099099099,0.006321096756350869,,-1.099099099099099,-0.005228743496390873,,-1.099099099099099,0.00859425029580748
,,-1.095095095095095,0.0043852053121276185,,-1.095095095095095,0.006940636788989767,,-1.095095095095095,0.004683968801360219,,-1.095095095095095,-0.006020176573132673,,-1.095095095095095,0.005572190809265283,,-1.095095095095095,0.006298069081464346,,-1.095095095095095,-0.005209695250502382,,-1.095095095095095,0.008562941551560458
,,-1.0910910910910911,0.004369171654679255,,-1.0910910910910911,0.00691525968921284,,-1.0910910910910911,0.00466684277283605,,-1.0910910910910911,-0.0059981649586056795,,-1.0910910910910911,0.005551817168280767,,-1.0910910910910911,0.006275041406577822,,-1.0910910910910911,-0.005190647004613891,,-1.0910910910910911,0.008531632807313437
,,-1.0870870870870872,0.004353137997230891,,-1.0870870870870872,0.006889882589435912,,-1.0870870870870872,0.004649716744311882,,-1.0870870870870872,-0.005976153344078687,,-1.0870870870870872,0.0055314435272962505,,-1.0870870870870872,0.0062520137316912985,,-1.0870870870870872,-0.0051715987587254,,-1.0870870870870872,0.008500324063066417
,,-1.083083083083083,0.004337104339782526,,-1.083083083083083,0.006864505489658983,,-1.083083083083083,0.004632590715787712,,-1.083083083083083,-0.005954141729551693,,-1.083083083083083,0.005511069886311734,,-1.083083083083083,0.006228986056804773,,-1.083083083083083,-0.005152550512836908,,-1.083083083083083,0.008469015318819394
,,-1.079079079079079,0.004321070682334161,,-1.079079079079079,0.0068391283898820545,,-1.079079079079079,0.004615464687263543,,-1.079079079079079,-0.005932130115024699,,-1.079079079079079,0.005490696245327217,,-1.079079079079079,0.006205958381918249,,-1.079079079079079,-0.005133502266948416,,-1.079079079079079,0.00843770657457237
,,-1.075075075075075,0.004305037024885798,,-1.075075075075075,0.006813751290105127,,-1.075075075075075,0.004598338658739374,,-1.075075075075075,-0.005910118500497706,,-1.075075075075075,0.005470322604342701,,-1.075075075075075,0.006182930707031725,,-1.075075075075075,-0.0051144540210599256,,-1.075075075075075,0.00840639783032535
,,-1.0710710710710711,0.004289003367437433,,-1.0710710710710711,0.0067883741903282,,-1.0710710710710711,0.004581212630215206,,-1.0710710710710711,-0.005888106885970713,,-1.0710710710710711,0.0054499489633581845,,-1.0710710710710711,0.006159903032145202,,-1.0710710710710711,-0.005095405775171434,,-1.0710710710710711,0.008375089086078329
,,-1.0670670670670672,0.00427296970998907,,-1.0670670670670672,0.006762997090551273,,-1.0670670670670672,0.004564086601691037,,-1.0670670670670672,-0.00586609527144372,,-1.0670670670670672,0.0054295753223736675,,-1.0670670670670672,0.006136875357258678,,-1.0670670670670672,-0.005076357529282943,,-1.0670670670670672,0.008343780341831308
,,-1.063063063063063,0.004256936052540705,,-1.063063063063063,0.006737619990774345,,-1.063063063063063,0.004546960573166867,,-1.063063063063063,-0.005844083656916726,,-1.063063063063063,0.005409201681389151,,-1.063063063063063,0.006113847682372153,,-1.063063063063063,-0.005057309283394451,,-1.063063063063063,0.008312471597584284
,,-1.059059059059059,0.00424090239509234,,-1.059059059059059,0.006712242890997416,,-1.059059059059059,0.004529834544642698,,-1.059059059059059,-0.0058220720423897325,,-1.059059059059059,0.005388828040404634,,-1.059059059059059,0.006090820007485628,,-1.059059059059059,-0.00503826103750596,,-1.059059059059059,0.008281162853337262
,,-1.055055055055055,0.004224868737643976,,-1.055055055055055,0.006686865791220489,,-1.055055055055055,0.004512708516118529,,-1.055055055055055,-0.005800060427862739,,-1.055055055055055,0.005368454399420118,,-1.055055055055055,0.006067792332599104,,-1.055055055055055,-0.005019212791617468,,-1.055055055055055,0.008249854109090241
,,-1.0510510510510511,0.0042088350801956125,,-1.0510510510510511,0.006661488691443561,,-1.0510510510510511,0.00449558248759436,,-1.0510510510510511,-0.005778048813335747,,-1.0510510510510511,0.0053480807584356015,,-1.0510510510510511,0.006044764657712581,,-1.0510510510510511,-0.005000164545728977,,-1.0510510510510511,0.00821854536484322
,,-1.0470470470470472,0.004192801422747249,,-1.0470470470470472,0.006636111591666634,,-1.0470470470470472,0.004478456459070192,,-1.0470470470470472,-0.005756037198808754,,-1.0470470470470472,0.005327707117451085,,-1.0470470470470472,0.006021736982826057,,-1.0470470470470472,-0.0049811162998404865,,-1.0470470470470472,0.008187236620596198
,,-1.043043043043043,0.004176767765298884,,-1.043043043043043,0.006610734491889705,,-1.043043043043043,0.004461330430546023,,-1.043043043043043,-0.0057340255842817595,,-1.043043043043043,0.005307333476466568,,-1.043043043043043,0.005998709307939533,,-1.043043043043043,-0.004962068053951995,,-1.043043043043043,0.008155927876349176
,,-1.039039039039039,0.0041607341078505194,,-1.039039039039039,0.006585357392112776,,-1.039039039039039,0.004444204402021853,,-1.039039039039039,-0.005712013969754765,,-1.039039039039039,0.005286959835482051,,-1.039039039039039,0.005975681633053008,,-1.039039039039039,-0.004943019808063503,,-1.039039039039039,0.008124619132102153
,,-1.035035035035035,0.004144700450402155,,-1.035035035035035,0.006559980292335849,,-1.035035035035035,0.004427078373497684,,-1.035035035035035,-0.005690002355227773,,-1.035035035035035,0.005266586194497535,,-1.035035035035035,0.005952653958166484,,-1.035035035035035,-0.0049239715621750115,,-1.035035035035035,0.008093310387855131
,,-1.031031031031031,0.004128666792953792,,-1.031031031031031,0.006534603192558922,,-1.031031031031031,0.004409952344973516,,-1.031031031031031,-0.00566799074070078,,-1.031031031031031,0.0052462125535130185,,-1.031031031031031,0.005929626283279961,,-1.031031031031031,-0.004904923316286521,,-1.031031031031031,0.00806200164360811
,,-1.0270270270270272,0.004112633135505427,,-1.0270270270270272,0.006509226092781995,,-1.0270270270270272,0.0043928263164493475,,-1.0270270270270272,-0.005645979126173787,,-1.0270270270270272,0.005225838912528502,,-1.0270270270270272,0.005906598608393437,,-1.0270270270270272,-0.00488587507039803,,-1.0270270270270272,0.00803069289936109
,,-1.023023023023023,0.004096599478057063,,-1.023023023023023,0.006483848993005066,,-1.023023023023023,0.004375700287925177,,-1.023023023023023,-0.005623967511646793,,-1.023023023023023,0.0052054652715439855,,-1.023023023023023,0.005883570933506912,,-1.023023023023023,-0.004866826824509538,,-1.023023023023023,0.007999384155114067
,,-1.019019019019019,0.004080565820608698,,-1.019019019019019,0.006458471893228138,,-1.019019019019019,0.004358574259401008,,-1.019019019019019,-0.005601955897119799,,-1.019019019019019,0.005185091630559468,,-1.019019019019019,0.0058605432586203874,,-1.019019019019019,-0.004847778578621046,,-1.019019019019019,0.007968075410867043
,,-1.015015015015015,0.004064532163160334,,-1.015015015015015,0.0064330947934512096,,-1.015015015015015,0.00434144823087684,,-1.015015015015015,-0.005579944282592806,,-1.015015015015015,0.005164717989574952,,-1.015015015015015,0.005837515583733864,,-1.015015015015015,-0.004828730332732555,,-1.015015015015015,0.007936766666620023
,,-1.011011011011011,0.00404849850571197,,-1.011011011011011,0.006407717693674282,,-1.011011011011011,0.0043243222023526704,,-1.011011011011011,-0.005557932668065813,,-1.011011011011011,0.0051443443485904355,,-1.011011011011011,0.0058144879088473395,,-1.011011011011011,-0.004809682086844064,,-1.011011011011011,0.007905457922373002
,,-1.007007007007007,0.0040324648482636056,,-1.007007007007007,0.006382340593897354,,-1.007007007007007,0.004307196173828501,,-1.007007007007007,-0.005535921053538819,,-1.007007007007007,0.0051239707076059186,,-1.007007007007007,0.005791460233960815,,-1.007007007007007,-0.004790633840955572,,-1.007007007007007,0.00787414917812598
,,-1.003003003003003,0.004016431190815241,,-1.003003003003003,0.006356963494120427,,-1.003003003003003,0.004290070145304333,,-1.003003003003003,-0.005513909439011827,,-1.003003003003003,0.0051035970666214025,,-1.003003003003003,0.005768432559074292,,-1.003003003003003,-0.004771585595067082,,-1.003003003003003,0.007842840433878957
,,-0.9989989989989989,0.004000397533366877,,-0.9989989989989989,0.006331586394343498,,-0.9989989989989989,0.004272944116780163,,-0.9989989989989989,-0.005491897824484833,,-0.9989989989989989,0.005083223425636885,,-0.9989989989989989,0.005745404884187766,,-0.9989989989989989,-0.004752537349178589,,-0.9989989989989989,0.007811531689631935
,,-0.994994994994995,0.0039843638759185125,,-0.994994994994995,0.006306209294566571,,-0.994994994994995,0.004255818088255994,,-0.994994994994995,-0.0054698862099578395,,-0.994994994994995,0.005062849784652369,,-0.994994994994995,0.005722377209301243,,-0.994994994994995,-0.004733489103290098,,-0.994994994994995,0.007780222945384914
,,-0.9909909909909911,0.003968330218470149,,-0.9909909909909911,0.006280832194789644,,-0.9909909909909911,0.004238692059731826,,-0.9909909909909911,-0.005447874595430847,,-0.9909909909909911,0.0050424761436678525,,-0.9909909909909911,0.005699349534414719,,-0.9909909909909911,-0.0047144408574016075,,-0.9909909909909911,0.007748914201137893
,,-0.986986986986987,0.003952296561021784,,-0.986986986986987,0.006255455095012715,,-0.986986986986987,0.004221566031207657,,-0.986986986986987,-0.005425862980903853,,-0.986986986986987,0.005022102502683336,,-0.986986986986987,0.005676321859528194,,-0.986986986986987,-0.004695392611513116,,-0.986986986986987,0.00771760545689087
,,-0.982982982982983,0.00393626290357342,,-0.982982982982983,0.0062300779952357875,,-0.982982982982983,0.004204440002683487,,-0.982982982982983,-0.00540385136637686,,-0.982982982982983,0.0050017288616988195,,-0.982982982982983,0.0056532941846416706,,-0.982982982982983,-0.004676344365624625,,-0.982982982982983,0.007686296712643849
,,-0.9789789789789789,0.003920229246125056,,-0.9789789789789789,0.006204700895458859,,-0.9789789789789789,0.004187313974159318,,-0.9789789789789789,-0.005381839751849866,,-0.9789789789789789,0.0049813552207143025,,-0.9789789789789789,0.005630266509755146,,-0.9789789789789789,-0.0046572961197361325,,-0.9789789789789789,0.0076549879683968265
,,-0.974974974974975,0.0039041955886766917,,-0.974974974974975,0.006179323795681931,,-0.974974974974975,0.00417018794563515,,-0.974974974974975,-0.005359828137322873,,-0.974974974974975,0.004960981579729786,,-0.974974974974975,0.005607238834868623,,-0.974974974974975,-0.004638247873847642,,-0.974974974974975,0.007623679224149805
,,-0.9709709709709711,0.0038881619312283277,,-0.9709709709709711,0.006153946695905004,,-0.9709709709709711,0.0041530619171109805,,-0.9709709709709711,-0.00533781652279588,,-0.9709709709709711,0.0049406079387452695,,-0.9709709709709711,0.005584211159982099,,-0.9709709709709711,-0.004619199627959151,,-0.9709709709709711,0.007592370479902784
,,-0.9669669669669669,0.003872128273779963,,-0.9669669669669669,0.006128569596128075,,-0.9669669669669669,0.004135935888586811,,-0.9669669669669669,-0.005315804908268886,,-0.9669669669669669,0.004920234297760753,,-0.9669669669669669,0.005561183485095574,,-0.9669669669669669,-0.004600151382070659,,-0.9669669669669669,0.007561061735655761
,,-0.962962962962963,0.003856094616331599,,-0.962962962962963,0.006103192496351148,,-0.962962962962963,0.004118809860062643,,-0.962962962962963,-0.005293793293741893,,-0.962962962962963,0.0048998606567762365,,-0.962962962962963,0.00553815581020905,,-0.962962962962963,-0.004581103136182168,,-0.962962962962963,0.0075297529914087405
,,-0.9589589589589589,0.0038400609588832343,,-0.9589589589589589,0.00607781539657422,,-0.9589589589589589,0.0041016838315384736,,-0.9589589589589589,-0.005271781679214899,,-0.9589589589589589,0.0048794870157917196,,-0.9589589589589589,0.005515128135322525,,-0.9589589589589589,-0.004562054890293676,,-0.9589589589589589,0.007498444247161717
,,-0.954954954954955,0.0038240273014348704,,-0.954954954954955,0.006052438296797293,,-0.954954954954955,0.004084557803014304,,-0.954954954954955,-0.005249770064687907,,-0.954954954954955,0.0048591133748072035,,-0.954954954954955,0.005492100460436002,,-0.954954954954955,-0.004543006644405185,,-0.954954954954955,0.007467135502914697
,,-0.9509509509509511,0.003807993643986507,,-0.9509509509509511,0.006027061197020365,,-0.9509509509509511,0.004067431774490136,,-0.9509509509509511,-0.005227758450160914,,-0.9509509509509511,0.004838739733822687,,-0.9509509509509511,0.005469072785549478,,-0.9509509509509511,-0.004523958398516694,,-0.9509509509509511,0.007435826758667675
,,-0.9469469469469469,0.003791959986538142,,-0.9469469469469469,0.006001684097243437,,-0.9469469469469469,0.004050305745965967,,-0.9469469469469469,-0.0052057468356339195,,-0.9469469469469469,0.00481836609283817,,-0.9469469469469469,0.005446045110662954,,-0.9469469469469469,-0.004504910152628203,,-0.9469469469469469,0.007404518014420653
,,-0.942942942942943,0.003775926329089778,,-0.942942942942943,0.005976306997466509,,-0.942942942942943,0.004033179717441797,,-0.942942942942943,-0.005183735221106927,,-0.942942942942943,0.0047979924518536535,,-0.942942942942943,0.00542301743577643,,-0.942942942942943,-0.004485861906739711,,-0.942942942942943,0.007373209270173631
,,-0.9389389389389389,0.0037598926716414134,,-0.9389389389389389,0.00595092989768958,,-0.9389389389389389,0.004016053688917628,,-0.9389389389389389,-0.005161723606579933,,-0.9389389389389389,0.0047776188108691366,,-0.9389389389389389,0.005399989760889905,,-0.9389389389389389,-0.004466813660851219,,-0.9389389389389389,0.007341900525926609
,,-0.934934934934935,0.0037438590141930495,,-0.934934934934935,0.005925552797912653,,-0.934934934934935,0.00399892766039346,,-0.934934934934935,-0.00513971199205294,,-0.934934934934935,0.0047572451698846205,,-0.934934934934935,0.005376962086003381,,-0.934934934934935,-0.0044477654149627285,,-0.934934934934935,0.007310591781679587
,,-0.930930930930931,0.0037278253567446856,,-0.930930930930931,0.005900175698135726,,-0.930930930930931,0.003981801631869291,,-0.930930930930931,-0.005117700377525947,,-0.930930930930931,0.004736871528900104,,-0.930930930930931,0.005353934411116858,,-0.930930930930931,-0.004428717169074238,,-0.930930930930931,0.007279283037432567
,,-0.9269269269269269,0.003711791699296321,,-0.9269269269269269,0.005874798598358797,,-0.9269269269269269,0.003964675603345121,,-0.9269269269269269,-0.005095688762998953,,-0.9269269269269269,0.004716497887915587,,-0.9269269269269269,0.005330906736230333,,-0.9269269269269269,-0.004409668923185745,,-0.9269269269269269,0.0072479742931855435
,,-0.922922922922923,0.003695758041847957,,-0.922922922922923,0.00584942149858187,,-0.922922922922923,0.003947549574820953,,-0.922922922922923,-0.00507367714847196,,-0.922922922922923,0.0046961242469310705,,-0.922922922922923,0.005307879061343809,,-0.922922922922923,-0.004390620677297254,,-0.922922922922923,0.007216665548938523
,,-0.9189189189189189,0.003679724384399592,,-0.9189189189189189,0.005824044398804941,,-0.9189189189189189,0.003930423546296784,,-0.9189189189189189,-0.005051665533944967,,-0.9189189189189189,0.004675750605946554,,-0.9189189189189189,0.005284851386457285,,-0.9189189189189189,-0.004371572431408763,,-0.9189189189189189,0.0071853568046915
,,-0.914914914914915,0.003663690726951228,,-0.914914914914915,0.005798667299028014,,-0.914914914914915,0.003913297517772614,,-0.914914914914915,-0.005029653919417973,,-0.914914914914915,0.0046553769649620375,,-0.914914914914915,0.005261823711570761,,-0.914914914914915,-0.004352524185520272,,-0.914914914914915,0.007154048060444479
,,-0.910910910910911,0.0036476570695028643,,-0.910910910910911,0.0057732901992510865,,-0.910910910910911,0.003896171489248446,,-0.910910910910911,-0.005007642304890981,,-0.910910910910911,0.004635003323977521,,-0.910910910910911,0.005238796036684237,,-0.910910910910911,-0.004333475939631781,,-0.910910910910911,0.007122739316197457
,,-0.9069069069069069,0.0036316234120544995,,-0.9069069069069069,0.005747913099474158,,-0.9069069069069069,0.0038790454607242767,,-0.9069069069069069,-0.004985630690363987,,-0.9069069069069069,0.0046146296829930045,,-0.9069069069069069,0.005215768361797712,,-0.9069069069069069,-0.0043144276937432885,,-0.9069069069069069,0.007091430571950435
,,-0.902902902902903,0.0036155897546061356,,-0.902902902902903,0.00572253599969723,,-0.902902902902903,0.003861919432200108,,-0.902902902902903,-0.004963619075836994,,-0.902902902902903,0.004594256042008488,,-0.902902902902903,0.005192740686911189,,-0.902902902902903,-0.004295379447854798,,-0.902902902902903,0.0070601218277034136
,,-0.8988988988988988,0.003599556097157771,,-0.8988988988988988,0.005697158899920302,,-0.8988988988988988,0.003844793403675938,,-0.8988988988988988,-0.0049416074613099995,,-0.8988988988988988,0.004573882401023971,,-0.8988988988988988,0.005169713012024664,,-0.8988988988988988,-0.004276331201966306,,-0.8988988988988988,0.007028813083456391
,,-0.8948948948948949,0.003583522439709407,,-0.8948948948948949,0.005671781800143375,,-0.8948948948948949,0.0038276673751517698,,-0.8948948948948949,-0.004919595846783007,,-0.8948948948948949,0.0045535087600394545,,-0.8948948948948949,0.00514668533713814,,-0.8948948948948949,-0.004257282956077815,,-0.8948948948948949,0.00699750433920937
,,-0.8908908908908908,0.003567488782261042,,-0.8908908908908908,0.005646404700366446,,-0.8908908908908908,0.0038105413466276,,-0.8908908908908908,-0.004897584232256013,,-0.8908908908908908,0.0045331351190549376,,-0.8908908908908908,0.005123657662251616,,-0.8908908908908908,-0.004238234710189323,,-0.8908908908908908,0.006966195594962347
,,-0.8868868868868869,0.0035514551248126787,,-0.8868868868868869,0.005621027600589519,,-0.8868868868868869,0.0037934153181034317,,-0.8868868868868869,-0.00487557261772902,,-0.8868868868868869,0.0045127614780704215,,-0.8868868868868869,0.005100629987365092,,-0.8868868868868869,-0.004219186464300832,,-0.8868868868868869,0.006934886850715326
,,-0.882882882882883,0.0035354214673643147,,-0.882882882882883,0.005595650500812592,,-0.882882882882883,0.003776289289579263,,-0.882882882882883,-0.004853561003202027,,-0.882882882882883,0.004492387837085905,,-0.882882882882883,0.005077602312478568,,-0.882882882882883,-0.004200138218412341,,-0.882882882882883,0.006903578106468305
,,-0.8788788788788788,0.00351938780991595,,-0.8788788788788788,0.005570273401035663,,-0.8788788788788788,0.0037591632610550936,,-0.8788788788788788,-0.004831549388675033,,-0.8788788788788788,0.004472014196101388,,-0.8788788788788788,0.0050545746375920434,,-0.8788788788788788,-0.0041810899725238495,,-0.8788788788788788,0.006872269362221282
,,-0.8748748748748749,0.003503354152467586,,-0.8748748748748749,0.0055448963012587355,,-0.8748748748748749,0.0037420372325309248,,-0.8748748748748749,-0.00480953777414804,,-0.8748748748748749,0.0044516405551168715,,-0.8748748748748749,0.00503154696270552,,-0.8748748748748749,-0.004162041726635359,,-0.8748748748748749,0.006840960617974261
,,-0.8708708708708708,0.0034873204950192213,,-0.8708708708708708,0.005519519201481807,,-0.8708708708708708,0.003724911204006755,,-0.8708708708708708,-0.004787526159621047,,-0.8708708708708708,0.0044312669141323546,,-0.8708708708708708,0.005008519287818995,,-0.8708708708708708,-0.004142993480746866,,-0.8708708708708708,0.006809651873727238
,,-0.8668668668668669,0.0034712868375708574,,-0.8668668668668669,0.005494142101704879,,-0.8668668668668669,0.0037077851754825867,,-0.8668668668668669,-0.0047655145450940534,,-0.8668668668668669,0.0044108932731478385,,-0.8668668668668669,0.004985491612932471,,-0.8668668668668669,-0.004123945234858375,,-0.8668668668668669,0.006778343129480217
,,-0.862862862862863,0.0034552531801224935,,-0.862862862862863,0.005468765001927952,,-0.862862862862863,0.003690659146958418,,-0.862862862862863,-0.004743502930567061,,-0.862862862862863,0.004390519632163322,,-0.862862862862863,0.004962463938045948,,-0.862862862862863,-0.0041048969889698845,,-0.862862862862863,0.006747034385233196
,,-0.8588588588588588,0.0034392195226741287,,-0.8588588588588588,0.005443387902151023,,-0.8588588588588588,0.0036735331184342486,,-0.8588588588588588,-0.004721491316040067,,-0.8588588588588588,0.0043701459911788055,,-0.8588588588588588,0.004939436263159422,,-0.8588588588588588,-0.004085848743081393,,-0.8588588588588588,0.0067157256409861735
,,-0.8548548548548549,0.0034231858652257648,,-0.8548548548548549,0.005418010802374096,,-0.8548548548548549,0.00365640708991008,,-0.8548548548548549,-0.004699479701513074,,-0.8548548548548549,0.004349772350194289,,-0.8548548548548549,0.004916408588272899,,-0.8548548548548549,-0.004066800497192902,,-0.8548548548548549,0.006684416896739152
,,-0.8508508508508508,0.0034071522077774,,-0.8508508508508508,0.005392633702597168,,-0.8508508508508508,0.0036392810613859105,,-0.8508508508508508,-0.0046774680869860795,,-0.8508508508508508,0.0043293987092097716,,-0.8508508508508508,0.0048933809133863745,,-0.8508508508508508,-0.0040477522513044095,,-0.8508508508508508,0.006653108152492129
,,-0.8468468468468469,0.003391118550329036,,-0.8468468468468469,0.005367256602820241,,-0.8468468468468469,0.0036221550328617417,,-0.8468468468468469,-0.004655456472459087,,-0.8468468468468469,0.0043090250682252555,,-0.8468468468468469,0.004870353238499851,,-0.8468468468468469,-0.004028704005415919,,-0.8468468468468469,0.006621799408245108
,,-0.8428428428428429,0.003375084892880672,,-0.8428428428428429,0.0053418795030433135,,-0.8428428428428429,0.0036050290043375733,,-0.8428428428428429,-0.004633444857932094,,-0.8428428428428429,0.004288651427240739,,-0.8428428428428429,0.0048473255636133274,,-0.8428428428428429,-0.004009655759527428,,-0.8428428428428429,0.006590490663998087
,,-0.8388388388388388,0.0033590512354323074,,-0.8388388388388388,0.0053165024032663846,,-0.8388388388388388,0.0035879029758134036,,-0.8388388388388388,-0.0046114332434051,,-0.8388388388388388,0.0042682777862562225,,-0.8388388388388388,0.004824297888726802,,-0.8388388388388388,-0.003990607513638936,,-0.8388388388388388,0.006559181919751064
,,-0.8348348348348349,0.0033430175779839435,,-0.8348348348348349,0.005291125303489457,,-0.8348348348348349,0.003570776947289235,,-0.8348348348348349,-0.004589421628878107,,-0.8348348348348349,0.004247904145271706,,-0.8348348348348349,0.004801270213840279,,-0.8348348348348349,-0.0039715592677504455,,-0.8348348348348349,0.006527873175504043
,,-0.8308308308308308,0.0033269839205355787,,-0.8308308308308308,0.005265748203712528,,-0.8308308308308308,0.0035536509187650655,,-0.8308308308308308,-0.004567410014351113,,-0.8308308308308308,0.004227530504287189,,-0.8308308308308308,0.004778242538953753,,-0.8308308308308308,-0.003952511021861953,,-0.8308308308308308,0.00649656443125702
,,-0.8268268268268268,0.0033109502630872148,,-0.8268268268268268,0.005240371103935601,,-0.8268268268268268,0.0035365248902408967,,-0.8268268268268268,-0.00454539839982412,,-0.8268268268268268,0.0042071568633026725,,-0.8268268268268268,0.00475521486406723,,-0.8268268268268268,-0.003933462775973462,,-0.8268268268268268,0.006465255687009999
,,-0.8228228228228229,0.0032949166056388513,,-0.8228228228228229,0.005214994004158674,,-0.8228228228228229,0.0035193988617167283,,-0.8228228228228229,-0.004523386785297128,,-0.8228228228228229,0.004186783222318156,,-0.8228228228228229,0.004732187189180706,,-0.8228228228228229,-0.003914414530084971,,-0.8228228228228229,0.006433946942762978
,,-0.8188188188188188,0.0032788829481904865,,-0.8188188188188188,0.005189616904381745,,-0.8188188188188188,0.0035022728331925586,,-0.8188188188188188,-0.0045013751707701334,,-0.8188188188188188,0.0041664095813336395,,-0.8188188188188188,0.004709159514294182,,-0.8188188188188188,-0.003895366284196479,,-0.8188188188188188,0.006402638198515955
,,-0.8148148148148149,0.0032628492907421226,,-0.8148148148148149,0.005164239804604818,,-0.8148148148148149,0.0034851468046683902,,-0.8148148148148149,-0.004479363556243141,,-0.8148148148148149,0.004146035940349123,,-0.8148148148148149,0.0046861318394076585,,-0.8148148148148149,-0.0038763180383079884,,-0.8148148148148149,0.006371329454268934
,,-0.8108108108108107,0.003246815633293758,,-0.8108108108108107,0.005138862704827889,,-0.8108108108108107,0.0034680207761442206,,-0.8108108108108107,-0.004457351941716147,,-0.8108108108108107,0.0041256622993646064,,-0.8108108108108107,0.004663104164521133,,-0.8108108108108107,-0.0038572697924194963,,-0.8108108108108107,0.006340020710021911
,,-0.8068068068068068,0.003230781975845394,,-0.8068068068068068,0.005113485605050962,,-0.8068068068068068,0.0034508947476200517,,-0.8068068068068068,-0.004435340327189154,,-0.8068068068068068,0.00410528865838009,,-0.8068068068068068,0.00464007648963461,,-0.8068068068068068,-0.0038382215465310055,,-0.8068068068068068,0.0063087119657748904
,,-0.8028028028028029,0.00321474831839703,,-0.8028028028028029,0.0050881085052740345,,-0.8028028028028029,0.0034337687190958833,,-0.8028028028028029,-0.004413328712662161,,-0.8028028028028029,0.004084915017395573,,-0.8028028028028029,0.004617048814748086,,-0.8028028028028029,-0.0038191733006425147,,-0.8028028028028029,0.006277403221527869
,,-0.7987987987987988,0.0031987146609486652,,-0.7987987987987988,0.005062731405497106,,-0.7987987987987988,0.0034166426905717136,,-0.7987987987987988,-0.004391317098135167,,-0.7987987987987988,0.0040645413764110565,,-0.7987987987987988,0.004594021139861561,,-0.7987987987987988,-0.0038001250547540226,,-0.7987987987987988,0.006246094477280847
,,-0.7947947947947949,0.0031826810035003013,,-0.7947947947947949,0.005037354305720178,,-0.7947947947947949,0.0033995166620475453,,-0.7947947947947949,-0.004369305483608174,,-0.7947947947947949,0.00404416773542654,,-0.7947947947947949,0.004570993464975037,,-0.7947947947947949,-0.003781076808865532,,-0.7947947947947949,0.006214785733033825
,,-0.7907907907907907,0.0031666473460519365,,-0.7907907907907907,0.00501197720594325,,-0.7907907907907907,0.0033823906335233756,,-0.7907907907907907,-0.00434729386908118,,-0.7907907907907907,0.0040237940944420235,,-0.7907907907907907,0.004547965790088513,,-0.7907907907907907,-0.0037620285629770397,,-0.7907907907907907,0.006183476988786803
,,-0.7867867867867868,0.0031506136886035726,,-0.7867867867867868,0.004986600106166323,,-0.7867867867867868,0.003365264604999207,,-0.7867867867867868,-0.004325282254554187,,-0.7867867867867868,0.004003420453457507,,-0.7867867867867868,0.0045249381152019895,,-0.7867867867867868,-0.003742980317088549,,-0.7867867867867868,0.006152168244539781
,,-0.7827827827827827,0.003134580031155208,,-0.7827827827827827,0.004961223006389394,,-0.7827827827827827,0.0033481385764750375,,-0.7827827827827827,-0.004303270640027193,,-0.7827827827827827,0.0039830468124729896,,-0.7827827827827827,0.004501910440315464,,-0.7827827827827827,-0.003723932071200057,,-0.7827827827827827,0.006120859500292759
,,-0.7787787787787788,0.003118546373706844,,-0.7787787787787788,0.004935845906612467,,-0.7787787787787788,0.0033310125479508687,,-0.7787787787787788,-0.0042812590255002,,-0.7787787787787788,0.0039626731714884735,,-0.7787787787787788,0.004478882765428941,,-0.7787787787787788,-0.003704883825311566,,-0.7787787787787788,0.006089550756045737
,,-0.7747747747747749,0.00310251271625848,,-0.7747747747747749,0.00491046880683554,,-0.7747747747747749,0.0033138865194267003,,-0.7747747747747749,-0.004259247410973208,,-0.7747747747747749,0.003942299530503957,,-0.7747747747747749,0.004455855090542417,,-0.7747747747747749,-0.003685835579423075,,-0.7747747747747749,0.006058242011798717
,,-0.7707707707707707,0.0030864790588101152,,-0.7707707707707707,0.004885091707058611,,-0.7707707707707707,0.0032967604909025306,,-0.7707707707707707,-0.0042372357964462135,,-0.7707707707707707,0.0039219258895194405,,-0.7707707707707707,0.004432827415655892,,-0.7707707707707707,-0.003666787333534583,,-0.7707707707707707,0.006026933267551693
,,-0.7667667667667668,0.0030704454013617513,,-0.7667667667667668,0.0048597146072816835,,-0.7667667667667668,0.003279634462378362,,-0.7667667667667668,-0.004215224181919221,,-0.7667667667667668,0.0039015522485349244,,-0.7667667667667668,0.004409799740769368,,-0.7667667667667668,-0.0036477390876460923,,-0.7667667667667668,0.005995624523304673
,,-0.7627627627627627,0.0030544117439133866,,-0.7627627627627627,0.0048343375075047545,,-0.7627627627627627,0.0032625084338541925,,-0.7627627627627627,-0.004193212567392227,,-0.7627627627627627,0.003881178607550407,,-0.7627627627627627,0.004386772065882844,,-0.7627627627627627,-0.0036286908417576,,-0.7627627627627627,0.0059643157790576495
,,-0.7587587587587588,0.003038378086465023,,-0.7587587587587588,0.004808960407727827,,-0.7587587587587588,0.0032453824053300237,,-0.7587587587587588,-0.004171200952865234,,-0.7587587587587588,0.003860804966565891,,-0.7587587587587588,0.00436374439099632,,-0.7587587587587588,-0.0036096425958691094,,-0.7587587587587588,0.005933007034810629
,,-0.7547547547547548,0.003022344429016659,,-0.7547547547547548,0.0047835833079509,,-0.7547547547547548,0.0032282563768058553,,-0.7547547547547548,-0.004149189338338241,,-0.7547547547547548,0.003840431325581375,,-0.7547547547547548,0.004340716716109796,,-0.7547547547547548,-0.003590594349980618,,-0.7547547547547548,0.005901698290563607
,,-0.7507507507507507,0.0030063107715682944,,-0.7507507507507507,0.004758206208173971,,-0.7507507507507507,0.0032111303482816856,,-0.7507507507507507,-0.004127177723811247,,-0.7507507507507507,0.0038200576845968575,,-0.7507507507507507,0.004317689041223272,,-0.7507507507507507,-0.0035715461040921265,,-0.7507507507507507,0.005870389546316585
,,-0.7467467467467468,0.0029902771141199305,,-0.7467467467467468,0.004732829108397044,,-0.7467467467467468,0.003194004319757517,,-0.7467467467467468,-0.004105166109284254,,-0.7467467467467468,0.0037996840436123414,,-0.7467467467467468,0.004294661366336748,,-0.7467467467467468,-0.0035524978582036353,,-0.7467467467467468,0.0058390808020695635
,,-0.7427427427427427,0.0029742434566715657,,-0.7427427427427427,0.004707452008620116,,-0.7427427427427427,0.0031768782912333475,,-0.7427427427427427,-0.00408315449475726,,-0.7427427427427427,0.003779310402627824,,-0.7427427427427427,0.004271633691450223,,-0.7427427427427427,-0.0035334496123151436,,-0.7427427427427427,0.005807772057822541
,,-0.7387387387387387,0.0029582097992232018,,-0.7387387387387387,0.004682074908843189,,-0.7387387387387387,0.003159752262709179,,-0.7387387387387387,-0.004061142880230267,,-0.7387387387387387,0.003758936761643308,,-0.7387387387387387,0.0042486060165636995,,-0.7387387387387387,-0.003514401366426653,,-0.7387387387387387,0.00577646331357552
,,-0.7347347347347348,0.002942176141774838,,-0.7347347347347348,0.0046566978090662615,,-0.7347347347347348,0.0031426262341850103,,-0.7347347347347348,-0.004039131265703274,,-0.7347347347347348,0.003738563120658792,,-0.7347347347347348,0.004225578341677176,,-0.7347347347347348,-0.0034953531205381616,,-0.7347347347347348,0.005745154569328499
,,-0.7307307307307307,0.002926142484326473,,-0.7307307307307307,0.0046313207092893325,,-0.7307307307307307,0.0031255002056608406,,-0.7307307307307307,-0.004017119651176281,,-0.7307307307307307,0.003718189479674275,,-0.7307307307307307,0.004202550666790651,,-0.7307307307307307,-0.00347630487464967,,-0.7307307307307307,0.005713845825081476
,,-0.7267267267267268,0.002910108826878109,,-0.7267267267267268,0.004605943609512405,,-0.7267267267267268,0.003108374177136672,,-0.7267267267267268,-0.003995108036649288,,-0.7267267267267268,0.0036978158386897584,,-0.7267267267267268,0.004179522991904127,,-0.7267267267267268,-0.0034572566287611787,,-0.7267267267267268,0.005682537080834455
,,-0.7227227227227226,0.0028940751694297444,,-0.7227227227227226,0.004580566509735476,,-0.7227227227227226,0.0030912481486125025,,-0.7227227227227226,-0.0039730964221222935,,-0.7227227227227226,0.0036774421977052415,,-0.7227227227227226,0.004156495317017603,,-0.7227227227227226,-0.003438208382872687,,-0.7227227227227226,0.005651228336587432
,,-0.7187187187187187,0.0028780415119813805,,-0.7187187187187187,0.004555189409958549,,-0.7187187187187187,0.003074122120088334,,-0.7187187187187187,-0.003951084807595301,,-0.7187187187187187,0.0036570685567207254,,-0.7187187187187187,0.004133467642131079,,-0.7187187187187187,-0.0034191601369841958,,-0.7187187187187187,0.005619919592340411
,,-0.7147147147147148,0.0028620078545330166,,-0.7147147147147148,0.004529812310181622,,-0.7147147147147148,0.0030569960915641653,,-0.7147147147147148,-0.003929073193068308,,-0.7147147147147148,0.0036366949157362093,,-0.7147147147147148,0.004110439967244556,,-0.7147147147147148,-0.003400111891095705,,-0.7147147147147148,0.00558861084809339
,,-0.7107107107107107,0.002845974197084652,,-0.7107107107107107,0.004504435210404693,,-0.7107107107107107,0.003039870063039996,,-0.7107107107107107,-0.003907061578541314,,-0.7107107107107107,0.003616321274751692,,-0.7107107107107107,0.0040874122923580305,,-0.7107107107107107,-0.003381063645207213,,-0.7107107107107107,0.005557302103846367
,,-0.7067067067067068,0.002829940539636288,,-0.7067067067067068,0.004479058110627766,,-0.7067067067067068,0.003022744034515827,,-0.7067067067067068,-0.003885049964014321,,-0.7067067067067068,0.003595947633767176,,-0.7067067067067068,0.004064384617471507,,-0.7067067067067068,-0.003362015399318722,,-0.7067067067067068,0.005525993359599346
,,-0.7027027027027026,0.002813906882187923,,-0.7027027027027026,0.004453681010850837,,-0.7027027027027026,0.0030056180059916575,,-0.7027027027027026,-0.003863038349487327,,-0.7027027027027026,0.0035755739927826585,,-0.7027027027027026,0.004041356942584982,,-0.7027027027027026,-0.00334296715343023,,-0.7027027027027026,0.0054946846153523235
,,-0.6986986986986987,0.002797873224739559,,-0.6986986986986987,0.00442830391107391,,-0.6986986986986987,0.002988491977467489,,-0.6986986986986987,-0.0038410267349603343,,-0.6986986986986987,0.0035552003517981424,,-0.6986986986986987,0.004018329267698458,,-0.6986986986986987,-0.003323918907541739,,-0.6986986986986987,0.005463375871105302
,,-0.6946946946946948,0.0027818395672911957,,-0.6946946946946948,0.0044029268112969824,,-0.6946946946946948,0.0029713659489433203,,-0.6946946946946948,-0.0038190151204333415,,-0.6946946946946948,0.0035348267108136263,,-0.6946946946946948,0.003995301592811935,,-0.6946946946946948,-0.0033048706616532484,,-0.6946946946946948,0.005432067126858281
,,-0.6906906906906907,0.002765805909842831,,-0.6906906906906907,0.004377549711520054,,-0.6906906906906907,0.002954239920419151,,-0.6906906906906907,-0.0037970035059063474,,-0.6906906906906907,0.003514453069829109,,-0.6906906906906907,0.00397227391792541,,-0.6906906906906907,-0.0032858224157647563,,-0.6906906906906907,0.005400758382611258
,,-0.6866866866866868,0.002749772252394467,,-0.6866866866866868,0.004352172611743127,,-0.6866866866866868,0.0029371138918949822,,-0.6866866866866868,-0.0037749918913793546,,-0.6866866866866868,0.003494079428844593,,-0.6866866866866868,0.003949246243038887,,-0.6866866866866868,-0.0032667741698762655,,-0.6866866866866868,0.0053694496383642374
,,-0.6826826826826826,0.0027337385949461022,,-0.6826826826826826,0.004326795511966198,,-0.6826826826826826,0.002919987863370813,,-0.6826826826826826,-0.0037529802768523604,,-0.6826826826826826,0.0034737057878600755,,-0.6826826826826826,0.0039262185681523615,,-0.6826826826826826,-0.0032477259239877734,,-0.6826826826826826,0.005338140894117214
,,-0.6786786786786787,0.0027177049374977383,,-0.6786786786786787,0.004301418412189271,,-0.6786786786786787,0.002902861834846644,,-0.6786786786786787,-0.0037309686623253676,,-0.6786786786786787,0.0034533321468755594,,-0.6786786786786787,0.003903190893265838,,-0.6786786786786787,-0.0032286776780992826,,-0.6786786786786787,0.0053068321498701936
,,-0.6746746746746748,0.0027016712800493744,,-0.6746746746746748,0.004276041312412344,,-0.6746746746746748,0.0028857358063224758,,-0.6746746746746748,-0.0037089570477983748,,-0.6746746746746748,0.0034329585058910433,,-0.6746746746746748,0.0038801632183793145,,-0.6746746746746748,-0.0032096294322107918,,-0.6746746746746748,0.005275523405623172
,,-0.6706706706706707,0.0026856376226010096,,-0.6706706706706707,0.004250664212635415,,-0.6706706706706707,0.002868609777798306,,-0.6706706706706707,-0.0036869454332713806,,-0.6706706706706707,0.0034125848649065264,,-0.6706706706706707,0.0038571355434927892,,-0.6706706706706707,-0.0031905811863222997,,-0.6706706706706707,0.00524421466137615
,,-0.6666666666666667,0.0026696039651526457,,-0.6666666666666667,0.004225287112858488,,-0.6666666666666667,0.0028514837492741372,,-0.6666666666666667,-0.003664933818744388,,-0.6666666666666667,0.0033922112239220103,,-0.6666666666666667,0.0038341078686062657,,-0.6666666666666667,-0.003171532940433809,,-0.6666666666666667,0.005212905917129128
,,-0.6626626626626626,0.002653570307704281,,-0.6626626626626626,0.004199910013081559,,-0.6626626626626626,0.002834357720749968,,-0.6626626626626626,-0.0036429222042173937,,-0.6626626626626626,0.003371837582937493,,-0.6626626626626626,0.003811080193719741,,-0.6626626626626626,-0.0031524846945453168,,-0.6626626626626626,0.005181597172882105
,,-0.6586586586586587,0.002637536650255917,,-0.6586586586586587,0.0041745329133046315,,-0.6586586586586587,0.002817231692225799,,-0.6586586586586587,-0.003620910589690401,,-0.6586586586586587,0.003351463941952977,,-0.6586586586586587,0.0037880525188332174,,-0.6586586586586587,-0.003133436448656826,,-0.6586586586586587,0.005150288428635084
,,-0.6546546546546548,0.002621502992807553,,-0.6546546546546548,0.004149155813527704,,-0.6546546546546548,0.0028001056637016308,,-0.6546546546546548,-0.003598898975163408,,-0.6546546546546548,0.0033310903009684607,,-0.6546546546546548,0.003765024843946694,,-0.6546546546546548,-0.003114388202768335,,-0.6546546546546548,0.005118979684388063
,,-0.6506506506506506,0.0026054693353591884,,-0.6506506506506506,0.004123778713750775,,-0.6506506506506506,0.002782979635177461,,-0.6506506506506506,-0.0035768873606364143,,-0.6506506506506506,0.0033107166599839434,,-0.6506506506506506,0.003741997169060169,,-0.6506506506506506,-0.003095339956879843,,-0.6506506506506506,0.00508767094014104
,,-0.6466466466466467,0.0025894356779108244,,-0.6466466466466467,0.004098401613973848,,-0.6466466466466467,0.0027658536066532927,,-0.6466466466466467,-0.0035548757461094215,,-0.6466466466466467,0.0032903430189994273,,-0.6466466466466467,0.0037189694941736455,,-0.6466466466466467,-0.0030762917109913523,,-0.6466466466466467,0.005056362195894019
,,-0.6426426426426426,0.0025734020204624597,,-0.6426426426426426,0.00407302451419692,,-0.6426426426426426,0.002748727578129123,,-0.6426426426426426,-0.0035328641315824274,,-0.6426426426426426,0.00326996937801491,,-0.6426426426426426,0.0036959418192871202,,-0.6426426426426426,-0.00305724346510286,,-0.6426426426426426,0.0050250534516469965
,,-0.6386386386386387,0.0025573683630140957,,-0.6386386386386387,0.004047647414419992,,-0.6386386386386387,0.002731601549604954,,-0.6386386386386387,-0.0035108525170554346,,-0.6386386386386387,0.003249595737030394,,-0.6386386386386387,0.0036729141444005967,,-0.6386386386386387,-0.0030381952192143694,,-0.6386386386386387,0.004993744707399975
,,-0.6346346346346345,0.002541334705565731,,-0.6346346346346345,0.004022270314643064,,-0.6346346346346345,0.002714475521080785,,-0.6346346346346345,-0.0034888409025284404,,-0.6346346346346345,0.0032292220960458765,,-0.6346346346346345,0.003649886469514072,,-0.6346346346346345,-0.0030191469733258773,,-0.6346346346346345,0.004962435963152953
,,-0.6306306306306306,0.0025253010481173675,,-0.6306306306306306,0.003996893214866137,,-0.6306306306306306,0.002697349492556616,,-0.6306306306306306,-0.0034668292880014476,,-0.6306306306306306,0.0032088484550613604,,-0.6306306306306306,0.0036268587946275484,,-0.6306306306306306,-0.0030000987274373865,,-0.6306306306306306,0.004931127218905931
,,-0.6266266266266267,0.0025092673906690036,,-0.6266266266266267,0.0039715161150892095,,-0.6266266266266267,0.0026802234640324477,,-0.6266266266266267,-0.0034448176734744548,,-0.6266266266266267,0.0031884748140768443,,-0.6266266266266267,0.003603831119741025,,-0.6266266266266267,-0.0029810504815488952,,-0.6266266266266267,0.0048998184746589105
,,-0.6226226226226226,0.002493233733220639,,-0.6226226226226226,0.0039461390153122805,,-0.6226226226226226,0.002663097435508278,,-0.6226226226226226,-0.0034228060589474607,,-0.6226226226226226,0.0031681011730923274,,-0.6226226226226226,0.0035808034448545,,-0.6226226226226226,-0.0029620022356604036,,-0.6226226226226226,0.004868509730411887
,,-0.6186186186186187,0.002477200075772275,,-0.6186186186186187,0.003920761915535353,,-0.6186186186186187,0.0026459714069841096,,-0.6186186186186187,-0.003400794444420468,,-0.6186186186186187,0.003147727532107811,,-0.6186186186186187,0.003557775769967976,,-0.6186186186186187,-0.0029429539897719128,,-0.6186186186186187,0.004837200986164867
,,-0.6146146146146145,0.00246116641832391,,-0.6146146146146145,0.0038953848157584244,,-0.6146146146146145,0.00262884537845994,,-0.6146146146146145,-0.003378782829893474,,-0.6146146146146145,0.003127353891123294,,-0.6146146146146145,0.0035347480950814513,,-0.6146146146146145,-0.0029239057438834207,,-0.6146146146146145,0.004805892241917843
,,-0.6106106106106106,0.002445132760875546,,-0.6106106106106106,0.003870007715981497,,-0.6106106106106106,0.002611719349935771,,-0.6106106106106106,-0.0033567712153664813,,-0.6106106106106106,0.003106980250138778,,-0.6106106106106106,0.0035117204201949278,,-0.6106106106106106,-0.00290485749799493,,-0.6106106106106106,0.004774583497670823
,,-0.6066066066066067,0.0024290991034271823,,-0.6066066066066067,0.00384463061620457,,-0.6066066066066067,0.0025945933214116027,,-0.6066066066066067,-0.0033347596008394885,,-0.6066066066066067,0.0030866066091542617,,-0.6066066066066067,0.0034886927453084042,,-0.6066066066066067,-0.0028858092521064386,,-0.6066066066066067,0.004743274753423801
,,-0.6026026026026026,0.0024130654459788175,,-0.6026026026026026,0.0038192535164276414,,-0.6026026026026026,0.002577467292887433,,-0.6026026026026026,-0.0033127479863124944,,-0.6026026026026026,0.0030662329681697444,,-0.6026026026026026,0.0034656650704218794,,-0.6026026026026026,-0.002866761006217947,,-0.6026026026026026,0.004711966009176779
,,-0.5985985985985987,0.0023970317885304536,,-0.5985985985985987,0.0037938764166507138,,-0.5985985985985987,0.0025603412643632646,,-0.5985985985985987,-0.0032907363717855015,,-0.5985985985985987,0.0030458593271852283,,-0.5985985985985987,0.003442637395535356,,-0.5985985985985987,-0.0028477127603294557,,-0.5985985985985987,0.004680657264929757
,,-0.5945945945945945,0.002380998131082089,,-0.5945945945945945,0.0037684993168737853,,-0.5945945945945945,0.002543215235839095,,-0.5945945945945945,-0.0032687247572585074,,-0.5945945945945945,0.003025485686200711,,-0.5945945945945945,0.003419609720648831,,-0.5945945945945945,-0.002828664514440964,,-0.5945945945945945,0.004649348520682735
,,-0.5905905905905906,0.002364964473633725,,-0.5905905905905906,0.003743122217096858,,-0.5905905905905906,0.002526089207314926,,-0.5905905905905906,-0.0032467131427315146,,-0.5905905905905906,0.003005112045216195,,-0.5905905905905906,0.003396582045762307,,-0.5905905905905906,-0.002809616268552473,,-0.5905905905905906,0.0046180397764357135
,,-0.5865865865865867,0.002348930816185361,,-0.5865865865865867,0.003717745117319931,,-0.5865865865865867,0.0025089631787907577,,-0.5865865865865867,-0.0032247015282045217,,-0.5865865865865867,0.0029847384042316787,,-0.5865865865865867,0.0033735543708757836,,-0.5865865865865867,-0.002790568022663982,,-0.5865865865865867,0.004586731032188693
,,-0.5825825825825826,0.002332897158736996,,-0.5825825825825826,0.003692368017543002,,-0.5825825825825826,0.002491837150266588,,-0.5825825825825826,-0.0032026899136775276,,-0.5825825825825826,0.0029643647632471614,,-0.5825825825825826,0.003350526695989259,,-0.5825825825825826,-0.00277151977677549,,-0.5825825825825826,0.00455542228794167
,,-0.5785785785785786,0.0023168635012886323,,-0.5785785785785786,0.0036669909177660747,,-0.5785785785785786,0.0024747111217424196,,-0.5785785785785786,-0.003180678299150535,,-0.5785785785785786,0.0029439911222626453,,-0.5785785785785786,0.0033274990211027353,,-0.5785785785785786,-0.002752471530886999,,-0.5785785785785786,0.004524113543694649
,,-0.5745745745745745,0.0023008298438402675,,-0.5745745745745745,0.003641613817989146,,-0.5745745745745745,0.00245758509321825,,-0.5745745745745745,-0.0031586666846235407,,-0.5745745745745745,0.002923617481278128,,-0.5745745745745745,0.0033044713462162104,,-0.5745745745745745,-0.002733423284998507,,-0.5745745745745745,0.004492804799447626
,,-0.5705705705705706,0.002284796186391904,,-0.5705705705705706,0.003616236718212219,,-0.5705705705705706,0.0024404590646940815,,-0.5705705705705706,-0.003136655070096548,,-0.5705705705705706,0.002903243840293612,,-0.5705705705705706,0.003281443671329687,,-0.5705705705705706,-0.002714375039110016,,-0.5705705705705706,0.004461496055200605
,,-0.5665665665665667,0.00226876252894354,,-0.5665665665665667,0.0035908596184352913,,-0.5665665665665667,0.0024233330361699127,,-0.5665665665665667,-0.003114643455569555,,-0.5665665665665667,0.0028828701993090958,,-0.5665665665665667,0.003258415996443163,,-0.5665665665665667,-0.0026953267932215254,,-0.5665665665665667,0.0044301873109535836
,,-0.5625625625625625,0.0022527288714951754,,-0.5625625625625625,0.003565482518658363,,-0.5625625625625625,0.002406207007645743,,-0.5625625625625625,-0.0030926318410425613,,-0.5625625625625625,0.002862496558324579,,-0.5625625625625625,0.003235388321556638,,-0.5625625625625625,-0.0026762785473330333,,-0.5625625625625625,0.004398878566706561
,,-0.5585585585585586,0.0022366952140468114,,-0.5585585585585586,0.0035401054188814356,,-0.5585585585585586,0.0023890809791215746,,-0.5585585585585586,-0.0030706202265155685,,-0.5585585585585586,0.0028421229173400627,,-0.5585585585585586,0.0032123606466701146,,-0.5585585585585586,-0.0026572303014445425,,-0.5585585585585586,0.00436756982245954
,,-0.5545545545545545,0.0022206615565984467,,-0.5545545545545545,0.0035147283191045067,,-0.5545545545545545,0.002371954950597405,,-0.5545545545545545,-0.0030486086119885744,,-0.5545545545545545,0.0028217492763555454,,-0.5545545545545545,0.00318933297178359,,-0.5545545545545545,-0.0026381820555560504,,-0.5545545545545545,0.004336261078212517
,,-0.5505505505505506,0.0022046278991500828,,-0.5505505505505506,0.0034893512193275794,,-0.5505505505505506,0.0023548289220732366,,-0.5505505505505506,-0.0030265969974615815,,-0.5505505505505506,0.0028013756353710293,,-0.5505505505505506,0.0031663052968970663,,-0.5505505505505506,-0.0026191338096675596,,-0.5505505505505506,0.004304952333965496
,,-0.5465465465465467,0.002188594241701719,,-0.5465465465465467,0.0034639741195506522,,-0.5465465465465467,0.0023377028935490677,,-0.5465465465465467,-0.0030045853829345887,,-0.5465465465465467,0.002781001994386513,,-0.5465465465465467,0.0031432776220105428,,-0.5465465465465467,-0.002600085563779069,,-0.5465465465465467,0.004273643589718475
,,-0.5425425425425425,0.002172560584253354,,-0.5425425425425425,0.0034385970197737237,,-0.5425425425425425,0.0023205768650248985,,-0.5425425425425425,-0.0029825737684075946,,-0.5425425425425425,0.002760628353401996,,-0.5425425425425425,0.0031202499471240175,,-0.5425425425425425,-0.0025810373178905767,,-0.5425425425425425,0.004242334845471452
,,-0.5385385385385386,0.00215652692680499,,-0.5385385385385386,0.0034132199199967965,,-0.5385385385385386,0.0023034508365007297,,-0.5385385385385386,-0.0029605621538806018,,-0.5385385385385386,0.0027402547124174797,,-0.5385385385385386,0.003097222272237494,,-0.5385385385385386,-0.002561989072002086,,-0.5385385385385386,0.004211026101224431
,,-0.5345345345345345,0.0021404932693566254,,-0.5345345345345345,0.0033878428202198676,,-0.5345345345345345,0.00228632480797656,,-0.5345345345345345,-0.0029385505393536076,,-0.5345345345345345,0.0027198810714329624,,-0.5345345345345345,0.003074194597350969,,-0.5345345345345345,-0.002542940826113594,,-0.5345345345345345,0.004179717356977408
,,-0.5305305305305306,0.0021244596119082615,,-0.5305305305305306,0.0033624657204429404,,-0.5305305305305306,0.0022691987794523916,,-0.5305305305305306,-0.002916538924826615,,-0.5305305305305306,0.0026995074304484463,,-0.5305305305305306,0.0030511669224644457,,-0.5305305305305306,-0.002523892580225103,,-0.5305305305305306,0.004148408612730387
,,-0.5265265265265264,0.0021084259544598967,,-0.5265265265265264,0.003337088620666012,,-0.5265265265265264,0.002252072750928222,,-0.5265265265265264,-0.0028945273102996207,,-0.5265265265265264,0.002679133789463929,,-0.5265265265265264,0.003028139247577921,,-0.5265265265265264,-0.002504844334336611,,-0.5265265265265264,0.004117099868483364
,,-0.5225225225225225,0.0020923922970115328,,-0.5225225225225225,0.003311711520889084,,-0.5225225225225225,0.0022349467224040535,,-0.5225225225225225,-0.002872515695772628,,-0.5225225225225225,0.002658760148479413,,-0.5225225225225225,0.0030051115726913973,,-0.5225225225225225,-0.00248579608844812,,-0.5225225225225225,0.0040857911242363435
,,-0.5185185185185186,0.002076358639563169,,-0.5185185185185186,0.003286334421112157,,-0.5185185185185186,0.0022178206938798847,,-0.5185185185185186,-0.002850504081245635,,-0.5185185185185186,0.0026383865074948967,,-0.5185185185185186,0.0029820838978048734,,-0.5185185185185186,-0.0024667478425596293,,-0.5185185185185186,0.004054482379989322
,,-0.5145145145145145,0.002060324982114804,,-0.5145145145145145,0.0032609573213352285,,-0.5145145145145145,0.0022006946653557154,,-0.5145145145145145,-0.0028284924667186413,,-0.5145145145145145,0.00261801286651038,,-0.5145145145145145,0.0029590562229183485,,-0.5145145145145145,-0.002447699596671137,,-0.5145145145145145,0.0040231736357423
,,-0.5105105105105106,0.00204429132466644,,-0.5105105105105106,0.0032355802215583013,,-0.5105105105105106,0.0021835686368315466,,-0.5105105105105106,-0.0028064808521916485,,-0.5105105105105106,0.0025976392255258633,,-0.5105105105105106,0.002936028548031825,,-0.5105105105105106,-0.0024286513507826464,,-0.5105105105105106,0.003991864891495278
,,-0.5065065065065064,0.002028257667218076,,-0.5065065065065064,0.0032102031217813723,,-0.5065065065065064,0.002166442608307377,,-0.5065065065065064,-0.0027844692376646544,,-0.5065065065065064,0.0025772655845413463,,-0.5065065065065064,0.0029130008731453,,-0.5065065065065064,-0.0024096031048941543,,-0.5065065065065064,0.003960556147248256
,,-0.5025025025025025,0.002012224009769712,,-0.5025025025025025,0.003184826022004445,,-0.5025025025025025,0.0021493165797832085,,-0.5025025025025025,-0.0027624576231376615,,-0.5025025025025025,0.0025568919435568303,,-0.5025025025025025,0.0028899731982587767,,-0.5025025025025025,-0.0023905548590056635,,-0.5025025025025025,0.003929247403001234
,,-0.4984984984984986,0.001996190352321348,,-0.4984984984984986,0.003159448922227518,,-0.4984984984984986,0.0021321905512590397,,-0.4984984984984986,-0.0027404460086106687,,-0.4984984984984986,0.002536518302572314,,-0.4984984984984986,0.002866945523372253,,-0.4984984984984986,-0.0023715066131171727,,-0.4984984984984986,0.003897938658754213
,,-0.49449449449449445,0.001980156694872983,,-0.49449449449449445,0.0031340718224505894,,-0.49449449449449445,0.0021150645227348704,,-0.49449449449449445,-0.0027184343940836746,,-0.49449449449449445,0.002516144661587797,,-0.49449449449449445,0.0028439178484857284,,-0.49449449449449445,-0.0023524583672286806,,-0.49449449449449445,0.0038666299145071904
,,-0.49049049049049054,0.0019641230374246193,,-0.49049049049049054,0.0031086947226736618,,-0.49049049049049054,0.0020979384942107016,,-0.49049049049049054,-0.0026964227795566818,,-0.49049049049049054,0.0024957710206032807,,-0.49049049049049054,0.0028208901735992044,,-0.49049049049049054,-0.00233341012134019,,-0.49049049049049054,0.0038353211702601693
,,-0.4864864864864864,0.0019480893799762545,,-0.4864864864864864,0.0030833176228967332,,-0.4864864864864864,0.002080812465686532,,-0.4864864864864864,-0.0026744111650296876,,-0.4864864864864864,0.0024753973796187633,,-0.4864864864864864,0.0027978624987126796,,-0.4864864864864864,-0.0023143618754516977,,-0.4864864864864864,0.0038040124260131465
,,-0.4824824824824825,0.0019320557225278906,,-0.4824824824824825,0.003057940523119806,,-0.4824824824824825,0.0020636864371623635,,-0.4824824824824825,-0.002652399550502695,,-0.4824824824824825,0.0024550237386342473,,-0.4824824824824825,0.002774834823826156,,-0.4824824824824825,-0.002295313629563207,,-0.4824824824824825,0.0037727036817661254
,,-0.4784784784784786,0.0019160220650795267,,-0.4784784784784786,0.003032563423342879,,-0.4784784784784786,0.002046560408638195,,-0.4784784784784786,-0.002630387935975702,,-0.4784784784784786,0.002434650097649731,,-0.4784784784784786,0.0027518071489396325,,-0.4784784784784786,-0.0022762653836747157,,-0.4784784784784786,0.0037413949375191043
,,-0.47447447447447444,0.001899988407631162,,-0.47447447447447444,0.00300718632356595,,-0.47447447447447444,0.0020294343801140254,,-0.47447447447447444,-0.002608376321448708,,-0.47447447447447444,0.002414276456665214,,-0.47447447447447444,0.0027287794740531077,,-0.47447447447447444,-0.002257217137786224,,-0.47447447447447444,0.0037100861932720815
,,-0.4704704704704705,0.001883954750182798,,-0.4704704704704705,0.0029818092237890227,,-0.4704704704704705,0.0020123083515898566,,-0.4704704704704705,-0.002586364706921715,,-0.4704704704704705,0.0023939028156806977,,-0.4704704704704705,0.002705751799166584,,-0.4704704704704705,-0.0022381688918977328,,-0.4704704704704705,0.0036787774490250605
,,-0.4664664664664664,0.0018679210927344332,,-0.4664664664664664,0.002956432124012094,,-0.4664664664664664,0.0019951823230656873,,-0.4664664664664664,-0.0025643530923947213,,-0.4664664664664664,0.002373529174696181,,-0.4664664664664664,0.002682724124280059,,-0.4664664664664664,-0.002219120646009241,,-0.4664664664664664,0.0036474687047780376
,,-0.4624624624624625,0.0018518874352860693,,-0.4624624624624625,0.002931055024235167,,-0.4624624624624625,0.0019780562945415185,,-0.4624624624624625,-0.0025423414778677285,,-0.4624624624624625,0.0023531555337116643,,-0.4624624624624625,0.0026596964493935354,,-0.4624624624624625,-0.00220007240012075,,-0.4624624624624625,0.0036161599605310166
,,-0.45845845845845856,0.0018358537778377056,,-0.45845845845845856,0.0029056779244582393,,-0.45845845845845856,0.00196093026601735,,-0.45845845845845856,-0.0025203298633407357,,-0.45845845845845856,0.002332781892727148,,-0.45845845845845856,0.002636668774507012,,-0.45845845845845856,-0.002181024154232259,,-0.45845845845845856,0.0035848512162839955
,,-0.4544544544544544,0.0018198201203893408,,-0.4544544544544544,0.002880300824681311,,-0.4544544544544544,0.0019438042374931804,,-0.4544544544544544,-0.0024983182488137416,,-0.4544544544544544,0.0023124082517426313,,-0.4544544544544544,0.002613641099620487,,-0.4544544544544544,-0.002161975908343767,,-0.4544544544544544,0.0035535424720369727
,,-0.4504504504504505,0.001803786462940977,,-0.4504504504504505,0.0028549237249043836,,-0.4504504504504505,0.0019266782089690118,,-0.4504504504504505,-0.0024763066342867487,,-0.4504504504504505,0.002292034610758115,,-0.4504504504504505,0.0025906134247339636,,-0.4504504504504505,-0.002142927662455276,,-0.4504504504504505,0.0035222337277899516
,,-0.4464464464464464,0.0017877528054926122,,-0.4464464464464464,0.0028295466251274546,,-0.4464464464464464,0.0019095521804448424,,-0.4464464464464464,-0.0024542950197597546,,-0.4464464464464464,0.002271660969773598,,-0.4464464464464464,0.0025675857498474387,,-0.4464464464464464,-0.0021238794165667845,,-0.4464464464464464,0.003490924983542929
,,-0.44244244244244246,0.0017717191480442482,,-0.44244244244244246,0.0028041695253505274,,-0.44244244244244246,0.0018924261519206737,,-0.44244244244244246,-0.0024322834052327618,,-0.44244244244244246,0.0022512873287890817,,-0.44244244244244246,0.002544558074960915,,-0.44244244244244246,-0.0021048311706782933,,-0.44244244244244246,0.0034596162392959077
,,-0.43843843843843855,0.0017556854905958843,,-0.43843843843843855,0.0027787924255736,,-0.43843843843843855,0.0018753001233965051,,-0.43843843843843855,-0.002410271790705769,,-0.43843843843843855,0.0022309136878045656,,-0.43843843843843855,0.0025215304000743913,,-0.43843843843843855,-0.0020857829247898025,,-0.43843843843843855,0.0034283074950488867
,,-0.4344344344344344,0.0017396518331475196,,-0.4344344344344344,0.0027534153257966717,,-0.4344344344344344,0.0018581740948723354,,-0.4344344344344344,-0.002388260176178775,,-0.4344344344344344,0.0022105400468200483,,-0.4344344344344344,0.0024985027251878665,,-0.4344344344344344,-0.0020667346789013104,,-0.4344344344344344,0.003396998750801864
,,-0.4304304304304305,0.0017236181756991556,,-0.4304304304304305,0.0027280382260197445,,-0.4304304304304305,0.0018410480663481668,,-0.4304304304304305,-0.002366248561651782,,-0.4304304304304305,0.002190166405835532,,-0.4304304304304305,0.002475475050301343,,-0.4304304304304305,-0.0020476864330128196,,-0.4304304304304305,0.0033656900065548428
,,-0.42642642642642636,0.001707584518250791,,-0.42642642642642636,0.0027026611262428155,,-0.42642642642642636,0.0018239220378239974,,-0.42642642642642636,-0.002344236947124788,,-0.42642642642642636,0.002169792764851015,,-0.42642642642642636,0.002452447375414818,,-0.42642642642642636,-0.0020286381871243275,,-0.42642642642642636,0.00333438126230782
,,-0.42242242242242245,0.0016915508608024272,,-0.42242242242242245,0.0026772840264658883,,-0.42242242242242245,0.0018067960092998288,,-0.42242242242242245,-0.0023222253325977955,,-0.42242242242242245,0.0021494191238664987,,-0.42242242242242245,0.0024294197005282946,,-0.42242242242242245,-0.0020095899412358367,,-0.42242242242242245,0.003303072518060799
,,-0.41841841841841854,0.0016755172033540633,,-0.41841841841841854,0.002651906926688961,,-0.41841841841841854,0.0017896699807756601,,-0.41841841841841854,-0.0023002137180708026,,-0.41841841841841854,0.0021290454828819826,,-0.41841841841841854,0.0024063920256417706,,-0.41841841841841854,-0.001990541695347346,,-0.41841841841841854,0.003271763773813778
,,-0.4144144144144144,0.0016594835459056985,,-0.4144144144144144,0.0026265298269120326,,-0.4144144144144144,0.0017725439522514905,,-0.4144144144144144,-0.0022782021035438085,,-0.4144144144144144,0.0021086718418974653,,-0.4144144144144144,0.002383364350755246,,-0.4144144144144144,-0.0019714934494588538,,-0.4144144144144144,0.003240455029566755
,,-0.4104104104104105,0.0016434498884573346,,-0.4104104104104105,0.002601152727135105,,-0.4104104104104105,0.001755417923727322,,-0.4104104104104105,-0.0022561904890168157,,-0.4104104104104105,0.002088298200912949,,-0.4104104104104105,0.0023603366758687223,,-0.4104104104104105,-0.001952445203570363,,-0.4104104104104105,0.003209146285319734
,,-0.40640640640640635,0.0016274162310089698,,-0.40640640640640635,0.0025757756273581765,,-0.40640640640640635,0.0017382918952031524,,-0.40640640640640635,-0.0022341788744898216,,-0.40640640640640635,0.0020679245599284322,,-0.40640640640640635,0.0023373090009821975,,-0.40640640640640635,-0.0019333969576818709,,-0.40640640640640635,0.003177837541072711
,,-0.40240240240240244,0.0016113825735606059,,-0.40240240240240244,0.0025503985275812492,,-0.40240240240240244,0.0017211658666789838,,-0.40240240240240244,-0.0022121672599628287,,-0.40240240240240244,0.0020475509189439157,,-0.40240240240240244,0.002314281326095674,,-0.40240240240240244,-0.00191434871179338,,-0.40240240240240244,0.00314652879682569
,,-0.3983983983983985,0.0015953489161122422,,-0.3983983983983985,0.002525021427804322,,-0.3983983983983985,0.0017040398381548152,,-0.3983983983983985,-0.002190155645435836,,-0.3983983983983985,0.0020271772779593997,,-0.3983983983983985,0.0022912536512091504,,-0.3983983983983985,-0.001895300465904889,,-0.3983983983983985,0.003115220052578669
,,-0.3943943943943944,0.0015793152586638774,,-0.3943943943943944,0.002499644328027393,,-0.3943943943943944,0.0016869138096306457,,-0.3943943943943944,-0.0021681440309088418,,-0.3943943943943944,0.0020068036369748827,,-0.3943943943943944,0.0022682259763226256,,-0.3943943943943944,-0.0018762522200163972,,-0.3943943943943944,0.003083911308331646
,,-0.3903903903903905,0.0015632816012155135,,-0.3903903903903905,0.002474267228250466,,-0.3903903903903905,0.001669787781106477,,-0.3903903903903905,-0.002146132416381849,,-0.3903903903903905,0.0019864299959903666,,-0.3903903903903905,0.0022451983014361017,,-0.3903903903903905,-0.0018572039741279061,,-0.3903903903903905,0.003052602564084625
,,-0.38638638638638634,0.0015472479437671487,,-0.38638638638638634,0.0024488901284735374,,-0.38638638638638634,0.0016526617525823074,,-0.38638638638638634,-0.002124120801854855,,-0.38638638638638634,0.0019660563550058493,,-0.38638638638638634,0.002222170626549577,,-0.38638638638638634,-0.0018381557282394143,,-0.38638638638638634,0.0030212938198376023
,,-0.3823823823823824,0.0015312142863187848,,-0.3823823823823824,0.00242351302869661,,-0.3823823823823824,0.0016355357240581388,,-0.3823823823823824,-0.002102109187327862,,-0.3823823823823824,0.0019456827140213332,,-0.3823823823823824,0.0021991429516630533,,-0.3823823823823824,-0.0018191074823509235,,-0.3823823823823824,0.0029899850755905812
,,-0.3783783783783783,0.00151518062887042,,-0.3783783783783783,0.002398135928919681,,-0.3783783783783783,0.0016184096955339693,,-0.3783783783783783,-0.0020800975728008683,,-0.3783783783783783,0.0019253090730368158,,-0.3783783783783783,0.0021761152767765285,,-0.3783783783783783,-0.0018000592364624314,,-0.3783783783783783,0.002958676331343558
,,-0.3743743743743744,0.001499146971422056,,-0.3743743743743744,0.002372758829142754,,-0.3743743743743744,0.0016012836670098007,,-0.3743743743743744,-0.0020580859582738755,,-0.3743743743743744,0.0019049354320522997,,-0.3743743743743744,0.002153087601890005,,-0.3743743743743744,-0.0017810109905739406,,-0.3743743743743744,0.002927367587096537
,,-0.37037037037037046,0.0014831133139736922,,-0.37037037037037046,0.002347381729365827,,-0.37037037037037046,0.001584157638485632,,-0.37037037037037046,-0.0020360743437468827,,-0.37037037037037046,0.0018845617910677836,,-0.37037037037037046,0.0021300599270034815,,-0.37037037037037046,-0.0017619627446854495,,-0.37037037037037046,0.002896058842849516
,,-0.3663663663663663,0.0014670796565253274,,-0.3663663663663663,0.002322004629588898,,-0.3663663663663663,0.0015670316099614626,,-0.3663663663663663,-0.0020140627292198885,,-0.3663663663663663,0.0018641881500832665,,-0.3663663663663663,0.0021070322521169562,,-0.3663663663663663,-0.0017429144987969577,,-0.3663663663663663,0.002864750098602493
,,-0.3623623623623624,0.0014510459990769637,,-0.3623623623623624,0.0022966275298119706,,-0.3623623623623624,0.001549905581437294,,-0.3623623623623624,-0.0019920511146928957,,-0.3623623623623624,0.0018438145090987502,,-0.3623623623623624,0.0020840045772304327,,-0.3623623623623624,-0.0017238662529084666,,-0.3623623623623624,0.002833441354355472
,,-0.3583583583583583,0.001435012341628599,,-0.3583583583583583,0.002271250430035042,,-0.3583583583583583,0.0015327795529131243,,-0.3583583583583583,-0.0019700395001659016,,-0.3583583583583583,0.001823440868114233,,-0.3583583583583583,0.002060976902343908,,-0.3583583583583583,-0.0017048180070199748,,-0.3583583583583583,0.002802132610108449
,,-0.35435435435435436,0.001418978684180235,,-0.35435435435435436,0.002245873330258115,,-0.35435435435435436,0.0015156535243889557,,-0.35435435435435436,-0.0019480278856389087,,-0.35435435435435436,0.001803067227129717,,-0.35435435435435436,0.0020379492274573844,,-0.35435435435435436,-0.0016857697611314837,,-0.35435435435435436,0.002770823865861428
,,-0.35035035035035045,0.0014029450267318711,,-0.35035035035035045,0.0022204962304811877,,-0.35035035035035045,0.001498527495864787,,-0.35035035035035045,-0.001926016271111916,,-0.35035035035035045,0.0017826935861452009,,-0.35035035035035045,0.002014921552570861,,-0.35035035035035045,-0.001666721515242993,,-0.35035035035035045,0.002739515121614407
,,-0.3463463463463463,0.0013869113692835063,,-0.3463463463463463,0.0021951191307042588,,-0.3463463463463463,0.0014814014673406176,,-0.3463463463463463,-0.0019040046565849218,,-0.3463463463463463,0.0017623199451606835,,-0.3463463463463463,0.001991893877684336,,-0.3463463463463463,-0.0016476732693545008,,-0.3463463463463463,0.002708206377367384
,,-0.3423423423423424,0.0013708777118351424,,-0.3423423423423424,0.0021697420309273316,,-0.3423423423423424,0.001464275438816449,,-0.3423423423423424,-0.001881993042057929,,-0.3423423423423424,0.0017419463041761674,,-0.3423423423423424,0.0019688662027978125,,-0.3423423423423424,-0.00162862502346601,,-0.3423423423423424,0.002676897633120363
,,-0.33833833833833826,0.0013548440543867776,,-0.33833833833833826,0.002144364931150403,,-0.33833833833833826,0.0014471494102922795,,-0.33833833833833826,-0.001859981427530935,,-0.33833833833833826,0.0017215726631916502,,-0.33833833833833826,0.0019458385279112875,,-0.33833833833833826,-0.001609576777577518,,-0.33833833833833826,0.0026455888888733403
,,-0.33433433433433435,0.0013388103969384137,,-0.33433433433433435,0.0021189878313734754,,-0.33433433433433435,0.001430023381768111,,-0.33433433433433435,-0.0018379698130039422,,-0.33433433433433435,0.0017011990222071342,,-0.33433433433433435,0.0019228108530247637,,-0.33433433433433435,-0.0015905285316890271,,-0.33433433433433435,0.0026142801446263192
,,-0.33033033033033044,0.00132277673949005,,-0.33033033033033044,0.002093610731596548,,-0.33033033033033044,0.0014128973532439423,,-0.33033033033033044,-0.0018159581984769494,,-0.33033033033033044,0.0016808253812226179,,-0.33033033033033044,0.0018997831781382402,,-0.33033033033033044,-0.0015714802858005361,,-0.33033033033033044,0.002582971400379298
,,-0.3263263263263263,0.0013067430820416853,,-0.3263263263263263,0.0020682336318196197,,-0.3263263263263263,0.0013957713247197726,,-0.3263263263263263,-0.0017939465839499553,,-0.3263263263263263,0.0016604517402381007,,-0.3263263263263263,0.0018767555032517154,,-0.3263263263263263,-0.0015524320399120442,,-0.3263263263263263,0.0025516626561322754
,,-0.3223223223223224,0.0012907094245933213,,-0.3223223223223224,0.0020428565320426925,,-0.3223223223223224,0.001378645296195604,,-0.3223223223223224,-0.0017719349694229624,,-0.3223223223223224,0.0016400780992535846,,-0.3223223223223224,0.0018537278283651917,,-0.3223223223223224,-0.0015333837940235534,,-0.3223223223223224,0.0025203539118852543
,,-0.31831831831831825,0.0012746757671449566,,-0.31831831831831825,0.0020174794322657635,,-0.31831831831831825,0.0013615192676714346,,-0.31831831831831825,-0.0017499233548959685,,-0.31831831831831825,0.0016197044582690672,,-0.31831831831831825,0.0018307001534786668,,-0.31831831831831825,-0.0015143355481350613,,-0.31831831831831825,0.0024890451676382315
,,-0.31431431431431434,0.0012586421096965927,,-0.31431431431431434,0.0019921023324888363,,-0.31431431431431434,0.001344393239147266,,-0.31431431431431434,-0.0017279117403689757,,-0.31431431431431434,0.0015993308172845512,,-0.31431431431431434,0.0018076724785921433,,-0.31431431431431434,-0.0014952873022465705,,-0.31431431431431434,0.0024577364233912104
,,-0.3103103103103104,0.0012426084522482287,,-0.3103103103103104,0.001966725232711909,,-0.3103103103103104,0.0013272672106230973,,-0.3103103103103104,-0.0017059001258419829,,-0.3103103103103104,0.001578957176300035,,-0.3103103103103104,0.0017846448037056196,,-0.3103103103103104,-0.0014762390563580795,,-0.3103103103103104,0.0024264276791441893
,,-0.3063063063063063,0.001226574794799864,,-0.3063063063063063,0.0019413481329349804,,-0.3063063063063063,0.0013101411820989279,,-0.3063063063063063,-0.0016838885113149888,,-0.3063063063063063,0.001558583535315518,,-0.3063063063063063,0.0017616171288190948,,-0.3063063063063063,-0.0014571908104695876,,-0.3063063063063063,0.0023951189348971665
,,-0.3023023023023024,0.0012105411373515003,,-0.3023023023023024,0.0019159710331580532,,-0.3023023023023024,0.0012930151535747593,,-0.3023023023023024,-0.001661876896787996,,-0.3023023023023024,0.0015382098943310019,,-0.3023023023023024,0.0017385894539325712,,-0.3023023023023024,-0.0014381425645810966,,-0.3023023023023024,0.0023638101906501455
,,-0.29829829829829824,0.0011945074799031355,,-0.29829829829829824,0.0018905939333811244,,-0.29829829829829824,0.0012758891250505896,,-0.29829829829829824,-0.0016398652822610018,,-0.29829829829829824,0.0015178362533464845,,-0.29829829829829824,0.0017155617790460464,,-0.29829829829829824,-0.0014190943186926047,,-0.29829829829829824,0.0023325014464031226
,,-0.2942942942942943,0.0011784738224547716,,-0.2942942942942943,0.0018652168336041972,,-0.2942942942942943,0.001258763096526421,,-0.2942942942942943,-0.001617853667734009,,-0.2942942942942943,0.0014974626123619684,,-0.2942942942942943,0.0016925341041595227,,-0.2942942942942943,-0.0014000460728041137,,-0.2942942942942943,0.0023011927021561016
,,-0.2902902902902904,0.0011624401650064077,,-0.2902902902902904,0.0018398397338272698,,-0.2902902902902904,0.0012416370680022523,,-0.2902902902902904,-0.0015958420532070161,,-0.2902902902902904,0.0014770889713774523,,-0.2902902902902904,0.0016695064292729992,,-0.2902902902902904,-0.001380997826915623,,-0.2902902902902904,0.0022698839579090805
,,-0.2862862862862863,0.0011464065075580429,,-0.2862862862862863,0.0018144626340503413,,-0.2862862862862863,0.0012245110394780829,,-0.2862862862862863,-0.0015738304386800222,,-0.2862862862862863,0.001456715330392935,,-0.2862862862862863,0.0016464787543864743,,-0.2862862862862863,-0.0013619495810271308,,-0.2862862862862863,0.0022385752136620577
,,-0.28228228228228236,0.001130372850109679,,-0.28228228228228236,0.0017890855342734139,,-0.28228228228228236,0.0012073850109539143,,-0.28228228228228236,-0.0015518188241530294,,-0.28228228228228236,0.0014363416894084189,,-0.28228228228228236,0.0016234510794999506,,-0.28228228228228236,-0.00134290133513864,,-0.28228228228228236,0.0022072664694150366
,,-0.2782782782782782,0.0011143391926613142,,-0.2782782782782782,0.0017637084344964851,,-0.2782782782782782,0.0011902589824297446,,-0.2782782782782782,-0.0015298072096260353,,-0.2782782782782782,0.0014159680484239017,,-0.2782782782782782,0.0016004234046134258,,-0.2782782782782782,-0.001323853089250148,,-0.2782782782782782,0.002175957725168014
,,-0.2742742742742743,0.0010983055352129503,,-0.2742742742742743,0.001738331334719558,,-0.2742742742742743,0.0011731329539055762,,-0.2742742742742743,-0.0015077955950990425,,-0.2742742742742743,0.0013955944074393856,,-0.2742742742742743,0.0015773957297269023,,-0.2742742742742743,-0.001304804843361657,,-0.2742742742742743,0.0021446489809209927
,,-0.2702702702702702,0.0010822718777645855,,-0.2702702702702702,0.0017129542349426292,,-0.2702702702702702,0.0011560069253814065,,-0.2702702702702702,-0.0014857839805720485,,-0.2702702702702702,0.0013752207664548682,,-0.2702702702702702,0.0015543680548403772,,-0.2702702702702702,-0.0012857565974731652,,-0.2702702702702702,0.00211334023667397
,,-0.26626626626626626,0.0010662382203162218,,-0.26626626626626626,0.001687577135165702,,-0.26626626626626626,0.0011388808968572379,,-0.26626626626626626,-0.0014637723660450557,,-0.26626626626626626,0.0013548471254703522,,-0.26626626626626626,0.0015313403799538537,,-0.26626626626626626,-0.0012667083515846742,,-0.26626626626626626,0.002082031492426949
,,-0.26226226226226235,0.001050204562867858,,-0.26226226226226235,0.0016622000353887748,,-0.26226226226226235,0.0011217548683330693,,-0.26226226226226235,-0.0014417607515180629,,-0.26226226226226235,0.001334473484485836,,-0.26226226226226235,0.0015083127050673302,,-0.26226226226226235,-0.0012476601056961834,,-0.26226226226226235,0.0020507227481799278
,,-0.2582582582582582,0.0010341709054194931,,-0.2582582582582582,0.001636822935611846,,-0.2582582582582582,0.0011046288398088998,,-0.2582582582582582,-0.0014197491369910688,,-0.2582582582582582,0.001314099843501319,,-0.2582582582582582,0.0014852850301808052,,-0.2582582582582582,-0.0012286118598076913,,-0.2582582582582582,0.002019414003932905
,,-0.2542542542542543,0.0010181372479711292,,-0.2542542542542543,0.0016114458358349188,,-0.2542542542542543,0.0010875028112847312,,-0.2542542542542543,-0.001397737522464076,,-0.2542542542542543,0.0012937262025168026,,-0.2542542542542543,0.0014622573552942816,,-0.2542542542542543,-0.0012095636139192005,,-0.2542542542542543,0.001988105259685884
,,-0.25025025025025016,0.0010021035905227644,,-0.25025025025025016,0.00158606873605799,,-0.25025025025025016,0.0010703767827605615,,-0.25025025025025016,-0.001375725907937082,,-0.25025025025025016,0.0012733525615322855,,-0.25025025025025016,0.0014392296804077568,,-0.25025025025025016,-0.0011905153680307084,,-0.25025025025025016,0.001956796515438861
,,-0.24624624624624625,0.0009860699330744005,,-0.24624624624624625,0.001560691636281063,,-0.24624624624624625,0.001053250754236393,,-0.24624624624624625,-0.0013537142934100892,,-0.24624624624624625,0.0012529789205477694,,-0.24624624624624625,0.001416202005521233,,-0.24624624624624625,-0.0011714671221422176,,-0.24624624624624625,0.00192548777119184
,,-0.24224224224224233,0.0009700362756260367,,-0.24224224224224233,0.0015353145365041355,,-0.24224224224224233,0.0010361247257122243,,-0.24224224224224233,-0.0013317026788830964,,-0.24224224224224233,0.0012326052795632533,,-0.24224224224224233,0.0013931743306347096,,-0.24224224224224233,-0.0011524188762537266,,-0.24224224224224233,0.001894179026944819
,,-0.2382382382382382,0.0009540026181776719,,-0.2382382382382382,0.0015099374367272067,,-0.2382382382382382,0.0010189986971880548,,-0.2382382382382382,-0.0013096910643561022,,-0.2382382382382382,0.001212231638578736,,-0.2382382382382382,0.0013701466557481847,,-0.2382382382382382,-0.0011333706303652347,,-0.2382382382382382,0.0018628702826977961
,,-0.23423423423423428,0.000937968960729308,,-0.23423423423423428,0.0014845603369502795,,-0.23423423423423428,0.0010018726686638862,,-0.23423423423423428,-0.0012876794498291094,,-0.23423423423423428,0.0011918579975942198,,-0.23423423423423428,0.001347118980861661,,-0.23423423423423428,-0.0011143223844767437,,-0.23423423423423428,0.0018315615384507748
,,-0.23023023023023015,0.0009219353032809432,,-0.23023023023023015,0.0014591832371733508,,-0.23023023023023015,0.0009847466401397167,,-0.23023023023023015,-0.0012656678353021153,,-0.23023023023023015,0.0011714843566097027,,-0.23023023023023015,0.0013240913059751362,,-0.23023023023023015,-0.0010952741385882518,,-0.23023023023023015,0.001800252794203752
,,-0.22622622622622623,0.0009059016458325794,,-0.22622622622622623,0.0014338061373964236,,-0.22622622622622623,0.000967620611615548,,-0.22622622622622623,-0.0012436562207751225,,-0.22622622622622623,0.0011511107156251866,,-0.22622622622622623,0.0013010636310886127,,-0.22622622622622623,-0.0010762258926997608,,-0.22622622622622623,0.001768944049956731
,,-0.22222222222222232,0.0008898679883842155,,-0.22222222222222232,0.0014084290376194964,,-0.22222222222222232,0.0009504945830913794,,-0.22222222222222232,-0.0012216446062481296,,-0.22222222222222232,0.0011307370746406703,,-0.22222222222222232,0.0012780359562020891,,-0.22222222222222232,-0.00105717764681127,,-0.22222222222222232,0.00173763530570971
,,-0.21821821821821819,0.0008738343309358508,,-0.21821821821821819,0.0013830519378425677,,-0.21821821821821819,0.0009333685545672099,,-0.21821821821821819,-0.0011996329917211357,,-0.21821821821821819,0.0011103634336561531,,-0.21821821821821819,0.001255008281315564,,-0.21821821821821819,-0.0010381294009227779,,-0.21821821821821819,0.001706326561462687
,,-0.21421421421421427,0.000857800673487487,,-0.21421421421421427,0.0013576748380656404,,-0.21421421421421427,0.0009162425260430413,,-0.21421421421421427,-0.001177621377194143,,-0.21421421421421427,0.001089989792671637,,-0.21421421421421427,0.0012319806064290406,,-0.21421421421421427,-0.001019081155034287,,-0.21421421421421427,0.001675017817215666
,,-0.21021021021021014,0.0008417670160391222,,-0.21021021021021014,0.0013322977382887117,,-0.21021021021021014,0.0008991164975188717,,-0.21021021021021014,-0.0011556097626671488,,-0.21021021021021014,0.0010696161516871197,,-0.21021021021021014,0.0012089529315425158,,-0.21021021021021014,-0.0010000329091457952,,-0.21021021021021014,0.0016437090729686432
,,-0.20620620620620622,0.0008257333585907583,,-0.20620620620620622,0.0013069206385117843,,-0.20620620620620622,0.0008819904689947031,,-0.20620620620620622,-0.001133598148140156,,-0.20620620620620622,0.0010492425107026036,,-0.20620620620620622,0.001185925256655992,,-0.20620620620620622,-0.0009809846632573042,,-0.20620620620620622,0.0016124003287216221
,,-0.2022022022022023,0.0008096997011423943,,-0.2022022022022023,0.001281543538734857,,-0.2022022022022023,0.0008648644404705345,,-0.2022022022022023,-0.0011115865336131631,,-0.2022022022022023,0.0010288688697180875,,-0.2022022022022023,0.0011628975817694685,,-0.2022022022022023,-0.0009619364173688133,,-0.2022022022022023,0.001581091584474601
,,-0.19819819819819817,0.0007936660436940296,,-0.19819819819819817,0.0012561664389579283,,-0.19819819819819817,0.0008477384119463649,,-0.19819819819819817,-0.0010895749190861692,,-0.19819819819819817,0.0010084952287335704,,-0.19819819819819817,0.0011398699068829437,,-0.19819819819819817,-0.0009428881714803213,,-0.19819819819819817,0.0015497828402275783
,,-0.19419419419419426,0.0007776323862456658,,-0.19419419419419426,0.0012307893391810011,,-0.19419419419419426,0.0008306123834221963,,-0.19419419419419426,-0.0010675633045591764,,-0.19419419419419426,0.0009881215877490543,,-0.19419419419419426,0.00111684223199642,,-0.19419419419419426,-0.0009238399255918304,,-0.19419419419419426,0.0015184740959805572
,,-0.19019019019019012,0.000761598728797301,,-0.19019019019019012,0.0012054122394040724,,-0.19019019019019012,0.0008134863548980269,,-0.19019019019019012,-0.0010455516900321823,,-0.19019019019019012,0.0009677479467645369,,-0.19019019019019012,0.0010938145571098951,,-0.19019019019019012,-0.0009047916797033384,,-0.19019019019019012,0.0014871653517335344
,,-0.1861861861861862,0.0007455650713489371,,-0.1861861861861862,0.0011800351396271452,,-0.1861861861861862,0.0007963603263738582,,-0.1861861861861862,-0.0010235400755051894,,-0.1861861861861862,0.0009473743057800208,,-0.1861861861861862,0.0010707868822233716,,-0.1861861861861862,-0.0008857434338148475,,-0.1861861861861862,0.0014558566074865133
,,-0.1821821821821823,0.0007295314139005733,,-0.1821821821821823,0.001154658039850218,,-0.1821821821821823,0.0007792342978496896,,-0.1821821821821823,-0.0010015284609781966,,-0.1821821821821823,0.0009270006647955048,,-0.1821821821821823,0.0010477592073368479,,-0.1821821821821823,-0.0008666951879263566,,-0.1821821821821823,0.0014245478632394922
,,-0.17817817817817816,0.0007134977564522085,,-0.17817817817817816,0.0011292809400732893,,-0.17817817817817816,0.0007621082693255201,,-0.17817817817817816,-0.0009795168464512025,,-0.17817817817817816,0.0009066270238109875,,-0.17817817817817816,0.001024731532450323,,-0.17817817817817816,-0.0008476469420378647,,-0.17817817817817816,0.0013932391189924694
,,-0.17417417417417425,0.0006974640990038446,,-0.17417417417417425,0.0011039038402963618,,-0.17417417417417425,0.0007449822408013515,,-0.17417417417417425,-0.0009575052319242098,,-0.17417417417417425,0.0008862533828264714,,-0.17417417417417425,0.0010017038575637995,,-0.17417417417417425,-0.0008285986961493737,,-0.17417417417417425,0.0013619303747454483
,,-0.1701701701701701,0.0006814304415554798,,-0.1701701701701701,0.0010785267405194333,,-0.1701701701701701,0.0007278562122771819,,-0.1701701701701701,-0.0009354936173972157,,-0.1701701701701701,0.0008658797418419541,,-0.1701701701701701,0.0009786761826772745,,-0.1701701701701701,-0.0008095504502608818,,-0.1701701701701701,0.0013306216304984255
,,-0.1661661661661662,0.000665396784107116,,-0.1661661661661662,0.001053149640742506,,-0.1661661661661662,0.0007107301837530133,,-0.1661661661661662,-0.0009134820028702229,,-0.1661661661661662,0.000845506100857438,,-0.1661661661661662,0.000955648507790751,,-0.1661661661661662,-0.0007905022043723909,,-0.1661661661661662,0.0012993128862514045
,,-0.16216216216216228,0.0006493631266587521,,-0.16216216216216228,0.0010277725409655787,,-0.16216216216216228,0.0006936041552288447,,-0.16216216216216228,-0.0008914703883432301,,-0.16216216216216228,0.0008251324598729219,,-0.16216216216216228,0.0009326208329042275,,-0.16216216216216228,-0.0007714539584839,,-0.16216216216216228,0.0012680041420043834
,,-0.15815815815815815,0.0006333294692103873,,-0.15815815815815815,0.00100239544118865,,-0.15815815815815815,0.0006764781267046751,,-0.15815815815815815,-0.0008694587738162361,,-0.15815815815815815,0.0008047588188884046,,-0.15815815815815815,0.0009095931580177025,,-0.15815815815815815,-0.000752405712595408,,-0.15815815815815815,0.0012366953977573606
,,-0.15415415415415423,0.0006172958117620234,,-0.15415415415415423,0.0009770183414117227,,-0.15415415415415423,0.0006593520981805065,,-0.15415415415415423,-0.0008474471592892432,,-0.15415415415415423,0.0007843851779038885,,-0.15415415415415423,0.0008865654831311789,,-0.15415415415415423,-0.0007333574667069171,,-0.15415415415415423,0.0012053866535103395
,,-0.1501501501501501,0.0006012621543136586,,-0.1501501501501501,0.000951641241634794,,-0.1501501501501501,0.000642226069656337,,-0.1501501501501501,-0.0008254355447622491,,-0.1501501501501501,0.0007640115369193713,,-0.1501501501501501,0.0008635378082446541,,-0.1501501501501501,-0.0007143092208184251,,-0.1501501501501501,0.0011740779092633167
,,-0.14614614614614618,0.0005852284968652948,,-0.14614614614614618,0.0009262641418578668,,-0.14614614614614618,0.0006251000411321684,,-0.14614614614614618,-0.0008034239302352563,,-0.14614614614614618,0.0007436378959348552,,-0.14614614614614618,0.0008405101333581305,,-0.14614614614614618,-0.0006952609749299342,,-0.14614614614614618,0.0011427691650162956
,,-0.14214214214214227,0.0005691948394169309,,-0.14214214214214227,0.0009008870420809395,,-0.14214214214214227,0.0006079740126079998,,-0.14214214214214227,-0.0007814123157082635,,-0.14214214214214227,0.0007232642549503391,,-0.14214214214214227,0.0008174824584716068,,-0.14214214214214227,-0.0006762127290414432,,-0.14214214214214227,0.0011114604207692743
,,-0.13813813813813813,0.0005531611819685661,,-0.13813813813813813,0.0008755099423040108,,-0.13813813813813813,0.0005908479840838302,,-0.13813813813813813,-0.0007594007011812694,,-0.13813813813813813,0.0007028906139658218,,-0.13813813813813813,0.000794454783585082,,-0.13813813813813813,-0.0006571644831529513,,-0.13813813813813813,0.0010801516765222515
,,-0.13413413413413422,0.0005371275245202023,,-0.13413413413413422,0.0008501328425270836,,-0.13413413413413422,0.0005737219555596616,,-0.13413413413413422,-0.0007373890866542766,,-0.13413413413413422,0.0006825169729813056,,-0.13413413413413422,0.0007714271086985584,,-0.13413413413413422,-0.0006381162372644603,,-0.13413413413413422,0.0010488429322752305
,,-0.13013013013013008,0.0005210938670718375,,-0.13013013013013008,0.0008247557427501548,,-0.13013013013013008,0.000556595927035492,,-0.13013013013013008,-0.0007153774721272826,,-0.13013013013013008,0.0006621433319967885,,-0.13013013013013008,0.0007483994338120336,,-0.13013013013013008,-0.0006190679913759684,,-0.13013013013013008,0.0010175341880282076
,,-0.12612612612612617,0.0005050602096234736,,-0.12612612612612617,0.0007993786429732275,,-0.12612612612612617,0.0005394698985113234,,-0.12612612612612617,-0.0006933658576002898,,-0.12612612612612617,0.0006417696910122723,,-0.12612612612612617,0.0007253717589255099,,-0.12612612612612617,-0.0006000197454874774,,-0.12612612612612617,0.0009862254437811866
,,-0.12212212212212203,0.0004890265521751088,,-0.12212212212212203,0.0007740015431962989,,-0.12212212212212203,0.0005223438699871539,,-0.12212212212212203,-0.0006713542430732957,,-0.12212212212212203,0.0006213960500277551,,-0.12212212212212203,0.000702344084038985,,-0.12212212212212203,-0.0005809714995989856,,-0.12212212212212203,0.0009549166995341639
,,-0.11811811811811812,0.000472992894726745,,-0.11811811811811812,0.0007486244434193716,,-0.11811811811811812,0.0005052178414629853,,-0.11811811811811812,-0.0006493426285463029,,-0.11811811811811812,0.0006010224090432389,,-0.11811811811811812,0.0006793164091524615,,-0.11811811811811812,-0.0005619232537104947,,-0.11811811811811812,0.0009236079552871427
,,-0.1141141141141142,0.00045695923727838113,,-0.1141141141141142,0.0007232473436424444,,-0.1141141141141142,0.00048809181293881665,,-0.1141141141141142,-0.0006273310140193101,,-0.1141141141141142,0.0005806487680587229,,-0.1141141141141142,0.0006562887342659379,,-0.1141141141141142,-0.0005428750078220036,,-0.1141141141141142,0.0008922992110401216
,,-0.11011011011011007,0.00044092557983001635,,-0.11011011011011007,0.0006978702438655156,,-0.11011011011011007,0.0004709657844146471,,-0.11011011011011007,-0.0006053193994923161,,-0.11011011011011007,0.0005602751270742056,,-0.11011011011011007,0.0006332610593794129,,-0.11011011011011007,-0.0005238267619335117,,-0.11011011011011007,0.0008609904667930988
,,-0.10610610610610616,0.0004248919223816525,,-0.10610610610610616,0.0006724931440885883,,-0.10610610610610616,0.0004538397558904785,,-0.10610610610610616,-0.0005833077849653232,,-0.10610610610610616,0.0005399014860896895,,-0.10610610610610616,0.0006102333844928894,,-0.10610610610610616,-0.0005047785160450208,,-0.10610610610610616,0.0008296817225460777
,,-0.10210210210210202,0.0004088582649332877,,-0.10210210210210202,0.0006471160443116597,,-0.10210210210210202,0.0004367137273663089,,-0.10210210210210202,-0.0005612961704383292,,-0.10210210210210202,0.0005195278451051722,,-0.10210210210210202,0.0005872057096063645,,-0.10210210210210202,-0.00048573027015652885,,-0.10210210210210202,0.0007983729782990549
,,-0.09809809809809811,0.00039282460748492386,,-0.09809809809809811,0.0006217389445347324,,-0.09809809809809811,0.0004195876988421403,,-0.09809809809809811,-0.0005392845559113364,,-0.09809809809809811,0.0004991542041206562,,-0.09809809809809811,0.0005641780347198409,,-0.09809809809809811,-0.00046668202426803794,,-0.09809809809809811,0.0007670642340520339
,,-0.0940940940940942,0.00037679095003655995,,-0.0940940940940942,0.0005963618447578052,,-0.0940940940940942,0.0004024616703179717,,-0.0940940940940942,-0.0005172729413843436,,-0.0940940940940942,0.00047878056313614003,,-0.0940940940940942,0.0005411503598333173,,-0.0940940940940942,-0.00044763377837954703,,-0.0940940940940942,0.0007357554898050128
,,-0.09009009009009006,0.0003607572925881952,,-0.09009009009009006,0.0005709847449808764,,-0.09009009009009006,0.0003853356417938022,,-0.09009009009009006,-0.0004952613268573494,,-0.09009009009009006,0.00045840692215162276,,-0.09009009009009006,0.0005181226849467924,,-0.09009009009009006,-0.00042858553249105504,,-0.09009009009009006,0.00070444674555799
,,-0.08608608608608614,0.0003447236351398313,,-0.08608608608608614,0.0005456076452039491,,-0.08608608608608614,0.0003682096132696336,,-0.08608608608608614,-0.00047324971233035667,,-0.08608608608608614,0.00043803328116710663,,-0.08608608608608614,0.0004950950100602689,,-0.08608608608608614,-0.00040953728660256413,,-0.08608608608608614,0.0006731380013109689
,,-0.08208208208208201,0.0003286899776914666,,-0.08208208208208201,0.0005202305454270205,,-0.08208208208208201,0.000351083584745464,,-0.08208208208208201,-0.00045123809780336265,,-0.08208208208208201,0.0004176596401825894,,-0.08208208208208201,0.00047206733517374396,,-0.08208208208208201,-0.00039048904071407214,,-0.08208208208208201,0.0006418292570639461
,,-0.0780780780780781,0.0003126563202431027,,-0.0780780780780781,0.0004948534456500932,,-0.0780780780780781,0.0003339575562212954,,-0.0780780780780781,-0.0004292264832763698,,-0.0780780780780781,0.0003972859991980733,,-0.0780780780780781,0.0004490396602872204,,-0.0780780780780781,-0.00037144079482558123,,-0.0780780780780781,0.000610520512816925
,,-0.07407407407407418,0.0002966226627947388,,-0.07407407407407418,0.0004694763458731659,,-0.07407407407407418,0.0003168315276971268,,-0.07407407407407418,-0.000407214868749377,,-0.07407407407407418,0.0003769123582135572,,-0.07407407407407418,0.00042601198540069676,,-0.07407407407407418,-0.0003523925489370903,,-0.07407407407407418,0.000579211768569904
,,-0.07007007007007005,0.00028058900534637404,,-0.07007007007007005,0.00044409924609623724,,-0.07007007007007005,0.00029970549917295725,,-0.07007007007007005,-0.0003852032542223829,,-0.07007007007007005,0.00035653871722903993,,-0.07007007007007005,0.0004029843105141719,,-0.07007007007007005,-0.0003333443030485984,,-0.07007007007007005,0.000547903024322881
,,-0.06606606606606613,0.0002645553478980102,,-0.06606606606606613,0.0004187221463193099,,-0.06606606606606613,0.00028257947064878864,,-0.06606606606606613,-0.0003631916396953901,,-0.06606606606606613,0.0003361650762445238,,-0.06606606606606613,0.0003799566356276483,,-0.06606606606606613,-0.00031429605716010747,,-0.06606606606606613,0.00051659428007586
,,-0.062062062062061996,0.0002485216904496454,,-0.062062062062061996,0.00039334504654238125,,-0.062062062062061996,0.0002654534421246191,,-0.062062062062061996,-0.0003411800251683961,,-0.062062062062061996,0.0003157914352600066,,-0.062062062062061996,0.00035692896074112344,,-0.062062062062061996,-0.0002952478112716155,,-0.062062062062061996,0.0004852855358288372
,,-0.05805805805805808,0.00023248803300128152,,-0.05805805805805808,0.000367967946765454,,-0.05805805805805808,0.0002483274136004505,,-0.05805805805805808,-0.00031916841064140325,,-0.05805805805805808,0.00029541779427549045,,-0.05805805805805808,0.0003339012858545998,,-0.05805805805805808,-0.00027619956538312457,,-0.05805805805805808,0.0004539767915818161
,,-0.05405405405405417,0.00021645437555291766,,-0.05405405405405417,0.0003425908469885267,,-0.05405405405405417,0.00023120138507628187,,-0.05405405405405417,-0.0002971567961144104,,-0.05405405405405417,0.0002750441532909743,,-0.05405405405405417,0.00031087361096807624,,-0.05405405405405417,-0.00025715131949463366,,-0.05405405405405417,0.000422668047334795
,,-0.05005005005005003,0.00020042071810455288,,-0.05005005005005003,0.000317213747211598,,-0.05005005005005003,0.0002140753565521123,,-0.05005005005005003,-0.0002751451815874164,,-0.05005005005005003,0.0002546705123064571,,-0.05005005005005003,0.00028784593608155136,,-0.05005005005005003,-0.0002381030736061417,,-0.05005005005005003,0.0003913593030877722
,,-0.04604604604604612,0.00018438706065618902,,-0.04604604604604612,0.0002918366474346707,,-0.04604604604604612,0.0001969493280279437,,-0.04604604604604612,-0.0002531335670604236,,-0.04604604604604612,0.00023429687132194097,,-0.04604604604604612,0.00026481826119502774,,-0.04604604604604612,-0.0002190548277176508,,-0.04604604604604612,0.0003600505588407511
,,-0.04204204204204198,0.00016835340320782424,,-0.04204204204204198,0.00026645954765774205,,-0.04204204204204198,0.00017982329950377415,,-0.04204204204204198,-0.0002311219525334295,,-0.04204204204204198,0.00021392323033742373,,-0.04204204204204198,0.0002417905863085029,,-0.04204204204204198,-0.0002000065818291588,,-0.04204204204204198,0.0003287418145937283
,,-0.03803803803803807,0.0001523197457594604,,-0.03803803803803807,0.00024108244788081476,,-0.03803803803803807,0.00016269727097960554,,-0.03803803803803807,-0.0002091103380064367,,-0.03803803803803807,0.00019354958935290762,,-0.03803803803803807,0.0002187629114219793,,-0.03803803803803807,-0.0001809583359406679,,-0.03803803803803807,0.00029743307034670724
,,-0.034034034034034155,0.0001362860883110965,,-0.034034034034034155,0.0002157053481038875,,-0.034034034034034155,0.00014557124245543696,,-0.034034034034034155,-0.00018709872347944388,,-0.034034034034034155,0.0001731759483683915,,-0.034034034034034155,0.0001957352365354557,,-0.034034034034034155,-0.00016191009005217698,,-0.034034034034034155,0.0002661243260996861
,,-0.03003003003003002,0.00012025243086273174,,-0.03003003003003002,0.00019032824832695882,,-0.03003003003003002,0.0001284452139312674,,-0.03003003003003002,-0.00016508710895244983,,-0.03003003003003002,0.00015280230738387425,,-0.03003003003003002,0.0001727075616489308,,-0.03003003003003002,-0.000142861844163685,,-0.03003003003003002,0.00023481558185266333
,,-0.026026026026026106,0.00010421877341436785,,-0.026026026026026106,0.00016495114855003153,,-0.026026026026026106,0.00011131918540709878,,-0.026026026026026106,-0.000143075494425457,,-0.026026026026026106,0.00013242866639935814,,-0.026026026026026106,0.0001496798867624072,,-0.026026026026026106,-0.0001238135982751941,,-0.026026026026026106,0.00020350683760564223
,,-0.02202202202202197,8.81851159660031e-05,,-0.02202202202202197,0.00013957404877310285,,-0.02202202202202197,9.419315688292923e-05,,-0.02202202202202197,-0.00012106387989846296,,-0.02202202202202197,0.0001120550254148409,,-0.02202202202202197,0.00012665221187588234,,-0.02202202202202197,-0.00010476535238670214,,-0.02202202202202197,0.00017219809335861943
,,-0.018018018018018056,7.215145851763922e-05,,-0.018018018018018056,0.00011419694899617556,,-0.018018018018018056,7.706712835876062e-05,,-0.018018018018018056,-9.905226537147015e-05,,-0.018018018018018056,9.168138443032478e-05,,-0.018018018018018056,0.00010362453698935874,,-0.018018018018018056,-8.571710649821122e-05,,-0.018018018018018056,0.00014088934911159835
,,-0.01401401401401392,5.611780106927446e-05,,-0.01401401401401392,8.881984921924688e-05,,-0.01401401401401392,5.994109983459107e-05,,-0.01401401401401392,-7.70406508444761e-05,,-0.01401401401401392,7.130774344580753e-05,,-0.01401401401401392,8.059686210283386e-05,,-0.01401401401401392,-6.666886060971925e-05,,-0.01401401401401392,0.00010958060486457552
,,-0.010010010010010006,4.008414362091058e-05,,-0.010010010010010006,6.34427494423196e-05,,-0.010010010010010006,4.281507131042246e-05,,-0.010010010010010006,-5.502903631748328e-05,,-0.010010010010010006,5.093410246129142e-05,,-0.010010010010010006,5.756918721631027e-05,,-0.010010010010010006,-4.7620614721228335e-05,,-0.010010010010010006,7.827186061755444e-05
,,-0.006006006006006093,2.40504861725467e-05,,-0.006006006006006093,3.8065649665392326e-05,,-0.006006006006006093,2.5689042786253857e-05,,-0.006006006006006093,-3.301742179049045e-05,,-0.006006006006006093,3.05604614767753e-05,,-0.006006006006006093,3.4541512329786675e-05,,-0.006006006006006093,-2.8572368832737427e-05,,-0.006006006006006093,4.696311637053336e-05
,,-0.002002002002001957,8.016828724181937e-06,,-0.002002002002001957,1.2688549888463639e-05,,-0.002002002002001957,8.563014262084302e-06,,-0.002002002002001957,-1.1005807263496412e-05,,-0.002002002002001957,1.0186820492258058e-05,,-0.002002002002001957,1.1513837443261799e-05,,-0.002002002002001957,-9.524122944245456e-06,,-0.002002002002001957,1.565437212351054e-05
,,0.002002002002002179,-8.016828724182827e-06,,0.002002002002002179,-1.2688549888465047e-05,,0.002002002002002179,-8.563014262085252e-06,,0.002002002002002179,1.1005807263497631e-05,,0.002002002002002179,-1.0186820492259188e-05,,0.002002002002002179,-1.1513837443263076e-05,,0.002002002002002179,9.524122944246513e-06,,0.002002002002002179,-1.5654372123512278e-05
,,0.006006006006006093,-2.40504861725467e-05,,0.006006006006006093,-3.8065649665392326e-05,,0.006006006006006093,-2.5689042786253857e-05,,0.006006006006006093,3.301742179049045e-05,,0.006006006006006093,-3.05604614767753e-05,,0.006006006006006093,-3.4541512329786675e-05,,0.006006006006006093,2.8572368832737427e-05,,0.006006006006006093,-4.696311637053336e-05
,,0.010010010010010006,-4.008414362091058e-05,,0.010010010010010006,-6.34427494423196e-05,,0.010010010010010006,-4.281507131042246e-05,,0.010010010010010006,5.502903631748328e-05,,0.010010010010010006,-5.093410246129142e-05,,0.010010010010010006,-5.756918721631027e-05,,0.010010010010010006,4.7620614721228335e-05,,0.010010010010010006,-7.827186061755444e-05
,,0.01401401401401392,-5.611780106927446e-05,,0.01401401401401392,-8.881984921924688e-05,,0.01401401401401392,-5.994109983459107e-05,,0.01401401401401392,7.70406508444761e-05,,0.01401401401401392,-7.130774344580753e-05,,0.01401401401401392,-8.059686210283386e-05,,0.01401401401401392,6.666886060971925e-05,,0.01401401401401392,-0.00010958060486457552
,,0.018018018018017834,-7.215145851763833e-05,,0.018018018018017834,-0.00011419694899617415,,0.018018018018017834,-7.706712835875967e-05,,0.018018018018017834,9.905226537146893e-05,,0.018018018018017834,-9.168138443032365e-05,,0.018018018018017834,-0.00010362453698935746,,0.018018018018017834,8.571710649821016e-05,,0.018018018018017834,-0.0001408893491115966
,,0.022022022022022192,-8.818511596600398e-05,,0.022022022022022192,-0.00013957404877310426,,0.022022022022022192,-9.419315688293017e-05,,0.022022022022022192,0.00012106387989846418,,0.022022022022022192,-0.00011205502541484202,,0.022022022022022192,-0.0001266522118758836,,0.022022022022022192,0.00010476535238670318,,0.022022022022022192,-0.00017219809335862116
,,0.026026026026026106,-0.00010421877341436785,,0.026026026026026106,-0.00016495114855003153,,0.026026026026026106,-0.00011131918540709878,,0.026026026026026106,0.000143075494425457,,0.026026026026026106,-0.00013242866639935814,,0.026026026026026106,-0.0001496798867624072,,0.026026026026026106,0.0001238135982751941,,0.026026026026026106,-0.00020350683760564223
,,0.03003003003003002,-0.00012025243086273174,,0.03003003003003002,-0.00019032824832695882,,0.03003003003003002,-0.0001284452139312674,,0.03003003003003002,0.00016508710895244983,,0.03003003003003002,-0.00015280230738387425,,0.03003003003003002,-0.0001727075616489308,,0.03003003003003002,0.000142861844163685,,0.03003003003003002,-0.00023481558185266333
,,0.03403403403403393,-0.0001362860883110956,,0.03403403403403393,-0.00021570534810388608,,0.03403403403403393,-0.00014557124245543598,,0.03403403403403393,0.00018709872347944266,,0.03403403403403393,-0.00017317594836839038,,0.03403403403403393,-0.0001957352365354544,,0.03403403403403393,0.00016191009005217592,,0.03403403403403393,-0.0002661243260996844
,,0.03803803803803785,-0.0001523197457594595,,0.03803803803803785,-0.00024108244788081338,,0.03803803803803785,-0.0001626972709796046,,0.03803803803803785,0.00020911033800643549,,0.03803803803803785,-0.00019354958935290648,,0.03803803803803785,-0.000218762911421978,,0.03803803803803785,0.00018095833594066683,,0.03803803803803785,-0.0002974330703467055
,,0.042042042042042205,-0.00016835340320782514,,0.042042042042042205,-0.00026645954765774346,,0.042042042042042205,-0.0001798232995037751,,0.042042042042042205,0.00023112195253343075,,0.042042042042042205,-0.00021392323033742487,,0.042042042042042205,-0.00024179058630850416,,0.042042042042042205,0.00020000658182915985,,0.042042042042042205,-0.00032874181459373005
,,0.04604604604604612,-0.00018438706065618902,,0.04604604604604612,-0.0002918366474346707,,0.04604604604604612,-0.0001969493280279437,,0.04604604604604612,0.0002531335670604236,,0.04604604604604612,-0.00023429687132194097,,0.04604604604604612,-0.00026481826119502774,,0.04604604604604612,0.0002190548277176508,,0.04604604604604612,-0.0003600505588407511
,,0.05005005005005003,-0.00020042071810455288,,0.05005005005005003,-0.000317213747211598,,0.05005005005005003,-0.0002140753565521123,,0.05005005005005003,0.0002751451815874164,,0.05005005005005003,-0.0002546705123064571,,0.05005005005005003,-0.00028784593608155136,,0.05005005005005003,0.0002381030736061417,,0.05005005005005003,-0.0003913593030877722
,,0.054054054054053946,-0.00021645437555291677,,0.054054054054053946,-0.0003425908469885253,,0.054054054054053946,-0.00023120138507628092,,0.054054054054053946,0.00029715679611440923,,0.054054054054053946,-0.00027504415329097324,,0.054054054054053946,-0.00031087361096807494,,0.054054054054053946,0.0002571513194946326,,0.054054054054053946,-0.00042266804733479327
,,0.05805805805805786,-0.00023248803300128065,,0.05805805805805786,-0.00036796794676545257,,0.05805805805805786,-0.0002483274136004495,,0.05805805805805786,0.000319168410641402,,0.05805805805805786,-0.0002954177942754893,,0.05805805805805786,-0.00033390128585459856,,0.05805805805805786,0.00027619956538312354,,0.05805805805805786,-0.00045397679158181434
,,0.06206206206206222,-0.00024852169044964627,,0.06206206206206222,-0.00039334504654238266,,0.06206206206206222,-0.00026545344212462003,,0.06206206206206222,0.00034118002516839727,,0.06206206206206222,-0.0003157914352600077,,0.06206206206206222,-0.0003569289607411247,,0.06206206206206222,0.00029524781127161656,,0.06206206206206222,-0.00048528553582883894
,,0.06606606606606613,-0.0002645553478980102,,0.06606606606606613,-0.0004187221463193099,,0.06606606606606613,-0.00028257947064878864,,0.06606606606606613,0.0003631916396953901,,0.06606606606606613,-0.0003361650762445238,,0.06606606606606613,-0.0003799566356276483,,0.06606606606606613,0.00031429605716010747,,0.06606606606606613,-0.00051659428007586
,,0.07007007007007005,-0.00028058900534637404,,0.07007007007007005,-0.00044409924609623724,,0.07007007007007005,-0.00029970549917295725,,0.07007007007007005,0.0003852032542223829,,0.07007007007007005,-0.00035653871722903993,,0.07007007007007005,-0.0004029843105141719,,0.07007007007007005,0.0003333443030485984,,0.07007007007007005,-0.000547903024322881
,,0.07407407407407396,-0.0002966226627947379,,0.07407407407407396,-0.0004694763458731645,,0.07407407407407396,-0.00031683152769712585,,0.07407407407407396,0.00040721486874937575,,0.07407407407407396,-0.00037691235821355607,,0.07407407407407396,-0.0004260119854006955,,0.07407407407407396,0.0003523925489370893,,0.07407407407407396,-0.0005792117685699022
,,0.07807807807807787,-0.0003126563202431018,,0.07807807807807787,-0.0004948534456500918,,0.07807807807807787,-0.00033395755622129446,,0.07807807807807787,0.0004292264832763686,,0.07807807807807787,-0.00039728599919807214,,0.07807807807807787,-0.0004490396602872191,,0.07807807807807787,0.0003714407948255802,,0.07807807807807787,-0.0006105205128169233
,,0.08208208208208223,-0.00032868997769146745,,0.08208208208208223,-0.0005202305454270219,,0.08208208208208223,-0.00035108358474546497,,0.08208208208208223,0.00045123809780336384,,0.08208208208208223,-0.00041765964018259055,,0.08208208208208223,-0.00047206733517374526,,0.08208208208208223,0.0003904890407140732,,0.08208208208208223,-0.0006418292570639478
,,0.08608608608608614,-0.0003447236351398313,,0.08608608608608614,-0.0005456076452039491,,0.08608608608608614,-0.0003682096132696336,,0.08608608608608614,0.00047324971233035667,,0.08608608608608614,-0.00043803328116710663,,0.08608608608608614,-0.0004950950100602689,,0.08608608608608614,0.00040953728660256413,,0.08608608608608614,-0.0006731380013109689
,,0.09009009009009006,-0.0003607572925881952,,0.09009009009009006,-0.0005709847449808764,,0.09009009009009006,-0.0003853356417938022,,0.09009009009009006,0.0004952613268573494,,0.09009009009009006,-0.00045840692215162276,,0.09009009009009006,-0.0005181226849467924,,0.09009009009009006,0.00042858553249105504,,0.09009009009009006,-0.00070444674555799
,,0.09409409409409397,-0.0003767909500365591,,0.09409409409409397,-0.0005963618447578038,,0.09409409409409397,-0.0004024616703179708,,0.09409409409409397,0.0005172729413843423,,0.09409409409409397,-0.0004787805631361389,,0.09409409409409397,-0.000541150359833316,,0.09409409409409397,0.00044763377837954595,,0.09409409409409397,-0.000735755489805011
,,0.09809809809809789,-0.00039282460748492294,,0.09809809809809789,-0.000621738944534731,,0.09809809809809789,-0.0004195876988421394,,0.09809809809809789,0.0005392845559113351,,0.09809809809809789,-0.000499154204120655,,0.09809809809809789,-0.0005641780347198397,,0.09809809809809789,0.00046668202426803685,,0.09809809809809789,-0.0007670642340520321
,,0.10210210210210224,-0.0004088582649332886,,0.10210210210210224,-0.0006471160443116611,,0.10210210210210224,-0.0004367137273663099,,0.10210210210210224,0.0005612961704383304,,0.10210210210210224,-0.0005195278451051733,,0.10210210210210224,-0.0005872057096063658,,0.10210210210210224,0.0004857302701565299,,0.10210210210210224,-0.0007983729782990567
,,0.10610610610610616,-0.0004248919223816525,,0.10610610610610616,-0.0006724931440885883,,0.10610610610610616,-0.0004538397558904785,,0.10610610610610616,0.0005833077849653232,,0.10610610610610616,-0.0005399014860896895,,0.10610610610610616,-0.0006102333844928894,,0.10610610610610616,0.0005047785160450208,,0.10610610610610616,-0.0008296817225460777
,,0.11011011011011007,-0.00044092557983001635,,0.11011011011011007,-0.0006978702438655156,,0.11011011011011007,-0.0004709657844146471,,0.11011011011011007,0.0006053193994923161,,0.11011011011011007,-0.0005602751270742056,,0.11011011011011007,-0.0006332610593794129,,0.11011011011011007,0.0005238267619335117,,0.11011011011011007,-0.0008609904667930988
,,0.11411411411411398,-0.0004569592372783802,,0.11411411411411398,-0.000723247343642443,,0.11411411411411398,-0.0004880918129388157,,0.11411411411411398,0.0006273310140193089,,0.11411411411411398,-0.0005806487680587217,,0.11411411411411398,-0.0006562887342659366,,0.11411411411411398,0.0005428750078220027,,0.11411411411411398,-0.0008922992110401199
,,0.1181181181181179,-0.0004729928947267441,,0.1181181181181179,-0.0007486244434193702,,0.1181181181181179,-0.0005052178414629843,,0.1181181181181179,0.0006493426285463017,,0.1181181181181179,-0.0006010224090432379,,0.1181181181181179,-0.0006793164091524602,,0.1181181181181179,0.0005619232537104936,,0.1181181181181179,-0.000923607955287141
,,0.12212212212212226,-0.0004890265521751097,,0.12212212212212226,-0.0007740015431963003,,0.12212212212212226,-0.0005223438699871548,,0.12212212212212226,0.0006713542430732969,,0.12212212212212226,-0.0006213960500277562,,0.12212212212212226,-0.0007023440840389863,,0.12212212212212226,0.0005809714995989865,,0.12212212212212226,-0.0009549166995341656
,,0.12612612612612617,-0.0005050602096234736,,0.12612612612612617,-0.0007993786429732275,,0.12612612612612617,-0.0005394698985113234,,0.12612612612612617,0.0006933658576002898,,0.12612612612612617,-0.0006417696910122723,,0.12612612612612617,-0.0007253717589255099,,0.12612612612612617,0.0006000197454874774,,0.12612612612612617,-0.0009862254437811866
,,0.13013013013013008,-0.0005210938670718375,,0.13013013013013008,-0.0008247557427501548,,0.13013013013013008,-0.000556595927035492,,0.13013013013013008,0.0007153774721272826,,0.13013013013013008,-0.0006621433319967885,,0.13013013013013008,-0.0007483994338120336,,0.13013013013013008,0.0006190679913759684,,0.13013013013013008,-0.0010175341880282076
,,0.134134134134134,-0.0005371275245202013,,0.134134134134134,-0.0008501328425270821,,0.134134134134134,-0.0005737219555596606,,0.134134134134134,0.0007373890866542754,,0.134134134134134,-0.0006825169729813046,,0.134134134134134,-0.0007714271086985571,,0.134134134134134,0.0006381162372644593,,0.134134134134134,-0.0010488429322752287
,,0.1381381381381379,-0.0005531611819685653,,0.1381381381381379,-0.0008755099423040094,,0.1381381381381379,-0.0005908479840838292,,0.1381381381381379,0.0007594007011812682,,0.1381381381381379,-0.0007028906139658206,,0.1381381381381379,-0.0007944547835850807,,0.1381381381381379,0.0006571644831529502,,0.1381381381381379,-0.0010801516765222498
,,0.14214214214214227,-0.0005691948394169309,,0.14214214214214227,-0.0009008870420809395,,0.14214214214214227,-0.0006079740126079998,,0.14214214214214227,0.0007814123157082635,,0.14214214214214227,-0.0007232642549503391,,0.14214214214214227,-0.0008174824584716068,,0.14214214214214227,0.0006762127290414432,,0.14214214214214227,-0.0011114604207692743
,,0.14614614614614618,-0.0005852284968652948,,0.14614614614614618,-0.0009262641418578668,,0.14614614614614618,-0.0006251000411321684,,0.14614614614614618,0.0008034239302352563,,0.14614614614614618,-0.0007436378959348552,,0.14614614614614618,-0.0008405101333581305,,0.14614614614614618,0.0006952609749299342,,0.14614614614614618,-0.0011427691650162956
,,0.1501501501501501,-0.0006012621543136586,,0.1501501501501501,-0.000951641241634794,,0.1501501501501501,-0.000642226069656337,,0.1501501501501501,0.0008254355447622491,,0.1501501501501501,-0.0007640115369193713,,0.1501501501501501,-0.0008635378082446541,,0.1501501501501501,0.0007143092208184251,,0.1501501501501501,-0.0011740779092633167
,,0.154154154154154,-0.0006172958117620225,,0.154154154154154,-0.0009770183414117212,,0.154154154154154,-0.0006593520981805056,,0.154154154154154,0.0008474471592892419,,0.154154154154154,-0.0007843851779038874,,0.154154154154154,-0.0008865654831311776,,0.154154154154154,0.000733357466706916,,0.154154154154154,-0.0012053866535103378
,,0.15815815815815792,-0.0006333294692103864,,0.15815815815815792,-0.0010023954411886487,,0.15815815815815792,-0.0006764781267046742,,0.15815815815815792,0.0008694587738162348,,0.15815815815815792,-0.0008047588188884035,,0.15815815815815792,-0.0009095931580177012,,0.15815815815815792,0.0007524057125954069,,0.15815815815815792,-0.0012366953977573588
,,0.16216216216216228,-0.0006493631266587521,,0.16216216216216228,-0.0010277725409655787,,0.16216216216216228,-0.0006936041552288447,,0.16216216216216228,0.0008914703883432301,,0.16216216216216228,-0.0008251324598729219,,0.16216216216216228,-0.0009326208329042275,,0.16216216216216228,0.0007714539584839,,0.16216216216216228,-0.0012680041420043834
,,0.1661661661661662,-0.000665396784107116,,0.1661661661661662,-0.001053149640742506,,0.1661661661661662,-0.0007107301837530133,,0.1661661661661662,0.0009134820028702229,,0.1661661661661662,-0.000845506100857438,,0.1661661661661662,-0.000955648507790751,,0.1661661661661662,0.0007905022043723909,,0.1661661661661662,-0.0012993128862514045
,,0.1701701701701701,-0.0006814304415554798,,0.1701701701701701,-0.0010785267405194333,,0.1701701701701701,-0.0007278562122771819,,0.1701701701701701,0.0009354936173972157,,0.1701701701701701,-0.0008658797418419541,,0.1701701701701701,-0.0009786761826772745,,0.1701701701701701,0.0008095504502608818,,0.1701701701701701,-0.0013306216304984255
,,0.17417417417417402,-0.0006974640990038437,,0.17417417417417402,-0.0011039038402963605,,0.17417417417417402,-0.0007449822408013505,,0.17417417417417402,0.0009575052319242086,,0.17417417417417402,-0.0008862533828264702,,0.17417417417417402,-0.0010017038575637982,,0.17417417417417402,0.0008285986961493727,,0.17417417417417402,-0.0013619303747454466
,,0.17817817817817794,-0.0007134977564522076,,0.17817817817817794,-0.0011292809400732877,,0.17817817817817794,-0.0007621082693255191,,0.17817817817817794,0.0009795168464512014,,0.17817817817817794,-0.0009066270238109864,,0.17817817817817794,-0.0010247315324503218,,0.17817817817817794,0.0008476469420378636,,0.17817817817817794,-0.0013932391189924677
,,0.1821821821821823,-0.0007295314139005733,,0.1821821821821823,-0.001154658039850218,,0.1821821821821823,-0.0007792342978496896,,0.1821821821821823,0.0010015284609781966,,0.1821821821821823,-0.0009270006647955048,,0.1821821821821823,-0.0010477592073368479,,0.1821821821821823,0.0008666951879263566,,0.1821821821821823,-0.0014245478632394922
,,0.1861861861861862,-0.0007455650713489371,,0.1861861861861862,-0.0011800351396271452,,0.1861861861861862,-0.0007963603263738582,,0.1861861861861862,0.0010235400755051894,,0.1861861861861862,-0.0009473743057800208,,0.1861861861861862,-0.0010707868822233716,,0.1861861861861862,0.0008857434338148475,,0.1861861861861862,-0.0014558566074865133
,,0.19019019019019012,-0.000761598728797301,,0.19019019019019012,-0.0012054122394040724,,0.19019019019019012,-0.0008134863548980269,,0.19019019019019012,0.0010455516900321823,,0.19019019019019012,-0.0009677479467645369,,0.19019019019019012,-0.0010938145571098951,,0.19019019019019012,0.0009047916797033384,,0.19019019019019012,-0.0014871653517335344
,,0.19419419419419404,-0.0007776323862456649,,0.19419419419419404,-0.0012307893391809998,,0.19419419419419404,-0.0008306123834221955,,0.19419419419419404,0.001067563304559175,,0.19419419419419404,-0.000988121587749053,,0.19419419419419404,-0.0011168422319964187,,0.19419419419419404,0.0009238399255918293,,0.19419419419419404,-0.0015184740959805554
,,0.1981981981981984,-0.0007936660436940305,,0.1981981981981984,-0.0012561664389579299,,0.1981981981981984,-0.0008477384119463659,,0.1981981981981984,0.0010895749190861703,,0.1981981981981984,-0.0010084952287335715,,0.1981981981981984,-0.001139869906882945,,0.1981981981981984,0.0009428881714803224,,0.1981981981981984,-0.00154978284022758
,,0.2022022022022023,-0.0008096997011423943,,0.2022022022022023,-0.001281543538734857,,0.2022022022022023,-0.0008648644404705345,,0.2022022022022023,0.0011115865336131631,,0.2022022022022023,-0.0010288688697180875,,0.2022022022022023,-0.0011628975817694685,,0.2022022022022023,0.0009619364173688133,,0.2022022022022023,-0.001581091584474601
,,0.20620620620620622,-0.0008257333585907583,,0.20620620620620622,-0.0013069206385117843,,0.20620620620620622,-0.0008819904689947031,,0.20620620620620622,0.001133598148140156,,0.20620620620620622,-0.0010492425107026036,,0.20620620620620622,-0.001185925256655992,,0.20620620620620622,0.0009809846632573042,,0.20620620620620622,-0.0016124003287216221
,,0.21021021021021014,-0.0008417670160391222,,0.21021021021021014,-0.0013322977382887117,,0.21021021021021014,-0.0008991164975188717,,0.21021021021021014,0.0011556097626671488,,0.21021021021021014,-0.0010696161516871197,,0.21021021021021014,-0.0012089529315425158,,0.21021021021021014,0.0010000329091457952,,0.21021021021021014,-0.0016437090729686432
,,0.21421421421421405,-0.000857800673487486,,0.21421421421421405,-0.001357674838065639,,0.21421421421421405,-0.0009162425260430403,,0.21421421421421405,0.0011776213771941416,,0.21421421421421405,-0.001089989792671636,,0.21421421421421405,-0.0012319806064290393,,0.21421421421421405,0.001019081155034286,,0.21421421421421405,-0.0016750178172156643
,,0.2182182182182184,-0.0008738343309358516,,0.2182182182182184,-0.001383051937842569,,0.2182182182182184,-0.0009333685545672108,,0.2182182182182184,0.0011996329917211368,,0.2182182182182184,-0.0011103634336561542,,0.2182182182182184,-0.0012550082813155654,,0.2182182182182184,0.001038129400922779,,0.2182182182182184,-0.0017063265614626888
,,0.22222222222222232,-0.0008898679883842155,,0.22222222222222232,-0.0014084290376194964,,0.22222222222222232,-0.0009504945830913794,,0.22222222222222232,0.0012216446062481296,,0.22222222222222232,-0.0011307370746406703,,0.22222222222222232,-0.0012780359562020891,,0.22222222222222232,0.00105717764681127,,0.22222222222222232,-0.00173763530570971
,,0.22622622622622623,-0.0009059016458325794,,0.22622622622622623,-0.0014338061373964236,,0.22622622622622623,-0.000967620611615548,,0.22622622622622623,0.0012436562207751225,,0.22622622622622623,-0.0011511107156251866,,0.22622622622622623,-0.0013010636310886127,,0.22622622622622623,0.0010762258926997608,,0.22622622622622623,-0.001768944049956731
,,0.23023023023023015,-0.0009219353032809432,,0.23023023023023015,-0.0014591832371733508,,0.23023023023023015,-0.0009847466401397167,,0.23023023023023015,0.0012656678353021153,,0.23023023023023015,-0.0011714843566097027,,0.23023023023023015,-0.0013240913059751362,,0.23023023023023015,0.0010952741385882518,,0.23023023023023015,-0.001800252794203752
,,0.23423423423423406,-0.0009379689607293072,,0.23423423423423406,-0.0014845603369502782,,0.23423423423423406,-0.0010018726686638853,,0.23423423423423406,0.0012876794498291081,,0.23423423423423406,-0.0011918579975942188,,0.23423423423423406,-0.00134711898086166,,0.23423423423423406,0.0011143223844767426,,0.23423423423423406,-0.0018315615384507731
,,0.23823823823823842,-0.0009540026181776728,,0.23823823823823842,-0.0015099374367272083,,0.23823823823823842,-0.0010189986971880557,,0.23823823823823842,0.0013096910643561035,,0.23823823823823842,-0.0012122316385787372,,0.23823823823823842,-0.001370146655748186,,0.23823823823823842,0.0011333706303652358,,0.23823823823823842,-0.0018628702826977979
,,0.24224224224224233,-0.0009700362756260367,,0.24224224224224233,-0.0015353145365041355,,0.24224224224224233,-0.0010361247257122243,,0.24224224224224233,0.0013317026788830964,,0.24224224224224233,-0.0012326052795632533,,0.24224224224224233,-0.0013931743306347096,,0.24224224224224233,0.0011524188762537266,,0.24224224224224233,-0.001894179026944819
,,0.24624624624624625,-0.0009860699330744005,,0.24624624624624625,-0.001560691636281063,,0.24624624624624625,-0.001053250754236393,,0.24624624624624625,0.0013537142934100892,,0.24624624624624625,-0.0012529789205477694,,0.24624624624624625,-0.001416202005521233,,0.24624624624624625,0.0011714671221422176,,0.24624624624624625,-0.00192548777119184
,,0.25025025025025016,-0.0010021035905227644,,0.25025025025025016,-0.00158606873605799,,0.25025025025025016,-0.0010703767827605615,,0.25025025025025016,0.001375725907937082,,0.25025025025025016,-0.0012733525615322855,,0.25025025025025016,-0.0014392296804077568,,0.25025025025025016,0.0011905153680307084,,0.25025025025025016,-0.001956796515438861
,,0.2542542542542541,-0.0010181372479711283,,0.2542542542542541,-0.0016114458358349173,,0.2542542542542541,-0.00108750281128473,,0.2542542542542541,0.0013977375224640746,,0.2542542542542541,-0.0012937262025168015,,0.2542542542542541,-0.0014622573552942803,,0.2542542542542541,0.0012095636139191994,,0.2542542542542541,-0.001988105259685882
,,0.25825825825825843,-0.001034170905419494,,0.25825825825825843,-0.0016368229356118473,,0.25825825825825843,-0.0011046288398089007,,0.25825825825825843,0.00141974913699107,,0.25825825825825843,-0.00131409984350132,,0.25825825825825843,-0.0014852850301808065,,0.25825825825825843,0.0012286118598076924,,0.25825825825825843,-0.0020194140039329067
,,0.26226226226226235,-0.001050204562867858,,0.26226226226226235,-0.0016622000353887748,,0.26226226226226235,-0.0011217548683330693,,0.26226226226226235,0.0014417607515180629,,0.26226226226226235,-0.001334473484485836,,0.26226226226226235,-0.0015083127050673302,,0.26226226226226235,0.0012476601056961834,,0.26226226226226235,-0.0020507227481799278
,,0.26626626626626626,-0.0010662382203162218,,0.26626626626626626,-0.001687577135165702,,0.26626626626626626,-0.0011388808968572379,,0.26626626626626626,0.0014637723660450557,,0.26626626626626626,-0.0013548471254703522,,0.26626626626626626,-0.0015313403799538537,,0.26626626626626626,0.0012667083515846742,,0.26626626626626626,-0.002082031492426949
,,0.2702702702702702,-0.0010822718777645855,,0.2702702702702702,-0.0017129542349426292,,0.2702702702702702,-0.0011560069253814065,,0.2702702702702702,0.0014857839805720485,,0.2702702702702702,-0.0013752207664548682,,0.2702702702702702,-0.0015543680548403772,,0.2702702702702702,0.0012857565974731652,,0.2702702702702702,-0.00211334023667397
,,0.2742742742742741,-0.0010983055352129494,,0.2742742742742741,-0.0017383313347195566,,0.2742742742742741,-0.001173132953905575,,0.2742742742742741,0.0015077955950990414,,0.2742742742742741,-0.0013955944074393845,,0.2742742742742741,-0.001577395729726901,,0.2742742742742741,0.001304804843361656,,0.2742742742742741,-0.002144648980920991
,,0.27827827827827845,-0.001114339192661315,,0.27827827827827845,-0.0017637084344964866,,0.27827827827827845,-0.0011902589824297457,,0.27827827827827845,0.0015298072096260366,,0.27827827827827845,-0.0014159680484239028,,0.27827827827827845,-0.001600423404613427,,0.27827827827827845,0.001323853089250149,,0.27827827827827845,-0.0021759577251680155
,,0.28228228228228236,-0.001130372850109679,,0.28228228228228236,-0.0017890855342734139,,0.28228228228228236,-0.0012073850109539143,,0.28228228228228236,0.0015518188241530294,,0.28228228228228236,-0.0014363416894084189,,0.28228228228228236,-0.0016234510794999506,,0.28228228228228236,0.00134290133513864,,0.28228228228228236,-0.0022072664694150366
,,0.2862862862862863,-0.0011464065075580429,,0.2862862862862863,-0.0018144626340503413,,0.2862862862862863,-0.0012245110394780829,,0.2862862862862863,0.0015738304386800222,,0.2862862862862863,-0.001456715330392935,,0.2862862862862863,-0.0016464787543864743,,0.2862862862862863,0.0013619495810271308,,0.2862862862862863,-0.0022385752136620577
,,0.2902902902902902,-0.0011624401650064068,,0.2902902902902902,-0.0018398397338272685,,0.2902902902902902,-0.0012416370680022515,,0.2902902902902902,0.001595842053207015,,0.2902902902902902,-0.0014770889713774512,,0.2902902902902902,-0.0016695064292729979,,0.2902902902902902,0.0013809978269156218,,0.2902902902902902,-0.0022698839579090788
,,0.2942942942942941,-0.0011784738224547707,,0.2942942942942941,-0.0018652168336041957,,0.2942942942942941,-0.00125876309652642,,0.2942942942942941,0.0016178536677340079,,0.2942942942942941,-0.0014974626123619673,,0.2942942942942941,-0.0016925341041595214,,0.2942942942942941,0.0014000460728041126,,0.2942942942942941,-0.0023011927021561
,,0.29829829829829846,-0.0011945074799031364,,0.29829829829829846,-0.001890593933381126,,0.29829829829829846,-0.0012758891250505906,,0.29829829829829846,0.001639865282261003,,0.29829829829829846,-0.0015178362533464856,,0.29829829829829846,-0.0017155617790460475,,0.29829829829829846,0.0014190943186926058,,0.29829829829829846,-0.0023325014464031244
,,0.3023023023023024,-0.0012105411373515003,,0.3023023023023024,-0.0019159710331580532,,0.3023023023023024,-0.0012930151535747593,,0.3023023023023024,0.001661876896787996,,0.3023023023023024,-0.0015382098943310019,,0.3023023023023024,-0.0017385894539325712,,0.3023023023023024,0.0014381425645810966,,0.3023023023023024,-0.0023638101906501455
,,0.3063063063063063,-0.001226574794799864,,0.3063063063063063,-0.0019413481329349804,,0.3063063063063063,-0.0013101411820989279,,0.3063063063063063,0.0016838885113149888,,0.3063063063063063,-0.001558583535315518,,0.3063063063063063,-0.0017616171288190948,,0.3063063063063063,0.0014571908104695876,,0.3063063063063063,-0.0023951189348971665
,,0.3103103103103102,-0.0012426084522482279,,0.3103103103103102,-0.001966725232711908,,0.3103103103103102,-0.0013272672106230965,,0.3103103103103102,0.0017059001258419816,,0.3103103103103102,-0.001578957176300034,,0.3103103103103102,-0.0017846448037056185,,0.3103103103103102,0.0014762390563580784,,0.3103103103103102,-0.0024264276791441876
,,0.3143143143143141,-0.0012586421096965918,,0.3143143143143141,-0.001992102332488835,,0.3143143143143141,-0.001344393239147265,,0.3143143143143141,0.0017279117403689744,,0.3143143143143141,-0.00159933081728455,,0.3143143143143141,-0.001807672478592142,,0.3143143143143141,0.0014952873022465694,,0.3143143143143141,-0.0024577364233912087
,,0.31831831831831847,-0.0012746757671449574,,0.31831831831831847,-0.0020174794322657653,,0.31831831831831847,-0.0013615192676714354,,0.31831831831831847,0.0017499233548959696,,0.31831831831831847,-0.0016197044582690685,,0.31831831831831847,-0.0018307001534786681,,0.31831831831831847,0.0015143355481350624,,0.31831831831831847,-0.002489045167638233
,,0.3223223223223224,-0.0012907094245933213,,0.3223223223223224,-0.0020428565320426925,,0.3223223223223224,-0.001378645296195604,,0.3223223223223224,0.0017719349694229624,,0.3223223223223224,-0.0016400780992535846,,0.3223223223223224,-0.0018537278283651917,,0.3223223223223224,0.0015333837940235534,,0.3223223223223224,-0.0025203539118852543
,,0.3263263263263263,-0.0013067430820416853,,0.3263263263263263,-0.0020682336318196197,,0.3263263263263263,-0.0013957713247197726,,0.3263263263263263,0.0017939465839499553,,0.3263263263263263,-0.0016604517402381007,,0.3263263263263263,-0.0018767555032517154,,0.3263263263263263,0.0015524320399120442,,0.3263263263263263,-0.0025516626561322754
,,0.3303303303303302,-0.0013227767394900492,,0.3303303303303302,-0.002093610731596547,,0.3303303303303302,-0.0014128973532439412,,0.3303303303303302,0.001815958198476948,,0.3303303303303302,-0.0016808253812226168,,0.3303303303303302,-0.001899783178138239,,0.3303303303303302,0.0015714802858005352,,0.3303303303303302,-0.0025829714003792964
,,0.3343343343343341,-0.0013388103969384129,,0.3343343343343341,-0.002118987831373474,,0.3343343343343341,-0.0014300233817681098,,0.3343343343343341,0.001837969813003941,,0.3343343343343341,-0.0017011990222071329,,0.3343343343343341,-0.0019228108530247626,,0.3343343343343341,0.001590528531689026,,0.3343343343343341,-0.0026142801446263175
,,0.3383383383383385,-0.0013548440543867785,,0.3383383383383385,-0.0021443649311504043,,0.3383383383383385,-0.0014471494102922804,,0.3383383383383385,0.0018599814275309361,,0.3383383383383385,-0.0017215726631916513,,0.3383383383383385,-0.0019458385279112888,,0.3383383383383385,0.001609576777577519,,0.3383383383383385,-0.002645588888873342
,,0.3423423423423424,-0.0013708777118351424,,0.3423423423423424,-0.0021697420309273316,,0.3423423423423424,-0.001464275438816449,,0.3423423423423424,0.001881993042057929,,0.3423423423423424,-0.0017419463041761674,,0.3423423423423424,-0.0019688662027978125,,0.3423423423423424,0.00162862502346601,,0.3423423423423424,-0.002676897633120363
,,0.3463463463463463,-0.0013869113692835063,,0.3463463463463463,-0.0021951191307042588,,0.3463463463463463,-0.0014814014673406176,,0.3463463463463463,0.0019040046565849218,,0.3463463463463463,-0.0017623199451606835,,0.3463463463463463,-0.001991893877684336,,0.3463463463463463,0.0016476732693545008,,0.3463463463463463,-0.002708206377367384
,,0.3503503503503502,-0.0014029450267318702,,0.3503503503503502,-0.002220496230481186,,0.3503503503503502,-0.0014985274958647862,,0.3503503503503502,0.0019260162711119146,,0.3503503503503502,-0.0017826935861451996,,0.3503503503503502,-0.0020149215525708595,,0.3503503503503502,0.0016667215152429918,,0.3503503503503502,-0.0027395151216144053
,,0.35435435435435414,-0.0014189786841802342,,0.35435435435435414,-0.002245873330258113,,0.35435435435435414,-0.0015156535243889548,,0.35435435435435414,0.0019480278856389074,,0.35435435435435414,-0.0018030672271297159,,0.35435435435435414,-0.002037949227457383,,0.35435435435435414,0.0016857697611314826,,0.35435435435435414,-0.0027708238658614263
,,0.3583583583583585,-0.0014350123416285998,,0.3583583583583585,-0.0022712504300350434,,0.3583583583583585,-0.0015327795529131254,,0.3583583583583585,0.001970039500165903,,0.3583583583583585,-0.001823440868114234,,0.3583583583583585,-0.002060976902343909,,0.3583583583583585,0.0017048180070199758,,0.3583583583583585,-0.002802132610108451
,,0.3623623623623624,-0.0014510459990769637,,0.3623623623623624,-0.0022966275298119706,,0.3623623623623624,-0.001549905581437294,,0.3623623623623624,0.0019920511146928957,,0.3623623623623624,-0.0018438145090987502,,0.3623623623623624,-0.0020840045772304327,,0.3623623623623624,0.0017238662529084666,,0.3623623623623624,-0.002833441354355472
,,0.3663663663663663,-0.0014670796565253274,,0.3663663663663663,-0.002322004629588898,,0.3663663663663663,-0.0015670316099614626,,0.3663663663663663,0.0020140627292198885,,0.3663663663663663,-0.0018641881500832665,,0.3663663663663663,-0.0021070322521169562,,0.3663663663663663,0.0017429144987969577,,0.3663663663663663,-0.002864750098602493
,,0.37037037037037024,-0.0014831133139736913,,0.37037037037037024,-0.0023473817293658255,,0.37037037037037024,-0.0015841576384856312,,0.37037037037037024,0.0020360743437468814,,0.37037037037037024,-0.0018845617910677826,,0.37037037037037024,-0.00213005992700348,,0.37037037037037024,0.0017619627446854485,,0.37037037037037024,-0.002896058842849514
,,0.37437437437437415,-0.0014991469714220552,,0.37437437437437415,-0.0023727588291427527,,0.37437437437437415,-0.0016012836670097998,,0.37437437437437415,0.002058085958273874,,0.37437437437437415,-0.0019049354320522986,,0.37437437437437415,-0.0021530876018900037,,0.37437437437437415,0.0017810109905739395,,0.37437437437437415,-0.002927367587096535
,,0.3783783783783785,-0.0015151806288704209,,0.3783783783783785,-0.0023981359289196825,,0.3783783783783785,-0.0016184096955339702,,0.3783783783783785,0.002080097572800869,,0.3783783783783785,-0.001925309073036817,,0.3783783783783785,-0.00217611527677653,,0.3783783783783785,0.0018000592364624324,,0.3783783783783785,-0.0029586763313435597
,,0.3823823823823824,-0.0015312142863187848,,0.3823823823823824,-0.00242351302869661,,0.3823823823823824,-0.0016355357240581388,,0.3823823823823824,0.002102109187327862,,0.3823823823823824,-0.0019456827140213332,,0.3823823823823824,-0.0021991429516630533,,0.3823823823823824,0.0018191074823509235,,0.3823823823823824,-0.0029899850755905812
,,0.38638638638638634,-0.0015472479437671487,,0.38638638638638634,-0.0024488901284735374,,0.38638638638638634,-0.0016526617525823074,,0.38638638638638634,0.002124120801854855,,0.38638638638638634,-0.0019660563550058493,,0.38638638638638634,-0.002222170626549577,,0.38638638638638634,0.0018381557282394143,,0.38638638638638634,-0.0030212938198376023
,,0.39039039039039025,-0.0015632816012155126,,0.39039039039039025,-0.0024742672282504646,,0.39039039039039025,-0.001669787781106476,,0.39039039039039025,0.0021461324163818477,,0.39039039039039025,-0.0019864299959903653,,0.39039039039039025,-0.0022451983014361004,,0.39039039039039025,0.0018572039741279053,,0.39039039039039025,-0.0030526025640846234
,,0.39439439439439417,-0.0015793152586638763,,0.39439439439439417,-0.002499644328027392,,0.39439439439439417,-0.0016869138096306446,,0.39439439439439417,0.0021681440309088405,,0.39439439439439417,-0.0020068036369748814,,0.39439439439439417,-0.0022682259763226243,,0.39439439439439417,0.001876252220016396,,0.39439439439439417,-0.0030839113083316444
,,0.3983983983983985,-0.0015953489161122422,,0.3983983983983985,-0.002525021427804322,,0.3983983983983985,-0.0017040398381548152,,0.3983983983983985,0.002190155645435836,,0.3983983983983985,-0.0020271772779593997,,0.3983983983983985,-0.0022912536512091504,,0.3983983983983985,0.001895300465904889,,0.3983983983983985,-0.003115220052578669
,,0.40240240240240244,-0.0016113825735606059,,0.40240240240240244,-0.0025503985275812492,,0.40240240240240244,-0.0017211658666789838,,0.40240240240240244,0.0022121672599628287,,0.40240240240240244,-0.0020475509189439157,,0.40240240240240244,-0.002314281326095674,,0.40240240240240244,0.00191434871179338,,0.40240240240240244,-0.00314652879682569
,,0.40640640640640635,-0.0016274162310089698,,0.40640640640640635,-0.0025757756273581765,,0.40640640640640635,-0.0017382918952031524,,0.40640640640640635,0.0022341788744898216,,0.40640640640640635,-0.0020679245599284322,,0.40640640640640635,-0.0023373090009821975,,0.40640640640640635,0.0019333969576818709,,0.40640640640640635,-0.003177837541072711
,,0.41041041041041026,-0.0016434498884573337,,0.41041041041041026,-0.0026011527271351037,,0.41041041041041026,-0.001755417923727321,,0.41041041041041026,0.0022561904890168144,,0.41041041041041026,-0.0020882982009129483,,0.41041041041041026,-0.002360336675868721,,0.41041041041041026,0.0019524452035703619,,0.41041041041041026,-0.003209146285319732
,,0.4144144144144142,-0.0016594835459056976,,0.4144144144144142,-0.002626529826912031,,0.4144144144144142,-0.0017725439522514896,,0.4144144144144142,0.002278202103543807,,0.4144144144144142,-0.0021086718418974644,,0.4144144144144142,-0.0023833643507552445,,0.4144144144144142,0.001971493449458853,,0.4144144144144142,-0.0032404550295667533
,,0.41841841841841854,-0.0016755172033540633,,0.41841841841841854,-0.002651906926688961,,0.41841841841841854,-0.0017896699807756601,,0.41841841841841854,0.0023002137180708026,,0.41841841841841854,-0.0021290454828819826,,0.41841841841841854,-0.0024063920256417706,,0.41841841841841854,0.001990541695347346,,0.41841841841841854,-0.003271763773813778
,,0.42242242242242245,-0.0016915508608024272,,0.42242242242242245,-0.0026772840264658883,,0.42242242242242245,-0.0018067960092998288,,0.42242242242242245,0.0023222253325977955,,0.42242242242242245,-0.0021494191238664987,,0.42242242242242245,-0.0024294197005282946,,0.42242242242242245,0.0020095899412358367,,0.42242242242242245,-0.003303072518060799
,,0.42642642642642636,-0.001707584518250791,,0.42642642642642636,-0.0027026611262428155,,0.42642642642642636,-0.0018239220378239974,,0.42642642642642636,0.002344236947124788,,0.42642642642642636,-0.002169792764851015,,0.42642642642642636,-0.002452447375414818,,0.42642642642642636,0.0020286381871243275,,0.42642642642642636,-0.00333438126230782
,,0.4304304304304303,-0.0017236181756991548,,0.4304304304304303,-0.0027280382260197428,,0.4304304304304303,-0.001841048066348166,,0.4304304304304303,0.0023662485616517807,,0.4304304304304303,-0.002190166405835531,,0.4304304304304303,-0.0024754750503013416,,0.4304304304304303,0.0020476864330128187,,0.4304304304304303,-0.003365690006554841
,,0.43443443443443464,-0.0017396518331475204,,0.43443443443443464,-0.002753415325796673,,0.43443443443443464,-0.0018581740948723365,,0.43443443443443464,0.002388260176178776,,0.43443443443443464,-0.0022105400468200496,,0.43443443443443464,-0.0024985027251878678,,0.43443443443443464,0.0020667346789013117,,0.43443443443443464,-0.0033969987508018656
,,0.43843843843843855,-0.0017556854905958843,,0.43843843843843855,-0.0027787924255736,,0.43843843843843855,-0.0018753001233965051,,0.43843843843843855,0.002410271790705769,,0.43843843843843855,-0.0022309136878045656,,0.43843843843843855,-0.0025215304000743913,,0.43843843843843855,0.0020857829247898025,,0.43843843843843855,-0.0034283074950488867
,,0.44244244244244246,-0.0017717191480442482,,0.44244244244244246,-0.0028041695253505274,,0.44244244244244246,-0.0018924261519206737,,0.44244244244244246,0.0024322834052327618,,0.44244244244244246,-0.0022512873287890817,,0.44244244244244246,-0.002544558074960915,,0.44244244244244246,0.0021048311706782933,,0.44244244244244246,-0.0034596162392959077
,,0.4464464464464464,-0.0017877528054926122,,0.4464464464464464,-0.0028295466251274546,,0.4464464464464464,-0.0019095521804448424,,0.4464464464464464,0.0024542950197597546,,0.4464464464464464,-0.002271660969773598,,0.4464464464464464,-0.0025675857498474387,,0.4464464464464464,0.0021238794165667845,,0.4464464464464464,-0.003490924983542929
,,0.4504504504504503,-0.001803786462940976,,0.4504504504504503,-0.0028549237249043823,,0.4504504504504503,-0.001926678208969011,,0.4504504504504503,0.0024763066342867474,,0.4504504504504503,-0.002292034610758114,,0.4504504504504503,-0.0025906134247339623,,0.4504504504504503,0.0021429276624552753,,0.4504504504504503,-0.00352223372778995
,,0.45445445445445465,-0.0018198201203893417,,0.45445445445445465,-0.002880300824681312,,0.45445445445445465,-0.0019438042374931813,,0.45445445445445465,0.002498318248813743,,0.45445445445445465,-0.002312408251742632,,0.45445445445445465,-0.0026136410996204884,,0.45445445445445465,0.0021619759083437683,,0.45445445445445465,-0.0035535424720369744
,,0.45845845845845856,-0.0018358537778377056,,0.45845845845845856,-0.0029056779244582393,,0.45845845845845856,-0.00196093026601735,,0.45845845845845856,0.0025203298633407357,,0.45845845845845856,-0.002332781892727148,,0.45845845845845856,-0.002636668774507012,,0.45845845845845856,0.002181024154232259,,0.45845845845845856,-0.0035848512162839955
,,0.4624624624624625,-0.0018518874352860693,,0.4624624624624625,-0.002931055024235167,,0.4624624624624625,-0.0019780562945415185,,0.4624624624624625,0.0025423414778677285,,0.4624624624624625,-0.0023531555337116643,,0.4624624624624625,-0.0026596964493935354,,0.4624624624624625,0.00220007240012075,,0.4624624624624625,-0.0036161599605310166
,,0.4664664664664664,-0.0018679210927344332,,0.4664664664664664,-0.002956432124012094,,0.4664664664664664,-0.0019951823230656873,,0.4664664664664664,0.0025643530923947213,,0.4664664664664664,-0.002373529174696181,,0.4664664664664664,-0.002682724124280059,,0.4664664664664664,0.002219120646009241,,0.4664664664664664,-0.0036474687047780376
,,0.4704704704704703,-0.0018839547501827971,,0.4704704704704703,-0.0029818092237890214,,0.4704704704704703,-0.0020123083515898557,,0.4704704704704703,0.002586364706921714,,0.4704704704704703,-0.002393902815680697,,0.4704704704704703,-0.002705751799166583,,0.4704704704704703,0.002238168891897732,,0.4704704704704703,-0.0036787774490250587
,,0.47447447447447466,-0.0018999884076311628,,0.47447447447447466,-0.0030071863235659516,,0.47447447447447466,-0.0020294343801140263,,0.47447447447447466,0.002608376321448709,,0.47447447447447466,-0.002414276456665215,,0.47447447447447466,-0.002728779474053109,,0.47447447447447466,0.002257217137786225,,0.47447447447447466,-0.0037100861932720833
,,0.4784784784784786,-0.0019160220650795267,,0.4784784784784786,-0.003032563423342879,,0.4784784784784786,-0.002046560408638195,,0.4784784784784786,0.002630387935975702,,0.4784784784784786,-0.002434650097649731,,0.4784784784784786,-0.0027518071489396325,,0.4784784784784786,0.0022762653836747157,,0.4784784784784786,-0.0037413949375191043
,,0.4824824824824825,-0.0019320557225278906,,0.4824824824824825,-0.003057940523119806,,0.4824824824824825,-0.0020636864371623635,,0.4824824824824825,0.002652399550502695,,0.4824824824824825,-0.0024550237386342473,,0.4824824824824825,-0.002774834823826156,,0.4824824824824825,0.002295313629563207,,0.4824824824824825,-0.0037727036817661254
,,0.4864864864864864,-0.0019480893799762545,,0.4864864864864864,-0.0030833176228967332,,0.4864864864864864,-0.002080812465686532,,0.4864864864864864,0.0026744111650296876,,0.4864864864864864,-0.0024753973796187633,,0.4864864864864864,-0.0027978624987126796,,0.4864864864864864,0.0023143618754516977,,0.4864864864864864,-0.0038040124260131465
,,0.4904904904904903,-0.0019641230374246184,,0.4904904904904903,-0.0031086947226736605,,0.4904904904904903,-0.0020979384942107007,,0.4904904904904903,0.0026964227795566805,,0.4904904904904903,-0.0024957710206032794,,0.4904904904904903,-0.002820890173599203,,0.4904904904904903,0.0023334101213401885,,0.4904904904904903,-0.0038353211702601676
,,0.4944944944944947,-0.001980156694872984,,0.4944944944944947,-0.0031340718224505907,,0.4944944944944947,-0.0021150645227348713,,0.4944944944944947,0.002718434394083676,,0.4944944944944947,-0.002516144661587798,,0.4944944944944947,-0.0028439178484857292,,0.4944944944944947,0.0023524583672286815,,0.4944944944944947,-0.003866629914507192
,,0.4984984984984986,-0.001996190352321348,,0.4984984984984986,-0.003159448922227518,,0.4984984984984986,-0.0021321905512590397,,0.4984984984984986,0.0027404460086106687,,0.4984984984984986,-0.002536518302572314,,0.4984984984984986,-0.002866945523372253,,0.4984984984984986,0.0023715066131171727,,0.4984984984984986,-0.003897938658754213
,,0.5025025025025025,-0.002012224009769712,,0.5025025025025025,-0.003184826022004445,,0.5025025025025025,-0.0021493165797832085,,0.5025025025025025,0.0027624576231376615,,0.5025025025025025,-0.0025568919435568303,,0.5025025025025025,-0.0028899731982587767,,0.5025025025025025,0.0023905548590056635,,0.5025025025025025,-0.003929247403001234
,,0.5065065065065064,-0.002028257667218076,,0.5065065065065064,-0.0032102031217813723,,0.5065065065065064,-0.002166442608307377,,0.5065065065065064,0.0027844692376646544,,0.5065065065065064,-0.0025772655845413463,,0.5065065065065064,-0.0029130008731453,,0.5065065065065064,0.0024096031048941543,,0.5065065065065064,-0.003960556147248256
,,0.5105105105105103,-0.0020442913246664393,,0.5105105105105103,-0.0032355802215582995,,0.5105105105105103,-0.0021835686368315457,,0.5105105105105103,0.002806480852191647,,0.5105105105105103,-0.0025976392255258624,,0.5105105105105103,-0.0029360285480318237,,0.5105105105105103,0.002428651350782645,,0.5105105105105103,-0.003991864891495276
,,0.5145145145145147,-0.002060324982114805,,0.5145145145145147,-0.00326095732133523,,0.5145145145145147,-0.0022006946653557163,,0.5145145145145147,0.002828492466718642,,0.5145145145145147,-0.0026180128665103807,,0.5145145145145147,-0.00295905622291835,,0.5145145145145147,0.002447699596671138,,0.5145145145145147,-0.004023173635742301
,,0.5185185185185186,-0.002076358639563169,,0.5185185185185186,-0.003286334421112157,,0.5185185185185186,-0.0022178206938798847,,0.5185185185185186,0.002850504081245635,,0.5185185185185186,-0.0026383865074948967,,0.5185185185185186,-0.0029820838978048734,,0.5185185185185186,0.0024667478425596293,,0.5185185185185186,-0.004054482379989322
,,0.5225225225225225,-0.0020923922970115328,,0.5225225225225225,-0.003311711520889084,,0.5225225225225225,-0.0022349467224040535,,0.5225225225225225,0.002872515695772628,,0.5225225225225225,-0.002658760148479413,,0.5225225225225225,-0.0030051115726913973,,0.5225225225225225,0.00248579608844812,,0.5225225225225225,-0.0040857911242363435
,,0.5265265265265264,-0.0021084259544598967,,0.5265265265265264,-0.003337088620666012,,0.5265265265265264,-0.002252072750928222,,0.5265265265265264,0.0028945273102996207,,0.5265265265265264,-0.002679133789463929,,0.5265265265265264,-0.003028139247577921,,0.5265265265265264,0.002504844334336611,,0.5265265265265264,-0.004117099868483364
,,0.5305305305305303,-0.0021244596119082606,,0.5305305305305303,-0.003362465720442939,,0.5305305305305303,-0.0022691987794523907,,0.5305305305305303,0.0029165389248266135,,0.5305305305305303,-0.0026995074304484454,,0.5305305305305303,-0.0030511669224644444,,0.5305305305305303,0.0025238925802251017,,0.5305305305305303,-0.004148408612730386
,,0.5345345345345347,-0.0021404932693566262,,0.5345345345345347,-0.003387842820219869,,0.5345345345345347,-0.0022863248079765613,,0.5345345345345347,0.002938550539353609,,0.5345345345345347,-0.0027198810714329637,,0.5345345345345347,-0.0030741945973509705,,0.5345345345345347,0.002542940826113595,,0.5345345345345347,-0.00417971735697741
,,0.5385385385385386,-0.00215652692680499,,0.5385385385385386,-0.0034132199199967965,,0.5385385385385386,-0.0023034508365007297,,0.5385385385385386,0.0029605621538806018,,0.5385385385385386,-0.0027402547124174797,,0.5385385385385386,-0.003097222272237494,,0.5385385385385386,0.002561989072002086,,0.5385385385385386,-0.004211026101224431
,,0.5425425425425425,-0.002172560584253354,,0.5425425425425425,-0.0034385970197737237,,0.5425425425425425,-0.0023205768650248985,,0.5425425425425425,0.0029825737684075946,,0.5425425425425425,-0.002760628353401996,,0.5425425425425425,-0.0031202499471240175,,0.5425425425425425,0.0025810373178905767,,0.5425425425425425,-0.004242334845471452
,,0.5465465465465464,-0.002188594241701718,,0.5465465465465464,-0.003463974119550651,,0.5465465465465464,-0.002337702893549067,,0.5465465465465464,0.0030045853829345874,,0.5465465465465464,-0.002781001994386512,,0.5465465465465464,-0.0031432776220105415,,0.5465465465465464,0.0026000855637790675,,0.5465465465465464,-0.004273643589718473
,,0.5505505505505504,-0.002204627899150082,,0.5505505505505504,-0.003489351219327578,,0.5505505505505504,-0.0023548289220732357,,0.5505505505505504,0.0030265969974615802,,0.5505505505505504,-0.002801375635371028,,0.5505505505505504,-0.003166305296897065,,0.5505505505505504,0.0026191338096675587,,0.5505505505505504,-0.004304952333965494
,,0.5545545545545547,-0.0022206615565984475,,0.5545545545545547,-0.0035147283191045084,,0.5545545545545547,-0.002371954950597406,,0.5545545545545547,0.0030486086119885757,,0.5545545545545547,-0.0028217492763555462,,0.5545545545545547,-0.003189332971783591,,0.5545545545545547,0.0026381820555560517,,0.5545545545545547,-0.004336261078212519
,,0.5585585585585586,-0.0022366952140468114,,0.5585585585585586,-0.0035401054188814356,,0.5585585585585586,-0.0023890809791215746,,0.5585585585585586,0.0030706202265155685,,0.5585585585585586,-0.0028421229173400627,,0.5585585585585586,-0.0032123606466701146,,0.5585585585585586,0.0026572303014445425,,0.5585585585585586,-0.00436756982245954
,,0.5625625625625625,-0.0022527288714951754,,0.5625625625625625,-0.003565482518658363,,0.5625625625625625,-0.002406207007645743,,0.5625625625625625,0.0030926318410425613,,0.5625625625625625,-0.002862496558324579,,0.5625625625625625,-0.003235388321556638,,0.5625625625625625,0.0026762785473330333,,0.5625625625625625,-0.004398878566706561
,,0.5665665665665665,-0.0022687625289435393,,0.5665665665665665,-0.00359085961843529,,0.5665665665665665,-0.002423333036169912,,0.5665665665665665,0.003114643455569554,,0.5665665665665665,-0.002882870199309095,,0.5665665665665665,-0.0032584159964431617,,0.5665665665665665,0.0026953267932215245,,0.5665665665665665,-0.004430187310953582
,,0.5705705705705704,-0.0022847961863919027,,0.5705705705705704,-0.0036162367182122172,,0.5705705705705704,-0.0024404590646940802,,0.5705705705705704,0.003136655070096547,,0.5705705705705704,-0.002903243840293611,,0.5705705705705704,-0.0032814436713296856,,0.5705705705705704,0.0027143750391100153,,0.5705705705705704,-0.004461496055200603
,,0.5745745745745747,-0.0023008298438402684,,0.5745745745745747,-0.0036416138179891475,,0.5745745745745747,-0.002457585093218251,,0.5745745745745747,0.003158666684623542,,0.5745745745745747,-0.002923617481278129,,0.5745745745745747,-0.0033044713462162117,,0.5745745745745747,0.0027334232849985083,,0.5745745745745747,-0.0044928047994476274
,,0.5785785785785786,-0.0023168635012886323,,0.5785785785785786,-0.0036669909177660747,,0.5785785785785786,-0.0024747111217424196,,0.5785785785785786,0.003180678299150535,,0.5785785785785786,-0.0029439911222626453,,0.5785785785785786,-0.0033274990211027353,,0.5785785785785786,0.002752471530886999,,0.5785785785785786,-0.004524113543694649
,,0.5825825825825826,-0.002332897158736996,,0.5825825825825826,-0.003692368017543002,,0.5825825825825826,-0.002491837150266588,,0.5825825825825826,0.0032026899136775276,,0.5825825825825826,-0.0029643647632471614,,0.5825825825825826,-0.003350526695989259,,0.5825825825825826,0.00277151977677549,,0.5825825825825826,-0.00455542228794167
,,0.5865865865865865,-0.00234893081618536,,0.5865865865865865,-0.003717745117319929,,0.5865865865865865,-0.002508963178790757,,0.5865865865865865,0.0032247015282045204,,0.5865865865865865,-0.0029847384042316774,,0.5865865865865865,-0.0033735543708757823,,0.5865865865865865,0.002790568022663981,,0.5865865865865865,-0.004586731032188691
,,0.5905905905905904,-0.002364964473633724,,0.5905905905905904,-0.0037431222170968568,,0.5905905905905904,-0.0025260892073149252,,0.5905905905905904,0.0032467131427315133,,0.5905905905905904,-0.0030051120452161935,,0.5905905905905904,-0.003396582045762306,,0.5905905905905904,0.002809616268552472,,0.5905905905905904,-0.004618039776435712
,,0.5945945945945947,-0.0023809981310820897,,0.5945945945945947,-0.0037684993168737866,,0.5945945945945947,-0.002543215235839096,,0.5945945945945947,0.0032687247572585087,,0.5945945945945947,-0.003025485686200712,,0.5945945945945947,-0.003419609720648832,,0.5945945945945947,0.002828664514440965,,0.5945945945945947,-0.004649348520682737
,,0.5985985985985987,-0.0023970317885304536,,0.5985985985985987,-0.0037938764166507138,,0.5985985985985987,-0.0025603412643632646,,0.5985985985985987,0.0032907363717855015,,0.5985985985985987,-0.0030458593271852283,,0.5985985985985987,-0.003442637395535356,,0.5985985985985987,0.0028477127603294557,,0.5985985985985987,-0.004680657264929757
,,0.6026026026026026,-0.0024130654459788175,,0.6026026026026026,-0.0038192535164276414,,0.6026026026026026,-0.002577467292887433,,0.6026026026026026,0.0033127479863124944,,0.6026026026026026,-0.0030662329681697444,,0.6026026026026026,-0.0034656650704218794,,0.6026026026026026,0.002866761006217947,,0.6026026026026026,-0.004711966009176779
,,0.6066066066066065,-0.0024290991034271814,,0.6066066066066065,-0.0038446306162045686,,0.6066066066066065,-0.002594593321411602,,0.6066066066066065,0.003334759600839487,,0.6066066066066065,-0.0030866066091542604,,0.6066066066066065,-0.003488692745308403,,0.6066066066066065,0.0028858092521064378,,0.6066066066066065,-0.0047432747534237995
,,0.6106106106106104,-0.0024451327608755453,,0.6106106106106104,-0.003870007715981496,,0.6106106106106104,-0.0026117193499357702,,0.6106106106106104,0.00335677121536648,,0.6106106106106104,-0.0031069802501387765,,0.6106106106106104,-0.0035117204201949265,,0.6106106106106104,0.0029048574979949286,,0.6106106106106104,-0.004774583497670821
,,0.6146146146146148,-0.002461166418323911,,0.6146146146146148,-0.0038953848157584257,,0.6146146146146148,-0.002628845378459941,,0.6146146146146148,0.003378782829893475,,0.6146146146146148,-0.0031273538911232948,,0.6146146146146148,-0.0035347480950814526,,0.6146146146146148,0.0029239057438834215,,0.6146146146146148,-0.004805892241917845
,,0.6186186186186187,-0.002477200075772275,,0.6186186186186187,-0.003920761915535353,,0.6186186186186187,-0.0026459714069841096,,0.6186186186186187,0.003400794444420468,,0.6186186186186187,-0.003147727532107811,,0.6186186186186187,-0.003557775769967976,,0.6186186186186187,0.0029429539897719128,,0.6186186186186187,-0.004837200986164867
,,0.6226226226226226,-0.002493233733220639,,0.6226226226226226,-0.0039461390153122805,,0.6226226226226226,-0.002663097435508278,,0.6226226226226226,0.0034228060589474607,,0.6226226226226226,-0.0031681011730923274,,0.6226226226226226,-0.0035808034448545,,0.6226226226226226,0.0029620022356604036,,0.6226226226226226,-0.004868509730411887
,,0.6266266266266265,-0.0025092673906690027,,0.6266266266266265,-0.003971516115089208,,0.6266266266266265,-0.0026802234640324464,,0.6266266266266265,0.0034448176734744535,,0.6266266266266265,-0.0031884748140768434,,0.6266266266266265,-0.0036038311197410236,,0.6266266266266265,0.0029810504815488944,,0.6266266266266265,-0.004899818474658909
,,0.6306306306306304,-0.0025253010481173666,,0.6306306306306304,-0.003996893214866135,,0.6306306306306304,-0.002697349492556615,,0.6306306306306304,0.0034668292880014463,,0.6306306306306304,-0.0032088484550613595,,0.6306306306306304,-0.003626858794627547,,0.6306306306306304,0.003000098727437385,,0.6306306306306304,-0.004931127218905929
,,0.6346346346346348,-0.0025413347055657323,,0.6346346346346348,-0.004022270314643065,,0.6346346346346348,-0.0027144755210807858,,0.6346346346346348,0.0034888409025284417,,0.6346346346346348,-0.0032292220960458778,,0.6346346346346348,-0.003649886469514073,,0.6346346346346348,0.003019146973325878,,0.6346346346346348,-0.004962435963152954
,,0.6386386386386387,-0.0025573683630140957,,0.6386386386386387,-0.004047647414419992,,0.6386386386386387,-0.002731601549604954,,0.6386386386386387,0.0035108525170554346,,0.6386386386386387,-0.003249595737030394,,0.6386386386386387,-0.0036729141444005967,,0.6386386386386387,0.0030381952192143694,,0.6386386386386387,-0.004993744707399975
,,0.6426426426426426,-0.0025734020204624597,,0.6426426426426426,-0.00407302451419692,,0.6426426426426426,-0.002748727578129123,,0.6426426426426426,0.0035328641315824274,,0.6426426426426426,-0.00326996937801491,,0.6426426426426426,-0.0036959418192871202,,0.6426426426426426,0.00305724346510286,,0.6426426426426426,-0.0050250534516469965
,,0.6466466466466465,-0.0025894356779108236,,0.6466466466466465,-0.004098401613973847,,0.6466466466466465,-0.0027658536066532914,,0.6466466466466465,0.00355487574610942,,0.6466466466466465,-0.003290343018999426,,0.6466466466466465,-0.003718969494173644,,0.6466466466466465,0.003076291710991351,,0.6466466466466465,-0.005056362195894017
,,0.6506506506506504,-0.0026054693353591875,,0.6506506506506504,-0.0041237787137507744,,0.6506506506506504,-0.00278297963517746,,0.6506506506506504,0.003576887360636413,,0.6506506506506504,-0.003310716659983942,,0.6506506506506504,-0.0037419971690601677,,0.6506506506506504,0.0030953399568798418,,0.6506506506506504,-0.005087670940141039
,,0.6546546546546548,-0.002621502992807553,,0.6546546546546548,-0.004149155813527704,,0.6546546546546548,-0.0028001056637016308,,0.6546546546546548,0.003598898975163408,,0.6546546546546548,-0.0033310903009684607,,0.6546546546546548,-0.003765024843946694,,0.6546546546546548,0.003114388202768335,,0.6546546546546548,-0.005118979684388063
,,0.6586586586586587,-0.002637536650255917,,0.6586586586586587,-0.0041745329133046315,,0.6586586586586587,-0.002817231692225799,,0.6586586586586587,0.003620910589690401,,0.6586586586586587,-0.003351463941952977,,0.6586586586586587,-0.0037880525188332174,,0.6586586586586587,0.003133436448656826,,0.6586586586586587,-0.005150288428635084
,,0.6626626626626626,-0.002653570307704281,,0.6626626626626626,-0.004199910013081559,,0.6626626626626626,-0.002834357720749968,,0.6626626626626626,0.0036429222042173937,,0.6626626626626626,-0.003371837582937493,,0.6626626626626626,-0.003811080193719741,,0.6626626626626626,0.0031524846945453168,,0.6626626626626626,-0.005181597172882105
,,0.6666666666666665,-0.002669603965152645,,0.6666666666666665,-0.004225287112858486,,0.6666666666666665,-0.0028514837492741364,,0.6666666666666665,0.0036649338187443865,,0.6666666666666665,-0.003392211223922009,,0.6666666666666665,-0.0038341078686062644,,0.6666666666666665,0.0031715329404338076,,0.6666666666666665,-0.005212905917129126
,,0.6706706706706704,-0.0026856376226010088,,0.6706706706706704,-0.004250664212635413,,0.6706706706706704,-0.002868609777798305,,0.6706706706706704,0.0036869454332713793,,0.6706706706706704,-0.003412584864906525,,0.6706706706706704,-0.0038571355434927884,,0.6706706706706704,0.003190581186322299,,0.6706706706706704,-0.005244214661376148
,,0.6746746746746748,-0.0027016712800493744,,0.6746746746746748,-0.004276041312412344,,0.6746746746746748,-0.0028857358063224758,,0.6746746746746748,0.0037089570477983748,,0.6746746746746748,-0.0034329585058910433,,0.6746746746746748,-0.0038801632183793145,,0.6746746746746748,0.0032096294322107918,,0.6746746746746748,-0.005275523405623172
,,0.6786786786786787,-0.0027177049374977383,,0.6786786786786787,-0.004301418412189271,,0.6786786786786787,-0.002902861834846644,,0.6786786786786787,0.0037309686623253676,,0.6786786786786787,-0.0034533321468755594,,0.6786786786786787,-0.003903190893265838,,0.6786786786786787,0.0032286776780992826,,0.6786786786786787,-0.0053068321498701936
,,0.6826826826826826,-0.0027337385949461022,,0.6826826826826826,-0.004326795511966198,,0.6826826826826826,-0.002919987863370813,,0.6826826826826826,0.0037529802768523604,,0.6826826826826826,-0.0034737057878600755,,0.6826826826826826,-0.0039262185681523615,,0.6826826826826826,0.0032477259239877734,,0.6826826826826826,-0.005338140894117214
,,0.6866866866866865,-0.002749772252394466,,0.6866866866866865,-0.004352172611743125,,0.6866866866866865,-0.0029371138918949814,,0.6866866866866865,0.0037749918913793533,,0.6866866866866865,-0.003494079428844592,,0.6866866866866865,-0.003949246243038885,,0.6866866866866865,0.0032667741698762646,,0.6866866866866865,-0.005369449638364236
,,0.6906906906906904,-0.00276580590984283,,0.6906906906906904,-0.004377549711520053,,0.6906906906906904,-0.00295423992041915,,0.6906906906906904,0.003797003505906346,,0.6906906906906904,-0.003514453069829108,,0.6906906906906904,-0.0039722739179254085,,0.6906906906906904,0.0032858224157647554,,0.6906906906906904,-0.005400758382611256
,,0.6946946946946948,-0.0027818395672911957,,0.6946946946946948,-0.0044029268112969824,,0.6946946946946948,-0.0029713659489433203,,0.6946946946946948,0.0038190151204333415,,0.6946946946946948,-0.0035348267108136263,,0.6946946946946948,-0.003995301592811935,,0.6946946946946948,0.0033048706616532484,,0.6946946946946948,-0.005432067126858281
,,0.6986986986986987,-0.002797873224739559,,0.6986986986986987,-0.00442830391107391,,0.6986986986986987,-0.002988491977467489,,0.6986986986986987,0.0038410267349603343,,0.6986986986986987,-0.0035552003517981424,,0.6986986986986987,-0.004018329267698458,,0.6986986986986987,0.003323918907541739,,0.6986986986986987,-0.005463375871105302
,,0.7027027027027026,-0.002813906882187923,,0.7027027027027026,-0.004453681010850837,,0.7027027027027026,-0.0030056180059916575,,0.7027027027027026,0.003863038349487327,,0.7027027027027026,-0.0035755739927826585,,0.7027027027027026,-0.004041356942584982,,0.7027027027027026,0.00334296715343023,,0.7027027027027026,-0.0054946846153523235
,,0.7067067067067065,-0.002829940539636287,,0.7067067067067065,-0.004479058110627765,,0.7067067067067065,-0.0030227440345158263,,0.7067067067067065,0.00388504996401432,,0.7067067067067065,-0.0035959476337671745,,0.7067067067067065,-0.004064384617471505,,0.7067067067067065,0.003362015399318721,,0.7067067067067065,-0.005525993359599344
,,0.7107107107107109,-0.0028459741970846527,,0.7107107107107109,-0.004504435210404695,,0.7107107107107109,-0.003039870063039997,,0.7107107107107109,0.003907061578541315,,0.7107107107107109,-0.0036163212747516932,,0.7107107107107109,-0.004087412292358032,,0.7107107107107109,0.003381063645207214,,0.7107107107107109,-0.005557302103846369
,,0.7147147147147148,-0.0028620078545330166,,0.7147147147147148,-0.004529812310181622,,0.7147147147147148,-0.0030569960915641653,,0.7147147147147148,0.003929073193068308,,0.7147147147147148,-0.0036366949157362093,,0.7147147147147148,-0.004110439967244556,,0.7147147147147148,0.003400111891095705,,0.7147147147147148,-0.00558861084809339
,,0.7187187187187187,-0.0028780415119813805,,0.7187187187187187,-0.004555189409958549,,0.7187187187187187,-0.003074122120088334,,0.7187187187187187,0.003951084807595301,,0.7187187187187187,-0.0036570685567207254,,0.7187187187187187,-0.004133467642131079,,0.7187187187187187,0.0034191601369841958,,0.7187187187187187,-0.005619919592340411
,,0.7227227227227226,-0.0028940751694297444,,0.7227227227227226,-0.004580566509735476,,0.7227227227227226,-0.0030912481486125025,,0.7227227227227226,0.0039730964221222935,,0.7227227227227226,-0.0036774421977052415,,0.7227227227227226,-0.004156495317017603,,0.7227227227227226,0.003438208382872687,,0.7227227227227226,-0.005651228336587432
,,0.7267267267267266,-0.0029101088268781083,,0.7267267267267266,-0.004605943609512404,,0.7267267267267266,-0.0031083741771366713,,0.7267267267267266,0.003995108036649287,,0.7267267267267266,-0.0036978158386897575,,0.7267267267267266,-0.004179522991904126,,0.7267267267267266,0.003457256628761178,,0.7267267267267266,-0.005682537080834453
,,0.7307307307307309,-0.002926142484326474,,0.7307307307307309,-0.004631320709289333,,0.7307307307307309,-0.003125500205660842,,0.7307307307307309,0.004017119651176282,,0.7307307307307309,-0.0037181894796742758,,0.7307307307307309,-0.004202550666790652,,0.7307307307307309,0.0034763048746496708,,0.7307307307307309,-0.0057138458250814775
,,0.7347347347347348,-0.002942176141774838,,0.7347347347347348,-0.0046566978090662615,,0.7347347347347348,-0.0031426262341850103,,0.7347347347347348,0.004039131265703274,,0.7347347347347348,-0.003738563120658792,,0.7347347347347348,-0.004225578341677176,,0.7347347347347348,0.0034953531205381616,,0.7347347347347348,-0.005745154569328499
,,0.7387387387387387,-0.0029582097992232018,,0.7387387387387387,-0.004682074908843189,,0.7387387387387387,-0.003159752262709179,,0.7387387387387387,0.004061142880230267,,0.7387387387387387,-0.003758936761643308,,0.7387387387387387,-0.0042486060165636995,,0.7387387387387387,0.003514401366426653,,0.7387387387387387,-0.00577646331357552
,,0.7427427427427427,-0.0029742434566715657,,0.7427427427427427,-0.004707452008620116,,0.7427427427427427,-0.0031768782912333475,,0.7427427427427427,0.00408315449475726,,0.7427427427427427,-0.003779310402627824,,0.7427427427427427,-0.004271633691450223,,0.7427427427427427,0.0035334496123151436,,0.7427427427427427,-0.005807772057822541
,,0.7467467467467466,-0.0029902771141199296,,0.7467467467467466,-0.004732829108397043,,0.7467467467467466,-0.0031940043197575163,,0.7467467467467466,0.004105166109284253,,0.7467467467467466,-0.00379968404361234,,0.7467467467467466,-0.0042946613663367465,,0.7467467467467466,0.0035524978582036344,,0.7467467467467466,-0.005839080802069562
,,0.7507507507507509,-0.0030063107715682953,,0.7507507507507509,-0.004758206208173973,,0.7507507507507509,-0.003211130348281687,,0.7507507507507509,0.004127177723811248,,0.7507507507507509,-0.0038200576845968588,,0.7507507507507509,-0.004317689041223273,,0.7507507507507509,0.0035715461040921274,,0.7507507507507509,-0.005870389546316587
,,0.7547547547547548,-0.003022344429016659,,0.7547547547547548,-0.0047835833079509,,0.7547547547547548,-0.0032282563768058553,,0.7547547547547548,0.004149189338338241,,0.7547547547547548,-0.003840431325581375,,0.7547547547547548,-0.004340716716109796,,0.7547547547547548,0.003590594349980618,,0.7547547547547548,-0.005901698290563607
,,0.7587587587587588,-0.003038378086465023,,0.7587587587587588,-0.004808960407727827,,0.7587587587587588,-0.0032453824053300237,,0.7587587587587588,0.004171200952865234,,0.7587587587587588,-0.003860804966565891,,0.7587587587587588,-0.00436374439099632,,0.7587587587587588,0.0036096425958691094,,0.7587587587587588,-0.005933007034810629
,,0.7627627627627627,-0.0030544117439133866,,0.7627627627627627,-0.0048343375075047545,,0.7627627627627627,-0.0032625084338541925,,0.7627627627627627,0.004193212567392227,,0.7627627627627627,-0.003881178607550407,,0.7627627627627627,-0.004386772065882844,,0.7627627627627627,0.0036286908417576,,0.7627627627627627,-0.0059643157790576495
,,0.7667667667667666,-0.0030704454013617505,,0.7667667667667666,-0.004859714607281682,,0.7667667667667666,-0.003279634462378361,,0.7667667667667666,0.004215224181919219,,0.7667667667667666,-0.003901552248534923,,0.7667667667667666,-0.0044097997407693676,,0.7667667667667666,0.003647739087646091,,0.7667667667667666,-0.005995624523304671
,,0.7707707707707709,-0.003086479058810116,,0.7707707707707709,-0.0048850917070586124,,0.7707707707707709,-0.0032967604909025314,,0.7707707707707709,0.004237235796446214,,0.7707707707707709,-0.003921925889519441,,0.7707707707707709,-0.004432827415655894,,0.7707707707707709,0.003666787333534584,,0.7707707707707709,-0.006026933267551695
,,0.7747747747747749,-0.00310251271625848,,0.7747747747747749,-0.00491046880683554,,0.7747747747747749,-0.0033138865194267003,,0.7747747747747749,0.004259247410973208,,0.7747747747747749,-0.003942299530503957,,0.7747747747747749,-0.004455855090542417,,0.7747747747747749,0.003685835579423075,,0.7747747747747749,-0.006058242011798717
,,0.7787787787787788,-0.003118546373706844,,0.7787787787787788,-0.004935845906612467,,0.7787787787787788,-0.0033310125479508687,,0.7787787787787788,0.0042812590255002,,0.7787787787787788,-0.0039626731714884735,,0.7787787787787788,-0.004478882765428941,,0.7787787787787788,0.003704883825311566,,0.7787787787787788,-0.006089550756045737
,,0.7827827827827827,-0.003134580031155208,,0.7827827827827827,-0.004961223006389394,,0.7827827827827827,-0.0033481385764750375,,0.7827827827827827,0.004303270640027193,,0.7827827827827827,-0.0039830468124729896,,0.7827827827827827,-0.004501910440315464,,0.7827827827827827,0.003723932071200057,,0.7827827827827827,-0.006120859500292759
,,0.7867867867867866,-0.0031506136886035718,,0.7867867867867866,-0.004986600106166321,,0.7867867867867866,-0.003365264604999206,,0.7867867867867866,0.004325282254554186,,0.7867867867867866,-0.004003420453457506,,0.7867867867867866,-0.004524938115201988,,0.7867867867867866,0.0037429803170885476,,0.7867867867867866,-0.0061521682445397794
,,0.790790790790791,-0.0031666473460519374,,0.790790790790791,-0.005011977205943251,,0.790790790790791,-0.0033823906335233764,,0.790790790790791,0.0043472938690811815,,0.790790790790791,-0.004023794094442024,,0.790790790790791,-0.004547965790088514,,0.790790790790791,0.003762028562977041,,0.790790790790791,-0.006183476988786804
,,0.7947947947947949,-0.0031826810035003013,,0.7947947947947949,-0.005037354305720178,,0.7947947947947949,-0.0033995166620475453,,0.7947947947947949,0.004369305483608174,,0.7947947947947949,-0.00404416773542654,,0.7947947947947949,-0.004570993464975037,,0.7947947947947949,0.003781076808865532,,0.7947947947947949,-0.006214785733033825
,,0.7987987987987988,-0.0031987146609486652,,0.7987987987987988,-0.005062731405497106,,0.7987987987987988,-0.0034166426905717136,,0.7987987987987988,0.004391317098135167,,0.7987987987987988,-0.0040645413764110565,,0.7987987987987988,-0.004594021139861561,,0.7987987987987988,0.0038001250547540226,,0.7987987987987988,-0.006246094477280847
,,0.8028028028028027,-0.003214748318397029,,0.8028028028028027,-0.005088108505274034,,0.8028028028028027,-0.0034337687190958825,,0.8028028028028027,0.0044133287126621595,,0.8028028028028027,-0.0040849150173955726,,0.8028028028028027,-0.0046170488147480844,,0.8028028028028027,0.0038191733006425134,,0.8028028028028027,-0.006277403221527867
,,0.8068068068068066,-0.003230781975845393,,0.8068068068068066,-0.005113485605050961,,0.8068068068068066,-0.003450894747620051,,0.8068068068068066,0.004435340327189153,,0.8068068068068066,-0.004105288658380089,,0.8068068068068066,-0.004640076489634608,,0.8068068068068066,0.0038382215465310046,,0.8068068068068066,-0.006308711965774889
,,0.810810810810811,-0.0032468156332937587,,0.810810810810811,-0.005138862704827891,,0.810810810810811,-0.0034680207761442214,,0.810810810810811,0.004457351941716148,,0.810810810810811,-0.004125662299364607,,0.810810810810811,-0.004663104164521134,,0.810810810810811,0.0038572697924194976,,0.810810810810811,-0.006340020710021913
,,0.8148148148148149,-0.0032628492907421226,,0.8148148148148149,-0.005164239804604818,,0.8148148148148149,-0.0034851468046683902,,0.8148148148148149,0.004479363556243141,,0.8148148148148149,-0.004146035940349123,,0.8148148148148149,-0.0046861318394076585,,0.8148148148148149,0.0038763180383079884,,0.8148148148148149,-0.006371329454268934
,,0.8188188188188188,-0.0032788829481904865,,0.8188188188188188,-0.005189616904381745,,0.8188188188188188,-0.0035022728331925586,,0.8188188188188188,0.0045013751707701334,,0.8188188188188188,-0.0041664095813336395,,0.8188188188188188,-0.004709159514294182,,0.8188188188188188,0.003895366284196479,,0.8188188188188188,-0.006402638198515955
,,0.8228228228228227,-0.0032949166056388504,,0.8228228228228227,-0.005214994004158672,,0.8228228228228227,-0.0035193988617167275,,0.8228228228228227,0.004523386785297127,,0.8228228228228227,-0.0041867832223181555,,0.8228228228228227,-0.0047321871891807055,,0.8228228228228227,0.0039144145300849705,,0.8228228228228227,-0.0064339469427629765
,,0.8268268268268266,-0.003310950263087214,,0.8268268268268266,-0.0052403711039355995,,0.8268268268268266,-0.003536524890240896,,0.8268268268268266,0.004545398399824119,,0.8268268268268266,-0.004207156863302672,,0.8268268268268266,-0.004755214864067229,,0.8268268268268266,0.003933462775973461,,0.8268268268268266,-0.006465255687009997
,,0.830830830830831,-0.0033269839205355796,,0.830830830830831,-0.00526574820371253,,0.830830830830831,-0.0035536509187650664,,0.830830830830831,0.004567410014351114,,0.830830830830831,-0.00422753050428719,,0.830830830830831,-0.004778242538953755,,0.830830830830831,0.003952511021861954,,0.830830830830831,-0.006496564431257022
,,0.8348348348348349,-0.0033430175779839435,,0.8348348348348349,-0.005291125303489457,,0.8348348348348349,-0.003570776947289235,,0.8348348348348349,0.004589421628878107,,0.8348348348348349,-0.004247904145271706,,0.8348348348348349,-0.004801270213840279,,0.8348348348348349,0.0039715592677504455,,0.8348348348348349,-0.006527873175504043
,,0.8388388388388388,-0.0033590512354323074,,0.8388388388388388,-0.0053165024032663846,,0.8388388388388388,-0.0035879029758134036,,0.8388388388388388,0.0046114332434051,,0.8388388388388388,-0.0042682777862562225,,0.8388388388388388,-0.004824297888726802,,0.8388388388388388,0.003990607513638936,,0.8388388388388388,-0.006559181919751064
,,0.8428428428428427,-0.0033750848928806713,,0.8428428428428427,-0.005341879503043312,,0.8428428428428427,-0.003605029004337572,,0.8428428428428427,0.004633444857932093,,0.8428428428428427,-0.0042886514272407385,,0.8428428428428427,-0.004847325563613326,,0.8428428428428427,0.004009655759527427,,0.8428428428428427,-0.006590490663998085
,,0.8468468468468466,-0.003391118550329035,,0.8468468468468466,-0.005367256602820239,,0.8468468468468466,-0.003622155032861741,,0.8468468468468466,0.004655456472459085,,0.8468468468468466,-0.004309025068225255,,0.8468468468468466,-0.004870353238499849,,0.8468468468468466,0.004028704005415918,,0.8468468468468466,-0.006621799408245106
,,0.850850850850851,-0.003407152207777401,,0.850850850850851,-0.005392633702597169,,0.850850850850851,-0.0036392810613859114,,0.850850850850851,0.004677468086986081,,0.850850850850851,-0.004329398709209773,,0.850850850850851,-0.004893380913386375,,0.850850850850851,0.004047752251304411,,0.850850850850851,-0.0066531081524921305
,,0.8548548548548549,-0.0034231858652257648,,0.8548548548548549,-0.005418010802374096,,0.8548548548548549,-0.00365640708991008,,0.8548548548548549,0.004699479701513074,,0.8548548548548549,-0.004349772350194289,,0.8548548548548549,-0.004916408588272899,,0.8548548548548549,0.004066800497192902,,0.8548548548548549,-0.006684416896739152
,,0.8588588588588588,-0.0034392195226741287,,0.8588588588588588,-0.005443387902151023,,0.8588588588588588,-0.0036735331184342486,,0.8588588588588588,0.004721491316040067,,0.8588588588588588,-0.0043701459911788055,,0.8588588588588588,-0.004939436263159422,,0.8588588588588588,0.004085848743081393,,0.8588588588588588,-0.0067157256409861735
,,0.8628628628628627,-0.0034552531801224926,,0.8628628628628627,-0.005468765001927951,,0.8628628628628627,-0.003690659146958417,,0.8628628628628627,0.004743502930567059,,0.8628628628628627,-0.0043905196321633215,,0.8628628628628627,-0.004962463938045947,,0.8628628628628627,0.004104896988969884,,0.8628628628628627,-0.006747034385233194
,,0.8668668668668666,-0.0034712868375708565,,0.8668668668668666,-0.0054941421017048785,,0.8668668668668666,-0.003707785175482586,,0.8668668668668666,0.004765514545094053,,0.8668668668668666,-0.004410893273147838,,0.8668668668668666,-0.00498549161293247,,0.8668668668668666,0.0041239452348583745,,0.8668668668668666,-0.006778343129480216
,,0.870870870870871,-0.003487320495019222,,0.870870870870871,-0.005519519201481808,,0.870870870870871,-0.0037249112040067564,,0.870870870870871,0.0047875261596210476,,0.870870870870871,-0.004431266914132355,,0.870870870870871,-0.005008519287818996,,0.870870870870871,0.004142993480746868,,0.870870870870871,-0.00680965187372724
,,0.8748748748748749,-0.003503354152467586,,0.8748748748748749,-0.0055448963012587355,,0.8748748748748749,-0.0037420372325309248,,0.8748748748748749,0.00480953777414804,,0.8748748748748749,-0.0044516405551168715,,0.8748748748748749,-0.00503154696270552,,0.8748748748748749,0.004162041726635359,,0.8748748748748749,-0.006840960617974261
,,0.8788788788788788,-0.00351938780991595,,0.8788788788788788,-0.005570273401035663,,0.8788788788788788,-0.0037591632610550936,,0.8788788788788788,0.004831549388675033,,0.8788788788788788,-0.004472014196101388,,0.8788788788788788,-0.0050545746375920434,,0.8788788788788788,0.0041810899725238495,,0.8788788788788788,-0.006872269362221282
,,0.8828828828828827,-0.003535421467364314,,0.8828828828828827,-0.00559565050081259,,0.8828828828828827,-0.003776289289579262,,0.8828828828828827,0.004853561003202026,,0.8828828828828827,-0.004492387837085904,,0.8828828828828827,-0.005077602312478567,,0.8828828828828827,0.00420013821841234,,0.8828828828828827,-0.006903578106468303
,,0.8868868868868867,-0.0035514551248126774,,0.8868868868868867,-0.005621027600589517,,0.8868868868868867,-0.003793415318103431,,0.8868868868868867,0.004875572617729019,,0.8868868868868867,-0.00451276147807042,,0.8868868868868867,-0.0051006299873650905,,0.8868868868868867,0.004219186464300831,,0.8868868868868867,-0.006934886850715324
,,0.890890890890891,-0.003567488782261043,,0.890890890890891,-0.005646404700366448,,0.890890890890891,-0.0038105413466276014,,0.890890890890891,0.004897584232256014,,0.890890890890891,-0.004533135119054938,,0.890890890890891,-0.005123657662251617,,0.890890890890891,0.0042382347101893245,,0.890890890890891,-0.006966195594962349
,,0.8948948948948949,-0.003583522439709407,,0.8948948948948949,-0.005671781800143375,,0.8948948948948949,-0.0038276673751517698,,0.8948948948948949,0.004919595846783007,,0.8948948948948949,-0.0045535087600394545,,0.8948948948948949,-0.00514668533713814,,0.8948948948948949,0.004257282956077815,,0.8948948948948949,-0.00699750433920937
,,0.8988988988988988,-0.003599556097157771,,0.8988988988988988,-0.005697158899920302,,0.8988988988988988,-0.003844793403675938,,0.8988988988988988,0.0049416074613099995,,0.8988988988988988,-0.004573882401023971,,0.8988988988988988,-0.005169713012024664,,0.8988988988988988,0.004276331201966306,,0.8988988988988988,-0.007028813083456391
,,0.9029029029029028,-0.0036155897546061347,,0.9029029029029028,-0.0057225359996972295,,0.9029029029029028,-0.003861919432200107,,0.9029029029029028,0.004963619075836993,,0.9029029029029028,-0.004594256042008487,,0.9029029029029028,-0.005192740686911187,,0.9029029029029028,0.004295379447854797,,0.9029029029029028,-0.007060121827703412
,,0.9069069069069067,-0.0036316234120544987,,0.9069069069069067,-0.005747913099474157,,0.9069069069069067,-0.0038790454607242754,,0.9069069069069067,0.004985630690363985,,0.9069069069069067,-0.004614629682993003,,0.9069069069069067,-0.005215768361797711,,0.9069069069069067,0.004314427693743288,,0.9069069069069067,-0.007091430571950433
,,0.910910910910911,-0.0036476570695028643,,0.910910910910911,-0.0057732901992510865,,0.910910910910911,-0.003896171489248446,,0.910910910910911,0.005007642304890981,,0.910910910910911,-0.004635003323977521,,0.910910910910911,-0.005238796036684237,,0.910910910910911,0.004333475939631781,,0.910910910910911,-0.007122739316197457
,,0.914914914914915,-0.003663690726951228,,0.914914914914915,-0.005798667299028014,,0.914914914914915,-0.003913297517772614,,0.914914914914915,0.005029653919417973,,0.914914914914915,-0.0046553769649620375,,0.914914914914915,-0.005261823711570761,,0.914914914914915,0.004352524185520272,,0.914914914914915,-0.007154048060444479
,,0.9189189189189189,-0.003679724384399592,,0.9189189189189189,-0.005824044398804941,,0.9189189189189189,-0.003930423546296784,,0.9189189189189189,0.005051665533944967,,0.9189189189189189,-0.004675750605946554,,0.9189189189189189,-0.005284851386457285,,0.9189189189189189,0.004371572431408763,,0.9189189189189189,-0.0071853568046915
,,0.9229229229229228,-0.003695758041847956,,0.9229229229229228,-0.005849421498581868,,0.9229229229229228,-0.003947549574820952,,0.9229229229229228,0.005073677148471959,,0.9229229229229228,-0.00469612424693107,,0.9229229229229228,-0.005307879061343808,,0.9229229229229228,0.0043906206772972535,,0.9229229229229228,-0.007216665548938521
,,0.9269269269269267,-0.00371179169929632,,0.9269269269269267,-0.005874798598358796,,0.9269269269269267,-0.00396467560334512,,0.9269269269269267,0.005095688762998952,,0.9269269269269267,-0.004716497887915586,,0.9269269269269267,-0.005330906736230332,,0.9269269269269267,0.004409668923185744,,0.9269269269269267,-0.007247974293185542
,,0.930930930930931,-0.0037278253567446856,,0.930930930930931,-0.005900175698135726,,0.930930930930931,-0.003981801631869291,,0.930930930930931,0.005117700377525947,,0.930930930930931,-0.004736871528900104,,0.930930930930931,-0.005353934411116858,,0.930930930930931,0.004428717169074238,,0.930930930930931,-0.007279283037432567
,,0.934934934934935,-0.0037438590141930495,,0.934934934934935,-0.005925552797912653,,0.934934934934935,-0.00399892766039346,,0.934934934934935,0.00513971199205294,,0.934934934934935,-0.0047572451698846205,,0.934934934934935,-0.005376962086003381,,0.934934934934935,0.0044477654149627285,,0.934934934934935,-0.007310591781679587
,,0.9389389389389389,-0.0037598926716414134,,0.9389389389389389,-0.00595092989768958,,0.9389389389389389,-0.004016053688917628,,0.9389389389389389,0.005161723606579933,,0.9389389389389389,-0.0047776188108691366,,0.9389389389389389,-0.005399989760889905,,0.9389389389389389,0.004466813660851219,,0.9389389389389389,-0.007341900525926609
,,0.9429429429429428,-0.0037759263290897773,,0.9429429429429428,-0.005976306997466508,,0.9429429429429428,-0.0040331797174417965,,0.9429429429429428,0.005183735221106925,,0.9429429429429428,-0.004797992451853653,,0.9429429429429428,-0.005423017435776428,,0.9429429429429428,0.00448586190673971,,0.9429429429429428,-0.0073732092701736295
,,0.9469469469469471,-0.003791959986538143,,0.9469469469469471,-0.0060016840972434374,,0.9469469469469471,-0.0040503057459659675,,0.9469469469469471,0.005205746835633921,,0.9469469469469471,-0.004818366092838171,,0.9469469469469471,-0.0054460451106629545,,0.9469469469469471,0.0045049101526282035,,0.9469469469469471,-0.0074045180144206545
,,0.9509509509509511,-0.003807993643986507,,0.9509509509509511,-0.006027061197020365,,0.9509509509509511,-0.004067431774490136,,0.9509509509509511,0.005227758450160914,,0.9509509509509511,-0.004838739733822687,,0.9509509509509511,-0.005469072785549478,,0.9509509509509511,0.004523958398516694,,0.9509509509509511,-0.007435826758667675
,,0.954954954954955,-0.0038240273014348704,,0.954954954954955,-0.006052438296797293,,0.954954954954955,-0.004084557803014304,,0.954954954954955,0.005249770064687907,,0.954954954954955,-0.0048591133748072035,,0.954954954954955,-0.005492100460436002,,0.954954954954955,0.004543006644405185,,0.954954954954955,-0.007467135502914697
,,0.9589589589589589,-0.0038400609588832343,,0.9589589589589589,-0.00607781539657422,,0.9589589589589589,-0.0041016838315384736,,0.9589589589589589,0.005271781679214899,,0.9589589589589589,-0.0048794870157917196,,0.9589589589589589,-0.005515128135322525,,0.9589589589589589,0.004562054890293676,,0.9589589589589589,-0.007498444247161717
,,0.9629629629629628,-0.003856094616331598,,0.9629629629629628,-0.006103192496351147,,0.9629629629629628,-0.004118809860062642,,0.9629629629629628,0.0052937932937418926,,0.9629629629629628,-0.004899860656776236,,0.9629629629629628,-0.0055381558102090495,,0.9629629629629628,0.004581103136182167,,0.9629629629629628,-0.007529752991408739
,,0.9669669669669672,-0.003872128273779964,,0.9669669669669672,-0.006128569596128077,,0.9669669669669672,-0.004135935888586812,,0.9669669669669672,0.0053158049082688875,,0.9669669669669672,-0.0049202342977607534,,0.9669669669669672,-0.005561183485095576,,0.9669669669669672,0.00460015138207066,,0.9669669669669672,-0.007561061735655763
,,0.9709709709709711,-0.0038881619312283277,,0.9709709709709711,-0.006153946695905004,,0.9709709709709711,-0.0041530619171109805,,0.9709709709709711,0.00533781652279588,,0.9709709709709711,-0.0049406079387452695,,0.9709709709709711,-0.005584211159982099,,0.9709709709709711,0.004619199627959151,,0.9709709709709711,-0.007592370479902784
,,0.974974974974975,-0.0039041955886766917,,0.974974974974975,-0.006179323795681931,,0.974974974974975,-0.00417018794563515,,0.974974974974975,0.005359828137322873,,0.974974974974975,-0.004960981579729786,,0.974974974974975,-0.005607238834868623,,0.974974974974975,0.004638247873847642,,0.974974974974975,-0.007623679224149805
,,0.9789789789789789,-0.003920229246125056,,0.9789789789789789,-0.006204700895458859,,0.9789789789789789,-0.004187313974159318,,0.9789789789789789,0.005381839751849866,,0.9789789789789789,-0.0049813552207143025,,0.9789789789789789,-0.005630266509755146,,0.9789789789789789,0.0046572961197361325,,0.9789789789789789,-0.0076549879683968265
,,0.9829829829829828,-0.0039362629035734195,,0.9829829829829828,-0.006230077995235786,,0.9829829829829828,-0.0042044400026834865,,0.9829829829829828,0.005403851366376859,,0.9829829829829828,-0.005001728861698819,,0.9829829829829828,-0.00565329418464167,,0.9829829829829828,0.004676344365624623,,0.9829829829829828,-0.007686296712643847
,,0.9869869869869872,-0.003952296561021785,,0.9869869869869872,-0.0062554550950127165,,0.9869869869869872,-0.0042215660312076575,,0.9869869869869872,0.005425862980903854,,0.9869869869869872,-0.0050221025026833364,,0.9869869869869872,-0.005676321859528196,,0.9869869869869872,0.004695392611513117,,0.9869869869869872,-0.007717605456890872
,,0.9909909909909911,-0.003968330218470149,,0.9909909909909911,-0.006280832194789644,,0.9909909909909911,-0.004238692059731826,,0.9909909909909911,0.005447874595430847,,0.9909909909909911,-0.0050424761436678525,,0.9909909909909911,-0.005699349534414719,,0.9909909909909911,0.0047144408574016075,,0.9909909909909911,-0.007748914201137893
,,0.994994994994995,-0.0039843638759185125,,0.994994994994995,-0.006306209294566571,,0.994994994994995,-0.004255818088255994,,0.994994994994995,0.0054698862099578395,,0.994994994994995,-0.005062849784652369,,0.994994994994995,-0.005722377209301243,,0.994994994994995,0.004733489103290098,,0.994994994994995,-0.007780222945384914
,,0.9989989989989989,-0.004000397533366877,,0.9989989989989989,-0.006331586394343498,,0.9989989989989989,-0.004272944116780163,,0.9989989989989989,0.005491897824484833,,0.9989989989989989,-0.005083223425636885,,0.9989989989989989,-0.005745404884187766,,0.9989989989989989,0.004752537349178589,,0.9989989989989989,-0.007811531689631935
,,1.0030030030030028,-0.00401643119081524,,1.0030030030030028,-0.006356963494120425,,1.0030030030030028,-0.004290070145304332,,1.0030030030030028,0.005513909439011825,,1.0030030030030028,-0.005103597066621401,,1.0030030030030028,-0.00576843255907429,,1.0030030030030028,0.00477158559506708,,1.0030030030030028,-0.007842840433878956
,,1.0070070070070072,-0.004032464848263606,,1.0070070070070072,-0.006382340593897355,,1.0070070070070072,-0.004307196173828502,,1.0070070070070072,0.00553592105353882,,1.0070070070070072,-0.005123970707605919,,1.0070070070070072,-0.005791460233960816,,1.0070070070070072,0.004790633840955573,,1.0070070070070072,-0.007874149178125981
,,1.011011011011011,-0.00404849850571197,,1.011011011011011,-0.006407717693674282,,1.011011011011011,-0.0043243222023526704,,1.011011011011011,0.005557932668065813,,1.011011011011011,-0.0051443443485904355,,1.011011011011011,-0.0058144879088473395,,1.011011011011011,0.004809682086844064,,1.011011011011011,-0.007905457922373002
,,1.015015015015015,-0.004064532163160334,,1.015015015015015,-0.0064330947934512096,,1.015015015015015,-0.00434144823087684,,1.015015015015015,0.005579944282592806,,1.015015015015015,-0.005164717989574952,,1.015015015015015,-0.005837515583733864,,1.015015015015015,0.004828730332732555,,1.015015015015015,-0.007936766666620023
,,1.019019019019019,-0.004080565820608698,,1.019019019019019,-0.006458471893228138,,1.019019019019019,-0.004358574259401008,,1.019019019019019,0.005601955897119799,,1.019019019019019,-0.005185091630559468,,1.019019019019019,-0.0058605432586203874,,1.019019019019019,0.004847778578621046,,1.019019019019019,-0.007968075410867043
,,1.0230230230230228,-0.004096599478057062,,1.0230230230230228,-0.006483848993005065,,1.0230230230230228,-0.0043757002879251765,,1.0230230230230228,0.0056239675116467915,,1.0230230230230228,-0.005205465271543984,,1.0230230230230228,-0.005883570933506911,,1.0230230230230228,0.004866826824509537,,1.0230230230230228,-0.007999384155114066
,,1.0270270270270272,-0.004112633135505427,,1.0270270270270272,-0.006509226092781995,,1.0270270270270272,-0.0043928263164493475,,1.0270270270270272,0.005645979126173787,,1.0270270270270272,-0.005225838912528502,,1.0270270270270272,-0.005906598608393437,,1.0270270270270272,0.00488587507039803,,1.0270270270270272,-0.00803069289936109
,,1.031031031031031,-0.004128666792953792,,1.031031031031031,-0.006534603192558922,,1.031031031031031,-0.004409952344973516,,1.031031031031031,0.00566799074070078,,1.031031031031031,-0.0052462125535130185,,1.031031031031031,-0.005929626283279961,,1.031031031031031,0.004904923316286521,,1.031031031031031,-0.00806200164360811
,,1.035035035035035,-0.004144700450402155,,1.035035035035035,-0.006559980292335849,,1.035035035035035,-0.004427078373497684,,1.035035035035035,0.005690002355227773,,1.035035035035035,-0.005266586194497535,,1.035035035035035,-0.005952653958166484,,1.035035035035035,0.0049239715621750115,,1.035035035035035,-0.008093310387855131
,,1.039039039039039,-0.0041607341078505194,,1.039039039039039,-0.006585357392112776,,1.039039039039039,-0.004444204402021853,,1.039039039039039,0.005712013969754765,,1.039039039039039,-0.005286959835482051,,1.039039039039039,-0.005975681633053008,,1.039039039039039,0.004943019808063503,,1.039039039039039,-0.008124619132102153
,,1.0430430430430429,-0.004176767765298883,,1.0430430430430429,-0.0066107344918897035,,1.0430430430430429,-0.004461330430546021,,1.0430430430430429,0.005734025584281759,,1.0430430430430429,-0.005307333476466567,,1.0430430430430429,-0.005998709307939531,,1.0430430430430429,0.004962068053951994,,1.0430430430430429,-0.008155927876349174
,,1.0470470470470472,-0.004192801422747249,,1.0470470470470472,-0.006636111591666634,,1.0470470470470472,-0.004478456459070192,,1.0470470470470472,0.005756037198808754,,1.0470470470470472,-0.005327707117451085,,1.0470470470470472,-0.006021736982826057,,1.0470470470470472,0.0049811162998404865,,1.0470470470470472,-0.008187236620596198
,,1.0510510510510511,-0.0042088350801956125,,1.0510510510510511,-0.006661488691443561,,1.0510510510510511,-0.00449558248759436,,1.0510510510510511,0.005778048813335747,,1.0510510510510511,-0.0053480807584356015,,1.0510510510510511,-0.006044764657712581,,1.0510510510510511,0.005000164545728977,,1.0510510510510511,-0.00821854536484322
,,1.055055055055055,-0.004224868737643976,,1.055055055055055,-0.006686865791220489,,1.055055055055055,-0.004512708516118529,,1.055055055055055,0.005800060427862739,,1.055055055055055,-0.005368454399420118,,1.055055055055055,-0.006067792332599104,,1.055055055055055,0.005019212791617468,,1.055055055055055,-0.008249854109090241
,,1.059059059059059,-0.00424090239509234,,1.059059059059059,-0.006712242890997416,,1.059059059059059,-0.004529834544642698,,1.059059059059059,0.0058220720423897325,,1.059059059059059,-0.005388828040404634,,1.059059059059059,-0.006090820007485628,,1.059059059059059,0.00503826103750596,,1.059059059059059,-0.008281162853337262
,,1.0630630630630629,-0.004256936052540704,,1.0630630630630629,-0.006737619990774343,,1.0630630630630629,-0.0045469605731668665,,1.0630630630630629,0.005844083656916725,,1.0630630630630629,-0.00540920168138915,,1.0630630630630629,-0.006113847682372152,,1.0630630630630629,0.0050573092833944506,,1.0630630630630629,-0.008312471597584283
,,1.0670670670670672,-0.00427296970998907,,1.0670670670670672,-0.006762997090551273,,1.0670670670670672,-0.004564086601691037,,1.0670670670670672,0.00586609527144372,,1.0670670670670672,-0.0054295753223736675,,1.0670670670670672,-0.006136875357258678,,1.0670670670670672,0.005076357529282943,,1.0670670670670672,-0.008343780341831308
,,1.0710710710710711,-0.004289003367437433,,1.0710710710710711,-0.0067883741903282,,1.0710710710710711,-0.004581212630215206,,1.0710710710710711,0.005888106885970713,,1.0710710710710711,-0.0054499489633581845,,1.0710710710710711,-0.006159903032145202,,1.0710710710710711,0.005095405775171434,,1.0710710710710711,-0.008375089086078329
,,1.075075075075075,-0.004305037024885798,,1.075075075075075,-0.006813751290105127,,1.075075075075075,-0.004598338658739374,,1.075075075075075,0.005910118500497706,,1.075075075075075,-0.005470322604342701,,1.075075075075075,-0.006182930707031725,,1.075075075075075,0.0051144540210599256,,1.075075075075075,-0.00840639783032535
,,1.079079079079079,-0.004321070682334161,,1.079079079079079,-0.0068391283898820545,,1.079079079079079,-0.004615464687263543,,1.079079079079079,0.005932130115024699,,1.079079079079079,-0.005490696245327217,,1.079079079079079,-0.006205958381918249,,1.079079079079079,0.005133502266948416,,1.079079079079079,-0.00843770657457237
,,1.0830830830830829,-0.0043371043397825255,,1.0830830830830829,-0.0068645054896589825,,1.0830830830830829,-0.004632590715787711,,1.0830830830830829,0.005954141729551691,,1.0830830830830829,-0.005511069886311733,,1.0830830830830829,-0.006228986056804772,,1.0830830830830829,0.005152550512836907,,1.0830830830830829,-0.008469015318819393
,,1.0870870870870872,-0.004353137997230891,,1.0870870870870872,-0.006889882589435912,,1.0870870870870872,-0.004649716744311882,,1.0870870870870872,0.005976153344078687,,1.0870870870870872,-0.0055314435272962505,,1.0870870870870872,-0.0062520137316912985,,1.0870870870870872,0.0051715987587254,,1.0870870870870872,-0.008500324063066417
,,1.0910910910910911,-0.004369171654679255,,1.0910910910910911,-0.00691525968921284,,1.0910910910910911,-0.00466684277283605,,1.0910910910910911,0.0059981649586056795,,1.0910910910910911,-0.005551817168280767,,1.0910910910910911,-0.006275041406577822,,1.0910910910910911,0.005190647004613891,,1.0910910910910911,-0.008531632807313437
,,1.095095095095095,-0.0043852053121276185,,1.095095095095095,-0.006940636788989767,,1.095095095095095,-0.004683968801360219,,1.095095095095095,0.006020176573132673,,1.095095095095095,-0.005572190809265283,,1.095095095095095,-0.006298069081464346,,1.095095095095095,0.005209695250502382,,1.095095095095095,-0.008562941551560458
,,1.099099099099099,-0.004401238969575983,,1.099099099099099,-0.006966013888766694,,1.099099099099099,-0.004701094829884388,,1.099099099099099,0.006042188187659665,,1.099099099099099,-0.005592564450249799,,1.099099099099099,-0.006321096756350869,,1.099099099099099,0.005228743496390873,,1.099099099099099,-0.00859425029580748
,,1.1031031031031029,-0.004417272627024346,,1.1031031031031029,-0.006991390988543621,,1.1031031031031029,-0.0047182208584085564,,1.1031031031031029,0.006064199802186658,,1.1031031031031029,-0.005612938091234315,,1.1031031031031029,-0.006344124431237393,,1.1031031031031029,0.005247791742279364,,1.1031031031031029,-0.008625559040054501
,,1.1071071071071072,-0.0044333062844727125,,1.1071071071071072,-0.007016768088320552,,1.1071071071071072,-0.004735346886932727,,1.1071071071071072,0.006086211416713653,,1.1071071071071072,-0.0056333117322188335,,1.1071071071071072,-0.006367152106123919,,1.1071071071071072,0.005266839988167856,,1.1071071071071072,-0.008656867784301525
,,1.1111111111111112,-0.004449339941921076,,1.1111111111111112,-0.007042145188097479,,1.1111111111111112,-0.004752472915456895,,1.1111111111111112,0.006108223031240646,,1.1111111111111112,-0.00565368537320335,,1.1111111111111112,-0.006390179781010442,,1.1111111111111112,0.005285888234056348,,1.1111111111111112,-0.008688176528548546
,,1.115115115115115,-0.004465373599369439,,1.115115115115115,-0.007067522287874406,,1.115115115115115,-0.004769598943981064,,1.115115115115115,0.006130234645767639,,1.115115115115115,-0.005674059014187866,,1.115115115115115,-0.006413207455896967,,1.115115115115115,0.005304936479944839,,1.115115115115115,-0.008719485272795568
,,1.119119119119119,-0.004481407256817804,,1.119119119119119,-0.0070928993876513335,,1.119119119119119,-0.004786724972505233,,1.119119119119119,0.0061522462602946314,,1.119119119119119,-0.005694432655172382,,1.119119119119119,-0.00643623513078349,,1.119119119119119,0.0053239847258333296,,1.119119119119119,-0.008750794017042589
,,1.123123123123123,-0.004497440914266167,,1.123123123123123,-0.007118276487428261,,1.123123123123123,-0.004803851001029401,,1.123123123123123,0.006174257874821625,,1.123123123123123,-0.005714806296156898,,1.123123123123123,-0.006459262805670014,,1.123123123123123,0.00534303297172182,,1.123123123123123,-0.00878210276128961
,,1.1271271271271273,-0.004513474571714533,,1.1271271271271273,-0.0071436535872051905,,1.1271271271271273,-0.004820977029553572,,1.1271271271271273,0.00619626948934862,,1.1271271271271273,-0.0057351799371414165,,1.1271271271271273,-0.00648229048055654,,1.1271271271271273,0.005362081217610314,,1.1271271271271273,-0.008813411505536634
,,1.1311311311311312,-0.004529508229162897,,1.1311311311311312,-0.007169030686982118,,1.1311311311311312,-0.00483810305807774,,1.1311311311311312,0.006218281103875613,,1.1311311311311312,-0.005755553578125933,,1.1311311311311312,-0.006505318155443063,,1.1311311311311312,0.0053811294634988046,,1.1311311311311312,-0.008844720249783656
,,1.135135135135135,-0.004545541886611261,,1.135135135135135,-0.007194407786759045,,1.135135135135135,-0.004855229086601909,,1.135135135135135,0.006240292718402605,,1.135135135135135,-0.005775927219110449,,1.135135135135135,-0.006528345830329587,,1.135135135135135,0.005400177709387295,,1.135135135135135,-0.008876028994030677
,,1.139139139139139,-0.004561575544059625,,1.139139139139139,-0.007219784886535972,,1.139139139139139,-0.004872355115126077,,1.139139139139139,0.006262304332929599,,1.139139139139139,-0.005796300860094965,,1.139139139139139,-0.00655137350521611,,1.139139139139139,0.005419225955275786,,1.139139139139139,-0.008907337738277697
,,1.143143143143143,-0.004577609201507989,,1.143143143143143,-0.007245161986312899,,1.143143143143143,-0.004889481143650246,,1.143143143143143,0.006284315947456591,,1.143143143143143,-0.005816674501079481,,1.143143143143143,-0.006574401180102634,,1.143143143143143,0.005438274201164277,,1.143143143143143,-0.008938646482524718
,,1.1471471471471473,-0.004593642858956354,,1.1471471471471473,-0.00727053908608983,,1.1471471471471473,-0.0049066071721744165,,1.1471471471471473,0.006306327561983587,,1.1471471471471473,-0.0058370481420639995,,1.1471471471471473,-0.00659742885498916,,1.1471471471471473,0.00545732244705277,,1.1471471471471473,-0.008969955226771744
,,1.1511511511511512,-0.0046096765164047185,,1.1511511511511512,-0.007295916185866757,,1.1511511511511512,-0.004923733200698585,,1.1511511511511512,0.006328339176510579,,1.1511511511511512,-0.005857421783048516,,1.1511511511511512,-0.0066204565298756835,,1.1511511511511512,0.005476370692941261,,1.1511511511511512,-0.009001263971018764
,,1.155155155155155,-0.004625710173853082,,1.155155155155155,-0.0073212932856436845,,1.155155155155155,-0.004940859229222754,,1.155155155155155,0.006350350791037572,,1.155155155155155,-0.005877795424033032,,1.155155155155155,-0.006643484204762207,,1.155155155155155,0.005495418938829752,,1.155155155155155,-0.009032572715265785
,,1.159159159159159,-0.004641743831301446,,1.159159159159159,-0.007346670385420612,,1.159159159159159,-0.004957985257746923,,1.159159159159159,0.006372362405564565,,1.159159159159159,-0.005898169065017548,,1.159159159159159,-0.0066665118796487306,,1.159159159159159,0.005514467184718243,,1.159159159159159,-0.009063881459512806
,,1.163163163163163,-0.00465777748874981,,1.163163163163163,-0.007372047485197539,,1.163163163163163,-0.004975111286271091,,1.163163163163163,0.006394374020091557,,1.163163163163163,-0.005918542706002064,,1.163163163163163,-0.006689539554535255,,1.163163163163163,0.0055335154306067336,,1.163163163163163,-0.009095190203759828
,,1.1671671671671673,-0.004673811146198176,,1.1671671671671673,-0.007397424584974469,,1.1671671671671673,-0.004992237314795262,,1.1671671671671673,0.006416385634618553,,1.1671671671671673,-0.0059389163469865825,,1.1671671671671673,-0.006712567229421781,,1.1671671671671673,0.005552563676495227,,1.1671671671671673,-0.009126498948006852
,,1.1711711711711712,-0.004689844803646539,,1.1711711711711712,-0.007422801684751396,,1.1711711711711712,-0.00500936334331943,,1.1711711711711712,0.0064383972491455456,,1.1711711711711712,-0.005959289987971099,,1.1711711711711712,-0.006735594904308305,,1.1711711711711712,0.005571611922383718,,1.1711711711711712,-0.009157807692253873
,,1.1751751751751751,-0.004705878461094903,,1.1751751751751751,-0.007448178784528324,,1.1751751751751751,-0.005026489371843599,,1.1751751751751751,0.006460408863672539,,1.1751751751751751,-0.005979663628955615,,1.1751751751751751,-0.006758622579194828,,1.1751751751751751,0.005590660168272209,,1.1751751751751751,-0.009189116436500893
,,1.179179179179179,-0.004721912118543267,,1.179179179179179,-0.007473555884305251,,1.179179179179179,-0.005043615400367767,,1.179179179179179,0.006482420478199531,,1.179179179179179,-0.006000037269940131,,1.179179179179179,-0.006781650254081352,,1.179179179179179,0.005609708414160699,,1.179179179179179,-0.009220425180747916
,,1.183183183183183,-0.004737945775991631,,1.183183183183183,-0.007498932984082178,,1.183183183183183,-0.0050607414288919355,,1.183183183183183,0.0065044320927265245,,1.183183183183183,-0.006020410910924647,,1.183183183183183,-0.006804677928967875,,1.183183183183183,0.00562875666004919,,1.183183183183183,-0.009251733924994936
,,1.1871871871871873,-0.004753979433439997,,1.1871871871871873,-0.007524310083859108,,1.1871871871871873,-0.0050778674574161065,,1.1871871871871873,0.0065264437072535195,,1.1871871871871873,-0.006040784551909165,,1.1871871871871873,-0.006827705603854401,,1.1871871871871873,0.005647804905937684,,1.1871871871871873,-0.00928304266924196
,,1.1911911911911912,-0.00477001309088836,,1.1911911911911912,-0.0075496871836360354,,1.1911911911911912,-0.005094993485940275,,1.1911911911911912,0.006548455321780513,,1.1911911911911912,-0.006061158192893681,,1.1911911911911912,-0.006850733278740925,,1.1911911911911912,0.005666853151826174,,1.1911911911911912,-0.009314351413488981
,,1.1951951951951951,-0.004786046748336725,,1.1951951951951951,-0.007575064283412963,,1.1951951951951951,-0.005112119514464443,,1.1951951951951951,0.006570466936307505,,1.1951951951951951,-0.006081531833878198,,1.1951951951951951,-0.006873760953627448,,1.1951951951951951,0.005685901397714665,,1.1951951951951951,-0.009345660157736004
,,1.199199199199199,-0.004802080405785088,,1.199199199199199,-0.00760044138318989,,1.199199199199199,-0.0051292455429886126,,1.199199199199199,0.006592478550834498,,1.199199199199199,-0.006101905474862714,,1.199199199199199,-0.006896788628513972,,1.199199199199199,0.005704949643603156,,1.199199199199199,-0.009376968901983024
,,1.203203203203203,-0.004818114063233452,,1.203203203203203,-0.007625818482966817,,1.203203203203203,-0.005146371571512781,,1.203203203203203,0.006614490165361491,,1.203203203203203,-0.00612227911584723,,1.203203203203203,-0.006919816303400495,,1.203203203203203,0.005723997889491647,,1.203203203203203,-0.009408277646230045
,,1.2072072072072073,-0.004834147720681818,,1.2072072072072073,-0.007651195582743748,,1.2072072072072073,-0.005163497600036951,,1.2072072072072073,0.006636501779888486,,1.2072072072072073,-0.006142652756831748,,1.2072072072072073,-0.0069428439782870215,,1.2072072072072073,0.00574304613538014,,1.2072072072072073,-0.009439586390477069
,,1.2112112112112112,-0.004850181378130182,,1.2112112112112112,-0.007676572682520675,,1.2112112112112112,-0.00518062362856112,,1.2112112112112112,0.006658513394415479,,1.2112112112112112,-0.006163026397816264,,1.2112112112112112,-0.006965871653173545,,1.2112112112112112,0.005762094381268631,,1.2112112112112112,-0.009470895134724091
,,1.2152152152152151,-0.0048662150355785454,,1.2152152152152151,-0.007701949782297602,,1.2152152152152151,-0.005197749657085289,,1.2152152152152151,0.006680525008942471,,1.2152152152152151,-0.00618340003880078,,1.2152152152152151,-0.006988899328060069,,1.2152152152152151,0.005781142627157122,,1.2152152152152151,-0.009502203878971112
,,1.219219219219219,-0.00488224869302691,,1.219219219219219,-0.007727326882074529,,1.219219219219219,-0.005214875685609457,,1.219219219219219,0.006702536623469465,,1.219219219219219,-0.006203773679785296,,1.219219219219219,-0.007011927002946593,,1.219219219219219,0.005800190873045613,,1.219219219219219,-0.009533512623218133
,,1.2232232232232234,-0.004898282350475275,,1.2232232232232234,-0.007752703981851459,,1.2232232232232234,-0.005232001714133628,,1.2232232232232234,0.00672454823799646,,1.2232232232232234,-0.0062241473207698145,,1.2232232232232234,-0.007034954677833119,,1.2232232232232234,0.005819239118934106,,1.2232232232232234,-0.009564821367465157
,,1.2272272272272273,-0.004914316007923639,,1.2272272272272273,-0.007778081081628386,,1.2272272272272273,-0.0052491277426577965,,1.2272272272272273,0.006746559852523453,,1.2272272272272273,-0.006244520961754331,,1.2272272272272273,-0.0070579823527196425,,1.2272272272272273,0.005838287364822597,,1.2272272272272273,-0.009596130111712179
,,1.2312312312312312,-0.004930349665372003,,1.2312312312312312,-0.007803458181405314,,1.2312312312312312,-0.005266253771181965,,1.2312312312312312,0.006768571467050445,,1.2312312312312312,-0.006264894602738847,,1.2312312312312312,-0.007081010027606166,,1.2312312312312312,0.005857335610711088,,1.2312312312312312,-0.0096274388559592
,,1.2352352352352352,-0.004946383322820367,,1.2352352352352352,-0.007828835281182242,,1.2352352352352352,-0.005283379799706133,,1.2352352352352352,0.006790583081577439,,1.2352352352352352,-0.006285268243723363,,1.2352352352352352,-0.0071040377024926896,,1.2352352352352352,0.005876383856599578,,1.2352352352352352,-0.00965874760020622
,,1.239239239239239,-0.004962416980268731,,1.239239239239239,-0.007854212380959168,,1.239239239239239,-0.0053005058282303025,,1.239239239239239,0.006812594696104431,,1.239239239239239,-0.006305641884707879,,1.239239239239239,-0.007127065377379213,,1.239239239239239,0.005895432102488069,,1.239239239239239,-0.009690056344453243
,,1.2432432432432434,-0.004978450637717096,,1.2432432432432434,-0.007879589480736098,,1.2432432432432434,-0.005317631856754473,,1.2432432432432434,0.006834606310631426,,1.2432432432432434,-0.0063260155256923975,,1.2432432432432434,-0.007150093052265739,,1.2432432432432434,0.005914480348376563,,1.2432432432432434,-0.009721365088700267
,,1.2472472472472473,-0.00499448429516546,,1.2472472472472473,-0.007904966580513026,,1.2472472472472473,-0.005334757885278641,,1.2472472472472473,0.006856617925158419,,1.2472472472472473,-0.006346389166676914,,1.2472472472472473,-0.007173120727152263,,1.2472472472472473,0.005933528594265053,,1.2472472472472473,-0.009752673832947287
,,1.2512512512512513,-0.005010517952613824,,1.2512512512512513,-0.007930343680289954,,1.2512512512512513,-0.0053518839138028095,,1.2512512512512513,0.006878629539685412,,1.2512512512512513,-0.00636676280766143,,1.2512512512512513,-0.007196148402038786,,1.2512512512512513,0.005952576840153544,,1.2512512512512513,-0.009783982577194308
,,1.2552552552552552,-0.005026551610062188,,1.2552552552552552,-0.00795572078006688,,1.2552552552552552,-0.005369009942326979,,1.2552552552552552,0.006900641154212405,,1.2552552552552552,-0.006387136448645946,,1.2552552552552552,-0.00721917607692531,,1.2552552552552552,0.005971625086042035,,1.2552552552552552,-0.00981529132144133
,,1.259259259259259,-0.0050425852675105515,,1.259259259259259,-0.007981097879843808,,1.259259259259259,-0.005386135970851147,,1.259259259259259,0.006922652768739397,,1.259259259259259,-0.006407510089630462,,1.259259259259259,-0.007242203751811833,,1.259259259259259,0.005990673331930526,,1.259259259259259,-0.009846600065688351
,,1.2632632632632634,-0.005058618924958918,,1.2632632632632634,-0.008006474979620738,,1.2632632632632634,-0.005403261999375317,,1.2632632632632634,0.006944664383266393,,1.2632632632632634,-0.0064278837306149805,,1.2632632632632634,-0.007265231426698359,,1.2632632632632634,0.006009721577819019,,1.2632632632632634,-0.009877908809935375
,,1.2672672672672673,-0.005074652582407281,,1.2672672672672673,-0.008031852079397665,,1.2672672672672673,-0.0054203880278994865,,1.2672672672672673,0.0069666759977933855,,1.2672672672672673,-0.006448257371599497,,1.2672672672672673,-0.007288259101584884,,1.2672672672672673,0.00602876982370751,,1.2672672672672673,-0.009909217554182396
,,1.2712712712712713,-0.005090686239855645,,1.2712712712712713,-0.008057229179174593,,1.2712712712712713,-0.005437514056423655,,1.2712712712712713,0.006988687612320379,,1.2712712712712713,-0.006468631012584013,,1.2712712712712713,-0.007311286776471407,,1.2712712712712713,0.006047818069596001,,1.2712712712712713,-0.009940526298429418
,,1.2752752752752752,-0.005106719897304009,,1.2752752752752752,-0.008082606278951519,,1.2752752752752752,-0.005454640084947823,,1.2752752752752752,0.007010699226847371,,1.2752752752752752,-0.006489004653568529,,1.2752752752752752,-0.007334314451357931,,1.2752752752752752,0.006066866315484492,,1.2752752752752752,-0.009971835042676439
,,1.279279279279279,-0.005122753554752373,,1.279279279279279,-0.008107983378728447,,1.279279279279279,-0.005471766113471992,,1.279279279279279,0.0070327108413743645,,1.279279279279279,-0.006509378294553045,,1.279279279279279,-0.007357342126244454,,1.279279279279279,0.006085914561372983,,1.279279279279279,-0.01000314378692346
,,1.2832832832832834,-0.0051387872122007384,,1.2832832832832834,-0.008133360478505377,,1.2832832832832834,-0.005488892141996163,,1.2832832832832834,0.0070547224559013594,,1.2832832832832834,-0.006529751935537563,,1.2832832832832834,-0.0073803698011309805,,1.2832832832832834,0.006104962807261476,,1.2832832832832834,-0.010034452531170484
,,1.2872872872872874,-0.005154820869649103,,1.2872872872872874,-0.008158737578282305,,1.2872872872872874,-0.005506018170520331,,1.2872872872872874,0.007076734070428353,,1.2872872872872874,-0.00655012557652208,,1.2872872872872874,-0.007403397476017504,,1.2872872872872874,0.006124011053149967,,1.2872872872872874,-0.010065761275417506
,,1.2912912912912913,-0.005170854527097466,,1.2912912912912913,-0.008184114678059231,,1.2912912912912913,-0.005523144199044499,,1.2912912912912913,0.007098745684955345,,1.2912912912912913,-0.006570499217506596,,1.2912912912912913,-0.0074264251509040275,,1.2912912912912913,0.006143059299038457,,1.2912912912912913,-0.010097070019664527
,,1.2952952952952952,-0.005186888184545831,,1.2952952952952952,-0.00820949177783616,,1.2952952952952952,-0.005540270227568669,,1.2952952952952952,0.007120757299482338,,1.2952952952952952,-0.006590872858491112,,1.2952952952952952,-0.007449452825790551,,1.2952952952952952,0.006162107544926948,,1.2952952952952952,-0.010128378763911547
,,1.299299299299299,-0.005202921841994194,,1.299299299299299,-0.008234868877613086,,1.299299299299299,-0.005557396256092837,,1.299299299299299,0.007142768914009331,,1.299299299299299,-0.006611246499475628,,1.299299299299299,-0.0074724805006770745,,1.299299299299299,0.00618115579081544,,1.299299299299299,-0.010159687508158568
,,1.3033033033033035,-0.00521895549944256,,1.3033033033033035,-0.008260245977390016,,1.3033033033033035,-0.005574522284617007,,1.3033033033033035,0.007164780528536326,,1.3033033033033035,-0.006631620140460146,,1.3033033033033035,-0.007495508175563601,,1.3033033033033035,0.006200204036703932,,1.3033033033033035,-0.010190996252405594
,,1.3073073073073074,-0.005234989156890924,,1.3073073073073074,-0.008285623077166944,,1.3073073073073074,-0.0055916483131411765,,1.3073073073073074,0.007186792143063319,,1.3073073073073074,-0.006651993781444662,,1.3073073073073074,-0.007518535850450124,,1.3073073073073074,0.006219252282592423,,1.3073073073073074,-0.010222304996652614
,,1.3113113113113113,-0.005251022814339287,,1.3113113113113113,-0.00831100017694387,,1.3113113113113113,-0.005608774341665345,,1.3113113113113113,0.007208803757590311,,1.3113113113113113,-0.006672367422429178,,1.3113113113113113,-0.007541563525336648,,1.3113113113113113,0.006238300528480914,,1.3113113113113113,-0.010253613740899635
,,1.3153153153153152,-0.0052670564717876515,,1.3153153153153152,-0.008336377276720798,,1.3153153153153152,-0.005625900370189513,,1.3153153153153152,0.007230815372117305,,1.3153153153153152,-0.006692741063413694,,1.3153153153153152,-0.007564591200223171,,1.3153153153153152,0.006257348774369406,,1.3153153153153152,-0.010284922485146656
,,1.3193193193193191,-0.005283090129236015,,1.3193193193193191,-0.008361754376497726,,1.3193193193193191,-0.005643026398713682,,1.3193193193193191,0.007252826986644297,,1.3193193193193191,-0.00671311470439821,,1.3193193193193191,-0.007587618875109696,,1.3193193193193191,0.0062763970202578965,,1.3193193193193191,-0.010316231229393678
,,1.3233233233233235,-0.005299123786684381,,1.3233233233233235,-0.008387131476274656,,1.3233233233233235,-0.005660152427237853,,1.3233233233233235,0.007274838601171293,,1.3233233233233235,-0.006733488345382729,,1.3233233233233235,-0.007610646549996222,,1.3233233233233235,0.006295445266146389,,1.3233233233233235,-0.010347539973640702
,,1.3273273273273274,-0.0053151574441327445,,1.3273273273273274,-0.008412508576051582,,1.3273273273273274,-0.005677278455762021,,1.3273273273273274,0.007296850215698285,,1.3273273273273274,-0.006753861986367245,,1.3273273273273274,-0.007633674224882745,,1.3273273273273274,0.00631449351203488,,1.3273273273273274,-0.010378848717887723
,,1.3313313313313313,-0.005331191101581109,,1.3313313313313313,-0.00843788567582851,,1.3313313313313313,-0.005694404484286189,,1.3313313313313313,0.007318861830225279,,1.3313313313313313,-0.006774235627351761,,1.3313313313313313,-0.007656701899769269,,1.3313313313313313,0.0063335417579233715,,1.3313313313313313,-0.010410157462134743
,,1.3353353353353352,-0.005347224759029472,,1.3353353353353352,-0.008463262775605437,,1.3353353353353352,-0.005711530512810358,,1.3353353353353352,0.007340873444752271,,1.3353353353353352,-0.006794609268336277,,1.3353353353353352,-0.007679729574655792,,1.3353353353353352,0.006352590003811862,,1.3353353353353352,-0.010441466206381766
,,1.3393393393393391,-0.005363258416477837,,1.3393393393393391,-0.008488639875382365,,1.3393393393393391,-0.005728656541334527,,1.3393393393393391,0.007362885059279264,,1.3393393393393391,-0.006814982909320793,,1.3393393393393391,-0.007702757249542316,,1.3393393393393391,0.006371638249700353,,1.3393393393393391,-0.010472774950628786
,,1.3433433433433435,-0.005379292073926202,,1.3433433433433435,-0.008514016975159295,,1.3433433433433435,-0.005745782569858697,,1.3433433433433435,0.007384896673806259,,1.3433433433433435,-0.006835356550305312,,1.3433433433433435,-0.007725784924428842,,1.3433433433433435,0.006390686495588846,,1.3433433433433435,-0.01050408369487581
,,1.3473473473473474,-0.005395325731374566,,1.3473473473473474,-0.008539394074936223,,1.3473473473473474,-0.005762908598382866,,1.3473473473473474,0.007406908288333252,,1.3473473473473474,-0.006855730191289828,,1.3473473473473474,-0.0077488125993153655,,1.3473473473473474,0.006409734741477336,,1.3473473473473474,-0.010535392439122831
,,1.3513513513513513,-0.00541135938882293,,1.3513513513513513,-0.008564771174713149,,1.3513513513513513,-0.005780034626907035,,1.3513513513513513,0.007428919902860245,,1.3513513513513513,-0.006876103832274344,,1.3513513513513513,-0.007771840274201889,,1.3513513513513513,0.006428782987365828,,1.3513513513513513,-0.010566701183369854
,,1.3553553553553552,-0.005427393046271294,,1.3553553553553552,-0.008590148274490077,,1.3553553553553552,-0.005797160655431203,,1.3553553553553552,0.007450931517387237,,1.3553553553553552,-0.00689647747325886,,1.3553553553553552,-0.0077948679490884125,,1.3553553553553552,0.006447831233254319,,1.3553553553553552,-0.010598009927616874
,,1.3593593593593591,-0.0054434267037196575,,1.3593593593593591,-0.008615525374267003,,1.3593593593593591,-0.005814286683955372,,1.3593593593593591,0.0074729431319142305,,1.3593593593593591,-0.006916851114243376,,1.3593593593593591,-0.007817895623974936,,1.3593593593593591,0.00646687947914281,,1.3593593593593591,-0.010629318671863895
,,1.3633633633633635,-0.005459460361168024,,1.3633633633633635,-0.008640902474043933,,1.3633633633633635,-0.005831412712479543,,1.3633633633633635,0.0074949547464412255,,1.3633633633633635,-0.006937224755227895,,1.3633633633633635,-0.007840923298861463,,1.3633633633633635,0.006485927725031302,,1.3633633633633635,-0.010660627416110919
,,1.3673673673673674,-0.005475494018616387,,1.3673673673673674,-0.008666279573820861,,1.3673673673673674,-0.005848538741003711,,1.3673673673673674,0.007516966360968219,,1.3673673673673674,-0.006957598396212411,,1.3673673673673674,-0.007863950973747987,,1.3673673673673674,0.006504975970919794,,1.3673673673673674,-0.010691936160357941
,,1.3713713713713713,-0.005491527676064751,,1.3713713713713713,-0.008691656673597788,,1.3713713713713713,-0.005865664769527879,,1.3713713713713713,0.007538977975495211,,1.3713713713713713,-0.006977972037196927,,1.3713713713713713,-0.00788697864863451,,1.3713713713713713,0.006524024216808285,,1.3713713713713713,-0.010723244904604962
,,1.3753753753753752,-0.005507561333513115,,1.3753753753753752,-0.008717033773374716,,1.3753753753753752,-0.005882790798052048,,1.3753753753753752,0.0075609895900222044,,1.3753753753753752,-0.006998345678181443,,1.3753753753753752,-0.007910006323521034,,1.3753753753753752,0.0065430724626967755,,1.3753753753753752,-0.010754553648851983
,,1.3793793793793792,-0.005523594990961478,,1.3793793793793792,-0.008742410873151644,,1.3793793793793792,-0.005899916826576217,,1.3793793793793792,0.007583001204549197,,1.3793793793793792,-0.007018719319165959,,1.3793793793793792,-0.007933033998407557,,1.3793793793793792,0.006562120708585266,,1.3793793793793792,-0.010785862393099003
,,1.3833833833833835,-0.0055396286484098445,,1.3833833833833835,-0.008767787972928574,,1.3833833833833835,-0.005917042855100387,,1.3833833833833835,0.007605012819076192,,1.3833833833833835,-0.007039092960150478,,1.3833833833833835,-0.007956061673294082,,1.3833833833833835,0.00658116895447376,,1.3833833833833835,-0.010817171137346029
,,1.3873873873873874,-0.005555662305858208,,1.3873873873873874,-0.0087931650727055,,1.3873873873873874,-0.0059341688836245556,,1.3873873873873874,0.007627024433603185,,1.3873873873873874,-0.007059466601134994,,1.3873873873873874,-0.007979089348180606,,1.3873873873873874,0.0066002172003622505,,1.3873873873873874,-0.01084847988159305
,,1.3913913913913913,-0.005571695963306572,,1.3913913913913913,-0.008818542172482428,,1.3913913913913913,-0.005951294912148724,,1.3913913913913913,0.0076490360481301775,,1.3913913913913913,-0.00707984024211951,,1.3913913913913913,-0.00800211702306713,,1.3913913913913913,0.006619265446250741,,1.3913913913913913,-0.01087978862584007
,,1.3953953953953953,-0.005587729620754936,,1.3953953953953953,-0.008843919272259354,,1.3953953953953953,-0.005968420940672893,,1.3953953953953953,0.007671047662657171,,1.3953953953953953,-0.007100213883104026,,1.3953953953953953,-0.008025144697953655,,1.3953953953953953,0.006638313692139232,,1.3953953953953953,-0.010911097370087091
,,1.3993993993993992,-0.0056037632782033,,1.3993993993993992,-0.008869296372036282,,1.3993993993993992,-0.005985546969197062,,1.3993993993993992,0.007693059277184163,,1.3993993993993992,-0.007120587524088542,,1.3993993993993992,-0.008048172372840178,,1.3993993993993992,0.006657361938027723,,1.3993993993993992,-0.010942406114334113
,,1.4034034034034035,-0.005619796935651665,,1.4034034034034035,-0.008894673471813212,,1.4034034034034035,-0.006002672997721232,,1.4034034034034035,0.007715070891711159,,1.4034034034034035,-0.00714096116507306,,1.4034034034034035,-0.008071200047726703,,1.4034034034034035,0.006676410183916216,,1.4034034034034035,-0.010973714858581137
,,1.4074074074074074,-0.00563583059310003,,1.4074074074074074,-0.00892005057159014,,1.4074074074074074,-0.006019799026245401,,1.4074074074074074,0.007737082506238151,,1.4074074074074074,-0.007161334806057576,,1.4074074074074074,-0.008094227722613227,,1.4074074074074074,0.006695458429804707,,1.4074074074074074,-0.011005023602828158
,,1.4114114114114114,-0.005651864250548393,,1.4114114114114114,-0.008945427671367067,,1.4114114114114114,-0.006036925054769569,,1.4114114114114114,0.007759094120765145,,1.4114114114114114,-0.007181708447042092,,1.4114114114114114,-0.00811725539749975,,1.4114114114114114,0.006714506675693198,,1.4114114114114114,-0.011036332347075179
,,1.4154154154154153,-0.0056678979079967575,,1.4154154154154153,-0.008970804771143995,,1.4154154154154153,-0.006054051083293738,,1.4154154154154153,0.007781105735292137,,1.4154154154154153,-0.007202082088026609,,1.4154154154154153,-0.008140283072386274,,1.4154154154154153,0.006733554921581689,,1.4154154154154153,-0.011067641091322201
,,1.4194194194194192,-0.005683931565445121,,1.4194194194194192,-0.008996181870920921,,1.4194194194194192,-0.006071177111817906,,1.4194194194194192,0.00780311734981913,,1.4194194194194192,-0.007222455729011125,,1.4194194194194192,-0.008163310747272797,,1.4194194194194192,0.0067526031674701795,,1.4194194194194192,-0.011098949835569222
,,1.4234234234234235,-0.005699965222893487,,1.4234234234234235,-0.009021558970697851,,1.4234234234234235,-0.006088303140342077,,1.4234234234234235,0.007825128964346126,,1.4234234234234235,-0.007242829369995643,,1.4234234234234235,-0.008186338422159324,,1.4234234234234235,0.006771651413358673,,1.4234234234234235,-0.011130258579816246
,,1.4274274274274275,-0.0057159988803418505,,1.4274274274274275,-0.009046936070474779,,1.4274274274274275,-0.0061054291688662455,,1.4274274274274275,0.007847140578873119,,1.4274274274274275,-0.007263203010980159,,1.4274274274274275,-0.008209366097045848,,1.4274274274274275,0.006790699659247164,,1.4274274274274275,-0.011161567324063267
,,1.4314314314314314,-0.005732032537790214,,1.4314314314314314,-0.009072313170251705,,1.4314314314314314,-0.006122555197390414,,1.4314314314314314,0.007869152193400111,,1.4314314314314314,-0.007283576651964675,,1.4314314314314314,-0.008232393771932371,,1.4314314314314314,0.0068097479051356545,,1.4314314314314314,-0.011192876068310289
,,1.4354354354354353,-0.005748066195238578,,1.4354354354354353,-0.009097690270028633,,1.4354354354354353,-0.006139681225914583,,1.4354354354354353,0.007891163807927103,,1.4354354354354353,-0.007303950292949191,,1.4354354354354353,-0.008255421446818895,,1.4354354354354353,0.006828796151024145,,1.4354354354354353,-0.01122418481255731
,,1.4394394394394392,-0.005764099852686942,,1.4394394394394392,-0.00912306736980556,,1.4394394394394392,-0.006156807254438752,,1.4394394394394392,0.007913175422454097,,1.4394394394394392,-0.007324323933933707,,1.4394394394394392,-0.008278449121705419,,1.4394394394394392,0.006847844396912636,,1.4394394394394392,-0.01125549355680433
,,1.4434434434434436,-0.005780133510135308,,1.4434434434434436,-0.009148444469582491,,1.4434434434434436,-0.006173933282962922,,1.4434434434434436,0.007935187036981092,,1.4434434434434436,-0.007344697574918226,,1.4434434434434436,-0.008301476796591944,,1.4434434434434436,0.0068668926428011295,,1.4434434434434436,-0.011286802301051356
,,1.4474474474474475,-0.005796167167583671,,1.4474474474474475,-0.009173821569359418,,1.4474474474474475,-0.006191059311487091,,1.4474474474474475,0.007957198651508084,,1.4474474474474475,-0.007365071215902742,,1.4474474474474475,-0.008324504471478469,,1.4474474474474475,0.00688594088868962,,1.4474474474474475,-0.011318111045298377
,,1.4514514514514514,-0.005812200825032036,,1.4514514514514514,-0.009199198669136346,,1.4514514514514514,-0.006208185340011259,,1.4514514514514514,0.007979210266035078,,1.4514514514514514,-0.007385444856887258,,1.4514514514514514,-0.008347532146364993,,1.4514514514514514,0.006904989134578111,,1.4514514514514514,-0.011349419789545397
,,1.4554554554554553,-0.005828234482480399,,1.4554554554554553,-0.009224575768913272,,1.4554554554554553,-0.006225311368535428,,1.4554554554554553,0.00800122188056207,,1.4554554554554553,-0.007405818497871774,,1.4554554554554553,-0.008370559821251516,,1.4554554554554553,0.006924037380466602,,1.4554554554554553,-0.011380728533792418
,,1.4594594594594597,-0.005844268139928765,,1.4594594594594597,-0.009249952868690202,,1.4594594594594597,-0.006242437397059598,,1.4594594594594597,0.008023233495089066,,1.4594594594594597,-0.007426192138856293,,1.4594594594594597,-0.008393587496138041,,1.4594594594594597,0.006943085626355095,,1.4594594594594597,-0.011412037278039444
,,1.4634634634634636,-0.005860301797377129,,1.4634634634634636,-0.00927532996846713,,1.4634634634634636,-0.006259563425583767,,1.4634634634634636,0.008045245109616059,,1.4634634634634636,-0.007446565779840809,,1.4634634634634636,-0.008416615171024565,,1.4634634634634636,0.006962133872243586,,1.4634634634634636,-0.011443346022286464
,,1.4674674674674675,-0.005876335454825493,,1.4674674674674675,-0.009300707068244056,,1.4674674674674675,-0.0062766894541079355,,1.4674674674674675,0.008067256724143051,,1.4674674674674675,-0.007466939420825325,,1.4674674674674675,-0.008439642845911088,,1.4674674674674675,0.006981182118132077,,1.4674674674674675,-0.011474654766533485
,,1.4714714714714714,-0.005892369112273857,,1.4714714714714714,-0.009326084168020984,,1.4714714714714714,-0.006293815482632104,,1.4714714714714714,0.008089268338670044,,1.4714714714714714,-0.007487313061809841,,1.4714714714714714,-0.008462670520797612,,1.4714714714714714,0.007000230364020568,,1.4714714714714714,-0.011505963510780506
,,1.4754754754754753,-0.005908402769722221,,1.4754754754754753,-0.009351461267797912,,1.4754754754754753,-0.006310941511156272,,1.4754754754754753,0.008111279953197038,,1.4754754754754753,-0.007507686702794357,,1.4754754754754753,-0.008485698195684135,,1.4754754754754753,0.0070192786099090585,,1.4754754754754753,-0.011537272255027528
,,1.4794794794794797,-0.005924436427170586,,1.4794794794794797,-0.009376838367574842,,1.4794794794794797,-0.006328067539680443,,1.4794794794794797,0.008133291567724032,,1.4794794794794797,-0.007528060343778876,,1.4794794794794797,-0.008508725870570662,,1.4794794794794797,0.007038326855797552,,1.4794794794794797,-0.011568580999274552
,,1.4834834834834836,-0.0059404700846189505,,1.4834834834834836,-0.009402215467351769,,1.4834834834834836,-0.006345193568204612,,1.4834834834834836,0.008155303182251024,,1.4834834834834836,-0.007548433984763392,,1.4834834834834836,-0.008531753545457186,,1.4834834834834836,0.007057375101686043,,1.4834834834834836,-0.011599889743521573
,,1.4874874874874875,-0.005956503742067314,,1.4874874874874875,-0.009427592567128697,,1.4874874874874875,-0.00636231959672878,,1.4874874874874875,0.008177314796778018,,1.4874874874874875,-0.007568807625747908,,1.4874874874874875,-0.00855478122034371,,1.4874874874874875,0.0070764233475745335,,1.4874874874874875,-0.011631198487768593
,,1.4914914914914914,-0.0059725373995156775,,1.4914914914914914,-0.009452969666905623,,1.4914914914914914,-0.006379445625252949,,1.4914914914914914,0.00819932641130501,,1.4914914914914914,-0.007589181266732424,,1.4914914914914914,-0.008577808895230233,,1.4914914914914914,0.007095471593463024,,1.4914914914914914,-0.011662507232015616
,,1.4954954954954953,-0.005988571056964042,,1.4954954954954953,-0.009478346766682551,,1.4954954954954953,-0.006396571653777118,,1.4954954954954953,0.008221338025832003,,1.4954954954954953,-0.00760955490771694,,1.4954954954954953,-0.008600836570116756,,1.4954954954954953,0.007114519839351515,,1.4954954954954953,-0.011693815976262636
,,1.4994994994994997,-0.006004604714412407,,1.4994994994994997,-0.009503723866459481,,1.4994994994994997,-0.006413697682301288,,1.4994994994994997,0.008243349640358999,,1.4994994994994997,-0.007629928548701458,,1.4994994994994997,-0.008623864245003283,,1.4994994994994997,0.0071335680852400085,,1.4994994994994997,-0.01172512472050966
,,1.5035035035035036,-0.006020638371860771,,1.5035035035035036,-0.009529100966236409,,1.5035035035035036,-0.006430823710825457,,1.5035035035035036,0.008265361254885991,,1.5035035035035036,-0.007650302189685975,,1.5035035035035036,-0.008646891919889807,,1.5035035035035036,0.007152616331128499,,1.5035035035035036,-0.011756433464756681
,,1.5075075075075075,-0.006036672029309135,,1.5075075075075075,-0.009554478066013335,,1.5075075075075075,-0.0064479497393496255,,1.5075075075075075,0.008287372869412984,,1.5075075075075075,-0.007670675830670491,,1.5075075075075075,-0.00866991959477633,,1.5075075075075075,0.00717166457701699,,1.5075075075075075,-0.011787742209003704
,,1.5115115115115114,-0.006052705686757499,,1.5115115115115114,-0.009579855165790263,,1.5115115115115114,-0.006465075767873794,,1.5115115115115114,0.008309384483939978,,1.5115115115115114,-0.007691049471655007,,1.5115115115115114,-0.008692947269662854,,1.5115115115115114,0.007190712822905481,,1.5115115115115114,-0.011819050953250724
,,1.5155155155155153,-0.006068739344205863,,1.5155155155155153,-0.00960523226556719,,1.5155155155155153,-0.006482201796397962,,1.5155155155155153,0.00833139609846697,,1.5155155155155153,-0.007711423112639523,,1.5155155155155153,-0.008715974944549378,,1.5155155155155153,0.007209761068793972,,1.5155155155155153,-0.011850359697497745
,,1.5195195195195197,-0.006084773001654229,,1.5195195195195197,-0.00963060936534412,,1.5195195195195197,-0.006499327824922133,,1.5195195195195197,0.008353407712993966,,1.5195195195195197,-0.007731796753624041,,1.5195195195195197,-0.008739002619435903,,1.5195195195195197,0.007228809314682465,,1.5195195195195197,-0.011881668441744769
,,1.5235235235235236,-0.006100806659102592,,1.5235235235235236,-0.009655986465121048,,1.5235235235235236,-0.006516453853446302,,1.5235235235235236,0.008375419327520959,,1.5235235235235236,-0.007752170394608557,,1.5235235235235236,-0.008762030294322426,,1.5235235235235236,0.007247857560570956,,1.5235235235235236,-0.011912977185991791
,,1.5275275275275275,-0.006116840316550957,,1.5275275275275275,-0.009681363564897974,,1.5275275275275275,-0.00653357988197047,,1.5275275275275275,0.008397430942047951,,1.5275275275275275,-0.007772544035593073,,1.5275275275275275,-0.00878505796920895,,1.5275275275275275,0.007266905806459447,,1.5275275275275275,-0.011944285930238812
,,1.5315315315315314,-0.00613287397399932,,1.5315315315315314,-0.009706740664674902,,1.5315315315315314,-0.0065507059104946384,,1.5315315315315314,0.008419442556574943,,1.5315315315315314,-0.007792917676577589,,1.5315315315315314,-0.008808085644095473,,1.5315315315315314,0.0072859540523479375,,1.5315315315315314,-0.011975594674485833
,,1.5355355355355353,-0.006148907631447684,,1.5355355355355353,-0.00973211776445183,,1.5355355355355353,-0.006567831939018808,,1.5355355355355353,0.008441454171101937,,1.5355355355355353,-0.007813291317562105,,1.5355355355355353,-0.008831113318981997,,1.5355355355355353,0.007305002298236429,,1.5355355355355353,-0.012006903418732853
,,1.5395395395395397,-0.00616494128889605,,1.5395395395395397,-0.00975749486422876,,1.5395395395395397,-0.006584957967542978,,1.5395395395395397,0.008463465785628932,,1.5395395395395397,-0.007833664958546625,,1.5395395395395397,-0.008854140993868524,,1.5395395395395397,0.007324050544124922,,1.5395395395395397,-0.012038212162979879
,,1.5435435435435436,-0.006180974946344414,,1.5435435435435436,-0.009782871964005686,,1.5435435435435436,-0.006602083996067146,,1.5435435435435436,0.008485477400155924,,1.5435435435435436,-0.00785403859953114,,1.5435435435435436,-0.008877168668755047,,1.5435435435435436,0.0073430987900134125,,1.5435435435435436,-0.0120695209072269
,,1.5475475475475475,-0.0061970086037927774,,1.5475475475475475,-0.009808249063782614,,1.5475475475475475,-0.0066192100245913155,,1.5475475475475475,0.008507489014682918,,1.5475475475475475,-0.007874412240515657,,1.5475475475475475,-0.008900196343641571,,1.5475475475475475,0.007362147035901903,,1.5475475475475475,-0.01210082965147392
,,1.5515515515515514,-0.006213042261241142,,1.5515515515515514,-0.00983362616355954,,1.5515515515515514,-0.006636336053115484,,1.5515515515515514,0.00852950062920991,,1.5515515515515514,-0.007894785881500173,,1.5515515515515514,-0.008923224018528094,,1.5515515515515514,0.007381195281790394,,1.5515515515515514,-0.012132138395720941
,,1.5555555555555554,-0.006229075918689505,,1.5555555555555554,-0.009859003263336469,,1.5555555555555554,-0.006653462081639652,,1.5555555555555554,0.008551512243736903,,1.5555555555555554,-0.007915159522484689,,1.5555555555555554,-0.008946251693414618,,1.5555555555555554,0.007400243527678886,,1.5555555555555554,-0.012163447139967963
,,1.5595595595595597,-0.0062451095761378705,,1.5595595595595597,-0.009884380363113399,,1.5595595595595597,-0.006670588110163823,,1.5595595595595597,0.008573523858263899,,1.5595595595595597,-0.007935533163469207,,1.5595595595595597,-0.008969279368301145,,1.5595595595595597,0.007419291773567378,,1.5595595595595597,-0.012194755884214988
,,1.5635635635635636,-0.006261143233586235,,1.5635635635635636,-0.009909757462890327,,1.5635635635635636,-0.006687714138687992,,1.5635635635635636,0.008595535472790891,,1.5635635635635636,-0.007955906804453723,,1.5635635635635636,-0.008992307043187668,,1.5635635635635636,0.007438340019455869,,1.5635635635635636,-0.012226064628462008
,,1.5675675675675675,-0.006277176891034598,,1.5675675675675675,-0.009935134562667253,,1.5675675675675675,-0.00670484016721216,,1.5675675675675675,0.008617547087317884,,1.5675675675675675,-0.007976280445438239,,1.5675675675675675,-0.009015334718074192,,1.5675675675675675,0.00745738826534436,,1.5675675675675675,-0.012257373372709029
,,1.5715715715715715,-0.006293210548482963,,1.5715715715715715,-0.009960511662444181,,1.5715715715715715,-0.006721966195736328,,1.5715715715715715,0.008639558701844878,,1.5715715715715715,-0.007996654086422755,,1.5715715715715715,-0.009038362392960715,,1.5715715715715715,0.0074764365112328516,,1.5715715715715715,-0.012288682116956051
,,1.5755755755755754,-0.006309244205931326,,1.5755755755755754,-0.009985888762221107,,1.5755755755755754,-0.006739092224260498,,1.5755755755755754,0.00866157031637187,,1.5755755755755754,-0.008017027727407271,,1.5755755755755754,-0.009061390067847239,,1.5755755755755754,0.007495484757121342,,1.5755755755755754,-0.012319990861203072
,,1.5795795795795797,-0.006325277863379692,,1.5795795795795797,-0.010011265861998037,,1.5795795795795797,-0.006756218252784668,,1.5795795795795797,0.008683581930898864,,1.5795795795795797,-0.008037401368391789,,1.5795795795795797,-0.009084417742733764,,1.5795795795795797,0.007514533003009835,,1.5795795795795797,-0.012351299605450096
,,1.5835835835835836,-0.006341311520828056,,1.5835835835835836,-0.010036642961774965,,1.5835835835835836,-0.006773344281308836,,1.5835835835835836,0.008705593545425858,,1.5835835835835836,-0.008057775009376305,,1.5835835835835836,-0.009107445417620288,,1.5835835835835836,0.007533581248898326,,1.5835835835835836,-0.012382608349697117
,,1.5875875875875876,-0.00635734517827642,,1.5875875875875876,-0.010062020061551892,,1.5875875875875876,-0.006790470309833005,,1.5875875875875876,0.00872760515995285,,1.5875875875875876,-0.008078148650360821,,1.5875875875875876,-0.009130473092506811,,1.5875875875875876,0.0075526294947868165,,1.5875875875875876,-0.012413917093944139
,,1.5915915915915915,-0.0063733788357247835,,1.5915915915915915,-0.01008739716132882,,1.5915915915915915,-0.006807596338357174,,1.5915915915915915,0.008749616774479843,,1.5915915915915915,-0.008098522291345337,,1.5915915915915915,-0.009153500767393335,,1.5915915915915915,0.007571677740675308,,1.5915915915915915,-0.01244522583819116
,,1.5955955955955954,-0.006389412493173148,,1.5955955955955954,-0.010112774261105746,,1.5955955955955954,-0.006824722366881342,,1.5955955955955954,0.008771628389006835,,1.5955955955955954,-0.008118895932329853,,1.5955955955955954,-0.00917652844227986,,1.5955955955955954,0.007590725986563799,,1.5955955955955954,-0.01247653458243818
,,1.5995995995995997,-0.006405446150621513,,1.5995995995995997,-0.010138151360882678,,1.5995995995995997,-0.006841848395405512,,1.5995995995995997,0.008793640003533831,,1.5995995995995997,-0.008139269573314373,,1.5995995995995997,-0.009199556117166385,,1.5995995995995997,0.0076097742324522915,,1.5995995995995997,-0.012507843326685204
,,1.6036036036036037,-0.006421479808069877,,1.6036036036036037,-0.010163528460659604,,1.6036036036036037,-0.006858974423929682,,1.6036036036036037,0.008815651618060824,,1.6036036036036037,-0.008159643214298889,,1.6036036036036037,-0.009222583792052909,,1.6036036036036037,0.007628822478340782,,1.6036036036036037,-0.012539152070932227
,,1.6076076076076076,-0.006437513465518241,,1.6076076076076076,-0.010188905560436532,,1.6076076076076076,-0.00687610045245385,,1.6076076076076076,0.008837663232587818,,1.6076076076076076,-0.008180016855283405,,1.6076076076076076,-0.009245611466939432,,1.6076076076076076,0.007647870724229274,,1.6076076076076076,-0.012570460815179247
,,1.6116116116116115,-0.006453547122966605,,1.6116116116116115,-0.010214282660213458,,1.6116116116116115,-0.006893226480978018,,1.6116116116116115,0.00885967484711481,,1.6116116116116115,-0.008200390496267921,,1.6116116116116115,-0.009268639141825956,,1.6116116116116115,0.007666918970117765,,1.6116116116116115,-0.012601769559426268
,,1.6156156156156154,-0.006469580780414969,,1.6156156156156154,-0.010239659759990387,,1.6156156156156154,-0.006910352509502187,,1.6156156156156154,0.008881686461641803,,1.6156156156156154,-0.008220764137252437,,1.6156156156156154,-0.00929166681671248,,1.6156156156156154,0.0076859672160062556,,1.6156156156156154,-0.012633078303673289
,,1.6196196196196198,-0.006485614437863335,,1.6196196196196198,-0.010265036859767316,,1.6196196196196198,-0.006927478538026358,,1.6196196196196198,0.008903698076168799,,1.6196196196196198,-0.008241137778236955,,1.6196196196196198,-0.009314694491599006,,1.6196196196196198,0.007705015461894748,,1.6196196196196198,-0.012664387047920314
,,1.6236236236236237,-0.006501648095311698,,1.6236236236236237,-0.010290413959544243,,1.6236236236236237,-0.006944604566550526,,1.6236236236236237,0.008925709690695791,,1.6236236236236237,-0.008261511419221471,,1.6236236236236237,-0.00933772216648553,,1.6236236236236237,0.00772406370778324,,1.6236236236236237,-0.012695695792167335
,,1.6276276276276276,-0.006517681752760062,,1.6276276276276276,-0.01031579105932117,,1.6276276276276276,-0.0069617305950746946,,1.6276276276276276,0.008947721305222783,,1.6276276276276276,-0.008281885060205987,,1.6276276276276276,-0.009360749841372053,,1.6276276276276276,0.0077431119536717306,,1.6276276276276276,-0.012727004536414356
,,1.6316316316316315,-0.006533715410208426,,1.6316316316316315,-0.010341168159098099,,1.6316316316316315,-0.006978856623598864,,1.6316316316316315,0.008969732919749776,,1.6316316316316315,-0.008302258701190503,,1.6316316316316315,-0.009383777516258577,,1.6316316316316315,0.007762160199560221,,1.6316316316316315,-0.012758313280661378
,,1.6356356356356354,-0.00654974906765679,,1.6356356356356354,-0.010366545258875025,,1.6356356356356354,-0.006995982652123032,,1.6356356356356354,0.00899174453427677,,1.6356356356356354,-0.00832263234217502,,1.6356356356356354,-0.0094068051911451,,1.6356356356356354,0.007781208445448712,,1.6356356356356354,-0.012789622024908399
,,1.6396396396396398,-0.006565782725105156,,1.6396396396396398,-0.010391922358651955,,1.6396396396396398,-0.007013108680647202,,1.6396396396396398,0.009013756148803764,,1.6396396396396398,-0.008343005983159539,,1.6396396396396398,-0.009429832866031626,,1.6396396396396398,0.007800256691337205,,1.6396396396396398,-0.012820930769155423
,,1.6436436436436437,-0.006581816382553519,,1.6436436436436437,-0.010417299458428883,,1.6436436436436437,-0.007030234709171372,,1.6436436436436437,0.009035767763330758,,1.6436436436436437,-0.008363379624144055,,1.6436436436436437,-0.00945286054091815,,1.6436436436436437,0.007819304937225696,,1.6436436436436437,-0.012852239513402443
,,1.6476476476476476,-0.0065978500400018835,,1.6476476476476476,-0.01044267655820581,,1.6476476476476476,-0.00704736073769554,,1.6476476476476476,0.00905777937785775,,1.6476476476476476,-0.008383753265128571,,1.6476476476476476,-0.009475888215804674,,1.6476476476476476,0.007838353183114186,,1.6476476476476476,-0.012883548257649466
,,1.6516516516516515,-0.006613883697450247,,1.6516516516516515,-0.010468053657982737,,1.6516516516516515,-0.007064486766219708,,1.6516516516516515,0.009079790992384743,,1.6516516516516515,-0.008404126906113087,,1.6516516516516515,-0.009498915890691198,,1.6516516516516515,0.007857401429002677,,1.6516516516516515,-0.012914857001896487
,,1.6556556556556554,-0.006629917354898611,,1.6556556556556554,-0.010493430757759664,,1.6556556556556554,-0.007081612794743877,,1.6556556556556554,0.009101802606911735,,1.6556556556556554,-0.008424500547097603,,1.6556556556556554,-0.009521943565577722,,1.6556556556556554,0.00787644967489117,,1.6556556556556554,-0.012946165746143507
,,1.6596596596596598,-0.0066459510123469765,,1.6596596596596598,-0.010518807857536595,,1.6596596596596598,-0.007098738823268048,,1.6596596596596598,0.009123814221438731,,1.6596596596596598,-0.00844487418808212,,1.6596596596596598,-0.009544971240464247,,1.6596596596596598,0.007895497920779662,,1.6596596596596598,-0.012977474490390531
,,1.6636636636636637,-0.006661984669795341,,1.6636636636636637,-0.010544184957313522,,1.6636636636636637,-0.007115864851792216,,1.6636636636636637,0.009145825835965724,,1.6636636636636637,-0.008465247829066637,,1.6636636636636637,-0.00956799891535077,,1.6636636636636637,0.007914546166668153,,1.6636636636636637,-0.013008783234637554
,,1.6676676676676676,-0.006678018327243704,,1.6676676676676676,-0.01056956205709045,,1.6676676676676676,-0.0071329908803163845,,1.6676676676676676,0.009167837450492718,,1.6676676676676676,-0.008485621470051153,,1.6676676676676676,-0.009591026590237294,,1.6676676676676676,0.007933594412556644,,1.6676676676676676,-0.013040091978884574
,,1.6716716716716715,-0.006694051984692069,,1.6716716716716715,-0.010594939156867376,,1.6716716716716715,-0.007150116908840553,,1.6716716716716715,0.00918984906501971,,1.6716716716716715,-0.008505995111035669,,1.6716716716716715,-0.009614054265123817,,1.6716716716716715,0.007952642658445135,,1.6716716716716715,-0.013071400723131595
,,1.6756756756756754,-0.006710085642140432,,1.6756756756756754,-0.010620316256644304,,1.6756756756756754,-0.007167242937364722,,1.6756756756756754,0.009211860679546702,,1.6756756756756754,-0.008526368752020185,,1.6756756756756754,-0.00963708194001034,,1.6756756756756754,0.007971690904333625,,1.6756756756756754,-0.013102709467378616
,,1.6796796796796798,-0.006726119299588798,,1.6796796796796798,-0.010645693356421234,,1.6796796796796798,-0.007184368965888892,,1.6796796796796798,0.009233872294073698,,1.6796796796796798,-0.008546742393004703,,1.6796796796796798,-0.009660109614896868,,1.6796796796796798,0.007990739150222118,,1.6796796796796798,-0.013134018211625641
,,1.6836836836836837,-0.006742152957037162,,1.6836836836836837,-0.01067107045619816,,1.6836836836836837,-0.007201494994413061,,1.6836836836836837,0.00925588390860069,,1.6836836836836837,-0.008567116033989219,,1.6836836836836837,-0.009683137289783391,,1.6836836836836837,0.008009787396110609,,1.6836836836836837,-0.013165326955872662
,,1.6876876876876876,-0.006758186614485525,,1.6876876876876876,-0.010696447555975088,,1.6876876876876876,-0.00721862102293723,,1.6876876876876876,0.009277895523127683,,1.6876876876876876,-0.008587489674973735,,1.6876876876876876,-0.009706164964669915,,1.6876876876876876,0.0080288356419991,,1.6876876876876876,-0.013196635700119683
,,1.6916916916916915,-0.0067742202719338895,,1.6916916916916915,-0.010721824655752017,,1.6916916916916915,-0.007235747051461398,,1.6916916916916915,0.009299907137654675,,1.6916916916916915,-0.008607863315958251,,1.6916916916916915,-0.009729192639556438,,1.6916916916916915,0.008047883887887592,,1.6916916916916915,-0.013227944444366703
,,1.6956956956956954,-0.006790253929382253,,1.6956956956956954,-0.010747201755528943,,1.6956956956956954,-0.007252873079985567,,1.6956956956956954,0.00932191875218167,,1.6956956956956954,-0.008628236956942769,,1.6956956956956954,-0.009752220314442962,,1.6956956956956954,0.008066932133776083,,1.6956956956956954,-0.013259253188613726
,,1.6996996996996998,-0.006806287586830619,,1.6996996996996998,-0.010772578855305873,,1.6996996996996998,-0.007269999108509738,,1.6996996996996998,0.009343930366708664,,1.6996996996996998,-0.008648610597927287,,1.6996996996996998,-0.009775247989329489,,1.6996996996996998,0.008085980379664575,,1.6996996996996998,-0.01329056193286075
,,1.7037037037037037,-0.006822321244278983,,1.7037037037037037,-0.0107979559550828,,1.7037037037037037,-0.007287125137033906,,1.7037037037037037,0.009365941981235658,,1.7037037037037037,-0.008668984238911803,,1.7037037037037037,-0.009798275664216012,,1.7037037037037037,0.008105028625553066,,1.7037037037037037,-0.01332187067710777
,,1.7077077077077076,-0.006838354901727347,,1.7077077077077076,-0.010823333054859727,,1.7077077077077076,-0.0073042511655580745,,1.7077077077077076,0.00938795359576265,,1.7077077077077076,-0.008689357879896319,,1.7077077077077076,-0.009821303339102536,,1.7077077077077076,0.008124076871441557,,1.7077077077077076,-0.013353179421354791
,,1.7117117117117115,-0.00685438855917571,,1.7117117117117115,-0.010848710154636655,,1.7117117117117115,-0.007321377194082243,,1.7117117117117115,0.009409965210289643,,1.7117117117117115,-0.008709731520880835,,1.7117117117117115,-0.00984433101398906,,1.7117117117117115,0.008143125117330048,,1.7117117117117115,-0.013384488165601813
,,1.7157157157157155,-0.006870422216624075,,1.7157157157157155,-0.010874087254413582,,1.7157157157157155,-0.007338503222606412,,1.7157157157157155,0.009431976824816635,,1.7157157157157155,-0.008730105161865351,,1.7157157157157155,-0.009867358688875583,,1.7157157157157155,0.008162173363218539,,1.7157157157157155,-0.013415796909848834
,,1.7197197197197198,-0.00688645587407244,,1.7197197197197198,-0.010899464354190513,,1.7197197197197198,-0.007355629251130582,,1.7197197197197198,0.009453988439343631,,1.7197197197197198,-0.008750478802849869,,1.7197197197197198,-0.009890386363762108,,1.7197197197197198,0.008181221609107031,,1.7197197197197198,-0.013447105654095858
,,1.7237237237237237,-0.006902489531520804,,1.7237237237237237,-0.01092484145396744,,1.7237237237237237,-0.007372755279654751,,1.7237237237237237,0.009476000053870623,,1.7237237237237237,-0.008770852443834385,,1.7237237237237237,-0.009913414038648632,,1.7237237237237237,0.008200269854995522,,1.7237237237237237,-0.013478414398342879
,,1.7277277277277276,-0.006918523188969168,,1.7277277277277276,-0.010950218553744367,,1.7277277277277276,-0.007389881308178919,,1.7277277277277276,0.009498011668397616,,1.7277277277277276,-0.008791226084818901,,1.7277277277277276,-0.009936441713535155,,1.7277277277277276,0.008219318100884014,,1.7277277277277276,-0.013509723142589901
,,1.7317317317317316,-0.006934556846417532,,1.7317317317317316,-0.010975595653521294,,1.7317317317317316,-0.007407007336703088,,1.7317317317317316,0.00952002328292461,,1.7317317317317316,-0.008811599725803417,,1.7317317317317316,-0.009959469388421679,,1.7317317317317316,0.008238366346772505,,1.7317317317317316,-0.013541031886836922
,,1.735735735735736,-0.006950590503865897,,1.735735735735736,-0.011000972753298224,,1.735735735735736,-0.0074241333652272585,,1.735735735735736,0.009542034897451604,,1.735735735735736,-0.008831973366787937,,1.735735735735736,-0.009982497063308206,,1.735735735735736,0.008257414592660998,,1.735735735735736,-0.013572340631083946
,,1.7397397397397398,-0.006966624161314262,,1.7397397397397398,-0.011026349853075152,,1.7397397397397398,-0.007441259393751427,,1.7397397397397398,0.009564046511978598,,1.7397397397397398,-0.008852347007772453,,1.7397397397397398,-0.01000552473819473,,1.7397397397397398,0.008276462838549489,,1.7397397397397398,-0.013603649375330967
,,1.7437437437437437,-0.006982657818762625,,1.7437437437437437,-0.011051726952852078,,1.7437437437437437,-0.007458385422275596,,1.7437437437437437,0.00958605812650559,,1.7437437437437437,-0.008872720648756969,,1.7437437437437437,-0.010028552413081253,,1.7437437437437437,0.00829551108443798,,1.7437437437437437,-0.013634958119577989
,,1.7477477477477477,-0.006998691476210989,,1.7477477477477477,-0.011077104052629006,,1.7477477477477477,-0.0074755114507997645,,1.7477477477477477,0.009608069741032583,,1.7477477477477477,-0.008893094289741485,,1.7477477477477477,-0.010051580087967776,,1.7477477477477477,0.00831455933032647,,1.7477477477477477,-0.01366626686382501
,,1.7517517517517516,-0.007014725133659353,,1.7517517517517516,-0.011102481152405932,,1.7517517517517516,-0.007492637479323933,,1.7517517517517516,0.009630081355559575,,1.7517517517517516,-0.008913467930726001,,1.7517517517517516,-0.0100746077628543,,1.7517517517517516,0.008333607576214961,,1.7517517517517516,-0.01369757560807203
,,1.755755755755756,-0.007030758791107718,,1.755755755755756,-0.011127858252182864,,1.755755755755756,-0.007509763507848104,,1.755755755755756,0.009652092970086571,,1.755755755755756,-0.008933841571710519,,1.755755755755756,-0.010097635437740827,,1.755755755755756,0.008352655822103454,,1.755755755755756,-0.013728884352319054
,,1.7597597597597598,-0.0070467924485560825,,1.7597597597597598,-0.01115323535195979,,1.7597597597597598,-0.007526889536372272,,1.7597597597597598,0.009674104584613563,,1.7597597597597598,-0.008954215212695035,,1.7597597597597598,-0.01012066311262735,,1.7597597597597598,0.008371704067991944,,1.7597597597597598,-0.013760193096566077
,,1.7637637637637638,-0.007062826106004446,,1.7637637637637638,-0.011178612451736718,,1.7637637637637638,-0.007544015564896441,,1.7637637637637638,0.009696116199140558,,1.7637637637637638,-0.008974588853679551,,1.7637637637637638,-0.010143690787513874,,1.7637637637637638,0.008390752313880437,,1.7637637637637638,-0.013791501840813097
,,1.7677677677677677,-0.00707885976345281,,1.7677677677677677,-0.011203989551513645,,1.7677677677677677,-0.007561141593420609,,1.7677677677677677,0.00971812781366755,,1.7677677677677677,-0.008994962494664067,,1.7677677677677677,-0.010166718462400397,,1.7677677677677677,0.008409800559768928,,1.7677677677677677,-0.013822810585060118
,,1.7717717717717716,-0.007094893420901174,,1.7717717717717716,-0.011229366651290573,,1.7717717717717716,-0.007578267621944778,,1.7717717717717716,0.009740139428194542,,1.7717717717717716,-0.009015336135648583,,1.7717717717717716,-0.010189746137286921,,1.7717717717717716,0.008428848805657418,,1.7717717717717716,-0.013854119329307139
,,1.775775775775776,-0.00711092707834954,,1.775775775775776,-0.011254743751067503,,1.775775775775776,-0.007595393650468948,,1.775775775775776,0.009762151042721538,,1.775775775775776,-0.009035709776633101,,1.775775775775776,-0.010212773812173446,,1.775775775775776,0.008447897051545911,,1.775775775775776,-0.013885428073554165
,,1.7797797797797799,-0.007126960735797903,,1.7797797797797799,-0.011280120850844429,,1.7797797797797799,-0.007612519678993117,,1.7797797797797799,0.00978416265724853,,1.7797797797797799,-0.009056083417617617,,1.7797797797797799,-0.01023580148705997,,1.7797797797797799,0.008466945297434402,,1.7797797797797799,-0.013916736817801185
,,1.7837837837837838,-0.007142994393246268,,1.7837837837837838,-0.011305497950621357,,1.7837837837837838,-0.007629645707517286,,1.7837837837837838,0.009806174271775523,,1.7837837837837838,-0.009076457058602135,,1.7837837837837838,-0.010258829161946493,,1.7837837837837838,0.008485993543322893,,1.7837837837837838,-0.013948045562048206
,,1.7877877877877877,-0.007159028050694631,,1.7877877877877877,-0.011330875050398285,,1.7877877877877877,-0.0076467717360414545,,1.7877877877877877,0.009828185886302515,,1.7877877877877877,-0.009096830699586651,,1.7877877877877877,-0.010281856836833017,,1.7877877877877877,0.008505041789211383,,1.7877877877877877,-0.013979354306295226
,,1.7917917917917916,-0.007175061708142996,,1.7917917917917916,-0.011356252150175212,,1.7917917917917916,-0.007663897764565623,,1.7917917917917916,0.00985019750082951,,1.7917917917917916,-0.009117204340571167,,1.7917917917917916,-0.01030488451171954,,1.7917917917917916,0.008524090035099874,,1.7917917917917916,-0.014010663050542249
,,1.795795795795796,-0.007191095365591361,,1.795795795795796,-0.011381629249952141,,1.795795795795796,-0.007681023793089793,,1.795795795795796,0.009872209115356504,,1.795795795795796,-0.009137577981555685,,1.795795795795796,-0.010327912186606067,,1.795795795795796,0.008543138280988368,,1.795795795795796,-0.014041971794789273
,,1.7997997997997999,-0.007207129023039725,,1.7997997997997999,-0.01140700634972907,,1.7997997997997999,-0.007698149821613962,,1.7997997997997999,0.009894220729883498,,1.7997997997997999,-0.009157951622540201,,1.7997997997997999,-0.01035093986149259,,1.7997997997997999,0.00856218652687686,,1.7997997997997999,-0.014073280539036294
,,1.8038038038038038,-0.007223162680488089,,1.8038038038038038,-0.011432383449505996,,1.8038038038038038,-0.007715275850138131,,1.8038038038038038,0.00991623234441049,,1.8038038038038038,-0.009178325263524717,,1.8038038038038038,-0.010373967536379114,,1.8038038038038038,0.00858123477276535,,1.8038038038038038,-0.014104589283283314
,,1.8078078078078077,-0.007239196337936453,,1.8078078078078077,-0.011457760549282924,,1.8078078078078077,-0.007732401878662299,,1.8078078078078077,0.009938243958937483,,1.8078078078078077,-0.009198698904509233,,1.8078078078078077,-0.010396995211265638,,1.8078078078078077,0.00860028301865384,,1.8078078078078077,-0.014135898027530337
,,1.8118118118118116,-0.007255229995384816,,1.8118118118118116,-0.01148313764905985,,1.8118118118118116,-0.007749527907186467,,1.8118118118118116,0.009960255573464475,,1.8118118118118116,-0.00921907254549375,,1.8118118118118116,-0.010420022886152161,,1.8118118118118116,0.008619331264542332,,1.8118118118118116,-0.014167206771777357
,,1.815815815815816,-0.007271263652833182,,1.815815815815816,-0.011508514748836782,,1.815815815815816,-0.007766653935710638,,1.815815815815816,0.009982267187991471,,1.815815815815816,-0.009239446186478267,,1.815815815815816,-0.010443050561038688,,1.815815815815816,0.008638379510430824,,1.815815815815816,-0.014198515516024381
,,1.8198198198198199,-0.007287297310281546,,1.8198198198198199,-0.011533891848613708,,1.8198198198198199,-0.007783779964234807,,1.8198198198198199,0.010004278802518463,,1.8198198198198199,-0.009259819827462783,,1.8198198198198199,-0.010466078235925212,,1.8198198198198199,0.008657427756319315,,1.8198198198198199,-0.014229824260271404
,,1.8238238238238238,-0.0073033309677299095,,1.8238238238238238,-0.011559268948390636,,1.8238238238238238,-0.007800905992758975,,1.8238238238238238,0.010026290417045456,,1.8238238238238238,-0.009280193468447299,,1.8238238238238238,-0.010489105910811735,,1.8238238238238238,0.008676476002207806,,1.8238238238238238,-0.014261133004518424
,,1.8278278278278277,-0.007319364625178274,,1.8278278278278277,-0.011584646048167562,,1.8278278278278277,-0.007818032021283144,,1.8278278278278277,0.01004830203157245,,1.8278278278278277,-0.009300567109431815,,1.8278278278278277,-0.010512133585698259,,1.8278278278278277,0.008695524248096297,,1.8278278278278277,-0.014292441748765445
,,1.8318318318318316,-0.007335398282626637,,1.8318318318318316,-0.01161002314794449,,1.8318318318318316,-0.007835158049807313,,1.8318318318318316,0.010070313646099442,,1.8318318318318316,-0.009320940750416331,,1.8318318318318316,-0.010535161260584782,,1.8318318318318316,0.008714572493984787,,1.8318318318318316,-0.014323750493012466
,,1.835835835835836,-0.007351431940075003,,1.835835835835836,-0.01163540024772142,,1.835835835835836,-0.007852284078331483,,1.835835835835836,0.010092325260626438,,1.835835835835836,-0.00934131439140085,,1.835835835835836,-0.010558188935471308,,1.835835835835836,0.008733620739873282,,1.835835835835836,-0.014355059237259491
,,1.83983983983984,-0.007367465597523367,,1.83983983983984,-0.011660777347498347,,1.83983983983984,-0.007869410106855651,,1.83983983983984,0.01011433687515343,,1.83983983983984,-0.009361688032385367,,1.83983983983984,-0.010581216610357831,,1.83983983983984,0.008752668985761772,,1.83983983983984,-0.014386367981506512
,,1.8438438438438438,-0.007383499254971731,,1.8438438438438438,-0.011686154447275275,,1.8438438438438438,-0.00788653613537982,,1.8438438438438438,0.010136348489680423,,1.8438438438438438,-0.009382061673369883,,1.8438438438438438,-0.010604244285244355,,1.8438438438438438,0.008771717231650263,,1.8438438438438438,-0.014417676725753533
,,1.8478478478478477,-0.007399532912420095,,1.8478478478478477,-0.011711531547052203,,1.8478478478478477,-0.00790366216390399,,1.8478478478478477,0.010158360104207415,,1.8478478478478477,-0.009402435314354399,,1.8478478478478477,-0.01062727196013088,,1.8478478478478477,0.008790765477538754,,1.8478478478478477,-0.014448985470000553
,,1.8518518518518516,-0.007415566569868459,,1.8518518518518516,-0.01173690864682913,,1.8518518518518516,-0.007920788192428158,,1.8518518518518516,0.01018037171873441,,1.8518518518518516,-0.009422808955338915,,1.8518518518518516,-0.010650299635017403,,1.8518518518518516,0.008809813723427245,,1.8518518518518516,-0.014480294214247576
,,1.855855855855856,-0.007431600227316824,,1.855855855855856,-0.011762285746606059,,1.855855855855856,-0.007937914220952328,,1.855855855855856,0.010202383333261403,,1.855855855855856,-0.009443182596323433,,1.855855855855856,-0.010673327309903929,,1.855855855855856,0.008828861969315737,,1.855855855855856,-0.0145116029584946
,,1.85985985985986,-0.007447633884765189,,1.85985985985986,-0.011787662846382987,,1.85985985985986,-0.007955040249476497,,1.85985985985986,0.010224394947788396,,1.85985985985986,-0.009463556237307949,,1.85985985985986,-0.010696354984790452,,1.85985985985986,0.008847910215204228,,1.85985985985986,-0.01454291170274162
,,1.8638638638638638,-0.007463667542213552,,1.8638638638638638,-0.011813039946159913,,1.8638638638638638,-0.007972166278000665,,1.8638638638638638,0.01024640656231539,,1.8638638638638638,-0.009483929878292465,,1.8638638638638638,-0.010719382659676976,,1.8638638638638638,0.008866958461092719,,1.8638638638638638,-0.014574220446988641
,,1.8678678678678677,-0.007479701199661916,,1.8678678678678677,-0.011838417045936842,,1.8678678678678677,-0.007989292306524834,,1.8678678678678677,0.010268418176842382,,1.8678678678678677,-0.009504303519276981,,1.8678678678678677,-0.0107424103345635,,1.8678678678678677,0.00888600670698121,,1.8678678678678677,-0.014605529191235663
,,1.8718718718718717,-0.00749573485711028,,1.8718718718718717,-0.011863794145713768,,1.8718718718718717,-0.008006418335049002,,1.8718718718718717,0.010290429791369375,,1.8718718718718717,-0.009524677160261497,,1.8718718718718717,-0.010765438009450023,,1.8718718718718717,0.0089050549528697,,1.8718718718718717,-0.014636837935482684
,,1.875875875875876,-0.007511768514558645,,1.875875875875876,-0.0118891712454907,,1.875875875875876,-0.008023544363573174,,1.875875875875876,0.01031244140589637,,1.875875875875876,-0.009545050801246017,,1.875875875875876,-0.01078846568433655,,1.875875875875876,0.008924103198758195,,1.875875875875876,-0.014668146679729708
,,1.87987987987988,-0.0075278021720070094,,1.87987987987988,-0.011914548345267626,,1.87987987987988,-0.008040670392097342,,1.87987987987988,0.010334453020423363,,1.87987987987988,-0.009565424442230533,,1.87987987987988,-0.010811493359223073,,1.87987987987988,0.008943151444646686,,1.87987987987988,-0.014699455423976729
,,1.8838838838838838,-0.007543835829455373,,1.8838838838838838,-0.011939925445044554,,1.8838838838838838,-0.00805779642062151,,1.8838838838838838,0.010356464634950355,,1.8838838838838838,-0.009585798083215049,,1.8838838838838838,-0.010834521034109597,,1.8838838838838838,0.008962199690535176,,1.8838838838838838,-0.014730764168223751
,,1.8878878878878878,-0.007559869486903737,,1.8878878878878878,-0.01196530254482148,,1.8878878878878878,-0.008074922449145679,,1.8878878878878878,0.01037847624947735,,1.8878878878878878,-0.009606171724199565,,1.8878878878878878,-0.01085754870899612,,1.8878878878878878,0.008981247936423667,,1.8878878878878878,-0.014762072912470772
,,1.8918918918918917,-0.007575903144352101,,1.8918918918918917,-0.011990679644598408,,1.8918918918918917,-0.008092048477669847,,1.8918918918918917,0.010400487864004342,,1.8918918918918917,-0.009626545365184081,,1.8918918918918917,-0.010880576383882644,,1.8918918918918917,0.009000296182312158,,1.8918918918918917,-0.014793381656717793
,,1.895895895895896,-0.007591936801800467,,1.895895895895896,-0.012016056744375338,,1.895895895895896,-0.008109174506194018,,1.895895895895896,0.010422499478531338,,1.895895895895896,-0.009646919006168599,,1.895895895895896,-0.010903604058769169,,1.895895895895896,0.00901934442820065,,1.895895895895896,-0.014824690400964817
,,1.8998998998999,-0.00760797045924883,,1.8998998998999,-0.012041433844152264,,1.8998998998999,-0.008126300534718186,,1.8998998998999,0.01044451109305833,,1.8998998998999,-0.009667292647153115,,1.8998998998999,-0.010926631733655694,,1.8998998998999,0.009038392674089141,,1.8998998998999,-0.014855999145211839
,,1.9039039039039038,-0.007624004116697195,,1.9039039039039038,-0.012066810943929192,,1.9039039039039038,-0.008143426563242356,,1.9039039039039038,0.010466522707585323,,1.9039039039039038,-0.009687666288137631,,1.9039039039039038,-0.010949659408542218,,1.9039039039039038,0.009057440919977632,,1.9039039039039038,-0.01488730788945886
,,1.9079079079079078,-0.007640037774145558,,1.9079079079079078,-0.012092188043706119,,1.9079079079079078,-0.008160552591766524,,1.9079079079079078,0.010488534322112315,,1.9079079079079078,-0.009708039929122147,,1.9079079079079078,-0.010972687083428741,,1.9079079079079078,0.009076489165866123,,1.9079079079079078,-0.01491861663370588
,,1.9119119119119117,-0.0076560714315939225,,1.9119119119119117,-0.012117565143483047,,1.9119119119119117,-0.008177678620290693,,1.9119119119119117,0.010510545936639309,,1.9119119119119117,-0.009728413570106663,,1.9119119119119117,-0.010995714758315265,,1.9119119119119117,0.009095537411754614,,1.9119119119119117,-0.014949925377952901
,,1.915915915915916,-0.007672105089042288,,1.915915915915916,-0.012142942243259977,,1.915915915915916,-0.008194804648814863,,1.915915915915916,0.010532557551166303,,1.915915915915916,-0.009748787211091181,,1.915915915915916,-0.01101874243320179,,1.915915915915916,0.009114585657643108,,1.915915915915916,-0.014981234122199927
,,1.91991991991992,-0.007688138746490652,,1.91991991991992,-0.012168319343036905,,1.91991991991992,-0.008211930677339031,,1.91991991991992,0.010554569165693296,,1.91991991991992,-0.009769160852075697,,1.91991991991992,-0.011041770108088314,,1.91991991991992,0.009133633903531599,,1.91991991991992,-0.015012542866446947
,,1.9239239239239239,-0.0077041724039390155,,1.9239239239239239,-0.012193696442813831,,1.9239239239239239,-0.0082290567058632,,1.9239239239239239,0.01057658078022029,,1.9239239239239239,-0.009789534493060213,,1.9239239239239239,-0.011064797782974837,,1.9239239239239239,0.00915268214942009,,1.9239239239239239,-0.015043851610693968
,,1.9279279279279278,-0.00772020606138738,,1.9279279279279278,-0.01221907354259076,,1.9279279279279278,-0.008246182734387368,,1.9279279279279278,0.010598592394747282,,1.9279279279279278,-0.00980990813404473,,1.9279279279279278,-0.01108782545786136,,1.9279279279279278,0.00917173039530858,,1.9279279279279278,-0.015075160354940989
,,1.9319319319319317,-0.007736239718835743,,1.9319319319319317,-0.012244450642367686,,1.9319319319319317,-0.008263308762911538,,1.9319319319319317,0.010620604009274275,,1.9319319319319317,-0.009830281775029245,,1.9319319319319317,-0.011110853132747884,,1.9319319319319317,0.009190778641197071,,1.9319319319319317,-0.015106469099188011
,,1.935935935935936,-0.007752273376284109,,1.935935935935936,-0.012269827742144617,,1.935935935935936,-0.008280434791435708,,1.935935935935936,0.01064261562380127,,1.935935935935936,-0.009850655416013765,,1.935935935935936,-0.011133880807634411,,1.935935935935936,0.009209826887085564,,1.935935935935936,-0.015137777843435035
,,1.93993993993994,-0.007768307033732473,,1.93993993993994,-0.012295204841921543,,1.93993993993994,-0.008297560819959877,,1.93993993993994,0.010664627238328263,,1.93993993993994,-0.009871029056998281,,1.93993993993994,-0.011156908482520935,,1.93993993993994,0.009228875132974055,,1.93993993993994,-0.015169086587682056
,,1.9439439439439439,-0.007784340691180836,,1.9439439439439439,-0.012320581941698472,,1.9439439439439439,-0.008314686848484045,,1.9439439439439439,0.010686638852855255,,1.9439439439439439,-0.009891402697982797,,1.9439439439439439,-0.011179936157407458,,1.9439439439439439,0.009247923378862545,,1.9439439439439439,-0.015200395331929076
,,1.9479479479479478,-0.007800374348629201,,1.9479479479479478,-0.012345959041475398,,1.9479479479479478,-0.008331812877008214,,1.9479479479479478,0.01070865046738225,,1.9479479479479478,-0.009911776338967313,,1.9479479479479478,-0.011202963832293982,,1.9479479479479478,0.009266971624751038,,1.9479479479479478,-0.015231704076176099
,,1.9519519519519517,-0.007816408006077564,,1.9519519519519517,-0.012371336141252326,,1.9519519519519517,-0.008348938905532382,,1.9519519519519517,0.010730662081909242,,1.9519519519519517,-0.00993214997995183,,1.9519519519519517,-0.011225991507180505,,1.9519519519519517,0.009286019870639529,,1.9519519519519517,-0.01526301282042312
,,1.955955955955956,-0.00783244166352593,,1.955955955955956,-0.012396713241029256,,1.955955955955956,-0.008366064934056552,,1.955955955955956,0.010752673696436236,,1.955955955955956,-0.009952523620936347,,1.955955955955956,-0.011249019182067032,,1.955955955955956,0.009305068116528021,,1.955955955955956,-0.015294321564670144
,,1.95995995995996,-0.007848475320974295,,1.95995995995996,-0.012422090340806182,,1.95995995995996,-0.008383190962580722,,1.95995995995996,0.01077468531096323,,1.95995995995996,-0.009972897261920863,,1.95995995995996,-0.011272046856953556,,1.95995995995996,0.009324116362416512,,1.95995995995996,-0.015325630308917164
,,1.9639639639639639,-0.007864508978422658,,1.9639639639639639,-0.01244746744058311,,1.9639639639639639,-0.00840031699110489,,1.9639639639639639,0.010796696925490222,,1.9639639639639639,-0.00999327090290538,,1.9639639639639639,-0.01129507453184008,,1.9639639639639639,0.009343164608305003,,1.9639639639639639,-0.015356939053164187
,,1.9679679679679678,-0.007880542635871022,,1.9679679679679678,-0.012472844540360037,,1.9679679679679678,-0.008417443019629059,,1.9679679679679678,0.010818708540017215,,1.9679679679679678,-0.010013644543889895,,1.9679679679679678,-0.011318102206726603,,1.9679679679679678,0.009362212854193494,,1.9679679679679678,-0.015388247797411207
,,1.9719719719719722,-0.007896576293319387,,1.9719719719719722,-0.012498221640136968,,1.9719719719719722,-0.008434569048153229,,1.9719719719719722,0.01084072015454421,,1.9719719719719722,-0.010034018184874415,,1.9719719719719722,-0.011341129881613128,,1.9719719719719722,0.009381261100081986,,1.9719719719719722,-0.015419556541658231
,,1.975975975975976,-0.007912609950767752,,1.975975975975976,-0.012523598739913894,,1.975975975975976,-0.008451695076677397,,1.975975975975976,0.010862731769071203,,1.975975975975976,-0.010054391825858931,,1.975975975975976,-0.011364157556499652,,1.975975975975976,0.009400309345970477,,1.975975975975976,-0.015450865285905252
,,1.97997997997998,-0.007928643608216115,,1.97997997997998,-0.012548975839690822,,1.97997997997998,-0.008468821105201566,,1.97997997997998,0.010884743383598195,,1.97997997997998,-0.010074765466843447,,1.97997997997998,-0.011387185231386175,,1.97997997997998,0.009419357591858968,,1.97997997997998,-0.015482174030152274
,,1.983983983983984,-0.007944677265664479,,1.983983983983984,-0.012574352939467749,,1.983983983983984,-0.008485947133725734,,1.983983983983984,0.01090675499812519,,1.983983983983984,-0.010095139107827963,,1.983983983983984,-0.011410212906272699,,1.983983983983984,0.00943840583774746,,1.983983983983984,-0.015513482774399295
,,1.9879879879879878,-0.007960710923112842,,1.9879879879879878,-0.012599730039244677,,1.9879879879879878,-0.008503073162249904,,1.9879879879879878,0.010928766612652182,,1.9879879879879878,-0.01011551274881248,,1.9879879879879878,-0.011433240581159222,,1.9879879879879878,0.009457454083635951,,1.9879879879879878,-0.015544791518646316
,,1.9919919919919922,-0.00797674458056121,,1.9919919919919922,-0.012625107139021607,,1.9919919919919922,-0.008520199190774074,,1.9919919919919922,0.010950778227179178,,1.9919919919919922,-0.010135886389796997,,1.9919919919919922,-0.01145626825604575,,1.9919919919919922,0.009476502329524444,,1.9919919919919922,-0.01557610026289334
,,1.995995995995996,-0.007992778238009573,,1.995995995995996,-0.012650484238798533,,1.995995995995996,-0.008537325219298243,,1.995995995995996,0.01097278984170617,,1.995995995995996,-0.010156260030781513,,1.995995995995996,-0.011479295930932273,,1.995995995995996,0.009495550575412934,,1.995995995995996,-0.015607409007140362
,,2.0,-0.008008811895457936,,2.0,-0.012675861338575461,,2.0,-0.008554451247822411,,2.0,0.010994801456233163,,2.0,-0.010176633671766029,,2.0,-0.011502323605818796,,2.0,0.009514598821301425,,2.0,-0.015638717751387383


==> anc/III_D/LinearityCheck_Glauber_b0_initial_state_Fig13.dat <==
dEdy_Psi0+,xfit_dEdy_Psi0+,yfit_dEdy_Psi0+,r^2_Psi0+,xfit_r^2_Psi0+,yfit_r^2_Psi0+,e1_Psi1+,xfit_e1_Psi1+,yfit_e1_Psi1+,e2_Psi3+,xfit_e2_Psi3+,yfit_e2_Psi3+,dEdy_Psi7+,xfit_dEdy_Psi7+,yfit_dEdy_Psi7+,r^2_Psi7+,xfit_r^2_Psi7+,yfit_r^2_Psi7+,e1_Psi8+,xfit_e1_Psi8+,yfit_e1_Psi8+,e2_Psi12+,xfit_e2_Psi12+,yfit_e2_Psi12+
177.84145999999964,-2.0,0.017784198019798525,-1.237415300000002,-2.0,-0.126778019810094,-0.045871295390599996,-2.0,-0.04586945589970297,-0.04551547129655,-2.0,-0.045524785100000145,183.40045999999984,-2.0,0.01833999999999824,-0.9338767000000008,-2.0,-0.0957509901034349,0.0400302871094,-2.0,0.04002185749970297,0.05886189350345,-2.0,0.05886053789900989
106.70486999999957,-1.995995995995996,0.01774859401975889,-0.7496307000000009,-1.995995995995996,-0.12652420996062436,-0.027522370990600002,-1.995995995995996,-0.04577762515716102,-0.02731151779655,-1.995995995995996,-0.045433644389089235,110.04028000000017,-1.995995995995996,0.018303283283281527,-0.5659127000000019,-1.995995995995996,-0.09555929642955414,0.0240161865094,-1.995995995995996,0.039941733660864724,0.035316810703450004,-1.995995995995996,0.05874269898429716
88.92072999999982,-1.991991991991992,0.017712990019719252,-0.6262065000000021,-1.991991991991992,-0.1262704001111547,-0.0229352183906,-1.991991991991992,-0.04568579441461907,-0.022760063896549998,-1.991991991991992,-0.045342503678178325,91.70022999999946,-1.991991991991992,0.018266566566564814,-0.472772400000002,-1.991991991991992,-0.0953676027556734,0.020013068609399998,-1.991991991991992,0.03986160982202648,0.029430607803450002,-1.991991991991992,0.05862486006958442
44.46036000000004,-1.987987987987988,0.017677386019679615,-0.31501220000000174,-1.987987987987988,-0.12601659026168505,-0.0114674903906,-1.987987987987988,-0.045593963672077124,-0.01138061409655,-1.987987987987988,-0.045251362967267415,45.850109999999404,-1.987987987987988,0.0182298498498481,-0.23787220000000175,-1.987987987987988,-0.09517590908179265,0.0100060033894,-1.987987987987988,0.03978148598318824,0.01471521920345,-1.987987987987988,0.0585070211548717
35.56829000000016,-1.983983983983984,0.01764178201963998,-0.2523175000000002,-1.983983983983984,-0.12576278041221536,-0.0091739725906,-1.983983983983984,-0.04550213292953517,-0.00910458440655,-1.983983983983984,-0.0451602222563565,36.680089999999836,-1.983983983983984,0.018193133133131385,-0.19053730000000257,-1.983983983983984,-0.09498421540791188,0.0080047169894,-1.983983983983984,0.03970136214434999,0.01177216180345,-1.983983983983984,0.05838918224015896
26.676219999999375,-1.97997997997998,0.017606178019600342,-0.18946940000000012,-1.97997997997998,-0.12550897056274574,-0.0068804644606,-1.97997997997998,-0.045410302186993226,-0.00682850816655,-1.97997997997998,-0.04506908154544559,27.51006999999936,-1.97997997997998,0.018156416416414675,-0.1430831000000019,-1.97997997997998,-0.09479252173403115,0.0060034732494,-1.97997997997998,0.039621238305511744,0.00882911117345,-1.97997997997998,0.05827134332544623
17.7841499999995,-1.975975975975976,0.017570574019560706,-0.1264675000000004,-1.975975975975976,-0.12525516071327608,-0.0045869661906,-1.975975975975976,-0.04531847144445128,-0.0045523853565499995,-1.975975975975976,-0.04497794083453468,18.340049999999792,-1.975975975975976,0.018119699699697962,-0.09550910000000101,-1.975975975975976,-0.0946008280601504,0.0040022723794,-1.975975975975976,0.03954111446667351,0.00588606734345,-1.975975975975976,0.0581535044107335
8.892069999999876,-1.971971971971972,0.01753497001952107,-0.06331120000000112,-1.971971971971972,-0.1250013508638064,-0.0022934779706,-1.971971971971972,-0.045226640701909335,-0.00227621596655,-1.971971971971972,-0.04488680012362377,9.170019999999568,-1.971971971971972,0.018082982982981246,-0.047814900000002325,-1.971971971971972,-0.09440913438626963,0.0020011145694000003,-1.971971971971972,0.03946099062783526,0.0029430302834499997,-1.971971971971972,0.058035665496020766
0.8892099999993661,-1.967967967967968,0.017499366019481433,-0.006338100000000679,-1.967967967967968,-0.12474754101433676,-0.00022934733159999998,-1.967967967967968,-0.04513480995936739,-0.00022762369255,-1.967967967967968,-0.04479565941271286,0.9169999999994616,-1.967967967967968,0.018046266266264533,-0.004786900000002703,-1.967967967967968,-0.0942174407123889,0.0002001095044,-1.967967967967968,0.039380866788997014,0.00029430272344999997,-1.967967967967968,0.057917826581308035
0.08892000000014377,-1.9639639639639639,0.017463762019441793,-0.0006339000000004091,-1.9639639639639639,-0.12449373116486709,-2.2934728400000002e-05,-1.9639639639639639,-0.045042979216825436,-2.2762390250000002e-05,-1.9639639639639639,-0.04470451870180194,0.09169999999994616,-1.9639639639639639,0.01800954954954782,-0.0004787000000021635,-1.9639639639639639,-0.09402574703850813,2.001093097e-05,-1.9639639639639639,0.03930074295015877,2.9430269249999996e-05,-1.9639639639639639,0.0577999876665953
0.0,-1.95995995995996,0.01742815801940216,0.0,-1.95995995995996,-0.12423992131539743,0.0,-1.95995995995996,-0.04495114847428349,0.0,-1.95995995995996,-0.04461337799089103,0.0,-1.95995995995996,0.017972832832831107,0.0,-1.95995995995996,-0.09383405336462738,0.0,-1.95995995995996,0.03922061911132053,0.0,-1.95995995995996,0.057682148751882566
-0.08892000000014377,-1.955955955955956,0.017392554019362523,0.0006338999999968564,-1.955955955955956,-0.12398611146592778,2.293472747e-05,-1.955955955955956,-0.044859317731741545,2.2762394849999996e-05,-1.955955955955956,-0.04452223727998012,-0.09169999999994616,-1.955955955955956,0.017936116116114394,0.0004787999999997794,-1.955955955955956,-0.09364235969074665,-2.00109265e-05,-1.955955955955956,0.039140495272482284,-2.943026855e-05,-1.955955955955956,0.057564309837169834
-0.8892100000002756,-1.951951951951952,0.017356950019322883,0.006339699999998061,-1.951951951951952,-0.12373230161645812,0.0002293472274,-1.951951951951952,-0.04476748698919959,0.00022762415845,-1.951951951951952,-0.04443109656906921,-0.9170000000003711,-1.951951951951952,0.01789939939939768,0.004788200000000131,-1.951951951951952,-0.09345066601686589,-0.00020010907059999999,-1.951951951951952,0.039060371433644034,-0.00029430265555,-1.951951951951952,0.0574464709224571
-8.892069999999876,-1.947947947947948,0.01732134601928325,0.06346679999999694,-1.947947947947948,-0.12347849176698847,0.0022934675494,-1.947947947947948,-0.04467565624665765,0.00227626254345,-1.947947947947948,-0.0443399558581583,-9.170020000000477,-1.947947947947948,0.01786268268268097,0.047936099999997595,-1.947947947947948,-0.09325897234298514,-0.0020010711206,-1.947947947947948,0.0389802475948058,-0.00294302350655,-1.947947947947948,0.05732863200774437
-17.78415000000041,-1.9439439439439439,0.01728574201924361,0.12708980000000025,-1.9439439439439439,-0.1232246819175188,0.0045869244994,-1.9439439439439439,-0.044583825504115694,0.004552571673450001,-1.9439439439439439,-0.044248815147247385,-18.3400500000007,-1.9439439439439439,0.017825965965964256,0.09599379999999869,-1.9439439439439439,-0.09306727866910439,-0.0040020986006,-1.9439439439439439,0.03890012375596755,-0.00588604022655,-1.9439439439439439,0.057210793093031634
-26.676220000000285,-1.93993993993994,0.017250138019203973,0.19086939999999686,-1.93993993993994,-0.12297087206804914,0.0068803706594,-1.93993993993994,-0.04449199476157375,0.00682892737345,-1.93993993993994,-0.044157674436336475,-27.51007000000027,-1.93993993993994,0.017789249249247543,0.1441734999999973,-1.93993993993994,-0.09287558499522364,-0.0060030822406,-1.93993993993994,0.038819999917129304,-0.00882905017655,-1.93993993993994,0.0570929541783189
-35.56829000000016,-1.935935935935936,0.01721453401916434,0.2548062999999985,-1.935935935935936,-0.12271706221857949,0.009173805849399998,-1.935935935935936,-0.0444001640190318,0.00910532966345,-1.935935935935936,-0.04406653372542557,-36.680089999999836,-1.935935935935936,0.01775253253253083,0.19247579999999687,-1.935935935935936,-0.09268389132134289,-0.008004021860600001,-1.935935935935936,0.03873987607829106,-0.01177205329655,-1.935935935935936,0.05697511526360617
-44.46036000000004,-1.931931931931932,0.0171789300191247,0.31890099999999677,-1.931931931931932,-0.12246325236910983,0.011467229909399999,-1.931931931931932,-0.04430833327648986,0.01138177850345,-1.931931931931932,-0.043975393014514655,-45.85011000000031,-1.931931931931932,0.017715815815814114,0.24090109999999854,-1.931931931931932,-0.09249219764746214,-0.010004917290600001,-1.931931931931932,0.03865975223945282,-0.014715049696549999,-1.931931931931932,0.05685727634889344
-88.92073000000073,-1.927927927927928,0.017143326019085064,0.6417631999999998,-1.927927927927928,-0.12220944251964018,0.022934176209399998,-1.927927927927928,-0.04421650253394791,0.02276472170345,-1.927927927927928,-0.043884252303603745,-91.70023000000037,-1.927927927927928,0.017679099099097404,0.4848891999999978,-1.927927927927928,-0.09230050397358139,-0.0200087239906,-1.927927927927928,0.038579628400614574,-0.02942992999655,-1.927927927927928,0.05673943743418071
-106.70487000000048,-1.9239239239239239,0.017107722019045427,0.7720336999999979,-1.9239239239239239,-0.12195563267017051,0.027520870309399998,-1.9239239239239239,-0.04412467179140596,0.02731822510345,-1.9239239239239239,-0.04379311159269283,-110.04027000000042,-1.9239239239239239,0.017642382382380688,0.5833620999999987,-1.9239239239239239,-0.09210881029970062,-0.024009930390600003,-1.9239239239239239,0.038499504561776324,-0.03531583469655,-1.9239239239239239,0.05662159851946797
-177.84146000000055,-1.91991991991992,0.01707211801900579,1.2996698999999978,-1.91991991991992,-0.12170182282070086,0.045867126609400004,-1.91991991991992,-0.04403284104886401,0.04553410270345,-1.91991991991992,-0.043701970881781925,-183.40045999999984,-1.91991991991992,0.017605665665663975,0.982367,-1.91991991991992,-0.09191711662581989,-0.0400129089906,-1.91991991991992,0.03841938072293809,-0.05885918229655,-1.91991991991992,0.05650375960475524
,-1.915915915915916,0.017036514018966154,,-1.915915915915916,-0.12144801297123121,,-1.915915915915916,-0.04394101030632207,,-1.915915915915916,-0.043610830170871015,,-1.915915915915916,0.017568948948947265,,-1.915915915915916,-0.09172542295193914,,-1.915915915915916,0.038339256884099844,,-1.915915915915916,0.056385920690042515
,-1.911911911911912,0.017000910018926518,,-1.911911911911912,-0.12119420312176155,,-1.911911911911912,-0.043849179563780115,,-1.911911911911912,-0.0435196894599601,,-1.911911911911912,0.01753223223223055,,-1.911911911911912,-0.09153372927805838,,-1.911911911911912,0.038259133045261594,,-1.911911911911912,0.05626808177532978
,-1.907907907907908,0.01696530601888688,,-1.907907907907908,-0.12094039327229189,,-1.907907907907908,-0.04375734882123817,,-1.907907907907908,-0.04342854874904919,,-1.907907907907908,0.017495515515513836,,-1.907907907907908,-0.09134203560417764,,-1.907907907907908,0.03817900920642335,,-1.907907907907908,0.056150242860617046
,-1.9039039039039038,0.016929702018847245,,-1.9039039039039038,-0.12068658342282222,,-1.9039039039039038,-0.04366551807869622,,-1.9039039039039038,-0.04333740803813828,,-1.9039039039039038,0.017458798798797123,,-1.9039039039039038,-0.09115034193029688,,-1.9039039039039038,0.03809888536758511,,-1.9039039039039038,0.05603240394590431
,-1.8998998998999,0.016894098018807608,,-1.8998998998999,-0.12043277357335257,,-1.8998998998999,-0.04357368733615427,,-1.8998998998999,-0.04324626732722737,,-1.8998998998999,0.01742208208208041,,-1.8998998998999,-0.09095864825641613,,-1.8998998998999,0.038018761528746864,,-1.8998998998999,0.055914565031191577
,-1.8958958958958958,0.01685849401876797,,-1.8958958958958958,-0.12017896372388291,,-1.8958958958958958,-0.04348185659361232,,-1.8958958958958958,-0.04315512661631645,,-1.8958958958958958,0.017385365365363697,,-1.8958958958958958,-0.09076695458253538,,-1.8958958958958958,0.037938637689908614,,-1.8958958958958958,0.055796726116478845
,-1.8918918918918919,0.016822890018728335,,-1.8918918918918919,-0.11992515387441326,,-1.8918918918918919,-0.04339002585107037,,-1.8918918918918919,-0.04306398590540554,,-1.8918918918918919,0.017348648648646985,,-1.8918918918918919,-0.09057526090865463,,-1.8918918918918919,0.03785851385107038,,-1.8918918918918919,0.055678887201766114
,-1.887887887887888,0.0167872860186887,,-1.887887887887888,-0.1196713440249436,,-1.887887887887888,-0.04329819510852843,,-1.887887887887888,-0.04297284519449463,,-1.887887887887888,0.01731193193193027,,-1.887887887887888,-0.09038356723477388,,-1.887887887887888,0.037778390012232134,,-1.887887887887888,0.05556104828705338
,-1.8838838838838838,0.016751682018649062,,-1.8838838838838838,-0.11941753417547393,,-1.8838838838838838,-0.04320636436598648,,-1.8838838838838838,-0.04288170448358372,,-1.8838838838838838,0.017275215215213555,,-1.8838838838838838,-0.09019187356089313,,-1.8838838838838838,0.037698266173393884,,-1.8838838838838838,0.055443209372340645
,-1.87987987987988,0.016716078018609425,,-1.87987987987988,-0.11916372432600428,,-1.87987987987988,-0.043114533623444536,,-1.87987987987988,-0.04279056377267281,,-1.87987987987988,0.017238498498496846,,-1.87987987987988,-0.09000017988701238,,-1.87987987987988,0.03761814233455564,,-1.87987987987988,0.05532537045762792
,-1.8758758758758758,0.016680474018569785,,-1.8758758758758758,-0.11890991447653462,,-1.8758758758758758,-0.04302270288090258,,-1.8758758758758758,-0.042699423061761894,,-1.8758758758758758,0.01720178178178013,,-1.8758758758758758,-0.08980848621313162,,-1.8758758758758758,0.0375380184957174,,-1.8758758758758758,0.05520753154291518
,-1.8718718718718719,0.016644870018530152,,-1.8718718718718719,-0.11865610462706497,,-1.8718718718718719,-0.04293087213836064,,-1.8718718718718719,-0.042608282350850984,,-1.8718718718718719,0.017165065065063417,,-1.8718718718718719,-0.08961679253925088,,-1.8718718718718719,0.037457894656879154,,-1.8718718718718719,0.05508969262820245
,-1.867867867867868,0.016609266018490516,,-1.867867867867868,-0.11840229477759531,,-1.867867867867868,-0.04283904139581869,,-1.867867867867868,-0.042517141639940075,,-1.867867867867868,0.017128348348346704,,-1.867867867867868,-0.08942509886537013,,-1.867867867867868,0.03737777081804091,,-1.867867867867868,0.05497185371348972
,-1.8638638638638638,0.016573662018450876,,-1.8638638638638638,-0.11814848492812564,,-1.8638638638638638,-0.04274721065327674,,-1.8638638638638638,-0.042426000929029165,,-1.8638638638638638,0.01709163163162999,,-1.8638638638638638,-0.08923340519148937,,-1.8638638638638638,0.03729764697920267,,-1.8638638638638638,0.05485401479877698
,-1.85985985985986,0.016538058018411243,,-1.85985985985986,-0.117894675078656,,-1.85985985985986,-0.04265537991073479,,-1.85985985985986,-0.042334860218118255,,-1.85985985985986,0.017054914914913278,,-1.85985985985986,-0.08904171151760863,,-1.85985985985986,0.037217523140364424,,-1.85985985985986,0.05473617588406426
,-1.8558558558558558,0.016502454018371603,,-1.8558558558558558,-0.11764086522918633,,-1.8558558558558558,-0.04256354916819284,,-1.8558558558558558,-0.04224371950720734,,-1.8558558558558558,0.017018198198196565,,-1.8558558558558558,-0.08885001784372787,,-1.8558558558558558,0.037137399301526174,,-1.8558558558558558,0.05461833696935152
,-1.8518518518518519,0.016466850018331966,,-1.8518518518518519,-0.11738705537971668,,-1.8518518518518519,-0.042471718425650895,,-1.8518518518518519,-0.04215257879629643,,-1.8518518518518519,0.016981481481479852,,-1.8518518518518519,-0.08865832416984712,,-1.8518518518518519,0.03705727546268793,,-1.8518518518518519,0.05450049805463879
,-1.8478478478478477,0.01643124601829233,,-1.8478478478478477,-0.11713324553024701,,-1.8478478478478477,-0.04237988768310894,,-1.8478478478478477,-0.04206143808538552,,-1.8478478478478477,0.016944764764763136,,-1.8478478478478477,-0.08846663049596637,,-1.8478478478478477,0.03697715162384969,,-1.8478478478478477,0.05438265913992605
,-1.8438438438438438,0.016395642018252693,,-1.8438438438438438,-0.11687943568077735,,-1.8438438438438438,-0.042288056940567,,-1.8438438438438438,-0.04197029737447461,,-1.8438438438438438,0.016908048048046426,,-1.8438438438438438,-0.08827493682208562,,-1.8438438438438438,0.036897027785011444,,-1.8438438438438438,0.054264820225213325
,-1.83983983983984,0.016360038018213056,,-1.83983983983984,-0.11662562583130771,,-1.83983983983984,-0.04219622619802505,,-1.83983983983984,-0.0418791566635637,,-1.83983983983984,0.016871331331329713,,-1.83983983983984,-0.08808324314820487,,-1.83983983983984,0.0368169039461732,,-1.83983983983984,0.054146981310500594
,-1.8358358358358358,0.01632443401817342,,-1.8358358358358358,-0.11637181598183804,,-1.8358358358358358,-0.042104395455483105,,-1.8358358358358358,-0.04178801595265278,,-1.8358358358358358,0.016834614614612997,,-1.8358358358358358,-0.08789154947432412,,-1.8358358358358358,0.03673678010733496,,-1.8358358358358358,0.054029142395787856
,-1.8318318318318318,0.016288830018133783,,-1.8318318318318318,-0.11611800613236839,,-1.8318318318318318,-0.04201256471294116,,-1.8318318318318318,-0.04169687524174188,,-1.8318318318318318,0.016797897897896284,,-1.8318318318318318,-0.08769985580044337,,-1.8318318318318318,0.036656656268496714,,-1.8318318318318318,0.053911303481075125
,-1.8278278278278277,0.016253226018094147,,-1.8278278278278277,-0.11586419628289872,,-1.8278278278278277,-0.04192073397039921,,-1.8278278278278277,-0.04160573453083096,,-1.8278278278278277,0.01676118118117957,,-1.8278278278278277,-0.08750816212656261,,-1.8278278278278277,0.03657653242965846,,-1.8278278278278277,0.053793464566362394
,-1.8238238238238238,0.01621762201805451,,-1.8238238238238238,-0.11561038643342907,,-1.8238238238238238,-0.04182890322785726,,-1.8238238238238238,-0.04151459381992005,,-1.8238238238238238,0.01672446446446286,,-1.8238238238238238,-0.08731646845268187,,-1.8238238238238238,0.03649640859082022,,-1.8238238238238238,0.05367562565164966
,-1.8198198198198199,0.016182018018014874,,-1.8198198198198199,-0.11535657658395942,,-1.8198198198198199,-0.041737072485315316,,-1.8198198198198199,-0.04142345310900914,,-1.8198198198198199,0.016687747747746146,,-1.8198198198198199,-0.08712477477880112,,-1.8198198198198199,0.036416284751981984,,-1.8198198198198199,0.05355778673693693
,-1.8158158158158157,0.016146414017975237,,-1.8158158158158157,-0.11510276673448976,,-1.8158158158158157,-0.04164524174277336,,-1.8158158158158157,-0.04133231239809823,,-1.8158158158158157,0.016651031031029433,,-1.8158158158158157,-0.08693308110492036,,-1.8158158158158157,0.036336160913143734,,-1.8158158158158157,0.05343994782222419
,-1.8118118118118118,0.0161108100179356,,-1.8118118118118118,-0.1148489568850201,,-1.8118118118118118,-0.04155341100023142,,-1.8118118118118118,-0.04124117168718732,,-1.8118118118118118,0.01661431431431272,,-1.8118118118118118,-0.08674138743103962,,-1.8118118118118118,0.03625603707430549,,-1.8118118118118118,0.05332210890751146
,-1.8078078078078077,0.016075206017895964,,-1.8078078078078077,-0.11459514703555043,,-1.8078078078078077,-0.041461580257689465,,-1.8078078078078077,-0.041150030976276404,,-1.8078078078078077,0.016577597597596007,,-1.8078078078078077,-0.08654969375715886,,-1.8078078078078077,0.03617591323546725,,-1.8078078078078077,0.05320426999279873
,-1.8038038038038038,0.016039602017856328,,-1.8038038038038038,-0.11434133718608078,,-1.8038038038038038,-0.04136974951514752,,-1.8038038038038038,-0.041058890265365494,,-1.8038038038038038,0.016540880880879294,,-1.8038038038038038,-0.08635800008327811,,-1.8038038038038038,0.036095789396629004,,-1.8038038038038038,0.053086431078086
,-1.7997997997997999,0.01600399801781669,,-1.7997997997997999,-0.11408752733661114,,-1.7997997997997999,-0.041277918772605574,,-1.7997997997997999,-0.040967749554454584,,-1.7997997997997999,0.01650416416416258,,-1.7997997997997999,-0.08616630640939738,,-1.7997997997997999,0.03601566555779076,,-1.7997997997997999,0.05296859216337327
,-1.7957957957957957,0.015968394017777054,,-1.7957957957957957,-0.11383371748714147,,-1.7957957957957957,-0.04118608803006363,,-1.7957957957957957,-0.040876608843543674,,-1.7957957957957957,0.016467447447445865,,-1.7957957957957957,-0.08597461273551661,,-1.7957957957957957,0.03593554171895251,,-1.7957957957957957,0.05285075324866053
,-1.7917917917917918,0.015932790017737418,,-1.7917917917917918,-0.11357990763767181,,-1.7917917917917918,-0.04109425728752168,,-1.7917917917917918,-0.040785468132632764,,-1.7917917917917918,0.016430730730729155,,-1.7917917917917918,-0.08578291906163586,,-1.7917917917917918,0.035855417880114274,,-1.7917917917917918,0.0527329143339478
,-1.7877877877877877,0.01589718601769778,,-1.7877877877877877,-0.11332609778820214,,-1.7877877877877877,-0.04100242654497973,,-1.7877877877877877,-0.04069432742172185,,-1.7877877877877877,0.01639401401401244,,-1.7877877877877877,-0.08559122538775511,,-1.7877877877877877,0.03577529404127602,,-1.7877877877877877,0.05261507541923507
,-1.7837837837837838,0.015861582017658145,,-1.7837837837837838,-0.1130722879387325,,-1.7837837837837838,-0.040910595802437784,,-1.7837837837837838,-0.04060318671081094,,-1.7837837837837838,0.016357297297295726,,-1.7837837837837838,-0.08539953171387436,,-1.7837837837837838,0.03569517020243778,,-1.7837837837837838,0.052497236504522336
,-1.7797797797797799,0.01582597801761851,,-1.7797797797797799,-0.11281847808926285,,-1.7797797797797799,-0.04081876505989584,,-1.7797797797797799,-0.040512045999900034,,-1.7797797797797799,0.016320580580579013,,-1.7797797797797799,-0.08520783803999361,,-1.7797797797797799,0.03561504636359954,,-1.7797797797797799,0.052379397589809605
,-1.7757757757757757,0.015790374017578872,,-1.7757757757757757,-0.11256466823979318,,-1.7757757757757757,-0.040726934317353886,,-1.7757757757757757,-0.04042090528898912,,-1.7757757757757757,0.0162838638638623,,-1.7757757757757757,-0.08501614436611286,,-1.7757757757757757,0.035534922524761293,,-1.7757757757757757,0.05226155867509687
,-1.7717717717717718,0.015754770017539235,,-1.7717717717717718,-0.11231085839032352,,-1.7717717717717718,-0.04063510357481194,,-1.7717717717717718,-0.04032976457807821,,-1.7717717717717718,0.016247147147145587,,-1.7717717717717718,-0.08482445069223211,,-1.7717717717717718,0.03545479868592305,,-1.7717717717717718,0.05214371976038414
,-1.7677677677677677,0.015719166017499595,,-1.7677677677677677,-0.11205704854085385,,-1.7677677677677677,-0.04054327283226999,,-1.7677677677677677,-0.04023862386716729,,-1.7677677677677677,0.016210430430428874,,-1.7677677677677677,-0.08463275701835135,,-1.7677677677677677,0.0353746748470848,,-1.7677677677677677,0.052025880845671404
,-1.7637637637637638,0.015683562017459962,,-1.7637637637637638,-0.11180323869138421,,-1.7637637637637638,-0.04045144208972804,,-1.7637637637637638,-0.04014748315625639,,-1.7637637637637638,0.01617371371371216,,-1.7637637637637638,-0.08444106334447062,,-1.7637637637637638,0.035294551008246564,,-1.7637637637637638,0.05190804193095867
,-1.7597597597597598,0.015647958017420326,,-1.7597597597597598,-0.11154942884191456,,-1.7597597597597598,-0.040359611347186096,,-1.7597597597597598,-0.04005634244534548,,-1.7597597597597598,0.01613699699699545,,-1.7597597597597598,-0.08424936967058987,,-1.7597597597597598,0.03521442716940832,,-1.7597597597597598,0.05179020301624594
,-1.7557557557557557,0.015612354017380687,,-1.7557557557557557,-0.11129561899244489,,-1.7557557557557557,-0.04026778060464414,,-1.7557557557557557,-0.03996520173443456,,-1.7557557557557557,0.016100280280278736,,-1.7557557557557557,-0.0840576759967091,,-1.7557557557557557,0.03513430333057007,,-1.7557557557557557,0.051672364101533204
,-1.7517517517517518,0.01557675001734105,,-1.7517517517517518,-0.11104180914297523,,-1.7517517517517518,-0.0401759498621022,,-1.7517517517517518,-0.03987406102352365,,-1.7517517517517518,0.016063563563562023,,-1.7517517517517518,-0.08386598232282837,,-1.7517517517517518,0.03505417949173183,,-1.7517517517517518,0.05155452518682048
,-1.7477477477477477,0.015541146017301413,,-1.7477477477477477,-0.11078799929350557,,-1.7477477477477477,-0.04008411911956025,,-1.7477477477477477,-0.03978292031261274,,-1.7477477477477477,0.016026846846845307,,-1.7477477477477477,-0.0836742886489476,,-1.7477477477477477,0.03497405565289358,,-1.7477477477477477,0.05143668627210774
,-1.7437437437437437,0.015505542017261778,,-1.7437437437437437,-0.11053418944403592,,-1.7437437437437437,-0.039992288377018306,,-1.7437437437437437,-0.03969177960170183,,-1.7437437437437437,0.015990130130128594,,-1.7437437437437437,-0.08348259497506685,,-1.7437437437437437,0.03489393181405534,,-1.7437437437437437,0.05131884735739501
,-1.7397397397397398,0.015469938017222141,,-1.7397397397397398,-0.11028037959456627,,-1.7397397397397398,-0.03990045763447636,,-1.7397397397397398,-0.03960063889079092,,-1.7397397397397398,0.015953413413411884,,-1.7397397397397398,-0.08329090130118612,,-1.7397397397397398,0.0348138079752171,,-1.7397397397397398,0.05120100844268228
,-1.7357357357357357,0.015434334017182503,,-1.7357357357357357,-0.1100265697450966,,-1.7357357357357357,-0.03980862689193441,,-1.7357357357357357,-0.039509498179880004,,-1.7357357357357357,0.015916696696695168,,-1.7357357357357357,-0.08309920762730535,,-1.7357357357357357,0.03473368413637885,,-1.7357357357357357,0.05108316952796955
,-1.7317317317317318,0.015398730017142868,,-1.7317317317317318,-0.10977275989562695,,-1.7317317317317318,-0.03971679614939246,,-1.7317317317317318,-0.039418357468969094,,-1.7317317317317318,0.015879979979978455,,-1.7317317317317318,-0.0829075139534246,,-1.7317317317317318,0.03465356029754061,,-1.7317317317317318,0.050965330613256817
,-1.7277277277277276,0.01536312601710323,,-1.7277277277277276,-0.10951895004615729,,-1.7277277277277276,-0.03962496540685051,,-1.7277277277277276,-0.039327216758058184,,-1.7277277277277276,0.015843263263261742,,-1.7277277277277276,-0.08271582027954386,,-1.7277277277277276,0.03457343645870236,,-1.7277277277277276,0.05084749169854408
,-1.7237237237237237,0.015327522017063593,,-1.7237237237237237,-0.10926514019668764,,-1.7237237237237237,-0.039533134664308564,,-1.7237237237237237,-0.039236076047147274,,-1.7237237237237237,0.01580654654654503,,-1.7237237237237237,-0.0825241266056631,,-1.7237237237237237,0.03449331261986412,,-1.7237237237237237,0.05072965278383135
,-1.7197197197197198,0.015291918017023958,,-1.7197197197197198,-0.10901133034721798,,-1.7197197197197198,-0.03944130392176662,,-1.7197197197197198,-0.039144935336236364,,-1.7197197197197198,0.015769829829828316,,-1.7197197197197198,-0.08233243293178236,,-1.7197197197197198,0.03441318878102588,,-1.7197197197197198,0.050611813869118616
,-1.7157157157157157,0.01525631401698432,,-1.7157157157157157,-0.10875752049774831,,-1.7157157157157157,-0.039349473179224666,,-1.7157157157157157,-0.03905379462532545,,-1.7157157157157157,0.015733113113111603,,-1.7157157157157157,-0.08214073925790161,,-1.7157157157157157,0.03433306494218763,,-1.7157157157157157,0.050493974954405885
,-1.7117117117117118,0.015220710016944684,,-1.7117117117117118,-0.10850371064827866,,-1.7117117117117118,-0.03925764243668272,,-1.7117117117117118,-0.03896265391441454,,-1.7117117117117118,0.01569639639639489,,-1.7117117117117118,-0.08194904558402086,,-1.7117117117117118,0.03425294110334939,,-1.7117117117117118,0.05037613603969315
,-1.7077077077077076,0.015185106016905045,,-1.7077077077077076,-0.108249900798809,,-1.7077077077077076,-0.039165811694140774,,-1.7077077077077076,-0.03887151320350363,,-1.7077077077077076,0.015659679679678178,,-1.7077077077077076,-0.0817573519101401,,-1.7077077077077076,0.03417281726451114,,-1.7077077077077076,0.050258297124980415
,-1.7037037037037037,0.01514950201686541,,-1.7037037037037037,-0.10799609094933935,,-1.7037037037037037,-0.03907398095159882,,-1.7037037037037037,-0.03878037249259272,,-1.7037037037037037,0.015622962962961463,,-1.7037037037037037,-0.08156565823625936,,-1.7037037037037037,0.0340926934256729,,-1.7037037037037037,0.050140458210267684
,-1.6996996996996998,0.015113898016825774,,-1.6996996996996998,-0.10774228109986969,,-1.6996996996996998,-0.038982150209056876,,-1.6996996996996998,-0.03868923178168181,,-1.6996996996996998,0.015586246246244752,,-1.6996996996996998,-0.08137396456237861,,-1.6996996996996998,0.03401256958683466,,-1.6996996996996998,0.05002261929555495
,-1.6956956956956957,0.015078294016786136,,-1.6956956956956957,-0.10748847125040002,,-1.6956956956956957,-0.03889031946651493,,-1.6956956956956957,-0.03859809107077089,,-1.6956956956956957,0.015549529529528037,,-1.6956956956956957,-0.08118227088849785,,-1.6956956956956957,0.033932445747996406,,-1.6956956956956957,0.04990478038084222
,-1.6916916916916918,0.015042690016746501,,-1.6916916916916918,-0.10723466140093037,,-1.6916916916916918,-0.038798488723972985,,-1.6916916916916918,-0.03850695035985999,,-1.6916916916916918,0.015512812812811324,,-1.6916916916916918,-0.08099057721461711,,-1.6916916916916918,0.03385232190915817,,-1.6916916916916918,0.04978694146612949
,-1.6876876876876876,0.015007086016706863,,-1.6876876876876876,-0.10698085155146071,,-1.6876876876876876,-0.03870665798143103,,-1.6876876876876876,-0.03841580964894907,,-1.6876876876876876,0.01547609609609461,,-1.6876876876876876,-0.08079888354073635,,-1.6876876876876876,0.03377219807031992,,-1.6876876876876876,0.04966910255141675
,-1.6836836836836837,0.014971482016667226,,-1.6836836836836837,-0.10672704170199106,,-1.6836836836836837,-0.038614827238889086,,-1.6836836836836837,-0.03832466893803816,,-1.6836836836836837,0.015439379379377898,,-1.6836836836836837,-0.0806071898668556,,-1.6836836836836837,0.033692074231481677,,-1.6836836836836837,0.04955126363670402
,-1.6796796796796798,0.014935878016627591,,-1.6796796796796798,-0.1064732318525214,,-1.6796796796796798,-0.03852299649634714,,-1.6796796796796798,-0.03823352822712725,,-1.6796796796796798,0.015402662662661186,,-1.6796796796796798,-0.08041549619297486,,-1.6796796796796798,0.03361195039264343,,-1.6796796796796798,0.0494334247219913
,-1.6756756756756757,0.014900274016587953,,-1.6756756756756757,-0.10621942200305173,,-1.6756756756756757,-0.03843116575380519,,-1.6756756756756757,-0.03814238751621634,,-1.6756756756756757,0.015365945945944471,,-1.6756756756756757,-0.0802238025190941,,-1.6756756756756757,0.03353182655380519,,-1.6756756756756757,0.04931558580727856
,-1.6716716716716717,0.014864670016548317,,-1.6716716716716717,-0.10596561215358209,,-1.6716716716716717,-0.03833933501126324,,-1.6716716716716717,-0.03805124680530543,,-1.6716716716716717,0.015329229229227758,,-1.6716716716716717,-0.08003210884521335,,-1.6716716716716717,0.03345170271496695,,-1.6716716716716717,0.04919774689256583
,-1.6676676676676676,0.01482906601650868,,-1.6676676676676676,-0.10571180230411242,,-1.6676676676676676,-0.03824750426872129,,-1.6676676676676676,-0.03796010609439451,,-1.6676676676676676,0.015292512512511043,,-1.6676676676676676,-0.0798404151713326,,-1.6676676676676676,0.033371578876128696,,-1.6676676676676676,0.04907990797785309
,-1.6636636636636637,0.014793462016469043,,-1.6636636636636637,-0.10545799245464277,,-1.6636636636636637,-0.038155673526179344,,-1.6636636636636637,-0.037868965383483603,,-1.6636636636636637,0.015255795795794332,,-1.6636636636636637,-0.07964872149745185,,-1.6636636636636637,0.03329145503729046,,-1.6636636636636637,0.04896206906314036
,-1.6596596596596598,0.014757858016429407,,-1.6596596596596598,-0.10520418260517311,,-1.6596596596596598,-0.0380638427836374,,-1.6596596596596598,-0.037777824672572693,,-1.6596596596596598,0.01521907907907762,,-1.6596596596596598,-0.0794570278235711,,-1.6596596596596598,0.03321133119845222,,-1.6596596596596598,0.048844230148427634
,-1.6556556556556556,0.01472225401638977,,-1.6556556556556556,-0.10495037275570344,,-1.6556556556556556,-0.03797201204109545,,-1.6556556556556556,-0.037686683961661784,,-1.6556556556556556,0.015182362362360905,,-1.6556556556556556,-0.07926533414969035,,-1.6556556556556556,0.033131207359613966,,-1.6556556556556556,0.048726391233714896
,-1.6516516516516517,0.014686650016350134,,-1.6516516516516517,-0.1046965629062338,,-1.6516516516516517,-0.03788018129855351,,-1.6516516516516517,-0.037595543250750874,,-1.6516516516516517,0.015145645645644192,,-1.6516516516516517,-0.0790736404758096,,-1.6516516516516517,0.03305108352077572,,-1.6516516516516517,0.048608552319002164
,-1.6476476476476476,0.014651046016310496,,-1.6476476476476476,-0.10444275305676413,,-1.6476476476476476,-0.037788350556011555,,-1.6476476476476476,-0.03750440253983996,,-1.6476476476476476,0.015108928928927479,,-1.6476476476476476,-0.07888194680192884,,-1.6476476476476476,0.03297095968193748,,-1.6476476476476476,0.048490713404289426
,-1.6436436436436437,0.01461544201627086,,-1.6436436436436437,-0.10418894320729448,,-1.6436436436436437,-0.03769651981346961,,-1.6436436436436437,-0.03741326182892905,,-1.6436436436436437,0.015072212212210766,,-1.6436436436436437,-0.0786902531280481,,-1.6436436436436437,0.032890835843099236,,-1.6436436436436437,0.0483728744895767
,-1.6396396396396398,0.014579838016231224,,-1.6396396396396398,-0.10393513335782482,,-1.6396396396396398,-0.03760468907092766,,-1.6396396396396398,-0.03732212111801814,,-1.6396396396396398,0.015035495495494053,,-1.6396396396396398,-0.07849855945416735,,-1.6396396396396398,0.03281071200426099,,-1.6396396396396398,0.04825503557486397
,-1.6356356356356356,0.014544234016191586,,-1.6356356356356356,-0.10368132350835516,,-1.6356356356356356,-0.03751285832838571,,-1.6356356356356356,-0.03723098040710723,,-1.6356356356356356,0.014998778778777339,,-1.6356356356356356,-0.07830686578028659,,-1.6356356356356356,0.03273058816542275,,-1.6356356356356356,0.04813719666015123
,-1.6316316316316315,0.01450863001615195,,-1.6316316316316315,-0.1034275136588855,,-1.6316316316316315,-0.03742102758584376,,-1.6316316316316315,-0.03713983969619631,,-1.6316316316316315,0.014962062062060624,,-1.6316316316316315,-0.07811517210640584,,-1.6316316316316315,0.0326504643265845,,-1.6316316316316315,0.048019357745438494
,-1.6276276276276276,0.014473026016112313,,-1.6276276276276276,-0.10317370380941585,,-1.6276276276276276,-0.03732919684330181,,-1.6276276276276276,-0.0370486989852854,,-1.6276276276276276,0.014925345345343913,,-1.6276276276276276,-0.07792347843252509,,-1.6276276276276276,0.032570340487746256,,-1.6276276276276276,0.04790151883072576
,-1.6236236236236237,0.014437422016072676,,-1.6236236236236237,-0.10291989395994619,,-1.6236236236236237,-0.03723736610075987,,-1.6236236236236237,-0.03695755827437449,,-1.6236236236236237,0.0148886286286272,,-1.6236236236236237,-0.07773178475864434,,-1.6236236236236237,0.03249021664890801,,-1.6236236236236237,0.04778367991601304
,-1.6196196196196198,0.014401818016033041,,-1.6196196196196198,-0.10266608411047654,,-1.6196196196196198,-0.03714553535821792,,-1.6196196196196198,-0.03686641756346359,,-1.6196196196196198,0.014851911911910487,,-1.6196196196196198,-0.0775400910847636,,-1.6196196196196198,0.03241009281006978,,-1.6196196196196198,0.04766584100130031
,-1.6156156156156156,0.014366214015993403,,-1.6156156156156156,-0.10241227426100688,,-1.6156156156156156,-0.03705370461567597,,-1.6156156156156156,-0.03677527685255267,,-1.6156156156156156,0.014815195195193772,,-1.6156156156156156,-0.07734839741088284,,-1.6156156156156156,0.032329968971231526,,-1.6156156156156156,0.04754800208658757
,-1.6116116116116115,0.014330610015953765,,-1.6116116116116115,-0.10215846441153721,,-1.6116116116116115,-0.03696187387313402,,-1.6116116116116115,-0.03668413614164175,,-1.6116116116116115,0.01477847847847706,,-1.6116116116116115,-0.07715670373700209,,-1.6116116116116115,0.032249845132393276,,-1.6116116116116115,0.04743016317187483
,-1.6076076076076076,0.01429500601591413,,-1.6076076076076076,-0.10190465456206756,,-1.6076076076076076,-0.03687004313059208,,-1.6076076076076076,-0.03659299543073085,,-1.6076076076076076,0.014741761761760347,,-1.6076076076076076,-0.07696501006312134,,-1.6076076076076076,0.03216972129355504,,-1.6076076076076076,0.04731232425716211
,-1.6036036036036037,0.014259402015874494,,-1.6036036036036037,-0.1016508447125979,,-1.6036036036036037,-0.03677821238805013,,-1.6036036036036037,-0.03650185471981994,,-1.6036036036036037,0.014705045045043634,,-1.6036036036036037,-0.07677331638924059,,-1.6036036036036037,0.032089597454716796,,-1.6036036036036037,0.047194485342449376
,-1.5995995995995997,0.014223798015834857,,-1.5995995995995997,-0.10139703486312825,,-1.5995995995995997,-0.036686381645508186,,-1.5995995995995997,-0.03641071400890903,,-1.5995995995995997,0.014668328328326923,,-1.5995995995995997,-0.07658162271535984,,-1.5995995995995997,0.03200947361587855,,-1.5995995995995997,0.047076646427736644
,-1.5955955955955956,0.01418819401579522,,-1.5955955955955956,-0.10114322501365859,,-1.5955955955955956,-0.03659455090296623,,-1.5955955955955956,-0.03631957329799811,,-1.5955955955955956,0.014631611611610208,,-1.5955955955955956,-0.0763899290414791,,-1.5955955955955956,0.0319293497770403,,-1.5955955955955956,0.046958807513023906
,-1.5915915915915915,0.014152590015755582,,-1.5915915915915915,-0.10088941516418892,,-1.5915915915915915,-0.03650272016042428,,-1.5915915915915915,-0.0362284325870872,,-1.5915915915915915,0.014594894894893493,,-1.5915915915915915,-0.07619823536759833,,-1.5915915915915915,0.03184922593820206,,-1.5915915915915915,0.04684096859831117
,-1.5875875875875876,0.014116986015715946,,-1.5875875875875876,-0.10063560531471927,,-1.5875875875875876,-0.036410889417882335,,-1.5875875875875876,-0.03613729187617629,,-1.5875875875875876,0.01455817817817678,,-1.5875875875875876,-0.07600654169371758,,-1.5875875875875876,0.031769102099363816,,-1.5875875875875876,0.046723129683598444
,-1.5835835835835836,0.014081382015676311,,-1.5835835835835836,-0.10038179546524961,,-1.5835835835835836,-0.03631905867534039,,-1.5835835835835836,-0.03604615116526538,,-1.5835835835835836,0.014521461461460067,,-1.5835835835835836,-0.07581484801983684,,-1.5835835835835836,0.03168897826052557,,-1.5835835835835836,0.04660529076888571
,-1.5795795795795795,0.014045778015636673,,-1.5795795795795795,-0.10012798561577994,,-1.5795795795795795,-0.036227227932798436,,-1.5795795795795795,-0.035955010454354466,,-1.5795795795795795,0.014484744744743355,,-1.5795795795795795,-0.07562315434595608,,-1.5795795795795795,0.03160885442168733,,-1.5795795795795795,0.046487451854172974
,-1.5755755755755756,0.014010174015597036,,-1.5755755755755756,-0.0998741757663103,,-1.5755755755755756,-0.03613539719025649,,-1.5755755755755756,-0.035863869743443556,,-1.5755755755755756,0.014448028028026642,,-1.5755755755755756,-0.07543146067207533,,-1.5755755755755756,0.031528730582849086,,-1.5755755755755756,0.04636961293946024
,-1.5715715715715715,0.013974570015557398,,-1.5715715715715715,-0.09962036591684063,,-1.5715715715715715,-0.036043566447714545,,-1.5715715715715715,-0.035772729032532646,,-1.5715715715715715,0.014411311311309927,,-1.5715715715715715,-0.07523976699819458,,-1.5715715715715715,0.031448606744010836,,-1.5715715715715715,0.04625177402474751
,-1.5675675675675675,0.013938966015517763,,-1.5675675675675675,-0.09936655606737098,,-1.5675675675675675,-0.0359517357051726,,-1.5675675675675675,-0.035681588321621736,,-1.5675675675675675,0.014374594594593214,,-1.5675675675675675,-0.07504807332431383,,-1.5675675675675675,0.03136848290517259,,-1.5675675675675675,0.04613393511003478
,-1.5635635635635636,0.013903362015478126,,-1.5635635635635636,-0.09911274621790132,,-1.5635635635635636,-0.035859904962630654,,-1.5635635635635636,-0.035590447610710826,,-1.5635635635635636,0.014337877877876503,,-1.5635635635635636,-0.07485637965043308,,-1.5635635635635636,0.031288359066334356,,-1.5635635635635636,0.04601609619532205
,-1.5595595595595595,0.013867758015438488,,-1.5595595595595595,-0.09885893636843167,,-1.5595595595595595,-0.0357680742200887,,-1.5595595595595595,-0.03549930689979991,,-1.5595595595595595,0.014301161161159788,,-1.5595595595595595,-0.07466468597655233,,-1.5595595595595595,0.031208235227496106,,-1.5595595595595595,0.04589825728060931
,-1.5555555555555556,0.013832154015398853,,-1.5555555555555556,-0.09860512651896201,,-1.5555555555555556,-0.035676243477546755,,-1.5555555555555556,-0.035408166188889,,-1.5555555555555556,0.014264444444443075,,-1.5555555555555556,-0.07447299230267158,,-1.5555555555555556,0.031128111388657863,,-1.5555555555555556,0.04578041836589658
,-1.5515515515515514,0.013796550015359215,,-1.5515515515515514,-0.09835131666949234,,-1.5515515515515514,-0.0355844127350048,,-1.5515515515515514,-0.03531702547797809,,-1.5515515515515514,0.01422772772772636,,-1.5515515515515514,-0.07428129862879083,,-1.5515515515515514,0.031047987549819616,,-1.5515515515515514,0.04566257945118385
,-1.5475475475475475,0.013760946015319579,,-1.5475475475475475,-0.09809750682002269,,-1.5475475475475475,-0.03549258199246286,,-1.5475475475475475,-0.03522588476706718,,-1.5475475475475475,0.014191011011009648,,-1.5475475475475475,-0.07408960495491008,,-1.5475475475475475,0.030967863710981376,,-1.5475475475475475,0.04554474053647112
,-1.5435435435435436,0.013725342015279944,,-1.5435435435435436,-0.09784369697055303,,-1.5435435435435436,-0.03540075124992091,,-1.5435435435435436,-0.03513474405615627,,-1.5435435435435436,0.014154294294292937,,-1.5435435435435436,-0.07389791128102934,,-1.5435435435435436,0.030887739872143133,,-1.5435435435435436,0.045426901621758387
,-1.5395395395395395,0.013689738015240305,,-1.5395395395395395,-0.09758988712108338,,-1.5395395395395395,-0.03530892050737896,,-1.5395395395395395,-0.03504360334524535,,-1.5395395395395395,0.014117577577576222,,-1.5395395395395395,-0.07370621760714859,,-1.5395395395395395,0.030807616033304886,,-1.5395395395395395,0.04530906270704565
,-1.5355355355355356,0.013654134015200669,,-1.5355355355355356,-0.09733607727161372,,-1.5355355355355356,-0.03521708976483701,,-1.5355355355355356,-0.03495246263433445,,-1.5355355355355356,0.01408086086085951,,-1.5355355355355356,-0.07351452393326784,,-1.5355355355355356,0.030727492194466643,,-1.5355355355355356,0.045191223792332924
,-1.5315315315315314,0.013618530015161032,,-1.5315315315315314,-0.09708226742214406,,-1.5315315315315314,-0.03512525902229506,,-1.5315315315315314,-0.03486132192342353,,-1.5315315315315314,0.014044144144142795,,-1.5315315315315314,-0.07332283025938707,,-1.5315315315315314,0.030647368355628396,,-1.5315315315315314,0.045073384877620186
,-1.5275275275275275,0.013582926015121396,,-1.5275275275275275,-0.0968284575726744,,-1.5275275275275275,-0.035033428279753115,,-1.5275275275275275,-0.03477018121251262,,-1.5275275275275275,0.014007427427426083,,-1.5275275275275275,-0.07313113658550632,,-1.5275275275275275,0.030567244516790153,,-1.5275275275275275,0.044955545962907455
,-1.5235235235235236,0.01354732201508176,,-1.5235235235235236,-0.09657464772320475,,-1.5235235235235236,-0.03494159753721117,,-1.5235235235235236,-0.03467904050160171,,-1.5235235235235236,0.01397071071070937,,-1.5235235235235236,-0.07293944291162559,,-1.5235235235235236,0.030487120677951913,,-1.5235235235235236,0.04483770704819472
,-1.5195195195195195,0.013511718015042123,,-1.5195195195195195,-0.09632083787373509,,-1.5195195195195195,-0.034849766794669224,,-1.5195195195195195,-0.0345878997906908,,-1.5195195195195195,0.013933993993992656,,-1.5195195195195195,-0.07274774923774482,,-1.5195195195195195,0.030406996839113666,,-1.5195195195195195,0.044719868133481985
,-1.5155155155155156,0.013476114015002486,,-1.5155155155155156,-0.09606702802426544,,-1.5155155155155156,-0.03475793605212728,,-1.5155155155155156,-0.03449675907977989,,-1.5155155155155156,0.013897277277275943,,-1.5155155155155156,-0.07255605556386407,,-1.5155155155155156,0.030326873000275423,,-1.5155155155155156,0.04460202921876926
,-1.5115115115115114,0.013440510014962848,,-1.5115115115115114,-0.09581321817479577,,-1.5115115115115114,-0.034666105309585325,,-1.5115115115115114,-0.034405618368868976,,-1.5115115115115114,0.01386056056055923,,-1.5115115115115114,-0.07236436188998333,,-1.5115115115115114,0.030246749161437176,,-1.5115115115115114,0.04448419030405652
,-1.5075075075075075,0.013404906014923213,,-1.5075075075075075,-0.09555940832532611,,-1.5075075075075075,-0.03457427456704338,,-1.5075075075075075,-0.034314477657958066,,-1.5075075075075075,0.013823843843842517,,-1.5075075075075075,-0.07217266821610258,,-1.5075075075075075,0.030166625322598933,,-1.5075075075075075,0.04436635138934379
,-1.5035035035035036,0.013369302014883577,,-1.5035035035035036,-0.09530559847585647,,-1.5035035035035036,-0.034482443824501434,,-1.5035035035035036,-0.034223336947047156,,-1.5035035035035036,0.013787127127125804,,-1.5035035035035036,-0.07198097454222183,,-1.5035035035035036,0.03008650148376069,,-1.5035035035035036,0.04424851247463106
,-1.4994994994994995,0.013333698014843938,,-1.4994994994994995,-0.0950517886263868,,-1.4994994994994995,-0.03439061308195948,,-1.4994994994994995,-0.034132196236136246,,-1.4994994994994995,0.01375041041040909,,-1.4994994994994995,-0.07178928086834108,,-1.4994994994994995,0.030006377644922443,,-1.4994994994994995,0.04413067355991833
,-1.4954954954954955,0.013298094014804304,,-1.4954954954954955,-0.09479797877691715,,-1.4954954954954955,-0.034298782339417536,,-1.4954954954954955,-0.034041055525225336,,-1.4954954954954955,0.013713693693692379,,-1.4954954954954955,-0.07159758719446033,,-1.4954954954954955,0.029926253806084203,,-1.4954954954954955,0.0440128346452056
,-1.4914914914914914,0.013262490014764665,,-1.4914914914914914,-0.09454416892744748,,-1.4914914914914914,-0.03420695159687558,,-1.4914914914914914,-0.03394991481431442,,-1.4914914914914914,0.013676976976975664,,-1.4914914914914914,-0.07140589352057958,,-1.4914914914914914,0.029846129967245956,,-1.4914914914914914,0.04389499573049286
,-1.4874874874874875,0.013226886014725029,,-1.4874874874874875,-0.09429035907797782,,-1.4874874874874875,-0.03411512085433364,,-1.4874874874874875,-0.03385877410340351,,-1.4874874874874875,0.013640260260258951,,-1.4874874874874875,-0.07121419984669883,,-1.4874874874874875,0.029766006128407713,,-1.4874874874874875,0.04377715681578013
,-1.4834834834834836,0.013191282014685394,,-1.4834834834834836,-0.09403654922850818,,-1.4834834834834836,-0.03402329011179169,,-1.4834834834834836,-0.0337676333924926,,-1.4834834834834836,0.013603543543542238,,-1.4834834834834836,-0.07102250617281808,,-1.4834834834834836,0.02968588228956947,,-1.4834834834834836,0.0436593179010674
,-1.4794794794794794,0.013155678014645756,,-1.4794794794794794,-0.09378273937903851,,-1.4794794794794794,-0.03393145936924974,,-1.4794794794794794,-0.03367649268158169,,-1.4794794794794794,0.013566826826825524,,-1.4794794794794794,-0.07083081249893733,,-1.4794794794794794,0.029605758450731223,,-1.4794794794794794,0.043541478986354666
,-1.4754754754754755,0.013120074014606119,,-1.4754754754754755,-0.09352892952956886,,-1.4754754754754755,-0.03383962862670779,,-1.4754754754754755,-0.03358535197067078,,-1.4754754754754755,0.013530110110108812,,-1.4754754754754755,-0.07063911882505658,,-1.4754754754754755,0.029525634611892983,,-1.4754754754754755,0.043423640071641935
,-1.4714714714714714,0.01308447001456648,,-1.4714714714714714,-0.09327511968009919,,-1.4714714714714714,-0.03374779788416585,,-1.4714714714714714,-0.03349421125975986,,-1.4714714714714714,0.013493393393392098,,-1.4714714714714714,-0.07044742515117582,,-1.4714714714714714,0.029445510773054736,,-1.4714714714714714,0.0433058011569292
,-1.4674674674674675,0.013048866014526846,,-1.4674674674674675,-0.09302130983062953,,-1.4674674674674675,-0.0336559671416239,,-1.4674674674674675,-0.03340307054884895,,-1.4674674674674675,0.013456676676675385,,-1.4674674674674675,-0.07025573147729507,,-1.4674674674674675,0.029365386934216493,,-1.4674674674674675,0.043187962242216466
,-1.4634634634634636,0.01301326201448721,,-1.4634634634634636,-0.09276749998115989,,-1.4634634634634636,-0.033564136399081956,,-1.4634634634634636,-0.03331192983793805,,-1.4634634634634636,0.013419959959958672,,-1.4634634634634636,-0.07006403780341433,,-1.4634634634634636,0.02928526309537825,,-1.4634634634634636,0.043070123327503734
,-1.4594594594594594,0.012977658014447571,,-1.4594594594594594,-0.09251369013169022,,-1.4594594594594594,-0.033472305656540004,,-1.4594594594594594,-0.03322078912702713,,-1.4594594594594594,0.013383243243241959,,-1.4594594594594594,-0.06987234412953357,,-1.4594594594594594,0.029205139256540003,,-1.4594594594594594,0.042952284412791
,-1.4554554554554555,0.012942054014407936,,-1.4554554554554555,-0.09225988028222057,,-1.4554554554554555,-0.03338047491399806,,-1.4554554554554555,-0.03312964841611622,,-1.4554554554554555,0.013346526526525246,,-1.4554554554554555,-0.06968065045565282,,-1.4554554554554555,0.02912501541770176,,-1.4554554554554555,0.04283444549807827
,-1.4514514514514514,0.012906450014368298,,-1.4514514514514514,-0.0920060704327509,,-1.4514514514514514,-0.033288644171456105,,-1.4514514514514514,-0.033038507705205306,,-1.4514514514514514,0.013309809809808532,,-1.4514514514514514,-0.06948895678177207,,-1.4514514514514514,0.029044891578863512,,-1.4514514514514514,0.042716606583365534
,-1.4474474474474475,0.012870846014328662,,-1.4474474474474475,-0.09175226058328126,,-1.4474474474474475,-0.03319681342891416,,-1.4474474474474475,-0.0329473669942944,,-1.4474474474474475,0.013273093093091819,,-1.4474474474474475,-0.06929726310789132,,-1.4474474474474475,0.028964767740025273,,-1.4474474474474475,0.0425987676686528
,-1.4434434434434436,0.012835242014289027,,-1.4434434434434436,-0.0914984507338116,,-1.4434434434434436,-0.033104982686372214,,-1.4434434434434436,-0.03285622628338349,,-1.4434434434434436,0.013236376376375108,,-1.4434434434434436,-0.06910556943401057,,-1.4434434434434436,0.02888464390118703,,-1.4434434434434436,0.04248092875394008
,-1.4394394394394394,0.012799638014249388,,-1.4394394394394394,-0.09124464088434193,,-1.4394394394394394,-0.03301315194383026,,-1.4394394394394394,-0.032765085572472576,,-1.4394394394394394,0.013199659659658393,,-1.4394394394394394,-0.06891387576012982,,-1.4394394394394394,0.028804520062348783,,-1.4394394394394394,0.04236308983922734
,-1.4354354354354353,0.01276403401420975,,-1.4354354354354353,-0.09099083103487227,,-1.4354354354354353,-0.032921321201288316,,-1.4354354354354353,-0.032673944861561666,,-1.4354354354354353,0.013162942942941678,,-1.4354354354354353,-0.06872218208624906,,-1.4354354354354353,0.028724396223510536,,-1.4354354354354353,0.0422452509245146
,-1.4314314314314314,0.012728430014170115,,-1.4314314314314314,-0.09073702118540261,,-1.4314314314314314,-0.03282949045874637,,-1.4314314314314314,-0.032582804150650756,,-1.4314314314314314,0.013126226226224965,,-1.4314314314314314,-0.06853048841236832,,-1.4314314314314314,0.028644272384672292,,-1.4314314314314314,0.04212741200980187
,-1.4274274274274275,0.012692826014130479,,-1.4274274274274275,-0.09048321133593297,,-1.4274274274274275,-0.032737659716204424,,-1.4274274274274275,-0.032491663439739846,,-1.4274274274274275,0.013089509509508254,,-1.4274274274274275,-0.06833879473848757,,-1.4274274274274275,0.02856414854583405,,-1.4274274274274275,0.04200957309508914
,-1.4234234234234235,0.012657222014090842,,-1.4234234234234235,-0.09022940148646331,,-1.4234234234234235,-0.03264582897366248,,-1.4234234234234235,-0.032400522728828936,,-1.4234234234234235,0.013052792792791541,,-1.4234234234234235,-0.06814710106460682,,-1.4234234234234235,0.02848402470699581,,-1.4234234234234235,0.041891734180376415
,-1.4194194194194194,0.012621618014051206,,-1.4194194194194194,-0.08997559163699365,,-1.4194194194194194,-0.032553998231120526,,-1.4194194194194194,-0.03230938201791802,,-1.4194194194194194,0.013016076076074827,,-1.4194194194194194,-0.06795540739072606,,-1.4194194194194194,0.028403900868157562,,-1.4194194194194194,0.04177389526566368
,-1.4154154154154153,0.012586014014011567,,-1.4154154154154153,-0.08972178178752398,,-1.4154154154154153,-0.032462167488578574,,-1.4154154154154153,-0.03221824130700711,,-1.4154154154154153,0.012979359359358112,,-1.4154154154154153,-0.06776371371684531,,-1.4154154154154153,0.028323777029319316,,-1.4154154154154153,0.04165605635095094
,-1.4114114114114114,0.012550410013971931,,-1.4114114114114114,-0.08946797193805432,,-1.4114114114114114,-0.03237033674603663,,-1.4114114114114114,-0.0321271005960962,,-1.4114114114114114,0.0129426426426414,,-1.4114114114114114,-0.06757202004296456,,-1.4114114114114114,0.028243653190481072,,-1.4114114114114114,0.04153821743623821
,-1.4074074074074074,0.012514806013932296,,-1.4074074074074074,-0.08921416208858468,,-1.4074074074074074,-0.03227850600349468,,-1.4074074074074074,-0.03203595988518529,,-1.4074074074074074,0.012905925925924688,,-1.4074074074074074,-0.06738032636908381,,-1.4074074074074074,0.02816352935164283,,-1.4074074074074074,0.04142037852152548
,-1.4034034034034035,0.01247920201389266,,-1.4034034034034035,-0.08896035223911503,,-1.4034034034034035,-0.032186675260952737,,-1.4034034034034035,-0.03194481917427438,,-1.4034034034034035,0.012869209209207975,,-1.4034034034034035,-0.06718863269520307,,-1.4034034034034035,0.028083405512804586,,-1.4034034034034035,0.04130253960681275
,-1.3993993993993994,0.012443598013853021,,-1.3993993993993994,-0.08870654238964536,,-1.3993993993993994,-0.032094844518410784,,-1.3993993993993994,-0.03185367846336346,,-1.3993993993993994,0.01283249249249126,,-1.3993993993993994,-0.06699693902132231,,-1.3993993993993994,0.02800328167396634,,-1.3993993993993994,0.041184700692100014
,-1.3953953953953953,0.012407994013813385,,-1.3953953953953953,-0.08845273254017569,,-1.3953953953953953,-0.03200301377586883,,-1.3953953953953953,-0.03176253775245255,,-1.3953953953953953,0.012795775775774546,,-1.3953953953953953,-0.06680524534744156,,-1.3953953953953953,0.027923157835128092,,-1.3953953953953953,0.041066861777387276
,-1.3913913913913913,0.012372390013773748,,-1.3913913913913913,-0.08819892269070605,,-1.3913913913913913,-0.031911183033326886,,-1.3913913913913913,-0.03167139704154164,,-1.3913913913913913,0.012759059059057835,,-1.3913913913913913,-0.06661355167356081,,-1.3913913913913913,0.027843033996289852,,-1.3913913913913913,0.040949022862674544
,-1.3873873873873874,0.012336786013734112,,-1.3873873873873874,-0.08794511284123639,,-1.3873873873873874,-0.03181935229078494,,-1.3873873873873874,-0.03158025633063073,,-1.3873873873873874,0.012722342342341122,,-1.3873873873873874,-0.06642185799968006,,-1.3873873873873874,0.02776291015745161,,-1.3873873873873874,0.04083118394796182
,-1.3833833833833835,0.012301182013694477,,-1.3833833833833835,-0.08769130299176674,,-1.3833833833833835,-0.031727521548242994,,-1.3833833833833835,-0.03148911561971982,,-1.3833833833833835,0.012685625625624409,,-1.3833833833833835,-0.06623016432579931,,-1.3833833833833835,0.027682786318613366,,-1.3833833833833835,0.04071334503324909
,-1.3793793793793794,0.012265578013654839,,-1.3793793793793794,-0.08743749314229707,,-1.3793793793793794,-0.03163569080570105,,-1.3793793793793794,-0.03139797490880891,,-1.3793793793793794,0.012648908908907694,,-1.3793793793793794,-0.06603847065191856,,-1.3793793793793794,0.02760266247977512,,-1.3793793793793794,0.04059550611853635
,-1.3753753753753752,0.0122299740136152,,-1.3753753753753752,-0.0871836832928274,,-1.3753753753753752,-0.031543860063159096,,-1.3753753753753752,-0.031306834197897995,,-1.3753753753753752,0.01261219219219098,,-1.3753753753753752,-0.0658467769780378,,-1.3753753753753752,0.027522538640936872,,-1.3753753753753752,0.04047766720382361
,-1.3713713713713713,0.012194370013575566,,-1.3713713713713713,-0.08692987344335776,,-1.3713713713713713,-0.03145202932061715,,-1.3713713713713713,-0.031215693486987085,,-1.3713713713713713,0.012575475475474268,,-1.3713713713713713,-0.06565508330415706,,-1.3713713713713713,0.02744241480209863,,-1.3713713713713713,0.04035982828911089
,-1.3673673673673674,0.012158766013535929,,-1.3673673673673674,-0.0866760635938881,,-1.3673673673673674,-0.031360198578075205,,-1.3673673673673674,-0.031124552776076175,,-1.3673673673673674,0.012538758758757556,,-1.3673673673673674,-0.06546338963027631,,-1.3673673673673674,0.02736229096326039,,-1.3673673673673674,0.04024198937439816
,-1.3633633633633635,0.012123162013496292,,-1.3633633633633635,-0.08642225374441845,,-1.3633633633633635,-0.03126836783553326,,-1.3633633633633635,-0.03103341206516527,,-1.3633633633633635,0.012502042042040843,,-1.3633633633633635,-0.06527169595639556,,-1.3633633633633635,0.027282167124422146,,-1.3633633633633635,0.040124150459685426
,-1.3593593593593594,0.012087558013456656,,-1.3593593593593594,-0.08616844389494878,,-1.3593593593593594,-0.031176537092991306,,-1.3593593593593594,-0.030942271354254352,,-1.3593593593593594,0.012465325325324128,,-1.3593593593593594,-0.0650800022825148,,-1.3593593593593594,0.0272020432855839,,-1.3593593593593594,0.04000631154497269
,-1.3553553553553552,0.012051954013417018,,-1.3553553553553552,-0.08591463404547911,,-1.3553553553553552,-0.031084706350449357,,-1.3553553553553552,-0.03085113064334344,,-1.3553553553553552,0.012428608608607415,,-1.3553553553553552,-0.06488830860863405,,-1.3553553553553552,0.027121919446745652,,-1.3553553553553552,0.03988847263025995
,-1.3513513513513513,0.012016350013377381,,-1.3513513513513513,-0.08566082419600947,,-1.3513513513513513,-0.03099287560790741,,-1.3513513513513513,-0.03075998993243253,,-1.3513513513513513,0.012391891891890702,,-1.3513513513513513,-0.0646966149347533,,-1.3513513513513513,0.02704179560790741,,-1.3513513513513513,0.039770633715547225
,-1.3473473473473474,0.011980746013337746,,-1.3473473473473474,-0.08540701434653981,,-1.3473473473473474,-0.030901044865365466,,-1.3473473473473474,-0.030668849221521622,,-1.3473473473473474,0.01235517517517399,,-1.3473473473473474,-0.06450492126087255,,-1.3473473473473474,0.02696167176906917,,-1.3473473473473474,0.039652794800834494
,-1.3433433433433435,0.01194514201329811,,-1.3433433433433435,-0.08515320449707016,,-1.3433433433433435,-0.03080921412282352,,-1.3433433433433435,-0.030577708510610712,,-1.3433433433433435,0.012318458458457278,,-1.3433433433433435,-0.06431322758699182,,-1.3433433433433435,0.026881547930230926,,-1.3433433433433435,0.03953495588612176
,-1.3393393393393394,0.011909538013258471,,-1.3393393393393394,-0.08489939464760049,,-1.3393393393393394,-0.030717383380281568,,-1.3393393393393394,-0.0304865677996998,,-1.3393393393393394,0.012281741741740564,,-1.3393393393393394,-0.06412153391311105,,-1.3393393393393394,0.02680142409139268,,-1.3393393393393394,0.039417116971409025
,-1.3353353353353352,0.011873934013218833,,-1.3353353353353352,-0.08464558479813084,,-1.3353353353353352,-0.03062555263773962,,-1.3353353353353352,-0.03039542708878888,,-1.3353353353353352,0.012245025025023849,,-1.3353353353353352,-0.0639298402392303,,-1.3353353353353352,0.026721300252554432,,-1.3353353353353352,0.039299278056696293
,-1.3313313313313313,0.011838330013179198,,-1.3313313313313313,-0.08439177494866118,,-1.3313313313313313,-0.03053372189519767,,-1.3313313313313313,-0.030304286377877975,,-1.3313313313313313,0.012208308308307136,,-1.3313313313313313,-0.06373814656534955,,-1.3313313313313313,0.02664117641371619,,-1.3313313313313313,0.03918143914198356
,-1.3273273273273274,0.011802726013139562,,-1.3273273273273274,-0.08413796509919153,,-1.3273273273273274,-0.030441891152655724,,-1.3273273273273274,-0.030213145666967065,,-1.3273273273273274,0.012171591591590423,,-1.3273273273273274,-0.0635464528914688,,-1.3273273273273274,0.026561052574877946,,-1.3273273273273274,0.03906360022727083
,-1.3233233233233235,0.011767122013099927,,-1.3233233233233235,-0.08388415524972187,,-1.3233233233233235,-0.030350060410113778,,-1.3233233233233235,-0.030122004956056155,,-1.3233233233233235,0.012134874874873712,,-1.3233233233233235,-0.06335475921758806,,-1.3233233233233235,0.026480928736039706,,-1.3233233233233235,0.0389457613125581
,-1.3193193193193193,0.011731518013060289,,-1.3193193193193193,-0.0836303454002522,,-1.3193193193193193,-0.03025822966757183,,-1.3193193193193193,-0.030030864245145242,,-1.3193193193193193,0.012098158158156997,,-1.3193193193193193,-0.0631630655437073,,-1.3193193193193193,0.02640080489720146,,-1.3193193193193193,0.03882792239784536
,-1.3153153153153152,0.01169591401302065,,-1.3153153153153152,-0.08337653555078255,,-1.3153153153153152,-0.030166398925029876,,-1.3153153153153152,-0.02993972353423433,,-1.3153153153153152,0.012061441441440283,,-1.3153153153153152,-0.06297137186982654,,-1.3153153153153152,0.026320681058363212,,-1.3153153153153152,0.03871008348313263
,-1.3113113113113113,0.011660310012981014,,-1.3113113113113113,-0.08312272570131289,,-1.3113113113113113,-0.03007456818248793,,-1.3113113113113113,-0.02984858282332342,,-1.3113113113113113,0.01202472472472357,,-1.3113113113113113,-0.0627796781959458,,-1.3113113113113113,0.02624055721952497,,-1.3113113113113113,0.0385922445684199
,-1.3073073073073074,0.01162470601294138,,-1.3073073073073074,-0.08286891585184324,,-1.3073073073073074,-0.029982737439945985,,-1.3073073073073074,-0.02975744211241251,,-1.3073073073073074,0.011988008008006859,,-1.3073073073073074,-0.06258798452206506,,-1.3073073073073074,0.026160433380686725,,-1.3073073073073074,0.03847440565370717
,-1.3033033033033035,0.011589102012901743,,-1.3033033033033035,-0.08261510600237358,,-1.3033033033033035,-0.02989090669740404,,-1.3033033033033035,-0.0296663014015016,,-1.3033033033033035,0.011951291291290146,,-1.3033033033033035,-0.06239629084818431,,-1.3033033033033035,0.026080309541848482,,-1.3033033033033035,0.03835656673899444
,-1.2992992992992993,0.011553498012862104,,-1.2992992992992993,-0.08236129615290391,,-1.2992992992992993,-0.02979907595486209,,-1.2992992992992993,-0.029575160690590685,,-1.2992992992992993,0.011914574574573431,,-1.2992992992992993,-0.06220459717430355,,-1.2992992992992993,0.026000185703010235,,-1.2992992992992993,0.038238727824281706
,-1.2952952952952952,0.011517894012822468,,-1.2952952952952952,-0.08210748630343426,,-1.2952952952952952,-0.029707245212320137,,-1.2952952952952952,-0.02948401997967977,,-1.2952952952952952,0.011877857857856717,,-1.2952952952952952,-0.062012903500422795,,-1.2952952952952952,0.02592006186417199,,-1.2952952952952952,0.03812088890956897
,-1.2912912912912913,0.011482290012782831,,-1.2912912912912913,-0.0818536764539646,,-1.2912912912912913,-0.02961541446977819,,-1.2912912912912913,-0.02939287926876886,,-1.2912912912912913,0.011841141141140004,,-1.2912912912912913,-0.061821209826542045,,-1.2912912912912913,0.02583993802533375,,-1.2912912912912913,0.038003049994856236
,-1.2872872872872874,0.011446686012743195,,-1.2872872872872874,-0.08159986660449495,,-1.2872872872872874,-0.029523583727236246,,-1.2872872872872874,-0.02930173855785795,,-1.2872872872872874,0.011804424424423293,,-1.2872872872872874,-0.0616295161526613,,-1.2872872872872874,0.025759814186495505,,-1.2872872872872874,0.037885211080143505
,-1.2832832832832834,0.01141108201270356,,-1.2832832832832834,-0.08134605675502529,,-1.2832832832832834,-0.0294317529846943,,-1.2832832832832834,-0.029210597846947045,,-1.2832832832832834,0.01176770770770658,,-1.2832832832832834,-0.06143782247878055,,-1.2832832832832834,0.025679690347657262,,-1.2832832832832834,0.037767372165430774
,-1.2792792792792793,0.011375478012663922,,-1.2792792792792793,-0.08109224690555564,,-1.2792792792792793,-0.02933992224215235,,-1.2792792792792793,-0.029119457136036128,,-1.2792792792792793,0.011730990990989865,,-1.2792792792792793,-0.061246128804899796,,-1.2792792792792793,0.025599566508819015,,-1.2792792792792793,0.03764953325071804
,-1.2752752752752752,0.011339874012624283,,-1.2752752752752752,-0.08083843705608597,,-1.2752752752752752,-0.0292480914996104,,-1.2752752752752752,-0.029028316425125215,,-1.2752752752752752,0.01169427427427315,,-1.2752752752752752,-0.06105443513101904,,-1.2752752752752752,0.02551944266998077,,-1.2752752752752752,0.037531694336005304
,-1.2712712712712713,0.011304270012584649,,-1.2712712712712713,-0.08058462720661631,,-1.2712712712712713,-0.029156260757068453,,-1.2712712712712713,-0.028937175714214305,,-1.2712712712712713,0.01165755755755644,,-1.2712712712712713,-0.0608627414571383,,-1.2712712712712713,0.025439318831142525,,-1.2712712712712713,0.03741385542129257
,-1.2672672672672673,0.011268666012545012,,-1.2672672672672673,-0.08033081735714666,,-1.2672672672672673,-0.029064430014526507,,-1.2672672672672673,-0.028846035003303398,,-1.2672672672672673,0.011620840840839726,,-1.2672672672672673,-0.06067104778325755,,-1.2672672672672673,0.025359194992304285,,-1.2672672672672673,0.03729601650657984
,-1.2632632632632632,0.011233062012505374,,-1.2632632632632632,-0.08007700750767699,,-1.2632632632632632,-0.028972599271984558,,-1.2632632632632632,-0.02875489429239248,,-1.2632632632632632,0.011584124124123012,,-1.2632632632632632,-0.06047935410937679,,-1.2632632632632632,0.02527907115346604,,-1.2632632632632632,0.03717817759186711
,-1.2592592592592593,0.011197458012465739,,-1.2592592592592593,-0.07982319765820735,,-1.2592592592592593,-0.02888076852944261,,-1.2592592592592593,-0.028663753581481575,,-1.2592592592592593,0.011547407407406299,,-1.2592592592592593,-0.06028766043549605,,-1.2592592592592593,0.025198947314627795,,-1.2592592592592593,0.03706033867715438
,-1.2552552552552552,0.0111618540124261,,-1.2552552552552552,-0.07956938780873768,,-1.2552552552552552,-0.02878893778690066,,-1.2552552552552552,-0.028572612870570658,,-1.2552552552552552,0.011510690690689584,,-1.2552552552552552,-0.06009596676161529,,-1.2552552552552552,0.02511882347578955,,-1.2552552552552552,0.03694249976244164
,-1.2512512512512513,0.011126250012386464,,-1.2512512512512513,-0.07931557795926802,,-1.2512512512512513,-0.028697107044358714,,-1.2512512512512513,-0.02848147215965975,,-1.2512512512512513,0.011473973973972873,,-1.2512512512512513,-0.05990427308773454,,-1.2512512512512513,0.025038699636951305,,-1.2512512512512513,0.03682466084772891
,-1.2472472472472473,0.01109064601234683,,-1.2472472472472473,-0.07906176810979837,,-1.2472472472472473,-0.02860527630181677,,-1.2472472472472473,-0.02839033144874884,,-1.2472472472472473,0.01143725725725616,,-1.2472472472472473,-0.0597125794138538,,-1.2472472472472473,0.024958575798113062,,-1.2472472472472473,0.03670682193301618
,-1.2432432432432432,0.011055042012307191,,-1.2432432432432432,-0.0788079582603287,,-1.2432432432432432,-0.028513445559274816,,-1.2432432432432432,-0.028299190737837928,,-1.2432432432432432,0.011400540540539445,,-1.2432432432432432,-0.05952088573997304,,-1.2432432432432432,0.024878451959274815,,-1.2432432432432432,0.03658898301830345
,-1.2392392392392393,0.011019438012267554,,-1.2392392392392393,-0.07855414841085906,,-1.2392392392392393,-0.02842161481673287,,-1.2392392392392393,-0.028208050026927018,,-1.2392392392392393,0.011363823823822734,,-1.2392392392392393,-0.059329192066092294,,-1.2392392392392393,0.024798328120436575,,-1.2392392392392393,0.036471144103590716
,-1.2352352352352352,0.010983834012227918,,-1.2352352352352352,-0.07830033856138939,,-1.2352352352352352,-0.02832978407419092,,-1.2352352352352352,-0.028116909316016105,,-1.2352352352352352,0.01132710710710602,,-1.2352352352352352,-0.05913749839221154,,-1.2352352352352352,0.02471820428159833,,-1.2352352352352352,0.03635330518887798
,-1.2312312312312312,0.010948230012188281,,-1.2312312312312312,-0.07804652871191974,,-1.2312312312312312,-0.028237953331648975,,-1.2312312312312312,-0.028025768605105195,,-1.2312312312312312,0.011290390390389307,,-1.2312312312312312,-0.05894580471833079,,-1.2312312312312312,0.024638080442760085,,-1.2312312312312312,0.03623546627416525
,-1.2272272272272273,0.010912626012148645,,-1.2272272272272273,-0.07779271886245008,,-1.2272272272272273,-0.02814612258910703,,-1.2272272272272273,-0.027934627894194285,,-1.2272272272272273,0.011253673673672594,,-1.2272272272272273,-0.058754111044450046,,-1.2272272272272273,0.024557956603921842,,-1.2272272272272273,0.036117627359452516
,-1.2232232232232232,0.010877022012109008,,-1.2232232232232232,-0.07753890901298043,,-1.2232232232232232,-0.028054291846565077,,-1.2232232232232232,-0.02784348718328337,,-1.2232232232232232,0.01121695695695588,,-1.2232232232232232,-0.05856241737056929,,-1.2232232232232232,0.024477832765083595,,-1.2232232232232232,0.035999788444739785
,-1.2192192192192193,0.010841418012069372,,-1.2192192192192193,-0.07728509916351077,,-1.2192192192192193,-0.02796246110402313,,-1.2192192192192193,-0.02775234647237246,,-1.2192192192192193,0.011180240240239168,,-1.2192192192192193,-0.05837072369668854,,-1.2192192192192193,0.024397708926245355,,-1.2192192192192193,0.03588194953002705
,-1.2152152152152151,0.010805814012029734,,-1.2152152152152151,-0.0770312893140411,,-1.2152152152152151,-0.027870630361481182,,-1.2152152152152151,-0.027661205761461548,,-1.2152152152152151,0.011143523523522453,,-1.2152152152152151,-0.05817903002280778,,-1.2152152152152151,0.02431758508740711,,-1.2152152152152151,0.035764110615314315
,-1.2112112112112112,0.010770210011990099,,-1.2112112112112112,-0.07677747946457145,,-1.2112112112112112,-0.027778799618939237,,-1.2112112112112112,-0.027570065050550638,,-1.2112112112112112,0.01110680680680574,,-1.2112112112112112,-0.05798733634892704,,-1.2112112112112112,0.024237461248568865,,-1.2112112112112112,0.035646271700601584
,-1.2072072072072073,0.010734606011950462,,-1.2072072072072073,-0.07652366961510179,,-1.2072072072072073,-0.02768696887639729,,-1.2072072072072073,-0.02747892433963973,,-1.2072072072072073,0.011070090090089028,,-1.2072072072072073,-0.05779564267504629,,-1.2072072072072073,0.024157337409730622,,-1.2072072072072073,0.03552843278588886
,-1.2032032032032032,0.010699002011910824,,-1.2032032032032032,-0.07626985976563214,,-1.2032032032032032,-0.027595138133855338,,-1.2032032032032032,-0.027387783628728814,,-1.2032032032032032,0.011033373373372315,,-1.2032032032032032,-0.057603949001165534,,-1.2032032032032032,0.024077213570892375,,-1.2032032032032032,0.03541059387117612
,-1.1991991991991993,0.010663398011871189,,-1.1991991991991993,-0.07601604991616248,,-1.1991991991991993,-0.027503307391313393,,-1.1991991991991993,-0.027296642917817908,,-1.1991991991991993,0.010996656656655602,,-1.1991991991991993,-0.05741225532728479,,-1.1991991991991993,0.023997089732054132,,-1.1991991991991993,0.03529275495646339
,-1.1951951951951951,0.01062779401183155,,-1.1951951951951951,-0.07576224006669281,,-1.1951951951951951,-0.027411476648771443,,-1.1951951951951951,-0.02720550220690699,,-1.1951951951951951,0.010959939939938887,,-1.1951951951951951,-0.057220561653404035,,-1.1951951951951951,0.023916965893215885,,-1.1951951951951951,0.03517491604175065
,-1.1911911911911912,0.010592190011791914,,-1.1911911911911912,-0.07550843021722316,,-1.1911911911911912,-0.027319645906229498,,-1.1911911911911912,-0.027114361495996085,,-1.1911911911911912,0.010923223223222174,,-1.1911911911911912,-0.057028867979523286,,-1.1911911911911912,0.023836842054377645,,-1.1911911911911912,0.03505707712703792
,-1.1871871871871873,0.01055658601175228,,-1.1871871871871873,-0.0752546203677535,,-1.1871871871871873,-0.02722781516368755,,-1.1871871871871873,-0.027023220785085175,,-1.1871871871871873,0.010886506506505463,,-1.1871871871871873,-0.05683717430564254,,-1.1871871871871873,0.023756718215539402,,-1.1871871871871873,0.0349392382123252
,-1.1831831831831832,0.010520982011712641,,-1.1831831831831832,-0.07500081051828385,,-1.1831831831831832,-0.0271359844211456,,-1.1831831831831832,-0.02693208007417426,,-1.1831831831831832,0.010849789789788749,,-1.1831831831831832,-0.05664548063176178,,-1.1831831831831832,0.023676594376701155,,-1.1831831831831832,0.03482139929761246
,-1.179179179179179,0.010485378011673003,,-1.179179179179179,-0.07474700066881418,,-1.179179179179179,-0.027044153678603647,,-1.179179179179179,-0.026840939363263344,,-1.179179179179179,0.010813073073072034,,-1.179179179179179,-0.05645378695788102,,-1.179179179179179,0.02359647053786291,,-1.179179179179179,0.03470356038289972
,-1.1751751751751751,0.010449774011633366,,-1.1751751751751751,-0.07449319081934452,,-1.1751751751751751,-0.0269523229360617,,-1.1751751751751751,-0.026749798652352438,,-1.1751751751751751,0.010776356356355321,,-1.1751751751751751,-0.05626209328400028,,-1.1751751751751751,0.023516346699024665,,-1.1751751751751751,0.03458572146818699
,-1.1711711711711712,0.010414170011593732,,-1.1711711711711712,-0.07423938096987487,,-1.1711711711711712,-0.026860492193519755,,-1.1711711711711712,-0.026658657941441528,,-1.1711711711711712,0.01073963963963861,,-1.1711711711711712,-0.05607039961011953,,-1.1711711711711712,0.02343622286018642,,-1.1711711711711712,0.034467882553474265
,-1.1671671671671673,0.010378566011554095,,-1.1671671671671673,-0.07398557112040523,,-1.1671671671671673,-0.02676866145097781,,-1.1671671671671673,-0.026567517230530618,,-1.1671671671671673,0.010702922922921897,,-1.1671671671671673,-0.05587870593623879,,-1.1671671671671673,0.023356099021348182,,-1.1671671671671673,0.034350043638761533
,-1.1631631631631631,0.010342962011514457,,-1.1631631631631631,-0.07373176127093556,,-1.1631631631631631,-0.02667683070843586,,-1.1631631631631631,-0.026476376519619704,,-1.1631631631631631,0.010666206206205182,,-1.1631631631631631,-0.05568701226235803,,-1.1631631631631631,0.023275975182509935,,-1.1631631631631631,0.034232204724048795
,-1.159159159159159,0.01030735801147482,,-1.159159159159159,-0.07347795142146589,,-1.159159159159159,-0.026584999965893908,,-1.159159159159159,-0.02638523580870879,,-1.159159159159159,0.010629489489488468,,-1.159159159159159,-0.055495318588477276,,-1.159159159159159,0.02319585134367169,,-1.159159159159159,0.03411436580933606
,-1.155155155155155,0.010271754011435184,,-1.155155155155155,-0.07322414157199623,,-1.155155155155155,-0.026493169223351962,,-1.155155155155155,-0.02629409509779788,,-1.155155155155155,0.010592772772771755,,-1.155155155155155,-0.055303624914596526,,-1.155155155155155,0.023115727504833445,,-1.155155155155155,0.033996526894623326
,-1.1511511511511512,0.010236150011395547,,-1.1511511511511512,-0.07297033172252658,,-1.1511511511511512,-0.026401338480810017,,-1.1511511511511512,-0.02620295438688697,,-1.1511511511511512,0.010556056056055044,,-1.1511511511511512,-0.055111931240715784,,-1.1511511511511512,0.0230356036659952,,-1.1511511511511512,0.0338786879799106
,-1.1471471471471473,0.010200546011355912,,-1.1471471471471473,-0.07271652187305694,,-1.1471471471471473,-0.02630950773826807,,-1.1471471471471473,-0.02611181367597606,,-1.1471471471471473,0.01051933933933833,,-1.1471471471471473,-0.054920237566835034,,-1.1471471471471473,0.02295547982715696,,-1.1471471471471473,0.03376084906519787
,-1.1431431431431431,0.010164942011316274,,-1.1431431431431431,-0.07246271202358727,,-1.1431431431431431,-0.026217676995726122,,-1.1431431431431431,-0.026020672965065147,,-1.1431431431431431,0.010482622622621616,,-1.1431431431431431,-0.05472854389295428,,-1.1431431431431431,0.02287535598831871,,-1.1431431431431431,0.03364301015048513
,-1.139139139139139,0.010129338011276636,,-1.139139139139139,-0.0722089021741176,,-1.139139139139139,-0.02612584625318417,,-1.139139139139139,-0.025929532254154234,,-1.139139139139139,0.010445905905904902,,-1.139139139139139,-0.05453685021907352,,-1.139139139139139,0.022795232149480465,,-1.139139139139139,0.033525171235772394
,-1.135135135135135,0.010093734011237001,,-1.135135135135135,-0.07195509232464795,,-1.135135135135135,-0.026034015510642224,,-1.135135135135135,-0.025838391543243324,,-1.135135135135135,0.01040918918918819,,-1.135135135135135,-0.05434515654519278,,-1.135135135135135,0.022715108310642225,,-1.135135135135135,0.03340733232105967
,-1.1311311311311312,0.010058130011197364,,-1.1311311311311312,-0.07170128247517829,,-1.1311311311311312,-0.025942184768100278,,-1.1311311311311312,-0.025747250832332414,,-1.1311311311311312,0.010372472472471478,,-1.1311311311311312,-0.05415346287131203,,-1.1311311311311312,0.02263498447180398,,-1.1311311311311312,0.03328949340634694
,-1.1271271271271273,0.010022526011157728,,-1.1271271271271273,-0.07144747262570865,,-1.1271271271271273,-0.025850354025558332,,-1.1271271271271273,-0.025656110121421508,,-1.1271271271271273,0.010335755755754765,,-1.1271271271271273,-0.05396176919743128,,-1.1271271271271273,0.02255486063296574,,-1.1271271271271273,0.03317165449163421
,-1.1231231231231231,0.009986922011118091,,-1.1231231231231231,-0.07119366277623898,,-1.1231231231231231,-0.025758523283016383,,-1.1231231231231231,-0.02556496941051059,,-1.1231231231231231,0.01029903903903805,,-1.1231231231231231,-0.05377007552355052,,-1.1231231231231231,0.02247473679412749,,-1.1231231231231231,0.03305381557692147
,-1.119119119119119,0.009951318011078453,,-1.119119119119119,-0.07093985292676931,,-1.119119119119119,-0.02566669254047443,,-1.119119119119119,-0.025473828699599677,,-1.119119119119119,0.010262322322321335,,-1.119119119119119,-0.053578381849669766,,-1.119119119119119,0.022394612955289245,,-1.119119119119119,0.03293597666220873
,-1.115115115115115,0.009915714011038817,,-1.115115115115115,-0.07068604307729966,,-1.115115115115115,-0.025574861797932485,,-1.115115115115115,-0.025382687988688767,,-1.115115115115115,0.010225605605604624,,-1.115115115115115,-0.053386688175789024,,-1.115115115115115,0.022314489116451,,-1.115115115115115,0.03281813774749601
,-1.1111111111111112,0.009880110010999182,,-1.1111111111111112,-0.07043223322783002,,-1.1111111111111112,-0.02548303105539054,,-1.1111111111111112,-0.02529154727777786,,-1.1111111111111112,0.010188888888887911,,-1.1111111111111112,-0.053194994501908274,,-1.1111111111111112,0.02223436527761276,,-1.1111111111111112,0.032700298832783276
,-1.1071071071071072,0.009844506010959545,,-1.1071071071071072,-0.07017842337836036,,-1.1071071071071072,-0.025391200312848593,,-1.1071071071071072,-0.02520040656686695,,-1.1071071071071072,0.010152172172171198,,-1.1071071071071072,-0.05300330082802753,,-1.1071071071071072,0.02215424143877452,,-1.1071071071071072,0.032582459918070544
,-1.103103103103103,0.009808902010919907,,-1.103103103103103,-0.06992461352889069,,-1.103103103103103,-0.02529936957030664,,-1.103103103103103,-0.025109265855956037,,-1.103103103103103,0.010115455455454484,,-1.103103103103103,-0.052811607154146775,,-1.103103103103103,0.02207411759993627,,-1.103103103103103,0.032464621003357806
,-1.099099099099099,0.009773298010880269,,-1.099099099099099,-0.06967080367942102,,-1.099099099099099,-0.02520753882776469,,-1.099099099099099,-0.02501812514504512,,-1.099099099099099,0.010078738738737771,,-1.099099099099099,-0.05261991348026602,,-1.099099099099099,0.021993993761098025,,-1.099099099099099,0.032346782088645075
,-1.095095095095095,0.009737694010840634,,-1.095095095095095,-0.06941699382995137,,-1.095095095095095,-0.025115708085222746,,-1.095095095095095,-0.024926984434134214,,-1.095095095095095,0.010042022022021058,,-1.095095095095095,-0.05242821980638527,,-1.095095095095095,0.02191386992225978,,-1.095095095095095,0.032228943173932344
,-1.0910910910910911,0.009702090010800997,,-1.0910910910910911,-0.06916318398048173,,-1.0910910910910911,-0.0250238773426808,,-1.0910910910910911,-0.024835843723223304,,-1.0910910910910911,0.010005305305304345,,-1.0910910910910911,-0.05223652613250453,,-1.0910910910910911,0.02183374608342154,,-1.0910910910910911,0.03211110425921961
,-1.0870870870870872,0.009666486010761362,,-1.0870870870870872,-0.06890937413101207,,-1.0870870870870872,-0.024932046600138855,,-1.0870870870870872,-0.024744703012312394,,-1.0870870870870872,0.009968588588587634,,-1.0870870870870872,-0.05204483245862378,,-1.0870870870870872,0.0217536222445833,,-1.0870870870870872,0.03199326534450688
,-1.083083083083083,0.009630882010721724,,-1.083083083083083,-0.0686555642815424,,-1.083083083083083,-0.024840215857596902,,-1.083083083083083,-0.02465356230140148,,-1.083083083083083,0.00993187187187092,,-1.083083083083083,-0.05185313878474302,,-1.083083083083083,0.02167349840574505,,-1.083083083083083,0.03187542642979414
,-1.079079079079079,0.009595278010682086,,-1.079079079079079,-0.06840175443207273,,-1.079079079079079,-0.024748385115054953,,-1.079079079079079,-0.024562421590490567,,-1.079079079079079,0.009895155155154205,,-1.079079079079079,-0.051661445110862264,,-1.079079079079079,0.021593374566906805,,-1.079079079079079,0.03175758751508141
,-1.075075075075075,0.00955967401064245,,-1.075075075075075,-0.06814794458260308,,-1.075075075075075,-0.024656554372513007,,-1.075075075075075,-0.024471280879579657,,-1.075075075075075,0.009858438438437492,,-1.075075075075075,-0.05146975143698152,,-1.075075075075075,0.02151325072806856,,-1.075075075075075,0.03163974860036868
,-1.0710710710710711,0.009524070010602815,,-1.0710710710710711,-0.06789413473313344,,-1.0710710710710711,-0.02456472362997106,,-1.0710710710710711,-0.024380140168668747,,-1.0710710710710711,0.009821721721720779,,-1.0710710710710711,-0.05127805776310077,,-1.0710710710710711,0.021433126889230318,,-1.0710710710710711,0.03152190968565595
,-1.0670670670670672,0.009488466010563178,,-1.0670670670670672,-0.06764032488366378,,-1.0670670670670672,-0.024472892887429116,,-1.0670670670670672,-0.024288999457757837,,-1.0670670670670672,0.009785005005004068,,-1.0670670670670672,-0.05108636408922002,,-1.0670670670670672,0.02135300305039208,,-1.0670670670670672,0.03140407077094322
,-1.063063063063063,0.00945286201052354,,-1.063063063063063,-0.06738651503419411,,-1.063063063063063,-0.024381062144887163,,-1.063063063063063,-0.024197858746846924,,-1.063063063063063,0.009748288288287353,,-1.063063063063063,-0.050894670415339266,,-1.063063063063063,0.02127287921155383,,-1.063063063063063,0.03128623185623049
,-1.059059059059059,0.009417258010483903,,-1.059059059059059,-0.06713270518472444,,-1.059059059059059,-0.024289231402345214,,-1.059059059059059,-0.02410671803593601,,-1.059059059059059,0.009711571571570638,,-1.059059059059059,-0.05070297674145851,,-1.059059059059059,0.021192755372715585,,-1.059059059059059,0.03116839294151775
,-1.055055055055055,0.009381654010444267,,-1.055055055055055,-0.0668788953352548,,-1.055055055055055,-0.02419740065980327,,-1.055055055055055,-0.0240155773250251,,-1.055055055055055,0.009674854854853926,,-1.055055055055055,-0.05051128306757777,,-1.055055055055055,0.02111263153387734,,-1.055055055055055,0.031050554026805018
,-1.0510510510510511,0.00934605001040463,,-1.0510510510510511,-0.06662508548578515,,-1.0510510510510511,-0.024105569917261323,,-1.0510510510510511,-0.02392443661411419,,-1.0510510510510511,0.009638138138137214,,-1.0510510510510511,-0.05031958939369702,,-1.0510510510510511,0.021032507695039098,,-1.0510510510510511,0.030932715112092286
,-1.0470470470470472,0.009310446010364995,,-1.0470470470470472,-0.0663712756363155,,-1.0470470470470472,-0.024013739174719377,,-1.0470470470470472,-0.023833295903203284,,-1.0470470470470472,0.009601421421420502,,-1.0470470470470472,-0.050127895719816275,,-1.0470470470470472,0.020952383856200855,,-1.0470470470470472,0.03081487619737956
,-1.043043043043043,0.009274842010325357,,-1.043043043043043,-0.06611746578684582,,-1.043043043043043,-0.023921908432177424,,-1.043043043043043,-0.02374215519229237,,-1.043043043043043,0.009564704704703787,,-1.043043043043043,-0.04993620204593552,,-1.043043043043043,0.020872260017362608,,-1.043043043043043,0.03069703728266682
,-1.039039039039039,0.009239238010285719,,-1.039039039039039,-0.06586365593737616,,-1.039039039039039,-0.023830077689635475,,-1.039039039039039,-0.023651014481381454,,-1.039039039039039,0.009527987987987072,,-1.039039039039039,-0.04974450837205476,,-1.039039039039039,0.02079213617852436,,-1.039039039039039,0.030579198367954086
,-1.035035035035035,0.009203634010246084,,-1.035035035035035,-0.06560984608790651,,-1.035035035035035,-0.023738246947093526,,-1.035035035035035,-0.023559873770470547,,-1.035035035035035,0.00949127127127036,,-1.035035035035035,-0.04955281469817401,,-1.035035035035035,0.02071201233968612,,-1.035035035035035,0.030461359453241355
,-1.031031031031031,0.009168030010206447,,-1.031031031031031,-0.06535603623843686,,-1.031031031031031,-0.02364641620455158,,-1.031031031031031,-0.023468733059559637,,-1.031031031031031,0.009454554554553648,,-1.031031031031031,-0.04936112102429327,,-1.031031031031031,0.020631888500847878,,-1.031031031031031,0.030343520538528627
,-1.0270270270270272,0.009132426010166811,,-1.0270270270270272,-0.0651022263889672,,-1.0270270270270272,-0.023554585462009635,,-1.0270270270270272,-0.023377592348648727,,-1.0270270270270272,0.009417837837836935,,-1.0270270270270272,-0.04916942735041252,,-1.0270270270270272,0.020551764662009635,,-1.0270270270270272,0.030225681623815896
,-1.023023023023023,0.009096822010127174,,-1.023023023023023,-0.06484841653949754,,-1.023023023023023,-0.023462754719467686,,-1.023023023023023,-0.023286451637737814,,-1.023023023023023,0.00938112112112022,,-1.023023023023023,-0.048977733676531764,,-1.023023023023023,0.020471640823171388,,-1.023023023023023,0.030107842709103157
,-1.019019019019019,0.009061218010087536,,-1.019019019019019,-0.06459460669002787,,-1.019019019019019,-0.023370923976925733,,-1.019019019019019,-0.0231953109268269,,-1.019019019019019,0.009344404404403506,,-1.019019019019019,-0.04878604000265101,,-1.019019019019019,0.02039151698433314,,-1.019019019019019,0.029990003794390423
,-1.015015015015015,0.0090256140100479,,-1.015015015015015,-0.06434079684055823,,-1.015015015015015,-0.023279093234383787,,-1.015015015015015,-0.02310417021591599,,-1.015015015015015,0.009307687687686795,,-1.015015015015015,-0.048594346328770265,,-1.015015015015015,0.020311393145494898,,-1.015015015015015,0.02987216487967769
,-1.011011011011011,0.008990010010008265,,-1.011011011011011,-0.06408698699108857,,-1.011011011011011,-0.02318726249184184,,-1.011011011011011,-0.02301302950500508,,-1.011011011011011,0.009270970970970082,,-1.011011011011011,-0.048402652654889515,,-1.011011011011011,0.020231269306656658,,-1.011011011011011,0.029754325964964964
,-1.007007007007007,0.008954406009968626,,-1.007007007007007,-0.0638331771416189,,-1.007007007007007,-0.023095431749299893,,-1.007007007007007,-0.022921888794094167,,-1.007007007007007,0.009234254254253367,,-1.007007007007007,-0.04821095898100876,,-1.007007007007007,0.02015114546781841,,-1.007007007007007,0.029636487050252226
,-1.003003003003003,0.00891880200992899,,-1.003003003003003,-0.06357936729214925,,-1.003003003003003,-0.023003601006757947,,-1.003003003003003,-0.022830748083183257,,-1.003003003003003,0.009197537537536654,,-1.003003003003003,-0.04801926530712801,,-1.003003003003003,0.020071021628980168,,-1.003003003003003,0.029518648135539498
,-0.9989989989989989,0.008883198009889353,,-0.9989989989989989,-0.06332555744267959,,-0.9989989989989989,-0.022911770264215994,,-0.9989989989989989,-0.022739607372272343,,-0.9989989989989989,0.00916082082081994,,-0.9989989989989989,-0.04782757163324725,,-0.9989989989989989,0.01999089779014192,,-0.9989989989989989,0.02940080922082676
,-0.994994994994995,0.008847594009849717,,-0.994994994994995,-0.06307174759320994,,-0.994994994994995,-0.02281993952167405,,-0.994994994994995,-0.022648466661361433,,-0.994994994994995,0.009124104104103229,,-0.994994994994995,-0.04763587795936651,,-0.994994994994995,0.019910773951303678,,-0.994994994994995,0.029282970306114032
,-0.9909909909909911,0.00881199000981008,,-0.9909909909909911,-0.06281793774374028,,-0.9909909909909911,-0.022728108779132103,,-0.9909909909909911,-0.022557325950450523,,-0.9909909909909911,0.009087387387386516,,-0.9909909909909911,-0.04744418428548576,,-0.9909909909909911,0.019830650112465435,,-0.9909909909909911,0.0291651313914013
,-0.986986986986987,0.008776386009770444,,-0.986986986986987,-0.06256412789427061,,-0.986986986986987,-0.022636278036590154,,-0.986986986986987,-0.02246618523953961,,-0.986986986986987,0.009050670670669801,,-0.986986986986987,-0.047252490611605004,,-0.986986986986987,0.019750526273627188,,-0.986986986986987,0.029047292476688562
,-0.982982982982983,0.008740782009730807,,-0.982982982982983,-0.062310318044800965,,-0.982982982982983,-0.022544447294048208,,-0.982982982982983,-0.0223750445286287,,-0.982982982982983,0.00901395395395309,,-0.982982982982983,-0.04706079693772426,,-0.982982982982983,0.019670402434788948,,-0.982982982982983,0.028929453561975835
,-0.9789789789789789,0.008705178009691169,,-0.9789789789789789,-0.062056508195331296,,-0.9789789789789789,-0.022452616551506255,,-0.9789789789789789,-0.022283903817717787,,-0.9789789789789789,0.008977237237236375,,-0.9789789789789789,-0.046869103263843505,,-0.9789789789789789,0.0195902785959507,,-0.9789789789789789,0.028811614647263097
,-0.974974974974975,0.008669574009651534,,-0.974974974974975,-0.06180269834586165,,-0.974974974974975,-0.02236078580896431,,-0.974974974974975,-0.022192763106806877,,-0.974974974974975,0.008940520520519663,,-0.974974974974975,-0.046677409589962755,,-0.974974974974975,0.019510154757112458,,-0.974974974974975,0.02869377573255037
,-0.9709709709709711,0.008633970009611898,,-0.9709709709709711,-0.06154888849639199,,-0.9709709709709711,-0.022268955066422364,,-0.9709709709709711,-0.02210162239589597,,-0.9709709709709711,0.00890380380380295,,-0.9709709709709711,-0.04648571591608201,,-0.9709709709709711,0.019430030918274215,,-0.9709709709709711,0.028575936817837638
,-0.9669669669669669,0.00859836600957226,,-0.9669669669669669,-0.06129507864692233,,-0.9669669669669669,-0.022177124323880415,,-0.9669669669669669,-0.022010481684985053,,-0.9669669669669669,0.008867087087086235,,-0.9669669669669669,-0.046294022242201256,,-0.9669669669669669,0.019349907079435968,,-0.9669669669669669,0.028458097903124903
,-0.962962962962963,0.008562762009532624,,-0.962962962962963,-0.061041268797452676,,-0.962962962962963,-0.022085293581338466,,-0.962962962962963,-0.021919340974074147,,-0.962962962962963,0.008830370370369524,,-0.962962962962963,-0.04610232856832051,,-0.962962962962963,0.019269783240597728,,-0.962962962962963,0.02834025898841217
,-0.9589589589589589,0.008527158009492986,,-0.9589589589589589,-0.06078745894798301,,-0.9589589589589589,-0.021993462838796517,,-0.9589589589589589,-0.02182820026316323,,-0.9589589589589589,0.00879365365365281,,-0.9589589589589589,-0.04591063489443975,,-0.9589589589589589,0.01918965940175948,,-0.9589589589589589,0.028222420073699437
,-0.954954954954955,0.00849155400945335,,-0.954954954954955,-0.06053364909851336,,-0.954954954954955,-0.02190163209625457,,-0.954954954954955,-0.021737059552252323,,-0.954954954954955,0.008756936936936096,,-0.954954954954955,-0.045718941220559,,-0.954954954954955,0.019109535562921238,,-0.954954954954955,0.028104581158986706
,-0.9509509509509511,0.008455950009413715,,-0.9509509509509511,-0.060279839249043704,,-0.9509509509509511,-0.021809801353712625,,-0.9509509509509511,-0.021645918841341413,,-0.9509509509509511,0.008720220220219383,,-0.9509509509509511,-0.04552724754667826,,-0.9509509509509511,0.019029411724082995,,-0.9509509509509511,0.027986742244273975
,-0.9469469469469469,0.008420346009374077,,-0.9469469469469469,-0.06002602939957404,,-0.9469469469469469,-0.021717970611170673,,-0.9469469469469469,-0.0215547781304305,,-0.9469469469469469,0.00868350350350267,,-0.9469469469469469,-0.0453355538727975,,-0.9469469469469469,0.018949287885244748,,-0.9469469469469469,0.02786890332956124
,-0.942942942942943,0.00838474200933444,,-0.942942942942943,-0.05977221955010439,,-0.942942942942943,-0.021626139868628727,,-0.942942942942943,-0.02146363741951959,,-0.942942942942943,0.008646786786785958,,-0.942942942942943,-0.04514386019891675,,-0.942942942942943,0.018869164046406504,,-0.942942942942943,0.02775106441484851
,-0.9389389389389389,0.008349138009294802,,-0.9389389389389389,-0.059518409700634725,,-0.9389389389389389,-0.021534309126086778,,-0.9389389389389389,-0.021372496708608676,,-0.9389389389389389,0.008610070070069243,,-0.9389389389389389,-0.044952166525035996,,-0.9389389389389389,0.018789040207568258,,-0.9389389389389389,0.027633225500135774
,-0.934934934934935,0.008313534009255167,,-0.934934934934935,-0.05926459985116507,,-0.934934934934935,-0.021442478383544832,,-0.934934934934935,-0.021281355997697766,,-0.934934934934935,0.00857335335335253,,-0.934934934934935,-0.04476047285115525,,-0.934934934934935,0.018708916368730018,,-0.934934934934935,0.027515386585423043
,-0.930930930930931,0.00827793000921553,,-0.930930930930931,-0.059010790001695415,,-0.930930930930931,-0.021350647641002887,,-0.930930930930931,-0.021190215286786857,,-0.930930930930931,0.008536636636635819,,-0.930930930930931,-0.0445687791772745,,-0.930930930930931,0.018628792529891774,,-0.930930930930931,0.027397547670710315
,-0.9269269269269269,0.008242326009175892,,-0.9269269269269269,-0.05875698015222575,,-0.9269269269269269,-0.021258816898460934,,-0.9269269269269269,-0.021099074575875943,,-0.9269269269269269,0.008499919919919104,,-0.9269269269269269,-0.04437708550339375,,-0.9269269269269269,0.018548668691053528,,-0.9269269269269269,0.027279708755997577
,-0.922922922922923,0.008206722009136257,,-0.922922922922923,-0.0585031703027561,,-0.922922922922923,-0.02116698615591899,,-0.922922922922923,-0.021007933864965033,,-0.922922922922923,0.008463203203202391,,-0.922922922922923,-0.044185391829513004,,-0.922922922922923,0.018468544852215284,,-0.922922922922923,0.027161869841284846
,-0.9189189189189189,0.008171118009096619,,-0.9189189189189189,-0.058249360453286436,,-0.9189189189189189,-0.02107515541337704,,-0.9189189189189189,-0.02091679315405412,,-0.9189189189189189,0.008426486486485677,,-0.9189189189189189,-0.04399369815563225,,-0.9189189189189189,0.018388421013377038,,-0.9189189189189189,0.02704403092657211
,-0.914914914914915,0.008135514009056983,,-0.914914914914915,-0.05799555060381678,,-0.914914914914915,-0.020983324670835093,,-0.914914914914915,-0.02082565244314321,,-0.914914914914915,0.008389769769768966,,-0.914914914914915,-0.0438020044817515,,-0.914914914914915,0.018308297174538794,,-0.914914914914915,0.02692619201185938
,-0.910910910910911,0.008099910009017348,,-0.910910910910911,-0.05774174075434713,,-0.910910910910911,-0.020891493928293148,,-0.910910910910911,-0.0207345117322323,,-0.910910910910911,0.008353053053052253,,-0.910910910910911,-0.043610310807870756,,-0.910910910910911,0.018228173335700554,,-0.910910910910911,0.026808353097146652
,-0.9069069069069069,0.00806430600897771,,-0.9069069069069069,-0.057487930904877464,,-0.9069069069069069,-0.020799663185751195,,-0.9069069069069069,-0.020643371021321386,,-0.9069069069069069,0.008316336336335538,,-0.9069069069069069,-0.04341861713399,,-0.9069069069069069,0.018148049496862308,,-0.9069069069069069,0.026690514182433914
,-0.902902902902903,0.008028702008938073,,-0.902902902902903,-0.05723412105540781,,-0.902902902902903,-0.02070783244320925,,-0.902902902902903,-0.020552230310410476,,-0.902902902902903,0.008279619619618825,,-0.902902902902903,-0.04322692346010925,,-0.902902902902903,0.018067925658024064,,-0.902902902902903,0.026572675267721186
,-0.8988988988988988,0.007993098008898436,,-0.8988988988988988,-0.05698031120593815,,-0.8988988988988988,-0.0206160017006673,,-0.8988988988988988,-0.020461089599499563,,-0.8988988988988988,0.00824290290290211,,-0.8988988988988988,-0.04303522978622849,,-0.8988988988988988,0.017987801819185818,,-0.8988988988988988,0.026454836353008448
,-0.8948948948948949,0.0079574940088588,,-0.8948948948948949,-0.05672650135646849,,-0.8948948948948949,-0.020524170958125355,,-0.8948948948948949,-0.020369948888588653,,-0.8948948948948949,0.0082061861861854,,-0.8948948948948949,-0.042843536112347744,,-0.8948948948948949,0.017907677980347574,,-0.8948948948948949,0.02633699743829572
,-0.8908908908908908,0.007921890008819162,,-0.8908908908908908,-0.05647269150699883,,-0.8908908908908908,-0.020432340215583402,,-0.8908908908908908,-0.02027880817767774,,-0.8908908908908908,0.008169469469468685,,-0.8908908908908908,-0.04265184243846699,,-0.8908908908908908,0.017827554141509327,,-0.8908908908908908,0.026219158523582982
,-0.8868868868868869,0.007886286008779527,,-0.8868868868868869,-0.056218881657529175,,-0.8868868868868869,-0.020340509473041456,,-0.8868868868868869,-0.02018766746676683,,-0.8868868868868869,0.008132752752751972,,-0.8868868868868869,-0.042460148764586245,,-0.8868868868868869,0.017747430302671084,,-0.8868868868868869,0.02610131960887025
,-0.882882882882883,0.00785068200873989,,-0.882882882882883,-0.05596507180805953,,-0.882882882882883,-0.02024867873049951,,-0.882882882882883,-0.020096526755855923,,-0.882882882882883,0.008096036036035259,,-0.882882882882883,-0.042268455090705495,,-0.882882882882883,0.017667306463832844,,-0.882882882882883,0.025983480694157523
,-0.8788788788788788,0.007815078008700252,,-0.8788788788788788,-0.05571126195858986,,-0.8788788788788788,-0.020156847987957558,,-0.8788788788788788,-0.020005386044945006,,-0.8788788788788788,0.008059319319318546,,-0.8788788788788788,-0.04207676141682474,,-0.8788788788788788,0.017587182624994598,,-0.8788788788788788,0.025865641779444785
,-0.8748748748748749,0.007779474008660616,,-0.8748748748748749,-0.0554574521091202,,-0.8748748748748749,-0.020065017245415612,,-0.8748748748748749,-0.0199142453340341,,-0.8748748748748749,0.008022602602601833,,-0.8748748748748749,-0.041885067742943996,,-0.8748748748748749,0.017507058786156354,,-0.8748748748748749,0.025747802864732057
,-0.8708708708708708,0.007743870008620979,,-0.8708708708708708,-0.05520364225965054,,-0.8708708708708708,-0.019973186502873663,,-0.8708708708708708,-0.019823104623123183,,-0.8708708708708708,0.007985885885885119,,-0.8708708708708708,-0.04169337406906324,,-0.8708708708708708,0.017426934947318107,,-0.8708708708708708,0.02562996395001932
,-0.8668668668668669,0.007708266008581342,,-0.8668668668668669,-0.054949832410180886,,-0.8668668668668669,-0.019881355760331718,,-0.8668668668668669,-0.019731963912212276,,-0.8668668668668669,0.007949169169168406,,-0.8668668668668669,-0.04150168039518249,,-0.8668668668668669,0.017346811108479864,,-0.8668668668668669,0.02551212503530659
,-0.862862862862863,0.007672662008541707,,-0.862862862862863,-0.05469602256071124,,-0.862862862862863,-0.019789525017789772,,-0.862862862862863,-0.019640823201301366,,-0.862862862862863,0.007912452452451695,,-0.862862862862863,-0.04130998672130175,,-0.862862862862863,0.01726668726964162,,-0.862862862862863,0.02539428612059386
,-0.8588588588588588,0.007637058008502069,,-0.8588588588588588,-0.05444221271124157,,-0.8588588588588588,-0.01969769427524782,,-0.8588588588588588,-0.019549682490390453,,-0.8588588588588588,0.00787573573573498,,-0.8588588588588588,-0.04111829304742099,,-0.8588588588588588,0.017186563430803374,,-0.8588588588588588,0.025276447205881125
,-0.8548548548548549,0.007601454008462433,,-0.8548548548548549,-0.05418840286177192,,-0.8548548548548549,-0.019605863532705874,,-0.8548548548548549,-0.019458541779479543,,-0.8548548548548549,0.007839019019018267,,-0.8548548548548549,-0.04092659937354024,,-0.8548548548548549,0.017106439591965134,,-0.8548548548548549,0.025158608291168394
,-0.8508508508508508,0.007565850008422795,,-0.8508508508508508,-0.05393459301230225,,-0.8508508508508508,-0.019514032790163924,,-0.8508508508508508,-0.01936740106856863,,-0.8508508508508508,0.007802302302301552,,-0.8508508508508508,-0.040734905699659485,,-0.8508508508508508,0.017026315753126887,,-0.8508508508508508,0.025040769376455656
,-0.8468468468468469,0.00753024600838316,,-0.8468468468468469,-0.0536807831628326,,-0.8468468468468469,-0.01942220204762198,,-0.8468468468468469,-0.01927626035765772,,-0.8468468468468469,0.00776558558558484,,-0.8468468468468469,-0.04054321202577874,,-0.8468468468468469,0.016946191914288644,,-0.8468468468468469,0.024922930461742928
,-0.8428428428428429,0.007494642008343523,,-0.8428428428428429,-0.05342697331336295,,-0.8428428428428429,-0.019330371305080033,,-0.8428428428428429,-0.01918511964674681,,-0.8428428428428429,0.007728868868868128,,-0.8428428428428429,-0.04035151835189799,,-0.8428428428428429,0.0168660680754504,,-0.8428428428428429,0.024805091547030197
,-0.8388388388388388,0.007459038008303886,,-0.8388388388388388,-0.05317316346389328,,-0.8388388388388388,-0.01923854056253808,,-0.8388388388388388,-0.019093978935835896,,-0.8388388388388388,0.007692152152151414,,-0.8388388388388388,-0.040159824678017236,,-0.8388388388388388,0.016785944236612154,,-0.8388388388388388,0.024687252632317462
,-0.8348348348348349,0.00742343400826425,,-0.8348348348348349,-0.05291935361442363,,-0.8348348348348349,-0.019146709819996135,,-0.8348348348348349,-0.019002838224924986,,-0.8348348348348349,0.007655435435434701,,-0.8348348348348349,-0.03996813100413649,,-0.8348348348348349,0.016705820397773914,,-0.8348348348348349,0.02456941371760473
,-0.8308308308308308,0.007387830008224612,,-0.8308308308308308,-0.05266554376495396,,-0.8308308308308308,-0.019054879077454186,,-0.8308308308308308,-0.018911697514014073,,-0.8308308308308308,0.007618718718717987,,-0.8308308308308308,-0.03977643733025573,,-0.8308308308308308,0.016625696558935667,,-0.8308308308308308,0.024451574802891996
,-0.8268268268268268,0.007352226008184976,,-0.8268268268268268,-0.052411733915484315,,-0.8268268268268268,-0.01896304833491224,,-0.8268268268268268,-0.018820556803103163,,-0.8268268268268268,0.007582002002001274,,-0.8268268268268268,-0.03958474365637499,,-0.8268268268268268,0.016545572720097424,,-0.8268268268268268,0.024333735888179265
,-0.8228228228228229,0.00731662200814534,,-0.8228228228228229,-0.05215792406601466,,-0.8228228228228229,-0.018871217592370294,,-0.8228228228228229,-0.018729416092192256,,-0.8228228228228229,0.007545285285284562,,-0.8228228228228229,-0.03939304998249424,,-0.8228228228228229,0.01646544888125918,,-0.8228228228228229,0.024215896973466534
,-0.8188188188188188,0.007281018008105702,,-0.8188188188188188,-0.05190411421654499,,-0.8188188188188188,-0.01877938684982834,,-0.8188188188188188,-0.01863827538128134,,-0.8188188188188188,0.0075085685685678475,,-0.8188188188188188,-0.03920135630861348,,-0.8188188188188188,0.016385325042420934,,-0.8188188188188188,0.0240980580587538
,-0.8148148148148149,0.007245414008066066,,-0.8148148148148149,-0.05165030436707534,,-0.8148148148148149,-0.018687556107286396,,-0.8148148148148149,-0.018547134670370433,,-0.8148148148148149,0.0074718518518511355,,-0.8148148148148149,-0.03900966263473274,,-0.8148148148148149,0.01630520120358269,,-0.8148148148148149,0.023980219144041068
,-0.8108108108108107,0.007209810008026428,,-0.8108108108108107,-0.051396494517605675,,-0.8108108108108107,-0.018595725364744443,,-0.8108108108108107,-0.018455993959459516,,-0.8108108108108107,0.007435135135134421,,-0.8108108108108107,-0.03881796896085198,,-0.8108108108108107,0.016225077364744444,,-0.8108108108108107,0.023862380229328333
,-0.8068068068068068,0.0071742060079867925,,-0.8068068068068068,-0.051142684668136026,,-0.8068068068068068,-0.018503894622202498,,-0.8068068068068068,-0.01836485324854861,,-0.8068068068068068,0.007398418418417709,,-0.8068068068068068,-0.03862627528697123,,-0.8068068068068068,0.016144953525906204,,-0.8068068068068068,0.023744541314615602
,-0.8028028028028029,0.007138602007947157,,-0.8028028028028029,-0.05088887481866637,,-0.8028028028028029,-0.018412063879660552,,-0.8028028028028029,-0.0182737125376377,,-0.8028028028028029,0.007361701701700996,,-0.8028028028028029,-0.03843458161309049,,-0.8028028028028029,0.01606482968706796,,-0.8028028028028029,0.023626702399902874
,-0.7987987987987988,0.0071029980079075185,,-0.7987987987987988,-0.05063506496919671,,-0.7987987987987988,-0.018320233137118603,,-0.7987987987987988,-0.018182571826726786,,-0.7987987987987988,0.007324984984984282,,-0.7987987987987988,-0.038242887939209734,,-0.7987987987987988,0.015984705848229714,,-0.7987987987987988,0.023508863485190136
,-0.7947947947947949,0.007067394007867883,,-0.7947947947947949,-0.050381255119727054,,-0.7947947947947949,-0.018228402394576657,,-0.7947947947947949,-0.018091431115815876,,-0.7947947947947949,0.007288268268267569,,-0.7947947947947949,-0.038051194265328984,,-0.7947947947947949,0.01590458200939147,,-0.7947947947947949,0.023391024570477408
,-0.7907907907907907,0.007031790007828245,,-0.7907907907907907,-0.050127445270257386,,-0.7907907907907907,-0.018136571652034705,,-0.7907907907907907,-0.018000290404904962,,-0.7907907907907907,0.007251551551550855,,-0.7907907907907907,-0.03785950059144823,,-0.7907907907907907,0.015824458170553224,,-0.7907907907907907,0.02327318565576467
,-0.7867867867867868,0.006996186007788609,,-0.7867867867867868,-0.04987363542078774,,-0.7867867867867868,-0.01804474090949276,,-0.7867867867867868,-0.017909149693994052,,-0.7867867867867868,0.007214834834834143,,-0.7867867867867868,-0.037667806917567485,,-0.7867867867867868,0.01574433433171498,,-0.7867867867867868,0.02315534674105194
,-0.7827827827827827,0.0069605820077489715,,-0.7827827827827827,-0.04961982557131807,,-0.7827827827827827,-0.01795291016695081,,-0.7827827827827827,-0.01781800898308314,,-0.7827827827827827,0.007178118118117428,,-0.7827827827827827,-0.03747611324368672,,-0.7827827827827827,0.015664210492876734,,-0.7827827827827827,0.023037507826339204
,-0.7787787787787788,0.006924978007709336,,-0.7787787787787788,-0.04936601572184842,,-0.7787787787787788,-0.017861079424408864,,-0.7787787787787788,-0.01772686827217223,,-0.7787787787787788,0.007141401401400716,,-0.7787787787787788,-0.03728441956980598,,-0.7787787787787788,0.015584086654038492,,-0.7787787787787788,0.022919668911626473
,-0.7747747747747749,0.006889374007669699,,-0.7747747747747749,-0.049112205872378766,,-0.7747747747747749,-0.01776924868186692,,-0.7747747747747749,-0.01763572756126132,,-0.7747747747747749,0.007104684684684003,,-0.7747747747747749,-0.03709272589592523,,-0.7747747747747749,0.01550396281520025,,-0.7747747747747749,0.022801829996913745
,-0.7707707707707707,0.006853770007630062,,-0.7707707707707707,-0.048858396022909104,,-0.7707707707707707,-0.017677417939324966,,-0.7707707707707707,-0.017544586850350406,,-0.7707707707707707,0.007067967967967289,,-0.7707707707707707,-0.03690103222204447,,-0.7707707707707707,0.015423838976362004,,-0.7707707707707707,0.022683991082201007
,-0.7667667667667668,0.006818166007590426,,-0.7667667667667668,-0.04860458617343945,,-0.7667667667667668,-0.01758558719678302,,-0.7667667667667668,-0.017453446139439496,,-0.7667667667667668,0.007031251251250576,,-0.7667667667667668,-0.03670933854816373,,-0.7667667667667668,0.01534371513752376,,-0.7667667667667668,0.02256615216748828
,-0.7627627627627627,0.006782562007550788,,-0.7627627627627627,-0.04835077632396978,,-0.7627627627627627,-0.01749375645424107,,-0.7627627627627627,-0.017362305428528582,,-0.7627627627627627,0.006994534534533863,,-0.7627627627627627,-0.036517644874282974,,-0.7627627627627627,0.015263591298685514,,-0.7627627627627627,0.02244831325277554
,-0.7587587587587588,0.006746958007511152,,-0.7587587587587588,-0.04809696647450013,,-0.7587587587587588,-0.017401925711699125,,-0.7587587587587588,-0.017271164717617672,,-0.7587587587587588,0.00695781781781715,,-0.7587587587587588,-0.036325951200402225,,-0.7587587587587588,0.015183467459847272,,-0.7587587587587588,0.022330474338062813
,-0.7547547547547548,0.0067113540074715166,,-0.7547547547547548,-0.04784315662503048,,-0.7547547547547548,-0.01731009496915718,,-0.7547547547547548,-0.017180024006706762,,-0.7547547547547548,0.006921101101100438,,-0.7547547547547548,-0.03613425752652148,,-0.7547547547547548,0.015103343621009029,,-0.7547547547547548,0.022212635423350082
,-0.7507507507507507,0.006675750007431878,,-0.7507507507507507,-0.047589346775560815,,-0.7507507507507507,-0.017218264226615227,,-0.7507507507507507,-0.01708888329579585,,-0.7507507507507507,0.006884384384383723,,-0.7507507507507507,-0.035942563852640726,,-0.7507507507507507,0.015023219782170782,,-0.7507507507507507,0.022094796508637344
,-0.7467467467467468,0.006640146007392243,,-0.7467467467467468,-0.04733553692609116,,-0.7467467467467468,-0.01712643348407328,,-0.7467467467467468,-0.01699774258488494,,-0.7467467467467468,0.006847667667667011,,-0.7467467467467468,-0.035750870178759976,,-0.7467467467467468,0.01494309594333254,,-0.7467467467467468,0.021976957593924616
,-0.7427427427427427,0.006604542007352604,,-0.7427427427427427,-0.0470817270766215,,-0.7427427427427427,-0.017034602741531332,,-0.7427427427427427,-0.016906601873974025,,-0.7427427427427427,0.0068109509509502964,,-0.7427427427427427,-0.03555917650487922,,-0.7427427427427427,0.014862972104494294,,-0.7427427427427427,0.021859118679211878
,-0.7387387387387387,0.006568938007312969,,-0.7387387387387387,-0.04682791722715184,,-0.7387387387387387,-0.016942771998989383,,-0.7387387387387387,-0.016815461163063115,,-0.7387387387387387,0.006774234234233584,,-0.7387387387387387,-0.03536748283099848,,-0.7387387387387387,0.01478284826565605,,-0.7387387387387387,0.02174127976449915
,-0.7347347347347348,0.006533334007273333,,-0.7347347347347348,-0.04657410737768219,,-0.7347347347347348,-0.016850941256447437,,-0.7347347347347348,-0.01672432045215221,,-0.7347347347347348,0.0067375175175168715,,-0.7347347347347348,-0.03517578915711773,,-0.7347347347347348,0.014702724426817809,,-0.7347347347347348,0.02162344084978642
,-0.7307307307307307,0.006497730007233695,,-0.7307307307307307,-0.046320297528212526,,-0.7307307307307307,-0.01675911051390549,,-0.7307307307307307,-0.016633179741241292,,-0.7307307307307307,0.006700800800800157,,-0.7307307307307307,-0.03498409548323697,,-0.7307307307307307,0.014622600587979562,,-0.7307307307307307,0.021505601935073684
,-0.7267267267267268,0.006462126007194059,,-0.7267267267267268,-0.04606648767874287,,-0.7267267267267268,-0.016667279771363543,,-0.7267267267267268,-0.016542039030330385,,-0.7267267267267268,0.006664084084083445,,-0.7267267267267268,-0.03479240180935623,,-0.7267267267267268,0.014542476749141319,,-0.7267267267267268,0.021387763020360953
,-0.7227227227227226,0.006426522007154422,,-0.7227227227227226,-0.04581267782927321,,-0.7227227227227226,-0.01657544902882159,,-0.7227227227227226,-0.01645089831941947,,-0.7227227227227226,0.00662736736736673,,-0.7227227227227226,-0.034600708135475465,,-0.7227227227227226,0.014462352910303072,,-0.7227227227227226,0.02126992410564822
,-0.7187187187187187,0.006390918007114785,,-0.7187187187187187,-0.045558867979803554,,-0.7187187187187187,-0.016483618286279644,,-0.7187187187187187,-0.016359757608508562,,-0.7187187187187187,0.006590650650650018,,-0.7187187187187187,-0.03440901446159472,,-0.7187187187187187,0.01438222907146483,,-0.7187187187187187,0.021152085190935487
,-0.7147147147147148,0.006355314007075149,,-0.7147147147147148,-0.045305058130333906,,-0.7147147147147148,-0.0163917875437377,,-0.7147147147147148,-0.016268616897597652,,-0.7147147147147148,0.006553933933933306,,-0.7147147147147148,-0.03421732078771397,,-0.7147147147147148,0.014302105232626589,,-0.7147147147147148,0.021034246276222756
,-0.7107107107107107,0.006319710007035512,,-0.7107107107107107,-0.04505124828086424,,-0.7107107107107107,-0.01629995680119575,,-0.7107107107107107,-0.01617747618668674,,-0.7107107107107107,0.0065172172172165916,,-0.7107107107107107,-0.034025627113833216,,-0.7107107107107107,0.01422198139378834,,-0.7107107107107107,0.02091640736151002
,-0.7067067067067068,0.0062841060069958755,,-0.7067067067067068,-0.04479743843139458,,-0.7067067067067068,-0.016208126058653804,,-0.7067067067067068,-0.01608633547577583,,-0.7067067067067068,0.006480500500499879,,-0.7067067067067068,-0.033833933439952474,,-0.7067067067067068,0.014141857554950099,,-0.7067067067067068,0.02079856844679729
,-0.7027027027027026,0.006248502006956238,,-0.7027027027027026,-0.04454362858192492,,-0.7027027027027026,-0.01611629531611185,,-0.7027027027027026,-0.015995194764864915,,-0.7027027027027026,0.006443783783783165,,-0.7027027027027026,-0.03364223976607172,,-0.7027027027027026,0.014061733716111852,,-0.7027027027027026,0.020680729532084555
,-0.6986986986986987,0.006212898006916602,,-0.6986986986986987,-0.044289818732455265,,-0.6986986986986987,-0.016024464573569906,,-0.6986986986986987,-0.015904054053954005,,-0.6986986986986987,0.006407067067066452,,-0.6986986986986987,-0.03345054609219097,,-0.6986986986986987,0.01398160987727361,,-0.6986986986986987,0.020562890617371824
,-0.6946946946946948,0.006177294006876966,,-0.6946946946946948,-0.04403600888298562,,-0.6946946946946948,-0.01593263383102796,,-0.6946946946946948,-0.015812913343043095,,-0.6946946946946948,0.00637035035034974,,-0.6946946946946948,-0.033258852418310225,,-0.6946946946946948,0.013901486038435367,,-0.6946946946946948,0.020445051702659096
,-0.6906906906906907,0.0061416900068373284,,-0.6906906906906907,-0.04378219903351595,,-0.6906906906906907,-0.01584080308848601,,-0.6906906906906907,-0.015721772632132182,,-0.6906906906906907,0.006333633633633025,,-0.6906906906906907,-0.03306715874442947,,-0.6906906906906907,0.01382136219959712,,-0.6906906906906907,0.020327212787946358
,-0.6866866866866868,0.006106086006797693,,-0.6866866866866868,-0.0435283891840463,,-0.6866866866866868,-0.015748972345944065,,-0.6866866866866868,-0.015630631921221272,,-0.6866866866866868,0.006296916916916313,,-0.6866866866866868,-0.03287546507054872,,-0.6866866866866868,0.013741238360758879,,-0.6866866866866868,0.020209373873233627
,-0.6826826826826826,0.0060704820067580545,,-0.6826826826826826,-0.04327457933457663,,-0.6826826826826826,-0.015657141603402112,,-0.6826826826826826,-0.015539491210310358,,-0.6826826826826826,0.006260200200199599,,-0.6826826826826826,-0.03268377139666796,,-0.6826826826826826,0.013661114521920632,,-0.6826826826826826,0.020091534958520892
,-0.6786786786786787,0.006034878006718419,,-0.6786786786786787,-0.043020769485106976,,-0.6786786786786787,-0.015565310860860167,,-0.6786786786786787,-0.015448350499399448,,-0.6786786786786787,0.006223483483482887,,-0.6786786786786787,-0.03249207772278722,,-0.6786786786786787,0.013580990683082389,,-0.6786786786786787,0.01997369604380816
,-0.6746746746746748,0.005999274006678783,,-0.6746746746746748,-0.04276695963563733,,-0.6746746746746748,-0.015473480118318221,,-0.6746746746746748,-0.01535720978848854,,-0.6746746746746748,0.006186766766766174,,-0.6746746746746748,-0.03230038404890647,,-0.6746746746746748,0.013500866844244147,,-0.6746746746746748,0.019855857129095433
,-0.6706706706706707,0.005963670006639145,,-0.6706706706706707,-0.04251314978616766,,-0.6706706706706707,-0.01538164937577627,,-0.6706706706706707,-0.015266069077577625,,-0.6706706706706707,0.00615005005004946,,-0.6706706706706707,-0.032108690375025714,,-0.6706706706706707,0.0134207430054059,,-0.6706706706706707,0.019738018214382695
,-0.6666666666666667,0.005928066006599509,,-0.6666666666666667,-0.04225933993669801,,-0.6666666666666667,-0.015289818633234325,,-0.6666666666666667,-0.015174928366666717,,-0.6666666666666667,0.006113333333332747,,-0.6666666666666667,-0.03191699670114497,,-0.6666666666666667,0.013340619166567657,,-0.6666666666666667,0.019620179299669967
,-0.6626626626626626,0.005892462006559871,,-0.6626626626626626,-0.04200553008722834,,-0.6626626626626626,-0.015197987890692374,,-0.6626626626626626,-0.015083787655755803,,-0.6626626626626626,0.0060766166166160325,,-0.6626626626626626,-0.03172530302726421,,-0.6626626626626626,0.01326049532772941,,-0.6626626626626626,0.01950234038495723
,-0.6586586586586587,0.005856858006520235,,-0.6586586586586587,-0.041751720237758694,,-0.6586586586586587,-0.015106157148150428,,-0.6586586586586587,-0.014992646944844893,,-0.6586586586586587,0.0060398998998993205,,-0.6586586586586587,-0.031533609353383465,,-0.6586586586586587,0.013180371488891169,,-0.6586586586586587,0.0193845014702445
,-0.6546546546546548,0.0058212540064806,,-0.6546546546546548,-0.04149791038828904,,-0.6546546546546548,-0.015014326405608482,,-0.6546546546546548,-0.014901506233933983,,-0.6546546546546548,0.0060031831831826084,,-0.6546546546546548,-0.031341915679502716,,-0.6546546546546548,0.013100247650052925,,-0.6546546546546548,0.01926666255553177
,-0.6506506506506506,0.005785650006440961,,-0.6506506506506506,-0.04124410053881937,,-0.6506506506506506,-0.014922495663066531,,-0.6506506506506506,-0.01481036552302307,,-0.6506506506506506,0.005966466466465894,,-0.6506506506506506,-0.031150222005621963,,-0.6506506506506506,0.013020123811214679,,-0.6506506506506506,0.019148823640819032
,-0.6466466466466467,0.005750046006401326,,-0.6466466466466467,-0.04099029068934972,,-0.6466466466466467,-0.014830664920524586,,-0.6466466466466467,-0.014719224812112162,,-0.6466466466466467,0.005929749749749181,,-0.6466466466466467,-0.030958528331741217,,-0.6466466466466467,0.012939999972376437,,-0.6466466466466467,0.019030984726106304
,-0.6426426426426426,0.005714442006361687,,-0.6426426426426426,-0.04073648083988005,,-0.6426426426426426,-0.014738834177982635,,-0.6426426426426426,-0.014628084101201247,,-0.6426426426426426,0.005893033033032467,,-0.6426426426426426,-0.03076683465786046,,-0.6426426426426426,0.01285987613353819,,-0.6426426426426426,0.018913145811393566
,-0.6386386386386387,0.005678838006322052,,-0.6386386386386387,-0.040482670990410405,,-0.6386386386386387,-0.01464700343544069,,-0.6386386386386387,-0.014536943390290338,,-0.6386386386386387,0.005856316316315754,,-0.6386386386386387,-0.030575140983979714,,-0.6386386386386387,0.012779752294699947,,-0.6386386386386387,0.01879530689668084
,-0.6346346346346345,0.005643234006282414,,-0.6346346346346345,-0.040228861140940736,,-0.6346346346346345,-0.014555172692898738,,-0.6346346346346345,-0.014445802679379423,,-0.6346346346346345,0.0058195995995990405,,-0.6346346346346345,-0.030383447310098954,,-0.6346346346346345,0.0126996284558617,,-0.6346346346346345,0.0186774679819681
,-0.6306306306306306,0.005607630006242778,,-0.6306306306306306,-0.03997505129147109,,-0.6306306306306306,-0.014463341950356793,,-0.6306306306306306,-0.014354661968468515,,-0.6306306306306306,0.005782882882882328,,-0.6306306306306306,-0.03019175363621821,,-0.6306306306306306,0.012619504617023459,,-0.6306306306306306,0.018559629067255373
,-0.6266266266266267,0.005572026006203142,,-0.6266266266266267,-0.03972124144200143,,-0.6266266266266267,-0.014371511207814845,,-0.6266266266266267,-0.014263521257557605,,-0.6266266266266267,0.005746166166165616,,-0.6266266266266267,-0.030000059962337462,,-0.6266266266266267,0.012539380778185215,,-0.6266266266266267,0.01844179015254264
,-0.6226226226226226,0.005536422006163505,,-0.6226226226226226,-0.039467431592531764,,-0.6226226226226226,-0.014279680465272894,,-0.6226226226226226,-0.014172380546646692,,-0.6226226226226226,0.005709449449448901,,-0.6226226226226226,-0.029808366288456706,,-0.6226226226226226,0.012459256939346968,,-0.6226226226226226,0.018323951237829907
,-0.6186186186186187,0.005500818006123868,,-0.6186186186186187,-0.039213621743062116,,-0.6186186186186187,-0.014187849722730949,,-0.6186186186186187,-0.014081239835735782,,-0.6186186186186187,0.005672732732732189,,-0.6186186186186187,-0.02961667261457596,,-0.6186186186186187,0.012379133100508727,,-0.6186186186186187,0.018206112323117175
,-0.6146146146146145,0.005465214006084231,,-0.6146146146146145,-0.03895981189359245,,-0.6146146146146145,-0.014096018980188998,,-0.6146146146146145,-0.013990099124824868,,-0.6146146146146145,0.005636016016015474,,-0.6146146146146145,-0.029424978940695203,,-0.6146146146146145,0.01229900926167048,,-0.6146146146146145,0.018088273408404437
,-0.6106106106106106,0.005429610006044595,,-0.6106106106106106,-0.0387060020441228,,-0.6106106106106106,-0.014004188237647052,,-0.6106106106106106,-0.013898958413913958,,-0.6106106106106106,0.005599299299298762,,-0.6106106106106106,-0.029233285266814457,,-0.6106106106106106,0.012218885422832237,,-0.6106106106106106,0.01797043449369171
,-0.6066066066066067,0.0053940060060049585,,-0.6066066066066067,-0.038452192194653144,,-0.6066066066066067,-0.013912357495105106,,-0.6066066066066067,-0.01380781770300305,,-0.6066066066066067,0.005562582582582049,,-0.6066066066066067,-0.02904159159293371,,-0.6066066066066067,0.012138761583993995,,-0.6066066066066067,0.017852595578978978
,-0.6026026026026026,0.005358402005965321,,-0.6026026026026026,-0.03819838234518348,,-0.6026026026026026,-0.013820526752563156,,-0.6026026026026026,-0.013716676992092135,,-0.6026026026026026,0.005525865865865335,,-0.6026026026026026,-0.028849897919052955,,-0.6026026026026026,0.012058637745155748,,-0.6026026026026026,0.017734756664266244
,-0.5985985985985987,0.005322798005925685,,-0.5985985985985987,-0.03794457249571383,,-0.5985985985985987,-0.01372869601002121,,-0.5985985985985987,-0.013625536281181226,,-0.5985985985985987,0.005489149149148623,,-0.5985985985985987,-0.02865820424517221,,-0.5985985985985987,0.011978513906317505,,-0.5985985985985987,0.017616917749553512
,-0.5945945945945945,0.005287194005886047,,-0.5945945945945945,-0.03769076264624416,,-0.5945945945945945,-0.013636865267479259,,-0.5945945945945945,-0.013534395570270311,,-0.5945945945945945,0.005452432432431908,,-0.5945945945945945,-0.028466510571291452,,-0.5945945945945945,0.011898390067479258,,-0.5945945945945945,0.017499078834840778
,-0.5905905905905906,0.0052515900058464115,,-0.5905905905905906,-0.03743695279677451,,-0.5905905905905906,-0.013545034524937313,,-0.5905905905905906,-0.013443254859359403,,-0.5905905905905906,0.005415715715715196,,-0.5905905905905906,-0.028274816897410706,,-0.5905905905905906,0.011818266228641017,,-0.5905905905905906,0.017381239920128046
,-0.5865865865865867,0.005215986005806776,,-0.5865865865865867,-0.037183142947304855,,-0.5865865865865867,-0.013453203782395368,,-0.5865865865865867,-0.013352114148448493,,-0.5865865865865867,0.005378998998998484,,-0.5865865865865867,-0.02808312322352996,,-0.5865865865865867,0.011738142389802775,,-0.5865865865865867,0.017263401005415315
,-0.5825825825825826,0.0051803820057671375,,-0.5825825825825826,-0.03692933309783519,,-0.5825825825825826,-0.013361373039853417,,-0.5825825825825826,-0.01326097343753758,,-0.5825825825825826,0.005342282282281769,,-0.5825825825825826,-0.027891429549649203,,-0.5825825825825826,0.011658018550964527,,-0.5825825825825826,0.01714556209070258
,-0.5785785785785786,0.005144778005727502,,-0.5785785785785786,-0.03667552324836554,,-0.5785785785785786,-0.013269542297311471,,-0.5785785785785786,-0.01316983272662667,,-0.5785785785785786,0.0053055655655650565,,-0.5785785785785786,-0.027699735875768454,,-0.5785785785785786,0.011577894712126285,,-0.5785785785785786,0.01702772317598985
,-0.5745745745745745,0.0051091740056878636,,-0.5745745745745745,-0.036421713398895876,,-0.5745745745745745,-0.01317771155476952,,-0.5745745745745745,-0.013078692015715756,,-0.5745745745745745,0.005268848848848343,,-0.5745745745745745,-0.027508042201887697,,-0.5745745745745745,0.011497770873288038,,-0.5745745745745745,0.016909884261277115
,-0.5705705705705706,0.005073570005648228,,-0.5705705705705706,-0.03616790354942622,,-0.5705705705705706,-0.013085880812227575,,-0.5705705705705706,-0.012987551304804846,,-0.5705705705705706,0.00523213213213163,,-0.5705705705705706,-0.02731634852800695,,-0.5705705705705706,0.011417647034449797,,-0.5705705705705706,0.016792045346564383
,-0.5665665665665667,0.005037966005608592,,-0.5665665665665667,-0.035914093699956566,,-0.5665665665665667,-0.012994050069685629,,-0.5665665665665667,-0.012896410593893938,,-0.5665665665665667,0.005195415415414918,,-0.5665665665665667,-0.027124654854126205,,-0.5665665665665667,0.011337523195611553,,-0.5665665665665667,0.016674206431851656
,-0.5625625625625625,0.005002362005568954,,-0.5625625625625625,-0.035660283850486904,,-0.5625625625625625,-0.012902219327143678,,-0.5625625625625625,-0.012805269882983023,,-0.5625625625625625,0.005158698698698203,,-0.5625625625625625,-0.02693296118024545,,-0.5625625625625625,0.011257399356773307,,-0.5625625625625625,0.016556367517138917
,-0.5585585585585586,0.004966758005529318,,-0.5585585585585586,-0.03540647400101725,,-0.5585585585585586,-0.012810388584601732,,-0.5585585585585586,-0.012714129172072115,,-0.5585585585585586,0.005121981981981491,,-0.5585585585585586,-0.026741267506364703,,-0.5585585585585586,0.011177275517935065,,-0.5585585585585586,0.01643852860242619
,-0.5545545545545545,0.004931154005489681,,-0.5545545545545545,-0.03515266415154759,,-0.5545545545545545,-0.012718557842059781,,-0.5545545545545545,-0.0126229884611612,,-0.5545545545545545,0.0050852652652647766,,-0.5545545545545545,-0.026549573832483946,,-0.5545545545545545,0.011097151679096818,,-0.5545545545545545,0.01632068968771345
,-0.5505505505505506,0.004895550005450044,,-0.5505505505505506,-0.03489885430207793,,-0.5505505505505506,-0.012626727099517834,,-0.5505505505505506,-0.012531847750250291,,-0.5505505505505506,0.0050485485485480645,,-0.5505505505505506,-0.0263578801586032,,-0.5505505505505506,0.011017027840258575,,-0.5505505505505506,0.01620285077300072
,-0.5465465465465467,0.004859946005410409,,-0.5465465465465467,-0.034645044452608284,,-0.5465465465465467,-0.012534896356975888,,-0.5465465465465467,-0.012440707039339381,,-0.5465465465465467,0.005011831831831352,,-0.5465465465465467,-0.026166186484722454,,-0.5465465465465467,0.010936904001420333,,-0.5465465465465467,0.016085011858287993
,-0.5425425425425425,0.004824342005370771,,-0.5425425425425425,-0.034391234603138615,,-0.5425425425425425,-0.012443065614433937,,-0.5425425425425425,-0.012349566328428468,,-0.5425425425425425,0.004975115115114637,,-0.5425425425425425,-0.025974492810841698,,-0.5425425425425425,0.010856780162582087,,-0.5425425425425425,0.015967172943575254
,-0.5385385385385386,0.004788738005331135,,-0.5385385385385386,-0.03413742475366896,,-0.5385385385385386,-0.012351234871891992,,-0.5385385385385386,-0.012258425617517558,,-0.5385385385385386,0.004938398398397925,,-0.5385385385385386,-0.02578279913696095,,-0.5385385385385386,0.010776656323743843,,-0.5385385385385386,0.015849334028862527
,-0.5345345345345345,0.004753134005291497,,-0.5345345345345345,-0.0338836149041993,,-0.5345345345345345,-0.012259404129350041,,-0.5345345345345345,-0.012167284906606644,,-0.5345345345345345,0.00490168168168121,,-0.5345345345345345,-0.025591105463080195,,-0.5345345345345345,0.010696532484905596,,-0.5345345345345345,0.01573149511414979
,-0.5305305305305306,0.004717530005251862,,-0.5305305305305306,-0.03362980505472964,,-0.5305305305305306,-0.012167573386808095,,-0.5305305305305306,-0.012076144195695734,,-0.5305305305305306,0.004864964964964498,,-0.5305305305305306,-0.02539941178919945,,-0.5305305305305306,0.010616408646067355,,-0.5305305305305306,0.015613656199437059
,-0.5265265265265264,0.004681926005212223,,-0.5265265265265264,-0.03337599520525998,,-0.5265265265265264,-0.012075742644266144,,-0.5265265265265264,-0.011985003484784821,,-0.5265265265265264,0.004828248248247784,,-0.5265265265265264,-0.025207718115318693,,-0.5265265265265264,0.010536284807229108,,-0.5265265265265264,0.015495817284724323
,-0.5225225225225225,0.004646322005172588,,-0.5225225225225225,-0.033122185355790326,,-0.5225225225225225,-0.011983911901724199,,-0.5225225225225225,-0.011893862773873911,,-0.5225225225225225,0.004791531531531072,,-0.5225225225225225,-0.025016024441437947,,-0.5225225225225225,0.010456160968390865,,-0.5225225225225225,0.015377978370011593
,-0.5185185185185186,0.004610718005132952,,-0.5185185185185186,-0.03286837550632068,,-0.5185185185185186,-0.011892081159182253,,-0.5185185185185186,-0.011802722062963003,,-0.5185185185185186,0.004754814814814359,,-0.5185185185185186,-0.024824330767557197,,-0.5185185185185186,0.010376037129552623,,-0.5185185185185186,0.015260139455298864
,-0.5145145145145145,0.004575114005093314,,-0.5145145145145145,-0.03261456565685101,,-0.5145145145145145,-0.011800250416640302,,-0.5145145145145145,-0.011711581352052088,,-0.5145145145145145,0.004718098098097645,,-0.5145145145145145,-0.02463263709367644,,-0.5145145145145145,0.010295913290714376,,-0.5145145145145145,0.015142300540586127
,-0.5105105105105106,0.004539510005053678,,-0.5105105105105106,-0.032360755807381354,,-0.5105105105105106,-0.011708419674098356,,-0.5105105105105106,-0.01162044064114118,,-0.5105105105105106,0.004681381381380932,,-0.5105105105105106,-0.024440943419795694,,-0.5105105105105106,0.010215789451876133,,-0.5105105105105106,0.015024461625873398
,-0.5065065065065064,0.00450390600501404,,-0.5065065065065064,-0.03210694595791169,,-0.5065065065065064,-0.011616588931556406,,-0.5065065065065064,-0.011529299930230264,,-0.5065065065065064,0.004644664664664218,,-0.5065065065065064,-0.024249249745914938,,-0.5065065065065064,0.010135665613037886,,-0.5065065065065064,0.014906622711160661
,-0.5025025025025025,0.004468302004974404,,-0.5025025025025025,-0.03185313610844204,,-0.5025025025025025,-0.01152475818901446,,-0.5025025025025025,-0.011438159219319356,,-0.5025025025025025,0.0046079479479475055,,-0.5025025025025025,-0.024057556072034192,,-0.5025025025025025,0.010055541774199645,,-0.5025025025025025,0.01478878379644793
,-0.4984984984984986,0.004432698004934768,,-0.4984984984984986,-0.03159932625897239,,-0.4984984984984986,-0.011432927446472514,,-0.4984984984984986,-0.011347018508408446,,-0.4984984984984986,0.0045712312312307934,,-0.4984984984984986,-0.023865862398153446,,-0.4984984984984986,0.009975417935361401,,-0.4984984984984986,0.0146709448817352
,-0.49449449449449445,0.00439709400489513,,-0.49449449449449445,-0.03134551640950272,,-0.49449449449449445,-0.011341096703930563,,-0.49449449449449445,-0.011255877797497532,,-0.49449449449449445,0.004534514514514079,,-0.49449449449449445,-0.02367416872427269,,-0.49449449449449445,0.009895294096523155,,-0.49449449449449445,0.014553105967022464
,-0.49049049049049054,0.0043614900048554945,,-0.49049049049049054,-0.03109170656003307,,-0.49049049049049054,-0.011249265961388618,,-0.49049049049049054,-0.011164737086586623,,-0.49049049049049054,0.004497797797797367,,-0.49049049049049054,-0.023482475050391943,,-0.49049049049049054,0.009815170257684913,,-0.49049049049049054,0.014435267052309735
,-0.4864864864864864,0.004325886004815857,,-0.4864864864864864,-0.030837896710563403,,-0.4864864864864864,-0.011157435218846667,,-0.4864864864864864,-0.011073596375675709,,-0.4864864864864864,0.004461081081080652,,-0.4864864864864864,-0.023290781376511187,,-0.4864864864864864,0.009735046418846666,,-0.4864864864864864,0.014317428137596998
,-0.4824824824824825,0.0042902820047762205,,-0.4824824824824825,-0.030584086861093752,,-0.4824824824824825,-0.011065604476304721,,-0.4824824824824825,-0.010982455664764799,,-0.4824824824824825,0.00442436436436394,,-0.4824824824824825,-0.02309908770263044,,-0.4824824824824825,0.009654922580008423,,-0.4824824824824825,0.014199589222884269
,-0.4784784784784786,0.004254678004736585,,-0.4784784784784786,-0.0303302770116241,,-0.4784784784784786,-0.010973773733762774,,-0.4784784784784786,-0.010891314953853891,,-0.4784784784784786,0.004387647647647227,,-0.4784784784784786,-0.022907394028749695,,-0.4784784784784786,0.009574798741170181,,-0.4784784784784786,0.01408175030817154
,-0.47447447447447444,0.004219074004696947,,-0.47447447447447444,-0.03007646716215443,,-0.47447447447447444,-0.010881942991220823,,-0.47447447447447444,-0.010800174242942977,,-0.47447447447447444,0.004350930930930513,,-0.47447447447447444,-0.022715700354868938,,-0.47447447447447444,0.009494674902331935,,-0.47447447447447444,0.013963911393458803
,-0.4704704704704705,0.004183470004657311,,-0.4704704704704705,-0.02982265731268478,,-0.4704704704704705,-0.010790112248678877,,-0.4704704704704705,-0.010709033532032067,,-0.4704704704704705,0.004314214214213801,,-0.4704704704704705,-0.022524006680988192,,-0.4704704704704705,0.009414551063493691,,-0.4704704704704705,0.013846072478746071
,-0.4664664664664664,0.0041478660046176735,,-0.4664664664664664,-0.029568847463215114,,-0.4664664664664664,-0.010698281506136926,,-0.4664664664664664,-0.010617892821121154,,-0.4664664664664664,0.004277497497497086,,-0.4664664664664664,-0.022332313007107436,,-0.4664664664664664,0.009334427224655445,,-0.4664664664664664,0.013728233564033335
,-0.4624624624624625,0.004112262004578038,,-0.4624624624624625,-0.029315037613745463,,-0.4624624624624625,-0.01060645076359498,,-0.4624624624624625,-0.010526752110210244,,-0.4624624624624625,0.004240780780780374,,-0.4624624624624625,-0.022140619333226686,,-0.4624624624624625,0.009254303385817203,,-0.4624624624624625,0.013610394649320606
,-0.45845845845845856,0.004076658004538401,,-0.45845845845845856,-0.02906122776427581,,-0.45845845845845856,-0.010514620021053035,,-0.45845845845845856,-0.010435611399299336,,-0.45845845845845856,0.004204064064063662,,-0.45845845845845856,-0.02194892565934594,,-0.45845845845845856,0.009174179546978961,,-0.45845845845845856,0.013492555734607876
,-0.4544544544544544,0.004041054004498764,,-0.4544544544544544,-0.028807417914806146,,-0.4544544544544544,-0.010422789278511084,,-0.4544544544544544,-0.01034447068838842,,-0.4544544544544544,0.004167347347346947,,-0.4544544544544544,-0.021757231985465184,,-0.4544544544544544,0.009094055708140713,,-0.4544544544544544,0.01337471681989514
,-0.4504504504504505,0.004005450004459128,,-0.4504504504504505,-0.028553608065336494,,-0.4504504504504505,-0.010330958535969138,,-0.4504504504504505,-0.010253329977477512,,-0.4504504504504505,0.004130630630630234,,-0.4504504504504505,-0.021565538311584437,,-0.4504504504504505,0.009013931869302471,,-0.4504504504504505,0.01325687790518241
,-0.4464464464464464,0.00396984600441949,,-0.4464464464464464,-0.028299798215866825,,-0.4464464464464464,-0.010239127793427187,,-0.4464464464464464,-0.010162189266566597,,-0.4464464464464464,0.004093913913913521,,-0.4464464464464464,-0.02137384463770368,,-0.4464464464464464,0.008933808030464225,,-0.4464464464464464,0.013139038990469674
,-0.44244244244244246,0.003934242004379854,,-0.44244244244244246,-0.028045988366397174,,-0.44244244244244246,-0.010147297050885242,,-0.44244244244244246,-0.010071048555655689,,-0.44244244244244246,0.004057197197196808,,-0.44244244244244246,-0.021182150963822935,,-0.44244244244244246,0.008853684191625983,,-0.44244244244244246,0.013021200075756944
,-0.43843843843843855,0.003898638004340218,,-0.43843843843843855,-0.027792178516927522,,-0.43843843843843855,-0.010055466308343296,,-0.43843843843843855,-0.009979907844744779,,-0.43843843843843855,0.004020480480480096,,-0.43843843843843855,-0.02099045728994219,,-0.43843843843843855,0.00877356035278774,,-0.43843843843843855,0.012903361161044213
,-0.4344344344344344,0.0038630340043005803,,-0.4344344344344344,-0.027538368667457857,,-0.4344344344344344,-0.009963635565801345,,-0.4344344344344344,-0.009888767133833866,,-0.4344344344344344,0.003983763763763381,,-0.4344344344344344,-0.020798763616061432,,-0.4344344344344344,0.008693436513949493,,-0.4344344344344344,0.012785522246331477
,-0.4304304304304305,0.0038274300042609446,,-0.4304304304304305,-0.027284558817988205,,-0.4304304304304305,-0.0098718048232594,,-0.4304304304304305,-0.009797626422922956,,-0.4304304304304305,0.003947047047046669,,-0.4304304304304305,-0.020607069942180686,,-0.4304304304304305,0.008613312675111251,,-0.4304304304304305,0.012667683331618747
,-0.42642642642642636,0.0037918260042213068,,-0.42642642642642636,-0.02703074896851854,,-0.42642642642642636,-0.009779974080717449,,-0.42642642642642636,-0.009706485712012042,,-0.42642642642642636,0.003910330330329954,,-0.42642642642642636,-0.02041537626829993,,-0.42642642642642636,0.008533188836273005,,-0.42642642642642636,0.01254984441690601
,-0.42242242242242245,0.0037562220041816707,,-0.42242242242242245,-0.02677693911904889,,-0.42242242242242245,-0.009688143338175503,,-0.42242242242242245,-0.009615345001101132,,-0.42242242242242245,0.003873613613613242,,-0.42242242242242245,-0.020223682594419184,,-0.42242242242242245,0.008453064997434761,,-0.42242242242242245,0.012432005502193281
,-0.41841841841841854,0.003720618004142035,,-0.41841841841841854,-0.026523129269579233,,-0.41841841841841854,-0.009596312595633557,,-0.41841841841841854,-0.009524204290190224,,-0.41841841841841854,0.0038368968968965295,,-0.41841841841841854,-0.020031988920538438,,-0.41841841841841854,0.00837294115859652,,-0.41841841841841854,0.012314166587480552
,-0.4144144144144144,0.003685014004102397,,-0.4144144144144144,-0.026269319420109568,,-0.4144144144144144,-0.009504481853091606,,-0.4144144144144144,-0.009433063579279309,,-0.4144144144144144,0.0038001801801798153,,-0.4144144144144144,-0.01984029524665768,,-0.4144144144144144,0.008292817319758273,,-0.4144144144144144,0.012196327672767815
,-0.4104104104104105,0.003649410004062761,,-0.4104104104104105,-0.026015509570639916,,-0.4104104104104105,-0.00941265111054966,,-0.4104104104104105,-0.0093419228683684,,-0.4104104104104105,0.003763463463463103,,-0.4104104104104105,-0.019648601572776935,,-0.4104104104104105,0.00821269348092003,,-0.4104104104104105,0.012078488758055086
,-0.40640640640640635,0.003613806004023123,,-0.40640640640640635,-0.02576169972117025,,-0.40640640640640635,-0.00932082036800771,,-0.40640640640640635,-0.009250782157457485,,-0.40640640640640635,0.0037267467467463886,,-0.40640640640640635,-0.019456907898896175,,-0.40640640640640635,0.008132569642081783,,-0.40640640640640635,0.01196064984334235
,-0.40240240240240244,0.0035782020039834875,,-0.40240240240240244,-0.0255078898717006,,-0.40240240240240244,-0.009228989625465762,,-0.40240240240240244,-0.009159641446546577,,-0.40240240240240244,0.003690030030029676,,-0.40240240240240244,-0.01926521422501543,,-0.40240240240240244,0.008052445803243541,,-0.40240240240240244,0.011842810928629618
,-0.3983983983983985,0.0035425980039438514,,-0.3983983983983985,-0.025254080022230948,,-0.3983983983983985,-0.009137158882923817,,-0.3983983983983985,-0.009068500735635667,,-0.3983983983983985,0.0036533133133129637,,-0.3983983983983985,-0.019073520551134683,,-0.3983983983983985,0.007972321964405298,,-0.3983983983983985,0.011724972013916889
,-0.3943943943943944,0.0035069940039042136,,-0.3943943943943944,-0.025000270172761282,,-0.3943943943943944,-0.009045328140381866,,-0.3943943943943944,-0.008977360024724754,,-0.3943943943943944,0.0036165965965962495,,-0.3943943943943944,-0.018881826877253927,,-0.3943943943943944,0.007892198125567051,,-0.3943943943943944,0.011607133099204152
,-0.3903903903903905,0.003471390003864578,,-0.3903903903903905,-0.024746460323291627,,-0.3903903903903905,-0.00895349739783992,,-0.3903903903903905,-0.008886219313813844,,-0.3903903903903905,0.003579879879879537,,-0.3903903903903905,-0.01869013320337318,,-0.3903903903903905,0.0078120742867288095,,-0.3903903903903905,0.011489294184491423
,-0.38638638638638634,0.0034357860038249396,,-0.38638638638638634,-0.024492650473821962,,-0.38638638638638634,-0.00886166665529797,,-0.38638638638638634,-0.00879507860290293,,-0.38638638638638634,0.0035431631631628224,,-0.38638638638638634,-0.018498439529492424,,-0.38638638638638634,0.007731950447890562,,-0.38638638638638634,0.011371455269778686
,-0.3823823823823824,0.003400182003785304,,-0.3823823823823824,-0.02423884062435231,,-0.3823823823823824,-0.008769835912756024,,-0.3823823823823824,-0.00870393789199202,,-0.3823823823823824,0.0035064464464461104,,-0.3823823823823824,-0.018306745855611678,,-0.3823823823823824,0.00765182660905232,,-0.3823823823823824,0.011253616355065957
,-0.3783783783783783,0.003364578003745666,,-0.3783783783783783,-0.023985030774882645,,-0.3783783783783783,-0.008678005170214073,,-0.3783783783783783,-0.008612797181081107,,-0.3783783783783783,0.003469729729729396,,-0.3783783783783783,-0.01811505218173092,,-0.3783783783783783,0.0075717027702140735,,-0.3783783783783783,0.01113577744035322
,-0.3743743743743744,0.00332897400370603,,-0.3743743743743744,-0.023731220925412994,,-0.3743743743743744,-0.008586174427672127,,-0.3743743743743744,-0.008521656470170197,,-0.3743743743743744,0.0034330130130126833,,-0.3743743743743744,-0.017923358507850175,,-0.3743743743743744,0.007491578931375831,,-0.3743743743743744,0.011017938525640491
,-0.37037037037037046,0.0032933700036663943,,-0.37037037037037046,-0.023477411075943342,,-0.37037037037037046,-0.008494343685130181,,-0.37037037037037046,-0.008430515759259289,,-0.37037037037037046,0.0033962962962959713,,-0.37037037037037046,-0.01773166483396943,,-0.37037037037037046,0.007411455092537589,,-0.37037037037037046,0.01090009961092776
,-0.3663663663663663,0.0032577660036267565,,-0.3663663663663663,-0.023223601226473677,,-0.3663663663663663,-0.00840251294258823,,-0.3663663663663663,-0.008339375048348373,,-0.3663663663663663,0.0033595795795792567,,-0.3663663663663663,-0.017539971160088673,,-0.3663663663663663,0.007331331253699342,,-0.3663663663663663,0.010782260696215023
,-0.3623623623623624,0.0032221620035871204,,-0.3623623623623624,-0.02296979137700402,,-0.3623623623623624,-0.008310682200046285,,-0.3623623623623624,-0.008248234337437465,,-0.3623623623623624,0.003322862862862544,,-0.3623623623623624,-0.017348277486207927,,-0.3623623623623624,0.007251207414861099,,-0.3623623623623624,0.010664421781502294
,-0.3583583583583583,0.0031865580035474825,,-0.3583583583583583,-0.022715981527534356,,-0.3583583583583583,-0.008218851457504334,,-0.3583583583583583,-0.00815709362652655,,-0.3583583583583583,0.00328614614614583,,-0.3583583583583583,-0.01715658381232717,,-0.3583583583583583,0.007171083576022853,,-0.3583583583583583,0.010546582866789557
,-0.35435435435435436,0.003150954003507847,,-0.35435435435435436,-0.022462171678064705,,-0.35435435435435436,-0.008127020714962388,,-0.35435435435435436,-0.008065952915615642,,-0.35435435435435436,0.0032494294294291176,,-0.35435435435435436,-0.016964890138446424,,-0.35435435435435436,0.00709095973718461,,-0.35435435435435436,0.010428743952076828
,-0.35035035035035045,0.0031153500034682108,,-0.35035035035035045,-0.022208361828595053,,-0.35035035035035045,-0.008035189972420443,,-0.35035035035035045,-0.007974812204704732,,-0.35035035035035045,0.003212712712712405,,-0.35035035035035045,-0.016773196464565678,,-0.35035035035035045,0.007010835898346368,,-0.35035035035035045,0.010310905037364098
,-0.3463463463463463,0.003079746003428573,,-0.3463463463463463,-0.021954551979125388,,-0.3463463463463463,-0.007943359229878492,,-0.3463463463463463,-0.007883671493793818,,-0.3463463463463463,0.003175995995995691,,-0.3463463463463463,-0.01658150279068492,,-0.3463463463463463,0.006930712059508121,,-0.3463463463463463,0.010193066122651362
,-0.3423423423423424,0.0030441420033889372,,-0.3423423423423424,-0.021700742129655736,,-0.3423423423423424,-0.007851528487336546,,-0.3423423423423424,-0.007792530782882909,,-0.3423423423423424,0.0031392792792789784,,-0.3423423423423424,-0.016389809116804172,,-0.3423423423423424,0.0068505882206698785,,-0.3423423423423424,0.010075227207938632
,-0.33833833833833826,0.0030085380033492994,,-0.33833833833833826,-0.02144693228018607,,-0.33833833833833826,-0.007759697744794594,,-0.33833833833833826,-0.007701390071971995,,-0.33833833833833826,0.0031025625625622642,,-0.33833833833833826,-0.016198115442923416,,-0.33833833833833826,0.006770464381831632,,-0.33833833833833826,0.009957388293225896
,-0.33433433433433435,0.0029729340033096633,,-0.33433433433433435,-0.021193122430716416,,-0.33433433433433435,-0.007667867002252649,,-0.33433433433433435,-0.007610249361061086,,-0.33433433433433435,0.003065845845845552,,-0.33433433433433435,-0.01600642176904267,,-0.33433433433433435,0.006690340542993389,,-0.33433433433433435,0.009839549378513165
,-0.33033033033033044,0.0029373300032700276,,-0.33033033033033044,-0.020939312581246764,,-0.33033033033033044,-0.007576036259710703,,-0.33033033033033044,-0.007519108650150177,,-0.33033033033033044,0.0030291291291288393,,-0.33033033033033044,-0.015814728095161924,,-0.33033033033033044,0.006610216704155147,,-0.33033033033033044,0.009721710463800435
,-0.3263263263263263,0.00290172600323039,,-0.3263263263263263,-0.0206855027317771,,-0.3263263263263263,-0.007484205517168752,,-0.3263263263263263,-0.0074279679392392625,,-0.3263263263263263,0.002992412412412125,,-0.3263263263263263,-0.015623034421281167,,-0.3263263263263263,0.0065300928653169,,-0.3263263263263263,0.009603871549087699
,-0.3223223223223224,0.0028661220031907537,,-0.3223223223223224,-0.020431692882307447,,-0.3223223223223224,-0.0073923747746268064,,-0.3223223223223224,-0.007336827228328353,,-0.3223223223223224,0.0029556956956954127,,-0.3223223223223224,-0.015431340747400421,,-0.3223223223223224,0.006449969026478658,,-0.3223223223223224,0.00948603263437497
,-0.31831831831831825,0.002830518003151116,,-0.31831831831831825,-0.02017788303283778,,-0.31831831831831825,-0.0073005440320848556,,-0.31831831831831825,-0.007245686517417439,,-0.31831831831831825,0.002918978978978698,,-0.31831831831831825,-0.015239647073519665,,-0.31831831831831825,0.006369845187640411,,-0.31831831831831825,0.009368193719662233
,-0.31431431431431434,0.00279491400311148,,-0.31431431431431434,-0.01992407318336813,,-0.31431431431431434,-0.007208713289542909,,-0.31431431431431434,-0.00715454580650653,,-0.31431431431431434,0.002882262262261986,,-0.31431431431431434,-0.015047953399638919,,-0.31431431431431434,0.006289721348802168,,-0.31431431431431434,0.009250354804949503
,-0.3103103103103104,0.002759310003071844,,-0.3103103103103104,-0.01967026333389848,,-0.3103103103103104,-0.007116882547000963,,-0.3103103103103104,-0.007063405095595621,,-0.3103103103103104,0.0028455455455452736,,-0.3103103103103104,-0.014856259725758172,,-0.3103103103103104,0.006209597509963926,,-0.3103103103103104,0.009132515890236774
,-0.3063063063063063,0.002723706003032206,,-0.3063063063063063,-0.01941645348442881,,-0.3063063063063063,-0.0070250518044590125,,-0.3063063063063063,-0.0069722643846847066,,-0.3063063063063063,0.002808828828828559,,-0.3063063063063063,-0.014664566051877416,,-0.3063063063063063,0.006129473671125679,,-0.3063063063063063,0.009014676975524038
,-0.3023023023023024,0.0026881020029925705,,-0.3023023023023024,-0.019162643634959158,,-0.3023023023023024,-0.006933221061917067,,-0.3023023023023024,-0.0068811236737737974,,-0.3023023023023024,0.0027721121121118465,,-0.3023023023023024,-0.014472872377996668,,-0.3023023023023024,0.006049349832287437,,-0.3023023023023024,0.008896838060811306
,-0.29829829829829824,0.0026524980029529327,,-0.29829829829829824,-0.018908833785489493,,-0.29829829829829824,-0.006841390319375116,,-0.29829829829829824,-0.006789982962862883,,-0.29829829829829824,0.0027353953953951323,,-0.29829829829829824,-0.014281178704115912,,-0.29829829829829824,0.00596922599344919,,-0.29829829829829824,0.00877899914609857
,-0.2942942942942943,0.0026168940029132966,,-0.2942942942942943,-0.01865502393601984,,-0.2942942942942943,-0.00674955957683317,,-0.2942942942942943,-0.006698842251951974,,-0.2942942942942943,0.00269867867867842,,-0.2942942942942943,-0.014089485030235166,,-0.2942942942942943,0.0058891021546109475,,-0.2942942942942943,0.00866116023138584
,-0.2902902902902904,0.002581290002873661,,-0.2902902902902904,-0.01840121408655019,,-0.2902902902902904,-0.0066577288342912246,,-0.2902902902902904,-0.006607701541041065,,-0.2902902902902904,0.0026619619619617074,,-0.2902902902902904,-0.01389779135635442,,-0.2902902902902904,0.005808978315772705,,-0.2902902902902904,0.008543321316673111
,-0.2862862862862863,0.002545686002834023,,-0.2862862862862863,-0.018147404237080524,,-0.2862862862862863,-0.006565898091749274,,-0.2862862862862863,-0.006516560830130151,,-0.2862862862862863,0.002625245245244993,,-0.2862862862862863,-0.013706097682473663,,-0.2862862862862863,0.005728854476934458,,-0.2862862862862863,0.008425482401960374
,-0.28228228228228236,0.002510082002794387,,-0.28228228228228236,-0.017893594387610873,,-0.28228228228228236,-0.006474067349207328,,-0.28228228228228236,-0.0064254201192192415,,-0.28228228228228236,0.0025885285285282807,,-0.28228228228228236,-0.013514404008592917,,-0.28228228228228236,0.005648730638096216,,-0.28228228228228236,0.008307643487247645
,-0.2782782782782782,0.002474478002754749,,-0.2782782782782782,-0.017639784538141204,,-0.2782782782782782,-0.006382236606665377,,-0.2782782782782782,-0.006334279408308327,,-0.2782782782782782,0.0025518118118115665,,-0.2782782782782782,-0.01332271033471216,,-0.2782782782782782,0.005568606799257969,,-0.2782782782782782,0.008189804572534909
,-0.2742742742742743,0.0024388740027151135,,-0.2742742742742743,-0.017385974688671552,,-0.2742742742742743,-0.006290405864123431,,-0.2742742742742743,-0.006243138697397418,,-0.2742742742742743,0.002515095095094854,,-0.2742742742742743,-0.013131016660831413,,-0.2742742742742743,0.005488482960419727,,-0.2742742742742743,0.008071965657822179
,-0.2702702702702702,0.0024032700026754756,,-0.2702702702702702,-0.017132164839201887,,-0.2702702702702702,-0.00619857512158148,,-0.2702702702702702,-0.006151997986486504,,-0.2702702702702702,0.0024783783783781394,,-0.2702702702702702,-0.012939322986950656,,-0.2702702702702702,0.00540835912158148,,-0.2702702702702702,0.007954126743109443
,-0.26626626626626626,0.0023676660026358395,,-0.26626626626626626,-0.016878354989732235,,-0.26626626626626626,-0.006106744379039534,,-0.26626626626626626,-0.006060857275575595,,-0.26626626626626626,0.0024416616616614274,,-0.26626626626626626,-0.01274762931306991,,-0.26626626626626626,0.005328235282743237,,-0.26626626626626626,0.007836287828396711
,-0.26226226226226235,0.002332062002596204,,-0.26226226226226235,-0.016624545140262584,,-0.26226226226226235,-0.006014913636497588,,-0.26226226226226235,-0.005969716564664686,,-0.26226226226226235,0.002404944944944715,,-0.26226226226226235,-0.012555935639189164,,-0.26226226226226235,0.005248111443904996,,-0.26226226226226235,0.007718448913683982
,-0.2582582582582582,0.002296458002556566,,-0.2582582582582582,-0.01637073529079292,,-0.2582582582582582,-0.0059230828939556375,,-0.2582582582582582,-0.005878575853753771,,-0.2582582582582582,0.0023682282282280003,,-0.2582582582582582,-0.012364241965308408,,-0.2582582582582582,0.005167987605066748,,-0.2582582582582582,0.0076006099989712455
,-0.2542542542542543,0.00226085400251693,,-0.2542542542542543,-0.016116925441323267,,-0.2542542542542543,-0.005831252151413692,,-0.2542542542542543,-0.005787435142842862,,-0.2542542542542543,0.0023315115115112883,,-0.2542542542542543,-0.012172548291427662,,-0.2542542542542543,0.005087863766228507,,-0.2542542542542543,0.007482771084258516
,-0.25025025025025016,0.002225250002477292,,-0.25025025025025016,-0.015863115591853598,,-0.25025025025025016,-0.005739421408871741,,-0.25025025025025016,-0.005696294431931948,,-0.25025025025025016,0.0022947947947945736,,-0.25025025025025016,-0.011980854617546905,,-0.25025025025025016,0.00500773992739026,,-0.25025025025025016,0.00736493216954578
,-0.24624624624624625,0.0021896460024376564,,-0.24624624624624625,-0.015609305742383948,,-0.24624624624624625,-0.005647590666329795,,-0.24624624624624625,-0.005605153721021039,,-0.24624624624624625,0.002258078078077861,,-0.24624624624624625,-0.011789160943666157,,-0.24624624624624625,0.004927616088552017,,-0.24624624624624625,0.00724709325483305
,-0.24224224224224233,0.0021540420023980203,,-0.24224224224224233,-0.015355495892914295,,-0.24224224224224233,-0.005555759923787849,,-0.24224224224224233,-0.00551401301011013,,-0.24224224224224233,0.002221361361361149,,-0.24224224224224233,-0.011597467269785411,,-0.24224224224224233,0.004847492249713775,,-0.24224224224224233,0.00712925434012032
,-0.2382382382382382,0.0021184380023583824,,-0.2382382382382382,-0.01510168604344463,,-0.2382382382382382,-0.005463929181245898,,-0.2382382382382382,-0.005422872299199215,,-0.2382382382382382,0.0021846446446444345,,-0.2382382382382382,-0.011405773595904655,,-0.2382382382382382,0.004767368410875528,,-0.2382382382382382,0.007011415425407583
,-0.23423423423423428,0.0020828340023187467,,-0.23423423423423428,-0.014847876193974978,,-0.23423423423423428,-0.005372098438703952,,-0.23423423423423428,-0.005331731588288306,,-0.23423423423423428,0.002147927927927722,,-0.23423423423423428,-0.011214079922023909,,-0.23423423423423428,0.004687244572037286,,-0.23423423423423428,0.006893576510694854
,-0.23023023023023015,0.002047230002279109,,-0.23023023023023015,-0.01459406634450531,,-0.23023023023023015,-0.005280267696162001,,-0.23023023023023015,-0.005240590877377392,,-0.23023023023023015,0.002111211211211008,,-0.23023023023023015,-0.011022386248143152,,-0.23023023023023015,0.004607120733199039,,-0.23023023023023015,0.006775737595982117
,-0.22622622622622623,0.002011626002239473,,-0.22622622622622623,-0.01434025649503566,,-0.22622622622622623,-0.005188436953620056,,-0.22622622622622623,-0.005149450166466483,,-0.22622622622622623,0.0020744944944942954,,-0.22622622622622623,-0.010830692574262406,,-0.22622622622622623,0.0045269968943607965,,-0.22622622622622623,0.006657898681269387
,-0.22222222222222232,0.001976022002199837,,-0.22222222222222232,-0.014086446645566008,,-0.22222222222222232,-0.00509660621107811,,-0.22222222222222232,-0.005058309455555574,,-0.22222222222222232,0.002037777777777583,,-0.22222222222222232,-0.01063899890038166,,-0.22222222222222232,0.004446873055522554,,-0.22222222222222232,0.0065400597665566575
,-0.21821821821821819,0.001940418002160199,,-0.21821821821821819,-0.013832636796096342,,-0.21821821821821819,-0.005004775468536159,,-0.21821821821821819,-0.004967168744644659,,-0.21821821821821819,0.0020010610610608688,,-0.21821821821821819,-0.010447305226500904,,-0.21821821821821819,0.004366749216684307,,-0.21821821821821819,0.006422220851843921
,-0.21421421421421427,0.0019048140021205632,,-0.21421421421421427,-0.013578826946626689,,-0.21421421421421427,-0.004912944725994213,,-0.21421421421421427,-0.00487602803373375,,-0.21421421421421427,0.0019643443443441563,,-0.21421421421421427,-0.010255611552620156,,-0.21421421421421427,0.004286625377846065,,-0.21421421421421427,0.006304381937131192
,-0.21021021021021014,0.0018692100020809253,,-0.21021021021021014,-0.013325017097157024,,-0.21021021021021014,-0.0048211139834522625,,-0.21021021021021014,-0.004784887322822836,,-0.21021021021021014,0.0019276276276274419,,-0.21021021021021014,-0.0100639178787394,,-0.21021021021021014,0.004206501539007818,,-0.21021021021021014,0.006186543022418455
,-0.20620620620620622,0.0018336060020412894,,-0.20620620620620622,-0.013071207247687372,,-0.20620620620620622,-0.004729283240910317,,-0.20620620620620622,-0.004693746611911927,,-0.20620620620620622,0.0018909109109107296,,-0.20620620620620622,-0.009872224204858653,,-0.20620620620620622,0.004126377700169576,,-0.20620620620620622,0.006068704107705725
,-0.2022022022022023,0.0017980020020016536,,-0.2022022022022023,-0.01281739739821772,,-0.2022022022022023,-0.00463745249836837,,-0.2022022022022023,-0.004602605901001018,,-0.2022022022022023,0.0018541941941940172,,-0.2022022022022023,-0.009680530530977907,,-0.2022022022022023,0.004046253861331333,,-0.2022022022022023,0.005950865192992995
,-0.19819819819819817,0.0017623980019620157,,-0.19819819819819817,-0.012563587548748053,,-0.19819819819819817,-0.004545621755826419,,-0.19819819819819817,-0.0045114651900901035,,-0.19819819819819817,0.0018174774774773028,,-0.19819819819819817,-0.00948883685709715,,-0.19819819819819817,0.003966130022493086,,-0.19819819819819817,0.005833026278280259
,-0.19419419419419426,0.0017267940019223798,,-0.19419419419419426,-0.012309777699278402,,-0.19419419419419426,-0.004453791013284474,,-0.19419419419419426,-0.004420324479179194,,-0.19419419419419426,0.0017807607607605905,,-0.19419419419419426,-0.009297143183216405,,-0.19419419419419426,0.003886006183654844,,-0.19419419419419426,0.0057151873635675286
,-0.19019019019019012,0.001691190001882742,,-0.19019019019019012,-0.012055967849808736,,-0.19019019019019012,-0.004361960270742523,,-0.19019019019019012,-0.004329183768268281,,-0.19019019019019012,0.0017440440440438761,,-0.19019019019019012,-0.009105449509335648,,-0.19019019019019012,0.003805882344816597,,-0.19019019019019012,0.005597348448854792
,-0.1861861861861862,0.001655586001843106,,-0.1861861861861862,-0.011802158000339083,,-0.1861861861861862,-0.004270129528200577,,-0.1861861861861862,-0.004238043057357372,,-0.1861861861861862,0.0017073273273271637,,-0.1861861861861862,-0.0089137558354549,,-0.1861861861861862,0.0037257585059783547,,-0.1861861861861862,0.005479509534142063
,-0.1821821821821823,0.0016199820018034702,,-0.1821821821821823,-0.011548348150869431,,-0.1821821821821823,-0.0041782987856586315,,-0.1821821821821823,-0.004146902346446462,,-0.1821821821821823,0.0016706106106104512,,-0.1821821821821823,-0.008722062161574154,,-0.1821821821821823,0.0036456346671401123,,-0.1821821821821823,0.005361670619429333
,-0.17817817817817816,0.0015843780017638324,,-0.17817817817817816,-0.011294538301399766,,-0.17817817817817816,-0.004086468043116681,,-0.17817817817817816,-0.004055761635535548,,-0.17817817817817816,0.0016338938938937368,,-0.17817817817817816,-0.008530368487693398,,-0.17817817817817816,0.0035655108283018655,,-0.17817817817817816,0.005243831704716597
,-0.17417417417417425,0.0015487740017241965,,-0.17417417417417425,-0.011040728451930113,,-0.17417417417417425,-0.003994637300574735,,-0.17417417417417425,-0.003964620924624639,,-0.17417417417417425,0.0015971771771770245,,-0.17417417417417425,-0.008338674813812652,,-0.17417417417417425,0.003485386989463623,,-0.17417417417417425,0.005125992790003866
,-0.1701701701701701,0.0015131700016845586,,-0.1701701701701701,-0.010786918602460447,,-0.1701701701701701,-0.0039028065580327836,,-0.1701701701701701,-0.0038734802137137246,,-0.1701701701701701,0.0015604604604603101,,-0.1701701701701701,-0.008146981139931895,,-0.1701701701701701,0.0034052631506253763,,-0.1701701701701701,0.00500815387529113
,-0.1661661661661662,0.0014775660016449227,,-0.1661661661661662,-0.010533108752990796,,-0.1661661661661662,-0.003810975815490838,,-0.1661661661661662,-0.0037823395028028155,,-0.1661661661661662,0.0015237437437435977,,-0.1661661661661662,-0.00795528746605115,,-0.1661661661661662,0.003325139311787134,,-0.1661661661661662,0.0048903149605784004
,-0.16216216216216228,0.0014419620016052868,,-0.16216216216216228,-0.010279298903521144,,-0.16216216216216228,-0.0037191450729488922,,-0.16216216216216228,-0.0036911987918919064,,-0.16216216216216228,0.0014870270270268854,,-0.16216216216216228,-0.007763593792170402,,-0.16216216216216228,0.003245015472948892,,-0.16216216216216228,0.00477247604586567
,-0.15815815815815815,0.001406358001565649,,-0.15815815815815815,-0.010025489054051477,,-0.15815815815815815,-0.0036273143304069414,,-0.15815815815815815,-0.003600058080980992,,-0.15815815815815815,0.001450310310310171,,-0.15815815815815815,-0.007571900118289646,,-0.15815815815815815,0.003164891634110645,,-0.15815815815815815,0.004654637131152934
,-0.15415415415415423,0.0013707540015260131,,-0.15415415415415423,-0.009771679204581826,,-0.15415415415415423,-0.0035354835878649953,,-0.15415415415415423,-0.003508917370070083,,-0.15415415415415423,0.0014135935935934586,,-0.15415415415415423,-0.0073802064444089,,-0.15415415415415423,0.0030847677952724026,,-0.15415415415415423,0.004536798216440204
,-0.1501501501501501,0.0013351500014863753,,-0.1501501501501501,-0.00951786935511216,,-0.1501501501501501,-0.0034436528453230444,,-0.1501501501501501,-0.003417776659159169,,-0.1501501501501501,0.0013768768768767441,,-0.1501501501501501,-0.007188512770528142,,-0.1501501501501501,0.003004643956434156,,-0.1501501501501501,0.004418959301727468
,-0.14614614614614618,0.0012995460014467394,,-0.14614614614614618,-0.009264059505642507,,-0.14614614614614618,-0.0033518221027810987,,-0.14614614614614618,-0.0033266359482482595,,-0.14614614614614618,0.001340160160160032,,-0.14614614614614618,-0.006996819096647396,,-0.14614614614614618,0.0029245201175959134,,-0.14614614614614618,0.004301120387014738
,-0.14214214214214227,0.0012639420014071035,,-0.14214214214214227,-0.009010249656172855,,-0.14214214214214227,-0.003259991360239153,,-0.14214214214214227,-0.0032354952373373504,,-0.14214214214214227,0.0013034434434433194,,-0.14214214214214227,-0.00680512542276665,,-0.14214214214214227,0.002844396278757671,,-0.14214214214214227,0.004183281472302008
,-0.13813813813813813,0.0012283380013674656,,-0.13813813813813813,-0.00875643980670319,,-0.13813813813813813,-0.0031681606176972017,,-0.13813813813813813,-0.0031443545264264365,,-0.13813813813813813,0.001266726726726605,,-0.13813813813813813,-0.006613431748885894,,-0.13813813813813813,0.002764272439919424,,-0.13813813813813813,0.0040654425575892715
,-0.13413413413413422,0.0011927340013278298,,-0.13413413413413422,-0.008502629957233538,,-0.13413413413413422,-0.003076329875155256,,-0.13413413413413422,-0.003053213815515527,,-0.13413413413413422,0.0012300100100098928,,-0.13413413413413422,-0.006421738075005147,,-0.13413413413413422,0.0026841486010811817,,-0.13413413413413422,0.003947603642876542
,-0.13013013013013008,0.001157130001288192,,-0.13013013013013008,-0.008248820107763871,,-0.13013013013013008,-0.002984499132613305,,-0.13013013013013008,-0.002962073104604613,,-0.13013013013013008,0.0011932932932931784,,-0.13013013013013008,-0.00623004440112439,,-0.13013013013013008,0.002604024762242935,,-0.13013013013013008,0.0038297647281638056
,-0.12612612612612617,0.001121526001248556,,-0.12612612612612617,-0.00799501025829422,,-0.12612612612612617,-0.0028926683900713595,,-0.12612612612612617,-0.002870932393693704,,-0.12612612612612617,0.001156576576576466,,-0.12612612612612617,-0.006038350727243644,,-0.12612612612612617,0.0025239009234046925,,-0.12612612612612617,0.0037119258134510756
,-0.12212212212212203,0.0010859220012089182,,-0.12212212212212203,-0.007741200408824553,,-0.12212212212212203,-0.0028008376475294086,,-0.12212212212212203,-0.0027797916827827897,,-0.12212212212212203,0.0011198598598597515,,-0.12212212212212203,-0.005846657053362887,,-0.12212212212212203,0.0024437770845664457,,-0.12212212212212203,0.003594086898738339
,-0.11811811811811812,0.0010503180011692823,,-0.11811811811811812,-0.007487390559354902,,-0.11811811811811812,-0.0027090069049874625,,-0.11811811811811812,-0.0026886509718718806,,-0.11811811811811812,0.0010831431431430393,,-0.11811811811811812,-0.005654963379482141,,-0.11811811811811812,0.0023636532457282033,,-0.11811811811811812,0.0034762479840256093
,-0.1141141141141142,0.0010147140011296464,,-0.1141141141141142,-0.007233580709885249,,-0.1141141141141142,-0.002617176162445517,,-0.1141141141141142,-0.0025975102609609715,,-0.1141141141141142,0.0010464264264263268,,-0.1141141141141142,-0.005463269705601395,,-0.1141141141141142,0.002283529406889961,,-0.1141141141141142,0.0033584090693128794
,-0.11011011011011007,0.0009791100010900086,,-0.11011011011011007,-0.006979770860415584,,-0.11011011011011007,-0.002525345419903566,,-0.11011011011011007,-0.002506369550050057,,-0.11011011011011007,0.0010097097097096124,,-0.11011011011011007,-0.005271576031720638,,-0.11011011011011007,0.002203405568051714,,-0.11011011011011007,0.003240570154600143
,-0.10610610610610616,0.0009435060010503727,,-0.10610610610610616,-0.006725961010945932,,-0.10610610610610616,-0.0024335146773616203,,-0.10610610610610616,-0.002415228839139148,,-0.10610610610610616,0.0009729929929929,,-0.10610610610610616,-0.005079882357839891,,-0.10610610610610616,0.0021232817292134716,,-0.10610610610610616,0.003122731239887413
,-0.10210210210210202,0.0009079020010107348,,-0.10210210210210202,-0.006472151161476266,,-0.10210210210210202,-0.0023416839348196694,,-0.10210210210210202,-0.0023240881282282338,,-0.10210210210210202,0.0009362762762761856,,-0.10210210210210202,-0.004888188683959135,,-0.10210210210210202,0.002043157890375225,,-0.10210210210210202,0.0030048923251746766
,-0.09809809809809811,0.0008722980009710989,,-0.09809809809809811,-0.006218341312006614,,-0.09809809809809811,-0.0022498531922777233,,-0.09809809809809811,-0.0022329474173173247,,-0.09809809809809811,0.0008995595595594733,,-0.09809809809809811,-0.004696495010078389,,-0.09809809809809811,0.0019630340515369824,,-0.09809809809809811,0.002887053410461947
,-0.0940940940940942,0.000836694000931463,,-0.0940940940940942,-0.005964531462536962,,-0.0940940940940942,-0.0021580224497357776,,-0.0940940940940942,-0.0021418067064064156,,-0.0940940940940942,0.0008628428428427609,,-0.0940940940940942,-0.004504801336197643,,-0.0940940940940942,0.0018829102126987401,,-0.0940940940940942,0.002769214495749217
,-0.09009009009009006,0.0008010900008918252,,-0.09009009009009006,-0.005710721613067296,,-0.09009009009009006,-0.0020661917071938267,,-0.09009009009009006,-0.0020506659954955013,,-0.09009009009009006,0.0008261261261260465,,-0.09009009009009006,-0.004313107662316885,,-0.09009009009009006,0.0018027863738604934,,-0.09009009009009006,0.0026513755810364807
,-0.08608608608608614,0.0007654860008521893,,-0.08608608608608614,-0.0054569117635976435,,-0.08608608608608614,-0.001974360964651881,,-0.08608608608608614,-0.001959525284584592,,-0.08608608608608614,0.0007894094094093342,,-0.08608608608608614,-0.004121413988436139,,-0.08608608608608614,0.001722662535022251,,-0.08608608608608614,0.002533536666323751
,-0.08208208208208201,0.0007298820008125515,,-0.08208208208208201,-0.005203101914127978,,-0.08208208208208201,-0.00188253022210993,,-0.08208208208208201,-0.001868384573673678,,-0.08208208208208201,0.0007526926926926197,,-0.08208208208208201,-0.003929720314555383,,-0.08208208208208201,0.0016425386961840041,,-0.08208208208208201,0.0024156977516110144
,-0.0780780780780781,0.0006942780007729156,,-0.0780780780780781,-0.004949292064658326,,-0.0780780780780781,-0.001790699479567984,,-0.0780780780780781,-0.0017772438627627687,,-0.0780780780780781,0.0007159759759759074,,-0.0780780780780781,-0.0037380266406746364,,-0.0780780780780781,0.001562414857345762,,-0.0780780780780781,0.0022978588368982845
,-0.07407407407407418,0.0006586740007332797,,-0.07407407407407418,-0.004695482215188674,,-0.07407407407407418,-0.0016988687370260384,,-0.07407407407407418,-0.0016861031518518596,,-0.07407407407407418,0.000679259259259195,,-0.07407407407407418,-0.00354633296679389,,-0.07407407407407418,0.0014822910185075195,,-0.07407407407407418,0.0021800199221855545
,-0.07007007007007005,0.0006230700006936418,,-0.07007007007007005,-0.004441672365719008,,-0.07007007007007005,-0.0016070379944840875,,-0.07007007007007005,-0.0015949624409409455,,-0.07007007007007005,0.0006425425425424806,,-0.07007007007007005,-0.0033546392929131334,,-0.07007007007007005,0.0014021671796692727,,-0.07007007007007005,0.002062181007472818
,-0.06606606606606613,0.000587466000654006,,-0.06606606606606613,-0.004187862516249356,,-0.06606606606606613,-0.0015152072519421416,,-0.06606606606606613,-0.0015038217300300362,,-0.06606606606606613,0.0006058258258257683,,-0.06606606606606613,-0.003162945619032387,,-0.06606606606606613,0.0013220433408310302,,-0.06606606606606613,0.0019443420927600884
,-0.062062062062061996,0.000551862000614368,,-0.062062062062061996,-0.00393405266677969,,-0.062062062062061996,-0.0014233765094001907,,-0.062062062062061996,-0.0014126810191191221,,-0.062062062062061996,0.0005691091091090539,,-0.062062062062061996,-0.00297125194515163,,-0.062062062062061996,0.0012419195019927835,,-0.062062062062061996,0.001826503178047352
,-0.05805805805805808,0.0005162580005747321,,-0.05805805805805808,-0.003680242817310038,,-0.05805805805805808,-0.0013315457668582448,,-0.05805805805805808,-0.001321540308208213,,-0.05805805805805808,0.0005323923923923415,,-0.05805805805805808,-0.002779558271270884,,-0.05805805805805808,0.001161795663154541,,-0.05805805805805808,0.0017086642633346223
,-0.05405405405405417,0.0004806540005350963,,-0.05405405405405417,-0.003426432967840386,,-0.05405405405405417,-0.0012397150243162991,,-0.05405405405405417,-0.001230399597297304,,-0.05405405405405417,0.0004956756756756292,,-0.05405405405405417,-0.002587864597390138,,-0.05405405405405417,0.0010816718243162988,,-0.05405405405405417,0.0015908253486218923
,-0.05005005005005003,0.00044505000049545844,,-0.05005005005005003,-0.0031726231183707198,,-0.05005005005005003,-0.001147884281774348,,-0.05005005005005003,-0.0011392588863863896,,-0.05005005005005003,0.00045895895895891475,,-0.05005005005005003,-0.002396170923509381,,-0.05005005005005003,0.0010015479854780518,,-0.05005005005005003,0.001472986433909156
,-0.04604604604604612,0.00040944600045582255,,-0.04604604604604612,-0.0029188132689010678,,-0.04604604604604612,-0.0010560535392324024,,-0.04604604604604612,-0.0010481181754754805,,-0.04604604604604612,0.0004222422422422024,,-0.04604604604604612,-0.002204477249628635,,-0.04604604604604612,0.0009214241466398095,,-0.04604604604604612,0.001355147519196426
,-0.04204204204204198,0.0003738420004161847,,-0.04204204204204198,-0.002665003419431402,,-0.04204204204204198,-0.0009642227966904514,,-0.04204204204204198,-0.0009569774645645663,,-0.04204204204204198,0.000385525525525488,,-0.04204204204204198,-0.002012783575747878,,-0.04204204204204198,0.0008413003078015627,,-0.04204204204204198,0.0012373086044836898
,-0.03803803803803807,0.0003382380003765488,,-0.03803803803803807,-0.00241119356996175,,-0.03803803803803807,-0.0008723920541485056,,-0.03803803803803807,-0.0008658367536536571,,-0.03803803803803807,0.00034880880880877564,,-0.03803803803803807,-0.0018210899018671317,,-0.03803803803803807,0.0007611764689633203,,-0.03803803803803807,0.0011194696897709599
,-0.034034034034034155,0.00030263400033691293,,-0.034034034034034155,-0.002157383720492098,,-0.034034034034034155,-0.0007805613116065598,,-0.034034034034034155,-0.000774696042742748,,-0.034034034034034155,0.00031209209209206323,,-0.034034034034034155,-0.0016293962279863854,,-0.034034034034034155,0.0006810526301250779,,-0.034034034034034155,0.00100163077505823
,-0.03003003003003002,0.00026703000029727503,,-0.03003003003003002,-0.001903573871022432,,-0.03003003003003002,-0.0006887305690646089,,-0.03003003003003002,-0.0006835553318318338,,-0.03003003003003002,0.00027537537537534887,,-0.03003003003003002,-0.0014377025541056285,,-0.03003003003003002,0.0006009287912868311,,-0.03003003003003002,0.0008837918603454935
,-0.026026026026026106,0.00023142600025763917,,-0.026026026026026106,-0.00164976402155278,,-0.026026026026026106,-0.000596899826522663,,-0.026026026026026106,-0.0005924146209209246,,-0.026026026026026106,0.0002386586586586365,,-0.026026026026026106,-0.0012460088802248824,,-0.026026026026026106,0.0005208049524485888,,-0.026026026026026106,0.0007659529456327637
,-0.02202202202202197,0.0001958220002180013,,-0.02202202202202197,-0.0013959541720831138,,-0.02202202202202197,-0.0005050690839807122,,-0.02202202202202197,-0.0005012739100100104,,-0.02202202202202197,0.00020194194194192208,,-0.02202202202202197,-0.0010543152063441255,,-0.02202202202202197,0.00044068111361034195,,-0.02202202202202197,0.0006481140309200273
,-0.018018018018018056,0.00016021800017836544,,-0.018018018018018056,-0.0011421443226134619,,-0.018018018018018056,-0.00041323834143876633,,-0.018018018018018056,-0.00041013319909910127,,-0.018018018018018056,0.0001652252252252097,,-0.018018018018018056,-0.0008626215324633792,,-0.018018018018018056,0.00036055727477209956,,-0.018018018018018056,0.0005302751162072974
,-0.01401401401401392,0.00012461400013872757,,-0.01401401401401392,-0.0008883344731437959,,-0.01401401401401392,-0.00032140759889681545,,-0.01401401401401392,-0.00031899248818818707,,-0.01401401401401392,0.00012850850850849532,,-0.01401401401401392,-0.0006709278585826224,,-0.01401401401401392,0.0002804334359338527,,-0.01401401401401392,0.000412436201494561
,-0.010010010010010006,8.901000009909169e-05,,-0.010010010010010006,-0.0006345246236741439,,-0.010010010010010006,-0.00022957685635486964,,-0.010010010010010006,-0.0002278517772772779,,-0.010010010010010006,9.179179179178295e-05,,-0.010010010010010006,-0.0004792341847018762,,-0.010010010010010006,0.00020030959709561036,,-0.010010010010010006,0.0002945972867818312
,-0.006006006006006093,5.34060000594558e-05,,-0.006006006006006093,-0.000380714774204492,,-0.006006006006006093,-0.00013774611381292383,,-0.006006006006006093,-0.00013671106636636878,,-0.006006006006006093,5.507507507507058e-05,,-0.006006006006006093,-0.00028754051082112994,,-0.006006006006006093,0.000120185758257368,,-0.006006006006006093,0.00017675837206910134
,-0.002002002002001957,1.7802000019817942e-05,,-0.002002002002001957,-0.000126904924734826,,-0.002002002002001957,-4.5915371270972906e-05,,-0.002002002002001957,-4.557035545545457e-05,,-0.002002002002001957,1.8358358358356183e-05,,-0.002002002002001957,-9.584683694037312e-05,,-0.002002002002001957,4.006191941912119e-05,,-0.002002002002001957,5.891945735636493e-05
,0.002002002002002179,-1.7802000019819917e-05,,0.002002002002002179,0.00012690492473484006,,0.002002002002002179,4.5915371270978e-05,,0.002002002002002179,4.557035545545963e-05,,0.002002002002002179,-1.835835835835822e-05,,0.002002002002002179,9.584683694038374e-05,,0.002002002002002179,-4.006191941912563e-05,,0.002002002002002179,-5.891945735637147e-05
,0.006006006006006093,-5.34060000594558e-05,,0.006006006006006093,0.000380714774204492,,0.006006006006006093,0.00013774611381292383,,0.006006006006006093,0.00013671106636636878,,0.006006006006006093,-5.507507507507058e-05,,0.006006006006006093,0.00028754051082112994,,0.006006006006006093,-0.000120185758257368,,0.006006006006006093,-0.00017675837206910134
,0.010010010010010006,-8.901000009909169e-05,,0.010010010010010006,0.0006345246236741439,,0.010010010010010006,0.00022957685635486964,,0.010010010010010006,0.0002278517772772779,,0.010010010010010006,-9.179179179178295e-05,,0.010010010010010006,0.0004792341847018762,,0.010010010010010006,-0.00020030959709561036,,0.010010010010010006,-0.0002945972867818312
,0.01401401401401392,-0.00012461400013872757,,0.01401401401401392,0.0008883344731437959,,0.01401401401401392,0.00032140759889681545,,0.01401401401401392,0.00031899248818818707,,0.01401401401401392,-0.00012850850850849532,,0.01401401401401392,0.0006709278585826224,,0.01401401401401392,-0.0002804334359338527,,0.01401401401401392,-0.000412436201494561
,0.018018018018017834,-0.00016021800017836346,,0.018018018018017834,0.001142144322613448,,0.018018018018017834,0.00041323834143876123,,0.018018018018017834,0.00041013319909909623,,0.018018018018017834,-0.00016522522522520767,,0.018018018018017834,0.0008626215324633686,,0.018018018018017834,-0.0003605572747720951,,0.018018018018017834,-0.0005302751162072909
,0.022022022022022192,-0.00019582200021800328,,0.022022022022022192,0.001395954172083128,,0.022022022022022192,0.0005050690839807173,,0.022022022022022192,0.0005012739100100155,,0.022022022022022192,-0.00020194194194192411,,0.022022022022022192,0.0010543152063441361,,0.022022022022022192,-0.0004406811136103464,,0.022022022022022192,-0.0006481140309200339
,0.026026026026026106,-0.00023142600025763917,,0.026026026026026106,0.00164976402155278,,0.026026026026026106,0.000596899826522663,,0.026026026026026106,0.0005924146209209246,,0.026026026026026106,-0.0002386586586586365,,0.026026026026026106,0.0012460088802248824,,0.026026026026026106,-0.0005208049524485888,,0.026026026026026106,-0.0007659529456327637
,0.03003003003003002,-0.00026703000029727503,,0.03003003003003002,0.001903573871022432,,0.03003003003003002,0.0006887305690646089,,0.03003003003003002,0.0006835553318318338,,0.03003003003003002,-0.00027537537537534887,,0.03003003003003002,0.0014377025541056285,,0.03003003003003002,-0.0006009287912868311,,0.03003003003003002,-0.0008837918603454935
,0.03403403403403393,-0.0003026340003369109,,0.03403403403403393,0.002157383720492084,,0.03403403403403393,0.0007805613116065547,,0.03403403403403393,0.0007746960427427429,,0.03403403403403393,-0.0003120920920920612,,0.03403403403403393,0.0016293962279863748,,0.03403403403403393,-0.0006810526301250735,,0.03403403403403393,-0.0010016307750582234
,0.03803803803803785,-0.0003382380003765468,,0.03803803803803785,0.0024111935699617356,,0.03803803803803785,0.0008723920541485005,,0.03803803803803785,0.0008658367536536521,,0.03803803803803785,-0.0003488088088087736,,0.03803803803803785,0.001821089901867121,,0.03803803803803785,-0.0007611764689633159,,0.03803803803803785,-0.0011194696897709534
,0.042042042042042205,-0.00037384200041618666,,0.042042042042042205,0.002665003419431416,,0.042042042042042205,0.0009642227966904565,,0.042042042042042205,0.0009569774645645713,,0.042042042042042205,-0.00038552552552549,,0.042042042042042205,0.0020127835757478884,,0.042042042042042205,-0.0008413003078015671,,0.042042042042042205,-0.0012373086044836963
,0.04604604604604612,-0.00040944600045582255,,0.04604604604604612,0.0029188132689010678,,0.04604604604604612,0.0010560535392324024,,0.04604604604604612,0.0010481181754754805,,0.04604604604604612,-0.0004222422422422024,,0.04604604604604612,0.002204477249628635,,0.04604604604604612,-0.0009214241466398095,,0.04604604604604612,-0.001355147519196426
,0.05005005005005003,-0.00044505000049545844,,0.05005005005005003,0.0031726231183707198,,0.05005005005005003,0.001147884281774348,,0.05005005005005003,0.0011392588863863896,,0.05005005005005003,-0.00045895895895891475,,0.05005005005005003,0.002396170923509381,,0.05005005005005003,-0.0010015479854780518,,0.05005005005005003,-0.001472986433909156
,0.054054054054053946,-0.00048065400053509433,,0.054054054054053946,0.0034264329678403717,,0.054054054054053946,0.001239715024316294,,0.054054054054053946,0.0012303995972972987,,0.054054054054053946,-0.0004956756756756271,,0.054054054054053946,0.002587864597390127,,0.054054054054053946,-0.0010816718243162942,,0.054054054054053946,-0.0015908253486218858
,0.05805805805805786,-0.0005162580005747302,,0.05805805805805786,0.0036802428173100237,,0.05805805805805786,0.0013315457668582398,,0.05805805805805786,0.0013215403082082078,,0.05805805805805786,-0.0005323923923923395,,0.05805805805805786,0.0027795582712708735,,0.05805805805805786,-0.0011617956631545367,,0.05805805805805786,-0.0017086642633346155
,0.06206206206206222,-0.0005518620006143701,,0.06206206206206222,0.003934052666779704,,0.06206206206206222,0.0014233765094001957,,0.06206206206206222,0.0014126810191191271,,0.06206206206206222,-0.0005691091091090559,,0.06206206206206222,0.002971251945151641,,0.06206206206206222,-0.0012419195019927878,,0.06206206206206222,-0.0018265031780473585
,0.06606606606606613,-0.000587466000654006,,0.06606606606606613,0.004187862516249356,,0.06606606606606613,0.0015152072519421416,,0.06606606606606613,0.0015038217300300362,,0.06606606606606613,-0.0006058258258257683,,0.06606606606606613,0.003162945619032387,,0.06606606606606613,-0.0013220433408310302,,0.06606606606606613,-0.0019443420927600884
,0.07007007007007005,-0.0006230700006936418,,0.07007007007007005,0.004441672365719008,,0.07007007007007005,0.0016070379944840875,,0.07007007007007005,0.0015949624409409455,,0.07007007007007005,-0.0006425425425424806,,0.07007007007007005,0.0033546392929131334,,0.07007007007007005,-0.0014021671796692727,,0.07007007007007005,-0.002062181007472818
,0.07407407407407396,-0.0006586740007332776,,0.07407407407407396,0.004695482215188659,,0.07407407407407396,0.0016988687370260332,,0.07407407407407396,0.0016861031518518547,,0.07407407407407396,-0.000679259259259193,,0.07407407407407396,0.0035463329667938795,,0.07407407407407396,-0.001482291018507515,,0.07407407407407396,-0.002180019922185548
,0.07807807807807787,-0.0006942780007729135,,0.07807807807807787,0.004949292064658312,,0.07807807807807787,0.001790699479567979,,0.07807807807807787,0.0017772438627627638,,0.07807807807807787,-0.0007159759759759053,,0.07807807807807787,0.0037380266406746255,,0.07807807807807787,-0.0015624148573457574,,0.07807807807807787,-0.002297858836898278
,0.08208208208208223,-0.0007298820008125534,,0.08208208208208223,0.005203101914127992,,0.08208208208208223,0.0018825302221099351,,0.08208208208208223,0.001868384573673683,,0.08208208208208223,-0.0007526926926926218,,0.08208208208208223,0.003929720314555393,,0.08208208208208223,-0.0016425386961840087,,0.08208208208208223,-0.002415697751611021
,0.08608608608608614,-0.0007654860008521893,,0.08608608608608614,0.0054569117635976435,,0.08608608608608614,0.001974360964651881,,0.08608608608608614,0.001959525284584592,,0.08608608608608614,-0.0007894094094093342,,0.08608608608608614,0.004121413988436139,,0.08608608608608614,-0.001722662535022251,,0.08608608608608614,-0.002533536666323751
,0.09009009009009006,-0.0008010900008918252,,0.09009009009009006,0.005710721613067296,,0.09009009009009006,0.0020661917071938267,,0.09009009009009006,0.0020506659954955013,,0.09009009009009006,-0.0008261261261260465,,0.09009009009009006,0.004313107662316885,,0.09009009009009006,-0.0018027863738604934,,0.09009009009009006,-0.0026513755810364807
,0.09409409409409397,-0.0008366940009314611,,0.09409409409409397,0.0059645314625369475,,0.09409409409409397,0.0021580224497357724,,0.09409409409409397,0.0021418067064064104,,0.09409409409409397,-0.0008628428428427589,,0.09409409409409397,0.0045048013361976315,,0.09409409409409397,-0.0018829102126987358,,0.09409409409409397,-0.0027692144957492107
,0.09809809809809789,-0.000872298000971097,,0.09809809809809789,0.0062183413120066,,0.09809809809809789,0.0022498531922777185,,0.09809809809809789,0.0022329474173173195,,0.09809809809809789,-0.0008995595595594713,,0.09809809809809789,0.004696495010078378,,0.09809809809809789,-0.001963034051536978,,0.09809809809809789,-0.0028870534104619406
,0.10210210210210224,-0.0009079020010107368,,0.10210210210210224,0.00647215116147628,,0.10210210210210224,0.002341683934819674,,0.10210210210210224,0.002324088128228239,,0.10210210210210224,-0.0009362762762761877,,0.10210210210210224,0.004888188683959145,,0.10210210210210224,-0.0020431578903752296,,0.10210210210210224,-0.0030048923251746835
,0.10610610610610616,-0.0009435060010503727,,0.10610610610610616,0.006725961010945932,,0.10610610610610616,0.0024335146773616203,,0.10610610610610616,0.002415228839139148,,0.10610610610610616,-0.0009729929929929,,0.10610610610610616,0.005079882357839891,,0.10610610610610616,-0.0021232817292134716,,0.10610610610610616,-0.003122731239887413
,0.11011011011011007,-0.0009791100010900086,,0.11011011011011007,0.006979770860415584,,0.11011011011011007,0.002525345419903566,,0.11011011011011007,0.002506369550050057,,0.11011011011011007,-0.0010097097097096124,,0.11011011011011007,0.005271576031720638,,0.11011011011011007,-0.002203405568051714,,0.11011011011011007,-0.003240570154600143
,0.11411411411411398,-0.0010147140011296444,,0.11411411411411398,0.0072335807098852355,,0.11411411411411398,0.0026171761624455116,,0.11411411411411398,0.0025975102609609663,,0.11411411411411398,-0.0010464264264263248,,0.11411411411411398,0.005463269705601384,,0.11411411411411398,-0.0022835294068899565,,0.11411411411411398,-0.003358409069312873
,0.1181181181181179,-0.0010503180011692803,,0.1181181181181179,0.007487390559354888,,0.1181181181181179,0.0027090069049874577,,0.1181181181181179,0.0026886509718718754,,0.1181181181181179,-0.001083143143143037,,0.1181181181181179,0.0056549633794821304,,0.1181181181181179,-0.002363653245728199,,0.1181181181181179,-0.0034762479840256028
,0.12212212212212226,-0.0010859220012089201,,0.12212212212212226,0.007741200408824568,,0.12212212212212226,0.0028008376475294134,,0.12212212212212226,0.002779791682782795,,0.12212212212212226,-0.0011198598598597537,,0.12212212212212226,0.005846657053362898,,0.12212212212212226,-0.00244377708456645,,0.12212212212212226,-0.0035940868987383457
,0.12612612612612617,-0.001121526001248556,,0.12612612612612617,0.00799501025829422,,0.12612612612612617,0.0028926683900713595,,0.12612612612612617,0.002870932393693704,,0.12612612612612617,-0.001156576576576466,,0.12612612612612617,0.006038350727243644,,0.12612612612612617,-0.0025239009234046925,,0.12612612612612617,-0.0037119258134510756
,0.13013013013013008,-0.001157130001288192,,0.13013013013013008,0.008248820107763871,,0.13013013013013008,0.002984499132613305,,0.13013013013013008,0.002962073104604613,,0.13013013013013008,-0.0011932932932931784,,0.13013013013013008,0.00623004440112439,,0.13013013013013008,-0.002604024762242935,,0.13013013013013008,-0.0038297647281638056
,0.134134134134134,-0.0011927340013278278,,0.134134134134134,0.008502629957233524,,0.134134134134134,0.003076329875155251,,0.134134134134134,0.0030532138155155222,,0.134134134134134,-0.0012300100100098906,,0.134134134134134,0.006421738075005136,,0.134134134134134,-0.0026841486010811774,,0.134134134134134,-0.003947603642876535
,0.1381381381381379,-0.0012283380013674637,,0.1381381381381379,0.008756439806703176,,0.1381381381381379,0.003168160617697197,,0.1381381381381379,0.0031443545264264313,,0.1381381381381379,-0.001266726726726603,,0.1381381381381379,0.0066134317488858825,,0.1381381381381379,-0.00276427243991942,,0.1381381381381379,-0.004065442557589265
,0.14214214214214227,-0.0012639420014071035,,0.14214214214214227,0.009010249656172855,,0.14214214214214227,0.003259991360239153,,0.14214214214214227,0.0032354952373373504,,0.14214214214214227,-0.0013034434434433194,,0.14214214214214227,0.00680512542276665,,0.14214214214214227,-0.002844396278757671,,0.14214214214214227,-0.004183281472302008
,0.14614614614614618,-0.0012995460014467394,,0.14614614614614618,0.009264059505642507,,0.14614614614614618,0.0033518221027810987,,0.14614614614614618,0.0033266359482482595,,0.14614614614614618,-0.001340160160160032,,0.14614614614614618,0.006996819096647396,,0.14614614614614618,-0.0029245201175959134,,0.14614614614614618,-0.004301120387014738
,0.1501501501501501,-0.0013351500014863753,,0.1501501501501501,0.00951786935511216,,0.1501501501501501,0.0034436528453230444,,0.1501501501501501,0.003417776659159169,,0.1501501501501501,-0.0013768768768767441,,0.1501501501501501,0.007188512770528142,,0.1501501501501501,-0.003004643956434156,,0.1501501501501501,-0.004418959301727468
,0.154154154154154,-0.0013707540015260112,,0.154154154154154,0.009771679204581812,,0.154154154154154,0.00353548358786499,,0.154154154154154,0.003508917370070078,,0.154154154154154,-0.0014135935935934566,,0.154154154154154,0.007380206444408888,,0.154154154154154,-0.003084767795272398,,0.154154154154154,-0.004536798216440197
,0.15815815815815792,-0.001406358001565647,,0.15815815815815792,0.010025489054051463,,0.15815815815815792,0.003627314330406936,,0.15815815815815792,0.0036000580809809873,,0.15815815815815792,-0.001450310310310169,,0.15815815815815792,0.007571900118289635,,0.15815815815815792,-0.0031648916341106403,,0.15815815815815792,-0.004654637131152928
,0.16216216216216228,-0.0014419620016052868,,0.16216216216216228,0.010279298903521144,,0.16216216216216228,0.0037191450729488922,,0.16216216216216228,0.0036911987918919064,,0.16216216216216228,-0.0014870270270268854,,0.16216216216216228,0.007763593792170402,,0.16216216216216228,-0.003245015472948892,,0.16216216216216228,-0.00477247604586567
,0.1661661661661662,-0.0014775660016449227,,0.1661661661661662,0.010533108752990796,,0.1661661661661662,0.003810975815490838,,0.1661661661661662,0.0037823395028028155,,0.1661661661661662,-0.0015237437437435977,,0.1661661661661662,0.00795528746605115,,0.1661661661661662,-0.003325139311787134,,0.1661661661661662,-0.0048903149605784004
,0.1701701701701701,-0.0015131700016845586,,0.1701701701701701,0.010786918602460447,,0.1701701701701701,0.0039028065580327836,,0.1701701701701701,0.0038734802137137246,,0.1701701701701701,-0.0015604604604603101,,0.1701701701701701,0.008146981139931895,,0.1701701701701701,-0.0034052631506253763,,0.1701701701701701,-0.00500815387529113
,0.17417417417417402,-0.0015487740017241945,,0.17417417417417402,0.011040728451930099,,0.17417417417417402,0.00399463730057473,,0.17417417417417402,0.003964620924624634,,0.17417417417417402,-0.0015971771771770226,,0.17417417417417402,0.008338674813812641,,0.17417417417417402,-0.0034853869894636187,,0.17417417417417402,-0.00512599279000386
,0.17817817817817794,-0.0015843780017638304,,0.17817817817817794,0.011294538301399752,,0.17817817817817794,0.004086468043116675,,0.17817817817817794,0.004055761635535543,,0.17817817817817794,-0.0016338938938937348,,0.17817817817817794,0.008530368487693387,,0.17817817817817794,-0.003565510828301861,,0.17817817817817794,-0.00524383170471659
,0.1821821821821823,-0.0016199820018034702,,0.1821821821821823,0.011548348150869431,,0.1821821821821823,0.0041782987856586315,,0.1821821821821823,0.004146902346446462,,0.1821821821821823,-0.0016706106106104512,,0.1821821821821823,0.008722062161574154,,0.1821821821821823,-0.0036456346671401123,,0.1821821821821823,-0.005361670619429333
,0.1861861861861862,-0.001655586001843106,,0.1861861861861862,0.011802158000339083,,0.1861861861861862,0.004270129528200577,,0.1861861861861862,0.004238043057357372,,0.1861861861861862,-0.0017073273273271637,,0.1861861861861862,0.0089137558354549,,0.1861861861861862,-0.0037257585059783547,,0.1861861861861862,-0.005479509534142063
,0.19019019019019012,-0.001691190001882742,,0.19019019019019012,0.012055967849808736,,0.19019019019019012,0.004361960270742523,,0.19019019019019012,0.004329183768268281,,0.19019019019019012,-0.0017440440440438761,,0.19019019019019012,0.009105449509335648,,0.19019019019019012,-0.003805882344816597,,0.19019019019019012,-0.005597348448854792
,0.19419419419419404,-0.0017267940019223779,,0.19419419419419404,0.012309777699278388,,0.19419419419419404,0.0044537910132844685,,0.19419419419419404,0.00442032447917919,,0.19419419419419404,-0.0017807607607605884,,0.19419419419419404,0.009297143183216394,,0.19419419419419404,-0.0038860061836548396,,0.19419419419419404,-0.0057151873635675225
,0.1981981981981984,-0.0017623980019620177,,0.1981981981981984,0.012563587548748067,,0.1981981981981984,0.004545621755826425,,0.1981981981981984,0.004511465190090109,,0.1981981981981984,-0.0018174774774773047,,0.1981981981981984,0.009488836857097161,,0.1981981981981984,-0.003966130022493091,,0.1981981981981984,-0.005833026278280265
,0.2022022022022023,-0.0017980020020016536,,0.2022022022022023,0.01281739739821772,,0.2022022022022023,0.00463745249836837,,0.2022022022022023,0.004602605901001018,,0.2022022022022023,-0.0018541941941940172,,0.2022022022022023,0.009680530530977907,,0.2022022022022023,-0.004046253861331333,,0.2022022022022023,-0.005950865192992995
,0.20620620620620622,-0.0018336060020412894,,0.20620620620620622,0.013071207247687372,,0.20620620620620622,0.004729283240910317,,0.20620620620620622,0.004693746611911927,,0.20620620620620622,-0.0018909109109107296,,0.20620620620620622,0.009872224204858653,,0.20620620620620622,-0.004126377700169576,,0.20620620620620622,-0.006068704107705725
,0.21021021021021014,-0.0018692100020809253,,0.21021021021021014,0.013325017097157024,,0.21021021021021014,0.0048211139834522625,,0.21021021021021014,0.004784887322822836,,0.21021021021021014,-0.0019276276276274419,,0.21021021021021014,0.0100639178787394,,0.21021021021021014,-0.004206501539007818,,0.21021021021021014,-0.006186543022418455
,0.21421421421421405,-0.0019048140021205612,,0.21421421421421405,0.013578826946626675,,0.21421421421421405,0.004912944725994208,,0.21421421421421405,0.004876028033733746,,0.21421421421421405,-0.001964344344344154,,0.21421421421421405,0.010255611552620145,,0.21421421421421405,-0.0042866253778460605,,0.21421421421421405,-0.006304381937131185
,0.2182182182182184,-0.001940418002160201,,0.2182182182182184,0.013832636796096356,,0.2182182182182184,0.005004775468536164,,0.2182182182182184,0.004967168744644665,,0.2182182182182184,-0.002001061061060871,,0.2182182182182184,0.010447305226500914,,0.2182182182182184,-0.004366749216684312,,0.2182182182182184,-0.006422220851843928
,0.22222222222222232,-0.001976022002199837,,0.22222222222222232,0.014086446645566008,,0.22222222222222232,0.00509660621107811,,0.22222222222222232,0.005058309455555574,,0.22222222222222232,-0.002037777777777583,,0.22222222222222232,0.01063899890038166,,0.22222222222222232,-0.004446873055522554,,0.22222222222222232,-0.0065400597665566575
,0.22622622622622623,-0.002011626002239473,,0.22622622622622623,0.01434025649503566,,0.22622622622622623,0.005188436953620056,,0.22622622622622623,0.005149450166466483,,0.22622622622622623,-0.0020744944944942954,,0.22622622622622623,0.010830692574262406,,0.22622622622622623,-0.0045269968943607965,,0.22622622622622623,-0.006657898681269387
,0.23023023023023015,-0.002047230002279109,,0.23023023023023015,0.01459406634450531,,0.23023023023023015,0.005280267696162001,,0.23023023023023015,0.005240590877377392,,0.23023023023023015,-0.002111211211211008,,0.23023023023023015,0.011022386248143152,,0.23023023023023015,-0.004607120733199039,,0.23023023023023015,-0.006775737595982117
,0.23423423423423406,-0.0020828340023187446,,0.23423423423423406,0.014847876193974964,,0.23423423423423406,0.005372098438703947,,0.23423423423423406,0.005331731588288301,,0.23423423423423406,-0.0021479279279277203,,0.23423423423423406,0.011214079922023898,,0.23423423423423406,-0.004687244572037281,,0.23423423423423406,-0.006893576510694847
,0.23823823823823842,-0.0021184380023583846,,0.23823823823823842,0.015101686043444643,,0.23823823823823842,0.005463929181245903,,0.23823823823823842,0.0054228722991992205,,0.23823823823823842,-0.0021846446446444367,,0.23823823823823842,0.011405773595904665,,0.23823823823823842,-0.0047673684108755325,,0.23823823823823842,-0.00701141542540759
,0.24224224224224233,-0.0021540420023980203,,0.24224224224224233,0.015355495892914295,,0.24224224224224233,0.005555759923787849,,0.24224224224224233,0.00551401301011013,,0.24224224224224233,-0.002221361361361149,,0.24224224224224233,0.011597467269785411,,0.24224224224224233,-0.004847492249713775,,0.24224224224224233,-0.00712925434012032
,0.24624624624624625,-0.0021896460024376564,,0.24624624624624625,0.015609305742383948,,0.24624624624624625,0.005647590666329795,,0.24624624624624625,0.005605153721021039,,0.24624624624624625,-0.002258078078077861,,0.24624624624624625,0.011789160943666157,,0.24624624624624625,-0.004927616088552017,,0.24624624624624625,-0.00724709325483305
,0.25025025025025016,-0.002225250002477292,,0.25025025025025016,0.015863115591853598,,0.25025025025025016,0.005739421408871741,,0.25025025025025016,0.005696294431931948,,0.25025025025025016,-0.0022947947947945736,,0.25025025025025016,0.011980854617546905,,0.25025025025025016,-0.00500773992739026,,0.25025025025025016,-0.00736493216954578
,0.2542542542542541,-0.002260854002516928,,0.2542542542542541,0.016116925441323253,,0.2542542542542541,0.005831252151413687,,0.2542542542542541,0.005787435142842857,,0.2542542542542541,-0.002331511511511286,,0.2542542542542541,0.012172548291427651,,0.2542542542542541,-0.005087863766228501,,0.2542542542542541,-0.00748277108425851
,0.25825825825825843,-0.0022964580025565677,,0.25825825825825843,0.016370735290792932,,0.25825825825825843,0.005923082893955643,,0.25825825825825843,0.0058785758537537765,,0.25825825825825843,-0.0023682282282280025,,0.25825825825825843,0.012364241965308418,,0.25825825825825843,-0.005167987605066753,,0.25825825825825843,-0.007600609998971252
,0.26226226226226235,-0.002332062002596204,,0.26226226226226235,0.016624545140262584,,0.26226226226226235,0.006014913636497588,,0.26226226226226235,0.005969716564664686,,0.26226226226226235,-0.002404944944944715,,0.26226226226226235,0.012555935639189164,,0.26226226226226235,-0.005248111443904996,,0.26226226226226235,-0.007718448913683982
,0.26626626626626626,-0.0023676660026358395,,0.26626626626626626,0.016878354989732235,,0.26626626626626626,0.006106744379039534,,0.26626626626626626,0.006060857275575595,,0.26626626626626626,-0.0024416616616614274,,0.26626626626626626,0.01274762931306991,,0.26626626626626626,-0.005328235282743237,,0.26626626626626626,-0.007836287828396711
,0.2702702702702702,-0.0024032700026754756,,0.2702702702702702,0.017132164839201887,,0.2702702702702702,0.00619857512158148,,0.2702702702702702,0.006151997986486504,,0.2702702702702702,-0.0024783783783781394,,0.2702702702702702,0.012939322986950656,,0.2702702702702702,-0.00540835912158148,,0.2702702702702702,-0.007954126743109443
,0.2742742742742741,-0.0024388740027151113,,0.2742742742742741,0.01738597468867154,,0.2742742742742741,0.006290405864123426,,0.2742742742742741,0.006243138697397413,,0.2742742742742741,-0.002515095095094852,,0.2742742742742741,0.013131016660831402,,0.2742742742742741,-0.005488482960419722,,0.2742742742742741,-0.008071965657822172
,0.27827827827827845,-0.0024744780027547513,,0.27827827827827845,0.017639784538141218,,0.27827827827827845,0.0063822366066653815,,0.27827827827827845,0.006334279408308332,,0.27827827827827845,-0.0025518118118115682,,0.27827827827827845,0.013322710334712171,,0.27827827827827845,-0.005568606799257973,,0.27827827827827845,-0.008189804572534915
,0.28228228228228236,-0.002510082002794387,,0.28228228228228236,0.017893594387610873,,0.28228228228228236,0.006474067349207328,,0.28228228228228236,0.0064254201192192415,,0.28228228228228236,-0.0025885285285282807,,0.28228228228228236,0.013514404008592917,,0.28228228228228236,-0.005648730638096216,,0.28228228228228236,-0.008307643487247645
,0.2862862862862863,-0.002545686002834023,,0.2862862862862863,0.018147404237080524,,0.2862862862862863,0.006565898091749274,,0.2862862862862863,0.006516560830130151,,0.2862862862862863,-0.002625245245244993,,0.2862862862862863,0.013706097682473663,,0.2862862862862863,-0.005728854476934458,,0.2862862862862863,-0.008425482401960374
,0.2902902902902902,-0.0025812900028736587,,0.2902902902902902,0.018401214086550176,,0.2902902902902902,0.006657728834291219,,0.2902902902902902,0.00660770154104106,,0.2902902902902902,-0.0026619619619617056,,0.2902902902902902,0.01389779135635441,,0.2902902902902902,-0.005808978315772701,,0.2902902902902902,-0.008543321316673104
,0.2942942942942941,-0.002616894002913295,,0.2942942942942941,0.018655023936019827,,0.2942942942942941,0.006749559576833165,,0.2942942942942941,0.006698842251951969,,0.2942942942942941,-0.002698678678678418,,0.2942942942942941,0.014089485030235155,,0.2942942942942941,-0.005889102154610943,,0.2942942942942941,-0.008661160231385833
,0.29829829829829846,-0.0026524980029529344,,0.29829829829829846,0.018908833785489507,,0.29829829829829846,0.006841390319375121,,0.29829829829829846,0.006789982962862888,,0.29829829829829846,-0.0027353953953951344,,0.29829829829829846,0.014281178704115922,,0.29829829829829846,-0.005969225993449194,,0.29829829829829846,-0.008778999146098577
,0.3023023023023024,-0.0026881020029925705,,0.3023023023023024,0.019162643634959158,,0.3023023023023024,0.006933221061917067,,0.3023023023023024,0.0068811236737737974,,0.3023023023023024,-0.0027721121121118465,,0.3023023023023024,0.014472872377996668,,0.3023023023023024,-0.006049349832287437,,0.3023023023023024,-0.008896838060811306
,0.3063063063063063,-0.002723706003032206,,0.3063063063063063,0.01941645348442881,,0.3063063063063063,0.0070250518044590125,,0.3063063063063063,0.0069722643846847066,,0.3063063063063063,-0.002808828828828559,,0.3063063063063063,0.014664566051877416,,0.3063063063063063,-0.006129473671125679,,0.3063063063063063,-0.009014676975524038
,0.3103103103103102,-0.0027593100030718423,,0.3103103103103102,0.019670263333898465,,0.3103103103103102,0.007116882547000958,,0.3103103103103102,0.007063405095595616,,0.3103103103103102,-0.0028455455455452714,,0.3103103103103102,0.014856259725758162,,0.3103103103103102,-0.006209597509963922,,0.3103103103103102,-0.009132515890236767
,0.3143143143143141,-0.002794914003111478,,0.3143143143143141,0.019924073183368116,,0.3143143143143141,0.007208713289542905,,0.3143143143143141,0.007154545806506525,,0.3143143143143141,-0.002882262262261984,,0.3143143143143141,0.015047953399638908,,0.3143143143143141,-0.006289721348802164,,0.3143143143143141,-0.009250354804949497
,0.31831831831831847,-0.002830518003151118,,0.31831831831831847,0.020177883032837796,,0.31831831831831847,0.007300544032084861,,0.31831831831831847,0.007245686517417444,,0.31831831831831847,-0.0029189789789787,,0.31831831831831847,0.015239647073519675,,0.31831831831831847,-0.006369845187640415,,0.31831831831831847,-0.00936819371966224
,0.3223223223223224,-0.0028661220031907537,,0.3223223223223224,0.020431692882307447,,0.3223223223223224,0.0073923747746268064,,0.3223223223223224,0.007336827228328353,,0.3223223223223224,-0.0029556956956954127,,0.3223223223223224,0.015431340747400421,,0.3223223223223224,-0.006449969026478658,,0.3223223223223224,-0.00948603263437497
,0.3263263263263263,-0.00290172600323039,,0.3263263263263263,0.0206855027317771,,0.3263263263263263,0.007484205517168752,,0.3263263263263263,0.0074279679392392625,,0.3263263263263263,-0.002992412412412125,,0.3263263263263263,0.015623034421281167,,0.3263263263263263,-0.0065300928653169,,0.3263263263263263,-0.009603871549087699
,0.3303303303303302,-0.0029373300032700255,,0.3303303303303302,0.02093931258124675,,0.3303303303303302,0.007576036259710698,,0.3303303303303302,0.007519108650150172,,0.3303303303303302,-0.003029129129128837,,0.3303303303303302,0.015814728095161913,,0.3303303303303302,-0.0066102167041551425,,0.3303303303303302,-0.009721710463800428
,0.3343343343343341,-0.0029729340033096616,,0.3343343343343341,0.021193122430716402,,0.3343343343343341,0.0076678670022526435,,0.3343343343343341,0.007610249361061081,,0.3343343343343341,-0.0030658458458455496,,0.3343343343343341,0.01600642176904266,,0.3343343343343341,-0.006690340542993385,,0.3343343343343341,-0.00983954937851316
,0.3383383383383385,-0.003008538003349301,,0.3383383383383385,0.021446932280186085,,0.3383383383383385,0.0077596977447945996,,0.3383383383383385,0.007701390071972,,0.3383383383383385,-0.003102562562562266,,0.3383383383383385,0.016198115442923426,,0.3383383383383385,-0.006770464381831636,,0.3383383383383385,-0.009957388293225901
,0.3423423423423424,-0.0030441420033889372,,0.3423423423423424,0.021700742129655736,,0.3423423423423424,0.007851528487336546,,0.3423423423423424,0.007792530782882909,,0.3423423423423424,-0.0031392792792789784,,0.3423423423423424,0.016389809116804172,,0.3423423423423424,-0.0068505882206698785,,0.3423423423423424,-0.010075227207938632
,0.3463463463463463,-0.003079746003428573,,0.3463463463463463,0.021954551979125388,,0.3463463463463463,0.007943359229878492,,0.3463463463463463,0.007883671493793818,,0.3463463463463463,-0.003175995995995691,,0.3463463463463463,0.01658150279068492,,0.3463463463463463,-0.006930712059508121,,0.3463463463463463,-0.010193066122651362
,0.3503503503503502,-0.003115350003468209,,0.3503503503503502,0.02220836182859504,,0.3503503503503502,0.008035189972420437,,0.3503503503503502,0.007974812204704727,,0.3503503503503502,-0.0032127127127124034,,0.3503503503503502,0.016773196464565668,,0.3503503503503502,-0.007010835898346363,,0.3503503503503502,-0.010310905037364091
,0.35435435435435414,-0.0031509540035078447,,0.35435435435435414,0.02246217167806469,,0.35435435435435414,0.008127020714962383,,0.35435435435435414,0.008065952915615637,,0.35435435435435414,-0.0032494294294291154,,0.35435435435435414,0.016964890138446414,,0.35435435435435414,-0.007090959737184606,,0.35435435435435414,-0.010428743952076821
,0.3583583583583585,-0.0031865580035474847,,0.3583583583583585,0.02271598152753437,,0.3583583583583585,0.00821885145750434,,0.3583583583583585,0.008157093626526555,,0.3583583583583585,-0.003286146146145832,,0.3583583583583585,0.01715658381232718,,0.3583583583583585,-0.007171083576022857,,0.3583583583583585,-0.010546582866789564
,0.3623623623623624,-0.0032221620035871204,,0.3623623623623624,0.02296979137700402,,0.3623623623623624,0.008310682200046285,,0.3623623623623624,0.008248234337437465,,0.3623623623623624,-0.003322862862862544,,0.3623623623623624,0.017348277486207927,,0.3623623623623624,-0.007251207414861099,,0.3623623623623624,-0.010664421781502294
,0.3663663663663663,-0.0032577660036267565,,0.3663663663663663,0.023223601226473677,,0.3663663663663663,0.00840251294258823,,0.3663663663663663,0.008339375048348373,,0.3663663663663663,-0.0033595795795792567,,0.3663663663663663,0.017539971160088673,,0.3663663663663663,-0.007331331253699342,,0.3663663663663663,-0.010782260696215023
,0.37037037037037024,-0.003293370003666392,,0.37037037037037024,0.023477411075943328,,0.37037037037037024,0.008494343685130176,,0.37037037037037024,0.008430515759259283,,0.37037037037037024,-0.003396296296295969,,0.37037037037037024,0.01773166483396942,,0.37037037037037024,-0.007411455092537584,,0.37037037037037024,-0.010900099610927754
,0.37437437437437415,-0.0033289740037060283,,0.37437437437437415,0.02373122092541298,,0.37437437437437415,0.008586174427672122,,0.37437437437437415,0.008521656470170192,,0.37437437437437415,-0.0034330130130126816,,0.37437437437437415,0.017923358507850165,,0.37437437437437415,-0.007491578931375826,,0.37437437437437415,-0.011017938525640484
,0.3783783783783785,-0.003364578003745668,,0.3783783783783785,0.02398503077488266,,0.3783783783783785,0.008678005170214078,,0.3783783783783785,0.008612797181081112,,0.3783783783783785,-0.003469729729729398,,0.3783783783783785,0.018115052181730932,,0.3783783783783785,-0.007571702770214078,,0.3783783783783785,-0.011135777440353227
,0.3823823823823824,-0.003400182003785304,,0.3823823823823824,0.02423884062435231,,0.3823823823823824,0.008769835912756024,,0.3823823823823824,0.00870393789199202,,0.3823823823823824,-0.0035064464464461104,,0.3823823823823824,0.018306745855611678,,0.3823823823823824,-0.00765182660905232,,0.3823823823823824,-0.011253616355065957
,0.38638638638638634,-0.0034357860038249396,,0.38638638638638634,0.024492650473821962,,0.38638638638638634,0.00886166665529797,,0.38638638638638634,0.00879507860290293,,0.38638638638638634,-0.0035431631631628224,,0.38638638638638634,0.018498439529492424,,0.38638638638638634,-0.007731950447890562,,0.38638638638638634,-0.011371455269778686
,0.39039039039039025,-0.0034713900038645757,,0.39039039039039025,0.024746460323291614,,0.39039039039039025,0.008953497397839915,,0.39039039039039025,0.008886219313813839,,0.39039039039039025,-0.003579879879879535,,0.39039039039039025,0.01869013320337317,,0.39039039039039025,-0.007812074286728804,,0.39039039039039025,-0.011489294184491416
,0.39439439439439417,-0.0035069940039042114,,0.39439439439439417,0.02500027017276127,,0.39439439439439417,0.00904532814038186,,0.39439439439439417,0.008977360024724748,,0.39439439439439417,-0.0036165965965962474,,0.39439439439439417,0.018881826877253916,,0.39439439439439417,-0.007892198125567048,,0.39439439439439417,-0.011607133099204145
,0.3983983983983985,-0.0035425980039438514,,0.3983983983983985,0.025254080022230948,,0.3983983983983985,0.009137158882923817,,0.3983983983983985,0.009068500735635667,,0.3983983983983985,-0.0036533133133129637,,0.3983983983983985,0.019073520551134683,,0.3983983983983985,-0.007972321964405298,,0.3983983983983985,-0.011724972013916889
,0.40240240240240244,-0.0035782020039834875,,0.40240240240240244,0.0255078898717006,,0.40240240240240244,0.009228989625465762,,0.40240240240240244,0.009159641446546577,,0.40240240240240244,-0.003690030030029676,,0.40240240240240244,0.01926521422501543,,0.40240240240240244,-0.008052445803243541,,0.40240240240240244,-0.011842810928629618
,0.40640640640640635,-0.003613806004023123,,0.40640640640640635,0.02576169972117025,,0.40640640640640635,0.00932082036800771,,0.40640640640640635,0.009250782157457485,,0.40640640640640635,-0.0037267467467463886,,0.40640640640640635,0.019456907898896175,,0.40640640640640635,-0.008132569642081783,,0.40640640640640635,-0.01196064984334235
,0.41041041041041026,-0.003649410004062759,,0.41041041041041026,0.026015509570639903,,0.41041041041041026,0.009412651110549656,,0.41041041041041026,0.009341922868368395,,0.41041041041041026,-0.003763463463463101,,0.41041041041041026,0.019648601572776925,,0.41041041041041026,-0.008212693480920026,,0.41041041041041026,-0.012078488758055079
,0.4144144144144142,-0.003685014004102395,,0.4144144144144142,0.026269319420109554,,0.4144144144144142,0.009504481853091601,,0.4144144144144142,0.009433063579279304,,0.4144144144144142,-0.003800180180179813,,0.4144144144144142,0.01984029524665767,,0.4144144144144142,-0.008292817319758268,,0.4144144144144142,-0.012196327672767808
,0.41841841841841854,-0.003720618004142035,,0.41841841841841854,0.026523129269579233,,0.41841841841841854,0.009596312595633557,,0.41841841841841854,0.009524204290190224,,0.41841841841841854,-0.0038368968968965295,,0.41841841841841854,0.020031988920538438,,0.41841841841841854,-0.00837294115859652,,0.41841841841841854,-0.012314166587480552
,0.42242242242242245,-0.0037562220041816707,,0.42242242242242245,0.02677693911904889,,0.42242242242242245,0.009688143338175503,,0.42242242242242245,0.009615345001101132,,0.42242242242242245,-0.003873613613613242,,0.42242242242242245,0.020223682594419184,,0.42242242242242245,-0.008453064997434761,,0.42242242242242245,-0.012432005502193281
,0.42642642642642636,-0.0037918260042213068,,0.42642642642642636,0.02703074896851854,,0.42642642642642636,0.009779974080717449,,0.42642642642642636,0.009706485712012042,,0.42642642642642636,-0.003910330330329954,,0.42642642642642636,0.02041537626829993,,0.42642642642642636,-0.008533188836273005,,0.42642642642642636,-0.01254984441690601
,0.4304304304304303,-0.0038274300042609424,,0.4304304304304303,0.02728455881798819,,0.4304304304304303,0.009871804823259394,,0.4304304304304303,0.00979762642292295,,0.4304304304304303,-0.0039470470470466664,,0.4304304304304303,0.020607069942180676,,0.4304304304304303,-0.008613312675111246,,0.4304304304304303,-0.01266768333161874
,0.43443443443443464,-0.0038630340043005825,,0.43443443443443464,0.02753836866745787,,0.43443443443443464,0.00996363556580135,,0.43443443443443464,0.00988876713383387,,0.43443443443443464,-0.003983763763763383,,0.43443443443443464,0.020798763616061443,,0.43443443443443464,-0.008693436513949498,,0.43443443443443464,-0.012785522246331484
,0.43843843843843855,-0.003898638004340218,,0.43843843843843855,0.027792178516927522,,0.43843843843843855,0.010055466308343296,,0.43843843843843855,0.009979907844744779,,0.43843843843843855,-0.004020480480480096,,0.43843843843843855,0.02099045728994219,,0.43843843843843855,-0.00877356035278774,,0.43843843843843855,-0.012903361161044213
,0.44244244244244246,-0.003934242004379854,,0.44244244244244246,0.028045988366397174,,0.44244244244244246,0.010147297050885242,,0.44244244244244246,0.010071048555655689,,0.44244244244244246,-0.004057197197196808,,0.44244244244244246,0.021182150963822935,,0.44244244244244246,-0.008853684191625983,,0.44244244244244246,-0.013021200075756944
,0.4464464464464464,-0.00396984600441949,,0.4464464464464464,0.028299798215866825,,0.4464464464464464,0.010239127793427187,,0.4464464464464464,0.010162189266566597,,0.4464464464464464,-0.004093913913913521,,0.4464464464464464,0.02137384463770368,,0.4464464464464464,-0.008933808030464225,,0.4464464464464464,-0.013139038990469674
,0.4504504504504503,-0.004005450004459126,,0.4504504504504503,0.02855360806533648,,0.4504504504504503,0.010330958535969133,,0.4504504504504503,0.010253329977477507,,0.4504504504504503,-0.004130630630630233,,0.4504504504504503,0.021565538311584427,,0.4504504504504503,-0.009013931869302466,,0.4504504504504503,-0.013256877905182403
,0.45445445445445465,-0.004041054004498766,,0.45445445445445465,0.02880741791480616,,0.45445445445445465,0.01042278927851109,,0.45445445445445465,0.010344470688388426,,0.45445445445445465,-0.004167347347346949,,0.45445445445445465,0.021757231985465194,,0.45445445445445465,-0.009094055708140718,,0.45445445445445465,-0.013374716819895147
,0.45845845845845856,-0.004076658004538401,,0.45845845845845856,0.02906122776427581,,0.45845845845845856,0.010514620021053035,,0.45845845845845856,0.010435611399299336,,0.45845845845845856,-0.004204064064063662,,0.45845845845845856,0.02194892565934594,,0.45845845845845856,-0.009174179546978961,,0.45845845845845856,-0.013492555734607876
,0.4624624624624625,-0.004112262004578038,,0.4624624624624625,0.029315037613745463,,0.4624624624624625,0.01060645076359498,,0.4624624624624625,0.010526752110210244,,0.4624624624624625,-0.004240780780780374,,0.4624624624624625,0.022140619333226686,,0.4624624624624625,-0.009254303385817203,,0.4624624624624625,-0.013610394649320606
,0.4664664664664664,-0.0041478660046176735,,0.4664664664664664,0.029568847463215114,,0.4664664664664664,0.010698281506136926,,0.4664664664664664,0.010617892821121154,,0.4664664664664664,-0.004277497497497086,,0.4664664664664664,0.022332313007107436,,0.4664664664664664,-0.009334427224655445,,0.4664664664664664,-0.013728233564033335
,0.4704704704704703,-0.004183470004657309,,0.4704704704704703,0.029822657312684766,,0.4704704704704703,0.010790112248678872,,0.4704704704704703,0.010709033532032062,,0.4704704704704703,-0.004314214214213799,,0.4704704704704703,0.02252400668098818,,0.4704704704704703,-0.009414551063493688,,0.4704704704704703,-0.013846072478746066
,0.47447447447447466,-0.004219074004696949,,0.47447447447447466,0.03007646716215445,,0.47447447447447466,0.010881942991220828,,0.47447447447447466,0.010800174242942981,,0.47447447447447466,-0.004350930930930515,,0.47447447447447466,0.02271570035486895,,0.47447447447447466,-0.009494674902331938,,0.47447447447447466,-0.013963911393458808
,0.4784784784784786,-0.004254678004736585,,0.4784784784784786,0.0303302770116241,,0.4784784784784786,0.010973773733762774,,0.4784784784784786,0.010891314953853891,,0.4784784784784786,-0.004387647647647227,,0.4784784784784786,0.022907394028749695,,0.4784784784784786,-0.009574798741170181,,0.4784784784784786,-0.01408175030817154
,0.4824824824824825,-0.0042902820047762205,,0.4824824824824825,0.030584086861093752,,0.4824824824824825,0.011065604476304721,,0.4824824824824825,0.010982455664764799,,0.4824824824824825,-0.00442436436436394,,0.4824824824824825,0.02309908770263044,,0.4824824824824825,-0.009654922580008423,,0.4824824824824825,-0.014199589222884269
,0.4864864864864864,-0.004325886004815857,,0.4864864864864864,0.030837896710563403,,0.4864864864864864,0.011157435218846667,,0.4864864864864864,0.011073596375675709,,0.4864864864864864,-0.004461081081080652,,0.4864864864864864,0.023290781376511187,,0.4864864864864864,-0.009735046418846666,,0.4864864864864864,-0.014317428137596998
,0.4904904904904903,-0.004361490004855493,,0.4904904904904903,0.031091706560033055,,0.4904904904904903,0.011249265961388612,,0.4904904904904903,0.011164737086586619,,0.4904904904904903,-0.004497797797797364,,0.4904904904904903,0.023482475050391933,,0.4904904904904903,-0.009815170257684908,,0.4904904904904903,-0.014435267052309728
,0.4944944944944947,-0.004397094004895133,,0.4944944944944947,0.031345516409502734,,0.4944944944944947,0.011341096703930569,,0.4944944944944947,0.011255877797497538,,0.4944944944944947,-0.0045345145145140806,,0.4944944944944947,0.0236741687242727,,0.4944944944944947,-0.00989529409652316,,0.4944944944944947,-0.014553105967022471
,0.4984984984984986,-0.004432698004934768,,0.4984984984984986,0.03159932625897239,,0.4984984984984986,0.011432927446472514,,0.4984984984984986,0.011347018508408446,,0.4984984984984986,-0.0045712312312307934,,0.4984984984984986,0.023865862398153446,,0.4984984984984986,-0.009975417935361401,,0.4984984984984986,-0.0146709448817352
,0.5025025025025025,-0.004468302004974404,,0.5025025025025025,0.03185313610844204,,0.5025025025025025,0.01152475818901446,,0.5025025025025025,0.011438159219319356,,0.5025025025025025,-0.0046079479479475055,,0.5025025025025025,0.024057556072034192,,0.5025025025025025,-0.010055541774199645,,0.5025025025025025,-0.01478878379644793
,0.5065065065065064,-0.00450390600501404,,0.5065065065065064,0.03210694595791169,,0.5065065065065064,0.011616588931556406,,0.5065065065065064,0.011529299930230264,,0.5065065065065064,-0.004644664664664218,,0.5065065065065064,0.024249249745914938,,0.5065065065065064,-0.010135665613037886,,0.5065065065065064,-0.014906622711160661
,0.5105105105105103,-0.004539510005053676,,0.5105105105105103,0.03236075580738134,,0.5105105105105103,0.011708419674098351,,0.5105105105105103,0.011620440641141174,,0.5105105105105103,-0.00468138138138093,,0.5105105105105103,0.024440943419795684,,0.5105105105105103,-0.01021578945187613,,0.5105105105105103,-0.01502446162587339
,0.5145145145145147,-0.0045751140050933154,,0.5145145145145147,0.03261456565685102,,0.5145145145145147,0.011800250416640307,,0.5145145145145147,0.011711581352052093,,0.5145145145145147,-0.004718098098097647,,0.5145145145145147,0.02463263709367645,,0.5145145145145147,-0.01029591329071438,,0.5145145145145147,-0.015142300540586134
,0.5185185185185186,-0.004610718005132952,,0.5185185185185186,0.03286837550632068,,0.5185185185185186,0.011892081159182253,,0.5185185185185186,0.011802722062963003,,0.5185185185185186,-0.004754814814814359,,0.5185185185185186,0.024824330767557197,,0.5185185185185186,-0.010376037129552623,,0.5185185185185186,-0.015260139455298864
,0.5225225225225225,-0.004646322005172588,,0.5225225225225225,0.033122185355790326,,0.5225225225225225,0.011983911901724199,,0.5225225225225225,0.011893862773873911,,0.5225225225225225,-0.004791531531531072,,0.5225225225225225,0.025016024441437947,,0.5225225225225225,-0.010456160968390865,,0.5225225225225225,-0.015377978370011593
,0.5265265265265264,-0.004681926005212223,,0.5265265265265264,0.03337599520525998,,0.5265265265265264,0.012075742644266144,,0.5265265265265264,0.011985003484784821,,0.5265265265265264,-0.004828248248247784,,0.5265265265265264,0.025207718115318693,,0.5265265265265264,-0.010536284807229108,,0.5265265265265264,-0.015495817284724323
,0.5305305305305303,-0.004717530005251859,,0.5305305305305303,0.03362980505472963,,0.5305305305305303,0.01216757338680809,,0.5305305305305303,0.01207614419569573,,0.5305305305305303,-0.004864964964964497,,0.5305305305305303,0.02539941178919944,,0.5305305305305303,-0.01061640864606735,,0.5305305305305303,-0.015613656199437052
,0.5345345345345347,-0.004753134005291499,,0.5345345345345347,0.03388361490419931,,0.5345345345345347,0.012259404129350046,,0.5345345345345347,0.01216728490660665,,0.5345345345345347,-0.004901681681681213,,0.5345345345345347,0.025591105463080206,,0.5345345345345347,-0.010696532484905602,,0.5345345345345347,-0.015731495114149795
,0.5385385385385386,-0.004788738005331135,,0.5385385385385386,0.03413742475366896,,0.5385385385385386,0.012351234871891992,,0.5385385385385386,0.012258425617517558,,0.5385385385385386,-0.004938398398397925,,0.5385385385385386,0.02578279913696095,,0.5385385385385386,-0.010776656323743843,,0.5385385385385386,-0.015849334028862527
,0.5425425425425425,-0.004824342005370771,,0.5425425425425425,0.034391234603138615,,0.5425425425425425,0.012443065614433937,,0.5425425425425425,0.012349566328428468,,0.5425425425425425,-0.004975115115114637,,0.5425425425425425,0.025974492810841698,,0.5425425425425425,-0.010856780162582087,,0.5425425425425425,-0.015967172943575254
,0.5465465465465464,-0.004859946005410407,,0.5465465465465464,0.03464504445260827,,0.5465465465465464,0.012534896356975883,,0.5465465465465464,0.012440707039339376,,0.5465465465465464,-0.00501183183183135,,0.5465465465465464,0.026166186484722444,,0.5465465465465464,-0.010936904001420328,,0.5465465465465464,-0.016085011858287986
,0.5505505505505504,-0.004895550005450043,,0.5505505505505504,0.03489885430207792,,0.5505505505505504,0.012626727099517829,,0.5505505505505504,0.012531847750250286,,0.5505505505505504,-0.005048548548548062,,0.5505505505505504,0.02635788015860319,,0.5505505505505504,-0.011017027840258571,,0.5505505505505504,-0.016202850773000717
,0.5545545545545547,-0.004931154005489683,,0.5545545545545547,0.0351526641515476,,0.5545545545545547,0.012718557842059785,,0.5545545545545547,0.012622988461161205,,0.5545545545545547,-0.005085265265264778,,0.5545545545545547,0.026549573832483957,,0.5545545545545547,-0.011097151679096822,,0.5545545545545547,-0.01632068968771346
,0.5585585585585586,-0.004966758005529318,,0.5585585585585586,0.03540647400101725,,0.5585585585585586,0.012810388584601732,,0.5585585585585586,0.012714129172072115,,0.5585585585585586,-0.005121981981981491,,0.5585585585585586,0.026741267506364703,,0.5585585585585586,-0.011177275517935065,,0.5585585585585586,-0.01643852860242619
,0.5625625625625625,-0.005002362005568954,,0.5625625625625625,0.035660283850486904,,0.5625625625625625,0.012902219327143678,,0.5625625625625625,0.012805269882983023,,0.5625625625625625,-0.005158698698698203,,0.5625625625625625,0.02693296118024545,,0.5625625625625625,-0.011257399356773307,,0.5625625625625625,-0.016556367517138917
,0.5665665665665665,-0.0050379660056085905,,0.5665665665665665,0.03591409369995655,,0.5665665665665665,0.012994050069685624,,0.5665665665665665,0.012896410593893933,,0.5665665665665665,-0.005195415415414916,,0.5665665665665665,0.027124654854126195,,0.5665665665665665,-0.01133752319561155,,0.5665665665665665,-0.01667420643185165
,0.5705705705705704,-0.005073570005648226,,0.5705705705705704,0.03616790354942621,,0.5705705705705704,0.01308588081222757,,0.5705705705705704,0.012987551304804841,,0.5705705705705704,-0.005232132132131628,,0.5705705705705704,0.02731634852800694,,0.5705705705705704,-0.011417647034449791,,0.5705705705705704,-0.016792045346564376
,0.5745745745745747,-0.005109174005687866,,0.5745745745745747,0.03642171339889589,,0.5745745745745747,0.013177711554769525,,0.5745745745745747,0.013078692015715761,,0.5745745745745747,-0.0052688488488483445,,0.5745745745745747,0.027508042201887708,,0.5745745745745747,-0.011497770873288043,,0.5745745745745747,-0.01690988426127712
,0.5785785785785786,-0.005144778005727502,,0.5785785785785786,0.03667552324836554,,0.5785785785785786,0.013269542297311471,,0.5785785785785786,0.01316983272662667,,0.5785785785785786,-0.0053055655655650565,,0.5785785785785786,0.027699735875768454,,0.5785785785785786,-0.011577894712126285,,0.5785785785785786,-0.01702772317598985
,0.5825825825825826,-0.0051803820057671375,,0.5825825825825826,0.03692933309783519,,0.5825825825825826,0.013361373039853417,,0.5825825825825826,0.01326097343753758,,0.5825825825825826,-0.005342282282281769,,0.5825825825825826,0.027891429549649203,,0.5825825825825826,-0.011658018550964527,,0.5825825825825826,-0.01714556209070258
,0.5865865865865865,-0.005215986005806773,,0.5865865865865865,0.03718314294730484,,0.5865865865865865,0.013453203782395362,,0.5865865865865865,0.013352114148448488,,0.5865865865865865,-0.0053789989989984814,,0.5865865865865865,0.02808312322352995,,0.5865865865865865,-0.01173814238980277,,0.5865865865865865,-0.01726340100541531
,0.5905905905905904,-0.00525159000584641,,0.5905905905905904,0.037436952796774496,,0.5905905905905904,0.013545034524937308,,0.5905905905905904,0.013443254859359398,,0.5905905905905904,-0.005415715715715194,,0.5905905905905904,0.028274816897410696,,0.5905905905905904,-0.011818266228641012,,0.5905905905905904,-0.01738123992012804
,0.5945945945945947,-0.005287194005886049,,0.5945945945945947,0.03769076264624417,,0.5945945945945947,0.013636865267479264,,0.5945945945945947,0.013534395570270316,,0.5945945945945947,-0.005452432432431911,,0.5945945945945947,0.028466510571291462,,0.5945945945945947,-0.011898390067479264,,0.5945945945945947,-0.017499078834840785
,0.5985985985985987,-0.005322798005925685,,0.5985985985985987,0.03794457249571383,,0.5985985985985987,0.01372869601002121,,0.5985985985985987,0.013625536281181226,,0.5985985985985987,-0.005489149149148623,,0.5985985985985987,0.02865820424517221,,0.5985985985985987,-0.011978513906317505,,0.5985985985985987,-0.017616917749553512
,0.6026026026026026,-0.005358402005965321,,0.6026026026026026,0.03819838234518348,,0.6026026026026026,0.013820526752563156,,0.6026026026026026,0.013716676992092135,,0.6026026026026026,-0.005525865865865335,,0.6026026026026026,0.028849897919052955,,0.6026026026026026,-0.012058637745155748,,0.6026026026026026,-0.017734756664266244
,0.6066066066066065,-0.005394006006004957,,0.6066066066066065,0.03845219219465313,,0.6066066066066065,0.013912357495105101,,0.6066066066066065,0.013807817703003045,,0.6066066066066065,-0.005562582582582048,,0.6066066066066065,0.0290415915929337,,0.6066066066066065,-0.01213876158399399,,0.6066066066066065,-0.01785259557897897
,0.6106106106106104,-0.005429610006044592,,0.6106106106106104,0.038706002044122785,,0.6106106106106104,0.014004188237647047,,0.6106106106106104,0.013898958413913953,,0.6106106106106104,-0.00559929929929876,,0.6106106106106104,0.029233285266814447,,0.6106106106106104,-0.012218885422832233,,0.6106106106106104,-0.017970434493691703
,0.6146146146146148,-0.005465214006084232,,0.6146146146146148,0.03895981189359246,,0.6146146146146148,0.014096018980189003,,0.6146146146146148,0.013990099124824873,,0.6146146146146148,-0.005636016016015476,,0.6146146146146148,0.029424978940695214,,0.6146146146146148,-0.012299009261670484,,0.6146146146146148,-0.018088273408404444
,0.6186186186186187,-0.005500818006123868,,0.6186186186186187,0.039213621743062116,,0.6186186186186187,0.014187849722730949,,0.6186186186186187,0.014081239835735782,,0.6186186186186187,-0.005672732732732189,,0.6186186186186187,0.02961667261457596,,0.6186186186186187,-0.012379133100508727,,0.6186186186186187,-0.018206112323117175
,0.6226226226226226,-0.005536422006163505,,0.6226226226226226,0.039467431592531764,,0.6226226226226226,0.014279680465272894,,0.6226226226226226,0.014172380546646692,,0.6226226226226226,-0.005709449449448901,,0.6226226226226226,0.029808366288456706,,0.6226226226226226,-0.012459256939346968,,0.6226226226226226,-0.018323951237829907
,0.6266266266266265,-0.00557202600620314,,0.6266266266266265,0.03972124144200142,,0.6266266266266265,0.01437151120781484,,0.6266266266266265,0.0142635212575576,,0.6266266266266265,-0.005746166166165613,,0.6266266266266265,0.030000059962337452,,0.6266266266266265,-0.012539380778185212,,0.6266266266266265,-0.018441790152542634
,0.6306306306306304,-0.005607630006242776,,0.6306306306306304,0.03997505129147107,,0.6306306306306304,0.014463341950356787,,0.6306306306306304,0.01435466196846851,,0.6306306306306304,-0.005782882882882326,,0.6306306306306304,0.030191753636218198,,0.6306306306306304,-0.012619504617023453,,0.6306306306306304,-0.018559629067255366
,0.6346346346346348,-0.005643234006282416,,0.6346346346346348,0.04022886114094075,,0.6346346346346348,0.014555172692898743,,0.6346346346346348,0.014445802679379428,,0.6346346346346348,-0.005819599599599042,,0.6346346346346348,0.030383447310098965,,0.6346346346346348,-0.012699628455861705,,0.6346346346346348,-0.018677467981968107
,0.6386386386386387,-0.005678838006322052,,0.6386386386386387,0.040482670990410405,,0.6386386386386387,0.01464700343544069,,0.6386386386386387,0.014536943390290338,,0.6386386386386387,-0.005856316316315754,,0.6386386386386387,0.030575140983979714,,0.6386386386386387,-0.012779752294699947,,0.6386386386386387,-0.01879530689668084
,0.6426426426426426,-0.005714442006361687,,0.6426426426426426,0.04073648083988005,,0.6426426426426426,0.014738834177982635,,0.6426426426426426,0.014628084101201247,,0.6426426426426426,-0.005893033033032467,,0.6426426426426426,0.03076683465786046,,0.6426426426426426,-0.01285987613353819,,0.6426426426426426,-0.018913145811393566
,0.6466466466466465,-0.005750046006401324,,0.6466466466466465,0.04099029068934971,,0.6466466466466465,0.01483066492052458,,0.6466466466466465,0.014719224812112157,,0.6466466466466465,-0.005929749749749179,,0.6466466466466465,0.030958528331741206,,0.6466466466466465,-0.012939999972376432,,0.6466466466466465,-0.019030984726106297
,0.6506506506506504,-0.0057856500064409596,,0.6506506506506504,0.041244100538819356,,0.6506506506506504,0.014922495663066526,,0.6506506506506504,0.014810365523023065,,0.6506506506506504,-0.005966466466465892,,0.6506506506506504,0.031150222005621953,,0.6506506506506504,-0.013020123811214675,,0.6506506506506504,-0.01914882364081903
,0.6546546546546548,-0.0058212540064806,,0.6546546546546548,0.04149791038828904,,0.6546546546546548,0.015014326405608482,,0.6546546546546548,0.014901506233933983,,0.6546546546546548,-0.0060031831831826084,,0.6546546546546548,0.031341915679502716,,0.6546546546546548,-0.013100247650052925,,0.6546546546546548,-0.01926666255553177
,0.6586586586586587,-0.005856858006520235,,0.6586586586586587,0.041751720237758694,,0.6586586586586587,0.015106157148150428,,0.6586586586586587,0.014992646944844893,,0.6586586586586587,-0.0060398998998993205,,0.6586586586586587,0.031533609353383465,,0.6586586586586587,-0.013180371488891169,,0.6586586586586587,-0.0193845014702445
,0.6626626626626626,-0.005892462006559871,,0.6626626626626626,0.04200553008722834,,0.6626626626626626,0.015197987890692374,,0.6626626626626626,0.015083787655755803,,0.6626626626626626,-0.0060766166166160325,,0.6626626626626626,0.03172530302726421,,0.6626626626626626,-0.01326049532772941,,0.6626626626626626,-0.01950234038495723
,0.6666666666666665,-0.005928066006599507,,0.6666666666666665,0.042259339936698,,0.6666666666666665,0.01528981863323432,,0.6666666666666665,0.015174928366666712,,0.6666666666666665,-0.006113333333332745,,0.6666666666666665,0.03191699670114496,,0.6666666666666665,-0.013340619166567654,,0.6666666666666665,-0.01962017929966996
,0.6706706706706704,-0.005963670006639143,,0.6706706706706704,0.042513149786167645,,0.6706706706706704,0.015381649375776265,,0.6706706706706704,0.015266069077577622,,0.6706706706706704,-0.006150050050049457,,0.6706706706706704,0.03210869037502571,,0.6706706706706704,-0.013420743005405895,,0.6706706706706704,-0.019738018214382688
,0.6746746746746748,-0.005999274006678783,,0.6746746746746748,0.04276695963563733,,0.6746746746746748,0.015473480118318221,,0.6746746746746748,0.01535720978848854,,0.6746746746746748,-0.006186766766766174,,0.6746746746746748,0.03230038404890647,,0.6746746746746748,-0.013500866844244147,,0.6746746746746748,-0.019855857129095433
,0.6786786786786787,-0.006034878006718419,,0.6786786786786787,0.043020769485106976,,0.6786786786786787,0.015565310860860167,,0.6786786786786787,0.015448350499399448,,0.6786786786786787,-0.006223483483482887,,0.6786786786786787,0.03249207772278722,,0.6786786786786787,-0.013580990683082389,,0.6786786786786787,-0.01997369604380816
,0.6826826826826826,-0.0060704820067580545,,0.6826826826826826,0.04327457933457663,,0.6826826826826826,0.015657141603402112,,0.6826826826826826,0.015539491210310358,,0.6826826826826826,-0.006260200200199599,,0.6826826826826826,0.03268377139666796,,0.6826826826826826,-0.013661114521920632,,0.6826826826826826,-0.020091534958520892
,0.6866866866866865,-0.00610608600679769,,0.6866866866866865,0.043528389184046286,,0.6866866866866865,0.015748972345944058,,0.6866866866866865,0.01563063192122127,,0.6866866866866865,-0.006296916916916311,,0.6866866866866865,0.03287546507054871,,0.6866866866866865,-0.013741238360758874,,0.6866866866866865,-0.020209373873233624
,0.6906906906906904,-0.006141690006837326,,0.6906906906906904,0.043782199033515934,,0.6906906906906904,0.015840803088486004,,0.6906906906906904,0.01572177263213218,,0.6906906906906904,-0.006333633633633024,,0.6906906906906904,0.033067158744429455,,0.6906906906906904,-0.013821362199597117,,0.6906906906906904,-0.02032721278794635
,0.6946946946946948,-0.006177294006876966,,0.6946946946946948,0.04403600888298562,,0.6946946946946948,0.01593263383102796,,0.6946946946946948,0.015812913343043095,,0.6946946946946948,-0.00637035035034974,,0.6946946946946948,0.033258852418310225,,0.6946946946946948,-0.013901486038435367,,0.6946946946946948,-0.020445051702659096
,0.6986986986986987,-0.006212898006916602,,0.6986986986986987,0.044289818732455265,,0.6986986986986987,0.016024464573569906,,0.6986986986986987,0.015904054053954005,,0.6986986986986987,-0.006407067067066452,,0.6986986986986987,0.03345054609219097,,0.6986986986986987,-0.01398160987727361,,0.6986986986986987,-0.020562890617371824
,0.7027027027027026,-0.006248502006956238,,0.7027027027027026,0.04454362858192492,,0.7027027027027026,0.01611629531611185,,0.7027027027027026,0.015995194764864915,,0.7027027027027026,-0.006443783783783165,,0.7027027027027026,0.03364223976607172,,0.7027027027027026,-0.014061733716111852,,0.7027027027027026,-0.020680729532084555
,0.7067067067067065,-0.006284106006995874,,0.7067067067067065,0.04479743843139457,,0.7067067067067065,0.016208126058653797,,0.7067067067067065,0.016086335475775822,,0.7067067067067065,-0.006480500500499877,,0.7067067067067065,0.03383393343995246,,0.7067067067067065,-0.014141857554950094,,0.7067067067067065,-0.020798568446797283
,0.7107107107107109,-0.006319710007035514,,0.7107107107107109,0.04505124828086425,,0.7107107107107109,0.016299956801195753,,0.7107107107107109,0.016177476186686742,,0.7107107107107109,-0.006517217217216593,,0.7107107107107109,0.03402562711383323,,0.7107107107107109,-0.014221981393788346,,0.7107107107107109,-0.020916407361510028
,0.7147147147147148,-0.006355314007075149,,0.7147147147147148,0.045305058130333906,,0.7147147147147148,0.0163917875437377,,0.7147147147147148,0.016268616897597652,,0.7147147147147148,-0.006553933933933306,,0.7147147147147148,0.03421732078771397,,0.7147147147147148,-0.014302105232626589,,0.7147147147147148,-0.021034246276222756
,0.7187187187187187,-0.006390918007114785,,0.7187187187187187,0.045558867979803554,,0.7187187187187187,0.016483618286279644,,0.7187187187187187,0.016359757608508562,,0.7187187187187187,-0.006590650650650018,,0.7187187187187187,0.03440901446159472,,0.7187187187187187,-0.01438222907146483,,0.7187187187187187,-0.021152085190935487
,0.7227227227227226,-0.006426522007154422,,0.7227227227227226,0.04581267782927321,,0.7227227227227226,0.01657544902882159,,0.7227227227227226,0.01645089831941947,,0.7227227227227226,-0.00662736736736673,,0.7227227227227226,0.034600708135475465,,0.7227227227227226,-0.014462352910303072,,0.7227227227227226,-0.02126992410564822
,0.7267267267267266,-0.006462126007194057,,0.7267267267267266,0.04606648767874286,,0.7267267267267266,0.016667279771363536,,0.7267267267267266,0.01654203903033038,,0.7267267267267266,-0.006664084084083443,,0.7267267267267266,0.034792401809356215,,0.7267267267267266,-0.014542476749141315,,0.7267267267267266,-0.021387763020360946
,0.7307307307307309,-0.006497730007233697,,0.7307307307307309,0.04632029752821254,,0.7307307307307309,0.016759110513905492,,0.7307307307307309,0.0166331797412413,,0.7307307307307309,-0.0067008008008001595,,0.7307307307307309,0.034984095483236985,,0.7307307307307309,-0.014622600587979566,,0.7307307307307309,-0.02150560193507369
,0.7347347347347348,-0.006533334007273333,,0.7347347347347348,0.04657410737768219,,0.7347347347347348,0.016850941256447437,,0.7347347347347348,0.01672432045215221,,0.7347347347347348,-0.0067375175175168715,,0.7347347347347348,0.03517578915711773,,0.7347347347347348,-0.014702724426817809,,0.7347347347347348,-0.02162344084978642
,0.7387387387387387,-0.006568938007312969,,0.7387387387387387,0.04682791722715184,,0.7387387387387387,0.016942771998989383,,0.7387387387387387,0.016815461163063115,,0.7387387387387387,-0.006774234234233584,,0.7387387387387387,0.03536748283099848,,0.7387387387387387,-0.01478284826565605,,0.7387387387387387,-0.02174127976449915
,0.7427427427427427,-0.006604542007352604,,0.7427427427427427,0.0470817270766215,,0.7427427427427427,0.017034602741531332,,0.7427427427427427,0.016906601873974025,,0.7427427427427427,-0.0068109509509502964,,0.7427427427427427,0.03555917650487922,,0.7427427427427427,-0.014862972104494294,,0.7427427427427427,-0.021859118679211878
,0.7467467467467466,-0.006640146007392241,,0.7467467467467466,0.047335536926091146,,0.7467467467467466,0.017126433484073278,,0.7467467467467466,0.016997742584884935,,0.7467467467467466,-0.0068476676676670085,,0.7467467467467466,0.03575087017875997,,0.7467467467467466,-0.014943095943332535,,0.7467467467467466,-0.02197695759392461
,0.7507507507507509,-0.00667575000743188,,0.7507507507507509,0.04758934677556083,,0.7507507507507509,0.017218264226615234,,0.7507507507507509,0.017088883295795856,,0.7507507507507509,-0.006884384384383725,,0.7507507507507509,0.03594256385264073,,0.7507507507507509,-0.015023219782170787,,0.7507507507507509,-0.02209479650863735
,0.7547547547547548,-0.0067113540074715166,,0.7547547547547548,0.04784315662503048,,0.7547547547547548,0.01731009496915718,,0.7547547547547548,0.017180024006706762,,0.7547547547547548,-0.006921101101100438,,0.7547547547547548,0.03613425752652148,,0.7547547547547548,-0.015103343621009029,,0.7547547547547548,-0.022212635423350082
,0.7587587587587588,-0.006746958007511152,,0.7587587587587588,0.04809696647450013,,0.7587587587587588,0.017401925711699125,,0.7587587587587588,0.017271164717617672,,0.7587587587587588,-0.00695781781781715,,0.7587587587587588,0.036325951200402225,,0.7587587587587588,-0.015183467459847272,,0.7587587587587588,-0.022330474338062813
,0.7627627627627627,-0.006782562007550788,,0.7627627627627627,0.04835077632396978,,0.7627627627627627,0.01749375645424107,,0.7627627627627627,0.017362305428528582,,0.7627627627627627,-0.006994534534533863,,0.7627627627627627,0.036517644874282974,,0.7627627627627627,-0.015263591298685514,,0.7627627627627627,-0.02244831325277554
,0.7667667667667666,-0.006818166007590424,,0.7667667667667666,0.048604586173439435,,0.7667667667667666,0.017585587196783017,,0.7667667667667666,0.017453446139439492,,0.7667667667667666,-0.007031251251250575,,0.7667667667667666,0.03670933854816372,,0.7667667667667666,-0.015343715137523757,,0.7667667667667666,-0.022566152167488272
,0.7707707707707709,-0.006853770007630064,,0.7707707707707709,0.04885839602290912,,0.7707707707707709,0.017677417939324973,,0.7707707707707709,0.01754458685035041,,0.7707707707707709,-0.007067967967967291,,0.7707707707707709,0.03690103222204449,,0.7707707707707709,-0.015423838976362007,,0.7707707707707709,-0.022683991082201014
,0.7747747747747749,-0.006889374007669699,,0.7747747747747749,0.049112205872378766,,0.7747747747747749,0.01776924868186692,,0.7747747747747749,0.01763572756126132,,0.7747747747747749,-0.007104684684684003,,0.7747747747747749,0.03709272589592523,,0.7747747747747749,-0.01550396281520025,,0.7747747747747749,-0.022801829996913745
,0.7787787787787788,-0.006924978007709336,,0.7787787787787788,0.04936601572184842,,0.7787787787787788,0.017861079424408864,,0.7787787787787788,0.01772686827217223,,0.7787787787787788,-0.007141401401400716,,0.7787787787787788,0.03728441956980598,,0.7787787787787788,-0.015584086654038492,,0.7787787787787788,-0.022919668911626473
,0.7827827827827827,-0.0069605820077489715,,0.7827827827827827,0.04961982557131807,,0.7827827827827827,0.01795291016695081,,0.7827827827827827,0.01781800898308314,,0.7827827827827827,-0.007178118118117428,,0.7827827827827827,0.03747611324368672,,0.7827827827827827,-0.015664210492876734,,0.7827827827827827,-0.023037507826339204
,0.7867867867867866,-0.006996186007788607,,0.7867867867867866,0.049873635420787724,,0.7867867867867866,0.018044740909492755,,0.7867867867867866,0.017909149693994045,,0.7867867867867866,-0.007214834834834141,,0.7867867867867866,0.03766780691756747,,0.7867867867867866,-0.015744334331714977,,0.7867867867867866,-0.023155346741051935
,0.790790790790791,-0.007031790007828247,,0.790790790790791,0.0501274452702574,,0.790790790790791,0.01813657165203471,,0.790790790790791,0.018000290404904966,,0.790790790790791,-0.007251551551550857,,0.790790790790791,0.03785950059144824,,0.790790790790791,-0.015824458170553227,,0.790790790790791,-0.023273185655764677
,0.7947947947947949,-0.007067394007867883,,0.7947947947947949,0.050381255119727054,,0.7947947947947949,0.018228402394576657,,0.7947947947947949,0.018091431115815876,,0.7947947947947949,-0.007288268268267569,,0.7947947947947949,0.038051194265328984,,0.7947947947947949,-0.01590458200939147,,0.7947947947947949,-0.023391024570477408
,0.7987987987987988,-0.0071029980079075185,,0.7987987987987988,0.05063506496919671,,0.7987987987987988,0.018320233137118603,,0.7987987987987988,0.018182571826726786,,0.7987987987987988,-0.007324984984984282,,0.7987987987987988,0.038242887939209734,,0.7987987987987988,-0.015984705848229714,,0.7987987987987988,-0.023508863485190136
,0.8028028028028027,-0.007138602007947155,,0.8028028028028027,0.05088887481866636,,0.8028028028028027,0.01841206387966055,,0.8028028028028027,0.018273712537637692,,0.8028028028028027,-0.007361701701700994,,0.8028028028028027,0.03843458161309048,,0.8028028028028027,-0.016064829687067957,,0.8028028028028027,-0.023626702399902867
,0.8068068068068066,-0.007174206007986791,,0.8068068068068066,0.05114268466813601,,0.8068068068068066,0.018503894622202494,,0.8068068068068066,0.018364853248548602,,0.8068068068068066,-0.007398418418417706,,0.8068068068068066,0.038626275286971226,,0.8068068068068066,-0.016144953525906197,,0.8068068068068066,-0.023744541314615595
,0.810810810810811,-0.007209810008026431,,0.810810810810811,0.05139649451760569,,0.810810810810811,0.01859572536474445,,0.810810810810811,0.018455993959459523,,0.810810810810811,-0.007435135135134423,,0.810810810810811,0.03881796896085199,,0.810810810810811,-0.01622507736474445,,0.810810810810811,-0.02386238022932834
,0.8148148148148149,-0.007245414008066066,,0.8148148148148149,0.05165030436707534,,0.8148148148148149,0.018687556107286396,,0.8148148148148149,0.018547134670370433,,0.8148148148148149,-0.0074718518518511355,,0.8148148148148149,0.03900966263473274,,0.8148148148148149,-0.01630520120358269,,0.8148148148148149,-0.023980219144041068
,0.8188188188188188,-0.007281018008105702,,0.8188188188188188,0.05190411421654499,,0.8188188188188188,0.01877938684982834,,0.8188188188188188,0.01863827538128134,,0.8188188188188188,-0.0075085685685678475,,0.8188188188188188,0.03920135630861348,,0.8188188188188188,-0.016385325042420934,,0.8188188188188188,-0.0240980580587538
,0.8228228228228227,-0.007316622008145338,,0.8228228228228227,0.052157924066014646,,0.8228228228228227,0.018871217592370287,,0.8228228228228227,0.01872941609219225,,0.8228228228228227,-0.00754528528528456,,0.8228228228228227,0.03939304998249423,,0.8228228228228227,-0.016465448881259177,,0.8228228228228227,-0.02421589697346653
,0.8268268268268266,-0.007352226008184974,,0.8268268268268266,0.0524117339154843,,0.8268268268268266,0.018963048334912233,,0.8268268268268266,0.01882055680310316,,0.8268268268268266,-0.007582002002001272,,0.8268268268268266,0.039584743656374974,,0.8268268268268266,-0.016545572720097417,,0.8268268268268266,-0.024333735888179258
,0.830830830830831,-0.0073878300082246134,,0.830830830830831,0.05266554376495398,,0.830830830830831,0.01905487907745419,,0.830830830830831,0.01891169751401408,,0.830830830830831,-0.007618718718717989,,0.830830830830831,0.039776437330255744,,0.830830830830831,-0.01662569655893567,,0.830830830830831,-0.024451574802892003
,0.8348348348348349,-0.00742343400826425,,0.8348348348348349,0.05291935361442363,,0.8348348348348349,0.019146709819996135,,0.8348348348348349,0.019002838224924986,,0.8348348348348349,-0.007655435435434701,,0.8348348348348349,0.03996813100413649,,0.8348348348348349,-0.016705820397773914,,0.8348348348348349,-0.02456941371760473
,0.8388388388388388,-0.007459038008303886,,0.8388388388388388,0.05317316346389328,,0.8388388388388388,0.01923854056253808,,0.8388388388388388,0.019093978935835896,,0.8388388388388388,-0.007692152152151414,,0.8388388388388388,0.040159824678017236,,0.8388388388388388,-0.016785944236612154,,0.8388388388388388,-0.024687252632317462
,0.8428428428428427,-0.007494642008343521,,0.8428428428428427,0.053426973313362935,,0.8428428428428427,0.019330371305080026,,0.8428428428428427,0.019185119646746806,,0.8428428428428427,-0.007728868868868126,,0.8428428428428427,0.040351518351897986,,0.8428428428428427,-0.016866068075450397,,0.8428428428428427,-0.02480509154703019
,0.8468468468468466,-0.007530246008383157,,0.8468468468468466,0.053680783162832583,,0.8468468468468466,0.019422202047621972,,0.8468468468468466,0.019276260357657716,,0.8468468468468466,-0.007765585585584839,,0.8468468468468466,0.04054321202577873,,0.8468468468468466,-0.01694619191428864,,0.8468468468468466,-0.02492293046174292
,0.850850850850851,-0.007565850008422797,,0.850850850850851,0.053934593012302266,,0.850850850850851,0.019514032790163928,,0.850850850850851,0.019367401068568633,,0.850850850850851,-0.007802302302301555,,0.850850850850851,0.0407349056996595,,0.850850850850851,-0.01702631575312689,,0.850850850850851,-0.025040769376455663
,0.8548548548548549,-0.007601454008462433,,0.8548548548548549,0.05418840286177192,,0.8548548548548549,0.019605863532705874,,0.8548548548548549,0.019458541779479543,,0.8548548548548549,-0.007839019019018267,,0.8548548548548549,0.04092659937354024,,0.8548548548548549,-0.017106439591965134,,0.8548548548548549,-0.025158608291168394
,0.8588588588588588,-0.007637058008502069,,0.8588588588588588,0.05444221271124157,,0.8588588588588588,0.01969769427524782,,0.8588588588588588,0.019549682490390453,,0.8588588588588588,-0.00787573573573498,,0.8588588588588588,0.04111829304742099,,0.8588588588588588,-0.017186563430803374,,0.8588588588588588,-0.025276447205881125
,0.8628628628628627,-0.007672662008541705,,0.8628628628628627,0.054696022560711224,,0.8628628628628627,0.019789525017789765,,0.8628628628628627,0.019640823201301363,,0.8628628628628627,-0.007912452452451691,,0.8628628628628627,0.041309986721301734,,0.8628628628628627,-0.017266687269641617,,0.8628628628628627,-0.025394286120593853
,0.8668668668668666,-0.007708266008581341,,0.8668668668668666,0.05494983241018087,,0.8668668668668666,0.01988135576033171,,0.8668668668668666,0.01973196391221227,,0.8668668668668666,-0.007949169169168404,,0.8668668668668666,0.04150168039518248,,0.8668668668668666,-0.01734681110847986,,0.8668668668668666,-0.025512125035306584
,0.870870870870871,-0.007743870008620981,,0.870870870870871,0.055203642259650555,,0.870870870870871,0.019973186502873667,,0.870870870870871,0.01982310462312319,,0.870870870870871,-0.00798588588588512,,0.870870870870871,0.041693374069063247,,0.870870870870871,-0.01742693494731811,,0.870870870870871,-0.025629963950019326
,0.8748748748748749,-0.007779474008660616,,0.8748748748748749,0.0554574521091202,,0.8748748748748749,0.020065017245415612,,0.8748748748748749,0.0199142453340341,,0.8748748748748749,-0.008022602602601833,,0.8748748748748749,0.041885067742943996,,0.8748748748748749,-0.017507058786156354,,0.8748748748748749,-0.025747802864732057
,0.8788788788788788,-0.007815078008700252,,0.8788788788788788,0.05571126195858986,,0.8788788788788788,0.020156847987957558,,0.8788788788788788,0.020005386044945006,,0.8788788788788788,-0.008059319319318546,,0.8788788788788788,0.04207676141682474,,0.8788788788788788,-0.017587182624994598,,0.8788788788788788,-0.025865641779444785
,0.8828828828828827,-0.007850682008739888,,0.8828828828828827,0.05596507180805951,,0.8828828828828827,0.020248678730499504,,0.8828828828828827,0.020096526755855916,,0.8828828828828827,-0.008096036036035257,,0.8828828828828827,0.04226845509070549,,0.8828828828828827,-0.017667306463832837,,0.8828828828828827,-0.025983480694157516
,0.8868868868868867,-0.007886286008779523,,0.8868868868868867,0.05621888165752916,,0.8868868868868867,0.020340509473041453,,0.8868868868868867,0.020187667466766826,,0.8868868868868867,-0.00813275275275197,,0.8868868868868867,0.04246014876458623,,0.8868868868868867,-0.01774743030267108,,0.8868868868868867,-0.026101319608870247
,0.890890890890891,-0.007921890008819163,,0.890890890890891,0.056472691506998844,,0.890890890890891,0.020432340215583406,,0.890890890890891,0.020278808177677746,,0.890890890890891,-0.008169469469468687,,0.890890890890891,0.042651842438467,,0.890890890890891,-0.01782755414150933,,0.890890890890891,-0.02621915852358299
,0.8948948948948949,-0.0079574940088588,,0.8948948948948949,0.05672650135646849,,0.8948948948948949,0.020524170958125355,,0.8948948948948949,0.020369948888588653,,0.8948948948948949,-0.0082061861861854,,0.8948948948948949,0.042843536112347744,,0.8948948948948949,-0.017907677980347574,,0.8948948948948949,-0.02633699743829572
,0.8988988988988988,-0.007993098008898436,,0.8988988988988988,0.05698031120593815,,0.8988988988988988,0.0206160017006673,,0.8988988988988988,0.020461089599499563,,0.8988988988988988,-0.00824290290290211,,0.8988988988988988,0.04303522978622849,,0.8988988988988988,-0.017987801819185818,,0.8988988988988988,-0.026454836353008448
,0.9029029029029028,-0.008028702008938071,,0.9029029029029028,0.057234121055407795,,0.9029029029029028,0.020707832443209246,,0.9029029029029028,0.020552230310410473,,0.9029029029029028,-0.008279619619618823,,0.9029029029029028,0.04322692346010924,,0.9029029029029028,-0.01806792565802406,,0.9029029029029028,-0.02657267526772118
,0.9069069069069067,-0.008064306008977708,,0.9069069069069067,0.05748793090487745,,0.9069069069069067,0.02079966318575119,,0.9069069069069067,0.020643371021321383,,0.9069069069069067,-0.008316336336335536,,0.9069069069069067,0.043418617133989985,,0.9069069069069067,-0.0181480494968623,,0.9069069069069067,-0.026690514182433907
,0.910910910910911,-0.008099910009017348,,0.910910910910911,0.05774174075434713,,0.910910910910911,0.020891493928293148,,0.910910910910911,0.0207345117322323,,0.910910910910911,-0.008353053053052253,,0.910910910910911,0.043610310807870756,,0.910910910910911,-0.018228173335700554,,0.910910910910911,-0.026808353097146652
,0.914914914914915,-0.008135514009056983,,0.914914914914915,0.05799555060381678,,0.914914914914915,0.020983324670835093,,0.914914914914915,0.02082565244314321,,0.914914914914915,-0.008389769769768966,,0.914914914914915,0.0438020044817515,,0.914914914914915,-0.018308297174538794,,0.914914914914915,-0.02692619201185938
,0.9189189189189189,-0.008171118009096619,,0.9189189189189189,0.058249360453286436,,0.9189189189189189,0.02107515541337704,,0.9189189189189189,0.02091679315405412,,0.9189189189189189,-0.008426486486485677,,0.9189189189189189,0.04399369815563225,,0.9189189189189189,-0.018388421013377038,,0.9189189189189189,-0.02704403092657211
,0.9229229229229228,-0.008206722009136256,,0.9229229229229228,0.058503170302756084,,0.9229229229229228,0.021166986155918985,,0.9229229229229228,0.02100793386496503,,0.9229229229229228,-0.00846320320320239,,0.9229229229229228,0.04418539182951299,,0.9229229229229228,-0.01846854485221528,,0.9229229229229228,-0.027161869841284842
,0.9269269269269267,-0.00824232600917589,,0.9269269269269267,0.05875698015222574,,0.9269269269269267,0.02125881689846093,,0.9269269269269267,0.021099074575875936,,0.9269269269269267,-0.008499919919919103,,0.9269269269269267,0.04437708550339374,,0.9269269269269267,-0.018548668691053524,,0.9269269269269267,-0.02727970875599757
,0.930930930930931,-0.00827793000921553,,0.930930930930931,0.059010790001695415,,0.930930930930931,0.021350647641002887,,0.930930930930931,0.021190215286786857,,0.930930930930931,-0.008536636636635819,,0.930930930930931,0.0445687791772745,,0.930930930930931,-0.018628792529891774,,0.930930930930931,-0.027397547670710315
,0.934934934934935,-0.008313534009255167,,0.934934934934935,0.05926459985116507,,0.934934934934935,0.021442478383544832,,0.934934934934935,0.021281355997697766,,0.934934934934935,-0.00857335335335253,,0.934934934934935,0.04476047285115525,,0.934934934934935,-0.018708916368730018,,0.934934934934935,-0.027515386585423043
,0.9389389389389389,-0.008349138009294802,,0.9389389389389389,0.059518409700634725,,0.9389389389389389,0.021534309126086778,,0.9389389389389389,0.021372496708608676,,0.9389389389389389,-0.008610070070069243,,0.9389389389389389,0.044952166525035996,,0.9389389389389389,-0.018789040207568258,,0.9389389389389389,-0.027633225500135774
,0.9429429429429428,-0.008384742009334438,,0.9429429429429428,0.05977221955010437,,0.9429429429429428,0.021626139868628724,,0.9429429429429428,0.021463637419519583,,0.9429429429429428,-0.008646786786785956,,0.9429429429429428,0.045143860198916745,,0.9429429429429428,-0.0188691640464065,,0.9429429429429428,-0.0277510644148485
,0.9469469469469471,-0.008420346009374078,,0.9469469469469471,0.060026029399574056,,0.9469469469469471,0.02171797061117068,,0.9469469469469471,0.021554778130430503,,0.9469469469469471,-0.008683503503502672,,0.9469469469469471,0.04533555387279751,,0.9469469469469471,-0.01894928788524475,,0.9469469469469471,-0.027868903329561247
,0.9509509509509511,-0.008455950009413715,,0.9509509509509511,0.060279839249043704,,0.9509509509509511,0.021809801353712625,,0.9509509509509511,0.021645918841341413,,0.9509509509509511,-0.008720220220219383,,0.9509509509509511,0.04552724754667826,,0.9509509509509511,-0.019029411724082995,,0.9509509509509511,-0.027986742244273975
,0.954954954954955,-0.00849155400945335,,0.954954954954955,0.06053364909851336,,0.954954954954955,0.02190163209625457,,0.954954954954955,0.021737059552252323,,0.954954954954955,-0.008756936936936096,,0.954954954954955,0.045718941220559,,0.954954954954955,-0.019109535562921238,,0.954954954954955,-0.028104581158986706
,0.9589589589589589,-0.008527158009492986,,0.9589589589589589,0.06078745894798301,,0.9589589589589589,0.021993462838796517,,0.9589589589589589,0.02182820026316323,,0.9589589589589589,-0.00879365365365281,,0.9589589589589589,0.04591063489443975,,0.9589589589589589,-0.01918965940175948,,0.9589589589589589,-0.028222420073699437
,0.9629629629629628,-0.008562762009532621,,0.9629629629629628,0.06104126879745266,,0.9629629629629628,0.022085293581338462,,0.9629629629629628,0.02191934097407414,,0.9629629629629628,-0.008830370370369522,,0.9629629629629628,0.0461023285683205,,0.9629629629629628,-0.01926978324059772,,0.9629629629629628,-0.028340258988412165
,0.9669669669669672,-0.008598366009572261,,0.9669669669669672,0.061295078646922345,,0.9669669669669672,0.02217712432388042,,0.9669669669669672,0.02201048168498506,,0.9669669669669672,-0.008867087087086238,,0.9669669669669672,0.04629402224220126,,0.9669669669669672,-0.019349907079435975,,0.9669669669669672,-0.02845809790312491
,0.9709709709709711,-0.008633970009611898,,0.9709709709709711,0.06154888849639199,,0.9709709709709711,0.022268955066422364,,0.9709709709709711,0.02210162239589597,,0.9709709709709711,-0.00890380380380295,,0.9709709709709711,0.04648571591608201,,0.9709709709709711,-0.019430030918274215,,0.9709709709709711,-0.028575936817837638
,0.974974974974975,-0.008669574009651534,,0.974974974974975,0.06180269834586165,,0.974974974974975,0.02236078580896431,,0.974974974974975,0.022192763106806877,,0.974974974974975,-0.008940520520519663,,0.974974974974975,0.046677409589962755,,0.974974974974975,-0.019510154757112458,,0.974974974974975,-0.02869377573255037
,0.9789789789789789,-0.008705178009691169,,0.9789789789789789,0.062056508195331296,,0.9789789789789789,0.022452616551506255,,0.9789789789789789,0.022283903817717787,,0.9789789789789789,-0.008977237237236375,,0.9789789789789789,0.046869103263843505,,0.9789789789789789,-0.0195902785959507,,0.9789789789789789,-0.028811614647263097
,0.9829829829829828,-0.008740782009730805,,0.9829829829829828,0.06231031804480095,,0.9829829829829828,0.0225444472940482,,0.9829829829829828,0.022375044528628697,,0.9829829829829828,-0.009013953953953087,,0.9829829829829828,0.04706079693772425,,0.9829829829829828,-0.01967040243478894,,0.9829829829829828,-0.028929453561975828
,0.9869869869869872,-0.008776386009770445,,0.9869869869869872,0.06256412789427063,,0.9869869869869872,0.022636278036590157,,0.9869869869869872,0.022466185239539617,,0.9869869869869872,-0.009050670670669803,,0.9869869869869872,0.04725249061160502,,0.9869869869869872,-0.019750526273627195,,0.9869869869869872,-0.02904729247668857
,0.9909909909909911,-0.00881199000981008,,0.9909909909909911,0.06281793774374028,,0.9909909909909911,0.022728108779132103,,0.9909909909909911,0.022557325950450523,,0.9909909909909911,-0.009087387387386516,,0.9909909909909911,0.04744418428548576,,0.9909909909909911,-0.019830650112465435,,0.9909909909909911,-0.0291651313914013
,0.994994994994995,-0.008847594009849717,,0.994994994994995,0.06307174759320994,,0.994994994994995,0.02281993952167405,,0.994994994994995,0.022648466661361433,,0.994994994994995,-0.009124104104103229,,0.994994994994995,0.04763587795936651,,0.994994994994995,-0.019910773951303678,,0.994994994994995,-0.029282970306114032
,0.9989989989989989,-0.008883198009889353,,0.9989989989989989,0.06332555744267959,,0.9989989989989989,0.022911770264215994,,0.9989989989989989,0.022739607372272343,,0.9989989989989989,-0.00916082082081994,,0.9989989989989989,0.04782757163324725,,0.9989989989989989,-0.01999089779014192,,0.9989989989989989,-0.02940080922082676
,1.0030030030030028,-0.008918802009928988,,1.0030030030030028,0.06357936729214923,,1.0030030030030028,0.02300360100675794,,1.0030030030030028,0.022830748083183253,,1.0030030030030028,-0.009197537537536653,,1.0030030030030028,0.048019265307128,,1.0030030030030028,-0.020071021628980164,,1.0030030030030028,-0.02951864813553949
,1.0070070070070072,-0.008954406009968628,,1.0070070070070072,0.06383317714161892,,1.0070070070070072,0.023095431749299896,,1.0070070070070072,0.02292188879409417,,1.0070070070070072,-0.009234254254253369,,1.0070070070070072,0.048210958981008765,,1.0070070070070072,-0.020151145467818415,,1.0070070070070072,-0.029636487050252232
,1.011011011011011,-0.008990010010008265,,1.011011011011011,0.06408698699108857,,1.011011011011011,0.02318726249184184,,1.011011011011011,0.02301302950500508,,1.011011011011011,-0.009270970970970082,,1.011011011011011,0.048402652654889515,,1.011011011011011,-0.020231269306656658,,1.011011011011011,-0.029754325964964964
,1.015015015015015,-0.0090256140100479,,1.015015015015015,0.06434079684055823,,1.015015015015015,0.023279093234383787,,1.015015015015015,0.02310417021591599,,1.015015015015015,-0.009307687687686795,,1.015015015015015,0.048594346328770265,,1.015015015015015,-0.020311393145494898,,1.015015015015015,-0.02987216487967769
,1.019019019019019,-0.009061218010087536,,1.019019019019019,0.06459460669002787,,1.019019019019019,0.023370923976925733,,1.019019019019019,0.0231953109268269,,1.019019019019019,-0.009344404404403506,,1.019019019019019,0.04878604000265101,,1.019019019019019,-0.02039151698433314,,1.019019019019019,-0.029990003794390423
,1.0230230230230228,-0.009096822010127173,,1.0230230230230228,0.06484841653949752,,1.0230230230230228,0.02346275471946768,,1.0230230230230228,0.023286451637737807,,1.0230230230230228,-0.009381121121120219,,1.0230230230230228,0.04897773367653176,,1.0230230230230228,-0.020471640823171385,,1.0230230230230228,-0.030107842709103154
,1.0270270270270272,-0.009132426010166811,,1.0270270270270272,0.0651022263889672,,1.0270270270270272,0.023554585462009635,,1.0270270270270272,0.023377592348648727,,1.0270270270270272,-0.009417837837836935,,1.0270270270270272,0.04916942735041252,,1.0270270270270272,-0.020551764662009635,,1.0270270270270272,-0.030225681623815896
,1.031031031031031,-0.009168030010206447,,1.031031031031031,0.06535603623843686,,1.031031031031031,0.02364641620455158,,1.031031031031031,0.023468733059559637,,1.031031031031031,-0.009454554554553648,,1.031031031031031,0.04936112102429327,,1.031031031031031,-0.020631888500847878,,1.031031031031031,-0.030343520538528627
,1.035035035035035,-0.009203634010246084,,1.035035035035035,0.06560984608790651,,1.035035035035035,0.023738246947093526,,1.035035035035035,0.023559873770470547,,1.035035035035035,-0.00949127127127036,,1.035035035035035,0.04955281469817401,,1.035035035035035,-0.02071201233968612,,1.035035035035035,-0.030461359453241355
,1.039039039039039,-0.009239238010285719,,1.039039039039039,0.06586365593737616,,1.039039039039039,0.023830077689635475,,1.039039039039039,0.023651014481381454,,1.039039039039039,-0.009527987987987072,,1.039039039039039,0.04974450837205476,,1.039039039039039,-0.02079213617852436,,1.039039039039039,-0.030579198367954086
,1.0430430430430429,-0.009274842010325355,,1.0430430430430429,0.06611746578684581,,1.0430430430430429,0.02392190843217742,,1.0430430430430429,0.023742155192292363,,1.0430430430430429,-0.009564704704703785,,1.0430430430430429,0.049936202045935504,,1.0430430430430429,-0.020872260017362605,,1.0430430430430429,-0.030697037282666814
,1.0470470470470472,-0.009310446010364995,,1.0470470470470472,0.0663712756363155,,1.0470470470470472,0.024013739174719377,,1.0470470470470472,0.023833295903203284,,1.0470470470470472,-0.009601421421420502,,1.0470470470470472,0.050127895719816275,,1.0470470470470472,-0.020952383856200855,,1.0470470470470472,-0.03081487619737956
,1.0510510510510511,-0.00934605001040463,,1.0510510510510511,0.06662508548578515,,1.0510510510510511,0.024105569917261323,,1.0510510510510511,0.02392443661411419,,1.0510510510510511,-0.009638138138137214,,1.0510510510510511,0.05031958939369702,,1.0510510510510511,-0.021032507695039098,,1.0510510510510511,-0.030932715112092286
,1.055055055055055,-0.009381654010444267,,1.055055055055055,0.0668788953352548,,1.055055055055055,0.02419740065980327,,1.055055055055055,0.0240155773250251,,1.055055055055055,-0.009674854854853926,,1.055055055055055,0.05051128306757777,,1.055055055055055,-0.02111263153387734,,1.055055055055055,-0.031050554026805018
,1.059059059059059,-0.009417258010483903,,1.059059059059059,0.06713270518472444,,1.059059059059059,0.024289231402345214,,1.059059059059059,0.02410671803593601,,1.059059059059059,-0.009711571571570638,,1.059059059059059,0.05070297674145851,,1.059059059059059,-0.021192755372715585,,1.059059059059059,-0.03116839294151775
,1.0630630630630629,-0.009452862010523538,,1.0630630630630629,0.0673865150341941,,1.0630630630630629,0.02438106214488716,,1.0630630630630629,0.02419785874684692,,1.0630630630630629,-0.009748288288287351,,1.0630630630630629,0.05089467041533926,,1.0630630630630629,-0.021272879211553825,,1.0630630630630629,-0.03128623185623048
,1.0670670670670672,-0.009488466010563178,,1.0670670670670672,0.06764032488366378,,1.0670670670670672,0.024472892887429116,,1.0670670670670672,0.024288999457757837,,1.0670670670670672,-0.009785005005004068,,1.0670670670670672,0.05108636408922002,,1.0670670670670672,-0.02135300305039208,,1.0670670670670672,-0.03140407077094322
,1.0710710710710711,-0.009524070010602815,,1.0710710710710711,0.06789413473313344,,1.0710710710710711,0.02456472362997106,,1.0710710710710711,0.024380140168668747,,1.0710710710710711,-0.009821721721720779,,1.0710710710710711,0.05127805776310077,,1.0710710710710711,-0.021433126889230318,,1.0710710710710711,-0.03152190968565595
,1.075075075075075,-0.00955967401064245,,1.075075075075075,0.06814794458260308,,1.075075075075075,0.024656554372513007,,1.075075075075075,0.024471280879579657,,1.075075075075075,-0.009858438438437492,,1.075075075075075,0.05146975143698152,,1.075075075075075,-0.02151325072806856,,1.075075075075075,-0.03163974860036868
,1.079079079079079,-0.009595278010682086,,1.079079079079079,0.06840175443207273,,1.079079079079079,0.024748385115054953,,1.079079079079079,0.024562421590490567,,1.079079079079079,-0.009895155155154205,,1.079079079079079,0.051661445110862264,,1.079079079079079,-0.021593374566906805,,1.079079079079079,-0.03175758751508141
,1.0830830830830829,-0.009630882010721722,,1.0830830830830829,0.06865556428154239,,1.0830830830830829,0.0248402158575969,,1.0830830830830829,0.024653562301401474,,1.0830830830830829,-0.009931871871870916,,1.0830830830830829,0.051853138784743014,,1.0830830830830829,-0.021673498405745045,,1.0830830830830829,-0.031875426429794136
,1.0870870870870872,-0.009666486010761362,,1.0870870870870872,0.06890937413101207,,1.0870870870870872,0.024932046600138855,,1.0870870870870872,0.024744703012312394,,1.0870870870870872,-0.009968588588587634,,1.0870870870870872,0.05204483245862378,,1.0870870870870872,-0.0217536222445833,,1.0870870870870872,-0.03199326534450688
,1.0910910910910911,-0.009702090010800997,,1.0910910910910911,0.06916318398048173,,1.0910910910910911,0.0250238773426808,,1.0910910910910911,0.024835843723223304,,1.0910910910910911,-0.010005305305304345,,1.0910910910910911,0.05223652613250453,,1.0910910910910911,-0.02183374608342154,,1.0910910910910911,-0.03211110425921961
,1.095095095095095,-0.009737694010840634,,1.095095095095095,0.06941699382995137,,1.095095095095095,0.025115708085222746,,1.095095095095095,0.024926984434134214,,1.095095095095095,-0.010042022022021058,,1.095095095095095,0.05242821980638527,,1.095095095095095,-0.02191386992225978,,1.095095095095095,-0.032228943173932344
,1.099099099099099,-0.009773298010880269,,1.099099099099099,0.06967080367942102,,1.099099099099099,0.02520753882776469,,1.099099099099099,0.02501812514504512,,1.099099099099099,-0.010078738738737771,,1.099099099099099,0.05261991348026602,,1.099099099099099,-0.021993993761098025,,1.099099099099099,-0.032346782088645075
,1.1031031031031029,-0.009808902010919905,,1.1031031031031029,0.06992461352889068,,1.1031031031031029,0.025299369570306637,,1.1031031031031029,0.02510926585595603,,1.1031031031031029,-0.010115455455454482,,1.1031031031031029,0.05281160715414676,,1.1031031031031029,-0.022074117599936268,,1.1031031031031029,-0.0324646210033578
,1.1071071071071072,-0.009844506010959545,,1.1071071071071072,0.07017842337836036,,1.1071071071071072,0.025391200312848593,,1.1071071071071072,0.02520040656686695,,1.1071071071071072,-0.010152172172171198,,1.1071071071071072,0.05300330082802753,,1.1071071071071072,-0.02215424143877452,,1.1071071071071072,-0.032582459918070544
,1.1111111111111112,-0.009880110010999182,,1.1111111111111112,0.07043223322783002,,1.1111111111111112,0.02548303105539054,,1.1111111111111112,0.02529154727777786,,1.1111111111111112,-0.010188888888887911,,1.1111111111111112,0.053194994501908274,,1.1111111111111112,-0.02223436527761276,,1.1111111111111112,-0.032700298832783276
,1.115115115115115,-0.009915714011038817,,1.115115115115115,0.07068604307729966,,1.115115115115115,0.025574861797932485,,1.115115115115115,0.025382687988688767,,1.115115115115115,-0.010225605605604624,,1.115115115115115,0.053386688175789024,,1.115115115115115,-0.022314489116451,,1.115115115115115,-0.03281813774749601
,1.119119119119119,-0.009951318011078453,,1.119119119119119,0.07093985292676931,,1.119119119119119,0.02566669254047443,,1.119119119119119,0.025473828699599677,,1.119119119119119,-0.010262322322321335,,1.119119119119119,0.053578381849669766,,1.119119119119119,-0.022394612955289245,,1.119119119119119,-0.03293597666220873
,1.123123123123123,-0.009986922011118088,,1.123123123123123,0.07119366277623897,,1.123123123123123,0.025758523283016376,,1.123123123123123,0.025564969410510587,,1.123123123123123,-0.010299039039038048,,1.123123123123123,0.053770075523550516,,1.123123123123123,-0.022474736794127488,,1.123123123123123,-0.03305381557692146
,1.1271271271271273,-0.010022526011157728,,1.1271271271271273,0.07144747262570865,,1.1271271271271273,0.025850354025558332,,1.1271271271271273,0.025656110121421508,,1.1271271271271273,-0.010335755755754765,,1.1271271271271273,0.05396176919743128,,1.1271271271271273,-0.02255486063296574,,1.1271271271271273,-0.03317165449163421
,1.1311311311311312,-0.010058130011197364,,1.1311311311311312,0.07170128247517829,,1.1311311311311312,0.025942184768100278,,1.1311311311311312,0.025747250832332414,,1.1311311311311312,-0.010372472472471478,,1.1311311311311312,0.05415346287131203,,1.1311311311311312,-0.02263498447180398,,1.1311311311311312,-0.03328949340634694
,1.135135135135135,-0.010093734011237001,,1.135135135135135,0.07195509232464795,,1.135135135135135,0.026034015510642224,,1.135135135135135,0.025838391543243324,,1.135135135135135,-0.01040918918918819,,1.135135135135135,0.05434515654519278,,1.135135135135135,-0.022715108310642225,,1.135135135135135,-0.03340733232105967
,1.139139139139139,-0.010129338011276636,,1.139139139139139,0.0722089021741176,,1.139139139139139,0.02612584625318417,,1.139139139139139,0.025929532254154234,,1.139139139139139,-0.010445905905904902,,1.139139139139139,0.05453685021907352,,1.139139139139139,-0.022795232149480465,,1.139139139139139,-0.033525171235772394
,1.143143143143143,-0.010164942011316272,,1.143143143143143,0.07246271202358726,,1.143143143143143,0.026217676995726115,,1.143143143143143,0.026020672965065144,,1.143143143143143,-0.010482622622621614,,1.143143143143143,0.05472854389295427,,1.143143143143143,-0.022875355988318708,,1.143143143143143,-0.033643010150485125
,1.1471471471471473,-0.010200546011355912,,1.1471471471471473,0.07271652187305694,,1.1471471471471473,0.02630950773826807,,1.1471471471471473,0.02611181367597606,,1.1471471471471473,-0.01051933933933833,,1.1471471471471473,0.054920237566835034,,1.1471471471471473,-0.02295547982715696,,1.1471471471471473,-0.03376084906519787
,1.1511511511511512,-0.010236150011395547,,1.1511511511511512,0.07297033172252658,,1.1511511511511512,0.026401338480810017,,1.1511511511511512,0.02620295438688697,,1.1511511511511512,-0.010556056056055044,,1.1511511511511512,0.055111931240715784,,1.1511511511511512,-0.0230356036659952,,1.1511511511511512,-0.0338786879799106
,1.155155155155155,-0.010271754011435184,,1.155155155155155,0.07322414157199623,,1.155155155155155,0.026493169223351962,,1.155155155155155,0.02629409509779788,,1.155155155155155,-0.010592772772771755,,1.155155155155155,0.055303624914596526,,1.155155155155155,-0.023115727504833445,,1.155155155155155,-0.033996526894623326
,1.159159159159159,-0.01030735801147482,,1.159159159159159,0.07347795142146589,,1.159159159159159,0.026584999965893908,,1.159159159159159,0.02638523580870879,,1.159159159159159,-0.010629489489488468,,1.159159159159159,0.055495318588477276,,1.159159159159159,-0.02319585134367169,,1.159159159159159,-0.03411436580933606
,1.163163163163163,-0.010342962011514455,,1.163163163163163,0.07373176127093554,,1.163163163163163,0.026676830708435854,,1.163163163163163,0.026476376519619697,,1.163163163163163,-0.01066620620620518,,1.163163163163163,0.05568701226235802,,1.163163163163163,-0.023275975182509928,,1.163163163163163,-0.03423220472404879
,1.1671671671671673,-0.010378566011554095,,1.1671671671671673,0.07398557112040523,,1.1671671671671673,0.02676866145097781,,1.1671671671671673,0.026567517230530618,,1.1671671671671673,-0.010702922922921897,,1.1671671671671673,0.05587870593623879,,1.1671671671671673,-0.023356099021348182,,1.1671671671671673,-0.034350043638761533
,1.1711711711711712,-0.010414170011593732,,1.1711711711711712,0.07423938096987487,,1.1711711711711712,0.026860492193519755,,1.1711711711711712,0.026658657941441528,,1.1711711711711712,-0.01073963963963861,,1.1711711711711712,0.05607039961011953,,1.1711711711711712,-0.02343622286018642,,1.1711711711711712,-0.034467882553474265
,1.1751751751751751,-0.010449774011633366,,1.1751751751751751,0.07449319081934452,,1.1751751751751751,0.0269523229360617,,1.1751751751751751,0.026749798652352438,,1.1751751751751751,-0.010776356356355321,,1.1751751751751751,0.05626209328400028,,1.1751751751751751,-0.023516346699024665,,1.1751751751751751,-0.03458572146818699
,1.179179179179179,-0.010485378011673003,,1.179179179179179,0.07474700066881418,,1.179179179179179,0.027044153678603647,,1.179179179179179,0.026840939363263344,,1.179179179179179,-0.010813073073072034,,1.179179179179179,0.05645378695788102,,1.179179179179179,-0.02359647053786291,,1.179179179179179,-0.03470356038289972
,1.183183183183183,-0.01052098201171264,,1.183183183183183,0.07500081051828383,,1.183183183183183,0.027135984421145596,,1.183183183183183,0.026932080074174254,,1.183183183183183,-0.010849789789788747,,1.183183183183183,0.05664548063176177,,1.183183183183183,-0.02367659437670115,,1.183183183183183,-0.03482139929761245
,1.1871871871871873,-0.01055658601175228,,1.1871871871871873,0.0752546203677535,,1.1871871871871873,0.02722781516368755,,1.1871871871871873,0.027023220785085175,,1.1871871871871873,-0.010886506506505463,,1.1871871871871873,0.05683717430564254,,1.1871871871871873,-0.023756718215539402,,1.1871871871871873,-0.0349392382123252
,1.1911911911911912,-0.010592190011791914,,1.1911911911911912,0.07550843021722316,,1.1911911911911912,0.027319645906229498,,1.1911911911911912,0.027114361495996085,,1.1911911911911912,-0.010923223223222174,,1.1911911911911912,0.057028867979523286,,1.1911911911911912,-0.023836842054377645,,1.1911911911911912,-0.03505707712703792
,1.1951951951951951,-0.01062779401183155,,1.1951951951951951,0.07576224006669281,,1.1951951951951951,0.027411476648771443,,1.1951951951951951,0.02720550220690699,,1.1951951951951951,-0.010959939939938887,,1.1951951951951951,0.057220561653404035,,1.1951951951951951,-0.023916965893215885,,1.1951951951951951,-0.03517491604175065
,1.199199199199199,-0.010663398011871186,,1.199199199199199,0.07601604991616247,,1.199199199199199,0.02750330739131339,,1.199199199199199,0.0272966429178179,,1.199199199199199,-0.0109966566566556,,1.199199199199199,0.05741225532728478,,1.199199199199199,-0.02399708973205413,,1.199199199199199,-0.03529275495646338
,1.203203203203203,-0.010699002011910822,,1.203203203203203,0.07626985976563212,,1.203203203203203,0.027595138133855335,,1.203203203203203,0.02738778362872881,,1.203203203203203,-0.011033373373372311,,1.203203203203203,0.05760394900116553,,1.203203203203203,-0.02407721357089237,,1.203203203203203,-0.035410593871176115
,1.2072072072072073,-0.010734606011950462,,1.2072072072072073,0.07652366961510179,,1.2072072072072073,0.02768696887639729,,1.2072072072072073,0.02747892433963973,,1.2072072072072073,-0.011070090090089028,,1.2072072072072073,0.05779564267504629,,1.2072072072072073,-0.024157337409730622,,1.2072072072072073,-0.03552843278588886
,1.2112112112112112,-0.010770210011990099,,1.2112112112112112,0.07677747946457145,,1.2112112112112112,0.027778799618939237,,1.2112112112112112,0.027570065050550638,,1.2112112112112112,-0.01110680680680574,,1.2112112112112112,0.05798733634892704,,1.2112112112112112,-0.024237461248568865,,1.2112112112112112,-0.035646271700601584
,1.2152152152152151,-0.010805814012029734,,1.2152152152152151,0.0770312893140411,,1.2152152152152151,0.027870630361481182,,1.2152152152152151,0.027661205761461548,,1.2152152152152151,-0.011143523523522453,,1.2152152152152151,0.05817903002280778,,1.2152152152152151,-0.02431758508740711,,1.2152152152152151,-0.035764110615314315
,1.219219219219219,-0.01084141801206937,,1.219219219219219,0.07728509916351076,,1.219219219219219,0.027962461104023128,,1.219219219219219,0.027752346472372458,,1.219219219219219,-0.011180240240239166,,1.219219219219219,0.05837072369668853,,1.219219219219219,-0.02439770892624535,,1.219219219219219,-0.035881949530027046
,1.2232232232232234,-0.01087702201210901,,1.2232232232232234,0.07753890901298044,,1.2232232232232234,0.028054291846565084,,1.2232232232232234,0.027843487183283375,,1.2232232232232234,-0.011216956956955883,,1.2232232232232234,0.058562417370569296,,1.2232232232232234,-0.024477832765083602,,1.2232232232232234,-0.03599978844473979
,1.2272272272272273,-0.010912626012148645,,1.2272272272272273,0.07779271886245008,,1.2272272272272273,0.02814612258910703,,1.2272272272272273,0.027934627894194285,,1.2272272272272273,-0.011253673673672594,,1.2272272272272273,0.058754111044450046,,1.2272272272272273,-0.024557956603921842,,1.2272272272272273,-0.036117627359452516
,1.2312312312312312,-0.010948230012188281,,1.2312312312312312,0.07804652871191974,,1.2312312312312312,0.028237953331648975,,1.2312312312312312,0.028025768605105195,,1.2312312312312312,-0.011290390390389307,,1.2312312312312312,0.05894580471833079,,1.2312312312312312,-0.024638080442760085,,1.2312312312312312,-0.03623546627416525
,1.2352352352352352,-0.010983834012227918,,1.2352352352352352,0.07830033856138939,,1.2352352352352352,0.02832978407419092,,1.2352352352352352,0.028116909316016105,,1.2352352352352352,-0.01132710710710602,,1.2352352352352352,0.05913749839221154,,1.2352352352352352,-0.02471820428159833,,1.2352352352352352,-0.03635330518887798
,1.239239239239239,-0.011019438012267553,,1.239239239239239,0.07855414841085905,,1.239239239239239,0.028421614816732867,,1.239239239239239,0.028208050026927015,,1.239239239239239,-0.01136382382382273,,1.239239239239239,0.05932919206609228,,1.239239239239239,-0.02479832812043657,,1.239239239239239,-0.03647114410359071
,1.2432432432432434,-0.011055042012307193,,1.2432432432432434,0.07880795826032871,,1.2432432432432434,0.028513445559274823,,1.2432432432432434,0.02829919073783793,,1.2432432432432434,-0.011400540540539447,,1.2432432432432434,0.05952088573997305,,1.2432432432432434,-0.024878451959274822,,1.2432432432432434,-0.036588983018303455
,1.2472472472472473,-0.01109064601234683,,1.2472472472472473,0.07906176810979837,,1.2472472472472473,0.02860527630181677,,1.2472472472472473,0.02839033144874884,,1.2472472472472473,-0.01143725725725616,,1.2472472472472473,0.0597125794138538,,1.2472472472472473,-0.024958575798113062,,1.2472472472472473,-0.03670682193301618
,1.2512512512512513,-0.011126250012386464,,1.2512512512512513,0.07931557795926802,,1.2512512512512513,0.028697107044358714,,1.2512512512512513,0.02848147215965975,,1.2512512512512513,-0.011473973973972873,,1.2512512512512513,0.05990427308773454,,1.2512512512512513,-0.025038699636951305,,1.2512512512512513,-0.03682466084772891
,1.2552552552552552,-0.0111618540124261,,1.2552552552552552,0.07956938780873768,,1.2552552552552552,0.02878893778690066,,1.2552552552552552,0.028572612870570658,,1.2552552552552552,-0.011510690690689584,,1.2552552552552552,0.06009596676161529,,1.2552552552552552,-0.02511882347578955,,1.2552552552552552,-0.03694249976244164
,1.259259259259259,-0.011197458012465737,,1.259259259259259,0.07982319765820733,,1.259259259259259,0.028880768529442605,,1.259259259259259,0.028663753581481568,,1.259259259259259,-0.011547407407406297,,1.259259259259259,0.060287660435496035,,1.259259259259259,-0.025198947314627792,,1.259259259259259,-0.03706033867715437
,1.2632632632632634,-0.011233062012505375,,1.2632632632632634,0.080077007507677,,1.2632632632632634,0.02897259927198456,,1.2632632632632634,0.02875489429239249,,1.2632632632632634,-0.011584124124123013,,1.2632632632632634,0.060479354109376805,,1.2632632632632634,-0.025279071153466042,,1.2632632632632634,-0.03717817759186711
,1.2672672672672673,-0.011268666012545012,,1.2672672672672673,0.08033081735714666,,1.2672672672672673,0.029064430014526507,,1.2672672672672673,0.028846035003303398,,1.2672672672672673,-0.011620840840839726,,1.2672672672672673,0.06067104778325755,,1.2672672672672673,-0.025359194992304285,,1.2672672672672673,-0.03729601650657984
,1.2712712712712713,-0.011304270012584649,,1.2712712712712713,0.08058462720661631,,1.2712712712712713,0.029156260757068453,,1.2712712712712713,0.028937175714214305,,1.2712712712712713,-0.01165755755755644,,1.2712712712712713,0.0608627414571383,,1.2712712712712713,-0.025439318831142525,,1.2712712712712713,-0.03741385542129257
,1.2752752752752752,-0.011339874012624283,,1.2752752752752752,0.08083843705608597,,1.2752752752752752,0.0292480914996104,,1.2752752752752752,0.029028316425125215,,1.2752752752752752,-0.01169427427427315,,1.2752752752752752,0.06105443513101904,,1.2752752752752752,-0.02551944266998077,,1.2752752752752752,-0.037531694336005304
,1.279279279279279,-0.01137547801266392,,1.279279279279279,0.08109224690555562,,1.279279279279279,0.029339922242152344,,1.279279279279279,0.029119457136036125,,1.279279279279279,-0.011730990990989863,,1.279279279279279,0.06124612880489979,,1.279279279279279,-0.025599566508819012,,1.279279279279279,-0.037649533250718036
,1.2832832832832834,-0.01141108201270356,,1.2832832832832834,0.08134605675502529,,1.2832832832832834,0.0294317529846943,,1.2832832832832834,0.029210597846947045,,1.2832832832832834,-0.01176770770770658,,1.2832832832832834,0.06143782247878055,,1.2832832832832834,-0.025679690347657262,,1.2832832832832834,-0.037767372165430774
,1.2872872872872874,-0.011446686012743195,,1.2872872872872874,0.08159986660449495,,1.2872872872872874,0.029523583727236246,,1.2872872872872874,0.02930173855785795,,1.2872872872872874,-0.011804424424423293,,1.2872872872872874,0.0616295161526613,,1.2872872872872874,-0.025759814186495505,,1.2872872872872874,-0.037885211080143505
,1.2912912912912913,-0.011482290012782831,,1.2912912912912913,0.0818536764539646,,1.2912912912912913,0.02961541446977819,,1.2912912912912913,0.02939287926876886,,1.2912912912912913,-0.011841141141140004,,1.2912912912912913,0.061821209826542045,,1.2912912912912913,-0.02583993802533375,,1.2912912912912913,-0.038003049994856236
,1.2952952952952952,-0.011517894012822468,,1.2952952952952952,0.08210748630343426,,1.2952952952952952,0.029707245212320137,,1.2952952952952952,0.02948401997967977,,1.2952952952952952,-0.011877857857856717,,1.2952952952952952,0.062012903500422795,,1.2952952952952952,-0.02592006186417199,,1.2952952952952952,-0.03812088890956897
,1.299299299299299,-0.011553498012862103,,1.299299299299299,0.0823612961529039,,1.299299299299299,0.029799075954862083,,1.299299299299299,0.02957516069059068,,1.299299299299299,-0.01191457457457343,,1.299299299299299,0.06220459717430354,,1.299299299299299,-0.026000185703010232,,1.299299299299299,-0.0382387278242817
,1.3033033033033035,-0.011589102012901743,,1.3033033033033035,0.08261510600237358,,1.3033033033033035,0.02989090669740404,,1.3033033033033035,0.0296663014015016,,1.3033033033033035,-0.011951291291290146,,1.3033033033033035,0.06239629084818431,,1.3033033033033035,-0.026080309541848482,,1.3033033033033035,-0.03835656673899444
,1.3073073073073074,-0.01162470601294138,,1.3073073073073074,0.08286891585184324,,1.3073073073073074,0.029982737439945985,,1.3073073073073074,0.02975744211241251,,1.3073073073073074,-0.011988008008006859,,1.3073073073073074,0.06258798452206506,,1.3073073073073074,-0.026160433380686725,,1.3073073073073074,-0.03847440565370717
,1.3113113113113113,-0.011660310012981014,,1.3113113113113113,0.08312272570131289,,1.3113113113113113,0.03007456818248793,,1.3113113113113113,0.02984858282332342,,1.3113113113113113,-0.01202472472472357,,1.3113113113113113,0.0627796781959458,,1.3113113113113113,-0.02624055721952497,,1.3113113113113113,-0.0385922445684199
,1.3153153153153152,-0.01169591401302065,,1.3153153153153152,0.08337653555078255,,1.3153153153153152,0.030166398925029876,,1.3153153153153152,0.02993972353423433,,1.3153153153153152,-0.012061441441440283,,1.3153153153153152,0.06297137186982654,,1.3153153153153152,-0.026320681058363212,,1.3153153153153152,-0.03871008348313263
,1.3193193193193191,-0.011731518013060287,,1.3193193193193191,0.08363034540025219,,1.3193193193193191,0.030258229667571822,,1.3193193193193191,0.030030864245145235,,1.3193193193193191,-0.012098158158156996,,1.3193193193193191,0.06316306554370729,,1.3193193193193191,-0.026400804897201452,,1.3193193193193191,-0.038827922397845355
,1.3233233233233235,-0.011767122013099927,,1.3233233233233235,0.08388415524972187,,1.3233233233233235,0.030350060410113778,,1.3233233233233235,0.030122004956056155,,1.3233233233233235,-0.012134874874873712,,1.3233233233233235,0.06335475921758806,,1.3233233233233235,-0.026480928736039706,,1.3233233233233235,-0.0389457613125581
,1.3273273273273274,-0.011802726013139562,,1.3273273273273274,0.08413796509919153,,1.3273273273273274,0.030441891152655724,,1.3273273273273274,0.030213145666967065,,1.3273273273273274,-0.012171591591590423,,1.3273273273273274,0.0635464528914688,,1.3273273273273274,-0.026561052574877946,,1.3273273273273274,-0.03906360022727083
,1.3313313313313313,-0.011838330013179198,,1.3313313313313313,0.08439177494866118,,1.3313313313313313,0.03053372189519767,,1.3313313313313313,0.030304286377877975,,1.3313313313313313,-0.012208308308307136,,1.3313313313313313,0.06373814656534955,,1.3313313313313313,-0.02664117641371619,,1.3313313313313313,-0.03918143914198356
,1.3353353353353352,-0.011873934013218833,,1.3353353353353352,0.08464558479813084,,1.3353353353353352,0.03062555263773962,,1.3353353353353352,0.03039542708878888,,1.3353353353353352,-0.012245025025023849,,1.3353353353353352,0.0639298402392303,,1.3353353353353352,-0.026721300252554432,,1.3353353353353352,-0.039299278056696293
,1.3393393393393391,-0.01190953801325847,,1.3393393393393391,0.08489939464760048,,1.3393393393393391,0.030717383380281564,,1.3393393393393391,0.03048656779969979,,1.3393393393393391,-0.01228174174174056,,1.3393393393393391,0.06412153391311104,,1.3393393393393391,-0.026801424091392675,,1.3393393393393391,-0.03941711697140902
,1.3433433433433435,-0.01194514201329811,,1.3433433433433435,0.08515320449707016,,1.3433433433433435,0.03080921412282352,,1.3433433433433435,0.030577708510610712,,1.3433433433433435,-0.012318458458457278,,1.3433433433433435,0.06431322758699182,,1.3433433433433435,-0.026881547930230926,,1.3433433433433435,-0.03953495588612176
,1.3473473473473474,-0.011980746013337746,,1.3473473473473474,0.08540701434653981,,1.3473473473473474,0.030901044865365466,,1.3473473473473474,0.030668849221521622,,1.3473473473473474,-0.01235517517517399,,1.3473473473473474,0.06450492126087255,,1.3473473473473474,-0.02696167176906917,,1.3473473473473474,-0.039652794800834494
,1.3513513513513513,-0.012016350013377381,,1.3513513513513513,0.08566082419600947,,1.3513513513513513,0.03099287560790741,,1.3513513513513513,0.03075998993243253,,1.3513513513513513,-0.012391891891890702,,1.3513513513513513,0.0646966149347533,,1.3513513513513513,-0.02704179560790741,,1.3513513513513513,-0.039770633715547225
,1.3553553553553552,-0.012051954013417018,,1.3553553553553552,0.08591463404547911,,1.3553553553553552,0.031084706350449357,,1.3553553553553552,0.03085113064334344,,1.3553553553553552,-0.012428608608607415,,1.3553553553553552,0.06488830860863405,,1.3553553553553552,-0.027121919446745652,,1.3553553553553552,-0.03988847263025995
,1.3593593593593591,-0.012087558013456652,,1.3593593593593591,0.08616844389494877,,1.3593593593593591,0.031176537092991303,,1.3593593593593591,0.03094227135425435,,1.3593593593593591,-0.012465325325324126,,1.3593593593593591,0.0650800022825148,,1.3593593593593591,-0.027202043285583895,,1.3593593593593591,-0.04000631154497268
,1.3633633633633635,-0.012123162013496292,,1.3633633633633635,0.08642225374441845,,1.3633633633633635,0.03126836783553326,,1.3633633633633635,0.03103341206516527,,1.3633633633633635,-0.012502042042040843,,1.3633633633633635,0.06527169595639556,,1.3633633633633635,-0.027282167124422146,,1.3633633633633635,-0.040124150459685426
,1.3673673673673674,-0.012158766013535929,,1.3673673673673674,0.0866760635938881,,1.3673673673673674,0.031360198578075205,,1.3673673673673674,0.031124552776076175,,1.3673673673673674,-0.012538758758757556,,1.3673673673673674,0.06546338963027631,,1.3673673673673674,-0.02736229096326039,,1.3673673673673674,-0.04024198937439816
,1.3713713713713713,-0.012194370013575566,,1.3713713713713713,0.08692987344335776,,1.3713713713713713,0.03145202932061715,,1.3713713713713713,0.031215693486987085,,1.3713713713713713,-0.012575475475474268,,1.3713713713713713,0.06565508330415706,,1.3713713713713713,-0.02744241480209863,,1.3713713713713713,-0.04035982828911089
,1.3753753753753752,-0.0122299740136152,,1.3753753753753752,0.0871836832928274,,1.3753753753753752,0.031543860063159096,,1.3753753753753752,0.031306834197897995,,1.3753753753753752,-0.01261219219219098,,1.3753753753753752,0.0658467769780378,,1.3753753753753752,-0.027522538640936872,,1.3753753753753752,-0.04047766720382361
,1.3793793793793792,-0.012265578013654837,,1.3793793793793792,0.08743749314229705,,1.3793793793793792,0.03163569080570104,,1.3793793793793792,0.031397974908808905,,1.3793793793793792,-0.012648908908907693,,1.3793793793793792,0.06603847065191855,,1.3793793793793792,-0.027602662479775116,,1.3793793793793792,-0.040595506118536344
,1.3833833833833835,-0.012301182013694477,,1.3833833833833835,0.08769130299176674,,1.3833833833833835,0.031727521548242994,,1.3833833833833835,0.03148911561971982,,1.3833833833833835,-0.012685625625624409,,1.3833833833833835,0.06623016432579931,,1.3833833833833835,-0.027682786318613366,,1.3833833833833835,-0.04071334503324909
,1.3873873873873874,-0.012336786013734112,,1.3873873873873874,0.08794511284123639,,1.3873873873873874,0.03181935229078494,,1.3873873873873874,0.03158025633063073,,1.3873873873873874,-0.012722342342341122,,1.3873873873873874,0.06642185799968006,,1.3873873873873874,-0.02776291015745161,,1.3873873873873874,-0.04083118394796182
,1.3913913913913913,-0.012372390013773748,,1.3913913913913913,0.08819892269070605,,1.3913913913913913,0.031911183033326886,,1.3913913913913913,0.03167139704154164,,1.3913913913913913,-0.012759059059057835,,1.3913913913913913,0.06661355167356081,,1.3913913913913913,-0.027843033996289852,,1.3913913913913913,-0.040949022862674544
,1.3953953953953953,-0.012407994013813385,,1.3953953953953953,0.08845273254017569,,1.3953953953953953,0.03200301377586883,,1.3953953953953953,0.03176253775245255,,1.3953953953953953,-0.012795775775774546,,1.3953953953953953,0.06680524534744156,,1.3953953953953953,-0.027923157835128092,,1.3953953953953953,-0.041066861777387276
,1.3993993993993992,-0.01244359801385302,,1.3993993993993992,0.08870654238964534,,1.3993993993993992,0.03209484451841078,,1.3993993993993992,0.03185367846336346,,1.3993993993993992,-0.012832492492491259,,1.3993993993993992,0.0669969390213223,,1.3993993993993992,-0.028003281673966336,,1.3993993993993992,-0.04118470069210001
,1.4034034034034035,-0.01247920201389266,,1.4034034034034035,0.08896035223911503,,1.4034034034034035,0.032186675260952737,,1.4034034034034035,0.03194481917427438,,1.4034034034034035,-0.012869209209207975,,1.4034034034034035,0.06718863269520307,,1.4034034034034035,-0.028083405512804586,,1.4034034034034035,-0.04130253960681275
,1.4074074074074074,-0.012514806013932296,,1.4074074074074074,0.08921416208858468,,1.4074074074074074,0.03227850600349468,,1.4074074074074074,0.03203595988518529,,1.4074074074074074,-0.012905925925924688,,1.4074074074074074,0.06738032636908381,,1.4074074074074074,-0.02816352935164283,,1.4074074074074074,-0.04142037852152548
,1.4114114114114114,-0.012550410013971931,,1.4114114114114114,0.08946797193805432,,1.4114114114114114,0.03237033674603663,,1.4114114114114114,0.0321271005960962,,1.4114114114114114,-0.0129426426426414,,1.4114114114114114,0.06757202004296456,,1.4114114114114114,-0.028243653190481072,,1.4114114114114114,-0.04153821743623821
,1.4154154154154153,-0.012586014014011567,,1.4154154154154153,0.08972178178752398,,1.4154154154154153,0.032462167488578574,,1.4154154154154153,0.03221824130700711,,1.4154154154154153,-0.012979359359358112,,1.4154154154154153,0.06776371371684531,,1.4154154154154153,-0.028323777029319316,,1.4154154154154153,-0.04165605635095094
,1.4194194194194192,-0.012621618014051204,,1.4194194194194192,0.08997559163699363,,1.4194194194194192,0.03255399823112052,,1.4194194194194192,0.03230938201791802,,1.4194194194194192,-0.013016076076074825,,1.4194194194194192,0.06795540739072606,,1.4194194194194192,-0.028403900868157556,,1.4194194194194192,-0.04177389526566367
,1.4234234234234235,-0.012657222014090842,,1.4234234234234235,0.09022940148646331,,1.4234234234234235,0.03264582897366248,,1.4234234234234235,0.032400522728828936,,1.4234234234234235,-0.013052792792791541,,1.4234234234234235,0.06814710106460682,,1.4234234234234235,-0.02848402470699581,,1.4234234234234235,-0.041891734180376415
,1.4274274274274275,-0.012692826014130479,,1.4274274274274275,0.09048321133593297,,1.4274274274274275,0.032737659716204424,,1.4274274274274275,0.032491663439739846,,1.4274274274274275,-0.013089509509508254,,1.4274274274274275,0.06833879473848757,,1.4274274274274275,-0.02856414854583405,,1.4274274274274275,-0.04200957309508914
,1.4314314314314314,-0.012728430014170115,,1.4314314314314314,0.09073702118540261,,1.4314314314314314,0.03282949045874637,,1.4314314314314314,0.032582804150650756,,1.4314314314314314,-0.013126226226224965,,1.4314314314314314,0.06853048841236832,,1.4314314314314314,-0.028644272384672292,,1.4314314314314314,-0.04212741200980187
,1.4354354354354353,-0.01276403401420975,,1.4354354354354353,0.09099083103487227,,1.4354354354354353,0.032921321201288316,,1.4354354354354353,0.032673944861561666,,1.4354354354354353,-0.013162942942941678,,1.4354354354354353,0.06872218208624906,,1.4354354354354353,-0.028724396223510536,,1.4354354354354353,-0.0422452509245146
,1.4394394394394392,-0.012799638014249387,,1.4394394394394392,0.09124464088434192,,1.4394394394394392,0.03301315194383026,,1.4394394394394392,0.03276508557247257,,1.4394394394394392,-0.013199659659658391,,1.4394394394394392,0.0689138757601298,,1.4394394394394392,-0.02880452006234878,,1.4394394394394392,-0.04236308983922733
,1.4434434434434436,-0.012835242014289027,,1.4434434434434436,0.0914984507338116,,1.4434434434434436,0.033104982686372214,,1.4434434434434436,0.03285622628338349,,1.4434434434434436,-0.013236376376375108,,1.4434434434434436,0.06910556943401057,,1.4434434434434436,-0.02888464390118703,,1.4434434434434436,-0.04248092875394008
,1.4474474474474475,-0.012870846014328662,,1.4474474474474475,0.09175226058328126,,1.4474474474474475,0.03319681342891416,,1.4474474474474475,0.0329473669942944,,1.4474474474474475,-0.013273093093091819,,1.4474474474474475,0.06929726310789132,,1.4474474474474475,-0.028964767740025273,,1.4474474474474475,-0.0425987676686528
,1.4514514514514514,-0.012906450014368298,,1.4514514514514514,0.0920060704327509,,1.4514514514514514,0.033288644171456105,,1.4514514514514514,0.033038507705205306,,1.4514514514514514,-0.013309809809808532,,1.4514514514514514,0.06948895678177207,,1.4514514514514514,-0.029044891578863512,,1.4514514514514514,-0.042716606583365534
,1.4554554554554553,-0.012942054014407935,,1.4554554554554553,0.09225988028222055,,1.4554554554554553,0.03338047491399805,,1.4554554554554553,0.033129648416116216,,1.4554554554554553,-0.013346526526525244,,1.4554554554554553,0.06968065045565282,,1.4554554554554553,-0.029125015417701756,,1.4554554554554553,-0.042834445498078265
,1.4594594594594597,-0.012977658014447575,,1.4594594594594597,0.09251369013169024,,1.4594594594594597,0.03347230565654001,,1.4594594594594597,0.03322078912702714,,1.4594594594594597,-0.01338324324324196,,1.4594594594594597,0.06987234412953358,,1.4594594594594597,-0.029205139256540006,,1.4594594594594597,-0.04295228441279101
,1.4634634634634636,-0.01301326201448721,,1.4634634634634636,0.09276749998115989,,1.4634634634634636,0.033564136399081956,,1.4634634634634636,0.03331192983793805,,1.4634634634634636,-0.013419959959958672,,1.4634634634634636,0.07006403780341433,,1.4634634634634636,-0.02928526309537825,,1.4634634634634636,-0.043070123327503734
,1.4674674674674675,-0.013048866014526846,,1.4674674674674675,0.09302130983062953,,1.4674674674674675,0.0336559671416239,,1.4674674674674675,0.03340307054884895,,1.4674674674674675,-0.013456676676675385,,1.4674674674674675,0.07025573147729507,,1.4674674674674675,-0.029365386934216493,,1.4674674674674675,-0.043187962242216466
,1.4714714714714714,-0.01308447001456648,,1.4714714714714714,0.09327511968009919,,1.4714714714714714,0.03374779788416585,,1.4714714714714714,0.03349421125975986,,1.4714714714714714,-0.013493393393392098,,1.4714714714714714,0.07044742515117582,,1.4714714714714714,-0.029445510773054736,,1.4714714714714714,-0.0433058011569292
,1.4754754754754753,-0.013120074014606117,,1.4754754754754753,0.09352892952956884,,1.4754754754754753,0.03383962862670779,,1.4754754754754753,0.03358535197067077,,1.4754754754754753,-0.01353011011010881,,1.4754754754754753,0.07063911882505657,,1.4754754754754753,-0.029525634611892976,,1.4754754754754753,-0.04342364007164193
,1.4794794794794797,-0.013155678014645757,,1.4794794794794797,0.09378273937903853,,1.4794794794794797,0.033931459369249746,,1.4794794794794797,0.033676492681581696,,1.4794794794794797,-0.013566826826825527,,1.4794794794794797,0.07083081249893733,,1.4794794794794797,-0.02960575845073123,,1.4794794794794797,-0.04354147898635467
,1.4834834834834836,-0.013191282014685394,,1.4834834834834836,0.09403654922850818,,1.4834834834834836,0.03402329011179169,,1.4834834834834836,0.0337676333924926,,1.4834834834834836,-0.013603543543542238,,1.4834834834834836,0.07102250617281808,,1.4834834834834836,-0.02968588228956947,,1.4834834834834836,-0.0436593179010674
,1.4874874874874875,-0.013226886014725029,,1.4874874874874875,0.09429035907797782,,1.4874874874874875,0.03411512085433364,,1.4874874874874875,0.03385877410340351,,1.4874874874874875,-0.013640260260258951,,1.4874874874874875,0.07121419984669883,,1.4874874874874875,-0.029766006128407713,,1.4874874874874875,-0.04377715681578013
,1.4914914914914914,-0.013262490014764665,,1.4914914914914914,0.09454416892744748,,1.4914914914914914,0.03420695159687558,,1.4914914914914914,0.03394991481431442,,1.4914914914914914,-0.013676976976975664,,1.4914914914914914,0.07140589352057958,,1.4914914914914914,-0.029846129967245956,,1.4914914914914914,-0.04389499573049286
,1.4954954954954953,-0.013298094014804302,,1.4954954954954953,0.09479797877691713,,1.4954954954954953,0.03429878233941753,,1.4954954954954953,0.03404105552522533,,1.4954954954954953,-0.013713693693692375,,1.4954954954954953,0.07159758719446031,,1.4954954954954953,-0.029926253806084196,,1.4954954954954953,-0.04401283464520559
,1.4994994994994997,-0.01333369801484394,,1.4994994994994997,0.09505178862638682,,1.4994994994994997,0.03439061308195949,,1.4994994994994997,0.034132196236136246,,1.4994994994994997,-0.013750410410409091,,1.4994994994994997,0.07178928086834109,,1.4994994994994997,-0.03000637764492245,,1.4994994994994997,-0.04413067355991833
,1.5035035035035036,-0.013369302014883577,,1.5035035035035036,0.09530559847585647,,1.5035035035035036,0.034482443824501434,,1.5035035035035036,0.034223336947047156,,1.5035035035035036,-0.013787127127125804,,1.5035035035035036,0.07198097454222183,,1.5035035035035036,-0.03008650148376069,,1.5035035035035036,-0.04424851247463106
,1.5075075075075075,-0.013404906014923213,,1.5075075075075075,0.09555940832532611,,1.5075075075075075,0.03457427456704338,,1.5075075075075075,0.034314477657958066,,1.5075075075075075,-0.013823843843842517,,1.5075075075075075,0.07217266821610258,,1.5075075075075075,-0.030166625322598933,,1.5075075075075075,-0.04436635138934379
,1.5115115115115114,-0.013440510014962848,,1.5115115115115114,0.09581321817479577,,1.5115115115115114,0.034666105309585325,,1.5115115115115114,0.034405618368868976,,1.5115115115115114,-0.01386056056055923,,1.5115115115115114,0.07236436188998333,,1.5115115115115114,-0.030246749161437176,,1.5115115115115114,-0.04448419030405652
,1.5155155155155153,-0.013476114015002484,,1.5155155155155153,0.09606702802426542,,1.5155155155155153,0.03475793605212727,,1.5155155155155153,0.034496759079779886,,1.5155155155155153,-0.013897277277275941,,1.5155155155155153,0.07255605556386407,,1.5155155155155153,-0.03032687300027542,,1.5155155155155153,-0.044602029218769254
,1.5195195195195197,-0.013511718015042124,,1.5195195195195197,0.0963208378737351,,1.5195195195195197,0.034849766794669224,,1.5195195195195197,0.0345878997906908,,1.5195195195195197,-0.013933993993992658,,1.5195195195195197,0.07274774923774484,,1.5195195195195197,-0.03040699683911367,,1.5195195195195197,-0.04471986813348199
,1.5235235235235236,-0.01354732201508176,,1.5235235235235236,0.09657464772320475,,1.5235235235235236,0.03494159753721117,,1.5235235235235236,0.03467904050160171,,1.5235235235235236,-0.01397071071070937,,1.5235235235235236,0.07293944291162559,,1.5235235235235236,-0.030487120677951913,,1.5235235235235236,-0.04483770704819472
,1.5275275275275275,-0.013582926015121396,,1.5275275275275275,0.0968284575726744,,1.5275275275275275,0.035033428279753115,,1.5275275275275275,0.03477018121251262,,1.5275275275275275,-0.014007427427426083,,1.5275275275275275,0.07313113658550632,,1.5275275275275275,-0.030567244516790153,,1.5275275275275275,-0.044955545962907455
,1.5315315315315314,-0.013618530015161032,,1.5315315315315314,0.09708226742214406,,1.5315315315315314,0.03512525902229506,,1.5315315315315314,0.03486132192342353,,1.5315315315315314,-0.014044144144142795,,1.5315315315315314,0.07332283025938707,,1.5315315315315314,-0.030647368355628396,,1.5315315315315314,-0.045073384877620186
,1.5355355355355353,-0.013654134015200667,,1.5355355355355353,0.09733607727161371,,1.5355355355355353,0.035217089764837006,,1.5355355355355353,0.03495246263433444,,1.5355355355355353,-0.014080860860859508,,1.5355355355355353,0.07351452393326782,,1.5355355355355353,-0.03072749219446664,,1.5355355355355353,-0.04519122379233292
,1.5395395395395397,-0.013689738015240307,,1.5395395395395397,0.0975898871210834,,1.5395395395395397,0.035308920507378966,,1.5395395395395397,0.03504360334524536,,1.5395395395395397,-0.014117577577576224,,1.5395395395395397,0.07370621760714859,,1.5395395395395397,-0.03080761603330489,,1.5395395395395397,-0.045309062707045655
,1.5435435435435436,-0.013725342015279944,,1.5435435435435436,0.09784369697055303,,1.5435435435435436,0.03540075124992091,,1.5435435435435436,0.03513474405615627,,1.5435435435435436,-0.014154294294292937,,1.5435435435435436,0.07389791128102934,,1.5435435435435436,-0.030887739872143133,,1.5435435435435436,-0.045426901621758387
,1.5475475475475475,-0.013760946015319579,,1.5475475475475475,0.09809750682002269,,1.5475475475475475,0.03549258199246286,,1.5475475475475475,0.03522588476706718,,1.5475475475475475,-0.014191011011009648,,1.5475475475475475,0.07408960495491008,,1.5475475475475475,-0.030967863710981376,,1.5475475475475475,-0.04554474053647112
,1.5515515515515514,-0.013796550015359215,,1.5515515515515514,0.09835131666949234,,1.5515515515515514,0.0355844127350048,,1.5515515515515514,0.03531702547797809,,1.5515515515515514,-0.01422772772772636,,1.5515515515515514,0.07428129862879083,,1.5515515515515514,-0.031047987549819616,,1.5515515515515514,-0.04566257945118385
,1.5555555555555554,-0.013832154015398852,,1.5555555555555554,0.098605126518962,,1.5555555555555554,0.03567624347754675,,1.5555555555555554,0.035408166188889,,1.5555555555555554,-0.014264444444443074,,1.5555555555555554,0.07447299230267157,,1.5555555555555554,-0.03112811138865786,,1.5555555555555554,-0.04578041836589657
,1.5595595595595597,-0.013867758015438492,,1.5595595595595597,0.09885893636843168,,1.5595595595595597,0.03576807422008871,,1.5595595595595597,0.035499306899799916,,1.5595595595595597,-0.01430116116115979,,1.5595595595595597,0.07466468597655235,,1.5595595595595597,-0.03120823522749611,,1.5595595595595597,-0.04589825728060932
,1.5635635635635636,-0.013903362015478126,,1.5635635635635636,0.09911274621790132,,1.5635635635635636,0.035859904962630654,,1.5635635635635636,0.035590447610710826,,1.5635635635635636,-0.014337877877876503,,1.5635635635635636,0.07485637965043308,,1.5635635635635636,-0.031288359066334356,,1.5635635635635636,-0.04601609619532205
,1.5675675675675675,-0.013938966015517763,,1.5675675675675675,0.09936655606737098,,1.5675675675675675,0.0359517357051726,,1.5675675675675675,0.035681588321621736,,1.5675675675675675,-0.014374594594593214,,1.5675675675675675,0.07504807332431383,,1.5675675675675675,-0.03136848290517259,,1.5675675675675675,-0.04613393511003478
,1.5715715715715715,-0.013974570015557398,,1.5715715715715715,0.09962036591684063,,1.5715715715715715,0.036043566447714545,,1.5715715715715715,0.035772729032532646,,1.5715715715715715,-0.014411311311309927,,1.5715715715715715,0.07523976699819458,,1.5715715715715715,-0.031448606744010836,,1.5715715715715715,-0.04625177402474751
,1.5755755755755754,-0.014010174015597034,,1.5755755755755754,0.09987417576631029,,1.5755755755755754,0.03613539719025649,,1.5755755755755754,0.035863869743443556,,1.5755755755755754,-0.01444802802802664,,1.5755755755755754,0.07543146067207533,,1.5755755755755754,-0.03152873058284908,,1.5755755755755754,-0.046369612939460236
,1.5795795795795797,-0.014045778015636674,,1.5795795795795797,0.10012798561577997,,1.5795795795795797,0.03622722793279844,,1.5795795795795797,0.03595501045435447,,1.5795795795795797,-0.014484744744743356,,1.5795795795795797,0.0756231543459561,,1.5795795795795797,-0.03160885442168733,,1.5795795795795797,-0.04648745185417298
,1.5835835835835836,-0.014081382015676311,,1.5835835835835836,0.10038179546524961,,1.5835835835835836,0.03631905867534039,,1.5835835835835836,0.03604615116526538,,1.5835835835835836,-0.014521461461460067,,1.5835835835835836,0.07581484801983684,,1.5835835835835836,-0.03168897826052557,,1.5835835835835836,-0.04660529076888571
,1.5875875875875876,-0.014116986015715946,,1.5875875875875876,0.10063560531471927,,1.5875875875875876,0.036410889417882335,,1.5875875875875876,0.03613729187617629,,1.5875875875875876,-0.01455817817817678,,1.5875875875875876,0.07600654169371758,,1.5875875875875876,-0.031769102099363816,,1.5875875875875876,-0.046723129683598444
,1.5915915915915915,-0.014152590015755582,,1.5915915915915915,0.10088941516418892,,1.5915915915915915,0.03650272016042428,,1.5915915915915915,0.0362284325870872,,1.5915915915915915,-0.014594894894893493,,1.5915915915915915,0.07619823536759833,,1.5915915915915915,-0.03184922593820206,,1.5915915915915915,-0.04684096859831117
,1.5955955955955954,-0.014188194015795217,,1.5955955955955954,0.10114322501365858,,1.5955955955955954,0.036594550902966226,,1.5955955955955954,0.036319573297998106,,1.5955955955955954,-0.014631611611610204,,1.5955955955955954,0.07638992904147908,,1.5955955955955954,-0.0319293497770403,,1.5955955955955954,-0.0469588075130239
,1.5995995995995997,-0.014223798015834857,,1.5995995995995997,0.10139703486312825,,1.5995995995995997,0.036686381645508186,,1.5995995995995997,0.03641071400890903,,1.5995995995995997,-0.014668328328326923,,1.5995995995995997,0.07658162271535984,,1.5995995995995997,-0.03200947361587855,,1.5995995995995997,-0.047076646427736644
,1.6036036036036037,-0.014259402015874494,,1.6036036036036037,0.1016508447125979,,1.6036036036036037,0.03677821238805013,,1.6036036036036037,0.03650185471981994,,1.6036036036036037,-0.014705045045043634,,1.6036036036036037,0.07677331638924059,,1.6036036036036037,-0.032089597454716796,,1.6036036036036037,-0.047194485342449376
,1.6076076076076076,-0.01429500601591413,,1.6076076076076076,0.10190465456206756,,1.6076076076076076,0.03687004313059208,,1.6076076076076076,0.03659299543073085,,1.6076076076076076,-0.014741761761760347,,1.6076076076076076,0.07696501006312134,,1.6076076076076076,-0.03216972129355504,,1.6076076076076076,-0.04731232425716211
,1.6116116116116115,-0.014330610015953765,,1.6116116116116115,0.10215846441153721,,1.6116116116116115,0.03696187387313402,,1.6116116116116115,0.03668413614164175,,1.6116116116116115,-0.01477847847847706,,1.6116116116116115,0.07715670373700209,,1.6116116116116115,-0.032249845132393276,,1.6116116116116115,-0.04743016317187483
,1.6156156156156154,-0.014366214015993401,,1.6156156156156154,0.10241227426100687,,1.6156156156156154,0.03705370461567597,,1.6156156156156154,0.03677527685255266,,1.6156156156156154,-0.01481519519519377,,1.6156156156156154,0.07734839741088283,,1.6156156156156154,-0.03232996897123152,,1.6156156156156154,-0.04754800208658756
,1.6196196196196198,-0.014401818016033041,,1.6196196196196198,0.10266608411047654,,1.6196196196196198,0.03714553535821792,,1.6196196196196198,0.03686641756346359,,1.6196196196196198,-0.014851911911910487,,1.6196196196196198,0.0775400910847636,,1.6196196196196198,-0.03241009281006978,,1.6196196196196198,-0.04766584100130031
,1.6236236236236237,-0.014437422016072676,,1.6236236236236237,0.10291989395994619,,1.6236236236236237,0.03723736610075987,,1.6236236236236237,0.03695755827437449,,1.6236236236236237,-0.0148886286286272,,1.6236236236236237,0.07773178475864434,,1.6236236236236237,-0.03249021664890801,,1.6236236236236237,-0.04778367991601304
,1.6276276276276276,-0.014473026016112313,,1.6276276276276276,0.10317370380941585,,1.6276276276276276,0.03732919684330181,,1.6276276276276276,0.0370486989852854,,1.6276276276276276,-0.014925345345343913,,1.6276276276276276,0.07792347843252509,,1.6276276276276276,-0.032570340487746256,,1.6276276276276276,-0.04790151883072576
,1.6316316316316315,-0.01450863001615195,,1.6316316316316315,0.1034275136588855,,1.6316316316316315,0.03742102758584376,,1.6316316316316315,0.03713983969619631,,1.6316316316316315,-0.014962062062060624,,1.6316316316316315,0.07811517210640584,,1.6316316316316315,-0.0326504643265845,,1.6316316316316315,-0.048019357745438494
,1.6356356356356354,-0.014544234016191584,,1.6356356356356354,0.10368132350835514,,1.6356356356356354,0.037512858328385704,,1.6356356356356354,0.03723098040710722,,1.6356356356356354,-0.014998778778777337,,1.6356356356356354,0.07830686578028659,,1.6356356356356354,-0.03273058816542274,,1.6356356356356354,-0.048137196660151226
,1.6396396396396398,-0.014579838016231224,,1.6396396396396398,0.10393513335782482,,1.6396396396396398,0.03760468907092766,,1.6396396396396398,0.03732212111801814,,1.6396396396396398,-0.015035495495494053,,1.6396396396396398,0.07849855945416735,,1.6396396396396398,-0.03281071200426099,,1.6396396396396398,-0.04825503557486397
,1.6436436436436437,-0.01461544201627086,,1.6436436436436437,0.10418894320729448,,1.6436436436436437,0.03769651981346961,,1.6436436436436437,0.03741326182892905,,1.6436436436436437,-0.015072212212210766,,1.6436436436436437,0.0786902531280481,,1.6436436436436437,-0.032890835843099236,,1.6436436436436437,-0.0483728744895767
,1.6476476476476476,-0.014651046016310496,,1.6476476476476476,0.10444275305676413,,1.6476476476476476,0.037788350556011555,,1.6476476476476476,0.03750440253983996,,1.6476476476476476,-0.015108928928927479,,1.6476476476476476,0.07888194680192884,,1.6476476476476476,-0.03297095968193748,,1.6476476476476476,-0.048490713404289426
,1.6516516516516515,-0.014686650016350132,,1.6516516516516515,0.10469656290623379,,1.6516516516516515,0.0378801812985535,,1.6516516516516515,0.03759554325075087,,1.6516516516516515,-0.01514564564564419,,1.6516516516516515,0.07907364047580959,,1.6516516516516515,-0.03305108352077572,,1.6516516516516515,-0.04860855231900216
,1.6556556556556554,-0.014722254016389769,,1.6556556556556554,0.10495037275570343,,1.6556556556556554,0.037972012041095446,,1.6556556556556554,0.03768668396166178,,1.6556556556556554,-0.015182362362360903,,1.6556556556556554,0.07926533414969034,,1.6556556556556554,-0.033131207359613966,,1.6556556556556554,-0.04872639123371489
,1.6596596596596598,-0.014757858016429407,,1.6596596596596598,0.10520418260517311,,1.6596596596596598,0.0380638427836374,,1.6596596596596598,0.037777824672572693,,1.6596596596596598,-0.01521907907907762,,1.6596596596596598,0.0794570278235711,,1.6596596596596598,-0.03321133119845222,,1.6596596596596598,-0.048844230148427634
,1.6636636636636637,-0.014793462016469043,,1.6636636636636637,0.10545799245464277,,1.6636636636636637,0.038155673526179344,,1.6636636636636637,0.037868965383483603,,1.6636636636636637,-0.015255795795794332,,1.6636636636636637,0.07964872149745185,,1.6636636636636637,-0.03329145503729046,,1.6636636636636637,-0.04896206906314036
,1.6676676676676676,-0.01482906601650868,,1.6676676676676676,0.10571180230411242,,1.6676676676676676,0.03824750426872129,,1.6676676676676676,0.03796010609439451,,1.6676676676676676,-0.015292512512511043,,1.6676676676676676,0.0798404151713326,,1.6676676676676676,-0.033371578876128696,,1.6676676676676676,-0.04907990797785309
,1.6716716716716715,-0.014864670016548315,,1.6716716716716715,0.10596561215358208,,1.6716716716716715,0.038339335011263236,,1.6716716716716715,0.03805124680530542,,1.6716716716716715,-0.015329229229227756,,1.6716716716716715,0.08003210884521335,,1.6716716716716715,-0.03345170271496694,,1.6716716716716715,-0.04919774689256582
,1.6756756756756754,-0.014900274016587951,,1.6756756756756754,0.10621942200305172,,1.6756756756756754,0.03843116575380518,,1.6756756756756754,0.03814238751621633,,1.6756756756756754,-0.01536594594594447,,1.6756756756756754,0.08022380251909408,,1.6756756756756754,-0.03353182655380518,,1.6756756756756754,-0.04931558580727855
,1.6796796796796798,-0.014935878016627591,,1.6796796796796798,0.1064732318525214,,1.6796796796796798,0.03852299649634714,,1.6796796796796798,0.03823352822712725,,1.6796796796796798,-0.015402662662661186,,1.6796796796796798,0.08041549619297486,,1.6796796796796798,-0.03361195039264343,,1.6796796796796798,-0.0494334247219913
,1.6836836836836837,-0.014971482016667226,,1.6836836836836837,0.10672704170199106,,1.6836836836836837,0.038614827238889086,,1.6836836836836837,0.03832466893803816,,1.6836836836836837,-0.015439379379377898,,1.6836836836836837,0.0806071898668556,,1.6836836836836837,-0.033692074231481677,,1.6836836836836837,-0.04955126363670402
,1.6876876876876876,-0.015007086016706863,,1.6876876876876876,0.10698085155146071,,1.6876876876876876,0.03870665798143103,,1.6876876876876876,0.03841580964894907,,1.6876876876876876,-0.01547609609609461,,1.6876876876876876,0.08079888354073635,,1.6876876876876876,-0.03377219807031992,,1.6876876876876876,-0.04966910255141675
,1.6916916916916915,-0.0150426900167465,,1.6916916916916915,0.10723466140093035,,1.6916916916916915,0.03879848872397298,,1.6916916916916915,0.03850695035985998,,1.6916916916916915,-0.015512812812811323,,1.6916916916916915,0.0809905772146171,,1.6916916916916915,-0.03385232190915816,,1.6916916916916915,-0.04978694146612948
,1.6956956956956954,-0.015078294016786134,,1.6956956956956954,0.10748847125040001,,1.6956956956956954,0.038890319466514923,,1.6956956956956954,0.03859809107077089,,1.6956956956956954,-0.015549529529528035,,1.6956956956956954,0.08118227088849785,,1.6956956956956954,-0.033932445747996406,,1.6956956956956954,-0.049904780380842215
,1.6996996996996998,-0.015113898016825774,,1.6996996996996998,0.10774228109986969,,1.6996996996996998,0.038982150209056876,,1.6996996996996998,0.03868923178168181,,1.6996996996996998,-0.015586246246244752,,1.6996996996996998,0.08137396456237861,,1.6996996996996998,-0.03401256958683466,,1.6996996996996998,-0.05002261929555495
,1.7037037037037037,-0.01514950201686541,,1.7037037037037037,0.10799609094933935,,1.7037037037037037,0.03907398095159882,,1.7037037037037037,0.03878037249259272,,1.7037037037037037,-0.015622962962961463,,1.7037037037037037,0.08156565823625936,,1.7037037037037037,-0.0340926934256729,,1.7037037037037037,-0.050140458210267684
,1.7077077077077076,-0.015185106016905045,,1.7077077077077076,0.108249900798809,,1.7077077077077076,0.039165811694140774,,1.7077077077077076,0.03887151320350363,,1.7077077077077076,-0.015659679679678178,,1.7077077077077076,0.0817573519101401,,1.7077077077077076,-0.03417281726451114,,1.7077077077077076,-0.050258297124980415
,1.7117117117117115,-0.015220710016944682,,1.7117117117117115,0.10850371064827864,,1.7117117117117115,0.03925764243668272,,1.7117117117117115,0.03896265391441454,,1.7117117117117115,-0.015696396396394887,,1.7117117117117115,0.08194904558402084,,1.7117117117117115,-0.03425294110334939,,1.7117117117117115,-0.050376136039693147
,1.7157157157157155,-0.015256314016984318,,1.7157157157157155,0.1087575204977483,,1.7157157157157155,0.039349473179224666,,1.7157157157157155,0.03905379462532545,,1.7157157157157155,-0.0157331131131116,,1.7157157157157155,0.0821407392579016,,1.7157157157157155,-0.03433306494218762,,1.7157157157157155,-0.05049397495440588
,1.7197197197197198,-0.015291918017023958,,1.7197197197197198,0.10901133034721798,,1.7197197197197198,0.03944130392176662,,1.7197197197197198,0.039144935336236364,,1.7197197197197198,-0.015769829829828316,,1.7197197197197198,0.08233243293178236,,1.7197197197197198,-0.03441318878102588,,1.7197197197197198,-0.050611813869118616
,1.7237237237237237,-0.015327522017063593,,1.7237237237237237,0.10926514019668764,,1.7237237237237237,0.039533134664308564,,1.7237237237237237,0.039236076047147274,,1.7237237237237237,-0.01580654654654503,,1.7237237237237237,0.0825241266056631,,1.7237237237237237,-0.03449331261986412,,1.7237237237237237,-0.05072965278383135
,1.7277277277277276,-0.01536312601710323,,1.7277277277277276,0.10951895004615729,,1.7277277277277276,0.03962496540685051,,1.7277277277277276,0.039327216758058184,,1.7277277277277276,-0.015843263263261742,,1.7277277277277276,0.08271582027954386,,1.7277277277277276,-0.03457343645870236,,1.7277277277277276,-0.05084749169854408
,1.7317317317317316,-0.015398730017142865,,1.7317317317317316,0.10977275989562693,,1.7317317317317316,0.039716796149392455,,1.7317317317317316,0.039418357468969094,,1.7317317317317316,-0.015879979979978455,,1.7317317317317316,0.0829075139534246,,1.7317317317317316,-0.0346535602975406,,1.7317317317317316,-0.05096533061325681
,1.735735735735736,-0.015434334017182505,,1.735735735735736,0.11002656974509661,,1.735735735735736,0.039808626891934415,,1.735735735735736,0.03950949817988001,,1.735735735735736,-0.01591669669669517,,1.735735735735736,0.08309920762730537,,1.735735735735736,-0.03473368413637885,,1.735735735735736,-0.05108316952796955
,1.7397397397397398,-0.015469938017222141,,1.7397397397397398,0.11028037959456627,,1.7397397397397398,0.03990045763447636,,1.7397397397397398,0.03960063889079092,,1.7397397397397398,-0.015953413413411884,,1.7397397397397398,0.08329090130118612,,1.7397397397397398,-0.0348138079752171,,1.7397397397397398,-0.05120100844268228
,1.7437437437437437,-0.015505542017261778,,1.7437437437437437,0.11053418944403592,,1.7437437437437437,0.039992288377018306,,1.7437437437437437,0.03969177960170183,,1.7437437437437437,-0.015990130130128594,,1.7437437437437437,0.08348259497506685,,1.7437437437437437,-0.03489393181405534,,1.7437437437437437,-0.05131884735739501
,1.7477477477477477,-0.015541146017301413,,1.7477477477477477,0.11078799929350557,,1.7477477477477477,0.04008411911956025,,1.7477477477477477,0.03978292031261274,,1.7477477477477477,-0.016026846846845307,,1.7477477477477477,0.0836742886489476,,1.7477477477477477,-0.03497405565289358,,1.7477477477477477,-0.05143668627210774
,1.7517517517517516,-0.015576750017341049,,1.7517517517517516,0.11104180914297522,,1.7517517517517516,0.0401759498621022,,1.7517517517517516,0.039874061023523644,,1.7517517517517516,-0.01606356356356202,,1.7517517517517516,0.08386598232282835,,1.7517517517517516,-0.03505417949173183,,1.7517517517517516,-0.05155452518682047
,1.755755755755756,-0.015612354017380689,,1.755755755755756,0.1112956189924449,,1.755755755755756,0.04026778060464415,,1.755755755755756,0.03996520173443457,,1.755755755755756,-0.016100280280278736,,1.755755755755756,0.08405767599670912,,1.755755755755756,-0.03513430333057008,,1.755755755755756,-0.05167236410153321
,1.7597597597597598,-0.015647958017420326,,1.7597597597597598,0.11154942884191456,,1.7597597597597598,0.040359611347186096,,1.7597597597597598,0.04005634244534548,,1.7597597597597598,-0.01613699699699545,,1.7597597597597598,0.08424936967058987,,1.7597597597597598,-0.03521442716940832,,1.7597597597597598,-0.05179020301624594
,1.7637637637637638,-0.015683562017459962,,1.7637637637637638,0.11180323869138421,,1.7637637637637638,0.04045144208972804,,1.7637637637637638,0.04014748315625639,,1.7637637637637638,-0.01617371371371216,,1.7637637637637638,0.08444106334447062,,1.7637637637637638,-0.035294551008246564,,1.7637637637637638,-0.05190804193095867
,1.7677677677677677,-0.015719166017499595,,1.7677677677677677,0.11205704854085385,,1.7677677677677677,0.04054327283226999,,1.7677677677677677,0.04023862386716729,,1.7677677677677677,-0.016210430430428874,,1.7677677677677677,0.08463275701835135,,1.7677677677677677,-0.0353746748470848,,1.7677677677677677,-0.052025880845671404
,1.7717717717717716,-0.015754770017539232,,1.7717717717717716,0.11231085839032351,,1.7717717717717716,0.04063510357481193,,1.7717717717717716,0.0403297645780782,,1.7717717717717716,-0.016247147147145587,,1.7717717717717716,0.0848244506922321,,1.7717717717717716,-0.03545479868592304,,1.7717717717717716,-0.052143719760384136
,1.775775775775776,-0.015790374017578872,,1.775775775775776,0.11256466823979319,,1.775775775775776,0.04072693431735389,,1.775775775775776,0.040420905288989124,,1.775775775775776,-0.016283863863862304,,1.775775775775776,0.08501614436611288,,1.775775775775776,-0.035534922524761293,,1.775775775775776,-0.052261558675096874
,1.7797797797797799,-0.01582597801761851,,1.7797797797797799,0.11281847808926285,,1.7797797797797799,0.04081876505989584,,1.7797797797797799,0.040512045999900034,,1.7797797797797799,-0.016320580580579013,,1.7797797797797799,0.08520783803999361,,1.7797797797797799,-0.03561504636359954,,1.7797797797797799,-0.052379397589809605
,1.7837837837837838,-0.015861582017658145,,1.7837837837837838,0.1130722879387325,,1.7837837837837838,0.040910595802437784,,1.7837837837837838,0.04060318671081094,,1.7837837837837838,-0.016357297297295726,,1.7837837837837838,0.08539953171387436,,1.7837837837837838,-0.03569517020243778,,1.7837837837837838,-0.052497236504522336
,1.7877877877877877,-0.01589718601769778,,1.7877877877877877,0.11332609778820214,,1.7877877877877877,0.04100242654497973,,1.7877877877877877,0.04069432742172185,,1.7877877877877877,-0.01639401401401244,,1.7877877877877877,0.08559122538775511,,1.7877877877877877,-0.03577529404127602,,1.7877877877877877,-0.05261507541923507
,1.7917917917917916,-0.015932790017737414,,1.7917917917917916,0.1135799076376718,,1.7917917917917916,0.041094257287521675,,1.7917917917917916,0.04078546813263276,,1.7917917917917916,-0.016430730730729152,,1.7917917917917916,0.08578291906163586,,1.7917917917917916,-0.03585541788011427,,1.7917917917917916,-0.0527329143339478
,1.795795795795796,-0.015968394017777054,,1.795795795795796,0.11383371748714148,,1.795795795795796,0.04118608803006363,,1.795795795795796,0.040876608843543674,,1.795795795795796,-0.016467447447445868,,1.795795795795796,0.08597461273551663,,1.795795795795796,-0.03593554171895252,,1.795795795795796,-0.05285075324866054
,1.7997997997997999,-0.01600399801781669,,1.7997997997997999,0.11408752733661114,,1.7997997997997999,0.041277918772605574,,1.7997997997997999,0.040967749554454584,,1.7997997997997999,-0.01650416416416258,,1.7997997997997999,0.08616630640939738,,1.7997997997997999,-0.03601566555779076,,1.7997997997997999,-0.05296859216337327
,1.8038038038038038,-0.016039602017856328,,1.8038038038038038,0.11434133718608078,,1.8038038038038038,0.04136974951514752,,1.8038038038038038,0.041058890265365494,,1.8038038038038038,-0.016540880880879294,,1.8038038038038038,0.08635800008327811,,1.8038038038038038,-0.036095789396629004,,1.8038038038038038,-0.053086431078086
,1.8078078078078077,-0.016075206017895964,,1.8078078078078077,0.11459514703555043,,1.8078078078078077,0.041461580257689465,,1.8078078078078077,0.041150030976276404,,1.8078078078078077,-0.016577597597596007,,1.8078078078078077,0.08654969375715886,,1.8078078078078077,-0.03617591323546725,,1.8078078078078077,-0.05320426999279873
,1.8118118118118116,-0.0161108100179356,,1.8118118118118116,0.11484895688502009,,1.8118118118118116,0.04155341100023141,,1.8118118118118116,0.041241171687187314,,1.8118118118118116,-0.016614314314312716,,1.8118118118118116,0.08674138743103961,,1.8118118118118116,-0.03625603707430549,,1.8118118118118116,-0.053322108907511455
,1.815815815815816,-0.016146414017975237,,1.815815815815816,0.11510276673448977,,1.815815815815816,0.04164524174277337,,1.815815815815816,0.04133231239809823,,1.815815815815816,-0.016651031031029433,,1.815815815815816,0.08693308110492037,,1.815815815815816,-0.03633616091314374,,1.815815815815816,-0.0534399478222242
,1.8198198198198199,-0.016182018018014874,,1.8198198198198199,0.11535657658395942,,1.8198198198198199,0.041737072485315316,,1.8198198198198199,0.04142345310900914,,1.8198198198198199,-0.016687747747746146,,1.8198198198198199,0.08712477477880112,,1.8198198198198199,-0.036416284751981984,,1.8198198198198199,-0.05355778673693693
,1.8238238238238238,-0.01621762201805451,,1.8238238238238238,0.11561038643342907,,1.8238238238238238,0.04182890322785726,,1.8238238238238238,0.04151459381992005,,1.8238238238238238,-0.01672446446446286,,1.8238238238238238,0.08731646845268187,,1.8238238238238238,-0.03649640859082022,,1.8238238238238238,-0.05367562565164966
,1.8278278278278277,-0.016253226018094147,,1.8278278278278277,0.11586419628289872,,1.8278278278278277,0.04192073397039921,,1.8278278278278277,0.04160573453083096,,1.8278278278278277,-0.01676118118117957,,1.8278278278278277,0.08750816212656261,,1.8278278278278277,-0.03657653242965846,,1.8278278278278277,-0.053793464566362394
,1.8318318318318316,-0.016288830018133783,,1.8318318318318316,0.11611800613236838,,1.8318318318318316,0.04201256471294115,,1.8318318318318316,0.04169687524174187,,1.8318318318318316,-0.016797897897896284,,1.8318318318318316,0.08769985580044336,,1.8318318318318316,-0.03665665626849671,,1.8318318318318316,-0.05391130348107512
,1.835835835835836,-0.016324434018173423,,1.835835835835836,0.11637181598183806,,1.835835835835836,0.042104395455483105,,1.835835835835836,0.04178801595265279,,1.835835835835836,-0.016834614614613,,1.835835835835836,0.08789154947432413,,1.835835835835836,-0.03673678010733496,,1.835835835835836,-0.05402914239578786
,1.83983983983984,-0.016360038018213056,,1.83983983983984,0.11662562583130771,,1.83983983983984,0.04219622619802505,,1.83983983983984,0.0418791566635637,,1.83983983983984,-0.016871331331329713,,1.83983983983984,0.08808324314820487,,1.83983983983984,-0.0368169039461732,,1.83983983983984,-0.054146981310500594
,1.8438438438438438,-0.016395642018252693,,1.8438438438438438,0.11687943568077735,,1.8438438438438438,0.042288056940567,,1.8438438438438438,0.04197029737447461,,1.8438438438438438,-0.016908048048046426,,1.8438438438438438,0.08827493682208562,,1.8438438438438438,-0.036897027785011444,,1.8438438438438438,-0.054264820225213325
,1.8478478478478477,-0.01643124601829233,,1.8478478478478477,0.11713324553024701,,1.8478478478478477,0.04237988768310894,,1.8478478478478477,0.04206143808538552,,1.8478478478478477,-0.016944764764763136,,1.8478478478478477,0.08846663049596637,,1.8478478478478477,-0.03697715162384969,,1.8478478478478477,-0.05438265913992605
,1.8518518518518516,-0.016466850018331966,,1.8518518518518516,0.11738705537971666,,1.8518518518518516,0.042471718425650895,,1.8518518518518516,0.04215257879629643,,1.8518518518518516,-0.01698148148147985,,1.8518518518518516,0.08865832416984712,,1.8518518518518516,-0.03705727546268793,,1.8518518518518516,-0.05450049805463878
,1.855855855855856,-0.016502454018371606,,1.855855855855856,0.11764086522918635,,1.855855855855856,0.04256354916819285,,1.855855855855856,0.042243719507207345,,1.855855855855856,-0.017018198198196565,,1.855855855855856,0.08885001784372788,,1.855855855855856,-0.03713739930152618,,1.855855855855856,-0.054618336969351526
,1.85985985985986,-0.016538058018411243,,1.85985985985986,0.117894675078656,,1.85985985985986,0.04265537991073479,,1.85985985985986,0.042334860218118255,,1.85985985985986,-0.017054914914913278,,1.85985985985986,0.08904171151760863,,1.85985985985986,-0.037217523140364424,,1.85985985985986,-0.05473617588406426
,1.8638638638638638,-0.016573662018450876,,1.8638638638638638,0.11814848492812564,,1.8638638638638638,0.04274721065327674,,1.8638638638638638,0.042426000929029165,,1.8638638638638638,-0.01709163163162999,,1.8638638638638638,0.08923340519148937,,1.8638638638638638,-0.03729764697920267,,1.8638638638638638,-0.05485401479877698
,1.8678678678678677,-0.016609266018490512,,1.8678678678678677,0.1184022947775953,,1.8678678678678677,0.042839041395818685,,1.8678678678678677,0.042517141639940075,,1.8678678678678677,-0.017128348348346704,,1.8678678678678677,0.08942509886537012,,1.8678678678678677,-0.037377770818040904,,1.8678678678678677,-0.05497185371348971
,1.8718718718718717,-0.01664487001853015,,1.8718718718718717,0.11865610462706495,,1.8718718718718717,0.04293087213836063,,1.8718718718718717,0.042608282350850984,,1.8718718718718717,-0.017165065065063417,,1.8718718718718717,0.08961679253925087,,1.8718718718718717,-0.03745789465687915,,1.8718718718718717,-0.055089692628202444
,1.875875875875876,-0.01668047401856979,,1.875875875875876,0.11890991447653464,,1.875875875875876,0.04302270288090259,,1.875875875875876,0.0426994230617619,,1.875875875875876,-0.017201781781780133,,1.875875875875876,0.08980848621313163,,1.875875875875876,-0.037538018495717404,,1.875875875875876,-0.05520753154291519
,1.87987987987988,-0.016716078018609425,,1.87987987987988,0.11916372432600428,,1.87987987987988,0.043114533623444536,,1.87987987987988,0.04279056377267281,,1.87987987987988,-0.017238498498496846,,1.87987987987988,0.09000017988701238,,1.87987987987988,-0.03761814233455564,,1.87987987987988,-0.05532537045762792
,1.8838838838838838,-0.016751682018649062,,1.8838838838838838,0.11941753417547393,,1.8838838838838838,0.04320636436598648,,1.8838838838838838,0.04288170448358372,,1.8838838838838838,-0.017275215215213555,,1.8838838838838838,0.09019187356089313,,1.8838838838838838,-0.037698266173393884,,1.8838838838838838,-0.055443209372340645
,1.8878878878878878,-0.016787286018688695,,1.8878878878878878,0.11967134402494359,,1.8878878878878878,0.04329819510852843,,1.8878878878878878,0.04297284519449463,,1.8878878878878878,-0.017311931931930268,,1.8878878878878878,0.09038356723477388,,1.8878878878878878,-0.03777839001223213,,1.8878878878878878,-0.055561048287053376
,1.8918918918918917,-0.01682289001872833,,1.8918918918918917,0.11992515387441324,,1.8918918918918917,0.04339002585107037,,1.8918918918918917,0.043063985905405534,,1.8918918918918917,-0.01734864864864698,,1.8918918918918917,0.09057526090865461,,1.8918918918918917,-0.03785851385107037,,1.8918918918918917,-0.05567888720176611
,1.895895895895896,-0.01685849401876797,,1.895895895895896,0.12017896372388293,,1.895895895895896,0.043481856593612325,,1.895895895895896,0.04315512661631646,,1.895895895895896,-0.017385365365363697,,1.895895895895896,0.09076695458253539,,1.895895895895896,-0.03793863768990862,,1.895895895895896,-0.05579672611647885
,1.8998998998999,-0.016894098018807608,,1.8998998998999,0.12043277357335257,,1.8998998998999,0.04357368733615427,,1.8998998998999,0.04324626732722737,,1.8998998998999,-0.01742208208208041,,1.8998998998999,0.09095864825641613,,1.8998998998999,-0.038018761528746864,,1.8998998998999,-0.055914565031191577
,1.9039039039039038,-0.016929702018847245,,1.9039039039039038,0.12068658342282222,,1.9039039039039038,0.04366551807869622,,1.9039039039039038,0.04333740803813828,,1.9039039039039038,-0.017458798798797123,,1.9039039039039038,0.09115034193029688,,1.9039039039039038,-0.03809888536758511,,1.9039039039039038,-0.05603240394590431
,1.9079079079079078,-0.01696530601888688,,1.9079079079079078,0.12094039327229188,,1.9079079079079078,0.04375734882123816,,1.9079079079079078,0.04342854874904918,,1.9079079079079078,-0.017495515515513836,,1.9079079079079078,0.09134203560417763,,1.9079079079079078,-0.03817900920642335,,1.9079079079079078,-0.05615024286061704
,1.9119119119119117,-0.017000910018926514,,1.9119119119119117,0.12119420312176153,,1.9119119119119117,0.04384917956378011,,1.9119119119119117,0.04351968945996009,,1.9119119119119117,-0.017532232232230546,,1.9119119119119117,0.09153372927805838,,1.9119119119119117,-0.038259133045261594,,1.9119119119119117,-0.05626808177532977
,1.915915915915916,-0.017036514018966154,,1.915915915915916,0.12144801297123121,,1.915915915915916,0.04394101030632207,,1.915915915915916,0.043610830170871015,,1.915915915915916,-0.017568948948947265,,1.915915915915916,0.09172542295193914,,1.915915915915916,-0.038339256884099844,,1.915915915915916,-0.056385920690042515
,1.91991991991992,-0.01707211801900579,,1.91991991991992,0.12170182282070086,,1.91991991991992,0.04403284104886401,,1.91991991991992,0.043701970881781925,,1.91991991991992,-0.017605665665663975,,1.91991991991992,0.09191711662581989,,1.91991991991992,-0.03841938072293809,,1.91991991991992,-0.05650375960475524
,1.9239239239239239,-0.017107722019045427,,1.9239239239239239,0.12195563267017051,,1.9239239239239239,0.04412467179140596,,1.9239239239239239,0.04379311159269283,,1.9239239239239239,-0.017642382382380688,,1.9239239239239239,0.09210881029970062,,1.9239239239239239,-0.038499504561776324,,1.9239239239239239,-0.05662159851946797
,1.9279279279279278,-0.017143326019085064,,1.9279279279279278,0.12220944251964017,,1.9279279279279278,0.044216502533947905,,1.9279279279279278,0.04388425230360374,,1.9279279279279278,-0.0176790990990974,,1.9279279279279278,0.09230050397358137,,1.9279279279279278,-0.03857962840061457,,1.9279279279279278,-0.0567394374341807
,1.9319319319319317,-0.0171789300191247,,1.9319319319319317,0.12246325236910982,,1.9319319319319317,0.04430833327648985,,1.9319319319319317,0.04397539301451465,,1.9319319319319317,-0.017715815815814114,,1.9319319319319317,0.09249219764746212,,1.9319319319319317,-0.03865975223945281,,1.9319319319319317,-0.05685727634889343
,1.935935935935936,-0.01721453401916434,,1.935935935935936,0.12271706221857949,,1.935935935935936,0.0444001640190318,,1.935935935935936,0.04406653372542557,,1.935935935935936,-0.01775253253253083,,1.935935935935936,0.09268389132134289,,1.935935935935936,-0.03873987607829106,,1.935935935935936,-0.05697511526360617
,1.93993993993994,-0.017250138019203973,,1.93993993993994,0.12297087206804914,,1.93993993993994,0.04449199476157375,,1.93993993993994,0.044157674436336475,,1.93993993993994,-0.017789249249247543,,1.93993993993994,0.09287558499522364,,1.93993993993994,-0.038819999917129304,,1.93993993993994,-0.0570929541783189
,1.9439439439439439,-0.01728574201924361,,1.9439439439439439,0.1232246819175188,,1.9439439439439439,0.044583825504115694,,1.9439439439439439,0.044248815147247385,,1.9439439439439439,-0.017825965965964256,,1.9439439439439439,0.09306727866910439,,1.9439439439439439,-0.03890012375596755,,1.9439439439439439,-0.057210793093031634
,1.9479479479479478,-0.017321346019283246,,1.9479479479479478,0.12347849176698845,,1.9479479479479478,0.04467565624665764,,1.9479479479479478,0.044339955858158295,,1.9479479479479478,-0.017862682682680965,,1.9479479479479478,0.09325897234298514,,1.9479479479479478,-0.03898024759480579,,1.9479479479479478,-0.057328632007744365
,1.9519519519519517,-0.017356950019322883,,1.9519519519519517,0.12373230161645811,,1.9519519519519517,0.044767486989199586,,1.9519519519519517,0.044431096569069205,,1.9519519519519517,-0.017899399399397678,,1.9519519519519517,0.09345066601686587,,1.9519519519519517,-0.039060371433644034,,1.9519519519519517,-0.057446470922457096
,1.955955955955956,-0.017392554019362523,,1.955955955955956,0.12398611146592778,,1.955955955955956,0.044859317731741545,,1.955955955955956,0.04452223727998012,,1.955955955955956,-0.017936116116114394,,1.955955955955956,0.09364235969074665,,1.955955955955956,-0.039140495272482284,,1.955955955955956,-0.057564309837169834
,1.95995995995996,-0.01742815801940216,,1.95995995995996,0.12423992131539743,,1.95995995995996,0.04495114847428349,,1.95995995995996,0.04461337799089103,,1.95995995995996,-0.017972832832831107,,1.95995995995996,0.09383405336462738,,1.95995995995996,-0.03922061911132053,,1.95995995995996,-0.057682148751882566
,1.9639639639639639,-0.017463762019441793,,1.9639639639639639,0.12449373116486709,,1.9639639639639639,0.045042979216825436,,1.9639639639639639,0.04470451870180194,,1.9639639639639639,-0.01800954954954782,,1.9639639639639639,0.09402574703850813,,1.9639639639639639,-0.03930074295015877,,1.9639639639639639,-0.0577999876665953
,1.9679679679679678,-0.01749936601948143,,1.9679679679679678,0.12474754101433674,,1.9679679679679678,0.04513480995936738,,1.9679679679679678,0.04479565941271285,,1.9679679679679678,-0.018046266266264533,,1.9679679679679678,0.09421744071238888,,1.9679679679679678,-0.039380866788997014,,1.9679679679679678,-0.05791782658130803
,1.9719719719719722,-0.01753497001952107,,1.9719719719719722,0.12500135086380643,,1.9719719719719722,0.045226640701909335,,1.9719719719719722,0.04488680012362377,,1.9719719719719722,-0.01808298298298125,,1.9719719719719722,0.09440913438626965,,1.9719719719719722,-0.039460990627835264,,1.9719719719719722,-0.058035665496020766
,1.975975975975976,-0.017570574019560706,,1.975975975975976,0.12525516071327608,,1.975975975975976,0.04531847144445128,,1.975975975975976,0.04497794083453468,,1.975975975975976,-0.018119699699697962,,1.975975975975976,0.0946008280601504,,1.975975975975976,-0.03954111446667351,,1.975975975975976,-0.0581535044107335
,1.97997997997998,-0.017606178019600342,,1.97997997997998,0.12550897056274574,,1.97997997997998,0.045410302186993226,,1.97997997997998,0.04506908154544559,,1.97997997997998,-0.018156416416414675,,1.97997997997998,0.09479252173403115,,1.97997997997998,-0.039621238305511744,,1.97997997997998,-0.05827134332544623
,1.983983983983984,-0.01764178201963998,,1.983983983983984,0.12576278041221536,,1.983983983983984,0.04550213292953517,,1.983983983983984,0.0451602222563565,,1.983983983983984,-0.018193133133131385,,1.983983983983984,0.09498421540791188,,1.983983983983984,-0.03970136214434999,,1.983983983983984,-0.05838918224015896
,1.9879879879879878,-0.017677386019679612,,1.9879879879879878,0.12601659026168502,,1.9879879879879878,0.04559396367207712,,1.9879879879879878,0.04525136296726741,,1.9879879879879878,-0.018229849849848098,,1.9879879879879878,0.09517590908179263,,1.9879879879879878,-0.03978148598318823,,1.9879879879879878,-0.05850702115487169
,1.9919919919919922,-0.017712990019719252,,1.9919919919919922,0.1262704001111547,,1.9919919919919922,0.04568579441461908,,1.9919919919919922,0.045342503678178325,,1.9919919919919922,-0.018266566566564814,,1.9919919919919922,0.0953676027556734,,1.9919919919919922,-0.03986160982202648,,1.9919919919919922,-0.05862486006958443
,1.995995995995996,-0.01774859401975889,,1.995995995995996,0.12652420996062436,,1.995995995995996,0.04577762515716102,,1.995995995995996,0.045433644389089235,,1.995995995995996,-0.018303283283281527,,1.995995995995996,0.09555929642955414,,1.995995995995996,-0.039941733660864724,,1.995995995995996,-0.05874269898429716
,2.0,-0.017784198019798525,,2.0,0.126778019810094,,2.0,0.04586945589970297,,2.0,0.045524785100000145,,2.0,-0.01833999999999824,,2.0,0.0957509901034349,,2.0,-0.04002185749970297,,2.0,-0.05886053789900989


==> anc/III_D/LinearityCheck_Glauber_b9_final_state_Fig13.dat <==
delta,dNchdeta_Psi0+,xfit_dNchdeta_Psi0+,yfit_dNchdeta_Psi0+,[pt]_Psi0+,xfit_[pt]_Psi0+,yfit_[pt]_Psi0+,v1_Psi2+,xfit_v1_Psi2+,yfit_v1_Psi2+,v2_Psi3+,xfit_v2_Psi3+,yfit_v2_Psi3+,dNchdeta_Psi3+,xfit_dNchdeta_Psi3+,yfit_dNchdeta_Psi3+,[pt]_Psi3+,xfit_[pt]_Psi3+,yfit_[pt]_Psi3+,v1_Psi7+,xfit_v1_Psi7+,yfit_v1_Psi7+,v2_Psi5+,xfit_v2_Psi5+,yfit_v2_Psi5+
-2.0,-8.576971999999955,-2.0,-0.001616376237680927,-0.02951653812186228,-2.0,-0.03305502962257143,-0.021181513154999998,-2.0,-0.02092755688791353,-0.02445697,-2.0,-0.02446082376558689,1.8930579999999964,-2.0,0.00611230693118823,-0.012436450138904376,-2.0,-0.01523595341506503,0.008720268255,-2.0,0.008529963110167176,-0.021865976000000002,-2.0,-0.021396272281035952
-1.2,-3.363709999999969,-1.995995995995996,-0.0016131402492171013,-0.018719460050003134,-1.995995995995996,-0.03298885338709081,-0.012618696755,-1.995995995995996,-0.020885659877126917,-0.014679738300000002,-1.995995995995996,-0.024411853147437566,2.1886050000000523,-1.995995995995996,0.006100070080475141,-0.008156487415609703,-1.995995995995996,-0.015205451005825661,0.005180502375,-1.995995995995996,0.008512886106943618,-0.013009702000000005,-1.995995995995996,-0.02135343690109394
-1.0,-2.4468089999999165,-1.991991991991992,-0.0016099042607532754,-0.01577745305827194,-1.991991991991992,-0.03292267715161019,-0.010507083455,-1.991991991991992,-0.020843762866340303,-0.0122305594,-1.991991991991992,-0.02436288252928824,2.036356000000069,-1.991991991991992,0.006087833229762051,-0.0069363880819802715,-1.991991991991992,-0.01517494859658629,0.004308180605,-1.991991991991992,0.00849580910372006,-0.010816692400000001,-1.991991991991992,-0.021310601521151926
-0.5,-0.7946369999999661,-1.987987987987988,-0.00160666827228945,-0.00808827254745681,-1.987987987987988,-0.032856500916129565,-0.005241008635000001,-1.987987987987988,-0.02080186585555369,-0.006108531300000004,-1.987987987987988,-0.02431391191113892,1.2881350000000111,-1.987987987987988,0.0060755963790489614,-0.0036411034696938183,-1.987987987987988,-0.015144446187346922,0.002147917495,-1.987987987987988,0.008478732100496503,-0.005377667400000001,-1.987987987987988,-0.021267766141209912
-0.4,-0.5700170000000071,-1.983983983983984,-0.0016034322838256241,-0.006500512502444544,-1.983983983983984,-0.032790324680648936,-0.004187571275,-1.983983983983984,-0.020759968844767076,-0.004886069400000005,-1.983983983983984,-0.024264941292989596,1.0734850000000051,-1.983983983983984,0.0060633595283358715,-0.002940047993311934,-1.983983983983984,-0.01511394377810755,0.001718708755,-1.983983983983984,0.008461655097272943,-0.004298200000000002,-1.983983983983984,-0.021224930761267895
-0.3,-0.3753669999999829,-1.97997997997998,-0.0016001962953617985,-0.004897371876303902,-1.97997997997998,-0.03272414844516831,-0.003140862295,-1.97997997997998,-0.020718071833980462,-0.0036644447999999996,-1.97997997997998,-0.024215970674840274,0.8366770000000088,-1.97997997997998,0.0060511226776227825,-0.0022250939450215723,-1.97997997997998,-0.015083441368868182,0.001289454285,-1.97997997997998,0.008444578094049386,-0.003219561100000004,-1.97997997997998,-0.021182095381325882
-0.2,-0.22063100000002578,-1.975975975975976,-0.0015969603068979729,-0.0032770924723787287,-1.975975975975976,-0.03265797220968769,-0.0020947085350000003,-1.975975975975976,-0.02067617482319385,-0.002443039899999999,-1.975975975975976,-0.02416700005669095,0.5759289999999737,-1.975975975975976,0.006038885826909693,-0.0014958996007291558,-1.975975975975976,-0.015052938959628814,0.0008609376750000001,-1.975975975975976,0.008427501090825828,-0.002143433,-1.975975975975976,-0.02113926000138387
-0.1,-0.09326799999996638,-1.971971971971972,-0.001593724318434147,-0.0016452072032119291,-1.971971971971972,-0.03259179597420707,-0.001047176739,-1.971971971971972,-0.020634277812407235,-0.0012209626000000001,-1.971971971971972,-0.024118029438541626,0.2971140000000787,-1.971971971971972,0.0060266489761966035,-0.0007539775918083969,-1.971971971971972,-0.015022436550389442,0.000429770159,-1.971971971971972,0.00841042408760227,-0.0010690932000000028,-1.971971971971972,-0.021096424621441855
-0.01,-0.008276000000023487,-1.967967967967968,-0.0015904883299703216,-0.00016546770308345504,-1.967967967967968,-0.03252561973872645,-0.0001044363577,-1.967967967967968,-0.02059238080162062,-0.00012237760000000097,-1.967967967967968,-0.024069058820392304,0.03057899999998881,-1.967967967967968,0.0060144121254835144,-7.639490635802382e-05,-1.967967967967968,-0.014991934141150074,4.3289426999999986e-05,-1.967967967967968,0.008393347084378713,-0.00010713080000000069,-1.967967967967968,-0.021053589241499842
-0.001,-0.0007239999999910651,-1.9639639639639639,-0.0015872523415064958,-1.674602094203781e-05,-1.9639639639639639,-0.03245944350324582,-1.055180500000001e-05,-1.9639639639639639,-0.020550483790834007,-1.223130000000544e-05,-1.9639639639639639,-0.02402008820224298,0.0031230000000732616,-1.9639639639639639,0.0060021752747704245,-7.780617549690838e-06,-1.9639639639639639,-0.014961431731910705,4.3096199999999914e-06,-1.9639639639639639,0.008376270081155154,-1.0716800000004634e-05,-1.9639639639639639,-0.021010753861557825
0.0,0.0,-1.95995995995996,-0.0015840163530426701,0.0,-1.95995995995996,-0.032393267267765195,0.0,-1.95995995995996,-0.020508586780047394,0.0,-1.95995995995996,-0.02397111758409366,0.0,-1.95995995995996,0.005989938424057335,0.0,-1.95995995995996,-0.014930929322671335,0.0,-1.95995995995996,0.008359193077931596,0.0,-1.95995995995996,-0.020967918481615812
0.001,0.0007000000000516593,-1.955955955955956,-0.0015807803645788445,1.62076009978529e-05,-1.955955955955956,-0.03232709103228457,1.055590299999998e-05,-1.955955955955956,-0.02046668976926078,1.221089999999675e-05,-1.955955955955956,-0.023922146965944337,-0.003139999999916654,-1.955955955955956,0.0059777015733442455,7.491020033612017e-06,-1.955955955955956,-0.014900426913431967,-4.312100000000002e-06,-1.955955955955956,0.008342116074708038,1.0683699999999852e-05,-1.955955955955956,-0.020925083101673802
0.01,0.007907000000045628,-1.951951951951952,-0.0015775443761150186,0.00016509273353515486,-1.951951951951952,-0.03226091479680395,0.00010482119600000001,-1.951951951951952,-0.020424792758474166,0.00012223249999999963,-1.951951951951952,-0.02387317634779501,-0.03052900000000136,-1.951951951951952,0.005965464722631156,7.596105926421792e-05,-1.951951951951952,-0.014869924504192595,-4.200102800000002e-05,-1.951951951951952,0.008325039071484481,0.00010683149999999447,-1.951951951951952,-0.020882247721731785
0.1,0.059833000000026004,-1.947947947947948,-0.0015743083876511932,0.001657601092424077,-1.947947947947948,-0.03219473856132333,0.001047355565,-1.947947947947948,-0.020382895747687552,0.0012193772999999977,-1.947947947947948,-0.02382420572964569,-0.3215629999999692,-1.947947947947948,0.0059532278719180666,0.00076673049120346,-1.947947947947948,-0.014839422094953227,-0.000429051096,-1.947947947947948,0.008307962068260923,0.001065226999999995,-1.947947947947948,-0.02083941234178977
0.2,0.09014400000000933,-1.9439439439439439,-0.0015710723991873674,0.0033270731440820933,-1.9439439439439439,-0.0321285623258427,0.002093479495,-1.9439439439439439,-0.02034099873690094,0.0024360884000000013,-1.9439439439439439,-0.023775235111496363,-0.6642429999999422,-1.9439439439439439,0.005940991021204977,0.001545881853093456,-1.9439439439439439,-0.014808919685713857,-0.000860837559,-1.9439439439439439,0.008290885065037364,0.0021273276999999938,-1.9439439439439439,-0.02079657696184776
0.3,0.0907160000000431,-1.93993993993994,-0.0015678364107235417,0.005008503530248398,-1.93993993993994,-0.03206238609036208,0.003140279715,-1.93993993993994,-0.020299101726114325,0.0036520390000000028,-1.93993993993994,-0.02372626449334704,-1.0227599999999484,-1.93993993993994,0.005928754170491887,0.0023368114471897794,-1.93993993993994,-0.014778417276474488,-0.001289545895,-1.93993993993994,0.008273808061813806,0.0031857575999999985,-1.93993993993994,-0.020753741581905745
0.4,0.05947500000002037,-1.935935935935936,-0.001564600422259716,0.006701700259186039,-1.935935935935936,-0.031996209854881455,0.004184799495,-1.935935935935936,-0.020257204715327715,0.004867349799999997,-1.935935935935936,-0.023677293875197722,-1.406146999999919,-1.935935935935936,0.005916517319778798,0.0031414444613275805,-1.935935935935936,-0.01474791486723512,-0.001719658815,-1.935935935935936,0.008256731058590249,0.004240621800000004,-1.935935935935936,-0.02071090620196373
0.5,-0.0030009999999265347,-1.931931931931932,-0.0015613644337958902,0.008406166194325437,-1.931931931931932,-0.03193003361940083,0.005234630515,-1.931931931931932,-0.020215307704541097,0.006079869999999994,-1.931931931931932,-0.023628323257048396,-1.8078100000000177,-1.931931931931932,0.005904280469065708,0.003958137782937521,-1.931931931931932,-0.014717412457995748,-0.002149981805,-1.931931931931932,0.008239654055366691,0.005293024799999997,-1.931931931931932,-0.020668070822021715
1.0,-0.7927019999999629,-1.927927927927928,-0.0015581284453320648,0.017090242519717802,-1.927927927927928,-0.03186385738392021,0.010483004045,-1.927927927927928,-0.020173410693754484,0.012107805499999992,-1.927927927927928,-0.023579352638899074,-4.151238999999919,-1.927927927927928,0.005892043618352619,0.008238385771927481,-1.927927927927928,-0.01468691004875638,-0.004310352365000001,-1.927927927927928,0.008222577052143134,0.010480657900000002,-1.927927927927928,-0.0206252354420797
1.2,-1.3182489999999234,-1.9239239239239239,-0.001554892456868239,0.02063384750061681,-1.9239239239239239,-0.03179768114843958,0.012587400044999999,-1.9239239239239239,-0.02013151368296787,0.0145030264,-1.9239239239239239,-0.023530382020749748,-5.243896999999947,-1.9239239239239239,0.005879806767639529,0.010042030146567016,-1.9239239239239239,-0.01465640763951701,-0.005184194885000001,-1.9239239239239239,0.008205500048919574,0.012522976099999993,-1.9239239239239239,-0.020582400062137688
2.0,-4.571485999999936,-1.91991991991992,-0.0015516564684044133,0.03515423552717689,-1.91991991991992,-0.03173150491295896,0.021085878745,-1.91991991991992,-0.020089616672181256,0.0239706404,-1.91991991991992,-0.023481411402600426,-10.47522600000002,-1.91991991991992,0.00586756991692644,0.01775760092376011,-1.91991991991992,-0.01462590523027764,-0.008731548915,-1.91991991991992,0.008188423045696017,0.020459512399999998,-1.91991991991992,-0.020539564682195675
,,-1.915915915915916,-0.0015484204799405877,,-1.915915915915916,-0.03166532867747834,,-1.915915915915916,-0.020047719661394646,,-1.915915915915916,-0.023432440784451104,,-1.915915915915916,0.00585533306621335,,-1.915915915915916,-0.014595402821038272,,-1.915915915915916,0.00817134604247246,,-1.915915915915916,-0.02049672930225366
,,-1.911911911911912,-0.0015451844914767619,,-1.911911911911912,-0.031599152441997715,,-1.911911911911912,-0.02000582265060803,,-1.911911911911912,-0.02338347016630178,,-1.911911911911912,0.00584309621550026,,-1.911911911911912,-0.014564900411798901,,-1.911911911911912,0.008154269039248901,,-1.911911911911912,-0.020453893922311644
,,-1.907907907907908,-0.0015419485030129364,,-1.907907907907908,-0.03153297620651709,,-1.907907907907908,-0.01996392563982142,,-1.907907907907908,-0.02333449954815246,,-1.907907907907908,0.005830859364787171,,-1.907907907907908,-0.014534398002559533,,-1.907907907907908,0.008137192036025344,,-1.907907907907908,-0.020411058542369635
,,-1.9039039039039038,-0.0015387125145491106,,-1.9039039039039038,-0.03146679997103647,,-1.9039039039039038,-0.0199220286290348,,-1.9039039039039038,-0.023285528930003133,,-1.9039039039039038,0.005818622514074081,,-1.9039039039039038,-0.014503895593320163,,-1.9039039039039038,0.008120115032801786,,-1.9039039039039038,-0.020368223162427618
,,-1.8998998998999,-0.001535476526085285,,-1.8998998998999,-0.03140062373555585,,-1.8998998998999,-0.01988013161824819,,-1.8998998998999,-0.02323655831185381,,-1.8998998998999,0.005806385663360992,,-1.8998998998999,-0.014473393184080793,,-1.8998998998999,0.008103038029578229,,-1.8998998998999,-0.020325387782485604
,,-1.8958958958958958,-0.001532240537621459,,-1.8958958958958958,-0.03133444750007522,,-1.8958958958958958,-0.019838234607461574,,-1.8958958958958958,-0.023187587693704485,,-1.8958958958958958,0.005794148812647902,,-1.8958958958958958,-0.014442890774841424,,-1.8958958958958958,0.00808596102635467,,-1.8958958958958958,-0.02028255240254359
,,-1.8918918918918919,-0.0015290045491576335,,-1.8918918918918919,-0.031268271264594596,,-1.8918918918918919,-0.01979633759667496,,-1.8918918918918919,-0.023138617075555167,,-1.8918918918918919,0.005781911961934813,,-1.8918918918918919,-0.014412388365602054,,-1.8918918918918919,0.008068884023131112,,-1.8918918918918919,-0.020239717022601578
,,-1.887887887887888,-0.001525768560693808,,-1.887887887887888,-0.031202095029113974,,-1.887887887887888,-0.01975444058588835,,-1.887887887887888,-0.023089646457405844,,-1.887887887887888,0.005769675111221723,,-1.887887887887888,-0.014381885956362686,,-1.887887887887888,0.008051807019907554,,-1.887887887887888,-0.020196881642659564
,,-1.8838838838838838,-0.0015225325722299822,,-1.8838838838838838,-0.03113591879363335,,-1.8838838838838838,-0.019712543575101733,,-1.8838838838838838,-0.02304067583925652,,-1.8838838838838838,0.005757438260508633,,-1.8838838838838838,-0.014351383547123316,,-1.8838838838838838,0.008034730016683997,,-1.8838838838838838,-0.020154046262717547
,,-1.87987987987988,-0.0015192965837661566,,-1.87987987987988,-0.031069742558152726,,-1.87987987987988,-0.019670646564315122,,-1.87987987987988,-0.022991705221107196,,-1.87987987987988,0.005745201409795544,,-1.87987987987988,-0.014320881137883946,,-1.87987987987988,0.008017653013460439,,-1.87987987987988,-0.020111210882775534
,,-1.8758758758758758,-0.0015160605953023307,,-1.8758758758758758,-0.0310035663226721,,-1.8758758758758758,-0.019628749553528505,,-1.8758758758758758,-0.02294273460295787,,-1.8758758758758758,0.005732964559082454,,-1.8758758758758758,-0.014290378728644576,,-1.8758758758758758,0.00800057601023688,,-1.8758758758758758,-0.02006837550283352
,,-1.8718718718718719,-0.001512824606838505,,-1.8718718718718719,-0.03093739008719148,,-1.8718718718718719,-0.019586852542741895,,-1.8718718718718719,-0.022893763984808548,,-1.8718718718718719,0.005720727708369365,,-1.8718718718718719,-0.014259876319405208,,-1.8718718718718719,0.007983499007013322,,-1.8718718718718719,-0.020025540122891507
,,-1.867867867867868,-0.0015095886183746797,,-1.867867867867868,-0.03087121385171086,,-1.867867867867868,-0.01954495553195528,,-1.867867867867868,-0.022844793366659226,,-1.867867867867868,0.005708490857656275,,-1.867867867867868,-0.014229373910165839,,-1.867867867867868,0.007966422003789764,,-1.867867867867868,-0.019982704742949494
,,-1.8638638638638638,-0.0015063526299108538,,-1.8638638638638638,-0.030805037616230234,,-1.8638638638638638,-0.019503058521168664,,-1.8638638638638638,-0.022795822748509904,,-1.8638638638638638,0.005696254006943185,,-1.8638638638638638,-0.014198871500926469,,-1.8638638638638638,0.007949345000566207,,-1.8638638638638638,-0.019939869363007477
,,-1.85985985985986,-0.0015031166414470282,,-1.85985985985986,-0.03073886138074961,,-1.85985985985986,-0.019461161510382054,,-1.85985985985986,-0.02274685213036058,,-1.85985985985986,0.005684017156230096,,-1.85985985985986,-0.014168369091687099,,-1.85985985985986,0.00793226799734265,,-1.85985985985986,-0.019897033983065467
,,-1.8558558558558558,-0.0014998806529832023,,-1.8558558558558558,-0.030672685145268986,,-1.8558558558558558,-0.019419264499595437,,-1.8558558558558558,-0.022697881512211256,,-1.8558558558558558,0.005671780305517006,,-1.8558558558558558,-0.01413786668244773,,-1.8558558558558558,0.00791519099411909,,-1.8558558558558558,-0.01985419860312345
,,-1.8518518518518519,-0.0014966446645193767,,-1.8518518518518519,-0.030606508909788364,,-1.8518518518518519,-0.019377367488808826,,-1.8518518518518519,-0.022648910894061933,,-1.8518518518518519,0.005659543454803917,,-1.8518518518518519,-0.014107364273208361,,-1.8518518518518519,0.007898113990895532,,-1.8518518518518519,-0.019811363223181437
,,-1.8478478478478477,-0.001493408676055551,,-1.8478478478478477,-0.030540332674307738,,-1.8478478478478477,-0.01933547047802221,,-1.8478478478478477,-0.022599940275912608,,-1.8478478478478477,0.005647306604090827,,-1.8478478478478477,-0.01407686186396899,,-1.8478478478478477,0.007881036987671975,,-1.8478478478478477,-0.019768527843239424
,,-1.8438438438438438,-0.0014901726875917254,,-1.8438438438438438,-0.030474156438827116,,-1.8438438438438438,-0.0192935734672356,,-1.8438438438438438,-0.02255096965776329,,-1.8438438438438438,0.005635069753377738,,-1.8438438438438438,-0.014046359454729622,,-1.8438438438438438,0.007863959984448417,,-1.8438438438438438,-0.01972569246329741
,,-1.83983983983984,-0.0014869366991278998,,-1.83983983983984,-0.030407980203346494,,-1.83983983983984,-0.019251676456448985,,-1.83983983983984,-0.022501999039613967,,-1.83983983983984,0.005622832902664648,,-1.83983983983984,-0.014015857045490252,,-1.83983983983984,0.00784688298122486,,-1.83983983983984,-0.019682857083355397
,,-1.8358358358358358,-0.001483700710664074,,-1.8358358358358358,-0.030341803967865868,,-1.8358358358358358,-0.019209779445662368,,-1.8358358358358358,-0.02245302842146464,,-1.8358358358358358,0.005610596051951558,,-1.8358358358358358,-0.013985354636250882,,-1.8358358358358358,0.0078298059780013,,-1.8358358358358358,-0.01964002170341338
,,-1.8318318318318318,-0.0014804647222002483,,-1.8318318318318318,-0.030275627732385246,,-1.8318318318318318,-0.019167882434875758,,-1.8318318318318318,-0.02240405780331532,,-1.8318318318318318,0.005598359201238469,,-1.8318318318318318,-0.013954852227011514,,-1.8318318318318318,0.007812728974777743,,-1.8318318318318318,-0.019597186323471367
,,-1.8278278278278277,-0.0014772287337364227,,-1.8278278278278277,-0.03020945149690462,,-1.8278278278278277,-0.01912598542408914,,-1.8278278278278277,-0.022355087185165993,,-1.8278278278278277,0.005586122350525379,,-1.8278278278278277,-0.013924349817772142,,-1.8278278278278277,0.007795651971554185,,-1.8278278278278277,-0.019554350943529353
,,-1.8238238238238238,-0.001473992745272597,,-1.8238238238238238,-0.030143275261423998,,-1.8238238238238238,-0.01908408841330253,,-1.8238238238238238,-0.02230611656701667,,-1.8238238238238238,0.00557388549981229,,-1.8238238238238238,-0.013893847408532774,,-1.8238238238238238,0.007778574968330627,,-1.8238238238238238,-0.01951151556358734
,,-1.8198198198198199,-0.0014707567568087714,,-1.8198198198198199,-0.030077099025943375,,-1.8198198198198199,-0.019042191402515916,,-1.8198198198198199,-0.02225714594886735,,-1.8198198198198199,0.0055616486490992,,-1.8198198198198199,-0.013863344999293405,,-1.8198198198198199,0.00776149796510707,,-1.8198198198198199,-0.019468680183645327
,,-1.8158158158158157,-0.0014675207683449455,,-1.8158158158158157,-0.03001092279046275,,-1.8158158158158157,-0.019000294391729303,,-1.8158158158158157,-0.022208175330718026,,-1.8158158158158157,0.0055494117983861104,,-1.8158158158158157,-0.013832842590054035,,-1.8158158158158157,0.007744420961883511,,-1.8158158158158157,-0.01942584480370331
,,-1.8118118118118118,-0.00146428477988112,,-1.8118118118118118,-0.029944746554982127,,-1.8118118118118118,-0.01895839738094269,,-1.8118118118118118,-0.022159204712568704,,-1.8118118118118118,0.005537174947673021,,-1.8118118118118118,-0.013802340180814667,,-1.8118118118118118,0.007727343958659954,,-1.8118118118118118,-0.0193830094237613
,,-1.8078078078078077,-0.0014610487914172943,,-1.8078078078078077,-0.029878570319501502,,-1.8078078078078077,-0.018916500370156072,,-1.8078078078078077,-0.022110234094419378,,-1.8078078078078077,0.0055249380969599315,,-1.8078078078078077,-0.013771837771575295,,-1.8078078078078077,0.007710266955436395,,-1.8078078078078077,-0.019340174043819283
,,-1.8038038038038038,-0.0014578128029534686,,-1.8038038038038038,-0.02981239408402088,,-1.8038038038038038,-0.01887460335936946,,-1.8038038038038038,-0.022061263476270056,,-1.8038038038038038,0.005512701246246842,,-1.8038038038038038,-0.013741335362335927,,-1.8038038038038038,0.007693189952212838,,-1.8038038038038038,-0.01929733866387727
,,-1.7997997997997999,-0.001454576814489643,,-1.7997997997997999,-0.029746217848540257,,-1.7997997997997999,-0.018832706348582848,,-1.7997997997997999,-0.022012292858120733,,-1.7997997997997999,0.005500464395533753,,-1.7997997997997999,-0.01371083295309656,,-1.7997997997997999,0.00767611294898928,,-1.7997997997997999,-0.019254503283935256
,,-1.7957957957957957,-0.0014513408260258172,,-1.7957957957957957,-0.02968004161305963,,-1.7957957957957957,-0.018790809337796234,,-1.7957957957957957,-0.02196332223997141,,-1.7957957957957957,0.0054882275448206634,,-1.7957957957957957,-0.013680330543857188,,-1.7957957957957957,0.007659035945765722,,-1.7957957957957957,-0.019211667903993243
,,-1.7917917917917918,-0.0014481048375619915,,-1.7917917917917918,-0.02961386537757901,,-1.7917917917917918,-0.01874891232700962,,-1.7917917917917918,-0.02191435162182209,,-1.7917917917917918,0.0054759906941075735,,-1.7917917917917918,-0.01364982813461782,,-1.7917917917917918,0.007641958942542164,,-1.7917917917917918,-0.01916883252405123
,,-1.7877877877877877,-0.0014448688490981659,,-1.7877877877877877,-0.029547689142098384,,-1.7877877877877877,-0.018707015316223007,,-1.7877877877877877,-0.021865381003672763,,-1.7877877877877877,0.005463753843394484,,-1.7877877877877877,-0.013619325725378448,,-1.7877877877877877,0.0076248819393186056,,-1.7877877877877877,-0.019125997144109213
,,-1.7837837837837838,-0.0014416328606343403,,-1.7837837837837838,-0.02948151290661776,,-1.7837837837837838,-0.018665118305436393,,-1.7837837837837838,-0.02181641038552344,,-1.7837837837837838,0.0054515169926813946,,-1.7837837837837838,-0.01358882331613908,,-1.7837837837837838,0.007607804936095048,,-1.7837837837837838,-0.0190831617641672
,,-1.7797797797797799,-0.0014383968721705146,,-1.7797797797797799,-0.029415336671137143,,-1.7797797797797799,-0.01862322129464978,,-1.7797797797797799,-0.02176743976737412,,-1.7797797797797799,0.0054392801419683055,,-1.7797797797797799,-0.013558320906899712,,-1.7797797797797799,0.007590727932871491,,-1.7797797797797799,-0.019040326384225186
,,-1.7757757757757757,-0.0014351608837066888,,-1.7757757757757757,-0.029349160435656517,,-1.7757757757757757,-0.018581324283863165,,-1.7757757757757757,-0.021718469149224793,,-1.7757757757757757,0.005427043291255216,,-1.7757757757757757,-0.01352781849766034,,-1.7757757757757757,0.007573650929647933,,-1.7757757757757757,-0.018997491004283173
,,-1.7717717717717718,-0.0014319248952428631,,-1.7717717717717718,-0.029282984200175895,,-1.7717717717717718,-0.01853942727307655,,-1.7717717717717718,-0.02166949853107547,,-1.7717717717717718,0.005414806440542126,,-1.7717717717717718,-0.013497316088420972,,-1.7717717717717718,0.007556573926424375,,-1.7717717717717718,-0.01895465562434116
,,-1.7677677677677677,-0.0014286889067790375,,-1.7677677677677677,-0.02921680796469527,,-1.7677677677677677,-0.018497530262289938,,-1.7677677677677677,-0.02162052791292615,,-1.7677677677677677,0.005402569589829036,,-1.7677677677677677,-0.013466813679181601,,-1.7677677677677677,0.007539496923200817,,-1.7677677677677677,-0.018911820244399143
,,-1.7637637637637638,-0.0014254529183152119,,-1.7637637637637638,-0.029150631729214647,,-1.7637637637637638,-0.018455633251503324,,-1.7637637637637638,-0.021571557294776826,,-1.7637637637637638,0.005390332739115947,,-1.7637637637637638,-0.013436311269942233,,-1.7637637637637638,0.007522419919977259,,-1.7637637637637638,-0.018868984864457133
,,-1.7597597597597598,-0.0014222169298513862,,-1.7597597597597598,-0.029084455493734025,,-1.7597597597597598,-0.01841373624071671,,-1.7597597597597598,-0.021522586676627504,,-1.7597597597597598,0.005378095888402858,,-1.7597597597597598,-0.013405808860702865,,-1.7597597597597598,0.0075053429167537015,,-1.7597597597597598,-0.01882614948451512
,,-1.7557557557557557,-0.0014189809413875604,,-1.7557557557557557,-0.0290182792582534,,-1.7557557557557557,-0.018371839229930097,,-1.7557557557557557,-0.021473616058478178,,-1.7557557557557557,0.005365859037689768,,-1.7557557557557557,-0.013375306451463493,,-1.7557557557557557,0.007488265913530143,,-1.7557557557557557,-0.018783314104573103
,,-1.7517517517517518,-0.0014157449529237347,,-1.7517517517517518,-0.028952103022772777,,-1.7517517517517518,-0.018329942219143483,,-1.7517517517517518,-0.021424645440328856,,-1.7517517517517518,0.005353622186976679,,-1.7517517517517518,-0.013344804042224125,,-1.7517517517517518,0.0074711889103065855,,-1.7517517517517518,-0.01874047872463109
,,-1.7477477477477477,-0.001412508964459909,,-1.7477477477477477,-0.02888592678729215,,-1.7477477477477477,-0.01828804520835687,,-1.7477477477477477,-0.021375674822179534,,-1.7477477477477477,0.005341385336263589,,-1.7477477477477477,-0.013314301632984754,,-1.7477477477477477,0.007454111907083027,,-1.7477477477477477,-0.018697643344689076
,,-1.7437437437437437,-0.0014092729759960835,,-1.7437437437437437,-0.02881975055181153,,-1.7437437437437437,-0.018246148197570256,,-1.7437437437437437,-0.02132670420403021,,-1.7437437437437437,0.005329148485550499,,-1.7437437437437437,-0.013283799223745386,,-1.7437437437437437,0.007437034903859469,,-1.7437437437437437,-0.018654807964747062
,,-1.7397397397397398,-0.0014060369875322578,,-1.7397397397397398,-0.028753574316330906,,-1.7397397397397398,-0.018204251186783642,,-1.7397397397397398,-0.02127773358588089,,-1.7397397397397398,0.00531691163483741,,-1.7397397397397398,-0.013253296814506018,,-1.7397397397397398,0.007419957900635912,,-1.7397397397397398,-0.01861197258480505
,,-1.7357357357357357,-0.001402800999068432,,-1.7357357357357357,-0.02868739808085028,,-1.7357357357357357,-0.018162354175997028,,-1.7357357357357357,-0.021228762967731563,,-1.7357357357357357,0.00530467478412432,,-1.7357357357357357,-0.013222794405266646,,-1.7357357357357357,0.007402880897412353,,-1.7357357357357357,-0.018569137204863032
,,-1.7317317317317318,-0.0013995650106046064,,-1.7317317317317318,-0.02862122184536966,,-1.7317317317317318,-0.018120457165210414,,-1.7317317317317318,-0.02117979234958224,,-1.7317317317317318,0.005292437933411231,,-1.7317317317317318,-0.013192291996027278,,-1.7317317317317318,0.007385803894188796,,-1.7317317317317318,-0.01852630182492102
,,-1.7277277277277276,-0.0013963290221407807,,-1.7277277277277276,-0.028555045609889033,,-1.7277277277277276,-0.0180785601544238,,-1.7277277277277276,-0.021130821731432915,,-1.7277277277277276,0.005280201082698141,,-1.7277277277277276,-0.013161789586787908,,-1.7277277277277276,0.007368726890965237,,-1.7277277277277276,-0.018483466444979006
,,-1.7237237237237237,-0.001393093033676955,,-1.7237237237237237,-0.02848886937440841,,-1.7237237237237237,-0.018036663143637187,,-1.7237237237237237,-0.021081851113283596,,-1.7237237237237237,0.005267964231985052,,-1.7237237237237237,-0.013131287177548539,,-1.7237237237237237,0.00735164988774168,,-1.7237237237237237,-0.018440631065036992
,,-1.7197197197197198,-0.0013898570452131294,,-1.7197197197197198,-0.02842269313892779,,-1.7197197197197198,-0.017994766132850573,,-1.7197197197197198,-0.021032880495134274,,-1.7197197197197198,0.005255727381271962,,-1.7197197197197198,-0.01310078476830917,,-1.7197197197197198,0.007334572884518122,,-1.7197197197197198,-0.01839779568509498
,,-1.7157157157157157,-0.0013866210567493036,,-1.7157157157157157,-0.028356516903447163,,-1.7157157157157157,-0.01795286912206396,,-1.7157157157157157,-0.02098390987698495,,-1.7157157157157157,0.005243490530558872,,-1.7157157157157157,-0.013070282359069799,,-1.7157157157157157,0.007317495881294564,,-1.7157157157157157,-0.018354960305152965
,,-1.7117117117117118,-0.001383385068285478,,-1.7117117117117118,-0.02829034066796654,,-1.7117117117117118,-0.017910972111277346,,-1.7117117117117118,-0.020934939258835626,,-1.7117117117117118,0.005231253679845783,,-1.7117117117117118,-0.013039779949830431,,-1.7117117117117118,0.007300418878071006,,-1.7117117117117118,-0.018312124925210952
,,-1.7077077077077076,-0.0013801490798216523,,-1.7077077077077076,-0.028224164432485915,,-1.7077077077077076,-0.017869075100490732,,-1.7077077077077076,-0.0208859686406863,,-1.7077077077077076,0.005219016829132693,,-1.7077077077077076,-0.013009277540591061,,-1.7077077077077076,0.0072833418748474476,,-1.7077077077077076,-0.018269289545268935
,,-1.7037037037037037,-0.0013769130913578267,,-1.7037037037037037,-0.028157988197005292,,-1.7037037037037037,-0.017827178089704118,,-1.7037037037037037,-0.020836998022536978,,-1.7037037037037037,0.005206779978419604,,-1.7037037037037037,-0.012978775131351691,,-1.7037037037037037,0.00726626487162389,,-1.7037037037037037,-0.018226454165326922
,,-1.6996996996996998,-0.001373677102894001,,-1.6996996996996998,-0.02809181196152467,,-1.6996996996996998,-0.017785281078917508,,-1.6996996996996998,-0.020788027404387656,,-1.6996996996996998,0.005194543127706514,,-1.6996996996996998,-0.012948272722112323,,-1.6996996996996998,0.007249187868400332,,-1.6996996996996998,-0.01818361878538491
,,-1.6956956956956957,-0.0013704411144301752,,-1.6956956956956957,-0.028025635726044044,,-1.6956956956956957,-0.01774338406813089,,-1.6956956956956957,-0.020739056786238334,,-1.6956956956956957,0.005182306276993424,,-1.6956956956956957,-0.012917770312872952,,-1.6956956956956957,0.007232110865176774,,-1.6956956956956957,-0.018140783405442895
,,-1.6916916916916918,-0.0013672051259663496,,-1.6916916916916918,-0.027959459490563426,,-1.6916916916916918,-0.017701487057344277,,-1.6916916916916918,-0.02069008616808901,,-1.6916916916916918,0.005170069426280335,,-1.6916916916916918,-0.012887267903633584,,-1.6916916916916918,0.007215033861953217,,-1.6916916916916918,-0.018097948025500882
,,-1.6876876876876876,-0.001363969137502524,,-1.6876876876876876,-0.0278932832550828,,-1.6876876876876876,-0.017659590046557663,,-1.6876876876876876,-0.020641115549939686,,-1.6876876876876876,0.005157832575567245,,-1.6876876876876876,-0.012856765494394214,,-1.6876876876876876,0.007197956858729659,,-1.6876876876876876,-0.018055112645558865
,,-1.6836836836836837,-0.0013607331490386983,,-1.6836836836836837,-0.027827107019602178,,-1.6836836836836837,-0.01761769303577105,,-1.6836836836836837,-0.020592144931790363,,-1.6836836836836837,0.005145595724854156,,-1.6836836836836837,-0.012826263085154844,,-1.6836836836836837,0.007180879855506101,,-1.6836836836836837,-0.01801227726561685
,,-1.6796796796796798,-0.0013574971605748727,,-1.6796796796796798,-0.027760930784121556,,-1.6796796796796798,-0.01757579602498444,,-1.6796796796796798,-0.02054317431364104,,-1.6796796796796798,0.005133358874141067,,-1.6796796796796798,-0.012795760675915476,,-1.6796796796796798,0.0071638028522825435,,-1.6796796796796798,-0.01796944188567484
,,-1.6756756756756757,-0.0013542611721110468,,-1.6756756756756757,-0.02769475454864093,,-1.6756756756756757,-0.017533899014197822,,-1.6756756756756757,-0.02049420369549172,,-1.6756756756756757,0.005121122023427977,,-1.6756756756756757,-0.012765258266676105,,-1.6756756756756757,0.007146725849058985,,-1.6756756756756757,-0.017926606505732825
,,-1.6716716716716717,-0.0013510251836472212,,-1.6716716716716717,-0.027628578313160308,,-1.6716716716716717,-0.017492002003411212,,-1.6716716716716717,-0.020445233077342397,,-1.6716716716716717,0.005108885172714887,,-1.6716716716716717,-0.012734755857436737,,-1.6716716716716717,0.0071296488458354275,,-1.6716716716716717,-0.01788377112579081
,,-1.6676676676676676,-0.0013477891951833955,,-1.6676676676676676,-0.027562402077679682,,-1.6676676676676676,-0.017450104992624595,,-1.6676676676676676,-0.02039626245919307,,-1.6676676676676676,0.005096648322001797,,-1.6676676676676676,-0.012704253448197367,,-1.6676676676676676,0.007112571842611869,,-1.6676676676676676,-0.017840935745848798
,,-1.6636636636636637,-0.00134455320671957,,-1.6636636636636637,-0.02749622584219906,,-1.6636636636636637,-0.01740820798183798,,-1.6636636636636637,-0.02034729184104375,,-1.6636636636636637,0.005084411471288708,,-1.6636636636636637,-0.012673751038957997,,-1.6636636636636637,0.007095494839388311,,-1.6636636636636637,-0.017798100365906785
,,-1.6596596596596598,-0.0013413172182557443,,-1.6596596596596598,-0.027430049606718437,,-1.6596596596596598,-0.01736631097105137,,-1.6596596596596598,-0.020298321222894426,,-1.6596596596596598,0.005072174620575619,,-1.6596596596596598,-0.012643248629718629,,-1.6596596596596598,0.007078417836164754,,-1.6596596596596598,-0.01775526498596477
,,-1.6556556556556556,-0.0013380812297919184,,-1.6556556556556556,-0.02736387337123781,,-1.6556556556556556,-0.017324413960264753,,-1.6556556556556556,-0.0202493506047451,,-1.6556556556556556,0.005059937769862529,,-1.6556556556556556,-0.01261274622047926,,-1.6556556556556556,0.007061340832941195,,-1.6556556556556556,-0.017712429606022755
,,-1.6516516516516517,-0.0013348452413280928,,-1.6516516516516517,-0.02729769713575719,,-1.6516516516516517,-0.017282516949478143,,-1.6516516516516517,-0.020200379986595778,,-1.6516516516516517,0.005047700919149439,,-1.6516516516516517,-0.01258224381123989,,-1.6516516516516517,0.007044263829717638,,-1.6516516516516517,-0.01766959422608074
,,-1.6476476476476476,-0.0013316092528642672,,-1.6476476476476476,-0.027231520900276564,,-1.6476476476476476,-0.017240619938691526,,-1.6476476476476476,-0.020151409368446456,,-1.6476476476476476,0.005035464068436349,,-1.6476476476476476,-0.01255174140200052,,-1.6476476476476476,0.007027186826494079,,-1.6476476476476476,-0.017626758846138728
,,-1.6436436436436437,-0.0013283732644004415,,-1.6436436436436437,-0.02716534466479594,,-1.6436436436436437,-0.017198722927904916,,-1.6436436436436437,-0.020102438750297134,,-1.6436436436436437,0.00502322721772326,,-1.6436436436436437,-0.01252123899276115,,-1.6436436436436437,0.007010109823270522,,-1.6436436436436437,-0.017583923466196714
,,-1.6396396396396398,-0.0013251372759366159,,-1.6396396396396398,-0.02709916842931532,,-1.6396396396396398,-0.017156825917118302,,-1.6396396396396398,-0.02005346813214781,,-1.6396396396396398,0.005010990367010171,,-1.6396396396396398,-0.012490736583521782,,-1.6396396396396398,0.006993032820046964,,-1.6396396396396398,-0.0175410880862547
,,-1.6356356356356356,-0.00132190128747279,,-1.6356356356356356,-0.027032992193834694,,-1.6356356356356356,-0.017114928906331685,,-1.6356356356356356,-0.020004497513998486,,-1.6356356356356356,0.004998753516297081,,-1.6356356356356356,-0.012460234174282412,,-1.6356356356356356,0.006975955816823406,,-1.6356356356356356,-0.017498252706312684
,,-1.6316316316316315,-0.0013186652990089642,,-1.6316316316316315,-0.026966815958354068,,-1.6316316316316315,-0.01707303189554507,,-1.6316316316316315,-0.019955526895849163,,-1.6316316316316315,0.004986516665583991,,-1.6316316316316315,-0.01242973176504304,,-1.6316316316316315,0.006958878813599847,,-1.6316316316316315,-0.01745541732637067
,,-1.6276276276276276,-0.0013154293105451388,,-1.6276276276276276,-0.026900639722873446,,-1.6276276276276276,-0.017031134884758457,,-1.6276276276276276,-0.01990655627769984,,-1.6276276276276276,0.004974279814870902,,-1.6276276276276276,-0.012399229355803672,,-1.6276276276276276,0.0069418018103762896,,-1.6276276276276276,-0.017412581946428658
,,-1.6236236236236237,-0.0013121933220813131,,-1.6236236236236237,-0.026834463487392823,,-1.6236236236236237,-0.016989237873971847,,-1.6236236236236237,-0.01985758565955052,,-1.6236236236236237,0.0049620429641578125,,-1.6236236236236237,-0.012368726946564303,,-1.6236236236236237,0.006924724807152732,,-1.6236236236236237,-0.017369746566486644
,,-1.6196196196196198,-0.0013089573336174875,,-1.6196196196196198,-0.0267682872519122,,-1.6196196196196198,-0.016947340863185233,,-1.6196196196196198,-0.019808615041401197,,-1.6196196196196198,0.004949806113444723,,-1.6196196196196198,-0.012338224537324935,,-1.6196196196196198,0.006907647803929174,,-1.6196196196196198,-0.01732691118654463
,,-1.6156156156156156,-0.0013057213451536616,,-1.6156156156156156,-0.026702111016431575,,-1.6156156156156156,-0.01690544385239862,,-1.6156156156156156,-0.01975964442325187,,-1.6156156156156156,0.0049375692627316335,,-1.6156156156156156,-0.012307722128085565,,-1.6156156156156156,0.006890570800705616,,-1.6156156156156156,-0.017284075806602617
,,-1.6116116116116115,-0.0013024853566898358,,-1.6116116116116115,-0.02663593478095095,,-1.6116116116116115,-0.016863546841612002,,-1.6116116116116115,-0.019710673805102545,,-1.6116116116116115,0.0049253324120185436,,-1.6116116116116115,-0.012277219718846193,,-1.6116116116116115,0.0068734937974820574,,-1.6116116116116115,-0.0172412404266606
,,-1.6076076076076076,-0.0012992493682260104,,-1.6076076076076076,-0.02656975854547033,,-1.6076076076076076,-0.01682164983082539,,-1.6076076076076076,-0.019661703186953223,,-1.6076076076076076,0.0049130955613054545,,-1.6076076076076076,-0.012246717309606825,,-1.6076076076076076,0.0068564167942585,,-1.6076076076076076,-0.017198405046718587
,,-1.6036036036036037,-0.0012960133797621847,,-1.6036036036036037,-0.02650358230998971,,-1.6036036036036037,-0.01677975282003878,,-1.6036036036036037,-0.0196127325688039,,-1.6036036036036037,0.004900858710592365,,-1.6036036036036037,-0.012216214900367455,,-1.6036036036036037,0.006839339791034943,,-1.6036036036036037,-0.017155569666776574
,,-1.5995995995995997,-0.0012927773912983591,,-1.5995995995995997,-0.026437406074509087,,-1.5995995995995997,-0.016737855809252165,,-1.5995995995995997,-0.019563761950654582,,-1.5995995995995997,0.0048886218598792755,,-1.5995995995995997,-0.012185712491128087,,-1.5995995995995997,0.0068222627878113855,,-1.5995995995995997,-0.01711273428683456
,,-1.5955955955955956,-0.0012895414028345333,,-1.5955955955955956,-0.02637122983902846,,-1.5955955955955956,-0.01669595879846555,,-1.5955955955955956,-0.019514791332505256,,-1.5955955955955956,0.004876385009166186,,-1.5955955955955956,-0.012155210081888718,,-1.5955955955955956,0.006805185784587827,,-1.5955955955955956,-0.017069898906892547
,,-1.5915915915915915,-0.0012863054143707074,,-1.5915915915915915,-0.026305053603547835,,-1.5915915915915915,-0.016654061787678934,,-1.5915915915915915,-0.01946582071435593,,-1.5915915915915915,0.004864148158453096,,-1.5915915915915915,-0.012124707672649346,,-1.5915915915915915,0.006788108781364269,,-1.5915915915915915,-0.01702706352695053
,,-1.5875875875875876,-0.001283069425906882,,-1.5875875875875876,-0.026238877368067213,,-1.5875875875875876,-0.016612164776892323,,-1.5875875875875876,-0.019416850096206608,,-1.5875875875875876,0.004851911307740007,,-1.5875875875875876,-0.012094205263409978,,-1.5875875875875876,0.006771031778140711,,-1.5875875875875876,-0.016984228147008517
,,-1.5835835835835836,-0.0012798334374430564,,-1.5835835835835836,-0.02617270113258659,,-1.5835835835835836,-0.01657026776610571,,-1.5835835835835836,-0.019367879478057286,,-1.5835835835835836,0.004839674457026918,,-1.5835835835835836,-0.012063702854170608,,-1.5835835835835836,0.006753954774917153,,-1.5835835835835836,-0.016941392767066507
,,-1.5795795795795795,-0.0012765974489792305,,-1.5795795795795795,-0.026106524897105965,,-1.5795795795795795,-0.016528370755319093,,-1.5795795795795795,-0.019318908859907963,,-1.5795795795795795,0.004827437606313828,,-1.5795795795795795,-0.012033200444931239,,-1.5795795795795795,0.006736877771693595,,-1.5795795795795795,-0.01689855738712449
,,-1.5755755755755756,-0.0012733614605154049,,-1.5755755755755756,-0.026040348661625343,,-1.5755755755755756,-0.016486473744532482,,-1.5755755755755756,-0.01926993824175864,,-1.5755755755755756,0.004815200755600738,,-1.5755755755755756,-0.01200269803569187,,-1.5755755755755756,0.006719800768470037,,-1.5755755755755756,-0.016855722007182477
,,-1.5715715715715715,-0.001270125472051579,,-1.5715715715715715,-0.025974172426144717,,-1.5715715715715715,-0.016444576733745865,,-1.5715715715715715,-0.019220967623609315,,-1.5715715715715715,0.004802963904887648,,-1.5715715715715715,-0.011972195626452499,,-1.5715715715715715,0.006702723765246479,,-1.5715715715715715,-0.016812886627240464
,,-1.5675675675675675,-0.0012668894835877536,,-1.5675675675675675,-0.025907996190664095,,-1.5675675675675675,-0.016402679722959255,,-1.5675675675675675,-0.019171997005459993,,-1.5675675675675675,0.004790727054174559,,-1.5675675675675675,-0.011941693217213131,,-1.5675675675675675,0.006685646762022921,,-1.5675675675675675,-0.01677005124729845
,,-1.5635635635635636,-0.001263653495123928,,-1.5635635635635636,-0.025841819955183472,,-1.5635635635635636,-0.01636078271217264,,-1.5635635635635636,-0.01912302638731067,,-1.5635635635635636,0.00477849020346147,,-1.5635635635635636,-0.011911190807973763,,-1.5635635635635636,0.006668569758799364,,-1.5635635635635636,-0.016727215867356437
,,-1.5595595595595595,-0.0012604175066601021,,-1.5595595595595595,-0.025775643719702847,,-1.5595595595595595,-0.016318885701386027,,-1.5595595595595595,-0.019074055769161345,,-1.5595595595595595,0.00476625335274838,,-1.5595595595595595,-0.011880688398734391,,-1.5595595595595595,0.006651492755575805,,-1.5595595595595595,-0.01668438048741442
,,-1.5555555555555556,-0.0012571815181962765,,-1.5555555555555556,-0.025709467484222225,,-1.5555555555555556,-0.016276988690599414,,-1.5555555555555556,-0.019025085151012026,,-1.5555555555555556,0.004754016502035291,,-1.5555555555555556,-0.011850185989495023,,-1.5555555555555556,0.006634415752352248,,-1.5555555555555556,-0.016641545107472407
,,-1.5515515515515514,-0.0012539455297324506,,-1.5515515515515514,-0.0256432912487416,,-1.5515515515515514,-0.016235091679812796,,-1.5515515515515514,-0.0189761145328627,,-1.5515515515515514,0.0047417796513222,,-1.5515515515515514,-0.011819683580255652,,-1.5515515515515514,0.006617338749128689,,-1.5515515515515514,-0.016598709727530393
,,-1.5475475475475475,-0.0012507095412686252,,-1.5475475475475475,-0.025577115013260977,,-1.5475475475475475,-0.016193194669026186,,-1.5475475475475475,-0.01892714391471338,,-1.5475475475475475,0.004729542800609111,,-1.5475475475475475,-0.011789181171016284,,-1.5475475475475475,0.0066002617459051316,,-1.5475475475475475,-0.01655587434758838
,,-1.5435435435435436,-0.0012474735528047996,,-1.5435435435435436,-0.025510938777780354,,-1.5435435435435436,-0.016151297658239572,,-1.5435435435435436,-0.018878173296564056,,-1.5435435435435436,0.004717305949896022,,-1.5435435435435436,-0.011758678761776916,,-1.5435435435435436,0.006583184742681574,,-1.5435435435435436,-0.016513038967646367
,,-1.5395395395395395,-0.0012442375643409737,,-1.5395395395395395,-0.02544476254229973,,-1.5395395395395395,-0.01610940064745296,,-1.5395395395395395,-0.01882920267841473,,-1.5395395395395395,0.004705069099182932,,-1.5395395395395395,-0.011728176352537544,,-1.5395395395395395,0.0065661077394580155,,-1.5395395395395395,-0.01647020358770435
,,-1.5355355355355356,-0.001241001575877148,,-1.5355355355355356,-0.025378586306819106,,-1.5355355355355356,-0.016067503636666345,,-1.5355355355355356,-0.018780232060265408,,-1.5355355355355356,0.004692832248469843,,-1.5355355355355356,-0.011697673943298176,,-1.5355355355355356,0.006549030736234458,,-1.5355355355355356,-0.01642736820776234
,,-1.5315315315315314,-0.0012377655874133222,,-1.5315315315315314,-0.02531241007133848,,-1.5315315315315314,-0.01602560662587973,,-1.5315315315315314,-0.018731261442116086,,-1.5315315315315314,0.004680595397756753,,-1.5315315315315314,-0.011667171534058805,,-1.5315315315315314,0.0065319537330108994,,-1.5315315315315314,-0.016384532827820323
,,-1.5275275275275275,-0.0012345295989494968,,-1.5275275275275275,-0.02524623383585786,,-1.5275275275275275,-0.015983709615093118,,-1.5275275275275275,-0.018682290823966764,,-1.5275275275275275,0.004668358547043663,,-1.5275275275275275,-0.011636669124819437,,-1.5275275275275275,0.006514876729787342,,-1.5275275275275275,-0.01634169744787831
,,-1.5235235235235236,-0.0012312936104856712,,-1.5235235235235236,-0.02518005760037724,,-1.5235235235235236,-0.015941812604306504,,-1.5235235235235236,-0.01863332020581744,,-1.5235235235235236,0.004656121696330574,,-1.5235235235235236,-0.011606166715580069,,-1.5235235235235236,0.006497799726563785,,-1.5235235235235236,-0.016298862067936296
,,-1.5195195195195195,-0.0012280576220218453,,-1.5195195195195195,-0.025113881364896614,,-1.5195195195195195,-0.01589991559351989,,-1.5195195195195195,-0.018584349587668116,,-1.5195195195195195,0.004643884845617484,,-1.5195195195195195,-0.011575664306340697,,-1.5195195195195195,0.006480722723340227,,-1.5195195195195195,-0.016256026687994283
,,-1.5155155155155156,-0.0012248216335580197,,-1.5155155155155156,-0.025047705129415992,,-1.5155155155155156,-0.015858018582733276,,-1.5155155155155156,-0.018535378969518793,,-1.5155155155155156,0.004631647994904395,,-1.5155155155155156,-0.011545161897101329,,-1.5155155155155156,0.006463645720116669,,-1.5155155155155156,-0.01621319130805227
,,-1.5115115115115114,-0.0012215856450941939,,-1.5115115115115114,-0.024981528893935366,,-1.5115115115115114,-0.015816121571946663,,-1.5115115115115114,-0.018486408351369468,,-1.5115115115115114,0.004619411144191305,,-1.5115115115115114,-0.01151465948786196,,-1.5115115115115114,0.006446568716893111,,-1.5115115115115114,-0.016170355928110253
,,-1.5075075075075075,-0.0012183496566303684,,-1.5075075075075075,-0.024915352658454744,,-1.5075075075075075,-0.01577422456116005,,-1.5075075075075075,-0.01843743773322015,,-1.5075075075075075,0.004607174293478216,,-1.5075075075075075,-0.01148415707862259,,-1.5075075075075075,0.006429491713669553,,-1.5075075075075075,-0.01612752054816824
,,-1.5035035035035036,-0.0012151136681665428,,-1.5035035035035036,-0.02484917642297412,,-1.5035035035035036,-0.015732327550373435,,-1.5035035035035036,-0.018388467115070826,,-1.5035035035035036,0.004594937442765126,,-1.5035035035035036,-0.011453654669383221,,-1.5035035035035036,0.006412414710445995,,-1.5035035035035036,-0.016084685168226226
,,-1.4994994994994995,-0.001211877679702717,,-1.4994994994994995,-0.024783000187493496,,-1.4994994994994995,-0.01569043053958682,,-1.4994994994994995,-0.0183394964969215,,-1.4994994994994995,0.004582700592052036,,-1.4994994994994995,-0.01142315226014385,,-1.4994994994994995,0.006395337707222437,,-1.4994994994994995,-0.016041849788284213
,,-1.4954954954954955,-0.0012086416912388913,,-1.4954954954954955,-0.024716823952012874,,-1.4954954954954955,-0.015648533528800208,,-1.4954954954954955,-0.01829052587877218,,-1.4954954954954955,0.004570463741338947,,-1.4954954954954955,-0.011392649850904482,,-1.4954954954954955,0.006378260703998879,,-1.4954954954954955,-0.0159990144083422
,,-1.4914914914914914,-0.0012054057027750655,,-1.4914914914914914,-0.024650647716532248,,-1.4914914914914914,-0.015606636518013594,,-1.4914914914914914,-0.018241555260622853,,-1.4914914914914914,0.004558226890625857,,-1.4914914914914914,-0.011362147441665112,,-1.4914914914914914,0.006361183700775321,,-1.4914914914914914,-0.015956179028400182
,,-1.4874874874874875,-0.0012021697143112398,,-1.4874874874874875,-0.024584471481051626,,-1.4874874874874875,-0.01556473950722698,,-1.4874874874874875,-0.01819258464247353,,-1.4874874874874875,0.004545990039912768,,-1.4874874874874875,-0.011331645032425742,,-1.4874874874874875,0.006344106697551763,,-1.4874874874874875,-0.015913343648458173
,,-1.4834834834834836,-0.0011989337258474144,,-1.4834834834834836,-0.024518295245571003,,-1.4834834834834836,-0.015522842496440368,,-1.4834834834834836,-0.018143614024324208,,-1.4834834834834836,0.004533753189199678,,-1.4834834834834836,-0.011301142623186374,,-1.4834834834834836,0.006327029694328206,,-1.4834834834834836,-0.01587050826851616
,,-1.4794794794794794,-0.0011956977373835886,,-1.4794794794794794,-0.024452119010090378,,-1.4794794794794794,-0.015480945485653753,,-1.4794794794794794,-0.018094643406174886,,-1.4794794794794794,0.004521516338486588,,-1.4794794794794794,-0.011270640213947003,,-1.4794794794794794,0.006309952691104647,,-1.4794794794794794,-0.015827672888574142
,,-1.4754754754754755,-0.001192461748919763,,-1.4754754754754755,-0.024385942774609756,,-1.4754754754754755,-0.01543904847486714,,-1.4754754754754755,-0.018045672788025564,,-1.4754754754754755,0.004509279487773499,,-1.4754754754754755,-0.011240137804707635,,-1.4754754754754755,0.00629287568788109,,-1.4754754754754755,-0.01578483750863213
,,-1.4714714714714714,-0.001189225760455937,,-1.4714714714714714,-0.02431976653912913,,-1.4714714714714714,-0.015397151464080525,,-1.4714714714714714,-0.017996702169876238,,-1.4714714714714714,0.004497042637060409,,-1.4714714714714714,-0.011209635395468265,,-1.4714714714714714,0.006275798684657531,,-1.4714714714714714,-0.015742002128690116
,,-1.4674674674674675,-0.0011859897719921114,,-1.4674674674674675,-0.024253590303648508,,-1.4674674674674675,-0.015355254453293912,,-1.4674674674674675,-0.017947731551726916,,-1.4674674674674675,0.00448480578634732,,-1.4674674674674675,-0.011179132986228895,,-1.4674674674674675,0.0062587216814339736,,-1.4674674674674675,-0.015699166748748102
,,-1.4634634634634636,-0.001182753783528286,,-1.4634634634634636,-0.024187414068167885,,-1.4634634634634636,-0.0153133574425073,,-1.4634634634634636,-0.017898760933577593,,-1.4634634634634636,0.004472568935634231,,-1.4634634634634636,-0.011148630576989527,,-1.4634634634634636,0.006241644678210416,,-1.4634634634634636,-0.01565633136880609
,,-1.4594594594594594,-0.0011795177950644602,,-1.4594594594594594,-0.02412123783268726,,-1.4594594594594594,-0.015271460431720684,,-1.4594594594594594,-0.01784979031542827,,-1.4594594594594594,0.004460332084921141,,-1.4594594594594594,-0.011118128167750155,,-1.4594594594594594,0.0062245676749868575,,-1.4594594594594594,-0.015613495988864074
,,-1.4554554554554555,-0.0011762818066006345,,-1.4554554554554555,-0.024055061597206637,,-1.4554554554554555,-0.015229563420934072,,-1.4554554554554555,-0.01780081969727895,,-1.4554554554554555,0.004448095234208051,,-1.4554554554554555,-0.011087625758510787,,-1.4554554554554555,0.0062074906717633,,-1.4554554554554555,-0.01557066060892206
,,-1.4514514514514514,-0.0011730458181368087,,-1.4514514514514514,-0.02398888536172601,,-1.4514514514514514,-0.015187666410147457,,-1.4514514514514514,-0.017751849079129623,,-1.4514514514514514,0.0044358583834949615,,-1.4514514514514514,-0.011057123349271418,,-1.4514514514514514,0.0061904136685397414,,-1.4514514514514514,-0.015527825228980045
,,-1.4474474474474475,-0.001169809829672983,,-1.4474474474474475,-0.02392270912624539,,-1.4474474474474475,-0.015145769399360845,,-1.4474474474474475,-0.0177028784609803,,-1.4474474474474475,0.004423621532781872,,-1.4474474474474475,-0.011026620940032048,,-1.4474474474474475,0.006173336665316184,,-1.4474474474474475,-0.015484989849038032
,,-1.4434434434434436,-0.0011665738412091576,,-1.4434434434434436,-0.023856532890764767,,-1.4434434434434436,-0.015103872388574231,,-1.4434434434434436,-0.01765390784283098,,-1.4434434434434436,0.004411384682068783,,-1.4434434434434436,-0.01099611853079268,,-1.4434434434434436,0.006156259662092626,,-1.4434434434434436,-0.015442154469096019
,,-1.4394394394394394,-0.0011633378527453318,,-1.4394394394394394,-0.02379035665528414,,-1.4394394394394394,-0.015061975377787615,,-1.4394394394394394,-0.017604937224681653,,-1.4394394394394394,0.0043991478313556934,,-1.4394394394394394,-0.010965616121553308,,-1.4394394394394394,0.006139182658869068,,-1.4394394394394394,-0.015399319089154003
,,-1.4354354354354353,-0.001160101864281506,,-1.4354354354354353,-0.023724180419803516,,-1.4354354354354353,-0.015020078367001002,,-1.4354354354354353,-0.01755596660653233,,-1.4354354354354353,0.0043869109806426035,,-1.4354354354354353,-0.010935113712313939,,-1.4354354354354353,0.006122105655645509,,-1.4354354354354353,-0.015356483709211988
,,-1.4314314314314314,-0.0011568658758176803,,-1.4314314314314314,-0.023658004184322897,,-1.4314314314314314,-0.014978181356214388,,-1.4314314314314314,-0.01750699598838301,,-1.4314314314314314,0.004374674129929514,,-1.4314314314314314,-0.01090461130307457,,-1.4314314314314314,0.006105028652421953,,-1.4314314314314314,-0.015313648329269975
,,-1.4274274274274275,-0.0011536298873538547,,-1.4274274274274275,-0.023591827948842275,,-1.4274274274274275,-0.014936284345427776,,-1.4274274274274275,-0.017458025370233686,,-1.4274274274274275,0.0043624372792164245,,-1.4274274274274275,-0.0108741088938352,,-1.4274274274274275,0.006087951649198395,,-1.4274274274274275,-0.015270812949327962
,,-1.4234234234234235,-0.0011503938988900292,,-1.4234234234234235,-0.023525651713361653,,-1.4234234234234235,-0.014894387334641162,,-1.4234234234234235,-0.017409054752084364,,-1.4234234234234235,0.0043502004285033355,,-1.4234234234234235,-0.010843606484595833,,-1.4234234234234235,0.006070874645974837,,-1.4234234234234235,-0.01522797756938595
,,-1.4194194194194194,-0.0011471579104262034,,-1.4194194194194194,-0.023459475477881027,,-1.4194194194194194,-0.014852490323854549,,-1.4194194194194194,-0.017360084133935038,,-1.4194194194194194,0.004337963577790246,,-1.4194194194194194,-0.010813104075356463,,-1.4194194194194194,0.006053797642751279,,-1.4194194194194194,-0.015185142189443933
,,-1.4154154154154153,-0.0011439219219623775,,-1.4154154154154153,-0.0233932992424004,,-1.4154154154154153,-0.014810593313067933,,-1.4154154154154153,-0.017311113515785716,,-1.4154154154154153,0.004325726727077156,,-1.4154154154154153,-0.010782601666117091,,-1.4154154154154153,0.0060367206395277205,,-1.4154154154154153,-0.015142306809501918
,,-1.4114114114114114,-0.001140685933498552,,-1.4114114114114114,-0.02332712300691978,,-1.4114114114114114,-0.01476869630228132,,-1.4114114114114114,-0.017262142897636393,,-1.4114114114114114,0.004313489876364067,,-1.4114114114114114,-0.010752099256877723,,-1.4114114114114114,0.006019643636304163,,-1.4114114114114114,-0.015099471429559906
,,-1.4074074074074074,-0.0011374499450347263,,-1.4074074074074074,-0.023260946771439157,,-1.4074074074074074,-0.014726799291494707,,-1.4074074074074074,-0.01721317227948707,,-1.4074074074074074,0.004301253025650977,,-1.4074074074074074,-0.010721596847638354,,-1.4074074074074074,0.006002566633080605,,-1.4074074074074074,-0.015056636049617893
,,-1.4034034034034035,-0.0011342139565709008,,-1.4034034034034035,-0.023194770535958534,,-1.4034034034034035,-0.014684902280708095,,-1.4034034034034035,-0.01716420166133775,,-1.4034034034034035,0.004289016174937888,,-1.4034034034034035,-0.010691094438398985,,-1.4034034034034035,0.005985489629857048,,-1.4034034034034035,-0.01501380066967588
,,-1.3993993993993994,-0.001130977968107075,,-1.3993993993993994,-0.02312859430047791,,-1.3993993993993994,-0.01464300526992148,,-1.3993993993993994,-0.017115231043188423,,-1.3993993993993994,0.004276779324224798,,-1.3993993993993994,-0.010660592029159616,,-1.3993993993993994,0.005968412626633489,,-1.3993993993993994,-0.014970965289733865
,,-1.3953953953953953,-0.0011277419796432491,,-1.3953953953953953,-0.023062418064997283,,-1.3953953953953953,-0.014601108259134864,,-1.3953953953953953,-0.017066260425039097,,-1.3953953953953953,0.004264542473511708,,-1.3953953953953953,-0.010630089619920244,,-1.3953953953953953,0.005951335623409931,,-1.3953953953953953,-0.01492812990979185
,,-1.3913913913913913,-0.0011245059911794235,,-1.3913913913913913,-0.02299624182951666,,-1.3913913913913913,-0.014559211248348252,,-1.3913913913913913,-0.017017289806889775,,-1.3913913913913913,0.004252305622798619,,-1.3913913913913913,-0.010599587210680876,,-1.3913913913913913,0.005934258620186373,,-1.3913913913913913,-0.014885294529849836
,,-1.3873873873873874,-0.0011212700027155979,,-1.3873873873873874,-0.02293006559403604,,-1.3873873873873874,-0.014517314237561639,,-1.3873873873873874,-0.016968319188740456,,-1.3873873873873874,0.00424006877208553,,-1.3873873873873874,-0.010569084801441506,,-1.3873873873873874,0.0059171816169628156,,-1.3873873873873874,-0.014842459149907823
,,-1.3833833833833835,-0.0011180340142517725,,-1.3833833833833835,-0.022863889358555416,,-1.3833833833833835,-0.014475417226775027,,-1.3833833833833835,-0.016919348570591134,,-1.3833833833833835,0.00422783192137244,,-1.3833833833833835,-0.010538582392202138,,-1.3833833833833835,0.005900104613739258,,-1.3833833833833835,-0.01479962376996581
,,-1.3793793793793794,-0.0011147980257879466,,-1.3793793793793794,-0.02279771312307479,,-1.3793793793793794,-0.014433520215988411,,-1.3793793793793794,-0.01687037795244181,,-1.3793793793793794,0.00421559507065935,,-1.3793793793793794,-0.010508079982962769,,-1.3793793793793794,0.0058830276105156995,,-1.3793793793793794,-0.014756788390023794
,,-1.3753753753753752,-0.0011115620373241208,,-1.3753753753753752,-0.022731536887594165,,-1.3753753753753752,-0.014391623205201796,,-1.3753753753753752,-0.016821407334292483,,-1.3753753753753752,0.00420335821994626,,-1.3753753753753752,-0.010477577573723397,,-1.3753753753753752,0.005865950607292141,,-1.3753753753753752,-0.01471395301008178
,,-1.3713713713713713,-0.0011083260488602951,,-1.3713713713713713,-0.022665360652113543,,-1.3713713713713713,-0.014349726194415184,,-1.3713713713713713,-0.01677243671614316,,-1.3713713713713713,0.004191121369233171,,-1.3713713713713713,-0.010447075164484029,,-1.3713713713713713,0.0058488736040685834,,-1.3713713713713713,-0.014671117630139766
,,-1.3673673673673674,-0.0011050900603964695,,-1.3673673673673674,-0.02259918441663292,,-1.3673673673673674,-0.01430782918362857,,-1.3673673673673674,-0.016723466097993838,,-1.3673673673673674,0.004178884518520082,,-1.3673673673673674,-0.01041657275524466,,-1.3673673673673674,0.005831796600845026,,-1.3673673673673674,-0.014628282250197754
,,-1.3633633633633635,-0.001101854071932644,,-1.3633633633633635,-0.022533008181152298,,-1.3633633633633635,-0.014265932172841958,,-1.3633633633633635,-0.016674495479844516,,-1.3633633633633635,0.004166647667806992,,-1.3633633633633635,-0.010386070346005291,,-1.3633633633633635,0.005814719597621468,,-1.3633633633633635,-0.014585446870255741
,,-1.3593593593593594,-0.0010986180834688182,,-1.3593593593593594,-0.022466831945671673,,-1.3593593593593594,-0.014224035162055343,,-1.3593593593593594,-0.016625524861695194,,-1.3593593593593594,0.004154410817093902,,-1.3593593593593594,-0.010355567936765921,,-1.3593593593593594,0.00579764259439791,,-1.3593593593593594,-0.014542611490313726
,,-1.3553553553553552,-0.0010953820950049924,,-1.3553553553553552,-0.022400655710191047,,-1.3553553553553552,-0.014182138151268727,,-1.3553553553553552,-0.016576554243545868,,-1.3553553553553552,0.004142173966380812,,-1.3553553553553552,-0.01032506552752655,,-1.3553553553553552,0.005780565591174351,,-1.3553553553553552,-0.01449977611037171
,,-1.3513513513513513,-0.0010921461065411667,,-1.3513513513513513,-0.022334479474710425,,-1.3513513513513513,-0.014140241140482115,,-1.3513513513513513,-0.016527583625396546,,-1.3513513513513513,0.004129937115667723,,-1.3513513513513513,-0.010294563118287182,,-1.3513513513513513,0.005763488587950794,,-1.3513513513513513,-0.014456940730429697
,,-1.3473473473473474,-0.001088910118077341,,-1.3473473473473474,-0.022268303239229806,,-1.3473473473473474,-0.014098344129695503,,-1.3473473473473474,-0.016478613007247223,,-1.3473473473473474,0.004117700264954634,,-1.3473473473473474,-0.010264060709047814,,-1.3473473473473474,0.005746411584727237,,-1.3473473473473474,-0.014414105350487684
,,-1.3433433433433435,-0.0010856741296135157,,-1.3433433433433435,-0.022202127003749184,,-1.3433433433433435,-0.01405644711890889,,-1.3433433433433435,-0.0164296423890979,,-1.3433433433433435,0.004105463414241545,,-1.3433433433433435,-0.010233558299808444,,-1.3433433433433435,0.005729334581503679,,-1.3433433433433435,-0.01437126997054567
,,-1.3393393393393394,-0.0010824381411496898,,-1.3393393393393394,-0.022135950768268558,,-1.3393393393393394,-0.014014550108122274,,-1.3393393393393394,-0.01638067177094858,,-1.3393393393393394,0.004093226563528455,,-1.3393393393393394,-0.010203055890569074,,-1.3393393393393394,0.005712257578280121,,-1.3393393393393394,-0.014328434590603656
,,-1.3353353353353352,-0.001079202152685864,,-1.3353353353353352,-0.022069774532787932,,-1.3353353353353352,-0.01397265309733566,,-1.3353353353353352,-0.016331701152799253,,-1.3353353353353352,0.004080989712815365,,-1.3353353353353352,-0.010172553481329703,,-1.3353353353353352,0.0056951805750565625,,-1.3353353353353352,-0.01428559921066164
,,-1.3313313313313313,-0.0010759661642220383,,-1.3313313313313313,-0.02200359829730731,,-1.3313313313313313,-0.013930756086549046,,-1.3313313313313313,-0.01628273053464993,,-1.3313313313313313,0.004068752862102275,,-1.3313313313313313,-0.010142051072090335,,-1.3313313313313313,0.005678103571833005,,-1.3313313313313313,-0.014242763830719627
,,-1.3273273273273274,-0.0010727301757582127,,-1.3273273273273274,-0.021937422061826688,,-1.3273273273273274,-0.013888859075762434,,-1.3273273273273274,-0.01623375991650061,,-1.3273273273273274,0.004056516011389186,,-1.3273273273273274,-0.010111548662850967,,-1.3273273273273274,0.005661026568609447,,-1.3273273273273274,-0.014199928450777615
,,-1.3233233233233235,-0.0010694941872943873,,-1.3233233233233235,-0.021871245826346065,,-1.3233233233233235,-0.01384696206497582,,-1.3233233233233235,-0.016184789298351286,,-1.3233233233233235,0.004044279160676097,,-1.3233233233233235,-0.010081046253611597,,-1.3233233233233235,0.00564394956538589,,-1.3233233233233235,-0.014157093070835602
,,-1.3193193193193193,-0.0010662581988305614,,-1.3193193193193193,-0.02180506959086544,,-1.3193193193193193,-0.013805065054189207,,-1.3193193193193193,-0.01613581868020196,,-1.3193193193193193,0.004032042309963007,,-1.3193193193193193,-0.010050543844372227,,-1.3193193193193193,0.005626872562162331,,-1.3193193193193193,-0.014114257690893587
,,-1.3153153153153152,-0.0010630222103667356,,-1.3153153153153152,-0.021738893355384814,,-1.3153153153153152,-0.013763168043402592,,-1.3153153153153152,-0.016086848062052638,,-1.3153153153153152,0.004019805459249917,,-1.3153153153153152,-0.010020041435132855,,-1.3153153153153152,0.005609795558938773,,-1.3153153153153152,-0.014071422310951572
,,-1.3113113113113113,-0.00105978622190291,,-1.3113113113113113,-0.021672717119904192,,-1.3113113113113113,-0.013721271032615978,,-1.3113113113113113,-0.016037877443903316,,-1.3113113113113113,0.004007568608536827,,-1.3113113113113113,-0.009989539025893487,,-1.3113113113113113,0.005592718555715215,,-1.3113113113113113,-0.014028586931009559
,,-1.3073073073073074,-0.0010565502334390843,,-1.3073073073073074,-0.02160654088442357,,-1.3073073073073074,-0.013679374021829366,,-1.3073073073073074,-0.015988906825753994,,-1.3073073073073074,0.003995331757823738,,-1.3073073073073074,-0.00995903661665412,,-1.3073073073073074,0.0055756415524916576,,-1.3073073073073074,-0.013985751551067545
,,-1.3033033033033035,-0.001053314244975259,,-1.3033033033033035,-0.021540364648942947,,-1.3033033033033035,-0.013637477011042754,,-1.3033033033033035,-0.01593993620760467,,-1.3033033033033035,0.003983094907110649,,-1.3033033033033035,-0.00992853420741475,,-1.3033033033033035,0.0055585645492681,,-1.3033033033033035,-0.013942916171125532
,,-1.2992992992992993,-0.001050078256511433,,-1.2992992992992993,-0.02147418841346232,,-1.2992992992992993,-0.013595580000256138,,-1.2992992992992993,-0.015890965589455346,,-1.2992992992992993,0.003970858056397559,,-1.2992992992992993,-0.00989803179817538,,-1.2992992992992993,0.0055414875460445415,,-1.2992992992992993,-0.013900080791183517
,,-1.2952952952952952,-0.0010468422680476072,,-1.2952952952952952,-0.021408012177981696,,-1.2952952952952952,-0.013553682989469523,,-1.2952952952952952,-0.015841994971306023,,-1.2952952952952952,0.003958621205684469,,-1.2952952952952952,-0.009867529388936008,,-1.2952952952952952,0.005524410542820983,,-1.2952952952952952,-0.013857245411241502
,,-1.2912912912912913,-0.0010436062795837816,,-1.2912912912912913,-0.021341835942501074,,-1.2912912912912913,-0.013511785978682911,,-1.2912912912912913,-0.0157930243531567,,-1.2912912912912913,0.00394638435497138,,-1.2912912912912913,-0.00983702697969664,,-1.2912912912912913,0.0055073335395974254,,-1.2912912912912913,-0.013814410031299488
,,-1.2872872872872874,-0.001040370291119956,,-1.2872872872872874,-0.02127565970702045,,-1.2872872872872874,-0.013469888967896297,,-1.2872872872872874,-0.01574405373500738,,-1.2872872872872874,0.00393414750425829,,-1.2872872872872874,-0.009806524570457272,,-1.2872872872872874,0.005490256536373868,,-1.2872872872872874,-0.013771574651357475
,,-1.2832832832832834,-0.0010371343026561305,,-1.2832832832832834,-0.02120948347153983,,-1.2832832832832834,-0.013427991957109685,,-1.2832832832832834,-0.015695083116858057,,-1.2832832832832834,0.003921910653545201,,-1.2832832832832834,-0.009776022161217902,,-1.2832832832832834,0.00547317953315031,,-1.2832832832832834,-0.013728739271415463
,,-1.2792792792792793,-0.0010338983141923047,,-1.2792792792792793,-0.021143307236059204,,-1.2792792792792793,-0.01338609494632307,,-1.2792792792792793,-0.01564611249870873,,-1.2792792792792793,0.003909673802832111,,-1.2792792792792793,-0.009745519751978533,,-1.2792792792792793,0.005456102529926752,,-1.2792792792792793,-0.013685903891473448
,,-1.2752752752752752,-0.0010306623257284788,,-1.2752752752752752,-0.021077131000578578,,-1.2752752752752752,-0.013344197935536454,,-1.2752752752752752,-0.015597141880559407,,-1.2752752752752752,0.0038974369521190214,,-1.2752752752752752,-0.009715017342739163,,-1.2752752752752752,0.005439025526703193,,-1.2752752752752752,-0.013643068511531431
,,-1.2712712712712713,-0.0010274263372646532,,-1.2712712712712713,-0.021010954765097956,,-1.2712712712712713,-0.013302300924749842,,-1.2712712712712713,-0.015548171262410085,,-1.2712712712712713,0.0038852001014059324,,-1.2712712712712713,-0.009684514933499793,,-1.2712712712712713,0.005421948523479636,,-1.2712712712712713,-0.01360023313158942
,,-1.2672672672672673,-0.0010241903488008275,,-1.2672672672672673,-0.020944778529617333,,-1.2672672672672673,-0.013260403913963228,,-1.2672672672672673,-0.015499200644260762,,-1.2672672672672673,0.003872963250692843,,-1.2672672672672673,-0.009654012524260425,,-1.2672672672672673,0.005404871520256078,,-1.2672672672672673,-0.013557397751647406
,,-1.2632632632632632,-0.001020954360337002,,-1.2632632632632632,-0.020878602294136708,,-1.2632632632632632,-0.013218506903176615,,-1.2632632632632632,-0.015450230026111438,,-1.2632632632632632,0.003860726399979753,,-1.2632632632632632,-0.009623510115021053,,-1.2632632632632632,0.00538779451703252,,-1.2632632632632632,-0.013514562371705391
,,-1.2592592592592593,-0.0010177183718731763,,-1.2592592592592593,-0.02081242605865609,,-1.2592592592592593,-0.013176609892390001,,-1.2592592592592593,-0.015401259407962116,,-1.2592592592592593,0.0038484895492666635,,-1.2592592592592593,-0.009593007705781685,,-1.2592592592592593,0.005370717513808963,,-1.2592592592592593,-0.013471726991763378
,,-1.2552552552552552,-0.0010144823834093504,,-1.2552552552552552,-0.020746249823175463,,-1.2552552552552552,-0.013134712881603386,,-1.2552552552552552,-0.01535228878981279,,-1.2552552552552552,0.0038362526985535736,,-1.2552552552552552,-0.009562505296542316,,-1.2552552552552552,0.0053536405105854045,,-1.2552552552552552,-0.013428891611821363
,,-1.2512512512512513,-0.0010112463949455248,,-1.2512512512512513,-0.02068007358769484,,-1.2512512512512513,-0.013092815870816774,,-1.2512512512512513,-0.01530331817166347,,-1.2512512512512513,0.0038240158478404845,,-1.2512512512512513,-0.009532002887302946,,-1.2512512512512513,0.005336563507361847,,-1.2512512512512513,-0.01338605623187935
,,-1.2472472472472473,-0.0010080104064816992,,-1.2472472472472473,-0.02061389735221422,,-1.2472472472472473,-0.013050918860030162,,-1.2472472472472473,-0.015254347553514147,,-1.2472472472472473,0.003811778997127395,,-1.2472472472472473,-0.009501500478063578,,-1.2472472472472473,0.005319486504138289,,-1.2472472472472473,-0.013343220851937336
,,-1.2432432432432432,-0.0010047744180178735,,-1.2432432432432432,-0.020547721116733593,,-1.2432432432432432,-0.013009021849243546,,-1.2432432432432432,-0.015205376935364822,,-1.2432432432432432,0.003799542146414305,,-1.2432432432432432,-0.009470998068824206,,-1.2432432432432432,0.005302409500914731,,-1.2432432432432432,-0.013300385471995321
,,-1.2392392392392393,-0.0010015384295540479,,-1.2392392392392393,-0.02048154488125297,,-1.2392392392392393,-0.012967124838456932,,-1.2392392392392393,-0.0151564063172155,,-1.2392392392392393,0.003787305295701216,,-1.2392392392392393,-0.009440495659584838,,-1.2392392392392393,0.005285332497691173,,-1.2392392392392393,-0.013257550092053308
,,-1.2352352352352352,-0.000998302441090222,,-1.2352352352352352,-0.020415368645772345,,-1.2352352352352352,-0.012925227827670319,,-1.2352352352352352,-0.015107435699066175,,-1.2352352352352352,0.003775068444988126,,-1.2352352352352352,-0.009409993250345468,,-1.2352352352352352,0.005268255494467615,,-1.2352352352352352,-0.013214714712111292
,,-1.2312312312312312,-0.0009950664526263964,,-1.2312312312312312,-0.020349192410291723,,-1.2312312312312312,-0.012883330816883705,,-1.2312312312312312,-0.015058465080916853,,-1.2312312312312312,0.0037628315942750366,,-1.2312312312312312,-0.009379490841106099,,-1.2312312312312312,0.005251178491244057,,-1.2312312312312312,-0.01317187933216928
,,-1.2272272272272273,-0.0009918304641625708,,-1.2272272272272273,-0.0202830161748111,,-1.2272272272272273,-0.012841433806097093,,-1.2272272272272273,-0.01500949446276753,,-1.2272272272272273,0.0037505947435619476,,-1.2272272272272273,-0.00934898843186673,,-1.2272272272272273,0.0052341014880204996,,-1.2272272272272273,-0.013129043952227267
,,-1.2232232232232232,-0.0009885944756987451,,-1.2232232232232232,-0.020216839939330475,,-1.2232232232232232,-0.012799536795310477,,-1.2232232232232232,-0.014960523844618207,,-1.2232232232232232,0.0037383578928488577,,-1.2232232232232232,-0.00931848602262736,,-1.2232232232232232,0.005217024484796941,,-1.2232232232232232,-0.013086208572285252
,,-1.2192192192192193,-0.0009853584872349195,,-1.2192192192192193,-0.020150663703849853,,-1.2192192192192193,-0.012757639784523865,,-1.2192192192192193,-0.014911553226468885,,-1.2192192192192193,0.003726121042135768,,-1.2192192192192193,-0.009287983613387991,,-1.2192192192192193,0.0051999474815733835,,-1.2192192192192193,-0.013043373192343239
,,-1.2152152152152151,-0.0009821224987710936,,-1.2152152152152151,-0.020084487468369227,,-1.2152152152152151,-0.01271574277373725,,-1.2152152152152151,-0.01486258260831956,,-1.2152152152152151,0.0037138841914226783,,-1.2152152152152151,-0.009257481204148621,,-1.2152152152152151,0.005182870478349825,,-1.2152152152152151,-0.013000537812401224
,,-1.2112112112112112,-0.000978886510307268,,-1.2112112112112112,-0.020018311232888605,,-1.2112112112112112,-0.012673845762950636,,-1.2112112112112112,-0.014813611990170238,,-1.2112112112112112,0.003701647340709589,,-1.2112112112112112,-0.009226978794909252,,-1.2112112112112112,0.0051657934751262674,,-1.2112112112112112,-0.01295770243245921
,,-1.2072072072072073,-0.0009756505218434425,,-1.2072072072072073,-0.019952134997407982,,-1.2072072072072073,-0.012631948752164024,,-1.2072072072072073,-0.014764641372020916,,-1.2072072072072073,0.0036894104899964997,,-1.2072072072072073,-0.009196476385669883,,-1.2072072072072073,0.00514871647190271,,-1.2072072072072073,-0.012914867052517197
,,-1.2032032032032032,-0.0009724145333796166,,-1.2032032032032032,-0.019885958761927357,,-1.2032032032032032,-0.012590051741377409,,-1.2032032032032032,-0.014715670753871592,,-1.2032032032032032,0.00367717363928341,,-1.2032032032032032,-0.009165973976430514,,-1.2032032032032032,0.005131639468679151,,-1.2032032032032032,-0.012872031672575182
,,-1.1991991991991993,-0.0009691785449157911,,-1.1991991991991993,-0.019819782526446734,,-1.1991991991991993,-0.012548154730590797,,-1.1991991991991993,-0.01466670013572227,,-1.1991991991991993,0.0036649367885703203,,-1.1991991991991993,-0.009135471567191144,,-1.1991991991991993,0.005114562465455594,,-1.1991991991991993,-0.012829196292633169
,,-1.1951951951951951,-0.0009659425564519653,,-1.1951951951951951,-0.01975360629096611,,-1.1951951951951951,-0.012506257719804181,,-1.1951951951951951,-0.014617729517572944,,-1.1951951951951951,0.0036526999378572304,,-1.1951951951951951,-0.009104969157951774,,-1.1951951951951951,0.005097485462232035,,-1.1951951951951951,-0.012786360912691154
,,-1.1911911911911912,-0.0009627065679881396,,-1.1911911911911912,-0.019687430055485487,,-1.1911911911911912,-0.01246436070901757,,-1.1911911911911912,-0.014568758899423622,,-1.1911911911911912,0.0036404630871441413,,-1.1911911911911912,-0.009074466748712404,,-1.1911911911911912,0.005080408459008478,,-1.1911911911911912,-0.01274352553274914
,,-1.1871871871871873,-0.0009594705795243141,,-1.1871871871871873,-0.019621253820004864,,-1.1871871871871873,-0.012422463698230956,,-1.1871871871871873,-0.014519788281274301,,-1.1871871871871873,0.003628226236431052,,-1.1871871871871873,-0.009043964339473036,,-1.1871871871871873,0.00506333145578492,,-1.1871871871871873,-0.012700690152807129
,,-1.1831831831831832,-0.0009562345910604882,,-1.1831831831831832,-0.01955507758452424,,-1.1831831831831832,-0.01238056668744434,,-1.1831831831831832,-0.014470817663124975,,-1.1831831831831832,0.003615989385717962,,-1.1831831831831832,-0.009013461930233667,,-1.1831831831831832,0.005046254452561362,,-1.1831831831831832,-0.012657854772865114
,,-1.179179179179179,-0.0009529986025966625,,-1.179179179179179,-0.019488901349043613,,-1.179179179179179,-0.012338669676657726,,-1.179179179179179,-0.014421847044975651,,-1.179179179179179,0.003603752535004872,,-1.179179179179179,-0.008982959520994295,,-1.179179179179179,0.005029177449337803,,-1.179179179179179,-0.012615019392923097
,,-1.1751751751751751,-0.0009497626141328369,,-1.1751751751751751,-0.01942272511356299,,-1.1751751751751751,-0.012296772665871113,,-1.1751751751751751,-0.01437287642682633,,-1.1751751751751751,0.003591515684291783,,-1.1751751751751751,-0.008952457111754927,,-1.1751751751751751,0.005012100446114246,,-1.1751751751751751,-0.012572184012981085
,,-1.1711711711711712,-0.0009465266256690112,,-1.1711711711711712,-0.019356548878082372,,-1.1711711711711712,-0.0122548756550845,,-1.1711711711711712,-0.014323905808677007,,-1.1711711711711712,0.0035792788335786935,,-1.1711711711711712,-0.008921954702515557,,-1.1711711711711712,0.004995023442890689,,-1.1711711711711712,-0.012529348633039072
,,-1.1671671671671673,-0.0009432906372051857,,-1.1671671671671673,-0.01929037264260175,,-1.1671671671671673,-0.012212978644297887,,-1.1671671671671673,-0.014274935190527685,,-1.1671671671671673,0.0035670419828656044,,-1.1671671671671673,-0.00889145229327619,,-1.1671671671671673,0.004977946439667131,,-1.1671671671671673,-0.012486513253097058
,,-1.1631631631631631,-0.0009400546487413598,,-1.1631631631631631,-0.019224196407121124,,-1.1631631631631631,-0.012171081633511273,,-1.1631631631631631,-0.01422596457237836,,-1.1631631631631631,0.0035548051321525145,,-1.1631631631631631,-0.00886094988403682,,-1.1631631631631631,0.004960869436443573,,-1.1631631631631631,-0.012443677873155043
,,-1.159159159159159,-0.0009368186602775341,,-1.159159159159159,-0.019158020171640498,,-1.159159159159159,-0.012129184622724658,,-1.159159159159159,-0.014176993954229035,,-1.159159159159159,0.003542568281439424,,-1.159159159159159,-0.008830447474797448,,-1.159159159159159,0.004943792433220014,,-1.159159159159159,-0.012400842493213028
,,-1.155155155155155,-0.0009335826718137085,,-1.155155155155155,-0.019091843936159876,,-1.155155155155155,-0.012087287611938044,,-1.155155155155155,-0.014128023336079714,,-1.155155155155155,0.003530331430726335,,-1.155155155155155,-0.00879994506555808,,-1.155155155155155,0.004926715429996457,,-1.155155155155155,-0.012358007113271015
,,-1.1511511511511512,-0.0009303466833498828,,-1.1511511511511512,-0.019025667700679254,,-1.1511511511511512,-0.012045390601151432,,-1.1511511511511512,-0.014079052717930392,,-1.1511511511511512,0.0035180945800132456,,-1.1511511511511512,-0.00876944265631871,,-1.1511511511511512,0.004909638426772899,,-1.1511511511511512,-0.012315171733329001
,,-1.1471471471471473,-0.0009271106948860573,,-1.1471471471471473,-0.01895949146519863,,-1.1471471471471473,-0.01200349359036482,,-1.1471471471471473,-0.01403008209978107,,-1.1471471471471473,0.0035058577293001565,,-1.1471471471471473,-0.008738940247079342,,-1.1471471471471473,0.0048925614235493416,,-1.1471471471471473,-0.01227233635338699
,,-1.1431431431431431,-0.0009238747064222315,,-1.1431431431431431,-0.018893315229718006,,-1.1431431431431431,-0.011961596579578205,,-1.1431431431431431,-0.013981111481631746,,-1.1431431431431431,0.0034936208785870666,,-1.1431431431431431,-0.008708437837839972,,-1.1431431431431431,0.004875484420325783,,-1.1431431431431431,-0.012229500973444973
,,-1.139139139139139,-0.0009206387179584057,,-1.139139139139139,-0.01882713899423738,,-1.139139139139139,-0.011919699568791589,,-1.139139139139139,-0.01393214086348242,,-1.139139139139139,0.0034813840278739767,,-1.139139139139139,-0.0086779354286006,,-1.139139139139139,0.004858407417102225,,-1.139139139139139,-0.012186665593502958
,,-1.135135135135135,-0.0009174027294945801,,-1.135135135135135,-0.018760962758756758,,-1.135135135135135,-0.011877802558004977,,-1.135135135135135,-0.013883170245333098,,-1.135135135135135,0.003469147177160887,,-1.135135135135135,-0.008647433019361233,,-1.135135135135135,0.004841330413878667,,-1.135135135135135,-0.012143830213560946
,,-1.1311311311311312,-0.0009141667410307544,,-1.1311311311311312,-0.018694786523276136,,-1.1311311311311312,-0.011835905547218363,,-1.1311311311311312,-0.013834199627183776,,-1.1311311311311312,0.003456910326447798,,-1.1311311311311312,-0.008616930610121863,,-1.1311311311311312,0.0048242534106551094,,-1.1311311311311312,-0.012100994833618933
,,-1.1271271271271273,-0.0009109307525669289,,-1.1271271271271273,-0.018628610287795513,,-1.1271271271271273,-0.011794008536431751,,-1.1271271271271273,-0.013785229009034455,,-1.1271271271271273,0.0034446734757347087,,-1.1271271271271273,-0.008586428200882495,,-1.1271271271271273,0.004807176407431552,,-1.1271271271271273,-0.01205815945367692
,,-1.1231231231231231,-0.0009076947641031031,,-1.1231231231231231,-0.018562434052314888,,-1.1231231231231231,-0.011752111525645136,,-1.1231231231231231,-0.01373625839088513,,-1.1231231231231231,0.0034324366250216187,,-1.1231231231231231,-0.008555925791643125,,-1.1231231231231231,0.004790099404207993,,-1.1231231231231231,-0.012015324073734904
,,-1.119119119119119,-0.0009044587756392773,,-1.119119119119119,-0.018496257816834262,,-1.119119119119119,-0.01171021451485852,,-1.119119119119119,-0.013687287772735805,,-1.119119119119119,0.003420199774308529,,-1.119119119119119,-0.008525423382403753,,-1.119119119119119,0.004773022400984435,,-1.119119119119119,-0.01197248869379289
,,-1.115115115115115,-0.0009012227871754517,,-1.115115115115115,-0.01843008158135364,,-1.115115115115115,-0.011668317504071908,,-1.115115115115115,-0.013638317154586483,,-1.115115115115115,0.0034079629235954398,,-1.115115115115115,-0.008494920973164385,,-1.115115115115115,0.004755945397760877,,-1.115115115115115,-0.011929653313850876
,,-1.1111111111111112,-0.0008979867987116261,,-1.1111111111111112,-0.018363905345873018,,-1.1111111111111112,-0.011626420493285295,,-1.1111111111111112,-0.01358934653643716,,-1.1111111111111112,0.0033957260728823503,,-1.1111111111111112,-0.008464418563925017,,-1.1111111111111112,0.00473886839453732,,-1.1111111111111112,-0.011886817933908863
,,-1.1071071071071072,-0.0008947508102478005,,-1.1071071071071072,-0.018297729110392395,,-1.1071071071071072,-0.011584523482498683,,-1.1071071071071072,-0.013540375918287838,,-1.1071071071071072,0.0033834892221692612,,-1.1071071071071072,-0.008433916154685648,,-1.1071071071071072,0.004721791391313762,,-1.1071071071071072,-0.01184398255396685
,,-1.103103103103103,-0.0008915148217839747,,-1.103103103103103,-0.01823155287491177,,-1.103103103103103,-0.011542626471712067,,-1.103103103103103,-0.013491405300138514,,-1.103103103103103,0.0033712523714561713,,-1.103103103103103,-0.008403413745446278,,-1.103103103103103,0.004704714388090204,,-1.103103103103103,-0.011801147174024834
,,-1.099099099099099,-0.0008882788333201489,,-1.099099099099099,-0.018165376639431144,,-1.099099099099099,-0.011500729460925452,,-1.099099099099099,-0.013442434681989189,,-1.099099099099099,0.003359015520743081,,-1.099099099099099,-0.008372911336206906,,-1.099099099099099,0.004687637384866645,,-1.099099099099099,-0.011758311794082819
,,-1.095095095095095,-0.0008850428448563233,,-1.095095095095095,-0.01809920040395052,,-1.095095095095095,-0.01145883245013884,,-1.095095095095095,-0.013393464063839868,,-1.095095095095095,0.003346778670029992,,-1.095095095095095,-0.008342408926967538,,-1.095095095095095,0.004670560381643088,,-1.095095095095095,-0.011715476414140806
,,-1.0910910910910911,-0.0008818068563924977,,-1.0910910910910911,-0.0180330241684699,,-1.0910910910910911,-0.011416935439352228,,-1.0910910910910911,-0.013344493445690546,,-1.0910910910910911,0.0033345418193169024,,-1.0910910910910911,-0.00831190651772817,,-1.0910910910910911,0.00465348337841953,,-1.0910910910910911,-0.011672641034198794
,,-1.0870870870870872,-0.0008785708679286721,,-1.0870870870870872,-0.01796684793298928,,-1.0870870870870872,-0.011375038428565614,,-1.0870870870870872,-0.013295522827541224,,-1.0870870870870872,0.0033223049686038134,,-1.0870870870870872,-0.0082814041084888,,-1.0870870870870872,0.004636406375195973,,-1.0870870870870872,-0.01162980565425678
,,-1.083083083083083,-0.0008753348794648463,,-1.083083083083083,-0.017900671697508655,,-1.083083083083083,-0.011333141417778999,,-1.083083083083083,-0.0132465522093919,,-1.083083083083083,0.0033100681178907234,,-1.083083083083083,-0.00825090169924943,,-1.083083083083083,0.004619329371972415,,-1.083083083083083,-0.011586970274314766
,,-1.079079079079079,-0.0008720988910010205,,-1.079079079079079,-0.01783449546202803,,-1.079079079079079,-0.011291244406992385,,-1.079079079079079,-0.013197581591242574,,-1.079079079079079,0.0032978312671776335,,-1.079079079079079,-0.008220399290010059,,-1.079079079079079,0.004602252368748856,,-1.079079079079079,-0.01154413489437275
,,-1.075075075075075,-0.0008688629025371949,,-1.075075075075075,-0.017768319226547407,,-1.075075075075075,-0.011249347396205771,,-1.075075075075075,-0.013148610973093252,,-1.075075075075075,0.003285594416464544,,-1.075075075075075,-0.008189896880770691,,-1.075075075075075,0.004585175365525299,,-1.075075075075075,-0.011501299514430737
,,-1.0710710710710711,-0.0008656269140733693,,-1.0710710710710711,-0.017702142991066785,,-1.0710710710710711,-0.01120745038541916,,-1.0710710710710711,-0.01309964035494393,,-1.0710710710710711,0.003273357565751455,,-1.0710710710710711,-0.008159394471531323,,-1.0710710710710711,0.004568098362301741,,-1.0710710710710711,-0.011458464134488724
,,-1.0670670670670672,-0.0008623909256095438,,-1.0670670670670672,-0.017635966755586163,,-1.0670670670670672,-0.011165553374632545,,-1.0670670670670672,-0.013050669736794609,,-1.0670670670670672,0.0032611207150383655,,-1.0670670670670672,-0.008128892062291953,,-1.0670670670670672,0.0045510213590781836,,-1.0670670670670672,-0.01141562875454671
,,-1.063063063063063,-0.0008591549371457179,,-1.063063063063063,-0.017569790520105537,,-1.063063063063063,-0.011123656363845932,,-1.063063063063063,-0.013001699118645283,,-1.063063063063063,0.0032488838643252756,,-1.063063063063063,-0.008098389653052583,,-1.063063063063063,0.004533944355854625,,-1.063063063063063,-0.011372793374604695
,,-1.059059059059059,-0.0008559189486818922,,-1.059059059059059,-0.01750361428462491,,-1.059059059059059,-0.011081759353059316,,-1.059059059059059,-0.012952728500495959,,-1.059059059059059,0.0032366470136121856,,-1.059059059059059,-0.008067887243813214,,-1.059059059059059,0.004516867352631067,,-1.059059059059059,-0.01132995799466268
,,-1.055055055055055,-0.0008526829602180665,,-1.055055055055055,-0.01743743804914429,,-1.055055055055055,-0.011039862342272702,,-1.055055055055055,-0.012903757882346637,,-1.055055055055055,0.0032244101628990966,,-1.055055055055055,-0.008037384834573844,,-1.055055055055055,0.004499790349407509,,-1.055055055055055,-0.011287122614720667
,,-1.0510510510510511,-0.0008494469717542409,,-1.0510510510510511,-0.017371261813663667,,-1.0510510510510511,-0.01099796533148609,,-1.0510510510510511,-0.012854787264197315,,-1.0510510510510511,0.003212173312186007,,-1.0510510510510511,-0.008006882425334476,,-1.0510510510510511,0.0044827133461839514,,-1.0510510510510511,-0.011244287234778655
,,-1.0470470470470472,-0.0008462109832904154,,-1.0470470470470472,-0.017305085578183044,,-1.0470470470470472,-0.010956068320699478,,-1.0470470470470472,-0.012805816646047992,,-1.0470470470470472,0.003199936461472918,,-1.0470470470470472,-0.007976380016095106,,-1.0470470470470472,0.004465636342960394,,-1.0470470470470472,-0.011201451854836642
,,-1.043043043043043,-0.0008429749948265895,,-1.043043043043043,-0.01723890934270242,,-1.043043043043043,-0.010914171309912863,,-1.043043043043043,-0.012756846027898668,,-1.043043043043043,0.003187699610759828,,-1.043043043043043,-0.007945877606855736,,-1.043043043043043,0.004448559339736835,,-1.043043043043043,-0.011158616474894627
,,-1.039039039039039,-0.0008397390063627638,,-1.039039039039039,-0.017172733107221793,,-1.039039039039039,-0.010872274299126248,,-1.039039039039039,-0.012707875409749343,,-1.039039039039039,0.0031754627600467378,,-1.039039039039039,-0.007915375197616367,,-1.039039039039039,0.004431482336513277,,-1.039039039039039,-0.01111578109495261
,,-1.035035035035035,-0.0008365030178989381,,-1.035035035035035,-0.01710655687174117,,-1.035035035035035,-0.010830377288339636,,-1.035035035035035,-0.012658904791600022,,-1.035035035035035,0.0031632259093336487,,-1.035035035035035,-0.007884872788376997,,-1.035035035035035,0.004414405333289719,,-1.035035035035035,-0.011072945715010598
,,-1.031031031031031,-0.0008332670294351125,,-1.031031031031031,-0.01704038063626055,,-1.031031031031031,-0.010788480277553022,,-1.031031031031031,-0.0126099341734507,,-1.031031031031031,0.0031509890586205592,,-1.031031031031031,-0.007854370379137629,,-1.031031031031031,0.004397328330066162,,-1.031031031031031,-0.011030110335068585
,,-1.0270270270270272,-0.000830031040971287,,-1.0270270270270272,-0.016974204400779926,,-1.0270270270270272,-0.01074658326676641,,-1.0270270270270272,-0.012560963555301377,,-1.0270270270270272,0.00313875220790747,,-1.0270270270270272,-0.007823867969898259,,-1.0270270270270272,0.004380251326842604,,-1.0270270270270272,-0.010987274955126572
,,-1.023023023023023,-0.0008267950525074611,,-1.023023023023023,-0.0169080281652993,,-1.023023023023023,-0.010704686255979794,,-1.023023023023023,-0.012511992937152053,,-1.023023023023023,0.0031265153571943803,,-1.023023023023023,-0.007793365560658889,,-1.023023023023023,0.004363174323619046,,-1.023023023023023,-0.010944439575184556
,,-1.019019019019019,-0.0008235590640436354,,-1.019019019019019,-0.016841851929818675,,-1.019019019019019,-0.010662789245193179,,-1.019019019019019,-0.012463022319002728,,-1.019019019019019,0.0031142785064812903,,-1.019019019019019,-0.0077628631514195185,,-1.019019019019019,0.004346097320395487,,-1.019019019019019,-0.010901604195242541
,,-1.015015015015015,-0.0008203230755798097,,-1.015015015015015,-0.016775675694338053,,-1.015015015015015,-0.010620892234406567,,-1.015015015015015,-0.012414051700853405,,-1.015015015015015,0.003102041655768201,,-1.015015015015015,-0.0077323607421801496,,-1.015015015015015,0.00432902031717193,,-1.015015015015015,-0.010858768815300528
,,-1.011011011011011,-0.0008170870871159841,,-1.011011011011011,-0.01670949945885743,,-1.011011011011011,-0.010578995223619953,,-1.011011011011011,-0.012365081082704083,,-1.011011011011011,0.003089804805055112,,-1.011011011011011,-0.0077018583329407815,,-1.011011011011011,0.004311943313948372,,-1.011011011011011,-0.010815933435358515
,,-1.007007007007007,-0.0008138510986521584,,-1.007007007007007,-0.016643323223376805,,-1.007007007007007,-0.01053709821283334,,-1.007007007007007,-0.01231611046455476,,-1.007007007007007,0.003077567954342022,,-1.007007007007007,-0.007671355923701411,,-1.007007007007007,0.0042948663107248135,,-1.007007007007007,-0.0107730980554165
,,-1.003003003003003,-0.0008106151101883327,,-1.003003003003003,-0.016577146987896182,,-1.003003003003003,-0.010495201202046726,,-1.003003003003003,-0.012267139846405437,,-1.003003003003003,0.0030653311036289324,,-1.003003003003003,-0.007640853514462042,,-1.003003003003003,0.004277789307501256,,-1.003003003003003,-0.010730262675474488
,,-0.9989989989989989,-0.000807379121724507,,-0.9989989989989989,-0.016510970752415557,,-0.9989989989989989,-0.01045330419126011,,-0.9989989989989989,-0.012218169228256113,,-0.9989989989989989,0.0030530942529158425,,-0.9989989989989989,-0.007610351105222671,,-0.9989989989989989,0.0042607123042776975,,-0.9989989989989989,-0.010687427295532471
,,-0.994994994994995,-0.0008041431332606814,,-0.994994994994995,-0.016444794516934938,,-0.994994994994995,-0.010411407180473498,,-0.994994994994995,-0.01216919861010679,,-0.994994994994995,0.0030408574022027534,,-0.994994994994995,-0.007579848695983303,,-0.994994994994995,0.004243635301054141,,-0.994994994994995,-0.01064459191559046
,,-0.9909909909909911,-0.0008009071447968557,,-0.9909909909909911,-0.016378618281454316,,-0.9909909909909911,-0.010369510169686886,,-0.9909909909909911,-0.012120227991957468,,-0.9909909909909911,0.003028620551489664,,-0.9909909909909911,-0.007549346286743934,,-0.9909909909909911,0.004226558297830583,,-0.9909909909909911,-0.010601756535648446
,,-0.986986986986987,-0.00079767115633303,,-0.986986986986987,-0.01631244204597369,,-0.986986986986987,-0.01032761315890027,,-0.986986986986987,-0.012071257373808144,,-0.986986986986987,0.003016383700776574,,-0.986986986986987,-0.007518843877504564,,-0.986986986986987,0.004209481294607025,,-0.986986986986987,-0.010558921155706431
,,-0.982982982982983,-0.0007944351678692043,,-0.982982982982983,-0.016246265810493068,,-0.982982982982983,-0.010285716148113657,,-0.982982982982983,-0.012022286755658822,,-0.982982982982983,0.0030041468500634845,,-0.982982982982983,-0.007488341468265195,,-0.982982982982983,0.004192404291383467,,-0.982982982982983,-0.010516085775764418
,,-0.9789789789789789,-0.0007911991794053786,,-0.9789789789789789,-0.016180089575012442,,-0.9789789789789789,-0.010243819137327043,,-0.9789789789789789,-0.011973316137509496,,-0.9789789789789789,0.0029919099993503946,,-0.9789789789789789,-0.007457839059025824,,-0.9789789789789789,0.004175327288159909,,-0.9789789789789789,-0.010473250395822403
,,-0.974974974974975,-0.000787963190941553,,-0.974974974974975,-0.01611391333953182,,-0.974974974974975,-0.01020192212654043,,-0.974974974974975,-0.011924345519360176,,-0.974974974974975,0.0029796731486373055,,-0.974974974974975,-0.007427336649786456,,-0.974974974974975,0.004158250284936351,,-0.974974974974975,-0.01043041501588039
,,-0.9709709709709711,-0.0007847272024777273,,-0.9709709709709711,-0.016047737104051198,,-0.9709709709709711,-0.010160025115753818,,-0.9709709709709711,-0.011875374901210854,,-0.9709709709709711,0.002967436297924216,,-0.9709709709709711,-0.007396834240547087,,-0.9709709709709711,0.0041411732817127934,,-0.9709709709709711,-0.010387579635938376
,,-0.9669669669669669,-0.0007814912140139016,,-0.9669669669669669,-0.015981560868570572,,-0.9669669669669669,-0.010118128104967202,,-0.9669669669669669,-0.011826404283061528,,-0.9669669669669669,0.002955199447211126,,-0.9669669669669669,-0.0073663318313077165,,-0.9669669669669669,0.004124096278489235,,-0.9669669669669669,-0.01034474425599636
,,-0.962962962962963,-0.000778255225550076,,-0.962962962962963,-0.01591538463308995,,-0.962962962962963,-0.01007623109418059,,-0.962962962962963,-0.011777433664912206,,-0.962962962962963,0.002942962596498037,,-0.962962962962963,-0.007335829422068348,,-0.962962962962963,0.004107019275265677,,-0.962962962962963,-0.010301908876054347
,,-0.9589589589589589,-0.0007750192370862502,,-0.9589589589589589,-0.015849208397609324,,-0.9589589589589589,-0.010034334083393975,,-0.9589589589589589,-0.011728463046762881,,-0.9589589589589589,0.002930725745784947,,-0.9589589589589589,-0.007305327012828978,,-0.9589589589589589,0.004089942272042119,,-0.9589589589589589,-0.010259073496112332
,,-0.954954954954955,-0.0007717832486224246,,-0.954954954954955,-0.015783032162128702,,-0.954954954954955,-0.009992437072607361,,-0.954954954954955,-0.01167949242861356,,-0.954954954954955,0.0029184888950718577,,-0.954954954954955,-0.007274824603589609,,-0.954954954954955,0.004072865268818561,,-0.954954954954955,-0.010216238116170319
,,-0.9509509509509511,-0.0007685472601585989,,-0.9509509509509511,-0.01571685592664808,,-0.9509509509509511,-0.009950540061820749,,-0.9509509509509511,-0.011630521810464237,,-0.9509509509509511,0.0029062520443587686,,-0.9509509509509511,-0.00724432219435024,,-0.9509509509509511,0.004055788265595004,,-0.9509509509509511,-0.010173402736228307
,,-0.9469469469469469,-0.0007653112716947732,,-0.9469469469469469,-0.015650679691167454,,-0.9469469469469469,-0.009908643051034133,,-0.9469469469469469,-0.011581551192314913,,-0.9469469469469469,0.0028940151936456787,,-0.9469469469469469,-0.007213819785110869,,-0.9469469469469469,0.004038711262371445,,-0.9469469469469469,-0.010130567356286292
,,-0.942942942942943,-0.0007620752832309476,,-0.942942942942943,-0.015584503455686832,,-0.942942942942943,-0.009866746040247521,,-0.942942942942943,-0.01153258057416559,,-0.942942942942943,0.002881778342932589,,-0.942942942942943,-0.0071833173758715,,-0.942942942942943,0.004021634259147888,,-0.942942942942943,-0.010087731976344279
,,-0.9389389389389389,-0.0007588392947671218,,-0.9389389389389389,-0.015518327220206206,,-0.9389389389389389,-0.009824849029460906,,-0.9389389389389389,-0.011483609956016267,,-0.9389389389389389,0.0028695414922194993,,-0.9389389389389389,-0.007152814966632131,,-0.9389389389389389,0.004004557255924329,,-0.9389389389389389,-0.010044896596402264
,,-0.934934934934935,-0.0007556033063032962,,-0.934934934934935,-0.015452150984725585,,-0.934934934934935,-0.009782952018674294,,-0.934934934934935,-0.011434639337866944,,-0.934934934934935,0.0028573046415064102,,-0.934934934934935,-0.007122312557392762,,-0.934934934934935,0.003987480252700772,,-0.934934934934935,-0.01000206121646025
,,-0.930930930930931,-0.0007523673178394706,,-0.930930930930931,-0.015385974749244963,,-0.930930930930931,-0.00974105500788768,,-0.930930930930931,-0.011385668719717622,,-0.930930930930931,0.0028450677907933208,,-0.930930930930931,-0.007091810148153393,,-0.930930930930931,0.003970403249477214,,-0.930930930930931,-0.009959225836518237
,,-0.9269269269269269,-0.0007491313293756448,,-0.9269269269269269,-0.015319798513764337,,-0.9269269269269269,-0.009699157997101065,,-0.9269269269269269,-0.011336698101568298,,-0.9269269269269269,0.002832830940080231,,-0.9269269269269269,-0.007061307738914022,,-0.9269269269269269,0.0039533262462536556,,-0.9269269269269269,-0.009916390456576222
,,-0.922922922922923,-0.0007458953409118192,,-0.922922922922923,-0.015253622278283715,,-0.922922922922923,-0.009657260986314453,,-0.922922922922923,-0.011287727483418976,,-0.922922922922923,0.0028205940893671413,,-0.922922922922923,-0.007030805329674653,,-0.922922922922923,0.003936249243030098,,-0.922922922922923,-0.009873555076634209
,,-0.9189189189189189,-0.0007426593524479934,,-0.9189189189189189,-0.01518744604280309,,-0.9189189189189189,-0.009615363975527837,,-0.9189189189189189,-0.01123875686526965,,-0.9189189189189189,0.0028083572386540514,,-0.9189189189189189,-0.0070003029204352835,,-0.9189189189189189,0.0039191722398065395,,-0.9189189189189189,-0.009830719696692193
,,-0.914914914914915,-0.0007394233639841678,,-0.914914914914915,-0.015121269807322467,,-0.914914914914915,-0.009573466964741225,,-0.914914914914915,-0.01118978624712033,,-0.914914914914915,0.0027961203879409624,,-0.914914914914915,-0.0069698005111959145,,-0.914914914914915,0.0039020952365829823,,-0.914914914914915,-0.00978788431675018
,,-0.910910910910911,-0.0007361873755203422,,-0.910910910910911,-0.015055093571841845,,-0.910910910910911,-0.009531569953954612,,-0.910910910910911,-0.011140815628971007,,-0.910910910910911,0.002783883537227873,,-0.910910910910911,-0.006939298101956546,,-0.910910910910911,0.0038850182333594247,,-0.910910910910911,-0.009745048936808168
,,-0.9069069069069069,-0.0007329513870565164,,-0.9069069069069069,-0.01498891733636122,,-0.9069069069069069,-0.009489672943167998,,-0.9069069069069069,-0.011091845010821682,,-0.9069069069069069,0.002771646686514783,,-0.9069069069069069,-0.006908795692717175,,-0.9069069069069069,0.0038679412301358663,,-0.9069069069069069,-0.009702213556866152
,,-0.902902902902903,-0.0007297153985926908,,-0.902902902902903,-0.014922741100880597,,-0.902902902902903,-0.009447775932381384,,-0.902902902902903,-0.01104287439267236,,-0.902902902902903,0.002759409835801694,,-0.902902902902903,-0.006878293283477807,,-0.902902902902903,0.0038508642269123087,,-0.902902902902903,-0.00965937817692414
,,-0.8988988988988988,-0.000726479410128865,,-0.8988988988988988,-0.014856564865399971,,-0.8988988988988988,-0.009405878921594769,,-0.8988988988988988,-0.010993903774523035,,-0.8988988988988988,0.002747172985088604,,-0.8988988988988988,-0.006847790874238436,,-0.8988988988988988,0.00383378722368875,,-0.8988988988988988,-0.009616542796982125
,,-0.8948948948948949,-0.0007232434216650394,,-0.8948948948948949,-0.014790388629919349,,-0.8948948948948949,-0.009363981910808157,,-0.8948948948948949,-0.010944933156373713,,-0.8948948948948949,0.0027349361343755145,,-0.8948948948948949,-0.006817288464999067,,-0.8948948948948949,0.0038167102204651926,,-0.8948948948948949,-0.009573707417040112
,,-0.8908908908908908,-0.0007200074332012137,,-0.8908908908908908,-0.014724212394438723,,-0.8908908908908908,-0.009322084900021541,,-0.8908908908908908,-0.010895962538224389,,-0.8908908908908908,0.0027226992836624246,,-0.8908908908908908,-0.006786786055759697,,-0.8908908908908908,0.003799633217241634,,-0.8908908908908908,-0.009530872037098096
,,-0.8868868868868869,-0.000716771444737388,,-0.8868868868868869,-0.014658036158958103,,-0.8868868868868869,-0.00928018788923493,,-0.8868868868868869,-0.010846991920075067,,-0.8868868868868869,0.0027104624329493355,,-0.8868868868868869,-0.006756283646520329,,-0.8868868868868869,0.003782556214018077,,-0.8868868868868869,-0.009488036657156083
,,-0.882882882882883,-0.0007135354562735624,,-0.882882882882883,-0.01459185992347748,,-0.882882882882883,-0.009238290878448316,,-0.882882882882883,-0.010798021301925744,,-0.882882882882883,0.002698225582236246,,-0.882882882882883,-0.00672578123728096,,-0.882882882882883,0.0037654792107945194,,-0.882882882882883,-0.00944520127721407
,,-0.8788788788788788,-0.0007102994678097367,,-0.8788788788788788,-0.014525683687996855,,-0.8788788788788788,-0.009196393867661702,,-0.8788788788788788,-0.01074905068377642,,-0.8788788788788788,0.002685988731523156,,-0.8788788788788788,-0.006695278828041589,,-0.8788788788788788,0.003748402207570961,,-0.8788788788788788,-0.009402365897272055
,,-0.8748748748748749,-0.000707063479345911,,-0.8748748748748749,-0.014459507452516233,,-0.8748748748748749,-0.009154496856875088,,-0.8748748748748749,-0.010700080065627098,,-0.8748748748748749,0.002673751880810067,,-0.8748748748748749,-0.00666477641880222,,-0.8748748748748749,0.0037313252043474033,,-0.8748748748748749,-0.009359530517330041
,,-0.8708708708708708,-0.0007038274908820852,,-0.8708708708708708,-0.014393331217035607,,-0.8708708708708708,-0.009112599846088474,,-0.8708708708708708,-0.010651109447477772,,-0.8708708708708708,0.0026615150300969767,,-0.8708708708708708,-0.0066342740095628495,,-0.8708708708708708,0.003714248201123845,,-0.8708708708708708,-0.009316695137388026
,,-0.8668668668668669,-0.0007005915024182596,,-0.8668668668668669,-0.014327154981554985,,-0.8668668668668669,-0.00907070283530186,,-0.8668668668668669,-0.010602138829328452,,-0.8668668668668669,0.0026492781793838877,,-0.8668668668668669,-0.0066037716003234815,,-0.8668668668668669,0.0036971711979002873,,-0.8668668668668669,-0.009273859757446013
,,-0.862862862862863,-0.000697355513954434,,-0.862862862862863,-0.014260978746074363,,-0.862862862862863,-0.009028805824515249,,-0.862862862862863,-0.01055316821117913,,-0.862862862862863,0.002637041328670798,,-0.862862862862863,-0.006573269191084113,,-0.862862862862863,0.0036800941946767297,,-0.862862862862863,-0.009231024377504001
,,-0.8588588588588588,-0.0006941195254906083,,-0.8588588588588588,-0.014194802510593737,,-0.8588588588588588,-0.008986908813728633,,-0.8588588588588588,-0.010504197593029804,,-0.8588588588588588,0.0026248044779577082,,-0.8588588588588588,-0.006542766781844742,,-0.8588588588588588,0.003663017191453171,,-0.8588588588588588,-0.009188188997561984
,,-0.8548548548548549,-0.0006908835370267826,,-0.8548548548548549,-0.014128626275113115,,-0.8548548548548549,-0.00894501180294202,,-0.8548548548548549,-0.010455226974880483,,-0.8548548548548549,0.002612567627244619,,-0.8548548548548549,-0.006512264372605373,,-0.8548548548548549,0.0036459401882296136,,-0.8548548548548549,-0.009145353617619973
,,-0.8508508508508508,-0.0006876475485629568,,-0.8508508508508508,-0.014062450039632489,,-0.8508508508508508,-0.008903114792155406,,-0.8508508508508508,-0.010406256356731158,,-0.8508508508508508,0.0026003307765315293,,-0.8508508508508508,-0.006481761963366003,,-0.8508508508508508,0.003628863185006055,,-0.8508508508508508,-0.009102518237677958
,,-0.8468468468468469,-0.0006844115600991312,,-0.8468468468468469,-0.013996273804151868,,-0.8468468468468469,-0.008861217781368792,,-0.8468468468468469,-0.010357285738581835,,-0.8468468468468469,0.00258809392581844,,-0.8468468468468469,-0.006451259554126634,,-0.8468468468468469,0.003611786181782498,,-0.8468468468468469,-0.009059682857735944
,,-0.8428428428428429,-0.0006811755716353056,,-0.8428428428428429,-0.013930097568671246,,-0.8428428428428429,-0.00881932077058218,,-0.8428428428428429,-0.010308315120432513,,-0.8428428428428429,0.0025758570751053507,,-0.8428428428428429,-0.006420757144887265,,-0.8428428428428429,0.0035947091785589404,,-0.8428428428428429,-0.00901684747779393
,,-0.8388388388388388,-0.0006779395831714799,,-0.8388388388388388,-0.01386392133319062,,-0.8388388388388388,-0.008777423759795564,,-0.8388388388388388,-0.010259344502283189,,-0.8388388388388388,0.002563620224392261,,-0.8388388388388388,-0.006390254735647895,,-0.8388388388388388,0.003577632175335382,,-0.8388388388388388,-0.008974012097851916
,,-0.8348348348348349,-0.0006747035947076542,,-0.8348348348348349,-0.013797745097709998,,-0.8348348348348349,-0.008735526749008952,,-0.8348348348348349,-0.010210373884133867,,-0.8348348348348349,0.0025513833736791713,,-0.8348348348348349,-0.006359752326408526,,-0.8348348348348349,0.0035605551721118243,,-0.8348348348348349,-0.008931176717909902
,,-0.8308308308308308,-0.0006714676062438284,,-0.8308308308308308,-0.013731568862229373,,-0.8308308308308308,-0.008693629738222337,,-0.8308308308308308,-0.010161403265984543,,-0.8308308308308308,0.0025391465229660814,,-0.8308308308308308,-0.006329249917169156,,-0.8308308308308308,0.003543478168888266,,-0.8308308308308308,-0.008888341337967887
,,-0.8268268268268268,-0.0006682316177800029,,-0.8268268268268268,-0.01366539262674875,,-0.8268268268268268,-0.008651732727435723,,-0.8268268268268268,-0.01011243264783522,,-0.8268268268268268,0.0025269096722529923,,-0.8268268268268268,-0.006298747507929787,,-0.8268268268268268,0.0035264011656647083,,-0.8268268268268268,-0.008845505958025874
,,-0.8228228228228229,-0.0006649956293161772,,-0.8228228228228229,-0.013599216391268128,,-0.8228228228228229,-0.008609835716649111,,-0.8228228228228229,-0.010063462029685898,,-0.8228228228228229,0.002514672821539903,,-0.8228228228228229,-0.006268245098690418,,-0.8228228228228229,0.0035093241624411507,,-0.8228228228228229,-0.00880267057808386
,,-0.8188188188188188,-0.0006617596408523515,,-0.8188188188188188,-0.013533040155787502,,-0.8188188188188188,-0.008567938705862496,,-0.8188188188188188,-0.010014491411536574,,-0.8188188188188188,0.002502435970826813,,-0.8188188188188188,-0.006237742689451048,,-0.8188188188188188,0.003492247159217592,,-0.8188188188188188,-0.008759835198141845
,,-0.8148148148148149,-0.0006585236523885258,,-0.8148148148148149,-0.01346686392030688,,-0.8148148148148149,-0.008526041695075884,,-0.8148148148148149,-0.009965520793387252,,-0.8148148148148149,0.002490199120113724,,-0.8148148148148149,-0.006207240280211679,,-0.8148148148148149,0.0034751701559940346,,-0.8148148148148149,-0.008716999818199834
,,-0.8108108108108107,-0.0006552876639247,,-0.8108108108108107,-0.013400687684826254,,-0.8108108108108107,-0.008484144684289268,,-0.8108108108108107,-0.009916550175237926,,-0.8108108108108107,0.0024779622694006335,,-0.8108108108108107,-0.006176737870972309,,-0.8108108108108107,0.003458093152770476,,-0.8108108108108107,-0.008674164438257817
,,-0.8068068068068068,-0.0006520516754608745,,-0.8068068068068068,-0.013334511449345632,,-0.8068068068068068,-0.008442247673502656,,-0.8068068068068068,-0.009867579557088606,,-0.8068068068068068,0.0024657254186875445,,-0.8068068068068068,-0.00614623546173294,,-0.8068068068068068,0.0034410161495469186,,-0.8068068068068068,-0.008631329058315805
,,-0.8028028028028029,-0.0006488156869970488,,-0.8028028028028029,-0.013268335213865012,,-0.8028028028028029,-0.008400350662716043,,-0.8028028028028029,-0.009818608938939283,,-0.8028028028028029,0.002453488567974455,,-0.8028028028028029,-0.006115733052493571,,-0.8028028028028029,0.0034239391463233614,,-0.8028028028028029,-0.008588493678373792
,,-0.7987987987987988,-0.0006455796985332231,,-0.7987987987987988,-0.013202158978384386,,-0.7987987987987988,-0.008358453651929429,,-0.7987987987987988,-0.009769638320789958,,-0.7987987987987988,0.002441251717261365,,-0.7987987987987988,-0.0060852306432542,,-0.7987987987987988,0.003406862143099803,,-0.7987987987987988,-0.008545658298431777
,,-0.7947947947947949,-0.0006423437100693975,,-0.7947947947947949,-0.013135982742903764,,-0.7947947947947949,-0.008316556641142815,,-0.7947947947947949,-0.009720667702640635,,-0.7947947947947949,0.002429014866548276,,-0.7947947947947949,-0.006054728234014832,,-0.7947947947947949,0.0033897851398762453,,-0.7947947947947949,-0.008502822918489764
,,-0.7907907907907907,-0.0006391077216055716,,-0.7907907907907907,-0.013069806507423138,,-0.7907907907907907,-0.0082746596303562,,-0.7907907907907907,-0.009671697084491311,,-0.7907907907907907,0.002416778015835186,,-0.7907907907907907,-0.006024225824775462,,-0.7907907907907907,0.003372708136652687,,-0.7907907907907907,-0.008459987538547748
,,-0.7867867867867868,-0.0006358717331417461,,-0.7867867867867868,-0.013003630271942516,,-0.7867867867867868,-0.008232762619569588,,-0.7867867867867868,-0.00962272646634199,,-0.7867867867867868,0.0024045411651220966,,-0.7867867867867868,-0.005993723415536093,,-0.7867867867867868,0.0033556311334291293,,-0.7867867867867868,-0.008417152158605735
,,-0.7827827827827827,-0.0006326357446779202,,-0.7827827827827827,-0.01293745403646189,,-0.7827827827827827,-0.008190865608782972,,-0.7827827827827827,-0.009573755848192665,,-0.7827827827827827,0.0023923043144090067,,-0.7827827827827827,-0.005963221006296722,,-0.7827827827827827,0.003338554130205571,,-0.7827827827827827,-0.00837431677866372
,,-0.7787787787787788,-0.0006293997562140947,,-0.7787787787787788,-0.012871277800981268,,-0.7787787787787788,-0.00814896859799636,,-0.7787787787787788,-0.009524785230043343,,-0.7787787787787788,0.0023800674636959176,,-0.7787787787787788,-0.005932718597057353,,-0.7787787787787788,0.003321477126982013,,-0.7787787787787788,-0.008331481398721707
,,-0.7747747747747749,-0.0006261637677502691,,-0.7747747747747749,-0.012805101565500646,,-0.7747747747747749,-0.008107071587209747,,-0.7747747747747749,-0.00947581461189402,,-0.7747747747747749,0.002367830612982828,,-0.7747747747747749,-0.005902216187817985,,-0.7747747747747749,0.0033044001237584556,,-0.7747747747747749,-0.008288646018779693
,,-0.7707707707707707,-0.0006229277792864432,,-0.7707707707707707,-0.01273892533002002,,-0.7707707707707707,-0.008065174576423133,,-0.7707707707707707,-0.009426843993744697,,-0.7707707707707707,0.0023555937622697382,,-0.7707707707707707,-0.0058717137785786145,,-0.7707707707707707,0.003287323120534897,,-0.7707707707707707,-0.008245810638837678
,,-0.7667667667667668,-0.0006196917908226177,,-0.7667667667667668,-0.012672749094539398,,-0.7667667667667668,-0.008023277565636519,,-0.7667667667667668,-0.009377873375595374,,-0.7667667667667668,0.002343356911556649,,-0.7667667667667668,-0.005841211369339246,,-0.7667667667667668,0.0032702461173113396,,-0.7667667667667668,-0.008202975258895667
,,-0.7627627627627627,-0.0006164558023587918,,-0.7627627627627627,-0.012606572859058772,,-0.7627627627627627,-0.007981380554849904,,-0.7627627627627627,-0.009328902757446049,,-0.7627627627627627,0.002331120060843559,,-0.7627627627627627,-0.005810708960099875,,-0.7627627627627627,0.003253169114087781,,-0.7627627627627627,-0.00816013987895365
,,-0.7587587587587588,-0.0006132198138949663,,-0.7587587587587588,-0.012540396623578151,,-0.7587587587587588,-0.007939483544063292,,-0.7587587587587588,-0.009279932139296728,,-0.7587587587587588,0.0023188832101304698,,-0.7587587587587588,-0.005780206550860507,,-0.7587587587587588,0.003236092110864224,,-0.7587587587587588,-0.008117304499011638
,,-0.7547547547547548,-0.0006099838254311407,,-0.7547547547547548,-0.01247422038809753,,-0.7547547547547548,-0.007897586533276678,,-0.7547547547547548,-0.009230961521147406,,-0.7547547547547548,0.0023066463594173803,,-0.7547547547547548,-0.005749704141621138,,-0.7547547547547548,0.0032190151076406663,,-0.7547547547547548,-0.008074469119069625
,,-0.7507507507507507,-0.0006067478369673148,,-0.7507507507507507,-0.012408044152616904,,-0.7507507507507507,-0.007855689522490064,,-0.7507507507507507,-0.00918199090299808,,-0.7507507507507507,0.0022944095087042904,,-0.7507507507507507,-0.005719201732381767,,-0.7507507507507507,0.003201938104417108,,-0.7507507507507507,-0.00803163373912761
,,-0.7467467467467468,-0.0006035118485034893,,-0.7467467467467468,-0.012341867917136281,,-0.7467467467467468,-0.00781379251170345,,-0.7467467467467468,-0.00913302028484876,,-0.7467467467467468,0.0022821726579912013,,-0.7467467467467468,-0.0056886993231423984,,-0.7467467467467468,0.0031848611011935503,,-0.7467467467467468,-0.007988798359185596
,,-0.7427427427427427,-0.0006002758600396635,,-0.7427427427427427,-0.012275691681655656,,-0.7427427427427427,-0.007771895500916836,,-0.7427427427427427,-0.009084049666699434,,-0.7427427427427427,0.0022699358072781114,,-0.7427427427427427,-0.005658196913903028,,-0.7427427427427427,0.003167784097969992,,-0.7427427427427427,-0.007945962979243581
,,-0.7387387387387387,-0.0005970398715758378,,-0.7387387387387387,-0.012209515446175033,,-0.7387387387387387,-0.007729998490130223,,-0.7387387387387387,-0.009035079048550112,,-0.7387387387387387,0.002257698956565022,,-0.7387387387387387,-0.00562769450466366,,-0.7387387387387387,0.003150707094746434,,-0.7387387387387387,-0.007903127599301568
,,-0.7347347347347348,-0.0005938038831120123,,-0.7347347347347348,-0.012143339210694411,,-0.7347347347347348,-0.00768810147934361,,-0.7347347347347348,-0.00898610843040079,,-0.7347347347347348,0.002245462105851933,,-0.7347347347347348,-0.005597192095424291,,-0.7347347347347348,0.0031336300915228766,,-0.7347347347347348,-0.007860292219359554
,,-0.7307307307307307,-0.0005905678946481864,,-0.7307307307307307,-0.012077162975213785,,-0.7307307307307307,-0.0076462044685569955,,-0.7307307307307307,-0.008937137812251465,,-0.7307307307307307,0.002233225255138843,,-0.7307307307307307,-0.00556668968618492,,-0.7307307307307307,0.003116553088299318,,-0.7307307307307307,-0.00781745683941754
,,-0.7267267267267268,-0.0005873319061843609,,-0.7267267267267268,-0.012010986739733163,,-0.7267267267267268,-0.007604307457770383,,-0.7267267267267268,-0.008888167194102143,,-0.7267267267267268,0.0022209884044257534,,-0.7267267267267268,-0.005536187276945551,,-0.7267267267267268,0.0030994760850757606,,-0.7267267267267268,-0.007774621459475527
,,-0.7227227227227226,-0.0005840959177205351,,-0.7227227227227226,-0.011944810504252537,,-0.7227227227227226,-0.007562410446983767,,-0.7227227227227226,-0.008839196575952819,,-0.7227227227227226,0.0022087515537126635,,-0.7227227227227226,-0.0055056848677061815,,-0.7227227227227226,0.003082399081852202,,-0.7227227227227226,-0.007731786079533512
,,-0.7187187187187187,-0.0005808599292567094,,-0.7187187187187187,-0.011878634268771915,,-0.7187187187187187,-0.007520513436197155,,-0.7187187187187187,-0.008790225957803497,,-0.7187187187187187,0.0021965147029995745,,-0.7187187187187187,-0.005475182458466813,,-0.7187187187187187,0.0030653220786286445,,-0.7187187187187187,-0.007688950699591498
,,-0.7147147147147148,-0.0005776239407928839,,-0.7147147147147148,-0.011812458033291295,,-0.7147147147147148,-0.007478616425410542,,-0.7147147147147148,-0.008741255339654174,,-0.7147147147147148,0.002184277852286485,,-0.7147147147147148,-0.005444680049227444,,-0.7147147147147148,0.0030482450754050873,,-0.7147147147147148,-0.007646115319649486
,,-0.7107107107107107,-0.000574387952329058,,-0.7107107107107107,-0.011746281797810669,,-0.7107107107107107,-0.007436719414623927,,-0.7107107107107107,-0.00869228472150485,,-0.7107107107107107,0.002172041001573395,,-0.7107107107107107,-0.005414177639988073,,-0.7107107107107107,0.003031168072181529,,-0.7107107107107107,-0.00760327993970747
,,-0.7067067067067068,-0.0005711519638652325,,-0.7067067067067068,-0.011680105562330047,,-0.7067067067067068,-0.007394822403837314,,-0.7067067067067068,-0.008643314103355528,,-0.7067067067067068,0.002159804150860306,,-0.7067067067067068,-0.005383675230748704,,-0.7067067067067068,0.0030140910689579713,,-0.7067067067067068,-0.0075604445597654574
,,-0.7027027027027026,-0.0005679159754014067,,-0.7027027027027026,-0.011613929326849421,,-0.7027027027027026,-0.007352925393050699,,-0.7027027027027026,-0.008594343485206202,,-0.7027027027027026,0.0021475673001472156,,-0.7027027027027026,-0.005353172821509334,,-0.7027027027027026,0.002997014065734413,,-0.7027027027027026,-0.007517609179823442
,,-0.6986986986986987,-0.000564679986937581,,-0.6986986986986987,-0.011547753091368799,,-0.6986986986986987,-0.0073110283822640865,,-0.6986986986986987,-0.008545372867056882,,-0.6986986986986987,0.0021353304494341266,,-0.6986986986986987,-0.005322670412269965,,-0.6986986986986987,0.002979937062510855,,-0.6986986986986987,-0.007474773799881429
,,-0.6946946946946948,-0.0005614439984737555,,-0.6946946946946948,-0.011481576855888177,,-0.6946946946946948,-0.007269131371477474,,-0.6946946946946948,-0.00849640224890756,,-0.6946946946946948,0.002123093598721037,,-0.6946946946946948,-0.0052921680030305965,,-0.6946946946946948,0.0029628600592872976,,-0.6946946946946948,-0.007431938419939416
,,-0.6906906906906907,-0.0005582080100099297,,-0.6906906906906907,-0.011415400620407551,,-0.6906906906906907,-0.007227234360690859,,-0.6906906906906907,-0.008447431630758234,,-0.6906906906906907,0.002110856748007947,,-0.6906906906906907,-0.005261665593791226,,-0.6906906906906907,0.002945783056063739,,-0.6906906906906907,-0.0073891030399974005
,,-0.6866866866866868,-0.0005549720215461041,,-0.6866866866866868,-0.011349224384926929,,-0.6866866866866868,-0.007185337349904246,,-0.6866866866866868,-0.008398461012608913,,-0.6866866866866868,0.002098619897294858,,-0.6866866866866868,-0.005231163184551858,,-0.6866866866866868,0.0029287060528401816,,-0.6866866866866868,-0.007346267660055388
,,-0.6826826826826826,-0.0005517360330822783,,-0.6826826826826826,-0.011283048149446303,,-0.6826826826826826,-0.007143440339117631,,-0.6826826826826826,-0.008349490394459588,,-0.6826826826826826,0.002086383046581768,,-0.6826826826826826,-0.005200660775312487,,-0.6826826826826826,0.002911629049616623,,-0.6826826826826826,-0.007303432280113372
,,-0.6786786786786787,-0.0005485000446184526,,-0.6786786786786787,-0.01121687191396568,,-0.6786786786786787,-0.007101543328331018,,-0.6786786786786787,-0.008300519776310265,,-0.6786786786786787,0.0020741461958686787,,-0.6786786786786787,-0.005170158366073118,,-0.6786786786786787,0.0028945520463930655,,-0.6786786786786787,-0.0072605969001713596
,,-0.6746746746746748,-0.0005452640561546271,,-0.6746746746746748,-0.01115069567848506,,-0.6746746746746748,-0.007059646317544406,,-0.6746746746746748,-0.008251549158160943,,-0.6746746746746748,0.0020619093451555897,,-0.6746746746746748,-0.005139655956833749,,-0.6746746746746748,0.0028774750431695083,,-0.6746746746746748,-0.007217761520229346
,,-0.6706706706706707,-0.0005420280676908013,,-0.6706706706706707,-0.011084519443004434,,-0.6706706706706707,-0.00701774930675779,,-0.6706706706706707,-0.008202578540011619,,-0.6706706706706707,0.0020496724944424997,,-0.6706706706706707,-0.005109153547594379,,-0.6706706706706707,0.00286039803994595,,-0.6706706706706707,-0.007174926140287331
,,-0.6666666666666667,-0.0005387920792269757,,-0.6666666666666667,-0.011018343207523812,,-0.6666666666666667,-0.0069758522959711775,,-0.6666666666666667,-0.008153607921862297,,-0.6666666666666667,0.0020374356437294103,,-0.6666666666666667,-0.005078651138355011,,-0.6666666666666667,0.0028433210367223923,,-0.6666666666666667,-0.007132090760345319
,,-0.6626626626626626,-0.0005355560907631499,,-0.6626626626626626,-0.010952166972043187,,-0.6626626626626626,-0.006933955285184563,,-0.6626626626626626,-0.008104637303712973,,-0.6626626626626626,0.0020251987930163203,,-0.6626626626626626,-0.00504814872911564,,-0.6626626626626626,0.002826244033498834,,-0.6626626626626626,-0.007089255380403303
,,-0.6586586586586587,-0.0005323201022993243,,-0.6586586586586587,-0.010885990736562564,,-0.6586586586586587,-0.00689205827439795,,-0.6586586586586587,-0.00805566668556365,,-0.6586586586586587,0.0020129619423032313,,-0.6586586586586587,-0.005017646319876271,,-0.6586586586586587,0.002809167030275276,,-0.6586586586586587,-0.00704642000046129
,,-0.6546546546546548,-0.0005290841138354987,,-0.6546546546546548,-0.010819814501081942,,-0.6546546546546548,-0.006850161263611337,,-0.6546546546546548,-0.008006696067414328,,-0.6546546546546548,0.002000725091590142,,-0.6546546546546548,-0.004987143910636902,,-0.6546546546546548,0.0027920900270517186,,-0.6546546546546548,-0.007003584620519277
,,-0.6506506506506506,-0.0005258481253716729,,-0.6506506506506506,-0.010753638265601316,,-0.6506506506506506,-0.006808264252824722,,-0.6506506506506506,-0.007957725449265004,,-0.6506506506506506,0.001988488240877052,,-0.6506506506506506,-0.004956641501397532,,-0.6506506506506506,0.00277501302382816,,-0.6506506506506506,-0.006960749240577262
,,-0.6466466466466467,-0.0005226121369078474,,-0.6466466466466467,-0.010687462030120694,,-0.6466466466466467,-0.00676636724203811,,-0.6466466466466467,-0.007908754831115682,,-0.6466466466466467,0.001976251390163963,,-0.6466466466466467,-0.004926139092158163,,-0.6466466466466467,0.0027579360206046026,,-0.6466466466466467,-0.006917913860635248
,,-0.6426426426426426,-0.0005193761484440215,,-0.6426426426426426,-0.010621285794640068,,-0.6426426426426426,-0.006724470231251494,,-0.6426426426426426,-0.007859784212966356,,-0.6426426426426426,0.0019640145394508725,,-0.6426426426426426,-0.004895636682918793,,-0.6426426426426426,0.002740859017381044,,-0.6426426426426426,-0.006875078480693233
,,-0.6386386386386387,-0.0005161401599801959,,-0.6386386386386387,-0.010555109559159446,,-0.6386386386386387,-0.006682573220464881,,-0.6386386386386387,-0.007810813594817035,,-0.6386386386386387,0.0019517776887377834,,-0.6386386386386387,-0.004865134273679424,,-0.6386386386386387,0.0027237820141574865,,-0.6386386386386387,-0.006832243100751221
,,-0.6346346346346345,-0.0005129041715163701,,-0.6346346346346345,-0.01048893332367882,,-0.6346346346346345,-0.006640676209678267,,-0.6346346346346345,-0.00776184297666771,,-0.6346346346346345,0.0019395408380246935,,-0.6346346346346345,-0.004834631864440053,,-0.6346346346346345,0.002706705010933928,,-0.6346346346346345,-0.006789407720809205
,,-0.6306306306306306,-0.0005096681830525445,,-0.6306306306306306,-0.010422757088198198,,-0.6306306306306306,-0.006598779198891654,,-0.6306306306306306,-0.0077128723585183885,,-0.6306306306306306,0.0019273039873116042,,-0.6306306306306306,-0.004804129455200685,,-0.6306306306306306,0.0026896280077103704,,-0.6306306306306306,-0.006746572340867192
,,-0.6266266266266267,-0.000506432194588719,,-0.6266266266266267,-0.010356580852717578,,-0.6266266266266267,-0.006556882188105041,,-0.6266266266266267,-0.007663901740369066,,-0.6266266266266267,0.001915067136598515,,-0.6266266266266267,-0.004773627045961316,,-0.6266266266266267,0.0026725510044868133,,-0.6266266266266267,-0.006703736960925179
,,-0.6226226226226226,-0.0005031962061248931,,-0.6226226226226226,-0.010290404617236952,,-0.6226226226226226,-0.0065149851773184265,,-0.6226226226226226,-0.007614931122219741,,-0.6226226226226226,0.001902830285885425,,-0.6226226226226226,-0.004743124636721946,,-0.6226226226226226,0.002655474001263255,,-0.6226226226226226,-0.006660901580983164
,,-0.6186186186186187,-0.0004999602176610675,,-0.6186186186186187,-0.01022422838175633,,-0.6186186186186187,-0.006473088166531814,,-0.6186186186186187,-0.00756596050407042,,-0.6186186186186187,0.0018905934351723358,,-0.6186186186186187,-0.004712622227482577,,-0.6186186186186187,0.002638396998039697,,-0.6186186186186187,-0.006618066201041151
,,-0.6146146146146145,-0.0004967242291972417,,-0.6146146146146145,-0.010158052146275704,,-0.6146146146146145,-0.006431191155745198,,-0.6146146146146145,-0.007516989885921095,,-0.6146146146146145,0.0018783565844592456,,-0.6146146146146145,-0.004682119818243207,,-0.6146146146146145,0.0026213199948161387,,-0.6146146146146145,-0.006575230821099135
,,-0.6106106106106106,-0.0004934882407334161,,-0.6106106106106106,-0.010091875910795082,,-0.6106106106106106,-0.006389294144958585,,-0.6106106106106106,-0.007468019267771773,,-0.6106106106106106,0.0018661197337461563,,-0.6106106106106106,-0.004651617409003838,,-0.6106106106106106,0.002604242991592581,,-0.6106106106106106,-0.006532395441157123
,,-0.6066066066066067,-0.0004902522522695905,,-0.6066066066066067,-0.01002569967531446,,-0.6066066066066067,-0.006347397134171972,,-0.6066066066066067,-0.007419048649622451,,-0.6066066066066067,0.001853882883033067,,-0.6066066066066067,-0.004621114999764469,,-0.6066066066066067,0.0025871659883690236,,-0.6066066066066067,-0.0064895600612151095
,,-0.6026026026026026,-0.0004870162638057647,,-0.6026026026026026,-0.009959523439833834,,-0.6026026026026026,-0.006305500123385358,,-0.6026026026026026,-0.007370078031473127,,-0.6026026026026026,0.0018416460323199772,,-0.6026026026026026,-0.004590612590525098,,-0.6026026026026026,0.002570088985145465,,-0.6026026026026026,-0.006446724681273094
,,-0.5985985985985987,-0.00048378027534193914,,-0.5985985985985987,-0.009893347204353212,,-0.5985985985985987,-0.006263603112598745,,-0.5985985985985987,-0.007321107413323804,,-0.5985985985985987,0.0018294091816068879,,-0.5985985985985987,-0.0045601101812857295,,-0.5985985985985987,0.0025530119819219075,,-0.5985985985985987,-0.006403889301331081
,,-0.5945945945945945,-0.00048054428687811335,,-0.5945945945945945,-0.009827170968872586,,-0.5945945945945945,-0.00622170610181213,,-0.5945945945945945,-0.0072721367951744794,,-0.5945945945945945,0.001817172330893798,,-0.5945945945945945,-0.00452960777204636,,-0.5945945945945945,0.002535934978698349,,-0.5945945945945945,-0.006361053921389066
,,-0.5905905905905906,-0.0004773082984142877,,-0.5905905905905906,-0.009760994733391964,,-0.5905905905905906,-0.0061798090910255175,,-0.5905905905905906,-0.007223166177025157,,-0.5905905905905906,0.0018049354801807087,,-0.5905905905905906,-0.004499105362806991,,-0.5905905905905906,0.0025188579754747914,,-0.5905905905905906,-0.0063182185414470534
,,-0.5865865865865867,-0.00047407230995046213,,-0.5865865865865867,-0.009694818497911343,,-0.5865865865865867,-0.006137912080238905,,-0.5865865865865867,-0.007174195558875836,,-0.5865865865865867,0.0017926986294676194,,-0.5865865865865867,-0.004468602953567622,,-0.5865865865865867,0.0025017809722512343,,-0.5865865865865867,-0.00627538316150504
,,-0.5825825825825826,-0.00047083632148663633,,-0.5825825825825826,-0.009628642262430718,,-0.5825825825825826,-0.006096015069452289,,-0.5825825825825826,-0.007125224940726511,,-0.5825825825825826,0.0017804617787545295,,-0.5825825825825826,-0.004438100544328251,,-0.5825825825825826,0.002484703969027676,,-0.5825825825825826,-0.006232547781563025
,,-0.5785785785785786,-0.00046760033302281075,,-0.5785785785785786,-0.009562466026950095,,-0.5785785785785786,-0.006054118058665676,,-0.5785785785785786,-0.007076254322577189,,-0.5785785785785786,0.0017682249280414402,,-0.5785785785785786,-0.004407598135088883,,-0.5785785785785786,0.002467626965804118,,-0.5785785785785786,-0.006189712401621012
,,-0.5745745745745745,-0.00046436434455898496,,-0.5745745745745745,-0.00949628979146947,,-0.5745745745745745,-0.006012221047879062,,-0.5745745745745745,-0.007027283704427864,,-0.5745745745745745,0.0017559880773283503,,-0.5745745745745745,-0.0043770957258495126,,-0.5745745745745745,0.0024505499625805597,,-0.5745745745745745,-0.0061468770216789965
,,-0.5705705705705706,-0.0004611283560951593,,-0.5705705705705706,-0.009430113555988847,,-0.5705705705705706,-0.005970324037092449,,-0.5705705705705706,-0.006978313086278542,,-0.5705705705705706,0.001743751226615261,,-0.5705705705705706,-0.004346593316610144,,-0.5705705705705706,0.002433472959357002,,-0.5705705705705706,-0.006104041641736984
,,-0.5665665665665667,-0.00045789236763133374,,-0.5665665665665667,-0.009363937320508225,,-0.5665665665665667,-0.005928427026305836,,-0.5665665665665667,-0.00692934246812922,,-0.5665665665665667,0.0017315143759021718,,-0.5665665665665667,-0.004316090907370775,,-0.5665665665665667,0.0024163959561334446,,-0.5665665665665667,-0.006061206261794971
,,-0.5625625625625625,-0.00045465637916750794,,-0.5625625625625625,-0.0092977610850276,,-0.5625625625625625,-0.005886530015519221,,-0.5625625625625625,-0.006880371849979895,,-0.5625625625625625,0.0017192775251890816,,-0.5625625625625625,-0.004285588498131404,,-0.5625625625625625,0.002399318952909886,,-0.5625625625625625,-0.0060183708818529556
,,-0.5585585585585586,-0.00045142039070368236,,-0.5585585585585586,-0.009231584849546977,,-0.5585585585585586,-0.0058446330047326085,,-0.5585585585585586,-0.006831401231830573,,-0.5585585585585586,0.0017070406744759924,,-0.5585585585585586,-0.004255086088892036,,-0.5585585585585586,0.0023822419496863285,,-0.5585585585585586,-0.005975535501910942
,,-0.5545545545545545,-0.00044818440223985657,,-0.5545545545545545,-0.009165408614066351,,-0.5545545545545545,-0.005802735993945993,,-0.5545545545545545,-0.006782430613681249,,-0.5545545545545545,0.0016948038237629024,,-0.5545545545545545,-0.004224583679652665,,-0.5545545545545545,0.00236516494646277,,-0.5545545545545545,-0.005932700121968927
,,-0.5505505505505506,-0.00044494841377603093,,-0.5505505505505506,-0.00909923237858573,,-0.5505505505505506,-0.005760838983159381,,-0.5505505505505506,-0.006733459995531927,,-0.5505505505505506,0.0016825669730498132,,-0.5505505505505506,-0.0041940812704132965,,-0.5505505505505506,0.0023480879432392124,,-0.5505505505505506,-0.005889864742026914
,,-0.5465465465465467,-0.00044171242531220535,,-0.5465465465465467,-0.009033056143105107,,-0.5465465465465467,-0.005718941972372768,,-0.5465465465465467,-0.006684489377382604,,-0.5465465465465467,0.001670330122336724,,-0.5465465465465467,-0.0041635788611739276,,-0.5465465465465467,0.0023310109400156553,,-0.5465465465465467,-0.005847029362084901
,,-0.5425425425425425,-0.00043847643684837955,,-0.5425425425425425,-0.008966879907624483,,-0.5425425425425425,-0.005677044961586153,,-0.5425425425425425,-0.0066355187592332795,,-0.5425425425425425,0.001658093271623634,,-0.5425425425425425,-0.004133076451934558,,-0.5425425425425425,0.002313933936792097,,-0.5425425425425425,-0.005804193982142886
,,-0.5385385385385386,-0.000435240448384554,,-0.5385385385385386,-0.00890070367214386,,-0.5385385385385386,-0.00563514795079954,,-0.5385385385385386,-0.006586548141083958,,-0.5385385385385386,0.0016458564209105447,,-0.5385385385385386,-0.004102574042695189,,-0.5385385385385386,0.002296856933568539,,-0.5385385385385386,-0.005761358602200873
,,-0.5345345345345345,-0.0004320044599207282,,-0.5345345345345345,-0.008834527436663235,,-0.5345345345345345,-0.005593250940012925,,-0.5345345345345345,-0.006537577522934633,,-0.5345345345345345,0.0016336195701974548,,-0.5345345345345345,-0.004072071633455818,,-0.5345345345345345,0.0022797799303449807,,-0.5345345345345345,-0.005718523222258858
,,-0.5305305305305306,-0.00042876847145690254,,-0.5305305305305306,-0.008768351201182613,,-0.5305305305305306,-0.005551353929226312,,-0.5305305305305306,-0.006488606904785311,,-0.5305305305305306,0.0016213827194843655,,-0.5305305305305306,-0.004041569224216449,,-0.5305305305305306,0.002262702927121423,,-0.5305305305305306,-0.005675687842316844
,,-0.5265265265265264,-0.0004255324829930768,,-0.5265265265265264,-0.008702174965701987,,-0.5265265265265264,-0.005509456918439697,,-0.5265265265265264,-0.006439636286635986,,-0.5265265265265264,0.0016091458687712756,,-0.5265265265265264,-0.004011066814977079,,-0.5265265265265264,0.0022456259238978647,,-0.5265265265265264,-0.005632852462374829
,,-0.5225225225225225,-0.00042229649452925116,,-0.5225225225225225,-0.008635998730221365,,-0.5225225225225225,-0.005467559907653085,,-0.5225225225225225,-0.006390665668486665,,-0.5225225225225225,0.0015969090180581863,,-0.5225225225225225,-0.003980564405737711,,-0.5225225225225225,0.002228548920674307,,-0.5225225225225225,-0.005590017082432817
,,-0.5185185185185186,-0.0004190605060654256,,-0.5185185185185186,-0.008569822494740743,,-0.5185185185185186,-0.005425662896866472,,-0.5185185185185186,-0.006341695050337342,,-0.5185185185185186,0.001584672167345097,,-0.5185185185185186,-0.003950061996498342,,-0.5185185185185186,0.0022114719174507495,,-0.5185185185185186,-0.005547181702490803
,,-0.5145145145145145,-0.0004158245176015998,,-0.5145145145145145,-0.008503646259260117,,-0.5145145145145145,-0.005383765886079857,,-0.5145145145145145,-0.0062927244321880176,,-0.5145145145145145,0.0015724353166320071,,-0.5145145145145145,-0.003919559587258971,,-0.5145145145145145,0.002194394914227191,,-0.5145145145145145,-0.005504346322548788
,,-0.5105105105105106,-0.00041258852913777415,,-0.5105105105105106,-0.008437470023779495,,-0.5105105105105106,-0.005341868875293244,,-0.5105105105105106,-0.006243753814038696,,-0.5105105105105106,0.0015601984659189179,,-0.5105105105105106,-0.0038890571780196025,,-0.5105105105105106,0.0021773179110036334,,-0.5105105105105106,-0.005461510942606775
,,-0.5065065065065064,-0.00040935254067394836,,-0.5065065065065064,-0.008371293788298869,,-0.5065065065065064,-0.005299971864506629,,-0.5065065065065064,-0.006194783195889371,,-0.5065065065065064,0.0015479616152058277,,-0.5065065065065064,-0.003858554768780232,,-0.5065065065065064,0.002160240907780075,,-0.5065065065065064,-0.00541867556266476
,,-0.5025025025025025,-0.0004061165522101228,,-0.5025025025025025,-0.008305117552818247,,-0.5025025025025025,-0.005258074853720016,,-0.5025025025025025,-0.006145812577740049,,-0.5025025025025025,0.0015357247644927385,,-0.5025025025025025,-0.003828052359540863,,-0.5025025025025025,0.0021431639045565174,,-0.5025025025025025,-0.0053758401827227464
,,-0.4984984984984986,-0.0004028805637462972,,-0.4984984984984986,-0.008238941317337626,,-0.4984984984984986,-0.005216177842933403,,-0.4984984984984986,-0.006096841959590727,,-0.4984984984984986,0.0015234879137796492,,-0.4984984984984986,-0.0037975499503014945,,-0.4984984984984986,0.00212608690133296,,-0.4984984984984986,-0.005333004802780734
,,-0.49449449449449445,-0.0003996445752824714,,-0.49449449449449445,-0.008172765081857,,-0.49449449449449445,-0.005174280832146789,,-0.49449449449449445,-0.006047871341441403,,-0.49449449449449445,0.0015112510630665593,,-0.49449449449449445,-0.003767047541062124,,-0.49449449449449445,0.0021090098981094017,,-0.49449449449449445,-0.005290169422838719
,,-0.49049049049049054,-0.00039640858681864576,,-0.49049049049049054,-0.008106588846376378,,-0.49049049049049054,-0.005132383821360176,,-0.49049049049049054,-0.0059989007232920805,,-0.49049049049049054,0.00149901421235347,,-0.49049049049049054,-0.0037365451318227554,,-0.49049049049049054,0.002091932894885844,,-0.49049049049049054,-0.0052473340428967055
,,-0.4864864864864864,-0.00039317259835481997,,-0.4864864864864864,-0.008040412610895753,,-0.4864864864864864,-0.0050904868105735605,,-0.4864864864864864,-0.005949930105142756,,-0.4864864864864864,0.00148677736164038,,-0.4864864864864864,-0.0037060427225833847,,-0.4864864864864864,0.0020748558916622857,,-0.4864864864864864,-0.00520449866295469
,,-0.4824824824824825,-0.0003899366098909944,,-0.4824824824824825,-0.00797423637541513,,-0.4824824824824825,-0.005048589799786948,,-0.4824824824824825,-0.005900959486993433,,-0.4824824824824825,0.0014745405109272908,,-0.4824824824824825,-0.0036755403133440162,,-0.4824824824824825,0.002057778888438728,,-0.4824824824824825,-0.005161663283012677
,,-0.4784784784784786,-0.00038670062142716875,,-0.4784784784784786,-0.007908060139934508,,-0.4784784784784786,-0.005006692789000336,,-0.4784784784784786,-0.005851988868844112,,-0.4784784784784786,0.0014623036602142015,,-0.4784784784784786,-0.0036450379041046473,,-0.4784784784784786,0.0020407018852151705,,-0.4784784784784786,-0.0051188279030706645
,,-0.47447447447447444,-0.000383464632963343,,-0.47447447447447444,-0.007841883904453882,,-0.47447447447447444,-0.00496479577821372,,-0.47447447447447444,-0.005803018250694787,,-0.47447447447447444,0.0014500668095011116,,-0.47447447447447444,-0.003614535494865277,,-0.47447447447447444,0.002023624881991612,,-0.47447447447447444,-0.0050759925231286486
,,-0.4704704704704705,-0.0003802286444995174,,-0.4704704704704705,-0.00777570766897326,,-0.4704704704704705,-0.004922898767427107,,-0.4704704704704705,-0.005754047632545465,,-0.4704704704704705,0.0014378299587880223,,-0.4704704704704705,-0.003584033085625908,,-0.4704704704704705,0.0020065478787680544,,-0.4704704704704705,-0.005033157143186636
,,-0.4664664664664664,-0.0003769926560356916,,-0.4664664664664664,-0.0077095314334926345,,-0.4664664664664664,-0.004881001756640493,,-0.4664664664664664,-0.00570507701439614,,-0.4664664664664664,0.0014255931080749324,,-0.4664664664664664,-0.0035535306763865375,,-0.4664664664664664,0.001989470875544496,,-0.4664664664664664,-0.004990321763244621
,,-0.4624624624624625,-0.000373756667571866,,-0.4624624624624625,-0.007643355198012013,,-0.4624624624624625,-0.00483910474585388,,-0.4624624624624625,-0.0056561063962468185,,-0.4624624624624625,0.0014133562573618432,,-0.4624624624624625,-0.003523028267147169,,-0.4624624624624625,0.0019723938723209384,,-0.4624624624624625,-0.004947486383302608
,,-0.45845845845845856,-0.00037052067910804036,,-0.45845845845845856,-0.007577178962531391,,-0.45845845845845856,-0.004797207735067267,,-0.45845845845845856,-0.005607135778097496,,-0.45845845845845856,0.0014011194066487539,,-0.45845845845845856,-0.0034925258579078,,-0.45845845845845856,0.001955316869097381,,-0.45845845845845856,-0.004904651003360595
,,-0.4544544544544544,-0.0003672846906442146,,-0.4544544544544544,-0.007511002727050765,,-0.4544544544544544,-0.0047553107242806515,,-0.4544544544544544,-0.005558165159948171,,-0.4544544544544544,0.001388882555935664,,-0.4544544544544544,-0.00346202344866843,,-0.4544544544544544,0.0019382398658738225,,-0.4544544544544544,-0.004861815623418579
,,-0.4504504504504505,-0.000364048702180389,,-0.4504504504504505,-0.007444826491570143,,-0.4504504504504505,-0.0047134137134940395,,-0.4504504504504505,-0.00550919454179885,,-0.4504504504504505,0.0013766457052225747,,-0.4504504504504505,-0.003431521039429061,,-0.4504504504504505,0.001921162862650265,,-0.4504504504504505,-0.004818980243476567
,,-0.4464464464464464,-0.0003608127137165632,,-0.4464464464464464,-0.007378650256089517,,-0.4464464464464464,-0.004671516702707424,,-0.4464464464464464,-0.005460223923649525,,-0.4464464464464464,0.0013644088545094846,,-0.4464464464464464,-0.003401018630189691,,-0.4464464464464464,0.0019040858594267065,,-0.4464464464464464,-0.0047761448635345516
,,-0.44244244244244246,-0.0003575767252527376,,-0.44244244244244246,-0.007312474020608896,,-0.44244244244244246,-0.004629619691920811,,-0.44244244244244246,-0.005411253305500203,,-0.44244244244244246,0.0013521720037963953,,-0.44244244244244246,-0.003370516220950322,,-0.44244244244244246,0.001887008856203149,,-0.44244244244244246,-0.004733309483592538
,,-0.43843843843843855,-0.00035434073678891197,,-0.43843843843843855,-0.007246297785128274,,-0.43843843843843855,-0.004587722681134198,,-0.43843843843843855,-0.0053622826873508805,,-0.43843843843843855,0.001339935153083306,,-0.43843843843843855,-0.0033400138117109534,,-0.43843843843843855,0.0018699318529795915,,-0.43843843843843855,-0.004690474103650526
,,-0.4344344344344344,-0.00035110474832508623,,-0.4344344344344344,-0.007180121549647648,,-0.4344344344344344,-0.004545825670347584,,-0.4344344344344344,-0.0053133120692015565,,-0.4344344344344344,0.001327698302370216,,-0.4344344344344344,-0.0033095114024715828,,-0.4344344344344344,0.001852854849756033,,-0.4344344344344344,-0.00464763872370851
,,-0.4304304304304305,-0.0003478687598612606,,-0.4304304304304305,-0.007113945314167026,,-0.4304304304304305,-0.004503928659560971,,-0.4304304304304305,-0.005264341451052234,,-0.4304304304304305,0.0013154614516571268,,-0.4304304304304305,-0.003279008993232214,,-0.4304304304304305,0.0018357778465324754,,-0.4304304304304305,-0.004604803343766497
,,-0.42642642642642636,-0.0003446327713974348,,-0.42642642642642636,-0.0070477690786864,,-0.42642642642642636,-0.004462031648774355,,-0.42642642642642636,-0.005215370832902909,,-0.42642642642642636,0.001303224600944037,,-0.42642642642642636,-0.0032485065839928436,,-0.42642642642642636,0.001818700843308917,,-0.42642642642642636,-0.004561967963824481
,,-0.42242242242242245,-0.0003413967829336092,,-0.42242242242242245,-0.006981592843205779,,-0.42242242242242245,-0.004420134637987743,,-0.42242242242242245,-0.005166400214753587,,-0.42242242242242245,0.0012909877502309476,,-0.42242242242242245,-0.0032180041747534747,,-0.42242242242242245,0.0018016238400853596,,-0.42242242242242245,-0.004519132583882469
,,-0.41841841841841854,-0.0003381607944697836,,-0.41841841841841854,-0.006915416607725156,,-0.41841841841841854,-0.0043782376272011305,,-0.41841841841841854,-0.005117429596604266,,-0.41841841841841854,0.0012787508995178584,,-0.41841841841841854,-0.0031875017655141062,,-0.41841841841841854,0.001784546836861802,,-0.41841841841841854,-0.004476297203940455
,,-0.4144144144144144,-0.00033492480600595784,,-0.4144144144144144,-0.006849240372244531,,-0.4144144144144144,-0.004336340616414515,,-0.4144144144144144,-0.005068458978454941,,-0.4144144144144144,0.0012665140488047684,,-0.4144144144144144,-0.0031569993562747356,,-0.4144144144144144,0.0017674698336382435,,-0.4144144144144144,-0.00443346182399844
,,-0.4104104104104105,-0.0003316888175421322,,-0.4104104104104105,-0.0067830641367639085,,-0.4104104104104105,-0.004294443605627902,,-0.4104104104104105,-0.005019488360305619,,-0.4104104104104105,0.0012542771980916792,,-0.4104104104104105,-0.003126496947035367,,-0.4104104104104105,0.001750392830414686,,-0.4104104104104105,-0.004390626444056428
,,-0.40640640640640635,-0.0003284528290783064,,-0.40640640640640635,-0.006716887901283283,,-0.40640640640640635,-0.004252546594841288,,-0.40640640640640635,-0.004970517742156294,,-0.40640640640640635,0.0012420403473785892,,-0.40640640640640635,-0.0030959945377959965,,-0.40640640640640635,0.0017333158271911275,,-0.40640640640640635,-0.004347791064114412
,,-0.40240240240240244,-0.0003252168406144808,,-0.40240240240240244,-0.006650711665802661,,-0.40240240240240244,-0.004210649584054675,,-0.40240240240240244,-0.004921547124006972,,-0.40240240240240244,0.0012298034966655,,-0.40240240240240244,-0.003065492128556628,,-0.40240240240240244,0.00171623882396757,,-0.40240240240240244,-0.004304955684172399
,,-0.3983983983983985,-0.0003219808521506552,,-0.3983983983983985,-0.006584535430322039,,-0.3983983983983985,-0.004168752573268062,,-0.3983983983983985,-0.00487257650585765,,-0.3983983983983985,0.0012175666459524107,,-0.3983983983983985,-0.003034989719317259,,-0.3983983983983985,0.0016991618207440125,,-0.3983983983983985,-0.004262120304230386
,,-0.3943943943943944,-0.00031874486368682945,,-0.3943943943943944,-0.0065183591948414134,,-0.3943943943943944,-0.004126855562481447,,-0.3943943943943944,-0.004823605887708325,,-0.3943943943943944,0.0012053297952393206,,-0.3943943943943944,-0.0030044873100778884,,-0.3943943943943944,0.001682084817520454,,-0.3943943943943944,-0.004219284924288371
,,-0.3903903903903905,-0.0003155088752230038,,-0.3903903903903905,-0.006452182959360791,,-0.3903903903903905,-0.004084958551694834,,-0.3903903903903905,-0.004774635269559003,,-0.3903903903903905,0.0011930929445262313,,-0.3903903903903905,-0.00297398490083852,,-0.3903903903903905,0.0016650078142968964,,-0.3903903903903905,-0.0041764495443463575
,,-0.38638638638638634,-0.000312272886759178,,-0.38638638638638634,-0.0063860067238801655,,-0.38638638638638634,-0.004043061540908219,,-0.38638638638638634,-0.004725664651409679,,-0.38638638638638634,0.0011808560938131414,,-0.38638638638638634,-0.0029434824915991493,,-0.38638638638638634,0.001647930811073338,,-0.38638638638638634,-0.0041336141644043424
,,-0.3823823823823824,-0.00030903689829535244,,-0.3823823823823824,-0.006319830488399543,,-0.3823823823823824,-0.004001164530121606,,-0.3823823823823824,-0.004676694033260357,,-0.3823823823823824,0.001168619243100052,,-0.3823823823823824,-0.002912980082359781,,-0.3823823823823824,0.0016308538078497804,,-0.3823823823823824,-0.00409077878446233
,,-0.3783783783783783,-0.00030580090983152664,,-0.3783783783783783,-0.006253654252918918,,-0.3783783783783783,-0.0039592675193349915,,-0.3783783783783783,-0.004627723415111032,,-0.3783783783783783,0.0011563823923869622,,-0.3783783783783783,-0.00288247767312041,,-0.3783783783783783,0.001613776804626222,,-0.3783783783783783,-0.004047943404520314
,,-0.3743743743743744,-0.000302564921367701,,-0.3743743743743744,-0.006187478017438296,,-0.3743743743743744,-0.003917370508548379,,-0.3743743743743744,-0.0045787527969617095,,-0.3743743743743744,0.001144145541673873,,-0.3743743743743744,-0.0028519752638810417,,-0.3743743743743744,0.0015966998014026645,,-0.3743743743743744,-0.0040051080245783015
,,-0.37037037037037046,-0.0002993289329038754,,-0.37037037037037046,-0.006121301781957674,,-0.37037037037037046,-0.0038754734977617658,,-0.37037037037037046,-0.004529782178812388,,-0.37037037037037046,0.0011319086909607836,,-0.37037037037037046,-0.0028214728546416728,,-0.37037037037037046,0.001579622798179107,,-0.37037037037037046,-0.003962272644636288
,,-0.3663663663663663,-0.00029609294444004963,,-0.3663663663663663,-0.006055125546477048,,-0.3663663663663663,-0.0038335764869751507,,-0.3663663663663663,-0.004480811560663063,,-0.3663663663663663,0.0011196718402476937,,-0.3663663663663663,-0.0027909704454023025,,-0.3663663663663663,0.0015625457949555485,,-0.3663663663663663,-0.003919437264694273
,,-0.3623623623623624,-0.00029285695597622405,,-0.3623623623623624,-0.005988949310996426,,-0.3623623623623624,-0.0037916794761885383,,-0.3623623623623624,-0.004431840942513741,,-0.3623623623623624,0.0011074349895346045,,-0.3623623623623624,-0.0027604680361629336,,-0.3623623623623624,0.0015454687917319909,,-0.3623623623623624,-0.00387660188475226
,,-0.3583583583583583,-0.00028962096751239825,,-0.3583583583583583,-0.0059227730755158,,-0.3583583583583583,-0.0037497824654019233,,-0.3583583583583583,-0.004382870324364416,,-0.3583583583583583,0.0010951981388215145,,-0.3583583583583583,-0.002729965626923563,,-0.3583583583583583,0.0015283917885084324,,-0.3583583583583583,-0.003833766504810245
,,-0.35435435435435436,-0.0002863849790485726,,-0.35435435435435436,-0.005856596840035179,,-0.35435435435435436,-0.0037078854546153104,,-0.35435435435435436,-0.004333899706215095,,-0.35435435435435436,0.0010829612881084253,,-0.35435435435435436,-0.0026994632176841945,,-0.35435435435435436,0.001511314785284875,,-0.35435435435435436,-0.003790931124868232
,,-0.35035035035035045,-0.00028314899058474704,,-0.35035035035035045,-0.005790420604554557,,-0.35035035035035045,-0.0036659884438286976,,-0.35035035035035045,-0.004284929088065772,,-0.35035035035035045,0.001070724437395336,,-0.35035035035035045,-0.0026689608084448256,,-0.35035035035035045,0.0014942377820613174,,-0.35035035035035045,-0.003748095744926219
,,-0.3463463463463463,-0.00027991300212092124,,-0.3463463463463463,-0.005724244369073931,,-0.3463463463463463,-0.0036240914330420825,,-0.3463463463463463,-0.0042359584699164475,,-0.3463463463463463,0.001058487586682246,,-0.3463463463463463,-0.0026384583992054554,,-0.3463463463463463,0.001477160778837759,,-0.3463463463463463,-0.0037052603649842036
,,-0.3423423423423424,-0.00027667701365709566,,-0.3423423423423424,-0.005658068133593309,,-0.3423423423423424,-0.0035821944222554697,,-0.3423423423423424,-0.004186987851767126,,-0.3423423423423424,0.0010462507359691568,,-0.3423423423423424,-0.0026079559899660864,,-0.3423423423423424,0.0014600837756142014,,-0.3423423423423424,-0.0036624249850421907
,,-0.33833833833833826,-0.00027344102519326986,,-0.33833833833833826,-0.005591891898112683,,-0.33833833833833826,-0.0035402974114688546,,-0.33833833833833826,-0.004138017233617801,,-0.33833833833833826,0.0010340138852560667,,-0.33833833833833826,-0.0025774535807267162,,-0.33833833833833826,0.001443006772390643,,-0.33833833833833826,-0.003619589605100175
,,-0.33433433433433435,-0.0002702050367294442,,-0.33433433433433435,-0.005525715662632062,,-0.33433433433433435,-0.003498400400682242,,-0.33433433433433435,-0.004089046615468479,,-0.33433433433433435,0.0010217770345429774,,-0.33433433433433435,-0.0025469511714873473,,-0.33433433433433435,0.0014259297691670855,,-0.33433433433433435,-0.003576754225158162
,,-0.33033033033033044,-0.00026696904826561865,,-0.33033033033033044,-0.0054595394271514395,,-0.33033033033033044,-0.0034565033898956293,,-0.33033033033033044,-0.004040075997319157,,-0.33033033033033044,0.0010095401838298881,,-0.33033033033033044,-0.0025164487622479784,,-0.33033033033033044,0.001408852765943528,,-0.33033033033033044,-0.0035339188452161493
,,-0.3263263263263263,-0.00026373305980179285,,-0.3263263263263263,-0.005393363191670814,,-0.3263263263263263,-0.0034146063791090143,,-0.3263263263263263,-0.003991105379169833,,-0.3263263263263263,0.0009973033331167982,,-0.3263263263263263,-0.002485946353008608,,-0.3263263263263263,0.0013917757627199695,,-0.3263263263263263,-0.003491083465274134
,,-0.3223223223223224,-0.00026049707133796727,,-0.3223223223223224,-0.0053271869561901915,,-0.3223223223223224,-0.0033727093683224014,,-0.3223223223223224,-0.00394213476102051,,-0.3223223223223224,0.000985066482403709,,-0.3223223223223224,-0.0024554439437692393,,-0.3223223223223224,0.0013746987594964119,,-0.3223223223223224,-0.0034482480853321213
,,-0.31831831831831825,-0.00025726108287414147,,-0.31831831831831825,-0.005261010720709566,,-0.31831831831831825,-0.0033308123575357864,,-0.31831831831831825,-0.0038931641428711855,,-0.31831831831831825,0.000972829631690619,,-0.31831831831831825,-0.002424941534529869,,-0.31831831831831825,0.0013576217562728534,,-0.31831831831831825,-0.0034054127053901057
,,-0.31431431431431434,-0.00025402509441031584,,-0.31431431431431434,-0.0051948344852289444,,-0.31431431431431434,-0.0032889153467491735,,-0.31431431431431434,-0.0038441935247218637,,-0.31431431431431434,0.0009605927809775297,,-0.31431431431431434,-0.0023944391252905,,-0.31431431431431434,0.001340544753049296,,-0.31431431431431434,-0.003362577325448093
,,-0.3103103103103104,-0.00025078910594649026,,-0.3103103103103104,-0.005128658249748322,,-0.3103103103103104,-0.003247018335962561,,-0.3103103103103104,-0.0037952229065725414,,-0.3103103103103104,0.0009483559302644405,,-0.3103103103103104,-0.0023639367160511317,,-0.3103103103103104,0.0013234677498257384,,-0.3103103103103104,-0.00331974194550608
,,-0.3063063063063063,-0.00024755311748266446,,-0.3063063063063063,-0.0050624820142676965,,-0.3063063063063063,-0.003205121325175946,,-0.3063063063063063,-0.003746252288423217,,-0.3063063063063063,0.0009361190795513505,,-0.3063063063063063,-0.002333434306811761,,-0.3063063063063063,0.00130639074660218,,-0.3063063063063063,-0.0032769065655640648
,,-0.3023023023023024,-0.0002443171290188389,,-0.3023023023023024,-0.004996305778787074,,-0.3023023023023024,-0.003163224314389333,,-0.3023023023023024,-0.0036972816702738947,,-0.3023023023023024,0.0009238822288382613,,-0.3023023023023024,-0.0023029318975723925,,-0.3023023023023024,0.0012893137433786224,,-0.3023023023023024,-0.0032340711856220514
,,-0.29829829829829824,-0.00024108114055501308,,-0.29829829829829824,-0.0049301295433064486,,-0.29829829829829824,-0.003121327303602718,,-0.29829829829829824,-0.0036483110521245703,,-0.29829829829829824,0.0009116453781251714,,-0.29829829829829824,-0.002272429488333022,,-0.29829829829829824,0.001272236740155064,,-0.29829829829829824,-0.0031912358056800363
,,-0.2942942942942943,-0.00023784515209118747,,-0.2942942942942943,-0.004863953307825826,,-0.2942942942942943,-0.0030794302928161053,,-0.2942942942942943,-0.003599340433975248,,-0.2942942942942943,0.000899408527412082,,-0.2942942942942943,-0.002241927079093653,,-0.2942942942942943,0.0012551597369315065,,-0.2942942942942943,-0.0031484004257380234
,,-0.2902902902902904,-0.00023460916362736187,,-0.2902902902902904,-0.004797777072345205,,-0.2902902902902904,-0.003037533282029493,,-0.2902902902902904,-0.003550369815825926,,-0.2902902902902904,0.0008871716766989927,,-0.2902902902902904,-0.0022114246698542845,,-0.2902902902902904,0.001238082733707949,,-0.2902902902902904,-0.0031055650457960104
,,-0.2862862862862863,-0.00023137317516353607,,-0.2862862862862863,-0.004731600836864579,,-0.2862862862862863,-0.002995636271242878,,-0.2862862862862863,-0.0035013991976766013,,-0.2862862862862863,0.0008749348259859028,,-0.2862862862862863,-0.002180922260614914,,-0.2862862862862863,0.0012210057304843905,,-0.2862862862862863,-0.003062729665853995
,,-0.28228228228228236,-0.00022813718669971046,,-0.28228228228228236,-0.004665424601383957,,-0.28228228228228236,-0.002953739260456265,,-0.28228228228228236,-0.0034524285795272795,,-0.28228228228228236,0.0008626979752728135,,-0.28228228228228236,-0.0021504198513755454,,-0.28228228228228236,0.0012039287272608329,,-0.28228228228228236,-0.003019894285911982
,,-0.2782782782782782,-0.0002249011982358847,,-0.2782782782782782,-0.004599248365903331,,-0.2782782782782782,-0.00291184224966965,,-0.2782782782782782,-0.0034034579613779546,,-0.2782782782782782,0.0008504611245597236,,-0.2782782782782782,-0.0021199174421361747,,-0.2782782782782782,0.0011868517240372744,,-0.2782782782782782,-0.002977058905969967
,,-0.2742742742742743,-0.00022166520977205908,,-0.2742742742742743,-0.004533072130422709,,-0.2742742742742743,-0.002869945238883037,,-0.2742742742742743,-0.0033544873432286328,,-0.2742742742742743,0.0008382242738466343,,-0.2742742742742743,-0.0020894150328968062,,-0.2742742742742743,0.0011697747208137168,,-0.2742742742742743,-0.002934223526027954
,,-0.2702702702702702,-0.0002184292213082333,,-0.2702702702702702,-0.004466895894942083,,-0.2702702702702702,-0.002828048228096422,,-0.2702702702702702,-0.003305516725079308,,-0.2702702702702702,0.0008259874231335443,,-0.2702702702702702,-0.0020589126236574356,,-0.2702702702702702,0.0011526977175901584,,-0.2702702702702702,-0.0028913881460859384
,,-0.26626626626626626,-0.00021519323284440768,,-0.26626626626626626,-0.004400719659461462,,-0.26626626626626626,-0.002786151217309809,,-0.26626626626626626,-0.003256546106929986,,-0.26626626626626626,0.000813750572420455,,-0.26626626626626626,-0.002028410214418067,,-0.26626626626626626,0.001135620714366601,,-0.26626626626626626,-0.0028485527661439255
,,-0.26226226226226235,-0.00021195724438058207,,-0.26226226226226235,-0.00433454342398084,,-0.26226226226226235,-0.0027442542065231968,,-0.26226226226226235,-0.003207575488780664,,-0.26226226226226235,0.0008015137217073658,,-0.26226226226226235,-0.001997907805178698,,-0.26226226226226235,0.0011185437111430434,,-0.26226226226226235,-0.0028057173862019126
,,-0.2582582582582582,-0.0002087212559167563,,-0.2582582582582582,-0.004268367188500214,,-0.2582582582582582,-0.0027023571957365817,,-0.2582582582582582,-0.0031586048706313393,,-0.2582582582582582,0.0007892768709942758,,-0.2582582582582582,-0.0019674053959393275,,-0.2582582582582582,0.001101466707919485,,-0.2582582582582582,-0.002762882006259897
,,-0.2542542542542543,-0.0002054852674529307,,-0.2542542542542543,-0.004202190953019592,,-0.2542542542542543,-0.002660460184949969,,-0.2542542542542543,-0.0031096342524820175,,-0.2542542542542543,0.0007770400202811866,,-0.2542542542542543,-0.001936902986699959,,-0.2542542542542543,0.0010843897046959273,,-0.2542542542542543,-0.002720046626317884
,,-0.25025025025025016,-0.0002022492789891049,,-0.25025025025025016,-0.004136014717538966,,-0.25025025025025016,-0.002618563174163354,,-0.25025025025025016,-0.0030606636343326926,,-0.25025025025025016,0.0007648031695680966,,-0.25025025025025016,-0.0019064005774605886,,-0.25025025025025016,0.0010673127014723689,,-0.25025025025025016,-0.002677211246375869
,,-0.24624624624624625,-0.0001990132905252793,,-0.24624624624624625,-0.004069838482058345,,-0.24624624624624625,-0.002576666163376741,,-0.24624624624624625,-0.003011693016183371,,-0.24624624624624625,0.0007525663188550074,,-0.24624624624624625,-0.00187589816822122,,-0.24624624624624625,0.0010502356982488115,,-0.24624624624624625,-0.002634375866433856
,,-0.24224224224224233,-0.00019577730206145368,,-0.24224224224224233,-0.0040036622465777225,,-0.24224224224224233,-0.002534769152590128,,-0.24224224224224233,-0.0029627223980340485,,-0.24224224224224233,0.0007403294681419181,,-0.24224224224224233,-0.001845395758981851,,-0.24224224224224233,0.0010331586950252539,,-0.24224224224224233,-0.002591540486491843
,,-0.2382382382382382,-0.00019254131359762789,,-0.2382382382382382,-0.003937486011097097,,-0.2382382382382382,-0.002492872141803513,,-0.2382382382382382,-0.002913751779884724,,-0.2382382382382382,0.0007280926174288281,,-0.2382382382382382,-0.0018148933497424806,,-0.2382382382382382,0.0010160816918016954,,-0.2382382382382382,-0.0025487051065498276
,,-0.23423423423423428,-0.00018930532513380228,,-0.23423423423423428,-0.003871309775616475,,-0.23423423423423428,-0.0024509751310169007,,-0.23423423423423428,-0.002864781161735402,,-0.23423423423423428,0.0007158557667157388,,-0.23423423423423428,-0.0017843909405031119,,-0.23423423423423428,0.0009990046885781378,,-0.23423423423423428,-0.0025058697266078147
,,-0.23023023023023015,-0.0001860693366699765,,-0.23023023023023015,-0.0038051335401358493,,-0.23023023023023015,-0.0024090781202302856,,-0.23023023023023015,-0.0028158105435860774,,-0.23023023023023015,0.0007036189160026489,,-0.23023023023023015,-0.0017538885312637414,,-0.23023023023023015,0.0009819276853545794,,-0.23023023023023015,-0.0024630343466657996
,,-0.22622622622622623,-0.0001828333482061509,,-0.22622622622622623,-0.003738957304655227,,-0.22622622622622623,-0.0023671811094436728,,-0.22622622622622623,-0.002766839925436755,,-0.22622622622622623,0.0006913820652895596,,-0.22622622622622623,-0.0017233861220243727,,-0.22622622622622623,0.0009648506821310219,,-0.22622622622622623,-0.0024201989667237867
,,-0.22222222222222232,-0.0001795973597423253,,-0.22222222222222232,-0.0036727810691746052,,-0.22222222222222232,-0.00232528409865706,,-0.22222222222222232,-0.0027178693072874333,,-0.22222222222222232,0.0006791452145764703,,-0.22222222222222232,-0.001692883712785004,,-0.22222222222222232,0.0009477736789074644,,-0.22222222222222232,-0.0023773635867817737
,,-0.21821821821821819,-0.0001763613712784995,,-0.21821821821821819,-0.0036066048336939795,,-0.21821821821821819,-0.002283387087870445,,-0.21821821821821819,-0.0026688986891381084,,-0.21821821821821819,0.0006669083638633804,,-0.21821821821821819,-0.0016623813035456336,,-0.21821821821821819,0.0009306966756839059,,-0.21821821821821819,-0.002334528206839758
,,-0.21421421421421427,-0.0001731253828146739,,-0.21421421421421427,-0.0035404285982133573,,-0.21421421421421427,-0.0022414900770838324,,-0.21421421421421427,-0.0026199280709887866,,-0.21421421421421427,0.0006546715131502911,,-0.21421421421421427,-0.001631878894306265,,-0.21421421421421427,0.0009136196724603483,,-0.21421421421421427,-0.0022916928268977453
,,-0.21021021021021014,-0.00016988939435084812,,-0.21021021021021014,-0.003474252362732732,,-0.21021021021021014,-0.002199593066297217,,-0.21021021021021014,-0.0025709574528394617,,-0.21021021021021014,0.0006424346624372011,,-0.21021021021021014,-0.0016013764850668945,,-0.21021021021021014,0.0008965426692367899,,-0.21021021021021014,-0.0022488574469557297
,,-0.20620620620620622,-0.0001666534058870225,,-0.20620620620620622,-0.00340807612725211,,-0.20620620620620622,-0.0021576960555106045,,-0.20620620620620622,-0.00252198683469014,,-0.20620620620620622,0.0006301978117241118,,-0.20620620620620622,-0.0015708740758275256,,-0.20620620620620622,0.0008794656660132324,,-0.20620620620620622,-0.002206022067013717
,,-0.2022022022022023,-0.0001634174174231969,,-0.2022022022022023,-0.003341899891771488,,-0.2022022022022023,-0.0021157990447239917,,-0.2022022022022023,-0.002473016216540818,,-0.2022022022022023,0.0006179609610110226,,-0.2022022022022023,-0.0015403716665881569,,-0.2022022022022023,0.0008623886627896749,,-0.2022022022022023,-0.002163186687071704
,,-0.19819819819819817,-0.0001601814289593711,,-0.19819819819819817,-0.0032757236562908623,,-0.19819819819819817,-0.0020739020339373766,,-0.19819819819819817,-0.002424045598391493,,-0.19819819819819817,0.0006057241102979327,,-0.19819819819819817,-0.0015098692573487864,,-0.19819819819819817,0.0008453116595661164,,-0.19819819819819817,-0.002120351307129689
,,-0.19419419419419426,-0.0001569454404955455,,-0.19419419419419426,-0.00320954742081024,,-0.19419419419419426,-0.0020320050231507638,,-0.19419419419419426,-0.0023750749802421713,,-0.19419419419419426,0.0005934872595848434,,-0.19419419419419426,-0.0014793668481094177,,-0.19419419419419426,0.0008282346563425588,,-0.19419419419419426,-0.002077515927187676
,,-0.19019019019019012,-0.00015370945203171973,,-0.19019019019019012,-0.0031433711853296143,,-0.19019019019019012,-0.0019901080123641487,,-0.19019019019019012,-0.0023261043620928464,,-0.19019019019019012,0.0005812504088717535,,-0.19019019019019012,-0.0014488644388700473,,-0.19019019019019012,0.0008111576531190004,,-0.19019019019019012,-0.0020346805472456603
,,-0.1861861861861862,-0.00015047346356789412,,-0.1861861861861862,-0.0030771949498489925,,-0.1861861861861862,-0.001948211001577536,,-0.1861861861861862,-0.0022771337439435246,,-0.1861861861861862,0.0005690135581586642,,-0.1861861861861862,-0.0014183620296306786,,-0.1861861861861862,0.0007940806498954429,,-0.1861861861861862,-0.0019918451673036474
,,-0.1821821821821823,-0.00014723747510406851,,-0.1821821821821823,-0.0030110187143683703,,-0.1821821821821823,-0.0019063139907909235,,-0.1821821821821823,-0.0022281631257942023,,-0.1821821821821823,0.0005567767074455749,,-0.1821821821821823,-0.00138785962039131,,-0.1821821821821823,0.0007770036466718854,,-0.1821821821821823,-0.0019490097873616345
,,-0.17817817817817816,-0.00014400148664024272,,-0.17817817817817816,-0.002944842478887745,,-0.17817817817817816,-0.0018644169800043084,,-0.17817817817817816,-0.002179192507644878,,-0.17817817817817816,0.0005445398567324849,,-0.17817817817817816,-0.0013573572111519395,,-0.17817817817817816,0.0007599266434483269,,-0.17817817817817816,-0.0019061744074196192
,,-0.17417417417417425,-0.0001407654981764171,,-0.17417417417417425,-0.002878666243407123,,-0.17417417417417425,-0.0018225199692176956,,-0.17417417417417425,-0.0021302218894955556,,-0.17417417417417425,0.0005323030060193956,,-0.17417417417417425,-0.0013268548019125706,,-0.17417417417417425,0.0007428496402247693,,-0.17417417417417425,-0.0018633390274776062
,,-0.1701701701701701,-0.00013752950971259134,,-0.1701701701701701,-0.002812490007926497,,-0.1701701701701701,-0.0017806229584310805,,-0.1701701701701701,-0.002081251271346231,,-0.1701701701701701,0.0005200661553063057,,-0.1701701701701701,-0.0012963523926732001,,-0.1701701701701701,0.0007257726370012109,,-0.1701701701701701,-0.001820503647535591
,,-0.1661661661661662,-0.00013429352124876573,,-0.1661661661661662,-0.0027463137724458753,,-0.1661661661661662,-0.0017387259476444679,,-0.1661661661661662,-0.002032280653196909,,-0.1661661661661662,0.0005078293045932164,,-0.1661661661661662,-0.0012658499834338314,,-0.1661661661661662,0.0007086956337776534,,-0.1661661661661662,-0.001777668267593578
,,-0.16216216216216228,-0.00013105753278494012,,-0.16216216216216228,-0.002680137536965253,,-0.16216216216216228,-0.001696828936857855,,-0.16216216216216228,-0.001983310035047587,,-0.16216216216216228,0.0004955924538801272,,-0.16216216216216228,-0.0012353475741944627,,-0.16216216216216228,0.0006916186305540958,,-0.16216216216216228,-0.001734832887651565
,,-0.15815815815815815,-0.00012782154432111433,,-0.15815815815815815,-0.0026139613014846273,,-0.15815815815815815,-0.00165493192607124,,-0.15815815815815815,-0.0019343394168982624,,-0.15815815815815815,0.0004833556031670372,,-0.15815815815815815,-0.0012048451649550923,,-0.15815815815815815,0.0006745416273305373,,-0.15815815815815815,-0.0016919975077095497
,,-0.15415415415415423,-0.00012458555585728872,,-0.15415415415415423,-0.0025477850660040055,,-0.15415415415415423,-0.0016130349152846273,,-0.15415415415415423,-0.0018853687987489404,,-0.15415415415415423,0.0004711187524539479,,-0.15415415415415423,-0.0011743427557157236,,-0.15415415415415423,0.0006574646241069798,,-0.15415415415415423,-0.0016491621277675368
,,-0.1501501501501501,-0.00012134956739346294,,-0.1501501501501501,-0.00248160883052338,,-0.1501501501501501,-0.0015711379044980123,,-0.1501501501501501,-0.0018363981805996157,,-0.1501501501501501,0.000458881901740858,,-0.1501501501501501,-0.0011438403464763532,,-0.1501501501501501,0.0006403876208834214,,-0.1501501501501501,-0.0016063267478255213
,,-0.14614614614614618,-0.00011811357892963733,,-0.14614614614614618,-0.002415432595042758,,-0.14614614614614618,-0.0015292408937113994,,-0.14614614614614618,-0.0017874275624502937,,-0.14614614614614618,0.00044664505102776867,,-0.14614614614614618,-0.0011133379372369845,,-0.14614614614614618,0.0006233106176598639,,-0.14614614614614618,-0.0015634913678835083
,,-0.14214214214214227,-0.00011487759046581172,,-0.14214214214214227,-0.002349256359562136,,-0.14214214214214227,-0.0014873438829247868,,-0.14214214214214227,-0.0017384569443009716,,-0.14214214214214227,0.0004344082003146794,,-0.14214214214214227,-0.0010828355279976156,,-0.14214214214214227,0.0006062336144363063,,-0.14214214214214227,-0.0015206559879414954
,,-0.13813813813813813,-0.00011164160200198594,,-0.13813813813813813,-0.00228308012408151,,-0.13813813813813813,-0.0014454468721381718,,-0.13813813813813813,-0.001689486326151647,,-0.13813813813813813,0.0004221713496015895,,-0.13813813813813813,-0.0010523331187582451,,-0.13813813813813813,0.0005891566112127478,,-0.13813813813813813,-0.00147782060799948
,,-0.13413413413413422,-0.00010840561353816033,,-0.13413413413413422,-0.0022169038886008883,,-0.13413413413413422,-0.0014035498613515591,,-0.13413413413413422,-0.001640515708002325,,-0.13413413413413422,0.0004099344988885002,,-0.13413413413413422,-0.0010218307095188764,,-0.13413413413413422,0.0005720796079891903,,-0.13413413413413422,-0.0014349852280574672
,,-0.13013013013013008,-0.00010516962507433455,,-0.13013013013013008,-0.0021507276531202626,,-0.13013013013013008,-0.0013616528505649439,,-0.13013013013013008,-0.0015915450898530002,,-0.13013013013013008,0.00039769764817541023,,-0.13013013013013008,-0.000991328300279506,,-0.13013013013013008,0.0005550026047656319,,-0.13013013013013008,-0.0013921498481154519
,,-0.12612612612612617,-0.00010193363661050894,,-0.12612612612612617,-0.0020845514176396403,,-0.12612612612612617,-0.0013197558397783312,,-0.12612612612612617,-0.0015425744717036782,,-0.12612612612612617,0.00038546079746232096,,-0.12612612612612617,-0.0009608258910401373,,-0.12612612612612617,0.0005379256015420744,,-0.12612612612612617,-0.001349314468173439
,,-0.12212212212212203,-9.869764814668316e-05,,-0.12212212212212203,-0.002018375182159015,,-0.12212212212212203,-0.0012778588289917162,,-0.12212212212212203,-0.0014936038535543535,,-0.12212212212212203,0.000373223946749231,,-0.12212212212212203,-0.0009303234818007669,,-0.12212212212212203,0.0005208485983185158,,-0.12212212212212203,-0.0013064790882314236
,,-0.11811811811811812,-9.546165968285755e-05,,-0.11811811811811812,-0.0019521989466783928,,-0.11811811811811812,-0.0012359618182051035,,-0.11811811811811812,-0.0014446332354050315,,-0.11811811811811812,0.0003609870960361417,,-0.11811811811811812,-0.0008998210725613982,,-0.11811811811811812,0.0005037715950949583,,-0.11811811811811812,-0.0012636437082894107
,,-0.1141141141141142,-9.222567121903194e-05,,-0.1141141141141142,-0.0018860227111977708,,-0.1141141141141142,-0.0011940648074184907,,-0.1141141141141142,-0.0013956626172557094,,-0.1141141141141142,0.00034875024532305245,,-0.1141141141141142,-0.0008693186633220294,,-0.1141141141141142,0.0004866945918714008,,-0.1141141141141142,-0.0012208083283473978
,,-0.11011011011011007,-8.898968275520616e-05,,-0.11011011011011007,-0.0018198464757171453,,-0.11011011011011007,-0.0011521677966318756,,-0.11011011011011007,-0.0013466919991063848,,-0.11011011011011007,0.0003365133946099625,,-0.11011011011011007,-0.0008388162540826589,,-0.11011011011011007,0.0004696175886478423,,-0.11011011011011007,-0.0011779729484053824
,,-0.10610610610610616,-8.575369429138055e-05,,-0.10610610610610616,-0.0017536702402365233,,-0.10610610610610616,-0.001110270785845263,,-0.10610610610610616,-0.0012977213809570627,,-0.10610610610610616,0.00032427654389687326,,-0.10610610610610616,-0.0008083138448432902,,-0.10610610610610616,0.0004525405854242848,,-0.10610610610610616,-0.0011351375684633693
,,-0.10210210210210202,-8.251770582755477e-05,,-0.10210210210210202,-0.0016874940047558976,,-0.10210210210210202,-0.001068373775058648,,-0.10210210210210202,-0.001248750762807738,,-0.10210210210210202,0.0003120396931837833,,-0.10210210210210202,-0.0007778114356039198,,-0.10210210210210202,0.00043546358220072635,,-0.10210210210210202,-0.001092302188521354
,,-0.09809809809809811,-7.928171736372916e-05,,-0.09809809809809811,-0.0016213177692752756,,-0.09809809809809811,-0.001026476764272035,,-0.09809809809809811,-0.001199780144658416,,-0.09809809809809811,0.000299802842470694,,-0.09809809809809811,-0.0007473090263645511,,-0.09809809809809811,0.0004183865789771688,,-0.09809809809809811,-0.001049466808579341
,,-0.0940940940940942,-7.604572889990355e-05,,-0.0940940940940942,-0.0015551415337946536,,-0.0940940940940942,-0.0009845797534854225,,-0.0940940940940942,-0.0011508095265090942,,-0.0940940940940942,0.00028756599175760474,,-0.0940940940940942,-0.0007168066171251823,,-0.0940940940940942,0.00040130957575361127,,-0.0940940940940942,-0.0010066314286373281
,,-0.09009009009009006,-7.280974043607777e-05,,-0.09009009009009006,-0.0014889652983140279,,-0.09009009009009006,-0.0009426827426988073,,-0.09009009009009006,-0.0011018389083597693,,-0.09009009009009006,0.00027532914104451476,,-0.09009009009009006,-0.0006863042078858119,,-0.09009009009009006,0.0003842325725300528,,-0.09009009009009006,-0.0009637960486953128
,,-0.08608608608608614,-6.957375197225216e-05,,-0.08608608608608614,-0.0014227890628334058,,-0.08608608608608614,-0.0009007857319121947,,-0.08608608608608614,-0.0010528682902104475,,-0.08608608608608614,0.0002630922903314255,,-0.08608608608608614,-0.0006558017986464432,,-0.08608608608608614,0.0003671555693064953,,-0.08608608608608614,-0.0009209606687532999
,,-0.08208208208208201,-6.633776350842638e-05,,-0.08208208208208201,-0.0013566128273527803,,-0.08208208208208201,-0.0008588887211255795,,-0.08208208208208201,-0.0010038976720611226,,-0.08208208208208201,0.0002508554396183356,,-0.08208208208208201,-0.0006252993894070727,,-0.08208208208208201,0.0003500785660829368,,-0.08208208208208201,-0.0008781252888112846
,,-0.0780780780780781,-6.310177504460077e-05,,-0.0780780780780781,-0.0012904365918721583,,-0.0780780780780781,-0.0008169917103389669,,-0.0780780780780781,-0.0009549270539118006,,-0.0780780780780781,0.00023861858890524628,,-0.0780780780780781,-0.0005947969801677039,,-0.0780780780780781,0.0003330015628593793,,-0.0780780780780781,-0.0008352899088692716
,,-0.07407407407407418,-5.9865786580775154e-05,,-0.07407407407407418,-0.0012242603563915363,,-0.07407407407407418,-0.0007750946995523541,,-0.07407407407407418,-0.0009059564357624787,,-0.07407407407407418,0.000226381738192157,,-0.07407407407407418,-0.0005642945709283352,,-0.07407407407407418,0.00031592455963582177,,-0.07407407407407418,-0.0007924545289272586
,,-0.07007007007007005,-5.662979811694937e-05,,-0.07007007007007005,-0.0011580841209109106,,-0.07007007007007005,-0.0007331976887657391,,-0.07007007007007005,-0.0008569858176131539,,-0.07007007007007005,0.00021414488747906706,,-0.07007007007007005,-0.0005337921616889648,,-0.07007007007007005,0.0002988475564122633,,-0.07007007007007005,-0.0007496191489852433
,,-0.06606606606606613,-5.339380965312376e-05,,-0.06606606606606613,-0.0010919078854302886,,-0.06606606606606613,-0.0006913006779791263,,-0.06606606606606613,-0.000808015199463832,,-0.06606606606606613,0.0002019080367659778,,-0.06606606606606613,-0.0005032897524495961,,-0.06606606606606613,0.00028177055318870576,,-0.06606606606606613,-0.0007067837690432304
,,-0.062062062062061996,-5.015782118929798e-05,,-0.062062062062061996,-0.0010257316499496629,,-0.062062062062061996,-0.0006494036671925113,,-0.062062062062061996,-0.0007590445813145072,,-0.062062062062061996,0.00018967118605288784,,-0.062062062062061996,-0.0004727873432102256,,-0.062062062062061996,0.0002646935499651473,,-0.062062062062061996,-0.000663948389101215
,,-0.05805805805805808,-4.692183272547237e-05,,-0.05805805805805808,-0.000959555414469041,,-0.05805805805805808,-0.0006075066564058986,,-0.05805805805805808,-0.0007100739631651853,,-0.05805805805805808,0.00017743433533979854,,-0.05805805805805808,-0.0004422849339708569,,-0.05805805805805808,0.00024761654674158976,,-0.05805805805805808,-0.0006211130091592021
,,-0.05405405405405417,-4.3685844261646764e-05,,-0.05405405405405417,-0.000893379178988419,,-0.05405405405405417,-0.0005656096456192858,,-0.05405405405405417,-0.0006611033450158632,,-0.05405405405405417,0.00016519748462670927,,-0.05405405405405417,-0.00041178252473148816,,-0.05405405405405417,0.00023053954351803227,,-0.05405405405405417,-0.0005782776292171891
,,-0.05005005005005003,-4.044985579782098e-05,,-0.05005005005005003,-0.0008272029435077932,,-0.05005005005005003,-0.0005237126348326708,,-0.05005005005005003,-0.0006121327268665386,,-0.05005005005005003,0.00015296063391361932,,-0.05005005005005003,-0.0003812801154921177,,-0.05005005005005003,0.00021346254029447378,,-0.05005005005005003,-0.0005354422492751738
,,-0.04604604604604612,-3.721386733399537e-05,,-0.04604604604604612,-0.0007610267080271713,,-0.04604604604604612,-0.000481815624046058,,-0.04604604604604612,-0.0005631621087172165,,-0.04604604604604612,0.00014072378320053005,,-0.04604604604604612,-0.00035077770625274897,,-0.04604604604604612,0.00019638553707091626,,-0.04604604604604612,-0.0004926068693331608
,,-0.04204204204204198,-3.397787887016959e-05,,-0.04204204204204198,-0.0006948504725465456,,-0.04204204204204198,-0.000439918613259443,,-0.04204204204204198,-0.0005141914905678919,,-0.04204204204204198,0.0001284869324874401,,-0.04204204204204198,-0.00032027529701337854,,-0.04204204204204198,0.0001793085338473578,,-0.04204204204204198,-0.0004497714893911455
,,-0.03803803803803807,-3.074189040634398e-05,,-0.03803803803803807,-0.0006286742370659236,,-0.03803803803803807,-0.0003980216024728302,,-0.03803803803803807,-0.0004652208724185698,,-0.03803803803803807,0.00011625008177435082,,-0.03803803803803807,-0.0002897728877740098,,-0.03803803803803807,0.00016223153062380026,,-0.03803803803803807,-0.00040693610944913253
,,-0.034034034034034155,-2.7505901942518375e-05,,-0.034034034034034155,-0.0005624980015853016,,-0.034034034034034155,-0.0003561245916862175,,-0.034034034034034155,-0.0004162502542692478,,-0.034034034034034155,0.00010401323106126155,,-0.034034034034034155,-0.00025927047853464103,,-0.034034034034034155,0.00014515452740024274,,-0.034034034034034155,-0.0003641007295071196
,,-0.03003003003003002,-2.4269913478692588e-05,,-0.03003003003003002,-0.000496321766104676,,-0.03003003003003002,-0.00031422758089960244,,-0.03003003003003002,-0.0003672796361199231,,-0.03003003003003002,9.177638034817159e-05,,-0.03003003003003002,-0.00022876806929527063,,-0.03003003003003002,0.00012807752417668428,,-0.03003003003003002,-0.0003212653495651043
,,-0.026026026026026106,-2.103392501486698e-05,,-0.026026026026026106,-0.00043014553062405397,,-0.026026026026026106,-0.00027233057011298974,,-0.026026026026026106,-0.0003183090179706011,,-0.026026026026026106,7.953952963508232e-05,,-0.026026026026026106,-0.00019826566005590188,,-0.026026026026026106,0.00011100052095312675,,-0.026026026026026106,-0.0002784299696230913
,,-0.02202202202202197,-1.7797936551041193e-05,,-0.02202202202202197,-0.0003639692951434283,,-0.02202202202202197,-0.00023043355932637468,,-0.02202202202202197,-0.0002693383998212764,,-0.02202202202202197,6.730267892199237e-05,,-0.02202202202202197,-0.00016776325081653144,,-0.02202202202202197,9.392351772956827e-05,,-0.02202202202202197,-0.000235594589681076
,,-0.018018018018018056,-1.4561948087215588e-05,,-0.018018018018018056,-0.0002977930596628063,,-0.018018018018018056,-0.00018853654853976192,,-0.018018018018018056,-0.00022036778167195442,,-0.018018018018018056,5.506582820890309e-05,,-0.018018018018018056,-0.00013726084157716272,,-0.018018018018018056,7.684651450601076e-05,,-0.018018018018018056,-0.00019275920973906303
,,-0.01401401401401392,-1.1325959623389802e-05,,-0.01401401401401392,-0.00023161682418218065,,-0.01401401401401392,-0.0001466395377531469,,-0.01401401401401392,-0.0001713971635226297,,-0.01401401401401392,4.282897749581314e-05,,-0.01401401401401392,-0.00010675843233779229,,-0.01401401401401392,5.976951128245228e-05,,-0.01401401401401392,-0.00014992382979704772
,,-0.010010010010010006,-8.089971159564197e-06,,-0.010010010010010006,-0.00016544058870155865,,-0.010010010010010006,-0.00010474252696653415,,-0.010010010010010006,-0.0001224265453733077,,-0.010010010010010006,3.059212678272387e-05,,-0.010010010010010006,-7.625602309842355e-05,,-0.010010010010010006,4.269250805889476e-05,,-0.010010010010010006,-0.00010708844985503476
,,-0.006006006006006093,-4.853982695738589e-06,,-0.006006006006006093,-9.926435322093666e-05,,-0.006006006006006093,-6.284551617992142e-05,,-0.006006006006006093,-7.345592722398571e-05,,-0.006006006006006093,1.835527606963459e-05,,-0.006006006006006093,-4.57536138590548e-05,,-0.006006006006006093,2.561550483533723e-05,,-0.006006006006006093,-6.42530699130218e-05
,,-0.002002002002001957,-1.6179942319128033e-06,,-0.002002002002001957,-3.3088117740310996e-05,,-0.002002002002001957,-2.0948505393306364e-05,,-0.002002002002001957,-2.4485309074661e-05,,-0.002002002002001957,6.118425356544637e-06,,-0.002002002002001957,-1.5251204619684371e-05,,-0.002002002002001957,8.538501611778763e-06,,-0.002002002002001957,-2.1417689971006478e-05
,,0.002002002002002179,1.6179942319129827e-06,,0.002002002002002179,3.308811774031467e-05,,0.002002002002002179,2.0948505393308688e-05,,0.002002002002002179,2.4485309074663714e-05,,0.002002002002002179,-6.118425356545316e-06,,0.002002002002002179,1.5251204619686062e-05,,0.002002002002002179,-8.53850161177971e-06,,0.002002002002002179,2.1417689971008853e-05
,,0.006006006006006093,4.853982695738589e-06,,0.006006006006006093,9.926435322093666e-05,,0.006006006006006093,6.284551617992142e-05,,0.006006006006006093,7.345592722398571e-05,,0.006006006006006093,-1.835527606963459e-05,,0.006006006006006093,4.57536138590548e-05,,0.006006006006006093,-2.561550483533723e-05,,0.006006006006006093,6.42530699130218e-05
,,0.010010010010010006,8.089971159564197e-06,,0.010010010010010006,0.00016544058870155865,,0.010010010010010006,0.00010474252696653415,,0.010010010010010006,0.0001224265453733077,,0.010010010010010006,-3.059212678272387e-05,,0.010010010010010006,7.625602309842355e-05,,0.010010010010010006,-4.269250805889476e-05,,0.010010010010010006,0.00010708844985503476
,,0.01401401401401392,1.1325959623389802e-05,,0.01401401401401392,0.00023161682418218065,,0.01401401401401392,0.0001466395377531469,,0.01401401401401392,0.0001713971635226297,,0.01401401401401392,-4.282897749581314e-05,,0.01401401401401392,0.00010675843233779229,,0.01401401401401392,-5.976951128245228e-05,,0.01401401401401392,0.00014992382979704772
,,0.018018018018017834,1.456194808721541e-05,,0.018018018018017834,0.00029779305966280267,,0.018018018018017834,0.00018853654853975962,,0.018018018018017834,0.0002203677816719517,,0.018018018018017834,-5.5065828208902415e-05,,0.018018018018017834,0.000137260841577161,,0.018018018018017834,-7.684651450600981e-05,,0.018018018018017834,0.00019275920973906068
,,0.022022022022022192,1.7797936551041373e-05,,0.022022022022022192,0.000363969295143432,,0.022022022022022192,0.00023043355932637698,,0.022022022022022192,0.00026933839982127915,,0.022022022022022192,-6.730267892199305e-05,,0.022022022022022192,0.00016776325081653315,,0.022022022022022192,-9.392351772956922e-05,,0.022022022022022192,0.00023559458968107838
,,0.026026026026026106,2.103392501486698e-05,,0.026026026026026106,0.00043014553062405397,,0.026026026026026106,0.00027233057011298974,,0.026026026026026106,0.0003183090179706011,,0.026026026026026106,-7.953952963508232e-05,,0.026026026026026106,0.00019826566005590188,,0.026026026026026106,-0.00011100052095312675,,0.026026026026026106,0.0002784299696230913
,,0.03003003003003002,2.4269913478692588e-05,,0.03003003003003002,0.000496321766104676,,0.03003003003003002,0.00031422758089960244,,0.03003003003003002,0.0003672796361199231,,0.03003003003003002,-9.177638034817159e-05,,0.03003003003003002,0.00022876806929527063,,0.03003003003003002,-0.00012807752417668428,,0.03003003003003002,0.0003212653495651043
,,0.03403403403403393,2.7505901942518195e-05,,0.03403403403403393,0.000562498001585298,,0.03403403403403393,0.0003561245916862152,,0.03403403403403393,0.0004162502542692451,,0.03403403403403393,-0.00010401323106126087,,0.03403403403403393,0.00025927047853463935,,0.03403403403403393,-0.0001451545274002418,,0.03403403403403393,0.0003641007295071172
,,0.03803803803803785,3.07418904063438e-05,,0.03803803803803785,0.0006286742370659199,,0.03803803803803785,0.0003980216024728279,,0.03803803803803785,0.0004652208724185671,,0.03803803803803785,-0.00011625008177435014,,0.03803803803803785,0.0002897728877740081,,0.03803803803803785,-0.0001622315306237993,,0.03803803803803785,0.0004069361094491302
,,0.042042042042042205,3.3977878870169766e-05,,0.042042042042042205,0.0006948504725465493,,0.042042042042042205,0.0004399186132594453,,0.042042042042042205,0.0005141914905678946,,0.042042042042042205,-0.00012848693248744078,,0.042042042042042205,0.0003202752970133802,,0.042042042042042205,-0.00017930853384735875,,0.042042042042042205,0.0004497714893911479
,,0.04604604604604612,3.721386733399537e-05,,0.04604604604604612,0.0007610267080271713,,0.04604604604604612,0.000481815624046058,,0.04604604604604612,0.0005631621087172165,,0.04604604604604612,-0.00014072378320053005,,0.04604604604604612,0.00035077770625274897,,0.04604604604604612,-0.00019638553707091626,,0.04604604604604612,0.0004926068693331608
,,0.05005005005005003,4.044985579782098e-05,,0.05005005005005003,0.0008272029435077932,,0.05005005005005003,0.0005237126348326708,,0.05005005005005003,0.0006121327268665386,,0.05005005005005003,-0.00015296063391361932,,0.05005005005005003,0.0003812801154921177,,0.05005005005005003,-0.00021346254029447378,,0.05005005005005003,0.0005354422492751738
,,0.054054054054053946,4.368584426164659e-05,,0.054054054054053946,0.0008933791789884153,,0.054054054054053946,0.0005656096456192835,,0.054054054054053946,0.0006611033450158605,,0.054054054054053946,-0.0001651974846267086,,0.054054054054053946,0.0004117825247314865,,0.054054054054053946,-0.00023053954351803132,,0.054054054054053946,0.0005782776292171868
,,0.05805805805805786,4.692183272547219e-05,,0.05805805805805786,0.0009595554144690373,,0.05805805805805786,0.0006075066564058962,,0.05805805805805786,0.0007100739631651826,,0.05805805805805786,-0.00017743433533979786,,0.05805805805805786,0.00044228493397085517,,0.05805805805805786,-0.00024761654674158883,,0.05805805805805786,0.0006211130091591997
,,0.06206206206206222,5.0157821189298156e-05,,0.06206206206206222,0.0010257316499496666,,0.06206206206206222,0.0006494036671925136,,0.06206206206206222,0.0007590445813145099,,0.06206206206206222,-0.00018967118605288852,,0.06206206206206222,0.00047278734321022734,,0.06206206206206222,-0.0002646935499651483,,0.06206206206206222,0.0006639483891012174
,,0.06606606606606613,5.339380965312376e-05,,0.06606606606606613,0.0010919078854302886,,0.06606606606606613,0.0006913006779791263,,0.06606606606606613,0.000808015199463832,,0.06606606606606613,-0.0002019080367659778,,0.06606606606606613,0.0005032897524495961,,0.06606606606606613,-0.00028177055318870576,,0.06606606606606613,0.0007067837690432304
,,0.07007007007007005,5.662979811694937e-05,,0.07007007007007005,0.0011580841209109106,,0.07007007007007005,0.0007331976887657391,,0.07007007007007005,0.0008569858176131539,,0.07007007007007005,-0.00021414488747906706,,0.07007007007007005,0.0005337921616889648,,0.07007007007007005,-0.0002988475564122633,,0.07007007007007005,0.0007496191489852433
,,0.07407407407407396,5.986578658077498e-05,,0.07407407407407396,0.0012242603563915326,,0.07407407407407396,0.0007750946995523517,,0.07407407407407396,0.000905956435762476,,0.07407407407407396,-0.00022638173819215633,,0.07407407407407396,0.0005642945709283335,,0.07407407407407396,-0.00031592455963582085,,0.07407407407407396,0.0007924545289272562
,,0.07807807807807787,6.310177504460058e-05,,0.07807807807807787,0.0012904365918721546,,0.07807807807807787,0.0008169917103389645,,0.07807807807807787,0.0009549270539117979,,0.07807807807807787,-0.0002386185889052456,,0.07807807807807787,0.0005947969801677023,,0.07807807807807787,-0.00033300156285937833,,0.07807807807807787,0.0008352899088692693
,,0.08208208208208223,6.633776350842655e-05,,0.08208208208208223,0.001356612827352784,,0.08208208208208223,0.0008588887211255819,,0.08208208208208223,0.0010038976720611254,,0.08208208208208223,-0.0002508554396183362,,0.08208208208208223,0.0006252993894070744,,0.08208208208208223,-0.00035007856608293777,,0.08208208208208223,0.000878125288811287
,,0.08608608608608614,6.957375197225216e-05,,0.08608608608608614,0.0014227890628334058,,0.08608608608608614,0.0009007857319121947,,0.08608608608608614,0.0010528682902104475,,0.08608608608608614,-0.0002630922903314255,,0.08608608608608614,0.0006558017986464432,,0.08608608608608614,-0.0003671555693064953,,0.08608608608608614,0.0009209606687532999
,,0.09009009009009006,7.280974043607777e-05,,0.09009009009009006,0.0014889652983140279,,0.09009009009009006,0.0009426827426988073,,0.09009009009009006,0.0011018389083597693,,0.09009009009009006,-0.00027532914104451476,,0.09009009009009006,0.0006863042078858119,,0.09009009009009006,-0.0003842325725300528,,0.09009009009009006,0.0009637960486953128
,,0.09409409409409397,7.604572889990337e-05,,0.09409409409409397,0.0015551415337946499,,0.09409409409409397,0.00098457975348542,,0.09409409409409397,0.0011508095265090913,,0.09409409409409397,-0.00028756599175760404,,0.09409409409409397,0.0007168066171251807,,0.09409409409409397,-0.00040130957575361035,,0.09409409409409397,0.0010066314286373257
,,0.09809809809809789,7.928171736372898e-05,,0.09809809809809789,0.001621317769275272,,0.09809809809809789,0.0010264767642720327,,0.09809809809809789,0.0011997801446584134,,0.09809809809809789,-0.0002998028424706933,,0.09809809809809789,0.0007473090263645494,,0.09809809809809789,-0.0004183865789771679,,0.09809809809809789,0.0010494668085793387
,,0.10210210210210224,8.251770582755494e-05,,0.10210210210210224,0.0016874940047559013,,0.10210210210210224,0.0010683737750586501,,0.10210210210210224,0.0012487507628077409,,0.10210210210210224,-0.000312039693183784,,0.10210210210210224,0.0007778114356039215,,0.10210210210210224,-0.00043546358220072727,,0.10210210210210224,0.0010923021885213564
,,0.10610610610610616,8.575369429138055e-05,,0.10610610610610616,0.0017536702402365233,,0.10610610610610616,0.001110270785845263,,0.10610610610610616,0.0012977213809570627,,0.10610610610610616,-0.00032427654389687326,,0.10610610610610616,0.0008083138448432902,,0.10610610610610616,-0.0004525405854242848,,0.10610610610610616,0.0011351375684633693
,,0.11011011011011007,8.898968275520616e-05,,0.11011011011011007,0.0018198464757171453,,0.11011011011011007,0.0011521677966318756,,0.11011011011011007,0.0013466919991063848,,0.11011011011011007,-0.0003365133946099625,,0.11011011011011007,0.0008388162540826589,,0.11011011011011007,-0.0004696175886478423,,0.11011011011011007,0.0011779729484053824
,,0.11411411411411398,9.222567121903176e-05,,0.11411411411411398,0.0018860227111977671,,0.11411411411411398,0.0011940648074184883,,0.11411411411411398,0.0013956626172557068,,0.11411411411411398,-0.0003487502453230518,,0.11411411411411398,0.0008693186633220277,,0.11411411411411398,-0.00048669459187139984,,0.11411411411411398,0.0012208083283473954
,,0.1181181181181179,9.546165968285737e-05,,0.1181181181181179,0.0019521989466783891,,0.1181181181181179,0.0012359618182051012,,0.1181181181181179,0.0014446332354050289,,0.1181181181181179,-0.00036098709603614107,,0.1181181181181179,0.0008998210725613964,,0.1181181181181179,-0.0005037715950949573,,0.1181181181181179,0.0012636437082894083
,,0.12212212212212226,9.869764814668333e-05,,0.12212212212212226,0.0020183751821590185,,0.12212212212212226,0.0012778588289917186,,0.12212212212212226,0.0014936038535543561,,0.12212212212212226,-0.0003732239467492317,,0.12212212212212226,0.0009303234818007686,,0.12212212212212226,-0.0005208485983185168,,0.12212212212212226,0.001306479088231426
,,0.12612612612612617,0.00010193363661050894,,0.12612612612612617,0.0020845514176396403,,0.12612612612612617,0.0013197558397783312,,0.12612612612612617,0.0015425744717036782,,0.12612612612612617,-0.00038546079746232096,,0.12612612612612617,0.0009608258910401373,,0.12612612612612617,-0.0005379256015420744,,0.12612612612612617,0.001349314468173439
,,0.13013013013013008,0.00010516962507433455,,0.13013013013013008,0.0021507276531202626,,0.13013013013013008,0.0013616528505649439,,0.13013013013013008,0.0015915450898530002,,0.13013013013013008,-0.00039769764817541023,,0.13013013013013008,0.000991328300279506,,0.13013013013013008,-0.0005550026047656319,,0.13013013013013008,0.0013921498481154519
,,0.134134134134134,0.00010840561353816015,,0.134134134134134,0.0022169038886008844,,0.134134134134134,0.0014035498613515567,,0.134134134134134,0.0016405157080023223,,0.134134134134134,-0.0004099344988884995,,0.134134134134134,0.0010218307095188747,,0.134134134134134,-0.0005720796079891893,,0.134134134134134,0.0014349852280574648
,,0.1381381381381379,0.00011164160200198576,,0.1381381381381379,0.0022830801240815066,,0.1381381381381379,0.0014454468721381694,,0.1381381381381379,0.0016894863261516441,,0.1381381381381379,-0.0004221713496015888,,0.1381381381381379,0.0010523331187582436,,0.1381381381381379,-0.0005891566112127469,,0.1381381381381379,0.0014778206079994777
,,0.14214214214214227,0.00011487759046581172,,0.14214214214214227,0.002349256359562136,,0.14214214214214227,0.0014873438829247868,,0.14214214214214227,0.0017384569443009716,,0.14214214214214227,-0.0004344082003146794,,0.14214214214214227,0.0010828355279976156,,0.14214214214214227,-0.0006062336144363063,,0.14214214214214227,0.0015206559879414954
,,0.14614614614614618,0.00011811357892963733,,0.14614614614614618,0.002415432595042758,,0.14614614614614618,0.0015292408937113994,,0.14614614614614618,0.0017874275624502937,,0.14614614614614618,-0.00044664505102776867,,0.14614614614614618,0.0011133379372369845,,0.14614614614614618,-0.0006233106176598639,,0.14614614614614618,0.0015634913678835083
,,0.1501501501501501,0.00012134956739346294,,0.1501501501501501,0.00248160883052338,,0.1501501501501501,0.0015711379044980123,,0.1501501501501501,0.0018363981805996157,,0.1501501501501501,-0.000458881901740858,,0.1501501501501501,0.0011438403464763532,,0.1501501501501501,-0.0006403876208834214,,0.1501501501501501,0.0016063267478255213
,,0.154154154154154,0.00012458555585728856,,0.154154154154154,0.002547785066004002,,0.154154154154154,0.001613034915284625,,0.154154154154154,0.0018853687987489375,,0.154154154154154,-0.00047111875245394727,,0.154154154154154,0.0011743427557157219,,0.154154154154154,-0.0006574646241069788,,0.154154154154154,0.0016491621277675344
,,0.15815815815815792,0.00012782154432111416,,0.15815815815815792,0.002613961301484624,,0.15815815815815792,0.0016549319260712378,,0.15815815815815792,0.0019343394168982596,,0.15815815815815792,-0.00048335560316703654,,0.15815815815815792,0.0012048451649550906,,0.15815815815815792,-0.0006745416273305364,,0.15815815815815792,0.0016919975077095474
,,0.16216216216216228,0.00013105753278494012,,0.16216216216216228,0.002680137536965253,,0.16216216216216228,0.001696828936857855,,0.16216216216216228,0.001983310035047587,,0.16216216216216228,-0.0004955924538801272,,0.16216216216216228,0.0012353475741944627,,0.16216216216216228,-0.0006916186305540958,,0.16216216216216228,0.001734832887651565
,,0.1661661661661662,0.00013429352124876573,,0.1661661661661662,0.0027463137724458753,,0.1661661661661662,0.0017387259476444679,,0.1661661661661662,0.002032280653196909,,0.1661661661661662,-0.0005078293045932164,,0.1661661661661662,0.0012658499834338314,,0.1661661661661662,-0.0007086956337776534,,0.1661661661661662,0.001777668267593578
,,0.1701701701701701,0.00013752950971259134,,0.1701701701701701,0.002812490007926497,,0.1701701701701701,0.0017806229584310805,,0.1701701701701701,0.002081251271346231,,0.1701701701701701,-0.0005200661553063057,,0.1701701701701701,0.0012963523926732001,,0.1701701701701701,-0.0007257726370012109,,0.1701701701701701,0.001820503647535591
,,0.17417417417417402,0.00014076549817641695,,0.17417417417417402,0.0028786662434071193,,0.17417417417417402,0.0018225199692176934,,0.17417417417417402,0.002130221889495553,,0.17417417417417402,-0.000532303006019395,,0.17417417417417402,0.001326854801912569,,0.17417417417417402,-0.0007428496402247683,,0.17417417417417402,0.0018633390274776038
,,0.17817817817817794,0.00014400148664024255,,0.17817817817817794,0.002944842478887741,,0.17817817817817794,0.001864416980004306,,0.17817817817817794,0.002179192507644875,,0.17817817817817794,-0.0005445398567324842,,0.17817817817817794,0.0013573572111519377,,0.17817817817817794,-0.0007599266434483259,,0.17817817817817794,0.0019061744074196168
,,0.1821821821821823,0.00014723747510406851,,0.1821821821821823,0.0030110187143683703,,0.1821821821821823,0.0019063139907909235,,0.1821821821821823,0.0022281631257942023,,0.1821821821821823,-0.0005567767074455749,,0.1821821821821823,0.00138785962039131,,0.1821821821821823,-0.0007770036466718854,,0.1821821821821823,0.0019490097873616345
,,0.1861861861861862,0.00015047346356789412,,0.1861861861861862,0.0030771949498489925,,0.1861861861861862,0.001948211001577536,,0.1861861861861862,0.0022771337439435246,,0.1861861861861862,-0.0005690135581586642,,0.1861861861861862,0.0014183620296306786,,0.1861861861861862,-0.0007940806498954429,,0.1861861861861862,0.0019918451673036474
,,0.19019019019019012,0.00015370945203171973,,0.19019019019019012,0.0031433711853296143,,0.19019019019019012,0.0019901080123641487,,0.19019019019019012,0.0023261043620928464,,0.19019019019019012,-0.0005812504088717535,,0.19019019019019012,0.0014488644388700473,,0.19019019019019012,-0.0008111576531190004,,0.19019019019019012,0.0020346805472456603
,,0.19419419419419404,0.00015694544049554534,,0.19419419419419404,0.0032095474208102366,,0.19419419419419404,0.0020320050231507616,,0.19419419419419404,0.0023750749802421683,,0.19419419419419404,-0.0005934872595848427,,0.19419419419419404,0.001479366848109416,,0.19419419419419404,-0.000828234656342558,,0.19419419419419404,0.0020775159271876733
,,0.1981981981981984,0.0001601814289593713,,0.1981981981981984,0.0032757236562908658,,0.1981981981981984,0.002073902033937379,,0.1981981981981984,0.0024240455983914957,,0.1981981981981984,-0.0006057241102979333,,0.1981981981981984,0.0015098692573487882,,0.1981981981981984,-0.0008453116595661173,,0.1981981981981984,0.002120351307129691
,,0.2022022022022023,0.0001634174174231969,,0.2022022022022023,0.003341899891771488,,0.2022022022022023,0.0021157990447239917,,0.2022022022022023,0.002473016216540818,,0.2022022022022023,-0.0006179609610110226,,0.2022022022022023,0.0015403716665881569,,0.2022022022022023,-0.0008623886627896749,,0.2022022022022023,0.002163186687071704
,,0.20620620620620622,0.0001666534058870225,,0.20620620620620622,0.00340807612725211,,0.20620620620620622,0.0021576960555106045,,0.20620620620620622,0.00252198683469014,,0.20620620620620622,-0.0006301978117241118,,0.20620620620620622,0.0015708740758275256,,0.20620620620620622,-0.0008794656660132324,,0.20620620620620622,0.002206022067013717
,,0.21021021021021014,0.00016988939435084812,,0.21021021021021014,0.003474252362732732,,0.21021021021021014,0.002199593066297217,,0.21021021021021014,0.0025709574528394617,,0.21021021021021014,-0.0006424346624372011,,0.21021021021021014,0.0016013764850668945,,0.21021021021021014,-0.0008965426692367899,,0.21021021021021014,0.0022488574469557297
,,0.21421421421421405,0.00017312538281467373,,0.21421421421421405,0.003540428598213354,,0.21421421421421405,0.00224149007708383,,0.21421421421421405,0.002619928070988784,,0.21421421421421405,-0.0006546715131502904,,0.21421421421421405,0.0016318788943062632,,0.21421421421421405,-0.0009136196724603475,,0.21421421421421405,0.0022916928268977427
,,0.2182182182182184,0.00017636137127849969,,0.2182182182182184,0.003606604833693983,,0.2182182182182184,0.0022833870878704475,,0.2182182182182184,0.0026688986891381114,,0.2182182182182184,-0.0006669083638633811,,0.2182182182182184,0.0016623813035456353,,0.2182182182182184,-0.0009306966756839069,,0.2182182182182184,0.0023345282068397604
,,0.22222222222222232,0.0001795973597423253,,0.22222222222222232,0.0036727810691746052,,0.22222222222222232,0.00232528409865706,,0.22222222222222232,0.0027178693072874333,,0.22222222222222232,-0.0006791452145764703,,0.22222222222222232,0.001692883712785004,,0.22222222222222232,-0.0009477736789074644,,0.22222222222222232,0.0023773635867817737
,,0.22622622622622623,0.0001828333482061509,,0.22622622622622623,0.003738957304655227,,0.22622622622622623,0.0023671811094436728,,0.22622622622622623,0.002766839925436755,,0.22622622622622623,-0.0006913820652895596,,0.22622622622622623,0.0017233861220243727,,0.22622622622622623,-0.0009648506821310219,,0.22622622622622623,0.0024201989667237867
,,0.23023023023023015,0.0001860693366699765,,0.23023023023023015,0.0038051335401358493,,0.23023023023023015,0.0024090781202302856,,0.23023023023023015,0.0028158105435860774,,0.23023023023023015,-0.0007036189160026489,,0.23023023023023015,0.0017538885312637414,,0.23023023023023015,-0.0009819276853545794,,0.23023023023023015,0.0024630343466657996
,,0.23423423423423406,0.00018930532513380212,,0.23423423423423406,0.003871309775616471,,0.23423423423423406,0.002450975131016898,,0.23423423423423406,0.002864781161735399,,0.23423423423423406,-0.0007158557667157381,,0.23423423423423406,0.0017843909405031101,,0.23423423423423406,-0.000999004688578137,,0.23423423423423406,0.0025058697266078125
,,0.23823823823823842,0.00019254131359762808,,0.23823823823823842,0.0039374860110971,,0.23823823823823842,0.0024928721418035157,,0.23823823823823842,0.0029137517798847267,,0.23823823823823842,-0.0007280926174288288,,0.23823823823823842,0.0018148933497424823,,0.23823823823823842,-0.0010160816918016963,,0.23823823823823842,0.0025487051065498302
,,0.24224224224224233,0.00019577730206145368,,0.24224224224224233,0.0040036622465777225,,0.24224224224224233,0.002534769152590128,,0.24224224224224233,0.0029627223980340485,,0.24224224224224233,-0.0007403294681419181,,0.24224224224224233,0.001845395758981851,,0.24224224224224233,-0.0010331586950252539,,0.24224224224224233,0.002591540486491843
,,0.24624624624624625,0.0001990132905252793,,0.24624624624624625,0.004069838482058345,,0.24624624624624625,0.002576666163376741,,0.24624624624624625,0.003011693016183371,,0.24624624624624625,-0.0007525663188550074,,0.24624624624624625,0.00187589816822122,,0.24624624624624625,-0.0010502356982488115,,0.24624624624624625,0.002634375866433856
,,0.25025025025025016,0.0002022492789891049,,0.25025025025025016,0.004136014717538966,,0.25025025025025016,0.002618563174163354,,0.25025025025025016,0.0030606636343326926,,0.25025025025025016,-0.0007648031695680966,,0.25025025025025016,0.0019064005774605886,,0.25025025025025016,-0.0010673127014723689,,0.25025025025025016,0.002677211246375869
,,0.2542542542542541,0.0002054852674529305,,0.2542542542542541,0.004202190953019588,,0.2542542542542541,0.0026604601849499667,,0.2542542542542541,0.0031096342524820145,,0.2542542542542541,-0.0007770400202811859,,0.2542542542542541,0.0019369029866999573,,0.2542542542542541,-0.0010843897046959265,,0.2542542542542541,0.002720046626317882
,,0.25825825825825843,0.00020872125591675646,,0.25825825825825843,0.0042683671885002175,,0.25825825825825843,0.002702357195736584,,0.25825825825825843,0.003158604870631342,,0.25825825825825843,-0.0007892768709942765,,0.25825825825825843,0.0019674053959393293,,0.25825825825825843,-0.0011014667079194858,,0.25825825825825843,0.0027628820062598996
,,0.26226226226226235,0.00021195724438058207,,0.26226226226226235,0.00433454342398084,,0.26226226226226235,0.0027442542065231968,,0.26226226226226235,0.003207575488780664,,0.26226226226226235,-0.0008015137217073658,,0.26226226226226235,0.001997907805178698,,0.26226226226226235,-0.0011185437111430434,,0.26226226226226235,0.0028057173862019126
,,0.26626626626626626,0.00021519323284440768,,0.26626626626626626,0.004400719659461462,,0.26626626626626626,0.002786151217309809,,0.26626626626626626,0.003256546106929986,,0.26626626626626626,-0.000813750572420455,,0.26626626626626626,0.002028410214418067,,0.26626626626626626,-0.001135620714366601,,0.26626626626626626,0.0028485527661439255
,,0.2702702702702702,0.0002184292213082333,,0.2702702702702702,0.004466895894942083,,0.2702702702702702,0.002828048228096422,,0.2702702702702702,0.003305516725079308,,0.2702702702702702,-0.0008259874231335443,,0.2702702702702702,0.0020589126236574356,,0.2702702702702702,-0.0011526977175901584,,0.2702702702702702,0.0028913881460859384
,,0.2742742742742741,0.0002216652097720589,,0.2742742742742741,0.004533072130422706,,0.2742742742742741,0.002869945238883035,,0.2742742742742741,0.00335448734322863,,0.2742742742742741,-0.0008382242738466337,,0.2742742742742741,0.0020894150328968045,,0.2742742742742741,-0.001169774720813716,,0.2742742742742741,0.0029342235260279514
,,0.27827827827827845,0.00022490119823588485,,0.27827827827827845,0.004599248365903335,,0.27827827827827845,0.002911842249669652,,0.27827827827827845,0.0034034579613779576,,0.27827827827827845,-0.0008504611245597242,,0.27827827827827845,0.0021199174421361764,,0.27827827827827845,-0.0011868517240372753,,0.27827827827827845,0.002977058905969969
,,0.28228228228228236,0.00022813718669971046,,0.28228228228228236,0.004665424601383957,,0.28228228228228236,0.002953739260456265,,0.28228228228228236,0.0034524285795272795,,0.28228228228228236,-0.0008626979752728135,,0.28228228228228236,0.0021504198513755454,,0.28228228228228236,-0.0012039287272608329,,0.28228228228228236,0.003019894285911982
,,0.2862862862862863,0.00023137317516353607,,0.2862862862862863,0.004731600836864579,,0.2862862862862863,0.002995636271242878,,0.2862862862862863,0.0035013991976766013,,0.2862862862862863,-0.0008749348259859028,,0.2862862862862863,0.002180922260614914,,0.2862862862862863,-0.0012210057304843905,,0.2862862862862863,0.003062729665853995
,,0.2902902902902902,0.00023460916362736168,,0.2902902902902902,0.0047977770723452015,,0.2902902902902902,0.0030375332820294903,,0.2902902902902902,0.0035503698158259236,,0.2902902902902902,-0.0008871716766989921,,0.2902902902902902,0.0022114246698542827,,0.2902902902902902,-0.0012380827337079479,,0.2902902902902902,0.003105565045796008
,,0.2942942942942941,0.00023784515209118728,,0.2942942942942941,0.004863953307825823,,0.2942942942942941,0.003079430292816103,,0.2942942942942941,0.0035993404339752454,,0.2942942942942941,-0.0008994085274120813,,0.2942942942942941,0.0022419270790936517,,0.2942942942942941,-0.0012551597369315055,,0.2942942942942941,0.0031484004257380208
,,0.29829829829829846,0.00024108114055501324,,0.29829829829829846,0.004930129543306452,,0.29829829829829846,0.0031213273036027204,,0.29829829829829846,0.003648311052124573,,0.29829829829829846,-0.000911645378125172,,0.29829829829829846,0.0022724294883330236,,0.29829829829829846,-0.001272236740155065,,0.29829829829829846,0.0031912358056800385
,,0.3023023023023024,0.0002443171290188389,,0.3023023023023024,0.004996305778787074,,0.3023023023023024,0.003163224314389333,,0.3023023023023024,0.0036972816702738947,,0.3023023023023024,-0.0009238822288382613,,0.3023023023023024,0.0023029318975723925,,0.3023023023023024,-0.0012893137433786224,,0.3023023023023024,0.0032340711856220514
,,0.3063063063063063,0.00024755311748266446,,0.3063063063063063,0.0050624820142676965,,0.3063063063063063,0.003205121325175946,,0.3063063063063063,0.003746252288423217,,0.3063063063063063,-0.0009361190795513505,,0.3063063063063063,0.002333434306811761,,0.3063063063063063,-0.00130639074660218,,0.3063063063063063,0.0032769065655640648
,,0.3103103103103102,0.0002507891059464901,,0.3103103103103102,0.005128658249748319,,0.3103103103103102,0.0032470183359625585,,0.3103103103103102,0.003795222906572539,,0.3103103103103102,-0.0009483559302644398,,0.3103103103103102,0.00236393671605113,,0.3103103103103102,-0.0013234677498257376,,0.3103103103103102,0.0033197419455060777
,,0.3143143143143141,0.0002540250944103157,,0.3143143143143141,0.00519483448522894,,0.3143143143143141,0.0032889153467491714,,0.3143143143143141,0.003844193524721861,,0.3143143143143141,-0.0009605927809775291,,0.3143143143143141,0.0023944391252904984,,0.3143143143143141,-0.001340544753049295,,0.3143143143143141,0.0033625773254480906
,,0.31831831831831847,0.00025726108287414163,,0.31831831831831847,0.00526101072070957,,0.31831831831831847,0.003330812357535789,,0.31831831831831847,0.003893164142871188,,0.31831831831831847,-0.0009728296316906197,,0.31831831831831847,0.002424941534529871,,0.31831831831831847,-0.0013576217562728545,,0.31831831831831847,0.0034054127053901083
,,0.3223223223223224,0.00026049707133796727,,0.3223223223223224,0.0053271869561901915,,0.3223223223223224,0.0033727093683224014,,0.3223223223223224,0.00394213476102051,,0.3223223223223224,-0.000985066482403709,,0.3223223223223224,0.0024554439437692393,,0.3223223223223224,-0.0013746987594964119,,0.3223223223223224,0.0034482480853321213
,,0.3263263263263263,0.00026373305980179285,,0.3263263263263263,0.005393363191670814,,0.3263263263263263,0.0034146063791090143,,0.3263263263263263,0.003991105379169833,,0.3263263263263263,-0.0009973033331167982,,0.3263263263263263,0.002485946353008608,,0.3263263263263263,-0.0013917757627199695,,0.3263263263263263,0.003491083465274134
,,0.3303303303303302,0.0002669690482656185,,0.3303303303303302,0.005459539427151436,,0.3303303303303302,0.003456503389895627,,0.3303303303303302,0.004040075997319154,,0.3303303303303302,-0.0010095401838298875,,0.3303303303303302,0.002516448762247977,,0.3303303303303302,-0.001408852765943527,,0.3303303303303302,0.003533918845216147
,,0.3343343343343341,0.00027020503672944406,,0.3343343343343341,0.005525715662632057,,0.3343343343343341,0.0034984004006822396,,0.3343343343343341,0.004089046615468476,,0.3343343343343341,-0.0010217770345429767,,0.3343343343343341,0.0025469511714873456,,0.3343343343343341,-0.0014259297691670845,,0.3343343343343341,0.00357675422515816
,,0.3383383383383385,0.00027344102519327,,0.3383383383383385,0.005591891898112687,,0.3383383383383385,0.0035402974114688572,,0.3383383383383385,0.004138017233617804,,0.3383383383383385,-0.0010340138852560675,,0.3383383383383385,0.002577453580726718,,0.3383383383383385,-0.001443006772390644,,0.3383383383383385,0.0036195896051001777
,,0.3423423423423424,0.00027667701365709566,,0.3423423423423424,0.005658068133593309,,0.3423423423423424,0.0035821944222554697,,0.3423423423423424,0.004186987851767126,,0.3423423423423424,-0.0010462507359691568,,0.3423423423423424,0.0026079559899660864,,0.3423423423423424,-0.0014600837756142014,,0.3423423423423424,0.0036624249850421907
,,0.3463463463463463,0.00027991300212092124,,0.3463463463463463,0.005724244369073931,,0.3463463463463463,0.0036240914330420825,,0.3463463463463463,0.0042359584699164475,,0.3463463463463463,-0.001058487586682246,,0.3463463463463463,0.0026384583992054554,,0.3463463463463463,-0.001477160778837759,,0.3463463463463463,0.0037052603649842036
,,0.3503503503503502,0.00028314899058474687,,0.3503503503503502,0.005790420604554553,,0.3503503503503502,0.0036659884438286954,,0.3503503503503502,0.00428492908806577,,0.3503503503503502,-0.0010707244373953353,,0.3503503503503502,0.002668960808444824,,0.3503503503503502,-0.0014942377820613166,,0.3503503503503502,0.0037480957449262165
,,0.35435435435435414,0.00028638497904857245,,0.35435435435435414,0.005856596840035175,,0.35435435435435414,0.003707885454615308,,0.35435435435435414,0.004333899706215092,,0.35435435435435414,-0.0010829612881084246,,0.35435435435435414,0.0026994632176841928,,0.35435435435435414,-0.001511314785284874,,0.35435435435435414,0.0037909311248682295
,,0.3583583583583585,0.0002896209675123984,,0.3583583583583585,0.005922773075515805,,0.3583583583583585,0.0037497824654019254,,0.3583583583583585,0.0043828703243644195,,0.3583583583583585,-0.0010951981388215152,,0.3583583583583585,0.0027299656269235647,,0.3583583583583585,-0.0015283917885084335,,0.3583583583583585,0.003833766504810247
,,0.3623623623623624,0.00029285695597622405,,0.3623623623623624,0.005988949310996426,,0.3623623623623624,0.0037916794761885383,,0.3623623623623624,0.004431840942513741,,0.3623623623623624,-0.0011074349895346045,,0.3623623623623624,0.0027604680361629336,,0.3623623623623624,-0.0015454687917319909,,0.3623623623623624,0.00387660188475226
,,0.3663663663663663,0.00029609294444004963,,0.3663663663663663,0.006055125546477048,,0.3663663663663663,0.0038335764869751507,,0.3663663663663663,0.004480811560663063,,0.3663663663663663,-0.0011196718402476937,,0.3663663663663663,0.0027909704454023025,,0.3663663663663663,-0.0015625457949555485,,0.3663663663663663,0.003919437264694273
,,0.37037037037037024,0.00029932893290387526,,0.37037037037037024,0.0061213017819576705,,0.37037037037037024,0.0038754734977617636,,0.37037037037037024,0.0045297821788123855,,0.37037037037037024,-0.001131908690960783,,0.37037037037037024,0.002821472854641671,,0.37037037037037024,-0.001579622798179106,,0.37037037037037024,0.003962272644636286
,,0.37437437437437415,0.00030256492136770084,,0.37437437437437415,0.006187478017438293,,0.37437437437437415,0.003917370508548376,,0.37437437437437415,0.004578752796961707,,0.37437437437437415,-0.0011441455416738723,,0.37437437437437415,0.00285197526388104,,0.37437437437437415,-0.0015966998014026634,,0.37437437437437415,0.004005108024578299
,,0.3783783783783785,0.0003058009098315268,,0.3783783783783785,0.006253654252918922,,0.3783783783783785,0.003959267519334994,,0.3783783783783785,0.004627723415111034,,0.3783783783783785,-0.0011563823923869628,,0.3783783783783785,0.002882477673120412,,0.3783783783783785,-0.001613776804626223,,0.3783783783783785,0.004047943404520317
,,0.3823823823823824,0.00030903689829535244,,0.3823823823823824,0.006319830488399543,,0.3823823823823824,0.004001164530121606,,0.3823823823823824,0.004676694033260357,,0.3823823823823824,-0.001168619243100052,,0.3823823823823824,0.002912980082359781,,0.3823823823823824,-0.0016308538078497804,,0.3823823823823824,0.00409077878446233
,,0.38638638638638634,0.000312272886759178,,0.38638638638638634,0.0063860067238801655,,0.38638638638638634,0.004043061540908219,,0.38638638638638634,0.004725664651409679,,0.38638638638638634,-0.0011808560938131414,,0.38638638638638634,0.0029434824915991493,,0.38638638638638634,-0.001647930811073338,,0.38638638638638634,0.0041336141644043424
,,0.39039039039039025,0.00031550887522300365,,0.39039039039039025,0.006452182959360788,,0.39039039039039025,0.004084958551694832,,0.39039039039039025,0.004774635269559,,0.39039039039039025,-0.0011930929445262306,,0.39039039039039025,0.002973984900838518,,0.39039039039039025,-0.0016650078142968956,,0.39039039039039025,0.004176449544346356
,,0.39439439439439417,0.00031874486368682923,,0.39439439439439417,0.00651835919484141,,0.39439439439439417,0.004126855562481445,,0.39439439439439417,0.0048236058877083226,,0.39439439439439417,-0.00120532979523932,,0.39439439439439417,0.003004487310077887,,0.39439439439439417,-0.001682084817520453,,0.39439439439439417,0.004219284924288368
,,0.3983983983983985,0.0003219808521506552,,0.3983983983983985,0.006584535430322039,,0.3983983983983985,0.004168752573268062,,0.3983983983983985,0.00487257650585765,,0.3983983983983985,-0.0012175666459524107,,0.3983983983983985,0.003034989719317259,,0.3983983983983985,-0.0016991618207440125,,0.3983983983983985,0.004262120304230386
,,0.40240240240240244,0.0003252168406144808,,0.40240240240240244,0.006650711665802661,,0.40240240240240244,0.004210649584054675,,0.40240240240240244,0.004921547124006972,,0.40240240240240244,-0.0012298034966655,,0.40240240240240244,0.003065492128556628,,0.40240240240240244,-0.00171623882396757,,0.40240240240240244,0.004304955684172399
,,0.40640640640640635,0.0003284528290783064,,0.40640640640640635,0.006716887901283283,,0.40640640640640635,0.004252546594841288,,0.40640640640640635,0.004970517742156294,,0.40640640640640635,-0.0012420403473785892,,0.40640640640640635,0.0030959945377959965,,0.40640640640640635,-0.0017333158271911275,,0.40640640640640635,0.004347791064114412
,,0.41041041041041026,0.00033168881754213204,,0.41041041041041026,0.006783064136763905,,0.41041041041041026,0.0042944436056279005,,0.41041041041041026,0.005019488360305616,,0.41041041041041026,-0.0012542771980916785,,0.41041041041041026,0.0031264969470353654,,0.41041041041041026,-0.001750392830414685,,0.41041041041041026,0.004390626444056425
,,0.4144144144144142,0.0003349248060059576,,0.4144144144144142,0.006849240372244527,,0.4144144144144142,0.004336340616414513,,0.4144144144144142,0.005068458978454938,,0.4144144144144142,-0.0012665140488047678,,0.4144144144144142,0.003156999356274734,,0.4144144144144142,-0.0017674698336382427,,0.4144144144144142,0.004433461823998438
,,0.41841841841841854,0.0003381607944697836,,0.41841841841841854,0.006915416607725156,,0.41841841841841854,0.0043782376272011305,,0.41841841841841854,0.005117429596604266,,0.41841841841841854,-0.0012787508995178584,,0.41841841841841854,0.0031875017655141062,,0.41841841841841854,-0.001784546836861802,,0.41841841841841854,0.004476297203940455
,,0.42242242242242245,0.0003413967829336092,,0.42242242242242245,0.006981592843205779,,0.42242242242242245,0.004420134637987743,,0.42242242242242245,0.005166400214753587,,0.42242242242242245,-0.0012909877502309476,,0.42242242242242245,0.0032180041747534747,,0.42242242242242245,-0.0018016238400853596,,0.42242242242242245,0.004519132583882469
,,0.42642642642642636,0.0003446327713974348,,0.42642642642642636,0.0070477690786864,,0.42642642642642636,0.004462031648774355,,0.42642642642642636,0.005215370832902909,,0.42642642642642636,-0.001303224600944037,,0.42642642642642636,0.0032485065839928436,,0.42642642642642636,-0.001818700843308917,,0.42642642642642636,0.004561967963824481
,,0.4304304304304303,0.00034786875986126043,,0.4304304304304303,0.007113945314167022,,0.4304304304304303,0.004503928659560968,,0.4304304304304303,0.005264341451052232,,0.4304304304304303,-0.0013154614516571262,,0.4304304304304303,0.0032790089932322125,,0.4304304304304303,-0.0018357778465324746,,0.4304304304304303,0.004604803343766495
,,0.43443443443443464,0.0003511047483250864,,0.43443443443443464,0.007180121549647651,,0.43443443443443464,0.0045458256703475855,,0.43443443443443464,0.005313312069201559,,0.43443443443443464,-0.0013276983023702167,,0.43443443443443464,0.0033095114024715845,,0.43443443443443464,-0.001852854849756034,,0.43443443443443464,0.004647638723708512
,,0.43843843843843855,0.00035434073678891197,,0.43843843843843855,0.007246297785128274,,0.43843843843843855,0.004587722681134198,,0.43843843843843855,0.0053622826873508805,,0.43843843843843855,-0.001339935153083306,,0.43843843843843855,0.0033400138117109534,,0.43843843843843855,-0.0018699318529795915,,0.43843843843843855,0.004690474103650526
,,0.44244244244244246,0.0003575767252527376,,0.44244244244244246,0.007312474020608896,,0.44244244244244246,0.004629619691920811,,0.44244244244244246,0.005411253305500203,,0.44244244244244246,-0.0013521720037963953,,0.44244244244244246,0.003370516220950322,,0.44244244244244246,-0.001887008856203149,,0.44244244244244246,0.004733309483592538
,,0.4464464464464464,0.0003608127137165632,,0.4464464464464464,0.007378650256089517,,0.4464464464464464,0.004671516702707424,,0.4464464464464464,0.005460223923649525,,0.4464464464464464,-0.0013644088545094846,,0.4464464464464464,0.003401018630189691,,0.4464464464464464,-0.0019040858594267065,,0.4464464464464464,0.0047761448635345516
,,0.4504504504504503,0.0003640487021803888,,0.4504504504504503,0.0074448264915701395,,0.4504504504504503,0.004713413713494037,,0.4504504504504503,0.0055091945417988465,,0.4504504504504503,-0.0013766457052225738,,0.4504504504504503,0.0034315210394290593,,0.4504504504504503,-0.001921162862650264,,0.4504504504504503,0.004818980243476564
,,0.45445445445445465,0.0003672846906442148,,0.45445445445445465,0.007511002727050769,,0.45445445445445465,0.004755310724280654,,0.45445445445445465,0.005558165159948174,,0.45445445445445465,-0.0013888825559356646,,0.45445445445445465,0.0034620234486684317,,0.45445445445445465,-0.0019382398658738234,,0.45445445445445465,0.004861815623418582
,,0.45845845845845856,0.00037052067910804036,,0.45845845845845856,0.007577178962531391,,0.45845845845845856,0.004797207735067267,,0.45845845845845856,0.005607135778097496,,0.45845845845845856,-0.0014011194066487539,,0.45845845845845856,0.0034925258579078,,0.45845845845845856,-0.001955316869097381,,0.45845845845845856,0.004904651003360595
,,0.4624624624624625,0.000373756667571866,,0.4624624624624625,0.007643355198012013,,0.4624624624624625,0.00483910474585388,,0.4624624624624625,0.0056561063962468185,,0.4624624624624625,-0.0014133562573618432,,0.4624624624624625,0.003523028267147169,,0.4624624624624625,-0.0019723938723209384,,0.4624624624624625,0.004947486383302608
,,0.4664664664664664,0.0003769926560356916,,0.4664664664664664,0.0077095314334926345,,0.4664664664664664,0.004881001756640493,,0.4664664664664664,0.00570507701439614,,0.4664664664664664,-0.0014255931080749324,,0.4664664664664664,0.0035535306763865375,,0.4664664664664664,-0.001989470875544496,,0.4664664664664664,0.004990321763244621
,,0.4704704704704703,0.0003802286444995172,,0.4704704704704703,0.007775707668973257,,0.4704704704704703,0.004922898767427105,,0.4704704704704703,0.005754047632545462,,0.4704704704704703,-0.0014378299587880217,,0.4704704704704703,0.0035840330856259065,,0.4704704704704703,-0.0020065478787680536,,0.4704704704704703,0.0050331571431866335
,,0.47447447447447466,0.00038346463296334317,,0.47447447447447466,0.007841883904453886,,0.47447447447447466,0.004964795778213723,,0.47447447447447466,0.00580301825069479,,0.47447447447447466,-0.0014500668095011123,,0.47447447447447466,0.0036145354948652784,,0.47447447447447466,-0.002023624881991613,,0.47447447447447466,0.005075992523128651
,,0.4784784784784786,0.00038670062142716875,,0.4784784784784786,0.007908060139934508,,0.4784784784784786,0.005006692789000336,,0.4784784784784786,0.005851988868844112,,0.4784784784784786,-0.0014623036602142015,,0.4784784784784786,0.0036450379041046473,,0.4784784784784786,-0.0020407018852151705,,0.4784784784784786,0.0051188279030706645
,,0.4824824824824825,0.0003899366098909944,,0.4824824824824825,0.00797423637541513,,0.4824824824824825,0.005048589799786948,,0.4824824824824825,0.005900959486993433,,0.4824824824824825,-0.0014745405109272908,,0.4824824824824825,0.0036755403133440162,,0.4824824824824825,-0.002057778888438728,,0.4824824824824825,0.005161663283012677
,,0.4864864864864864,0.00039317259835481997,,0.4864864864864864,0.008040412610895753,,0.4864864864864864,0.0050904868105735605,,0.4864864864864864,0.005949930105142756,,0.4864864864864864,-0.00148677736164038,,0.4864864864864864,0.0037060427225833847,,0.4864864864864864,-0.0020748558916622857,,0.4864864864864864,0.00520449866295469
,,0.4904904904904903,0.0003964085868186456,,0.4904904904904903,0.008106588846376375,,0.4904904904904903,0.005132383821360173,,0.4904904904904903,0.005998900723292078,,0.4904904904904903,-0.0014990142123534693,,0.4904904904904903,0.0037365451318227536,,0.4904904904904903,-0.0020919328948858433,,0.4904904904904903,0.005247334042896703
,,0.4944944944944947,0.00039964457528247156,,0.4944944944944947,0.008172765081857004,,0.4944944944944947,0.0051742808321467906,,0.4944944944944947,0.006047871341441405,,0.4944944944944947,-0.00151125106306656,,0.4944944944944947,0.0037670475410621256,,0.4944944944944947,-0.0021090098981094026,,0.4944944944944947,0.005290169422838721
,,0.4984984984984986,0.0004028805637462972,,0.4984984984984986,0.008238941317337626,,0.4984984984984986,0.005216177842933403,,0.4984984984984986,0.006096841959590727,,0.4984984984984986,-0.0015234879137796492,,0.4984984984984986,0.0037975499503014945,,0.4984984984984986,-0.00212608690133296,,0.4984984984984986,0.005333004802780734
,,0.5025025025025025,0.0004061165522101228,,0.5025025025025025,0.008305117552818247,,0.5025025025025025,0.005258074853720016,,0.5025025025025025,0.006145812577740049,,0.5025025025025025,-0.0015357247644927385,,0.5025025025025025,0.003828052359540863,,0.5025025025025025,-0.0021431639045565174,,0.5025025025025025,0.0053758401827227464
,,0.5065065065065064,0.00040935254067394836,,0.5065065065065064,0.008371293788298869,,0.5065065065065064,0.005299971864506629,,0.5065065065065064,0.006194783195889371,,0.5065065065065064,-0.0015479616152058277,,0.5065065065065064,0.003858554768780232,,0.5065065065065064,-0.002160240907780075,,0.5065065065065064,0.00541867556266476
,,0.5105105105105103,0.000412588529137774,,0.5105105105105103,0.008437470023779491,,0.5105105105105103,0.005341868875293242,,0.5105105105105103,0.006243753814038693,,0.5105105105105103,-0.001560198465918917,,0.5105105105105103,0.003889057178019601,,0.5105105105105103,-0.0021773179110036326,,0.5105105105105103,0.005461510942606772
,,0.5145145145145147,0.00041582451760159995,,0.5145145145145147,0.00850364625926012,,0.5145145145145147,0.005383765886079859,,0.5145145145145147,0.00629272443218802,,0.5145145145145147,-0.0015724353166320078,,0.5145145145145147,0.003919559587258973,,0.5145145145145147,-0.002194394914227192,,0.5145145145145147,0.00550434632254879
,,0.5185185185185186,0.0004190605060654256,,0.5185185185185186,0.008569822494740743,,0.5185185185185186,0.005425662896866472,,0.5185185185185186,0.006341695050337342,,0.5185185185185186,-0.001584672167345097,,0.5185185185185186,0.003950061996498342,,0.5185185185185186,-0.0022114719174507495,,0.5185185185185186,0.005547181702490803
,,0.5225225225225225,0.00042229649452925116,,0.5225225225225225,0.008635998730221365,,0.5225225225225225,0.005467559907653085,,0.5225225225225225,0.006390665668486665,,0.5225225225225225,-0.0015969090180581863,,0.5225225225225225,0.003980564405737711,,0.5225225225225225,-0.002228548920674307,,0.5225225225225225,0.005590017082432817
,,0.5265265265265264,0.0004255324829930768,,0.5265265265265264,0.008702174965701987,,0.5265265265265264,0.005509456918439697,,0.5265265265265264,0.006439636286635986,,0.5265265265265264,-0.0016091458687712756,,0.5265265265265264,0.004011066814977079,,0.5265265265265264,-0.0022456259238978647,,0.5265265265265264,0.005632852462374829
,,0.5305305305305303,0.0004287684714569024,,0.5305305305305303,0.00876835120118261,,0.5305305305305303,0.00555135392922631,,0.5305305305305303,0.006488606904785308,,0.5305305305305303,-0.0016213827194843649,,0.5305305305305303,0.0040415692242164476,,0.5305305305305303,-0.0022627029271214223,,0.5305305305305303,0.005675687842316843
,,0.5345345345345347,0.00043200445992072834,,0.5345345345345347,0.008834527436663239,,0.5345345345345347,0.005593250940012927,,0.5345345345345347,0.006537577522934636,,0.5345345345345347,-0.0016336195701974554,,0.5345345345345347,0.00407207163345582,,0.5345345345345347,-0.0022797799303449816,,0.5345345345345347,0.00571852322225886
,,0.5385385385385386,0.000435240448384554,,0.5385385385385386,0.00890070367214386,,0.5385385385385386,0.00563514795079954,,0.5385385385385386,0.006586548141083958,,0.5385385385385386,-0.0016458564209105447,,0.5385385385385386,0.004102574042695189,,0.5385385385385386,-0.002296856933568539,,0.5385385385385386,0.005761358602200873
,,0.5425425425425425,0.00043847643684837955,,0.5425425425425425,0.008966879907624483,,0.5425425425425425,0.005677044961586153,,0.5425425425425425,0.0066355187592332795,,0.5425425425425425,-0.001658093271623634,,0.5425425425425425,0.004133076451934558,,0.5425425425425425,-0.002313933936792097,,0.5425425425425425,0.005804193982142886
,,0.5465465465465464,0.0004417124253122052,,0.5465465465465464,0.009033056143105104,,0.5465465465465464,0.005718941972372766,,0.5465465465465464,0.006684489377382602,,0.5465465465465464,-0.0016703301223367233,,0.5465465465465464,0.004163578861173926,,0.5465465465465464,-0.002331010940015654,,0.5465465465465464,0.005847029362084899
,,0.5505505505505504,0.00044494841377603077,,0.5505505505505504,0.009099232378585726,,0.5505505505505504,0.0057608389831593785,,0.5505505505505504,0.006733459995531924,,0.5505505505505504,-0.0016825669730498125,,0.5505505505505504,0.004194081270413295,,0.5505505505505504,-0.0023480879432392116,,0.5505505505505504,0.005889864742026912
,,0.5545545545545547,0.00044818440223985673,,0.5545545545545547,0.009165408614066355,,0.5545545545545547,0.005802735993945996,,0.5545545545545547,0.0067824306136812515,,0.5545545545545547,-0.001694803823762903,,0.5545545545545547,0.004224583679652667,,0.5545545545545547,-0.002365164946462771,,0.5545545545545547,0.00593270012196893
,,0.5585585585585586,0.00045142039070368236,,0.5585585585585586,0.009231584849546977,,0.5585585585585586,0.0058446330047326085,,0.5585585585585586,0.006831401231830573,,0.5585585585585586,-0.0017070406744759924,,0.5585585585585586,0.004255086088892036,,0.5585585585585586,-0.0023822419496863285,,0.5585585585585586,0.005975535501910942
,,0.5625625625625625,0.00045465637916750794,,0.5625625625625625,0.0092977610850276,,0.5625625625625625,0.005886530015519221,,0.5625625625625625,0.006880371849979895,,0.5625625625625625,-0.0017192775251890816,,0.5625625625625625,0.004285588498131404,,0.5625625625625625,-0.002399318952909886,,0.5625625625625625,0.0060183708818529556
,,0.5665665665665665,0.0004578923676313336,,0.5665665665665665,0.009363937320508222,,0.5665665665665665,0.005928427026305834,,0.5665665665665665,0.0069293424681292175,,0.5665665665665665,-0.001731514375902171,,0.5665665665665665,0.004316090907370773,,0.5665665665665665,-0.0024163959561334437,,0.5665665665665665,0.006061206261794968
,,0.5705705705705704,0.00046112835609515916,,0.5705705705705704,0.009430113555988844,,0.5705705705705704,0.005970324037092446,,0.5705705705705704,0.00697831308627854,,0.5705705705705704,-0.0017437512266152604,,0.5705705705705704,0.004346593316610142,,0.5705705705705704,-0.0024334729593570013,,0.5705705705705704,0.006104041641736981
,,0.5745745745745747,0.0004643643445589851,,0.5745745745745747,0.009496289791469473,,0.5745745745745747,0.006012221047879064,,0.5745745745745747,0.007027283704427866,,0.5745745745745747,-0.001755988077328351,,0.5745745745745747,0.004377095725849514,,0.5745745745745747,-0.0024505499625805606,,0.5745745745745747,0.006146877021678999
,,0.5785785785785786,0.00046760033302281075,,0.5785785785785786,0.009562466026950095,,0.5785785785785786,0.006054118058665676,,0.5785785785785786,0.007076254322577189,,0.5785785785785786,-0.0017682249280414402,,0.5785785785785786,0.004407598135088883,,0.5785785785785786,-0.002467626965804118,,0.5785785785785786,0.006189712401621012
,,0.5825825825825826,0.00047083632148663633,,0.5825825825825826,0.009628642262430718,,0.5825825825825826,0.006096015069452289,,0.5825825825825826,0.007125224940726511,,0.5825825825825826,-0.0017804617787545295,,0.5825825825825826,0.004438100544328251,,0.5825825825825826,-0.002484703969027676,,0.5825825825825826,0.006232547781563025
,,0.5865865865865865,0.00047407230995046197,,0.5865865865865865,0.009694818497911338,,0.5865865865865865,0.006137912080238902,,0.5865865865865865,0.007174195558875833,,0.5865865865865865,-0.0017926986294676188,,0.5865865865865865,0.00446860295356762,,0.5865865865865865,-0.002501780972251233,,0.5865865865865865,0.0062753831615050375
,,0.5905905905905904,0.00047730829841428755,,0.5905905905905904,0.00976099473339196,,0.5905905905905904,0.006179809091025515,,0.5905905905905904,0.0072231661770251546,,0.5905905905905904,-0.001804935480180708,,0.5905905905905904,0.004499105362806989,,0.5905905905905904,-0.0025188579754747906,,0.5905905905905904,0.006318218541447051
,,0.5945945945945947,0.0004805442868781135,,0.5945945945945947,0.00982717096887259,,0.5945945945945947,0.006221706101812132,,0.5945945945945947,0.007272136795174482,,0.5945945945945947,-0.0018171723308937986,,0.5945945945945947,0.0045296077720463615,,0.5945945945945947,-0.00253593497869835,,0.5945945945945947,0.0063610539213890685
,,0.5985985985985987,0.00048378027534193914,,0.5985985985985987,0.009893347204353212,,0.5985985985985987,0.006263603112598745,,0.5985985985985987,0.007321107413323804,,0.5985985985985987,-0.0018294091816068879,,0.5985985985985987,0.0045601101812857295,,0.5985985985985987,-0.0025530119819219075,,0.5985985985985987,0.006403889301331081
,,0.6026026026026026,0.0004870162638057647,,0.6026026026026026,0.009959523439833834,,0.6026026026026026,0.006305500123385358,,0.6026026026026026,0.007370078031473127,,0.6026026026026026,-0.0018416460323199772,,0.6026026026026026,0.004590612590525098,,0.6026026026026026,-0.002570088985145465,,0.6026026026026026,0.006446724681273094
,,0.6066066066066065,0.0004902522522695904,,0.6066066066066065,0.010025699675314456,,0.6066066066066065,0.006347397134171971,,0.6066066066066065,0.007419048649622448,,0.6066066066066065,-0.0018538828830330664,,0.6066066066066065,0.004621114999764467,,0.6066066066066065,-0.0025871659883690227,,0.6066066066066065,0.006489560061215107
,,0.6106106106106104,0.000493488240733416,,0.6106106106106104,0.010091875910795078,,0.6106106106106104,0.0063892941449585836,,0.6106106106106104,0.00746801926777177,,0.6106106106106104,-0.0018661197337461557,,0.6106106106106104,0.004651617409003836,,0.6106106106106104,-0.0026042429915925803,,0.6106106106106104,0.00653239544115712
,,0.6146146146146148,0.000496724229197242,,0.6146146146146148,0.010158052146275708,,0.6146146146146148,0.006431191155745201,,0.6146146146146148,0.007516989885921098,,0.6146146146146148,-0.0018783565844592463,,0.6146146146146148,0.004682119818243209,,0.6146146146146148,-0.0026213199948161396,,0.6146146146146148,0.006575230821099138
,,0.6186186186186187,0.0004999602176610675,,0.6186186186186187,0.01022422838175633,,0.6186186186186187,0.006473088166531814,,0.6186186186186187,0.00756596050407042,,0.6186186186186187,-0.0018905934351723358,,0.6186186186186187,0.004712622227482577,,0.6186186186186187,-0.002638396998039697,,0.6186186186186187,0.006618066201041151
,,0.6226226226226226,0.0005031962061248931,,0.6226226226226226,0.010290404617236952,,0.6226226226226226,0.0065149851773184265,,0.6226226226226226,0.007614931122219741,,0.6226226226226226,-0.001902830285885425,,0.6226226226226226,0.004743124636721946,,0.6226226226226226,-0.002655474001263255,,0.6226226226226226,0.006660901580983164
,,0.6266266266266265,0.0005064321945887187,,0.6266266266266265,0.010356580852717574,,0.6266266266266265,0.0065568821881050385,,0.6266266266266265,0.007663901740369064,,0.6266266266266265,-0.0019150671365985143,,0.6266266266266265,0.0047736270459613145,,0.6266266266266265,-0.002672551004486812,,0.6266266266266265,0.006703736960925177
,,0.6306306306306304,0.0005096681830525444,,0.6306306306306304,0.010422757088198195,,0.6306306306306304,0.006598779198891651,,0.6306306306306304,0.007712872358518386,,0.6306306306306304,-0.0019273039873116036,,0.6306306306306304,0.0048041294552006834,,0.6306306306306304,-0.0026896280077103696,,0.6306306306306304,0.00674657234086719
,,0.6346346346346348,0.0005129041715163703,,0.6346346346346348,0.010488933323678824,,0.6346346346346348,0.0066406762096782685,,0.6346346346346348,0.007761842976667713,,0.6346346346346348,-0.0019395408380246941,,0.6346346346346348,0.004834631864440055,,0.6346346346346348,-0.0027067050109339293,,0.6346346346346348,0.006789407720809207
,,0.6386386386386387,0.0005161401599801959,,0.6386386386386387,0.010555109559159446,,0.6386386386386387,0.006682573220464881,,0.6386386386386387,0.007810813594817035,,0.6386386386386387,-0.0019517776887377834,,0.6386386386386387,0.004865134273679424,,0.6386386386386387,-0.0027237820141574865,,0.6386386386386387,0.006832243100751221
,,0.6426426426426426,0.0005193761484440215,,0.6426426426426426,0.010621285794640068,,0.6426426426426426,0.006724470231251494,,0.6426426426426426,0.007859784212966356,,0.6426426426426426,-0.0019640145394508725,,0.6426426426426426,0.004895636682918793,,0.6426426426426426,-0.002740859017381044,,0.6426426426426426,0.006875078480693233
,,0.6466466466466465,0.0005226121369078471,,0.6466466466466465,0.01068746203012069,,0.6466466466466465,0.006766367242038107,,0.6466466466466465,0.007908754831115678,,0.6466466466466465,-0.001976251390163962,,0.6466466466466465,0.004926139092158162,,0.6466466466466465,-0.0027579360206046017,,0.6466466466466465,0.006917913860635247
,,0.6506506506506504,0.0005258481253716728,,0.6506506506506504,0.010753638265601313,,0.6506506506506504,0.00680826425282472,,0.6506506506506504,0.007957725449265,,0.6506506506506504,-0.001988488240877051,,0.6506506506506504,0.004956641501397531,,0.6506506506506504,-0.0027750130238281593,,0.6506506506506504,0.006960749240577259
,,0.6546546546546548,0.0005290841138354987,,0.6546546546546548,0.010819814501081942,,0.6546546546546548,0.006850161263611337,,0.6546546546546548,0.008006696067414328,,0.6546546546546548,-0.002000725091590142,,0.6546546546546548,0.004987143910636902,,0.6546546546546548,-0.0027920900270517186,,0.6546546546546548,0.007003584620519277
,,0.6586586586586587,0.0005323201022993243,,0.6586586586586587,0.010885990736562564,,0.6586586586586587,0.00689205827439795,,0.6586586586586587,0.00805566668556365,,0.6586586586586587,-0.0020129619423032313,,0.6586586586586587,0.005017646319876271,,0.6586586586586587,-0.002809167030275276,,0.6586586586586587,0.00704642000046129
,,0.6626626626626626,0.0005355560907631499,,0.6626626626626626,0.010952166972043187,,0.6626626626626626,0.006933955285184563,,0.6626626626626626,0.008104637303712973,,0.6626626626626626,-0.0020251987930163203,,0.6626626626626626,0.00504814872911564,,0.6626626626626626,-0.002826244033498834,,0.6626626626626626,0.007089255380403303
,,0.6666666666666665,0.0005387920792269755,,0.6666666666666665,0.011018343207523809,,0.6666666666666665,0.006975852295971176,,0.6666666666666665,0.008153607921862295,,0.6666666666666665,-0.00203743564372941,,0.6666666666666665,0.005078651138355009,,0.6666666666666665,-0.0028433210367223914,,0.6666666666666665,0.007132090760345316
,,0.6706706706706704,0.0005420280676908012,,0.6706706706706704,0.01108451944300443,,0.6706706706706704,0.007017749306757788,,0.6706706706706704,0.008202578540011616,,0.6706706706706704,-0.002049672494442499,,0.6706706706706704,0.005109153547594377,,0.6706706706706704,-0.0028603980399459486,,0.6706706706706704,0.0071749261402873285
,,0.6746746746746748,0.0005452640561546271,,0.6746746746746748,0.01115069567848506,,0.6746746746746748,0.007059646317544406,,0.6746746746746748,0.008251549158160943,,0.6746746746746748,-0.0020619093451555897,,0.6746746746746748,0.005139655956833749,,0.6746746746746748,-0.0028774750431695083,,0.6746746746746748,0.007217761520229346
,,0.6786786786786787,0.0005485000446184526,,0.6786786786786787,0.01121687191396568,,0.6786786786786787,0.007101543328331018,,0.6786786786786787,0.008300519776310265,,0.6786786786786787,-0.0020741461958686787,,0.6786786786786787,0.005170158366073118,,0.6786786786786787,-0.0028945520463930655,,0.6786786786786787,0.0072605969001713596
,,0.6826826826826826,0.0005517360330822783,,0.6826826826826826,0.011283048149446303,,0.6826826826826826,0.007143440339117631,,0.6826826826826826,0.008349490394459588,,0.6826826826826826,-0.002086383046581768,,0.6826826826826826,0.005200660775312487,,0.6826826826826826,-0.002911629049616623,,0.6826826826826826,0.007303432280113372
,,0.6866866866866865,0.0005549720215461039,,0.6866866866866865,0.011349224384926925,,0.6866866866866865,0.007185337349904244,,0.6866866866866865,0.00839846101260891,,0.6866866866866865,-0.0020986198972948573,,0.6866866866866865,0.005231163184551856,,0.6866866866866865,-0.0029287060528401807,,0.6866866866866865,0.007346267660055385
,,0.6906906906906904,0.0005582080100099296,,0.6906906906906904,0.011415400620407547,,0.6906906906906904,0.0072272343606908564,,0.6906906906906904,0.008447431630758232,,0.6906906906906904,-0.0021108567480079467,,0.6906906906906904,0.005261665593791224,,0.6906906906906904,-0.0029457830560637383,,0.6906906906906904,0.007389103039997398
,,0.6946946946946948,0.0005614439984737555,,0.6946946946946948,0.011481576855888177,,0.6946946946946948,0.007269131371477474,,0.6946946946946948,0.00849640224890756,,0.6946946946946948,-0.002123093598721037,,0.6946946946946948,0.0052921680030305965,,0.6946946946946948,-0.0029628600592872976,,0.6946946946946948,0.007431938419939416
,,0.6986986986986987,0.000564679986937581,,0.6986986986986987,0.011547753091368799,,0.6986986986986987,0.0073110283822640865,,0.6986986986986987,0.008545372867056882,,0.6986986986986987,-0.0021353304494341266,,0.6986986986986987,0.005322670412269965,,0.6986986986986987,-0.002979937062510855,,0.6986986986986987,0.007474773799881429
,,0.7027027027027026,0.0005679159754014067,,0.7027027027027026,0.011613929326849421,,0.7027027027027026,0.007352925393050699,,0.7027027027027026,0.008594343485206202,,0.7027027027027026,-0.0021475673001472156,,0.7027027027027026,0.005353172821509334,,0.7027027027027026,-0.002997014065734413,,0.7027027027027026,0.007517609179823442
,,0.7067067067067065,0.0005711519638652323,,0.7067067067067065,0.011680105562330043,,0.7067067067067065,0.007394822403837312,,0.7067067067067065,0.008643314103355525,,0.7067067067067065,-0.002159804150860305,,0.7067067067067065,0.005383675230748702,,0.7067067067067065,-0.0030140910689579704,,0.7067067067067065,0.007560444559765455
,,0.7107107107107109,0.0005743879523290583,,0.7107107107107109,0.011746281797810672,,0.7107107107107109,0.007436719414623929,,0.7107107107107109,0.008692284721504852,,0.7107107107107109,-0.002172041001573396,,0.7107107107107109,0.005414177639988075,,0.7107107107107109,-0.0030311680721815297,,0.7107107107107109,0.0076032799397074725
,,0.7147147147147148,0.0005776239407928839,,0.7147147147147148,0.011812458033291295,,0.7147147147147148,0.007478616425410542,,0.7147147147147148,0.008741255339654174,,0.7147147147147148,-0.002184277852286485,,0.7147147147147148,0.005444680049227444,,0.7147147147147148,-0.0030482450754050873,,0.7147147147147148,0.007646115319649486
,,0.7187187187187187,0.0005808599292567094,,0.7187187187187187,0.011878634268771915,,0.7187187187187187,0.007520513436197155,,0.7187187187187187,0.008790225957803497,,0.7187187187187187,-0.0021965147029995745,,0.7187187187187187,0.005475182458466813,,0.7187187187187187,-0.0030653220786286445,,0.7187187187187187,0.007688950699591498
,,0.7227227227227226,0.0005840959177205351,,0.7227227227227226,0.011944810504252537,,0.7227227227227226,0.007562410446983767,,0.7227227227227226,0.008839196575952819,,0.7227227227227226,-0.0022087515537126635,,0.7227227227227226,0.0055056848677061815,,0.7227227227227226,-0.003082399081852202,,0.7227227227227226,0.007731786079533512
,,0.7267267267267266,0.0005873319061843607,,0.7267267267267266,0.01201098673973316,,0.7267267267267266,0.00760430745777038,,0.7267267267267266,0.008888167194102141,,0.7267267267267266,-0.002220988404425753,,0.7267267267267266,0.0055361872769455495,,0.7267267267267266,-0.0030994760850757597,,0.7267267267267266,0.007774621459475524
,,0.7307307307307309,0.0005905678946481867,,0.7307307307307309,0.012077162975213789,,0.7307307307307309,0.007646204468556998,,0.7307307307307309,0.008937137812251469,,0.7307307307307309,-0.0022332252551388434,,0.7307307307307309,0.005566689686184922,,0.7307307307307309,-0.003116553088299319,,0.7307307307307309,0.007817456839417543
,,0.7347347347347348,0.0005938038831120123,,0.7347347347347348,0.012143339210694411,,0.7347347347347348,0.00768810147934361,,0.7347347347347348,0.00898610843040079,,0.7347347347347348,-0.002245462105851933,,0.7347347347347348,0.005597192095424291,,0.7347347347347348,-0.0031336300915228766,,0.7347347347347348,0.007860292219359554
,,0.7387387387387387,0.0005970398715758378,,0.7387387387387387,0.012209515446175033,,0.7387387387387387,0.007729998490130223,,0.7387387387387387,0.009035079048550112,,0.7387387387387387,-0.002257698956565022,,0.7387387387387387,0.00562769450466366,,0.7387387387387387,-0.003150707094746434,,0.7387387387387387,0.007903127599301568
,,0.7427427427427427,0.0006002758600396635,,0.7427427427427427,0.012275691681655656,,0.7427427427427427,0.007771895500916836,,0.7427427427427427,0.009084049666699434,,0.7427427427427427,-0.0022699358072781114,,0.7427427427427427,0.005658196913903028,,0.7427427427427427,-0.003167784097969992,,0.7427427427427427,0.007945962979243581
,,0.7467467467467466,0.0006035118485034891,,0.7467467467467466,0.012341867917136278,,0.7467467467467466,0.007813792511703449,,0.7467467467467466,0.009133020284848756,,0.7467467467467466,-0.0022821726579912004,,0.7467467467467466,0.005688699323142397,,0.7467467467467466,-0.0031848611011935494,,0.7467467467467466,0.007988798359185595
,,0.7507507507507509,0.000606747836967315,,0.7507507507507509,0.012408044152616907,,0.7507507507507509,0.007855689522490066,,0.7507507507507509,0.009181990902998084,,0.7507507507507509,-0.0022944095087042912,,0.7507507507507509,0.005719201732381769,,0.7507507507507509,-0.0032019381044171087,,0.7507507507507509,0.008031633739127611
,,0.7547547547547548,0.0006099838254311407,,0.7547547547547548,0.01247422038809753,,0.7547547547547548,0.007897586533276678,,0.7547547547547548,0.009230961521147406,,0.7547547547547548,-0.0023066463594173803,,0.7547547547547548,0.005749704141621138,,0.7547547547547548,-0.0032190151076406663,,0.7547547547547548,0.008074469119069625
,,0.7587587587587588,0.0006132198138949663,,0.7587587587587588,0.012540396623578151,,0.7587587587587588,0.007939483544063292,,0.7587587587587588,0.009279932139296728,,0.7587587587587588,-0.0023188832101304698,,0.7587587587587588,0.005780206550860507,,0.7587587587587588,-0.003236092110864224,,0.7587587587587588,0.008117304499011638
,,0.7627627627627627,0.0006164558023587918,,0.7627627627627627,0.012606572859058772,,0.7627627627627627,0.007981380554849904,,0.7627627627627627,0.009328902757446049,,0.7627627627627627,-0.002331120060843559,,0.7627627627627627,0.005810708960099875,,0.7627627627627627,-0.003253169114087781,,0.7627627627627627,0.00816013987895365
,,0.7667667667667666,0.0006196917908226175,,0.7667667667667666,0.012672749094539394,,0.7667667667667666,0.008023277565636517,,0.7667667667667666,0.009377873375595371,,0.7667667667667666,-0.0023433569115566483,,0.7667667667667666,0.005841211369339244,,0.7667667667667666,-0.0032702461173113387,,0.7667667667667666,0.008202975258895663
,,0.7707707707707709,0.0006229277792864434,,0.7707707707707709,0.012738925330020023,,0.7707707707707709,0.008065174576423135,,0.7707707707707709,0.009426843993744698,,0.7707707707707709,-0.002355593762269739,,0.7707707707707709,0.005871713778578616,,0.7707707707707709,-0.003287323120534898,,0.7707707707707709,0.008245810638837682
,,0.7747747747747749,0.0006261637677502691,,0.7747747747747749,0.012805101565500646,,0.7747747747747749,0.008107071587209747,,0.7747747747747749,0.00947581461189402,,0.7747747747747749,-0.002367830612982828,,0.7747747747747749,0.005902216187817985,,0.7747747747747749,-0.0033044001237584556,,0.7747747747747749,0.008288646018779693
,,0.7787787787787788,0.0006293997562140947,,0.7787787787787788,0.012871277800981268,,0.7787787787787788,0.00814896859799636,,0.7787787787787788,0.009524785230043343,,0.7787787787787788,-0.0023800674636959176,,0.7787787787787788,0.005932718597057353,,0.7787787787787788,-0.003321477126982013,,0.7787787787787788,0.008331481398721707
,,0.7827827827827827,0.0006326357446779202,,0.7827827827827827,0.01293745403646189,,0.7827827827827827,0.008190865608782972,,0.7827827827827827,0.009573755848192665,,0.7827827827827827,-0.0023923043144090067,,0.7827827827827827,0.005963221006296722,,0.7827827827827827,-0.003338554130205571,,0.7827827827827827,0.00837431677866372
,,0.7867867867867866,0.0006358717331417459,,0.7867867867867866,0.013003630271942512,,0.7867867867867866,0.008232762619569586,,0.7867867867867866,0.009622726466341987,,0.7867867867867866,-0.002404541165122096,,0.7867867867867866,0.005993723415536091,,0.7867867867867866,-0.0033556311334291284,,0.7867867867867866,0.008417152158605733
,,0.790790790790791,0.0006391077216055718,,0.790790790790791,0.013069806507423141,,0.790790790790791,0.008274659630356203,,0.790790790790791,0.009671697084491315,,0.790790790790791,-0.0024167780158351865,,0.790790790790791,0.0060242258247754634,,0.790790790790791,-0.0033727081366526877,,0.790790790790791,0.00845998753854775
,,0.7947947947947949,0.0006423437100693975,,0.7947947947947949,0.013135982742903764,,0.7947947947947949,0.008316556641142815,,0.7947947947947949,0.009720667702640635,,0.7947947947947949,-0.002429014866548276,,0.7947947947947949,0.006054728234014832,,0.7947947947947949,-0.0033897851398762453,,0.7947947947947949,0.008502822918489764
,,0.7987987987987988,0.0006455796985332231,,0.7987987987987988,0.013202158978384386,,0.7987987987987988,0.008358453651929429,,0.7987987987987988,0.009769638320789958,,0.7987987987987988,-0.002441251717261365,,0.7987987987987988,0.0060852306432542,,0.7987987987987988,-0.003406862143099803,,0.7987987987987988,0.008545658298431777
,,0.8028028028028027,0.0006488156869970486,,0.8028028028028027,0.013268335213865006,,0.8028028028028027,0.008400350662716041,,0.8028028028028027,0.00981860893893928,,0.8028028028028027,-0.0024534885679744546,,0.8028028028028027,0.006115733052493569,,0.8028028028028027,-0.00342393914632336,,0.8028028028028027,0.00858849367837379
,,0.8068068068068066,0.0006520516754608743,,0.8068068068068066,0.013334511449345629,,0.8068068068068066,0.008442247673502653,,0.8068068068068066,0.009867579557088602,,0.8068068068068066,-0.0024657254186875436,,0.8068068068068066,0.006146235461732938,,0.8068068068068066,-0.0034410161495469177,,0.8068068068068066,0.008631329058315802
,,0.810810810810811,0.0006552876639247002,,0.810810810810811,0.013400687684826258,,0.810810810810811,0.00848414468428927,,0.810810810810811,0.00991655017523793,,0.810810810810811,-0.0024779622694006344,,0.810810810810811,0.006176737870972311,,0.810810810810811,-0.003458093152770477,,0.810810810810811,0.00867416443825782
,,0.8148148148148149,0.0006585236523885258,,0.8148148148148149,0.01346686392030688,,0.8148148148148149,0.008526041695075884,,0.8148148148148149,0.009965520793387252,,0.8148148148148149,-0.002490199120113724,,0.8148148148148149,0.006207240280211679,,0.8148148148148149,-0.0034751701559940346,,0.8148148148148149,0.008716999818199834
,,0.8188188188188188,0.0006617596408523515,,0.8188188188188188,0.013533040155787502,,0.8188188188188188,0.008567938705862496,,0.8188188188188188,0.010014491411536574,,0.8188188188188188,-0.002502435970826813,,0.8188188188188188,0.006237742689451048,,0.8188188188188188,-0.003492247159217592,,0.8188188188188188,0.008759835198141845
,,0.8228228228228227,0.000664995629316177,,0.8228228228228227,0.013599216391268125,,0.8228228228228227,0.00860983571664911,,0.8228228228228227,0.010063462029685897,,0.8228228228228227,-0.0025146728215399024,,0.8228228228228227,0.0062682450986904165,,0.8228228228228227,-0.00350932416244115,,0.8228228228228227,0.008802670578083859
,,0.8268268268268266,0.0006682316177800026,,0.8268268268268266,0.013665392626748747,,0.8268268268268266,0.008651732727435722,,0.8268268268268266,0.010112432647835217,,0.8268268268268266,-0.0025269096722529915,,0.8268268268268266,0.006298747507929785,,0.8268268268268266,-0.0035264011656647074,,0.8268268268268266,0.008845505958025872
,,0.830830830830831,0.0006714676062438286,,0.830830830830831,0.013731568862229376,,0.830830830830831,0.008693629738222339,,0.830830830830831,0.010161403265984545,,0.830830830830831,-0.0025391465229660823,,0.830830830830831,0.006329249917169158,,0.830830830830831,-0.0035434781688882667,,0.830830830830831,0.008888341337967889
,,0.8348348348348349,0.0006747035947076542,,0.8348348348348349,0.013797745097709998,,0.8348348348348349,0.008735526749008952,,0.8348348348348349,0.010210373884133867,,0.8348348348348349,-0.0025513833736791713,,0.8348348348348349,0.006359752326408526,,0.8348348348348349,-0.0035605551721118243,,0.8348348348348349,0.008931176717909902
,,0.8388388388388388,0.0006779395831714799,,0.8388388388388388,0.01386392133319062,,0.8388388388388388,0.008777423759795564,,0.8388388388388388,0.010259344502283189,,0.8388388388388388,-0.002563620224392261,,0.8388388388388388,0.006390254735647895,,0.8388388388388388,-0.003577632175335382,,0.8388388388388388,0.008974012097851916
,,0.8428428428428427,0.0006811755716353054,,0.8428428428428427,0.013930097568671243,,0.8428428428428427,0.008819320770582178,,0.8428428428428427,0.010308315120432511,,0.8428428428428427,-0.00257585707510535,,0.8428428428428427,0.006420757144887264,,0.8428428428428427,-0.0035947091785589395,,0.8428428428428427,0.009016847477793929
,,0.8468468468468466,0.000684411560099131,,0.8468468468468466,0.013996273804151863,,0.8468468468468466,0.00886121778136879,,0.8468468468468466,0.010357285738581834,,0.8468468468468466,-0.0025880939258184394,,0.8468468468468466,0.006451259554126633,,0.8468468468468466,-0.0036117861817824967,,0.8468468468468466,0.00905968285773594
,,0.850850850850851,0.000687647548562957,,0.850850850850851,0.014062450039632494,,0.850850850850851,0.008903114792155407,,0.850850850850851,0.010406256356731161,,0.850850850850851,-0.0026003307765315297,,0.850850850850851,0.006481761963366004,,0.850850850850851,-0.0036288631850060564,,0.850850850850851,0.00910251823767796
,,0.8548548548548549,0.0006908835370267826,,0.8548548548548549,0.014128626275113115,,0.8548548548548549,0.00894501180294202,,0.8548548548548549,0.010455226974880483,,0.8548548548548549,-0.002612567627244619,,0.8548548548548549,0.006512264372605373,,0.8548548548548549,-0.0036459401882296136,,0.8548548548548549,0.009145353617619973
,,0.8588588588588588,0.0006941195254906083,,0.8588588588588588,0.014194802510593737,,0.8588588588588588,0.008986908813728633,,0.8588588588588588,0.010504197593029804,,0.8588588588588588,-0.0026248044779577082,,0.8588588588588588,0.006542766781844742,,0.8588588588588588,-0.003663017191453171,,0.8588588588588588,0.009188188997561984
,,0.8628628628628627,0.0006973555139544338,,0.8628628628628627,0.014260978746074359,,0.8628628628628627,0.009028805824515245,,0.8628628628628627,0.010553168211179126,,0.8628628628628627,-0.0026370413286707977,,0.8628628628628627,0.006573269191084111,,0.8628628628628627,-0.003680094194676729,,0.8628628628628627,0.009231024377503998
,,0.8668668668668666,0.0007005915024182594,,0.8668668668668666,0.014327154981554981,,0.8668668668668666,0.009070702835301859,,0.8668668668668666,0.010602138829328448,,0.8668668668668666,-0.002649278179383887,,0.8668668668668666,0.00660377160032348,,0.8668668668668666,-0.0036971711979002864,,0.8668668668668666,0.009273859757446011
,,0.870870870870871,0.0007038274908820854,,0.870870870870871,0.01439333121703561,,0.870870870870871,0.009112599846088476,,0.870870870870871,0.010651109447477776,,0.870870870870871,-0.0026615150300969776,,0.870870870870871,0.006634274009562851,,0.870870870870871,-0.0037142482011238457,,0.870870870870871,0.00931669513738803
,,0.8748748748748749,0.000707063479345911,,0.8748748748748749,0.014459507452516233,,0.8748748748748749,0.009154496856875088,,0.8748748748748749,0.010700080065627098,,0.8748748748748749,-0.002673751880810067,,0.8748748748748749,0.00666477641880222,,0.8748748748748749,-0.0037313252043474033,,0.8748748748748749,0.009359530517330041
,,0.8788788788788788,0.0007102994678097367,,0.8788788788788788,0.014525683687996855,,0.8788788788788788,0.009196393867661702,,0.8788788788788788,0.01074905068377642,,0.8788788788788788,-0.002685988731523156,,0.8788788788788788,0.006695278828041589,,0.8788788788788788,-0.003748402207570961,,0.8788788788788788,0.009402365897272055
,,0.8828828828828827,0.0007135354562735622,,0.8828828828828827,0.014591859923477477,,0.8828828828828827,0.009238290878448314,,0.8828828828828827,0.010798021301925743,,0.8828828828828827,-0.0026982255822362456,,0.8828828828828827,0.006725781237280958,,0.8828828828828827,-0.0037654792107945185,,0.8828828828828827,0.009445201277214068
,,0.8868868868868867,0.0007167714447373878,,0.8868868868868867,0.014658036158958098,,0.8868868868868867,0.009280187889234928,,0.8868868868868867,0.010846991920075063,,0.8868868868868867,-0.0027104624329493347,,0.8868868868868867,0.006756283646520327,,0.8868868868868867,-0.0037825562140180757,,0.8868868868868867,0.009488036657156081
,,0.890890890890891,0.0007200074332012138,,0.890890890890891,0.014724212394438729,,0.890890890890891,0.009322084900021545,,0.890890890890891,0.01089596253822439,,0.890890890890891,-0.0027226992836624254,,0.890890890890891,0.0067867860557596985,,0.890890890890891,-0.0037996332172416354,,0.890890890890891,0.009530872037098098
,,0.8948948948948949,0.0007232434216650394,,0.8948948948948949,0.014790388629919349,,0.8948948948948949,0.009363981910808157,,0.8948948948948949,0.010944933156373713,,0.8948948948948949,-0.0027349361343755145,,0.8948948948948949,0.006817288464999067,,0.8948948948948949,-0.0038167102204651926,,0.8948948948948949,0.009573707417040112
,,0.8988988988988988,0.000726479410128865,,0.8988988988988988,0.014856564865399971,,0.8988988988988988,0.009405878921594769,,0.8988988988988988,0.010993903774523035,,0.8988988988988988,-0.002747172985088604,,0.8988988988988988,0.006847790874238436,,0.8988988988988988,-0.00383378722368875,,0.8988988988988988,0.009616542796982125
,,0.9029029029029028,0.0007297153985926906,,0.9029029029029028,0.014922741100880594,,0.9029029029029028,0.009447775932381382,,0.9029029029029028,0.011042874392672358,,0.9029029029029028,-0.002759409835801693,,0.9029029029029028,0.006878293283477805,,0.9029029029029028,-0.003850864226912308,,0.9029029029029028,0.009659378176924137
,,0.9069069069069067,0.0007329513870565162,,0.9069069069069067,0.014988917336361216,,0.9069069069069067,0.009489672943167994,,0.9069069069069067,0.01109184501082168,,0.9069069069069067,-0.0027716466865147825,,0.9069069069069067,0.006908795692717173,,0.9069069069069067,-0.0038679412301358654,,0.9069069069069067,0.00970221355686615
,,0.910910910910911,0.0007361873755203422,,0.910910910910911,0.015055093571841845,,0.910910910910911,0.009531569953954612,,0.910910910910911,0.011140815628971007,,0.910910910910911,-0.002783883537227873,,0.910910910910911,0.006939298101956546,,0.910910910910911,-0.0038850182333594247,,0.910910910910911,0.009745048936808168
,,0.914914914914915,0.0007394233639841678,,0.914914914914915,0.015121269807322467,,0.914914914914915,0.009573466964741225,,0.914914914914915,0.01118978624712033,,0.914914914914915,-0.0027961203879409624,,0.914914914914915,0.0069698005111959145,,0.914914914914915,-0.0039020952365829823,,0.914914914914915,0.00978788431675018
,,0.9189189189189189,0.0007426593524479934,,0.9189189189189189,0.01518744604280309,,0.9189189189189189,0.009615363975527837,,0.9189189189189189,0.01123875686526965,,0.9189189189189189,-0.0028083572386540514,,0.9189189189189189,0.0070003029204352835,,0.9189189189189189,-0.0039191722398065395,,0.9189189189189189,0.009830719696692193
,,0.9229229229229228,0.000745895340911819,,0.9229229229229228,0.015253622278283712,,0.9229229229229228,0.009657260986314451,,0.9229229229229228,0.011287727483418972,,0.9229229229229228,-0.002820594089367141,,0.9229229229229228,0.007030805329674652,,0.9229229229229228,-0.003936249243030097,,0.9229229229229228,0.009873555076634207
,,0.9269269269269267,0.0007491313293756446,,0.9269269269269267,0.015319798513764334,,0.9269269269269267,0.009699157997101063,,0.9269269269269267,0.011336698101568295,,0.9269269269269267,-0.00283283094008023,,0.9269269269269267,0.00706130773891402,,0.9269269269269267,-0.003953326246253655,,0.9269269269269267,0.00991639045657622
,,0.930930930930931,0.0007523673178394706,,0.930930930930931,0.015385974749244963,,0.930930930930931,0.00974105500788768,,0.930930930930931,0.011385668719717622,,0.930930930930931,-0.0028450677907933208,,0.930930930930931,0.007091810148153393,,0.930930930930931,-0.003970403249477214,,0.930930930930931,0.009959225836518237
,,0.934934934934935,0.0007556033063032962,,0.934934934934935,0.015452150984725585,,0.934934934934935,0.009782952018674294,,0.934934934934935,0.011434639337866944,,0.934934934934935,-0.0028573046415064102,,0.934934934934935,0.007122312557392762,,0.934934934934935,-0.003987480252700772,,0.934934934934935,0.01000206121646025
,,0.9389389389389389,0.0007588392947671218,,0.9389389389389389,0.015518327220206206,,0.9389389389389389,0.009824849029460906,,0.9389389389389389,0.011483609956016267,,0.9389389389389389,-0.0028695414922194993,,0.9389389389389389,0.007152814966632131,,0.9389389389389389,-0.004004557255924329,,0.9389389389389389,0.010044896596402264
,,0.9429429429429428,0.0007620752832309473,,0.9429429429429428,0.015584503455686828,,0.9429429429429428,0.00986674604024752,,0.9429429429429428,0.011532580574165589,,0.9429429429429428,-0.0028817783429325888,,0.9429429429429428,0.007183317375871499,,0.9429429429429428,-0.004021634259147887,,0.9429429429429428,0.010087731976344275
,,0.9469469469469471,0.0007653112716947733,,0.9469469469469471,0.015650679691167457,,0.9469469469469471,0.009908643051034137,,0.9469469469469471,0.011581551192314916,,0.9469469469469471,-0.002894015193645679,,0.9469469469469471,0.007213819785110871,,0.9469469469469471,-0.004038711262371446,,0.9469469469469471,0.010130567356286294
,,0.9509509509509511,0.0007685472601585989,,0.9509509509509511,0.01571685592664808,,0.9509509509509511,0.009950540061820749,,0.9509509509509511,0.011630521810464237,,0.9509509509509511,-0.0029062520443587686,,0.9509509509509511,0.00724432219435024,,0.9509509509509511,-0.004055788265595004,,0.9509509509509511,0.010173402736228307
,,0.954954954954955,0.0007717832486224246,,0.954954954954955,0.015783032162128702,,0.954954954954955,0.009992437072607361,,0.954954954954955,0.01167949242861356,,0.954954954954955,-0.0029184888950718577,,0.954954954954955,0.007274824603589609,,0.954954954954955,-0.004072865268818561,,0.954954954954955,0.010216238116170319
,,0.9589589589589589,0.0007750192370862502,,0.9589589589589589,0.015849208397609324,,0.9589589589589589,0.010034334083393975,,0.9589589589589589,0.011728463046762881,,0.9589589589589589,-0.002930725745784947,,0.9589589589589589,0.007305327012828978,,0.9589589589589589,-0.004089942272042119,,0.9589589589589589,0.010259073496112332
,,0.9629629629629628,0.0007782552255500757,,0.9629629629629628,0.015915384633089946,,0.9629629629629628,0.010076231094180587,,0.9629629629629628,0.011777433664912204,,0.9629629629629628,-0.002942962596498036,,0.9629629629629628,0.007335829422068346,,0.9629629629629628,-0.0041070192752656765,,0.9629629629629628,0.010301908876054346
,,0.9669669669669672,0.0007814912140139017,,0.9669669669669672,0.015981560868570575,,0.9669669669669672,0.010118128104967204,,0.9669669669669672,0.011826404283061531,,0.9669669669669672,-0.002955199447211127,,0.9669669669669672,0.007366331831307718,,0.9669669669669672,-0.004124096278489236,,0.9669669669669672,0.010344744255996364
,,0.9709709709709711,0.0007847272024777273,,0.9709709709709711,0.016047737104051198,,0.9709709709709711,0.010160025115753818,,0.9709709709709711,0.011875374901210854,,0.9709709709709711,-0.002967436297924216,,0.9709709709709711,0.007396834240547087,,0.9709709709709711,-0.0041411732817127934,,0.9709709709709711,0.010387579635938376
,,0.974974974974975,0.000787963190941553,,0.974974974974975,0.01611391333953182,,0.974974974974975,0.01020192212654043,,0.974974974974975,0.011924345519360176,,0.974974974974975,-0.0029796731486373055,,0.974974974974975,0.007427336649786456,,0.974974974974975,-0.004158250284936351,,0.974974974974975,0.01043041501588039
,,0.9789789789789789,0.0007911991794053786,,0.9789789789789789,0.016180089575012442,,0.9789789789789789,0.010243819137327043,,0.9789789789789789,0.011973316137509496,,0.9789789789789789,-0.0029919099993503946,,0.9789789789789789,0.007457839059025824,,0.9789789789789789,-0.004175327288159909,,0.9789789789789789,0.010473250395822403
,,0.9829829829829828,0.0007944351678692041,,0.9829829829829828,0.016246265810493064,,0.9829829829829828,0.010285716148113655,,0.9829829829829828,0.012022286755658819,,0.9829829829829828,-0.003004146850063484,,0.9829829829829828,0.007488341468265193,,0.9829829829829828,-0.004192404291383466,,0.9829829829829828,0.010516085775764416
,,0.9869869869869872,0.0007976711563330302,,0.9869869869869872,0.016312442045973694,,0.9869869869869872,0.010327613158900273,,0.9869869869869872,0.012071257373808146,,0.9869869869869872,-0.003016383700776575,,0.9869869869869872,0.007518843877504565,,0.9869869869869872,-0.004209481294607026,,0.9869869869869872,0.010558921155706433
,,0.9909909909909911,0.0008009071447968557,,0.9909909909909911,0.016378618281454316,,0.9909909909909911,0.010369510169686886,,0.9909909909909911,0.012120227991957468,,0.9909909909909911,-0.003028620551489664,,0.9909909909909911,0.007549346286743934,,0.9909909909909911,-0.004226558297830583,,0.9909909909909911,0.010601756535648446
,,0.994994994994995,0.0008041431332606814,,0.994994994994995,0.016444794516934938,,0.994994994994995,0.010411407180473498,,0.994994994994995,0.01216919861010679,,0.994994994994995,-0.0030408574022027534,,0.994994994994995,0.007579848695983303,,0.994994994994995,-0.004243635301054141,,0.994994994994995,0.01064459191559046
,,0.9989989989989989,0.000807379121724507,,0.9989989989989989,0.016510970752415557,,0.9989989989989989,0.01045330419126011,,0.9989989989989989,0.012218169228256113,,0.9989989989989989,-0.0030530942529158425,,0.9989989989989989,0.007610351105222671,,0.9989989989989989,-0.0042607123042776975,,0.9989989989989989,0.010687427295532471
,,1.0030030030030028,0.0008106151101883325,,1.0030030030030028,0.01657714698789618,,1.0030030030030028,0.010495201202046724,,1.0030030030030028,0.012267139846405435,,1.0030030030030028,-0.003065331103628932,,1.0030030030030028,0.00764085351446204,,1.0030030030030028,-0.004277789307501255,,1.0030030030030028,0.010730262675474484
,,1.0070070070070072,0.0008138510986521586,,1.0070070070070072,0.016643323223376808,,1.0070070070070072,0.010537098212833341,,1.0070070070070072,0.012316110464554763,,1.0070070070070072,-0.0030775679543420223,,1.0070070070070072,0.007671355923701413,,1.0070070070070072,-0.004294866310724814,,1.0070070070070072,0.010773098055416503
,,1.011011011011011,0.0008170870871159841,,1.011011011011011,0.01670949945885743,,1.011011011011011,0.010578995223619953,,1.011011011011011,0.012365081082704083,,1.011011011011011,-0.003089804805055112,,1.011011011011011,0.0077018583329407815,,1.011011011011011,-0.004311943313948372,,1.011011011011011,0.010815933435358515
,,1.015015015015015,0.0008203230755798097,,1.015015015015015,0.016775675694338053,,1.015015015015015,0.010620892234406567,,1.015015015015015,0.012414051700853405,,1.015015015015015,-0.003102041655768201,,1.015015015015015,0.0077323607421801496,,1.015015015015015,-0.00432902031717193,,1.015015015015015,0.010858768815300528
,,1.019019019019019,0.0008235590640436354,,1.019019019019019,0.016841851929818675,,1.019019019019019,0.010662789245193179,,1.019019019019019,0.012463022319002728,,1.019019019019019,-0.0031142785064812903,,1.019019019019019,0.0077628631514195185,,1.019019019019019,-0.004346097320395487,,1.019019019019019,0.010901604195242541
,,1.0230230230230228,0.0008267950525074609,,1.0230230230230228,0.016908028165299297,,1.0230230230230228,0.010704686255979793,,1.0230230230230228,0.01251199293715205,,1.0230230230230228,-0.0031265153571943794,,1.0230230230230228,0.007793365560658887,,1.0230230230230228,-0.004363174323619045,,1.0230230230230228,0.010944439575184555
,,1.0270270270270272,0.000830031040971287,,1.0270270270270272,0.016974204400779926,,1.0270270270270272,0.01074658326676641,,1.0270270270270272,0.012560963555301377,,1.0270270270270272,-0.00313875220790747,,1.0270270270270272,0.007823867969898259,,1.0270270270270272,-0.004380251326842604,,1.0270270270270272,0.010987274955126572
,,1.031031031031031,0.0008332670294351125,,1.031031031031031,0.01704038063626055,,1.031031031031031,0.010788480277553022,,1.031031031031031,0.0126099341734507,,1.031031031031031,-0.0031509890586205592,,1.031031031031031,0.007854370379137629,,1.031031031031031,-0.004397328330066162,,1.031031031031031,0.011030110335068585
,,1.035035035035035,0.0008365030178989381,,1.035035035035035,0.01710655687174117,,1.035035035035035,0.010830377288339636,,1.035035035035035,0.012658904791600022,,1.035035035035035,-0.0031632259093336487,,1.035035035035035,0.007884872788376997,,1.035035035035035,-0.004414405333289719,,1.035035035035035,0.011072945715010598
,,1.039039039039039,0.0008397390063627638,,1.039039039039039,0.017172733107221793,,1.039039039039039,0.010872274299126248,,1.039039039039039,0.012707875409749343,,1.039039039039039,-0.0031754627600467378,,1.039039039039039,0.007915375197616367,,1.039039039039039,-0.004431482336513277,,1.039039039039039,0.01111578109495261
,,1.0430430430430429,0.0008429749948265894,,1.0430430430430429,0.017238909342702415,,1.0430430430430429,0.01091417130991286,,1.0430430430430429,0.012756846027898665,,1.0430430430430429,-0.0031876996107598273,,1.0430430430430429,0.007945877606855735,,1.0430430430430429,-0.0044485593397368345,,1.0430430430430429,0.011158616474894623
,,1.0470470470470472,0.0008462109832904154,,1.0470470470470472,0.017305085578183044,,1.0470470470470472,0.010956068320699478,,1.0470470470470472,0.012805816646047992,,1.0470470470470472,-0.003199936461472918,,1.0470470470470472,0.007976380016095106,,1.0470470470470472,-0.004465636342960394,,1.0470470470470472,0.011201451854836642
,,1.0510510510510511,0.0008494469717542409,,1.0510510510510511,0.017371261813663667,,1.0510510510510511,0.01099796533148609,,1.0510510510510511,0.012854787264197315,,1.0510510510510511,-0.003212173312186007,,1.0510510510510511,0.008006882425334476,,1.0510510510510511,-0.0044827133461839514,,1.0510510510510511,0.011244287234778655
,,1.055055055055055,0.0008526829602180665,,1.055055055055055,0.01743743804914429,,1.055055055055055,0.011039862342272702,,1.055055055055055,0.012903757882346637,,1.055055055055055,-0.0032244101628990966,,1.055055055055055,0.008037384834573844,,1.055055055055055,-0.004499790349407509,,1.055055055055055,0.011287122614720667
,,1.059059059059059,0.0008559189486818922,,1.059059059059059,0.01750361428462491,,1.059059059059059,0.011081759353059316,,1.059059059059059,0.012952728500495959,,1.059059059059059,-0.0032366470136121856,,1.059059059059059,0.008067887243813214,,1.059059059059059,-0.004516867352631067,,1.059059059059059,0.01132995799466268
,,1.0630630630630629,0.0008591549371457178,,1.0630630630630629,0.017569790520105533,,1.0630630630630629,0.011123656363845928,,1.0630630630630629,0.013001699118645281,,1.0630630630630629,-0.003248883864325275,,1.0630630630630629,0.008098389653052582,,1.0630630630630629,-0.004533944355854624,,1.0630630630630629,0.011372793374604694
,,1.0670670670670672,0.0008623909256095438,,1.0670670670670672,0.017635966755586163,,1.0670670670670672,0.011165553374632545,,1.0670670670670672,0.013050669736794609,,1.0670670670670672,-0.0032611207150383655,,1.0670670670670672,0.008128892062291953,,1.0670670670670672,-0.0045510213590781836,,1.0670670670670672,0.01141562875454671
,,1.0710710710710711,0.0008656269140733693,,1.0710710710710711,0.017702142991066785,,1.0710710710710711,0.01120745038541916,,1.0710710710710711,0.01309964035494393,,1.0710710710710711,-0.003273357565751455,,1.0710710710710711,0.008159394471531323,,1.0710710710710711,-0.004568098362301741,,1.0710710710710711,0.011458464134488724
,,1.075075075075075,0.0008688629025371949,,1.075075075075075,0.017768319226547407,,1.075075075075075,0.011249347396205771,,1.075075075075075,0.013148610973093252,,1.075075075075075,-0.003285594416464544,,1.075075075075075,0.008189896880770691,,1.075075075075075,-0.004585175365525299,,1.075075075075075,0.011501299514430737
,,1.079079079079079,0.0008720988910010205,,1.079079079079079,0.01783449546202803,,1.079079079079079,0.011291244406992385,,1.079079079079079,0.013197581591242574,,1.079079079079079,-0.0032978312671776335,,1.079079079079079,0.008220399290010059,,1.079079079079079,-0.004602252368748856,,1.079079079079079,0.01154413489437275
,,1.0830830830830829,0.0008753348794648462,,1.0830830830830829,0.017900671697508648,,1.0830830830830829,0.011333141417778997,,1.0830830830830829,0.013246552209391896,,1.0830830830830829,-0.0033100681178907226,,1.0830830830830829,0.008250901699249429,,1.0830830830830829,-0.004619329371972413,,1.0830830830830829,0.011586970274314762
,,1.0870870870870872,0.0008785708679286721,,1.0870870870870872,0.01796684793298928,,1.0870870870870872,0.011375038428565614,,1.0870870870870872,0.013295522827541224,,1.0870870870870872,-0.0033223049686038134,,1.0870870870870872,0.0082814041084888,,1.0870870870870872,-0.004636406375195973,,1.0870870870870872,0.01162980565425678
,,1.0910910910910911,0.0008818068563924977,,1.0910910910910911,0.0180330241684699,,1.0910910910910911,0.011416935439352228,,1.0910910910910911,0.013344493445690546,,1.0910910910910911,-0.0033345418193169024,,1.0910910910910911,0.00831190651772817,,1.0910910910910911,-0.00465348337841953,,1.0910910910910911,0.011672641034198794
,,1.095095095095095,0.0008850428448563233,,1.095095095095095,0.01809920040395052,,1.095095095095095,0.01145883245013884,,1.095095095095095,0.013393464063839868,,1.095095095095095,-0.003346778670029992,,1.095095095095095,0.008342408926967538,,1.095095095095095,-0.004670560381643088,,1.095095095095095,0.011715476414140806
,,1.099099099099099,0.0008882788333201489,,1.099099099099099,0.018165376639431144,,1.099099099099099,0.011500729460925452,,1.099099099099099,0.013442434681989189,,1.099099099099099,-0.003359015520743081,,1.099099099099099,0.008372911336206906,,1.099099099099099,-0.004687637384866645,,1.099099099099099,0.011758311794082819
,,1.1031031031031029,0.0008915148217839746,,1.1031031031031029,0.018231552874911766,,1.1031031031031029,0.011542626471712066,,1.1031031031031029,0.013491405300138511,,1.1031031031031029,-0.0033712523714561704,,1.1031031031031029,0.008403413745446276,,1.1031031031031029,-0.004704714388090203,,1.1031031031031029,0.011801147174024832
,,1.1071071071071072,0.0008947508102478005,,1.1071071071071072,0.018297729110392395,,1.1071071071071072,0.011584523482498683,,1.1071071071071072,0.013540375918287838,,1.1071071071071072,-0.0033834892221692612,,1.1071071071071072,0.008433916154685648,,1.1071071071071072,-0.004721791391313762,,1.1071071071071072,0.01184398255396685
,,1.1111111111111112,0.0008979867987116261,,1.1111111111111112,0.018363905345873018,,1.1111111111111112,0.011626420493285295,,1.1111111111111112,0.01358934653643716,,1.1111111111111112,-0.0033957260728823503,,1.1111111111111112,0.008464418563925017,,1.1111111111111112,-0.00473886839453732,,1.1111111111111112,0.011886817933908863
,,1.115115115115115,0.0009012227871754517,,1.115115115115115,0.01843008158135364,,1.115115115115115,0.011668317504071908,,1.115115115115115,0.013638317154586483,,1.115115115115115,-0.0034079629235954398,,1.115115115115115,0.008494920973164385,,1.115115115115115,-0.004755945397760877,,1.115115115115115,0.011929653313850876
,,1.119119119119119,0.0009044587756392773,,1.119119119119119,0.018496257816834262,,1.119119119119119,0.01171021451485852,,1.119119119119119,0.013687287772735805,,1.119119119119119,-0.003420199774308529,,1.119119119119119,0.008525423382403753,,1.119119119119119,-0.004773022400984435,,1.119119119119119,0.01197248869379289
,,1.123123123123123,0.000907694764103103,,1.123123123123123,0.018562434052314884,,1.123123123123123,0.011752111525645134,,1.123123123123123,0.013736258390885128,,1.123123123123123,-0.0034324366250216183,,1.123123123123123,0.008555925791643123,,1.123123123123123,-0.0047900994042079925,,1.123123123123123,0.012015324073734901
,,1.1271271271271273,0.0009109307525669289,,1.1271271271271273,0.018628610287795513,,1.1271271271271273,0.011794008536431751,,1.1271271271271273,0.013785229009034455,,1.1271271271271273,-0.0034446734757347087,,1.1271271271271273,0.008586428200882495,,1.1271271271271273,-0.004807176407431552,,1.1271271271271273,0.01205815945367692
,,1.1311311311311312,0.0009141667410307544,,1.1311311311311312,0.018694786523276136,,1.1311311311311312,0.011835905547218363,,1.1311311311311312,0.013834199627183776,,1.1311311311311312,-0.003456910326447798,,1.1311311311311312,0.008616930610121863,,1.1311311311311312,-0.0048242534106551094,,1.1311311311311312,0.012100994833618933
,,1.135135135135135,0.0009174027294945801,,1.135135135135135,0.018760962758756758,,1.135135135135135,0.011877802558004977,,1.135135135135135,0.013883170245333098,,1.135135135135135,-0.003469147177160887,,1.135135135135135,0.008647433019361233,,1.135135135135135,-0.004841330413878667,,1.135135135135135,0.012143830213560946
,,1.139139139139139,0.0009206387179584057,,1.139139139139139,0.01882713899423738,,1.139139139139139,0.011919699568791589,,1.139139139139139,0.01393214086348242,,1.139139139139139,-0.0034813840278739767,,1.139139139139139,0.0086779354286006,,1.139139139139139,-0.004858407417102225,,1.139139139139139,0.012186665593502958
,,1.143143143143143,0.0009238747064222314,,1.143143143143143,0.018893315229718002,,1.143143143143143,0.011961596579578201,,1.143143143143143,0.013981111481631742,,1.143143143143143,-0.0034936208785870657,,1.143143143143143,0.00870843783783997,,1.143143143143143,-0.004875484420325782,,1.143143143143143,0.012229500973444971
,,1.1471471471471473,0.0009271106948860573,,1.1471471471471473,0.01895949146519863,,1.1471471471471473,0.01200349359036482,,1.1471471471471473,0.01403008209978107,,1.1471471471471473,-0.0035058577293001565,,1.1471471471471473,0.008738940247079342,,1.1471471471471473,-0.0048925614235493416,,1.1471471471471473,0.01227233635338699
,,1.1511511511511512,0.0009303466833498828,,1.1511511511511512,0.019025667700679254,,1.1511511511511512,0.012045390601151432,,1.1511511511511512,0.014079052717930392,,1.1511511511511512,-0.0035180945800132456,,1.1511511511511512,0.00876944265631871,,1.1511511511511512,-0.004909638426772899,,1.1511511511511512,0.012315171733329001
,,1.155155155155155,0.0009335826718137085,,1.155155155155155,0.019091843936159876,,1.155155155155155,0.012087287611938044,,1.155155155155155,0.014128023336079714,,1.155155155155155,-0.003530331430726335,,1.155155155155155,0.00879994506555808,,1.155155155155155,-0.004926715429996457,,1.155155155155155,0.012358007113271015
,,1.159159159159159,0.0009368186602775341,,1.159159159159159,0.019158020171640498,,1.159159159159159,0.012129184622724658,,1.159159159159159,0.014176993954229035,,1.159159159159159,-0.003542568281439424,,1.159159159159159,0.008830447474797448,,1.159159159159159,-0.004943792433220014,,1.159159159159159,0.012400842493213028
,,1.163163163163163,0.0009400546487413597,,1.163163163163163,0.01922419640712112,,1.163163163163163,0.01217108163351127,,1.163163163163163,0.014225964572378357,,1.163163163163163,-0.0035548051321525136,,1.163163163163163,0.008860949884036818,,1.163163163163163,-0.004960869436443572,,1.163163163163163,0.012443677873155042
,,1.1671671671671673,0.0009432906372051857,,1.1671671671671673,0.01929037264260175,,1.1671671671671673,0.012212978644297887,,1.1671671671671673,0.014274935190527685,,1.1671671671671673,-0.0035670419828656044,,1.1671671671671673,0.00889145229327619,,1.1671671671671673,-0.004977946439667131,,1.1671671671671673,0.012486513253097058
,,1.1711711711711712,0.0009465266256690112,,1.1711711711711712,0.019356548878082372,,1.1711711711711712,0.0122548756550845,,1.1711711711711712,0.014323905808677007,,1.1711711711711712,-0.0035792788335786935,,1.1711711711711712,0.008921954702515557,,1.1711711711711712,-0.004995023442890689,,1.1711711711711712,0.012529348633039072
,,1.1751751751751751,0.0009497626141328369,,1.1751751751751751,0.01942272511356299,,1.1751751751751751,0.012296772665871113,,1.1751751751751751,0.01437287642682633,,1.1751751751751751,-0.003591515684291783,,1.1751751751751751,0.008952457111754927,,1.1751751751751751,-0.005012100446114246,,1.1751751751751751,0.012572184012981085
,,1.179179179179179,0.0009529986025966625,,1.179179179179179,0.019488901349043613,,1.179179179179179,0.012338669676657726,,1.179179179179179,0.014421847044975651,,1.179179179179179,-0.003603752535004872,,1.179179179179179,0.008982959520994295,,1.179179179179179,-0.005029177449337803,,1.179179179179179,0.012615019392923097
,,1.183183183183183,0.0009562345910604881,,1.183183183183183,0.019555077584524235,,1.183183183183183,0.012380566687444338,,1.183183183183183,0.014470817663124974,,1.183183183183183,-0.0036159893857179615,,1.183183183183183,0.009013461930233665,,1.183183183183183,-0.005046254452561361,,1.183183183183183,0.01265785477286511
,,1.1871871871871873,0.0009594705795243141,,1.1871871871871873,0.019621253820004864,,1.1871871871871873,0.012422463698230956,,1.1871871871871873,0.014519788281274301,,1.1871871871871873,-0.003628226236431052,,1.1871871871871873,0.009043964339473036,,1.1871871871871873,-0.00506333145578492,,1.1871871871871873,0.012700690152807129
,,1.1911911911911912,0.0009627065679881396,,1.1911911911911912,0.019687430055485487,,1.1911911911911912,0.01246436070901757,,1.1911911911911912,0.014568758899423622,,1.1911911911911912,-0.0036404630871441413,,1.1911911911911912,0.009074466748712404,,1.1911911911911912,-0.005080408459008478,,1.1911911911911912,0.01274352553274914
,,1.1951951951951951,0.0009659425564519653,,1.1951951951951951,0.01975360629096611,,1.1951951951951951,0.012506257719804181,,1.1951951951951951,0.014617729517572944,,1.1951951951951951,-0.0036526999378572304,,1.1951951951951951,0.009104969157951774,,1.1951951951951951,-0.005097485462232035,,1.1951951951951951,0.012786360912691154
,,1.199199199199199,0.0009691785449157909,,1.199199199199199,0.01981978252644673,,1.199199199199199,0.012548154730590793,,1.199199199199199,0.014666700135722266,,1.199199199199199,-0.00366493678857032,,1.199199199199199,0.009135471567191142,,1.199199199199199,-0.005114562465455593,,1.199199199199199,0.012829196292633167
,,1.203203203203203,0.0009724145333796165,,1.203203203203203,0.019885958761927353,,1.203203203203203,0.012590051741377407,,1.203203203203203,0.014715670753871589,,1.203203203203203,-0.003677173639283409,,1.203203203203203,0.009165973976430512,,1.203203203203203,-0.0051316394686791505,,1.203203203203203,0.01287203167257518
,,1.2072072072072073,0.0009756505218434425,,1.2072072072072073,0.019952134997407982,,1.2072072072072073,0.012631948752164024,,1.2072072072072073,0.014764641372020916,,1.2072072072072073,-0.0036894104899964997,,1.2072072072072073,0.009196476385669883,,1.2072072072072073,-0.00514871647190271,,1.2072072072072073,0.012914867052517197
,,1.2112112112112112,0.000978886510307268,,1.2112112112112112,0.020018311232888605,,1.2112112112112112,0.012673845762950636,,1.2112112112112112,0.014813611990170238,,1.2112112112112112,-0.003701647340709589,,1.2112112112112112,0.009226978794909252,,1.2112112112112112,-0.0051657934751262674,,1.2112112112112112,0.01295770243245921
,,1.2152152152152151,0.0009821224987710936,,1.2152152152152151,0.020084487468369227,,1.2152152152152151,0.01271574277373725,,1.2152152152152151,0.01486258260831956,,1.2152152152152151,-0.0037138841914226783,,1.2152152152152151,0.009257481204148621,,1.2152152152152151,-0.005182870478349825,,1.2152152152152151,0.013000537812401224
,,1.219219219219219,0.0009853584872349193,,1.219219219219219,0.02015066370384985,,1.219219219219219,0.012757639784523862,,1.219219219219219,0.014911553226468883,,1.219219219219219,-0.0037261210421357677,,1.219219219219219,0.00928798361338799,,1.219219219219219,-0.005199947481573383,,1.219219219219219,0.013043373192343237
,,1.2232232232232234,0.0009885944756987451,,1.2232232232232234,0.02021683993933048,,1.2232232232232234,0.01279953679531048,,1.2232232232232234,0.014960523844618209,,1.2232232232232234,-0.003738357892848858,,1.2232232232232234,0.009318486022627361,,1.2232232232232234,-0.005217024484796942,,1.2232232232232234,0.013086208572285254
,,1.2272272272272273,0.0009918304641625708,,1.2272272272272273,0.0202830161748111,,1.2272272272272273,0.012841433806097093,,1.2272272272272273,0.01500949446276753,,1.2272272272272273,-0.0037505947435619476,,1.2272272272272273,0.00934898843186673,,1.2272272272272273,-0.0052341014880204996,,1.2272272272272273,0.013129043952227267
,,1.2312312312312312,0.0009950664526263964,,1.2312312312312312,0.020349192410291723,,1.2312312312312312,0.012883330816883705,,1.2312312312312312,0.015058465080916853,,1.2312312312312312,-0.0037628315942750366,,1.2312312312312312,0.009379490841106099,,1.2312312312312312,-0.005251178491244057,,1.2312312312312312,0.01317187933216928
,,1.2352352352352352,0.000998302441090222,,1.2352352352352352,0.020415368645772345,,1.2352352352352352,0.012925227827670319,,1.2352352352352352,0.015107435699066175,,1.2352352352352352,-0.003775068444988126,,1.2352352352352352,0.009409993250345468,,1.2352352352352352,-0.005268255494467615,,1.2352352352352352,0.013214714712111292
,,1.239239239239239,0.0010015384295540477,,1.239239239239239,0.020481544881252967,,1.239239239239239,0.01296712483845693,,1.239239239239239,0.015156406317215498,,1.239239239239239,-0.003787305295701215,,1.239239239239239,0.009440495659584837,,1.239239239239239,-0.005285332497691172,,1.239239239239239,0.013257550092053306
,,1.2432432432432434,0.0010047744180178737,,1.2432432432432434,0.020547721116733596,,1.2432432432432434,0.013009021849243548,,1.2432432432432434,0.015205376935364825,,1.2432432432432434,-0.003799542146414306,,1.2432432432432434,0.009470998068824208,,1.2432432432432434,-0.005302409500914732,,1.2432432432432434,0.013300385471995324
,,1.2472472472472473,0.0010080104064816992,,1.2472472472472473,0.02061389735221422,,1.2472472472472473,0.013050918860030162,,1.2472472472472473,0.015254347553514147,,1.2472472472472473,-0.003811778997127395,,1.2472472472472473,0.009501500478063578,,1.2472472472472473,-0.005319486504138289,,1.2472472472472473,0.013343220851937336
,,1.2512512512512513,0.0010112463949455248,,1.2512512512512513,0.02068007358769484,,1.2512512512512513,0.013092815870816774,,1.2512512512512513,0.01530331817166347,,1.2512512512512513,-0.0038240158478404845,,1.2512512512512513,0.009532002887302946,,1.2512512512512513,-0.005336563507361847,,1.2512512512512513,0.01338605623187935
,,1.2552552552552552,0.0010144823834093504,,1.2552552552552552,0.020746249823175463,,1.2552552552552552,0.013134712881603386,,1.2552552552552552,0.01535228878981279,,1.2552552552552552,-0.0038362526985535736,,1.2552552552552552,0.009562505296542316,,1.2552552552552552,-0.0053536405105854045,,1.2552552552552552,0.013428891611821363
,,1.259259259259259,0.001017718371873176,,1.259259259259259,0.020812426058656082,,1.259259259259259,0.01317660989239,,1.259259259259259,0.015401259407962112,,1.259259259259259,-0.003848489549266663,,1.259259259259259,0.009593007705781684,,1.259259259259259,-0.005370717513808961,,1.259259259259259,0.013471726991763376
,,1.2632632632632634,0.0010209543603370021,,1.2632632632632634,0.020878602294136715,,1.2632632632632634,0.013218506903176616,,1.2632632632632634,0.01545023002611144,,1.2632632632632634,-0.003860726399979754,,1.2632632632632634,0.009623510115021055,,1.2632632632632634,-0.005387794517032521,,1.2632632632632634,0.013514562371705393
,,1.2672672672672673,0.0010241903488008275,,1.2672672672672673,0.020944778529617333,,1.2672672672672673,0.013260403913963228,,1.2672672672672673,0.015499200644260762,,1.2672672672672673,-0.003872963250692843,,1.2672672672672673,0.009654012524260425,,1.2672672672672673,-0.005404871520256078,,1.2672672672672673,0.013557397751647406
,,1.2712712712712713,0.0010274263372646532,,1.2712712712712713,0.021010954765097956,,1.2712712712712713,0.013302300924749842,,1.2712712712712713,0.015548171262410085,,1.2712712712712713,-0.0038852001014059324,,1.2712712712712713,0.009684514933499793,,1.2712712712712713,-0.005421948523479636,,1.2712712712712713,0.01360023313158942
,,1.2752752752752752,0.0010306623257284788,,1.2752752752752752,0.021077131000578578,,1.2752752752752752,0.013344197935536454,,1.2752752752752752,0.015597141880559407,,1.2752752752752752,-0.0038974369521190214,,1.2752752752752752,0.009715017342739163,,1.2752752752752752,-0.005439025526703193,,1.2752752752752752,0.013643068511531431
,,1.279279279279279,0.0010338983141923044,,1.279279279279279,0.0211433072360592,,1.279279279279279,0.013386094946323068,,1.279279279279279,0.015646112498708727,,1.279279279279279,-0.0039096738028321105,,1.279279279279279,0.009745519751978531,,1.279279279279279,-0.005456102529926751,,1.279279279279279,0.013685903891473445
,,1.2832832832832834,0.0010371343026561305,,1.2832832832832834,0.02120948347153983,,1.2832832832832834,0.013427991957109685,,1.2832832832832834,0.015695083116858057,,1.2832832832832834,-0.003921910653545201,,1.2832832832832834,0.009776022161217902,,1.2832832832832834,-0.00547317953315031,,1.2832832832832834,0.013728739271415463
,,1.2872872872872874,0.001040370291119956,,1.2872872872872874,0.02127565970702045,,1.2872872872872874,0.013469888967896297,,1.2872872872872874,0.01574405373500738,,1.2872872872872874,-0.00393414750425829,,1.2872872872872874,0.009806524570457272,,1.2872872872872874,-0.005490256536373868,,1.2872872872872874,0.013771574651357475
,,1.2912912912912913,0.0010436062795837816,,1.2912912912912913,0.021341835942501074,,1.2912912912912913,0.013511785978682911,,1.2912912912912913,0.0157930243531567,,1.2912912912912913,-0.00394638435497138,,1.2912912912912913,0.00983702697969664,,1.2912912912912913,-0.0055073335395974254,,1.2912912912912913,0.013814410031299488
,,1.2952952952952952,0.0010468422680476072,,1.2952952952952952,0.021408012177981696,,1.2952952952952952,0.013553682989469523,,1.2952952952952952,0.015841994971306023,,1.2952952952952952,-0.003958621205684469,,1.2952952952952952,0.009867529388936008,,1.2952952952952952,-0.005524410542820983,,1.2952952952952952,0.013857245411241502
,,1.299299299299299,0.0010500782565114328,,1.299299299299299,0.021474188413462318,,1.299299299299299,0.013595580000256135,,1.299299299299299,0.015890965589455342,,1.299299299299299,-0.003970858056397558,,1.299299299299299,0.009898031798175378,,1.299299299299299,-0.005541487546044541,,1.299299299299299,0.013900080791183515
,,1.3033033033033035,0.001053314244975259,,1.3033033033033035,0.021540364648942947,,1.3033033033033035,0.013637477011042754,,1.3033033033033035,0.01593993620760467,,1.3033033033033035,-0.003983094907110649,,1.3033033033033035,0.00992853420741475,,1.3033033033033035,-0.0055585645492681,,1.3033033033033035,0.013942916171125532
,,1.3073073073073074,0.0010565502334390843,,1.3073073073073074,0.02160654088442357,,1.3073073073073074,0.013679374021829366,,1.3073073073073074,0.015988906825753994,,1.3073073073073074,-0.003995331757823738,,1.3073073073073074,0.00995903661665412,,1.3073073073073074,-0.0055756415524916576,,1.3073073073073074,0.013985751551067545
,,1.3113113113113113,0.00105978622190291,,1.3113113113113113,0.021672717119904192,,1.3113113113113113,0.013721271032615978,,1.3113113113113113,0.016037877443903316,,1.3113113113113113,-0.004007568608536827,,1.3113113113113113,0.009989539025893487,,1.3113113113113113,-0.005592718555715215,,1.3113113113113113,0.014028586931009559
,,1.3153153153153152,0.0010630222103667356,,1.3153153153153152,0.021738893355384814,,1.3153153153153152,0.013763168043402592,,1.3153153153153152,0.016086848062052638,,1.3153153153153152,-0.004019805459249917,,1.3153153153153152,0.010020041435132855,,1.3153153153153152,-0.005609795558938773,,1.3153153153153152,0.014071422310951572
,,1.3193193193193191,0.0010662581988305612,,1.3193193193193191,0.021805069590865436,,1.3193193193193191,0.013805065054189204,,1.3193193193193191,0.01613581868020196,,1.3193193193193191,-0.004032042309963006,,1.3193193193193191,0.010050543844372225,,1.3193193193193191,-0.00562687256216233,,1.3193193193193191,0.014114257690893584
,,1.3233233233233235,0.0010694941872943873,,1.3233233233233235,0.021871245826346065,,1.3233233233233235,0.01384696206497582,,1.3233233233233235,0.016184789298351286,,1.3233233233233235,-0.004044279160676097,,1.3233233233233235,0.010081046253611597,,1.3233233233233235,-0.00564394956538589,,1.3233233233233235,0.014157093070835602
,,1.3273273273273274,0.0010727301757582127,,1.3273273273273274,0.021937422061826688,,1.3273273273273274,0.013888859075762434,,1.3273273273273274,0.01623375991650061,,1.3273273273273274,-0.004056516011389186,,1.3273273273273274,0.010111548662850967,,1.3273273273273274,-0.005661026568609447,,1.3273273273273274,0.014199928450777615
,,1.3313313313313313,0.0010759661642220383,,1.3313313313313313,0.02200359829730731,,1.3313313313313313,0.013930756086549046,,1.3313313313313313,0.01628273053464993,,1.3313313313313313,-0.004068752862102275,,1.3313313313313313,0.010142051072090335,,1.3313313313313313,-0.005678103571833005,,1.3313313313313313,0.014242763830719627
,,1.3353353353353352,0.001079202152685864,,1.3353353353353352,0.022069774532787932,,1.3353353353353352,0.01397265309733566,,1.3353353353353352,0.016331701152799253,,1.3353353353353352,-0.004080989712815365,,1.3353353353353352,0.010172553481329703,,1.3353353353353352,-0.0056951805750565625,,1.3353353353353352,0.01428559921066164
,,1.3393393393393391,0.0010824381411496896,,1.3393393393393391,0.022135950768268554,,1.3393393393393391,0.014014550108122272,,1.3393393393393391,0.016380671770948575,,1.3393393393393391,-0.004093226563528454,,1.3393393393393391,0.010203055890569072,,1.3393393393393391,-0.00571225757828012,,1.3393393393393391,0.014328434590603654
,,1.3433433433433435,0.0010856741296135157,,1.3433433433433435,0.022202127003749184,,1.3433433433433435,0.01405644711890889,,1.3433433433433435,0.0164296423890979,,1.3433433433433435,-0.004105463414241545,,1.3433433433433435,0.010233558299808444,,1.3433433433433435,-0.005729334581503679,,1.3433433433433435,0.01437126997054567
,,1.3473473473473474,0.001088910118077341,,1.3473473473473474,0.022268303239229806,,1.3473473473473474,0.014098344129695503,,1.3473473473473474,0.016478613007247223,,1.3473473473473474,-0.004117700264954634,,1.3473473473473474,0.010264060709047814,,1.3473473473473474,-0.005746411584727237,,1.3473473473473474,0.014414105350487684
,,1.3513513513513513,0.0010921461065411667,,1.3513513513513513,0.022334479474710425,,1.3513513513513513,0.014140241140482115,,1.3513513513513513,0.016527583625396546,,1.3513513513513513,-0.004129937115667723,,1.3513513513513513,0.010294563118287182,,1.3513513513513513,-0.005763488587950794,,1.3513513513513513,0.014456940730429697
,,1.3553553553553552,0.0010953820950049924,,1.3553553553553552,0.022400655710191047,,1.3553553553553552,0.014182138151268727,,1.3553553553553552,0.016576554243545868,,1.3553553553553552,-0.004142173966380812,,1.3553553553553552,0.01032506552752655,,1.3553553553553552,-0.005780565591174351,,1.3553553553553552,0.01449977611037171
,,1.3593593593593591,0.001098618083468818,,1.3593593593593591,0.02246683194567167,,1.3593593593593591,0.01422403516205534,,1.3593593593593591,0.01662552486169519,,1.3593593593593591,-0.004154410817093902,,1.3593593593593591,0.01035556793676592,,1.3593593593593591,-0.005797642594397909,,1.3593593593593591,0.014542611490313722
,,1.3633633633633635,0.001101854071932644,,1.3633633633633635,0.022533008181152298,,1.3633633633633635,0.014265932172841958,,1.3633633633633635,0.016674495479844516,,1.3633633633633635,-0.004166647667806992,,1.3633633633633635,0.010386070346005291,,1.3633633633633635,-0.005814719597621468,,1.3633633633633635,0.014585446870255741
,,1.3673673673673674,0.0011050900603964695,,1.3673673673673674,0.02259918441663292,,1.3673673673673674,0.01430782918362857,,1.3673673673673674,0.016723466097993838,,1.3673673673673674,-0.004178884518520082,,1.3673673673673674,0.01041657275524466,,1.3673673673673674,-0.005831796600845026,,1.3673673673673674,0.014628282250197754
,,1.3713713713713713,0.0011083260488602951,,1.3713713713713713,0.022665360652113543,,1.3713713713713713,0.014349726194415184,,1.3713713713713713,0.01677243671614316,,1.3713713713713713,-0.004191121369233171,,1.3713713713713713,0.010447075164484029,,1.3713713713713713,-0.0058488736040685834,,1.3713713713713713,0.014671117630139766
,,1.3753753753753752,0.0011115620373241208,,1.3753753753753752,0.022731536887594165,,1.3753753753753752,0.014391623205201796,,1.3753753753753752,0.016821407334292483,,1.3753753753753752,-0.00420335821994626,,1.3753753753753752,0.010477577573723397,,1.3753753753753752,-0.005865950607292141,,1.3753753753753752,0.01471395301008178
,,1.3793793793793792,0.0011147980257879464,,1.3793793793793792,0.022797713123074787,,1.3793793793793792,0.01443352021598841,,1.3793793793793792,0.016870377952441805,,1.3793793793793792,-0.004215595070659349,,1.3793793793793792,0.010508079982962767,,1.3793793793793792,-0.005883027610515699,,1.3793793793793792,0.014756788390023793
,,1.3833833833833835,0.0011180340142517725,,1.3833833833833835,0.022863889358555416,,1.3833833833833835,0.014475417226775027,,1.3833833833833835,0.016919348570591134,,1.3833833833833835,-0.00422783192137244,,1.3833833833833835,0.010538582392202138,,1.3833833833833835,-0.005900104613739258,,1.3833833833833835,0.01479962376996581
,,1.3873873873873874,0.0011212700027155979,,1.3873873873873874,0.02293006559403604,,1.3873873873873874,0.014517314237561639,,1.3873873873873874,0.016968319188740456,,1.3873873873873874,-0.00424006877208553,,1.3873873873873874,0.010569084801441506,,1.3873873873873874,-0.0059171816169628156,,1.3873873873873874,0.014842459149907823
,,1.3913913913913913,0.0011245059911794235,,1.3913913913913913,0.02299624182951666,,1.3913913913913913,0.014559211248348252,,1.3913913913913913,0.017017289806889775,,1.3913913913913913,-0.004252305622798619,,1.3913913913913913,0.010599587210680876,,1.3913913913913913,-0.005934258620186373,,1.3913913913913913,0.014885294529849836
,,1.3953953953953953,0.0011277419796432491,,1.3953953953953953,0.023062418064997283,,1.3953953953953953,0.014601108259134864,,1.3953953953953953,0.017066260425039097,,1.3953953953953953,-0.004264542473511708,,1.3953953953953953,0.010630089619920244,,1.3953953953953953,-0.005951335623409931,,1.3953953953953953,0.01492812990979185
,,1.3993993993993992,0.0011309779681070748,,1.3993993993993992,0.023128594300477905,,1.3993993993993992,0.014643005269921476,,1.3993993993993992,0.01711523104318842,,1.3993993993993992,-0.004276779324224797,,1.3993993993993992,0.010660592029159614,,1.3993993993993992,-0.005968412626633488,,1.3993993993993992,0.014970965289733863
,,1.4034034034034035,0.0011342139565709008,,1.4034034034034035,0.023194770535958534,,1.4034034034034035,0.014684902280708095,,1.4034034034034035,0.01716420166133775,,1.4034034034034035,-0.004289016174937888,,1.4034034034034035,0.010691094438398985,,1.4034034034034035,-0.005985489629857048,,1.4034034034034035,0.01501380066967588
,,1.4074074074074074,0.0011374499450347263,,1.4074074074074074,0.023260946771439157,,1.4074074074074074,0.014726799291494707,,1.4074074074074074,0.01721317227948707,,1.4074074074074074,-0.004301253025650977,,1.4074074074074074,0.010721596847638354,,1.4074074074074074,-0.006002566633080605,,1.4074074074074074,0.015056636049617893
,,1.4114114114114114,0.001140685933498552,,1.4114114114114114,0.02332712300691978,,1.4114114114114114,0.01476869630228132,,1.4114114114114114,0.017262142897636393,,1.4114114114114114,-0.004313489876364067,,1.4114114114114114,0.010752099256877723,,1.4114114114114114,-0.006019643636304163,,1.4114114114114114,0.015099471429559906
,,1.4154154154154153,0.0011439219219623775,,1.4154154154154153,0.0233932992424004,,1.4154154154154153,0.014810593313067933,,1.4154154154154153,0.017311113515785716,,1.4154154154154153,-0.004325726727077156,,1.4154154154154153,0.010782601666117091,,1.4154154154154153,-0.0060367206395277205,,1.4154154154154153,0.015142306809501918
,,1.4194194194194192,0.0011471579104262032,,1.4194194194194192,0.023459475477881023,,1.4194194194194192,0.014852490323854545,,1.4194194194194192,0.017360084133935035,,1.4194194194194192,-0.004337963577790245,,1.4194194194194192,0.010813104075356461,,1.4194194194194192,-0.006053797642751278,,1.4194194194194192,0.015185142189443931
,,1.4234234234234235,0.0011503938988900292,,1.4234234234234235,0.023525651713361653,,1.4234234234234235,0.014894387334641162,,1.4234234234234235,0.017409054752084364,,1.4234234234234235,-0.0043502004285033355,,1.4234234234234235,0.010843606484595833,,1.4234234234234235,-0.006070874645974837,,1.4234234234234235,0.01522797756938595
,,1.4274274274274275,0.0011536298873538547,,1.4274274274274275,0.023591827948842275,,1.4274274274274275,0.014936284345427776,,1.4274274274274275,0.017458025370233686,,1.4274274274274275,-0.0043624372792164245,,1.4274274274274275,0.0108741088938352,,1.4274274274274275,-0.006087951649198395,,1.4274274274274275,0.015270812949327962
,,1.4314314314314314,0.0011568658758176803,,1.4314314314314314,0.023658004184322897,,1.4314314314314314,0.014978181356214388,,1.4314314314314314,0.01750699598838301,,1.4314314314314314,-0.004374674129929514,,1.4314314314314314,0.01090461130307457,,1.4314314314314314,-0.006105028652421953,,1.4314314314314314,0.015313648329269975
,,1.4354354354354353,0.001160101864281506,,1.4354354354354353,0.023724180419803516,,1.4354354354354353,0.015020078367001002,,1.4354354354354353,0.01755596660653233,,1.4354354354354353,-0.0043869109806426035,,1.4354354354354353,0.010935113712313939,,1.4354354354354353,-0.006122105655645509,,1.4354354354354353,0.015356483709211988
,,1.4394394394394392,0.0011633378527453316,,1.4394394394394392,0.023790356655284138,,1.4394394394394392,0.015061975377787614,,1.4394394394394392,0.017604937224681653,,1.4394394394394392,-0.004399147831355693,,1.4394394394394392,0.010965616121553308,,1.4394394394394392,-0.006139182658869067,,1.4394394394394392,0.015399319089154002
,,1.4434434434434436,0.0011665738412091576,,1.4434434434434436,0.023856532890764767,,1.4434434434434436,0.015103872388574231,,1.4434434434434436,0.01765390784283098,,1.4434434434434436,-0.004411384682068783,,1.4434434434434436,0.01099611853079268,,1.4434434434434436,-0.006156259662092626,,1.4434434434434436,0.015442154469096019
,,1.4474474474474475,0.001169809829672983,,1.4474474474474475,0.02392270912624539,,1.4474474474474475,0.015145769399360845,,1.4474474474474475,0.0177028784609803,,1.4474474474474475,-0.004423621532781872,,1.4474474474474475,0.011026620940032048,,1.4474474474474475,-0.006173336665316184,,1.4474474474474475,0.015484989849038032
,,1.4514514514514514,0.0011730458181368087,,1.4514514514514514,0.02398888536172601,,1.4514514514514514,0.015187666410147457,,1.4514514514514514,0.017751849079129623,,1.4514514514514514,-0.0044358583834949615,,1.4514514514514514,0.011057123349271418,,1.4514514514514514,-0.0061904136685397414,,1.4514514514514514,0.015527825228980045
,,1.4554554554554553,0.0011762818066006343,,1.4554554554554553,0.024055061597206634,,1.4554554554554553,0.015229563420934069,,1.4554554554554553,0.017800819697278945,,1.4554554554554553,-0.004448095234208051,,1.4554554554554553,0.011087625758510786,,1.4554554554554553,-0.006207490671763299,,1.4554554554554553,0.015570660608922057
,,1.4594594594594597,0.0011795177950644604,,1.4594594594594597,0.024121237832687263,,1.4594594594594597,0.015271460431720686,,1.4594594594594597,0.01784979031542827,,1.4594594594594597,-0.004460332084921141,,1.4594594594594597,0.011118128167750157,,1.4594594594594597,-0.006224567674986858,,1.4594594594594597,0.015613495988864075
,,1.4634634634634636,0.001182753783528286,,1.4634634634634636,0.024187414068167885,,1.4634634634634636,0.0153133574425073,,1.4634634634634636,0.017898760933577593,,1.4634634634634636,-0.004472568935634231,,1.4634634634634636,0.011148630576989527,,1.4634634634634636,-0.006241644678210416,,1.4634634634634636,0.01565633136880609
,,1.4674674674674675,0.0011859897719921114,,1.4674674674674675,0.024253590303648508,,1.4674674674674675,0.015355254453293912,,1.4674674674674675,0.017947731551726916,,1.4674674674674675,-0.00448480578634732,,1.4674674674674675,0.011179132986228895,,1.4674674674674675,-0.0062587216814339736,,1.4674674674674675,0.015699166748748102
,,1.4714714714714714,0.001189225760455937,,1.4714714714714714,0.02431976653912913,,1.4714714714714714,0.015397151464080525,,1.4714714714714714,0.017996702169876238,,1.4714714714714714,-0.004497042637060409,,1.4714714714714714,0.011209635395468265,,1.4714714714714714,-0.006275798684657531,,1.4714714714714714,0.015742002128690116
,,1.4754754754754753,0.0011924617489197627,,1.4754754754754753,0.024385942774609752,,1.4754754754754753,0.015439048474867137,,1.4754754754754753,0.01804567278802556,,1.4754754754754753,-0.004509279487773498,,1.4754754754754753,0.011240137804707633,,1.4754754754754753,-0.006292875687881089,,1.4754754754754753,0.015784837508632125
,,1.4794794794794797,0.0011956977373835888,,1.4794794794794797,0.02445211901009038,,1.4794794794794797,0.015480945485653754,,1.4794794794794797,0.01809464340617489,,1.4794794794794797,-0.004521516338486589,,1.4794794794794797,0.011270640213947004,,1.4794794794794797,-0.006309952691104648,,1.4794794794794797,0.015827672888574146
,,1.4834834834834836,0.0011989337258474144,,1.4834834834834836,0.024518295245571003,,1.4834834834834836,0.015522842496440368,,1.4834834834834836,0.018143614024324208,,1.4834834834834836,-0.004533753189199678,,1.4834834834834836,0.011301142623186374,,1.4834834834834836,-0.006327029694328206,,1.4834834834834836,0.01587050826851616
,,1.4874874874874875,0.0012021697143112398,,1.4874874874874875,0.024584471481051626,,1.4874874874874875,0.01556473950722698,,1.4874874874874875,0.01819258464247353,,1.4874874874874875,-0.004545990039912768,,1.4874874874874875,0.011331645032425742,,1.4874874874874875,-0.006344106697551763,,1.4874874874874875,0.015913343648458173
,,1.4914914914914914,0.0012054057027750655,,1.4914914914914914,0.024650647716532248,,1.4914914914914914,0.015606636518013594,,1.4914914914914914,0.018241555260622853,,1.4914914914914914,-0.004558226890625857,,1.4914914914914914,0.011362147441665112,,1.4914914914914914,-0.006361183700775321,,1.4914914914914914,0.015956179028400182
,,1.4954954954954953,0.001208641691238891,,1.4954954954954953,0.02471682395201287,,1.4954954954954953,0.015648533528800204,,1.4954954954954953,0.018290525878772175,,1.4954954954954953,-0.004570463741338946,,1.4954954954954953,0.01139264985090448,,1.4954954954954953,-0.0063782607039988785,,1.4954954954954953,0.015999014408342196
,,1.4994994994994997,0.0012118776797027172,,1.4994994994994997,0.0247830001874935,,1.4994994994994997,0.015690430539586825,,1.4994994994994997,0.018339496496921504,,1.4994994994994997,-0.004582700592052037,,1.4994994994994997,0.011423152260143852,,1.4994994994994997,-0.006395337707222438,,1.4994994994994997,0.016041849788284216
,,1.5035035035035036,0.0012151136681665428,,1.5035035035035036,0.02484917642297412,,1.5035035035035036,0.015732327550373435,,1.5035035035035036,0.018388467115070826,,1.5035035035035036,-0.004594937442765126,,1.5035035035035036,0.011453654669383221,,1.5035035035035036,-0.006412414710445995,,1.5035035035035036,0.016084685168226226
,,1.5075075075075075,0.0012183496566303684,,1.5075075075075075,0.024915352658454744,,1.5075075075075075,0.01577422456116005,,1.5075075075075075,0.01843743773322015,,1.5075075075075075,-0.004607174293478216,,1.5075075075075075,0.01148415707862259,,1.5075075075075075,-0.006429491713669553,,1.5075075075075075,0.01612752054816824
,,1.5115115115115114,0.0012215856450941939,,1.5115115115115114,0.024981528893935366,,1.5115115115115114,0.015816121571946663,,1.5115115115115114,0.018486408351369468,,1.5115115115115114,-0.004619411144191305,,1.5115115115115114,0.01151465948786196,,1.5115115115115114,-0.006446568716893111,,1.5115115115115114,0.016170355928110253
,,1.5155155155155153,0.0012248216335580195,,1.5155155155155153,0.02504770512941599,,1.5155155155155153,0.015858018582733273,,1.5155155155155153,0.01853537896951879,,1.5155155155155153,-0.004631647994904394,,1.5155155155155153,0.011545161897101327,,1.5155155155155153,-0.006463645720116667,,1.5155155155155153,0.016213191308052266
,,1.5195195195195197,0.0012280576220218456,,1.5195195195195197,0.025113881364896617,,1.5195195195195197,0.01589991559351989,,1.5195195195195197,0.01858434958766812,,1.5195195195195197,-0.004643884845617485,,1.5195195195195197,0.011575664306340699,,1.5195195195195197,-0.0064807227233402275,,1.5195195195195197,0.016256026687994283
,,1.5235235235235236,0.0012312936104856712,,1.5235235235235236,0.02518005760037724,,1.5235235235235236,0.015941812604306504,,1.5235235235235236,0.01863332020581744,,1.5235235235235236,-0.004656121696330574,,1.5235235235235236,0.011606166715580069,,1.5235235235235236,-0.006497799726563785,,1.5235235235235236,0.016298862067936296
,,1.5275275275275275,0.0012345295989494968,,1.5275275275275275,0.02524623383585786,,1.5275275275275275,0.015983709615093118,,1.5275275275275275,0.018682290823966764,,1.5275275275275275,-0.004668358547043663,,1.5275275275275275,0.011636669124819437,,1.5275275275275275,-0.006514876729787342,,1.5275275275275275,0.01634169744787831
,,1.5315315315315314,0.0012377655874133222,,1.5315315315315314,0.02531241007133848,,1.5315315315315314,0.01602560662587973,,1.5315315315315314,0.018731261442116086,,1.5315315315315314,-0.004680595397756753,,1.5315315315315314,0.011667171534058805,,1.5315315315315314,-0.0065319537330108994,,1.5315315315315314,0.016384532827820323
,,1.5355355355355353,0.0012410015758771479,,1.5355355355355353,0.025378586306819103,,1.5355355355355353,0.01606750363666634,,1.5355355355355353,0.018780232060265408,,1.5355355355355353,-0.004692832248469842,,1.5355355355355353,0.011697673943298174,,1.5355355355355353,-0.006549030736234457,,1.5355355355355353,0.016427368207762336
,,1.5395395395395397,0.001244237564340974,,1.5395395395395397,0.025444762542299732,,1.5395395395395397,0.01610940064745296,,1.5395395395395397,0.018829202678414734,,1.5395395395395397,-0.004705069099182933,,1.5395395395395397,0.011728176352537546,,1.5395395395395397,-0.006566107739458016,,1.5395395395395397,0.016470203587704353
,,1.5435435435435436,0.0012474735528047996,,1.5435435435435436,0.025510938777780354,,1.5435435435435436,0.016151297658239572,,1.5435435435435436,0.018878173296564056,,1.5435435435435436,-0.004717305949896022,,1.5435435435435436,0.011758678761776916,,1.5435435435435436,-0.006583184742681574,,1.5435435435435436,0.016513038967646367
,,1.5475475475475475,0.0012507095412686252,,1.5475475475475475,0.025577115013260977,,1.5475475475475475,0.016193194669026186,,1.5475475475475475,0.01892714391471338,,1.5475475475475475,-0.004729542800609111,,1.5475475475475475,0.011789181171016284,,1.5475475475475475,-0.0066002617459051316,,1.5475475475475475,0.01655587434758838
,,1.5515515515515514,0.0012539455297324506,,1.5515515515515514,0.0256432912487416,,1.5515515515515514,0.016235091679812796,,1.5515515515515514,0.0189761145328627,,1.5515515515515514,-0.0047417796513222,,1.5515515515515514,0.011819683580255652,,1.5515515515515514,-0.006617338749128689,,1.5515515515515514,0.016598709727530393
,,1.5555555555555554,0.0012571815181962763,,1.5555555555555554,0.02570946748422222,,1.5555555555555554,0.01627698869059941,,1.5555555555555554,0.019025085151012023,,1.5555555555555554,-0.00475401650203529,,1.5555555555555554,0.011850185989495022,,1.5555555555555554,-0.006634415752352247,,1.5555555555555554,0.016641545107472407
,,1.5595595595595597,0.0012604175066601023,,1.5595595595595597,0.02577564371970285,,1.5595595595595597,0.016318885701386027,,1.5595595595595597,0.01907405576916135,,1.5595595595595597,-0.004766253352748381,,1.5595595595595597,0.011880688398734393,,1.5595595595595597,-0.006651492755575806,,1.5595595595595597,0.016684380487414423
,,1.5635635635635636,0.001263653495123928,,1.5635635635635636,0.025841819955183472,,1.5635635635635636,0.01636078271217264,,1.5635635635635636,0.01912302638731067,,1.5635635635635636,-0.00477849020346147,,1.5635635635635636,0.011911190807973763,,1.5635635635635636,-0.006668569758799364,,1.5635635635635636,0.016727215867356437
,,1.5675675675675675,0.0012668894835877536,,1.5675675675675675,0.025907996190664095,,1.5675675675675675,0.016402679722959255,,1.5675675675675675,0.019171997005459993,,1.5675675675675675,-0.004790727054174559,,1.5675675675675675,0.011941693217213131,,1.5675675675675675,-0.006685646762022921,,1.5675675675675675,0.01677005124729845
,,1.5715715715715715,0.001270125472051579,,1.5715715715715715,0.025974172426144717,,1.5715715715715715,0.016444576733745865,,1.5715715715715715,0.019220967623609315,,1.5715715715715715,-0.004802963904887648,,1.5715715715715715,0.011972195626452499,,1.5715715715715715,-0.006702723765246479,,1.5715715715715715,0.016812886627240464
,,1.5755755755755754,0.0012733614605154047,,1.5755755755755754,0.02604034866162534,,1.5755755755755754,0.01648647374453248,,1.5755755755755754,0.019269938241758638,,1.5755755755755754,-0.004815200755600738,,1.5755755755755754,0.012002698035691869,,1.5755755755755754,-0.0067198007684700365,,1.5755755755755754,0.016855722007182473
,,1.5795795795795797,0.0012765974489792307,,1.5795795795795797,0.02610652489710597,,1.5795795795795797,0.016528370755319096,,1.5795795795795797,0.019318908859907963,,1.5795795795795797,-0.004827437606313828,,1.5795795795795797,0.01203320044493124,,1.5795795795795797,-0.006736877771693596,,1.5795795795795797,0.016898557387124494
,,1.5835835835835836,0.0012798334374430564,,1.5835835835835836,0.02617270113258659,,1.5835835835835836,0.01657026776610571,,1.5835835835835836,0.019367879478057286,,1.5835835835835836,-0.004839674457026918,,1.5835835835835836,0.012063702854170608,,1.5835835835835836,-0.006753954774917153,,1.5835835835835836,0.016941392767066507
,,1.5875875875875876,0.001283069425906882,,1.5875875875875876,0.026238877368067213,,1.5875875875875876,0.016612164776892323,,1.5875875875875876,0.019416850096206608,,1.5875875875875876,-0.004851911307740007,,1.5875875875875876,0.012094205263409978,,1.5875875875875876,-0.006771031778140711,,1.5875875875875876,0.016984228147008517
,,1.5915915915915915,0.0012863054143707074,,1.5915915915915915,0.026305053603547835,,1.5915915915915915,0.016654061787678934,,1.5915915915915915,0.01946582071435593,,1.5915915915915915,-0.004864148158453096,,1.5915915915915915,0.012124707672649346,,1.5915915915915915,-0.006788108781364269,,1.5915915915915915,0.01702706352695053
,,1.5955955955955954,0.001289541402834533,,1.5955955955955954,0.026371229839028457,,1.5955955955955954,0.016695958798465547,,1.5955955955955954,0.019514791332505253,,1.5955955955955954,-0.004876385009166185,,1.5955955955955954,0.012155210081888716,,1.5955955955955954,-0.006805185784587826,,1.5955955955955954,0.017069898906892544
,,1.5995995995995997,0.0012927773912983591,,1.5995995995995997,0.026437406074509087,,1.5995995995995997,0.016737855809252165,,1.5995995995995997,0.019563761950654582,,1.5995995995995997,-0.0048886218598792755,,1.5995995995995997,0.012185712491128087,,1.5995995995995997,-0.0068222627878113855,,1.5995995995995997,0.01711273428683456
,,1.6036036036036037,0.0012960133797621847,,1.6036036036036037,0.02650358230998971,,1.6036036036036037,0.01677975282003878,,1.6036036036036037,0.0196127325688039,,1.6036036036036037,-0.004900858710592365,,1.6036036036036037,0.012216214900367455,,1.6036036036036037,-0.006839339791034943,,1.6036036036036037,0.017155569666776574
,,1.6076076076076076,0.0012992493682260104,,1.6076076076076076,0.02656975854547033,,1.6076076076076076,0.01682164983082539,,1.6076076076076076,0.019661703186953223,,1.6076076076076076,-0.0049130955613054545,,1.6076076076076076,0.012246717309606825,,1.6076076076076076,-0.0068564167942585,,1.6076076076076076,0.017198405046718587
,,1.6116116116116115,0.0013024853566898358,,1.6116116116116115,0.02663593478095095,,1.6116116116116115,0.016863546841612002,,1.6116116116116115,0.019710673805102545,,1.6116116116116115,-0.0049253324120185436,,1.6116116116116115,0.012277219718846193,,1.6116116116116115,-0.0068734937974820574,,1.6116116116116115,0.0172412404266606
,,1.6156156156156154,0.0013057213451536614,,1.6156156156156154,0.026702111016431572,,1.6156156156156154,0.016905443852398616,,1.6156156156156154,0.019759644423251867,,1.6156156156156154,-0.004937569262731633,,1.6156156156156154,0.012307722128085563,,1.6156156156156154,-0.006890570800705615,,1.6156156156156154,0.017284075806602614
,,1.6196196196196198,0.0013089573336174875,,1.6196196196196198,0.0267682872519122,,1.6196196196196198,0.016947340863185233,,1.6196196196196198,0.019808615041401197,,1.6196196196196198,-0.004949806113444723,,1.6196196196196198,0.012338224537324935,,1.6196196196196198,-0.006907647803929174,,1.6196196196196198,0.01732691118654463
,,1.6236236236236237,0.0013121933220813131,,1.6236236236236237,0.026834463487392823,,1.6236236236236237,0.016989237873971847,,1.6236236236236237,0.01985758565955052,,1.6236236236236237,-0.0049620429641578125,,1.6236236236236237,0.012368726946564303,,1.6236236236236237,-0.006924724807152732,,1.6236236236236237,0.017369746566486644
,,1.6276276276276276,0.0013154293105451388,,1.6276276276276276,0.026900639722873446,,1.6276276276276276,0.017031134884758457,,1.6276276276276276,0.01990655627769984,,1.6276276276276276,-0.004974279814870902,,1.6276276276276276,0.012399229355803672,,1.6276276276276276,-0.0069418018103762896,,1.6276276276276276,0.017412581946428658
,,1.6316316316316315,0.0013186652990089642,,1.6316316316316315,0.026966815958354068,,1.6316316316316315,0.01707303189554507,,1.6316316316316315,0.019955526895849163,,1.6316316316316315,-0.004986516665583991,,1.6316316316316315,0.01242973176504304,,1.6316316316316315,-0.006958878813599847,,1.6316316316316315,0.01745541732637067
,,1.6356356356356354,0.0013219012874727898,,1.6356356356356354,0.02703299219383469,,1.6356356356356354,0.017114928906331685,,1.6356356356356354,0.020004497513998482,,1.6356356356356354,-0.0049987535162970805,,1.6356356356356354,0.01246023417428241,,1.6356356356356354,-0.006975955816823405,,1.6356356356356354,0.017498252706312684
,,1.6396396396396398,0.0013251372759366159,,1.6396396396396398,0.02709916842931532,,1.6396396396396398,0.017156825917118302,,1.6396396396396398,0.02005346813214781,,1.6396396396396398,-0.005010990367010171,,1.6396396396396398,0.012490736583521782,,1.6396396396396398,-0.006993032820046964,,1.6396396396396398,0.0175410880862547
,,1.6436436436436437,0.0013283732644004415,,1.6436436436436437,0.02716534466479594,,1.6436436436436437,0.017198722927904916,,1.6436436436436437,0.020102438750297134,,1.6436436436436437,-0.00502322721772326,,1.6436436436436437,0.01252123899276115,,1.6436436436436437,-0.007010109823270522,,1.6436436436436437,0.017583923466196714
,,1.6476476476476476,0.0013316092528642672,,1.6476476476476476,0.027231520900276564,,1.6476476476476476,0.017240619938691526,,1.6476476476476476,0.020151409368446456,,1.6476476476476476,-0.005035464068436349,,1.6476476476476476,0.01255174140200052,,1.6476476476476476,-0.007027186826494079,,1.6476476476476476,0.017626758846138728
,,1.6516516516516515,0.0013348452413280926,,1.6516516516516515,0.027297697135757186,,1.6516516516516515,0.01728251694947814,,1.6516516516516515,0.020200379986595778,,1.6516516516516515,-0.005047700919149439,,1.6516516516516515,0.012582243811239888,,1.6516516516516515,-0.007044263829717637,,1.6516516516516515,0.01766959422608074
,,1.6556556556556554,0.0013380812297919182,,1.6556556556556554,0.027363873371237808,,1.6556556556556554,0.017324413960264753,,1.6556556556556554,0.0202493506047451,,1.6556556556556554,-0.005059937769862528,,1.6556556556556554,0.012612746220479257,,1.6556556556556554,-0.0070613408329411945,,1.6556556556556554,0.017712429606022755
,,1.6596596596596598,0.0013413172182557443,,1.6596596596596598,0.027430049606718437,,1.6596596596596598,0.01736631097105137,,1.6596596596596598,0.020298321222894426,,1.6596596596596598,-0.005072174620575619,,1.6596596596596598,0.012643248629718629,,1.6596596596596598,-0.007078417836164754,,1.6596596596596598,0.01775526498596477
,,1.6636636636636637,0.00134455320671957,,1.6636636636636637,0.02749622584219906,,1.6636636636636637,0.01740820798183798,,1.6636636636636637,0.02034729184104375,,1.6636636636636637,-0.005084411471288708,,1.6636636636636637,0.012673751038957997,,1.6636636636636637,-0.007095494839388311,,1.6636636636636637,0.017798100365906785
,,1.6676676676676676,0.0013477891951833955,,1.6676676676676676,0.027562402077679682,,1.6676676676676676,0.017450104992624595,,1.6676676676676676,0.02039626245919307,,1.6676676676676676,-0.005096648322001797,,1.6676676676676676,0.012704253448197367,,1.6676676676676676,-0.007112571842611869,,1.6676676676676676,0.017840935745848798
,,1.6716716716716715,0.001351025183647221,,1.6716716716716715,0.027628578313160304,,1.6716716716716715,0.01749200200341121,,1.6716716716716715,0.020445233077342393,,1.6716716716716715,-0.005108885172714887,,1.6716716716716715,0.012734755857436735,,1.6716716716716715,-0.007129648845835427,,1.6716716716716715,0.017883771125790808
,,1.6756756756756754,0.0013542611721110466,,1.6756756756756754,0.027694754548640926,,1.6756756756756754,0.017533899014197822,,1.6756756756756754,0.020494203695491715,,1.6756756756756754,-0.005121122023427976,,1.6756756756756754,0.012765258266676103,,1.6756756756756754,-0.007146725849058984,,1.6756756756756754,0.01792660650573282
,,1.6796796796796798,0.0013574971605748727,,1.6796796796796798,0.027760930784121556,,1.6796796796796798,0.01757579602498444,,1.6796796796796798,0.02054317431364104,,1.6796796796796798,-0.005133358874141067,,1.6796796796796798,0.012795760675915476,,1.6796796796796798,-0.0071638028522825435,,1.6796796796796798,0.01796944188567484
,,1.6836836836836837,0.0013607331490386983,,1.6836836836836837,0.027827107019602178,,1.6836836836836837,0.01761769303577105,,1.6836836836836837,0.020592144931790363,,1.6836836836836837,-0.005145595724854156,,1.6836836836836837,0.012826263085154844,,1.6836836836836837,-0.007180879855506101,,1.6836836836836837,0.01801227726561685
,,1.6876876876876876,0.001363969137502524,,1.6876876876876876,0.0278932832550828,,1.6876876876876876,0.017659590046557663,,1.6876876876876876,0.020641115549939686,,1.6876876876876876,-0.005157832575567245,,1.6876876876876876,0.012856765494394214,,1.6876876876876876,-0.007197956858729659,,1.6876876876876876,0.018055112645558865
,,1.6916916916916915,0.0013672051259663494,,1.6916916916916915,0.027959459490563422,,1.6916916916916915,0.017701487057344277,,1.6916916916916915,0.020690086168089008,,1.6916916916916915,-0.005170069426280334,,1.6916916916916915,0.012887267903633582,,1.6916916916916915,-0.0072150338619532154,,1.6916916916916915,0.01809794802550088
,,1.6956956956956954,0.001370441114430175,,1.6956956956956954,0.02802563572604404,,1.6956956956956954,0.017743384068130887,,1.6956956956956954,0.02073905678623833,,1.6956956956956954,-0.005182306276993424,,1.6956956956956954,0.01291777031287295,,1.6956956956956954,-0.007232110865176773,,1.6956956956956954,0.01814078340544289
,,1.6996996996996998,0.001373677102894001,,1.6996996996996998,0.02809181196152467,,1.6996996996996998,0.017785281078917508,,1.6996996996996998,0.020788027404387656,,1.6996996996996998,-0.005194543127706514,,1.6996996996996998,0.012948272722112323,,1.6996996996996998,-0.007249187868400332,,1.6996996996996998,0.01818361878538491
,,1.7037037037037037,0.0013769130913578267,,1.7037037037037037,0.028157988197005292,,1.7037037037037037,0.017827178089704118,,1.7037037037037037,0.020836998022536978,,1.7037037037037037,-0.005206779978419604,,1.7037037037037037,0.012978775131351691,,1.7037037037037037,-0.00726626487162389,,1.7037037037037037,0.018226454165326922
,,1.7077077077077076,0.0013801490798216523,,1.7077077077077076,0.028224164432485915,,1.7077077077077076,0.017869075100490732,,1.7077077077077076,0.0208859686406863,,1.7077077077077076,-0.005219016829132693,,1.7077077077077076,0.013009277540591061,,1.7077077077077076,-0.0072833418748474476,,1.7077077077077076,0.018269289545268935
,,1.7117117117117115,0.0013833850682854777,,1.7117117117117115,0.028290340667966537,,1.7117117117117115,0.017910972111277346,,1.7117117117117115,0.020934939258835623,,1.7117117117117115,-0.005231253679845782,,1.7117117117117115,0.01303977994983043,,1.7117117117117115,-0.007300418878071005,,1.7117117117117115,0.01831212492521095
,,1.7157157157157155,0.0013866210567493034,,1.7157157157157155,0.02835651690344716,,1.7157157157157155,0.017952869122063956,,1.7157157157157155,0.020983909876984945,,1.7157157157157155,-0.005243490530558871,,1.7157157157157155,0.013070282359069797,,1.7157157157157155,-0.007317495881294563,,1.7157157157157155,0.018354960305152962
,,1.7197197197197198,0.0013898570452131294,,1.7197197197197198,0.02842269313892779,,1.7197197197197198,0.017994766132850573,,1.7197197197197198,0.021032880495134274,,1.7197197197197198,-0.005255727381271962,,1.7197197197197198,0.01310078476830917,,1.7197197197197198,-0.007334572884518122,,1.7197197197197198,0.01839779568509498
,,1.7237237237237237,0.001393093033676955,,1.7237237237237237,0.02848886937440841,,1.7237237237237237,0.018036663143637187,,1.7237237237237237,0.021081851113283596,,1.7237237237237237,-0.005267964231985052,,1.7237237237237237,0.013131287177548539,,1.7237237237237237,-0.00735164988774168,,1.7237237237237237,0.018440631065036992
,,1.7277277277277276,0.0013963290221407807,,1.7277277277277276,0.028555045609889033,,1.7277277277277276,0.0180785601544238,,1.7277277277277276,0.021130821731432915,,1.7277277277277276,-0.005280201082698141,,1.7277277277277276,0.013161789586787908,,1.7277277277277276,-0.007368726890965237,,1.7277277277277276,0.018483466444979006
,,1.7317317317317316,0.0013995650106046061,,1.7317317317317316,0.028621221845369655,,1.7317317317317316,0.018120457165210414,,1.7317317317317316,0.021179792349582238,,1.7317317317317316,-0.00529243793341123,,1.7317317317317316,0.013192291996027276,,1.7317317317317316,-0.007385803894188795,,1.7317317317317316,0.01852630182492102
,,1.735735735735736,0.0014028009990684322,,1.735735735735736,0.028687398080850284,,1.735735735735736,0.01816235417599703,,1.735735735735736,0.021228762967731567,,1.735735735735736,-0.005304674784124321,,1.735735735735736,0.013222794405266648,,1.735735735735736,-0.007402880897412354,,1.735735735735736,0.018569137204863036
,,1.7397397397397398,0.0014060369875322578,,1.7397397397397398,0.028753574316330906,,1.7397397397397398,0.018204251186783642,,1.7397397397397398,0.02127773358588089,,1.7397397397397398,-0.00531691163483741,,1.7397397397397398,0.013253296814506018,,1.7397397397397398,-0.007419957900635912,,1.7397397397397398,0.01861197258480505
,,1.7437437437437437,0.0014092729759960835,,1.7437437437437437,0.02881975055181153,,1.7437437437437437,0.018246148197570256,,1.7437437437437437,0.02132670420403021,,1.7437437437437437,-0.005329148485550499,,1.7437437437437437,0.013283799223745386,,1.7437437437437437,-0.007437034903859469,,1.7437437437437437,0.018654807964747062
,,1.7477477477477477,0.001412508964459909,,1.7477477477477477,0.02888592678729215,,1.7477477477477477,0.01828804520835687,,1.7477477477477477,0.021375674822179534,,1.7477477477477477,-0.005341385336263589,,1.7477477477477477,0.013314301632984754,,1.7477477477477477,-0.007454111907083027,,1.7477477477477477,0.018697643344689076
,,1.7517517517517516,0.0014157449529237345,,1.7517517517517516,0.028952103022772773,,1.7517517517517516,0.01832994221914348,,1.7517517517517516,0.021424645440328856,,1.7517517517517516,-0.005353622186976678,,1.7517517517517516,0.013344804042224124,,1.7517517517517516,-0.007471188910306585,,1.7517517517517516,0.01874047872463109
,,1.755755755755756,0.0014189809413875606,,1.755755755755756,0.029018279258253402,,1.755755755755756,0.0183718392299301,,1.755755755755756,0.02147361605847818,,1.755755755755756,-0.005365859037689769,,1.755755755755756,0.013375306451463495,,1.755755755755756,-0.007488265913530144,,1.755755755755756,0.018783314104573106
,,1.7597597597597598,0.0014222169298513862,,1.7597597597597598,0.029084455493734025,,1.7597597597597598,0.01841373624071671,,1.7597597597597598,0.021522586676627504,,1.7597597597597598,-0.005378095888402858,,1.7597597597597598,0.013405808860702865,,1.7597597597597598,-0.0075053429167537015,,1.7597597597597598,0.01882614948451512
,,1.7637637637637638,0.0014254529183152119,,1.7637637637637638,0.029150631729214647,,1.7637637637637638,0.018455633251503324,,1.7637637637637638,0.021571557294776826,,1.7637637637637638,-0.005390332739115947,,1.7637637637637638,0.013436311269942233,,1.7637637637637638,-0.007522419919977259,,1.7637637637637638,0.018868984864457133
,,1.7677677677677677,0.0014286889067790375,,1.7677677677677677,0.02921680796469527,,1.7677677677677677,0.018497530262289938,,1.7677677677677677,0.02162052791292615,,1.7677677677677677,-0.005402569589829036,,1.7677677677677677,0.013466813679181601,,1.7677677677677677,-0.007539496923200817,,1.7677677677677677,0.018911820244399143
,,1.7717717717717716,0.001431924895242863,,1.7717717717717716,0.02928298420017589,,1.7717717717717716,0.018539427273076548,,1.7717717717717716,0.02166949853107547,,1.7717717717717716,-0.005414806440542126,,1.7717717717717716,0.01349731608842097,,1.7717717717717716,-0.007556573926424374,,1.7717717717717716,0.018954655624341156
,,1.775775775775776,0.001435160883706689,,1.775775775775776,0.02934916043565652,,1.775775775775776,0.018581324283863165,,1.775775775775776,0.021718469149224796,,1.775775775775776,-0.0054270432912552164,,1.775775775775776,0.013527818497660342,,1.775775775775776,-0.007573650929647934,,1.775775775775776,0.018997491004283176
,,1.7797797797797799,0.0014383968721705146,,1.7797797797797799,0.029415336671137143,,1.7797797797797799,0.01862322129464978,,1.7797797797797799,0.02176743976737412,,1.7797797797797799,-0.0054392801419683055,,1.7797797797797799,0.013558320906899712,,1.7797797797797799,-0.007590727932871491,,1.7797797797797799,0.019040326384225186
,,1.7837837837837838,0.0014416328606343403,,1.7837837837837838,0.02948151290661776,,1.7837837837837838,0.018665118305436393,,1.7837837837837838,0.02181641038552344,,1.7837837837837838,-0.0054515169926813946,,1.7837837837837838,0.01358882331613908,,1.7837837837837838,-0.007607804936095048,,1.7837837837837838,0.0190831617641672
,,1.7877877877877877,0.0014448688490981659,,1.7877877877877877,0.029547689142098384,,1.7877877877877877,0.018707015316223007,,1.7877877877877877,0.021865381003672763,,1.7877877877877877,-0.005463753843394484,,1.7877877877877877,0.013619325725378448,,1.7877877877877877,-0.0076248819393186056,,1.7877877877877877,0.019125997144109213
,,1.7917917917917916,0.0014481048375619915,,1.7917917917917916,0.029613865377579006,,1.7917917917917916,0.018748912327009617,,1.7917917917917916,0.021914351621822085,,1.7917917917917916,-0.0054759906941075735,,1.7917917917917916,0.013649828134617818,,1.7917917917917916,-0.007641958942542163,,1.7917917917917916,0.019168832524051226
,,1.795795795795796,0.0014513408260258174,,1.795795795795796,0.029680041613059635,,1.795795795795796,0.018790809337796234,,1.795795795795796,0.02196332223997141,,1.795795795795796,-0.0054882275448206634,,1.795795795795796,0.01368033054385719,,1.795795795795796,-0.0076590359457657225,,1.795795795795796,0.019211667903993243
,,1.7997997997997999,0.001454576814489643,,1.7997997997997999,0.029746217848540257,,1.7997997997997999,0.018832706348582848,,1.7997997997997999,0.022012292858120733,,1.7997997997997999,-0.005500464395533753,,1.7997997997997999,0.01371083295309656,,1.7997997997997999,-0.00767611294898928,,1.7997997997997999,0.019254503283935256
,,1.8038038038038038,0.0014578128029534686,,1.8038038038038038,0.02981239408402088,,1.8038038038038038,0.01887460335936946,,1.8038038038038038,0.022061263476270056,,1.8038038038038038,-0.005512701246246842,,1.8038038038038038,0.013741335362335927,,1.8038038038038038,-0.007693189952212838,,1.8038038038038038,0.01929733866387727
,,1.8078078078078077,0.0014610487914172943,,1.8078078078078077,0.029878570319501502,,1.8078078078078077,0.018916500370156072,,1.8078078078078077,0.022110234094419378,,1.8078078078078077,-0.0055249380969599315,,1.8078078078078077,0.013771837771575295,,1.8078078078078077,-0.007710266955436395,,1.8078078078078077,0.019340174043819283
,,1.8118118118118116,0.00146428477988112,,1.8118118118118116,0.029944746554982124,,1.8118118118118116,0.018958397380942685,,1.8118118118118116,0.0221592047125687,,1.8118118118118116,-0.0055371749476730205,,1.8118118118118116,0.013802340180814665,,1.8118118118118116,-0.007727343958659953,,1.8118118118118116,0.019383009423761297
,,1.815815815815816,0.0014675207683449458,,1.815815815815816,0.030010922790462753,,1.815815815815816,0.019000294391729303,,1.815815815815816,0.02220817533071803,,1.815815815815816,-0.005549411798386111,,1.815815815815816,0.013832842590054037,,1.815815815815816,-0.007744420961883512,,1.815815815815816,0.019425844803703313
,,1.8198198198198199,0.0014707567568087714,,1.8198198198198199,0.030077099025943375,,1.8198198198198199,0.019042191402515916,,1.8198198198198199,0.02225714594886735,,1.8198198198198199,-0.0055616486490992,,1.8198198198198199,0.013863344999293405,,1.8198198198198199,-0.00776149796510707,,1.8198198198198199,0.019468680183645327
,,1.8238238238238238,0.001473992745272597,,1.8238238238238238,0.030143275261423998,,1.8238238238238238,0.01908408841330253,,1.8238238238238238,0.02230611656701667,,1.8238238238238238,-0.00557388549981229,,1.8238238238238238,0.013893847408532774,,1.8238238238238238,-0.007778574968330627,,1.8238238238238238,0.01951151556358734
,,1.8278278278278277,0.0014772287337364227,,1.8278278278278277,0.03020945149690462,,1.8278278278278277,0.01912598542408914,,1.8278278278278277,0.022355087185165993,,1.8278278278278277,-0.005586122350525379,,1.8278278278278277,0.013924349817772142,,1.8278278278278277,-0.007795651971554185,,1.8278278278278277,0.019554350943529353
,,1.8318318318318316,0.0014804647222002483,,1.8318318318318316,0.030275627732385242,,1.8318318318318316,0.019167882434875754,,1.8318318318318316,0.022404057803315315,,1.8318318318318316,-0.005598359201238468,,1.8318318318318316,0.013954852227011512,,1.8318318318318316,-0.007812728974777743,,1.8318318318318316,0.019597186323471367
,,1.835835835835836,0.0014837007106640742,,1.835835835835836,0.03034180396786587,,1.835835835835836,0.01920977944566237,,1.835835835835836,0.022453028421464644,,1.835835835835836,-0.005610596051951559,,1.835835835835836,0.013985354636250884,,1.835835835835836,-0.007829805978001302,,1.835835835835836,0.019640021703413384
,,1.83983983983984,0.0014869366991278998,,1.83983983983984,0.030407980203346494,,1.83983983983984,0.019251676456448985,,1.83983983983984,0.022501999039613967,,1.83983983983984,-0.005622832902664648,,1.83983983983984,0.014015857045490252,,1.83983983983984,-0.00784688298122486,,1.83983983983984,0.019682857083355397
,,1.8438438438438438,0.0014901726875917254,,1.8438438438438438,0.030474156438827116,,1.8438438438438438,0.0192935734672356,,1.8438438438438438,0.02255096965776329,,1.8438438438438438,-0.005635069753377738,,1.8438438438438438,0.014046359454729622,,1.8438438438438438,-0.007863959984448417,,1.8438438438438438,0.01972569246329741
,,1.8478478478478477,0.001493408676055551,,1.8478478478478477,0.030540332674307738,,1.8478478478478477,0.01933547047802221,,1.8478478478478477,0.022599940275912608,,1.8478478478478477,-0.005647306604090827,,1.8478478478478477,0.01407686186396899,,1.8478478478478477,-0.007881036987671975,,1.8478478478478477,0.019768527843239424
,,1.8518518518518516,0.0014966446645193767,,1.8518518518518516,0.03060650890978836,,1.8518518518518516,0.019377367488808823,,1.8518518518518516,0.02264891089406193,,1.8518518518518516,-0.005659543454803916,,1.8518518518518516,0.01410736427320836,,1.8518518518518516,-0.007898113990895532,,1.8518518518518516,0.019811363223181434
,,1.855855855855856,0.0014998806529832025,,1.855855855855856,0.03067268514526899,,1.855855855855856,0.01941926449959544,,1.855855855855856,0.02269788151221126,,1.855855855855856,-0.005671780305517007,,1.855855855855856,0.014137866682447731,,1.855855855855856,-0.007915190994119092,,1.855855855855856,0.019854198603123454
,,1.85985985985986,0.0015031166414470282,,1.85985985985986,0.03073886138074961,,1.85985985985986,0.019461161510382054,,1.85985985985986,0.02274685213036058,,1.85985985985986,-0.005684017156230096,,1.85985985985986,0.014168369091687099,,1.85985985985986,-0.00793226799734265,,1.85985985985986,0.019897033983065467
,,1.8638638638638638,0.0015063526299108538,,1.8638638638638638,0.030805037616230234,,1.8638638638638638,0.019503058521168664,,1.8638638638638638,0.022795822748509904,,1.8638638638638638,-0.005696254006943185,,1.8638638638638638,0.014198871500926469,,1.8638638638638638,-0.007949345000566207,,1.8638638638638638,0.019939869363007477
,,1.8678678678678677,0.0015095886183746794,,1.8678678678678677,0.030871213851710853,,1.8678678678678677,0.019544955531955278,,1.8678678678678677,0.022844793366659226,,1.8678678678678677,-0.005708490857656275,,1.8678678678678677,0.014229373910165837,,1.8678678678678677,-0.007966422003789764,,1.8678678678678677,0.01998270474294949
,,1.8718718718718717,0.001512824606838505,,1.8718718718718717,0.030937390087191475,,1.8718718718718717,0.01958685254274189,,1.8718718718718717,0.022893763984808548,,1.8718718718718717,-0.005720727708369364,,1.8718718718718717,0.014259876319405207,,1.8718718718718717,-0.007983499007013322,,1.8718718718718717,0.020025540122891504
,,1.875875875875876,0.001516060595302331,,1.875875875875876,0.031003566322672104,,1.875875875875876,0.01962874955352851,,1.875875875875876,0.022942734602957874,,1.875875875875876,-0.005732964559082455,,1.875875875875876,0.014290378728644578,,1.875875875875876,-0.008000576010236881,,1.875875875875876,0.02006837550283352
,,1.87987987987988,0.0015192965837661566,,1.87987987987988,0.031069742558152726,,1.87987987987988,0.019670646564315122,,1.87987987987988,0.022991705221107196,,1.87987987987988,-0.005745201409795544,,1.87987987987988,0.014320881137883946,,1.87987987987988,-0.008017653013460439,,1.87987987987988,0.020111210882775534
,,1.8838838838838838,0.0015225325722299822,,1.8838838838838838,0.03113591879363335,,1.8838838838838838,0.019712543575101733,,1.8838838838838838,0.02304067583925652,,1.8838838838838838,-0.005757438260508633,,1.8838838838838838,0.014351383547123316,,1.8838838838838838,-0.008034730016683997,,1.8838838838838838,0.020154046262717547
,,1.8878878878878878,0.0015257685606938078,,1.8878878878878878,0.03120209502911397,,1.8878878878878878,0.019754440585888346,,1.8878878878878878,0.02308964645740584,,1.8878878878878878,-0.005769675111221722,,1.8878878878878878,0.014381885956362684,,1.8878878878878878,-0.008051807019907554,,1.8878878878878878,0.02019688164265956
,,1.8918918918918917,0.0015290045491576335,,1.8918918918918917,0.031268271264594596,,1.8918918918918917,0.01979633759667496,,1.8918918918918917,0.023138617075555163,,1.8918918918918917,-0.005781911961934812,,1.8918918918918917,0.014412388365602054,,1.8918918918918917,-0.008068884023131112,,1.8918918918918917,0.020239717022601574
,,1.895895895895896,0.0015322405376214593,,1.895895895895896,0.031334447500075226,,1.895895895895896,0.019838234607461577,,1.895895895895896,0.02318758769370449,,1.895895895895896,-0.005794148812647903,,1.895895895895896,0.014442890774841425,,1.895895895895896,-0.008085961026354671,,1.895895895895896,0.02028255240254359
,,1.8998998998999,0.001535476526085285,,1.8998998998999,0.03140062373555585,,1.8998998998999,0.01988013161824819,,1.8998998998999,0.02323655831185381,,1.8998998998999,-0.005806385663360992,,1.8998998998999,0.014473393184080793,,1.8998998998999,-0.008103038029578229,,1.8998998998999,0.020325387782485604
,,1.9039039039039038,0.0015387125145491106,,1.9039039039039038,0.03146679997103647,,1.9039039039039038,0.0199220286290348,,1.9039039039039038,0.023285528930003133,,1.9039039039039038,-0.005818622514074081,,1.9039039039039038,0.014503895593320163,,1.9039039039039038,-0.008120115032801786,,1.9039039039039038,0.020368223162427618
,,1.9079079079079078,0.0015419485030129362,,1.9079079079079078,0.03153297620651709,,1.9079079079079078,0.019963925639821415,,1.9079079079079078,0.023334499548152456,,1.9079079079079078,-0.00583085936478717,,1.9079079079079078,0.014534398002559531,,1.9079079079079078,-0.008137192036025342,,1.9079079079079078,0.02041105854236963
,,1.9119119119119117,0.0015451844914767619,,1.9119119119119117,0.03159915244199771,,1.9119119119119117,0.02000582265060803,,1.9119119119119117,0.023383470166301778,,1.9119119119119117,-0.00584309621550026,,1.9119119119119117,0.0145649004117989,,1.9119119119119117,-0.0081542690392489,,1.9119119119119117,0.020453893922311644
,,1.915915915915916,0.0015484204799405877,,1.915915915915916,0.03166532867747834,,1.915915915915916,0.020047719661394646,,1.915915915915916,0.023432440784451104,,1.915915915915916,-0.00585533306621335,,1.915915915915916,0.014595402821038272,,1.915915915915916,-0.00817134604247246,,1.915915915915916,0.02049672930225366
,,1.91991991991992,0.0015516564684044133,,1.91991991991992,0.03173150491295896,,1.91991991991992,0.020089616672181256,,1.91991991991992,0.023481411402600426,,1.91991991991992,-0.00586756991692644,,1.91991991991992,0.01462590523027764,,1.91991991991992,-0.008188423045696017,,1.91991991991992,0.020539564682195675
,,1.9239239239239239,0.001554892456868239,,1.9239239239239239,0.03179768114843958,,1.9239239239239239,0.02013151368296787,,1.9239239239239239,0.023530382020749748,,1.9239239239239239,-0.005879806767639529,,1.9239239239239239,0.01465640763951701,,1.9239239239239239,-0.008205500048919574,,1.9239239239239239,0.020582400062137688
,,1.9279279279279278,0.0015581284453320646,,1.9279279279279278,0.031863857383920204,,1.9279279279279278,0.020173410693754484,,1.9279279279279278,0.02357935263889907,,1.9279279279279278,-0.005892043618352618,,1.9279279279279278,0.014686910048756378,,1.9279279279279278,-0.008222577052143132,,1.9279279279279278,0.0206252354420797
,,1.9319319319319317,0.0015613644337958902,,1.9319319319319317,0.031930033619400826,,1.9319319319319317,0.020215307704541097,,1.9319319319319317,0.023628323257048393,,1.9319319319319317,-0.005904280469065707,,1.9319319319319317,0.014717412457995746,,1.9319319319319317,-0.00823965405536669,,1.9319319319319317,0.020668070822021715
,,1.935935935935936,0.001564600422259716,,1.935935935935936,0.031996209854881455,,1.935935935935936,0.020257204715327715,,1.935935935935936,0.023677293875197722,,1.935935935935936,-0.005916517319778798,,1.935935935935936,0.01474791486723512,,1.935935935935936,-0.008256731058590249,,1.935935935935936,0.02071090620196373
,,1.93993993993994,0.0015678364107235417,,1.93993993993994,0.03206238609036208,,1.93993993993994,0.020299101726114325,,1.93993993993994,0.02372626449334704,,1.93993993993994,-0.005928754170491887,,1.93993993993994,0.014778417276474488,,1.93993993993994,-0.008273808061813806,,1.93993993993994,0.020753741581905745
,,1.9439439439439439,0.0015710723991873674,,1.9439439439439439,0.0321285623258427,,1.9439439439439439,0.02034099873690094,,1.9439439439439439,0.023775235111496363,,1.9439439439439439,-0.005940991021204977,,1.9439439439439439,0.014808919685713857,,1.9439439439439439,-0.008290885065037364,,1.9439439439439439,0.02079657696184776
,,1.9479479479479478,0.001574308387651193,,1.9479479479479478,0.03219473856132332,,1.9479479479479478,0.020382895747687552,,1.9479479479479478,0.023824205729645685,,1.9479479479479478,-0.005953227871918066,,1.9479479479479478,0.014839422094953226,,1.9479479479479478,-0.008307962068260922,,1.9479479479479478,0.020839412341789768
,,1.9519519519519517,0.0015775443761150186,,1.9519519519519517,0.032260914796803944,,1.9519519519519517,0.020424792758474163,,1.9519519519519517,0.023873176347795007,,1.9519519519519517,-0.005965464722631155,,1.9519519519519517,0.014869924504192594,,1.9519519519519517,-0.00832503907148448,,1.9519519519519517,0.02088224772173178
,,1.955955955955956,0.0015807803645788445,,1.955955955955956,0.03232709103228457,,1.955955955955956,0.02046668976926078,,1.955955955955956,0.023922146965944337,,1.955955955955956,-0.0059777015733442455,,1.955955955955956,0.014900426913431967,,1.955955955955956,-0.008342116074708038,,1.955955955955956,0.020925083101673802
,,1.95995995995996,0.0015840163530426701,,1.95995995995996,0.032393267267765195,,1.95995995995996,0.020508586780047394,,1.95995995995996,0.02397111758409366,,1.95995995995996,-0.005989938424057335,,1.95995995995996,0.014930929322671335,,1.95995995995996,-0.008359193077931596,,1.95995995995996,0.020967918481615812
,,1.9639639639639639,0.0015872523415064958,,1.9639639639639639,0.03245944350324582,,1.9639639639639639,0.020550483790834007,,1.9639639639639639,0.02402008820224298,,1.9639639639639639,-0.0060021752747704245,,1.9639639639639639,0.014961431731910705,,1.9639639639639639,-0.008376270081155154,,1.9639639639639639,0.021010753861557825
,,1.9679679679679678,0.0015904883299703214,,1.9679679679679678,0.03252561973872644,,1.9679679679679678,0.02059238080162062,,1.9679679679679678,0.024069058820392304,,1.9679679679679678,-0.006014412125483514,,1.9679679679679678,0.014991934141150073,,1.9679679679679678,-0.008393347084378711,,1.9679679679679678,0.02105358924149984
,,1.9719719719719722,0.0015937243184341472,,1.9719719719719722,0.03259179597420707,,1.9719719719719722,0.020634277812407238,,1.9719719719719722,0.02411802943854163,,1.9719719719719722,-0.006026648976196604,,1.9719719719719722,0.015022436550389444,,1.9719719719719722,-0.00841042408760227,,1.9719719719719722,0.021096424621441855
,,1.975975975975976,0.0015969603068979729,,1.975975975975976,0.03265797220968769,,1.975975975975976,0.02067617482319385,,1.975975975975976,0.02416700005669095,,1.975975975975976,-0.006038885826909693,,1.975975975975976,0.015052938959628814,,1.975975975975976,-0.008427501090825828,,1.975975975975976,0.02113926000138387
,,1.97997997997998,0.0016001962953617985,,1.97997997997998,0.03272414844516831,,1.97997997997998,0.020718071833980462,,1.97997997997998,0.024215970674840274,,1.97997997997998,-0.0060511226776227825,,1.97997997997998,0.015083441368868182,,1.97997997997998,-0.008444578094049386,,1.97997997997998,0.021182095381325882
,,1.983983983983984,0.0016034322838256241,,1.983983983983984,0.032790324680648936,,1.983983983983984,0.020759968844767076,,1.983983983983984,0.024264941292989596,,1.983983983983984,-0.0060633595283358715,,1.983983983983984,0.01511394377810755,,1.983983983983984,-0.008461655097272943,,1.983983983983984,0.021224930761267895
,,1.9879879879879878,0.0016066682722894498,,1.9879879879879878,0.03285650091612956,,1.9879879879879878,0.02080186585555369,,1.9879879879879878,0.02431391191113892,,1.9879879879879878,-0.0060755963790489614,,1.9879879879879878,0.01514444618734692,,1.9879879879879878,-0.008478732100496501,,1.9879879879879878,0.02126776614120991
,,1.9919919919919922,0.0016099042607532756,,1.9919919919919922,0.03292267715161019,,1.9919919919919922,0.020843762866340307,,1.9919919919919922,0.024362882529288244,,1.9919919919919922,-0.006087833229762051,,1.9919919919919922,0.015174948596586291,,1.9919919919919922,-0.00849580910372006,,1.9919919919919922,0.021310601521151926
,,1.995995995995996,0.0016131402492171013,,1.995995995995996,0.03298885338709081,,1.995995995995996,0.020885659877126917,,1.995995995995996,0.024411853147437566,,1.995995995995996,-0.006100070080475141,,1.995995995995996,0.015205451005825661,,1.995995995995996,-0.008512886106943618,,1.995995995995996,0.02135343690109394
,,2.0,0.001616376237680927,,2.0,0.03305502962257143,,2.0,0.02092755688791353,,2.0,0.02446082376558689,,2.0,-0.00611230693118823,,2.0,0.01523595341506503,,2.0,-0.008529963110167176,,2.0,0.021396272281035952


==> anc/III_D/LinearityCheck_Glauber_b9_initial_state_Fig13.dat <==
dEdy_Psi0+,xfit_dEdy_Psi0+,yfit_dEdy_Psi0+,r^2_Psi0+,xfit_r^2_Psi0+,yfit_r^2_Psi0+,e1_Psi2+,xfit_e1_Psi2+,yfit_e1_Psi2+,e2_Psi3+,xfit_e2_Psi3+,yfit_e2_Psi3+,dEdy_Psi3+,xfit_dEdy_Psi3+,yfit_dEdy_Psi3+,r^2_Psi3+,xfit_r^2_Psi3+,yfit_r^2_Psi3+,e1_Psi7+,xfit_e1_Psi7+,yfit_e1_Psi7+,e2_Psi5+,xfit_e2_Psi5+,yfit_e2_Psi5+
-106.64251000000013,-2.0,-0.10664198019800912,1.7058209499999997,-2.0,0.15966750505356786,0.0826632352751,-2.0,0.08264105270198002,-0.09733680000000003,-2.0,-0.0999779009959018,-33.58105999999998,-2.0,-0.033580990099093024,0.4208173500000001,-2.0,0.0412337920794762,-0.0160469007249,-2.0,-0.01603076551881187,-0.08941141500000002,-2.0,-0.08638110891546054
-63.98550999999998,-1.995995995995996,-0.10642848274015525,0.9962515399999994,-1.995995995995996,0.15934785038879595,0.0495935036751,-1.995995995995996,0.0824756051490231,-0.05902578200000003,-1.995995995995996,-0.09977774503795205,-20.14863000000014,-1.995995995995996,-0.03351376088968543,0.2504305999999996,-1.995995995995996,0.04115124194518296,-0.009624281254899999,-1.995995995995996,-0.015998671894149587,-0.05290448500000003,-1.995995995995996,-0.08620817376247664
-53.321260000000166,-1.991991991991992,-0.10621498528230137,0.8247219699999988,-1.991991991991992,0.15902819572402405,0.0413268413751,-1.991991991991992,0.08231015759606619,-0.04931982900000004,-1.991991991991992,-0.09957758908000229,-16.79052999999999,-1.991991991991992,-0.033446531680277836,0.20826739999999866,-1.991991991991992,0.04106869181088971,-0.0080194280749,-1.991991991991992,-0.0159665782694873,-0.043935077000000045,-1.991991991991992,-0.08603523860949272
-26.660630000000083,-1.987987987987988,-0.1060014878244475,0.40565754,-1.987987987987988,0.15870854105925214,0.0206619380751,-1.987987987987988,0.08214471004310928,-0.02482606300000001,-1.987987987987988,-0.09937743312205254,-8.395260000000007,-1.987987987987988,-0.033379302470870245,0.10360651999999959,-1.987987987987988,0.04098614167659646,-0.0040087041449,-1.987987987987988,-0.01593448464482501,-0.021779820000000005,-1.987987987987988,-0.08586230345650883
-21.328500000000076,-1.983983983983984,-0.10578799036659363,0.32347433999999886,-1.983983983983984,0.15838888639448023,0.016529294775099998,-1.983983983983984,0.08197926249015235,-0.019887650000000034,-1.983983983983984,-0.09917727716410278,-6.716210000000046,-1.983983983983984,-0.03331207326146265,0.08280137000000032,-1.983983983983984,0.04090359154230322,-0.0032068014549,-1.983983983983984,-0.015902391020162727,-0.017394129000000036,-1.983983983983984,-0.08568936830352492
-15.996380000000045,-1.97997997997998,-0.10557449290873976,0.2418220799999986,-1.97997997997998,0.15806923172970833,0.0123967747751,-1.97997997997998,0.08181381493719543,-0.014935891000000034,-1.97997997997998,-0.09897712120615304,-5.037160000000085,-1.97997997997998,-0.03324484405205506,0.062038279999999446,-1.97997997997998,0.040821041408009975,-0.0024049796249,-1.97997997997998,-0.01587029739550044,-0.013023377000000003,-1.97997997997998,-0.08551643315054101
-10.664250000000038,-1.975975975975976,-0.1053609954508859,0.1606956299999993,-1.975975975975976,0.15774957706493642,0.0082643824951,-1.975975975975976,0.08164836738423853,-0.00997073300000001,-1.975975975975976,-0.09877696524820329,-3.3581100000001243,-1.975975975975976,-0.03317761484264746,0.041317099999998774,-1.975975975975976,0.04073849127371673,-0.0016032387349,-1.975975975975976,-0.015838203770838156,-0.008667489000000028,-1.975975975975976,-0.08534349799755711
-5.3321300000000065,-1.971971971971972,-0.10514749799303201,0.0800899399999988,-1.971971971971972,0.1574299224001645,0.004132122715099999,-1.971971971971972,0.0814829198312816,-0.004992121000000016,-1.971971971971972,-0.09857680929025353,-1.679049999999961,-1.971971971971972,-0.03311038563323987,0.02063771999999986,-1.971971971971972,0.04065594113942348,-0.0008015788309,-1.971971971971972,-0.015806110146175868,-0.004326388000000014,-1.971971971971972,-0.08517056284457321
-0.5332100000000537,-1.967967967967968,-0.10493400053517815,0.007985930000000252,-1.967967967967968,0.1571102677353926,0.0004132059721,-1.967967967967968,0.08131747227832468,-0.0004998220000000386,-1.967967967967968,-0.09837665333230378,-0.1679100000001199,-1.967967967967968,-0.03304315642383227,0.0020618999999992838,-1.967967967967968,0.04057339100513024,-8.01542331e-05,-1.967967967967968,-0.015774016521513584,-0.00043197900000002676,-1.967967967967968,-0.0849976276915893
-0.05331999999998516,-1.9639639639639639,-0.10472050307732426,0.0007983700000000482,-1.9639639639639639,0.15679061307062067,4.1320533499999993e-05,-1.9639639639639639,0.08115202472536777,-4.998900000002804e-05,-1.9639639639639639,-0.09817649737435402,-0.016790000000128202,-1.9639639639639639,-0.03297592721442468,0.00020617000000022756,-1.9639639639639639,0.040490840870836986,-8.015386800000002e-06,-1.9639639639639639,-0.015741922896851297,-4.319200000002521e-05,-1.9639639639639639,-0.08482469253860539
0.0,-1.95995995995996,-0.1045070056194704,0.0,-1.95995995995996,0.1564709584058488,0.0,-1.95995995995996,0.08098657717241085,0.0,-1.95995995995996,-0.09797634141640427,0.0,-1.95995995995996,-0.032908698005017084,0.0,-1.95995995995996,0.04040829073654374,0.0,-1.95995995995996,-0.01570982927218901,0.0,-1.95995995995996,-0.08465175738562149
0.05331999999998516,-1.955955955955956,-0.10429350816161653,-0.0007983100000004129,-1.955955955955956,0.15615130374107689,-4.13205194e-05,-1.955955955955956,0.08082112961945394,4.998899999997253e-05,-1.955955955955956,-0.09777618545845451,0.01678999999990083,-1.955955955955956,-0.032841468795609494,-0.0002061600000011765,-1.955955955955956,0.0403257406022505,8.0153786e-06,-1.955955955955956,-0.015677735647526725,4.318999999997075e-05,-1.955955955955956,-0.08447882223263758
0.5332099999998263,-1.951951951951952,-0.10408001070376266,-0.007980820000000222,-1.951951951951952,0.15583164907630498,-0.0004132045549,-1.951951951951952,0.08065568206649702,0.0004999569999999953,-1.951951951951952,-0.09757602950050476,0.16789999999991778,-1.951951951951952,-0.032774239586201896,-0.00206148000000006,-1.951951951951952,0.040243190467957254,8.015342209999999e-05,-1.951951951951952,-0.015645642022864437,0.00043183199999996535,-1.951951951951952,-0.08430588707965368
5.332120000000032,-1.947947947947948,-0.10386651324590879,-0.07957912,-1.947947947947948,0.15551199441153307,-0.0041319810349,-1.947947947947948,0.08049023451354011,0.005005683999999955,-1.947947947947948,-0.09737587354255502,1.679049999999961,-1.947947947947948,-0.032707010376794306,-0.020596180000000075,-1.947947947947948,0.04016064033366401,0.0008014976941,-1.947947947947948,-0.015613548398202153,0.004311750000000003,-1.947947947947948,-0.08413295192666978
10.664250000000038,-1.9439439439439439,-0.1036530157880549,-0.15865229000000092,-1.9439439439439439,0.15519233974676114,-0.008263815774899999,-1.9439439439439439,0.08032478696058318,0.010024986999999985,-1.9439439439439439,-0.09717571758460525,3.358099999999922,-1.9439439439439439,-0.03263978116738671,-0.04115094000000141,-1.9439439439439439,0.04007809019937076,0.0016029141851,-1.9439439439439439,-0.015581454773539866,0.008608935999999956,-1.9439439439439439,-0.08396001677368586
15.996379999999817,-1.93993993993994,-0.10343951833020104,-0.23722432000000104,-1.93993993993994,0.15487268508198926,-0.012395499624899999,-1.93993993993994,0.08015933940762626,0.015057964999999951,-1.93993993993994,-0.09697556162665551,5.037159999999858,-1.93993993993994,-0.03257255195797912,-0.06166441000000056,-1.93993993993994,0.039995540065077516,0.0024042493951,-1.93993993993994,-0.01554936114887758,0.012891631999999986,-1.93993993993994,-0.08378708162070196
21.32849999999985,-1.935935935935936,-0.10322602087234717,-0.3152999600000008,-1.935935935935936,0.15455303041721735,-0.0165270279249,-1.935935935935936,0.07999389185466936,0.02010467399999999,-1.935935935935936,-0.09677540566870575,6.716209999999819,-1.935935935935936,-0.03250532274857153,-0.08213672000000116,-1.935935935935936,0.03991298993078427,0.0032055032651,-1.935935935935936,-0.015517267524215296,0.01715991,-1.935935935935936,-0.08361414646771806
26.660629999999855,-1.931931931931932,-0.1030125234144933,-0.39288390000000106,-1.931931931931932,0.15423337575244542,-0.020658396124900003,-1.931931931931932,0.07982844430171243,0.025165168999999987,-1.931931931931932,-0.096575249710756,8.395260000000007,-1.931931931931932,-0.03243809353916393,-0.10256799000000072,-1.931931931931932,0.03983043979649103,0.0040066757150999995,-1.931931931931932,-0.015485173899553008,0.021413844999999987,-1.931931931931932,-0.08344121131473416
53.32125999999994,-1.927927927927928,-0.10279902595663942,-0.7735881500000001,-1.927927927927928,0.15391372108767354,-0.0413126736249,-1.927927927927928,0.07966299674875552,0.05067643999999999,-1.927927927927928,-0.09637509375280624,16.79052999999999,-1.927927927927928,-0.03237086432975634,-0.2041129900000005,-1.927927927927928,0.039747889662197784,0.0080113143751,-1.927927927927928,-0.015453080274890722,0.042470864,-1.927927927927928,-0.08326827616175025
63.98550999999998,-1.9239239239239239,-0.10258552849878555,-0.9225856400000003,-1.9239239239239239,0.1535940664229016,-0.0495731023249,-1.9239239239239239,0.0794975491957986,0.06097946099999996,-1.9239239239239239,-0.09617493779485649,20.148629999999912,-1.9239239239239239,-0.03230363512034874,-0.24444798000000034,-1.9239239239239239,0.03966533952790453,0.009612597535100001,-1.9239239239239239,-0.015420986650228436,0.050795751,-1.9239239239239239,-0.08309534100876634
106.6425099999999,-1.91991991991992,-0.10237203104093168,-1.5006550500000007,-1.91991991991992,0.1532744117581297,-0.0826065681249,-1.91991991991992,0.07933210164284168,0.10276624699999998,-1.91991991991992,-0.09597478183690673,33.58105999999998,-1.91991991991992,-0.03223640591094115,-0.4041946500000009,-1.91991991991992,0.03958278939361129,0.016014446075099997,-1.91991991991992,-0.01538889302556615,0.08354951099999997,-1.91991991991992,-0.08292240585578244
,-1.915915915915916,-0.10215853358307782,,-1.915915915915916,0.15295475709335782,,-1.915915915915916,0.07916665408988477,,-1.915915915915916,-0.09577462587895698,,-1.915915915915916,-0.03216917670153356,,-1.915915915915916,0.039500239259318046,,-1.915915915915916,-0.015356799400903865,,-1.915915915915916,-0.08274947070279853
,-1.911911911911912,-0.10194503612522393,,-1.911911911911912,0.15263510242858588,,-1.911911911911912,0.07900120653692785,,-1.911911911911912,-0.09557446992100722,,-1.911911911911912,-0.032101947492125964,,-1.911911911911912,0.039417689125024795,,-1.911911911911912,-0.015324705776241579,,-1.911911911911912,-0.08257653554981463
,-1.907907907907908,-0.10173153866737007,,-1.907907907907908,0.15231544776381398,,-1.907907907907908,0.07883575898397094,,-1.907907907907908,-0.09537431396305748,,-1.907907907907908,-0.03203471828271837,,-1.907907907907908,0.03933513899073155,,-1.907907907907908,-0.015292612151579293,,-1.907907907907908,-0.08240360039683073
,-1.9039039039039038,-0.10151804120951619,,-1.9039039039039038,0.15199579309904207,,-1.9039039039039038,0.07867031143101401,,-1.9039039039039038,-0.09517415800510771,,-1.9039039039039038,-0.031967489073310776,,-1.9039039039039038,0.03925258885643831,,-1.9039039039039038,-0.015260518526917006,,-1.9039039039039038,-0.08223066524384681
,-1.8998998998999,-0.10130454375166231,,-1.8998998998999,0.15167613843427016,,-1.8998998998999,0.0785048638780571,,-1.8998998998999,-0.09497400204715797,,-1.8998998998999,-0.031900259863903185,,-1.8998998998999,0.03917003872214506,,-1.8998998998999,-0.01522842490225472,,-1.8998998998999,-0.08205773009086291
,-1.8958958958958958,-0.10109104629380844,,-1.8958958958958958,0.15135648376949826,,-1.8958958958958958,0.07833941632510018,,-1.8958958958958958,-0.0947738460892082,,-1.8958958958958958,-0.03183303065449559,,-1.8958958958958958,0.03908748858785181,,-1.8958958958958958,-0.015196331277592434,,-1.8958958958958958,-0.08188479493787901
,-1.8918918918918919,-0.10087754883595457,,-1.8918918918918919,0.15103682910472635,,-1.8918918918918919,0.07817396877214326,,-1.8918918918918919,-0.09457369013125846,,-1.8918918918918919,-0.031765801445088,,-1.8918918918918919,0.03900493845355857,,-1.8918918918918919,-0.015164237652930148,,-1.8918918918918919,-0.0817118597848951
,-1.887887887887888,-0.10066405137810071,,-1.887887887887888,0.15071717443995444,,-1.887887887887888,0.07800852121918635,,-1.887887887887888,-0.09437353417330871,,-1.887887887887888,-0.0316985722356804,,-1.887887887887888,0.038922388319265325,,-1.887887887887888,-0.015132144028267862,,-1.887887887887888,-0.0815389246319112
,-1.8838838838838838,-0.10045055392024682,,-1.8838838838838838,0.15039751977518254,,-1.8838838838838838,0.07784307366622943,,-1.8838838838838838,-0.09417337821535895,,-1.8838838838838838,-0.03163134302627281,,-1.8838838838838838,0.038839838184972074,,-1.8838838838838838,-0.015100050403605576,,-1.8838838838838838,-0.08136598947892729
,-1.87987987987988,-0.10023705646239296,,-1.87987987987988,0.15007786511041063,,-1.87987987987988,0.07767762611327252,,-1.87987987987988,-0.0939732222574092,,-1.87987987987988,-0.03156411381686521,,-1.87987987987988,0.03875728805067883,,-1.87987987987988,-0.01506795677894329,,-1.87987987987988,-0.0811930543259434
,-1.8758758758758758,-0.10002355900453908,,-1.8758758758758758,0.14975821044563872,,-1.8758758758758758,0.07751217856031559,,-1.8758758758758758,-0.09377306629945945,,-1.8758758758758758,-0.03149688460745762,,-1.8758758758758758,0.038674737916385586,,-1.8758758758758758,-0.015035863154281003,,-1.8758758758758758,-0.08102011917295948
,-1.8718718718718719,-0.09981006154668522,,-1.8718718718718719,0.14943855578086682,,-1.8718718718718719,0.07734673100735869,,-1.8718718718718719,-0.09357291034150969,,-1.8718718718718719,-0.031429655398050024,,-1.8718718718718719,0.03859218778209234,,-1.8718718718718719,-0.015003769529618719,,-1.8718718718718719,-0.08084718401997558
,-1.867867867867868,-0.09959656408883134,,-1.867867867867868,0.1491189011160949,,-1.867867867867868,0.07718128345440177,,-1.867867867867868,-0.09337275438355995,,-1.867867867867868,-0.031362426188642434,,-1.867867867867868,0.0385096376477991,,-1.867867867867868,-0.014971675904956433,,-1.867867867867868,-0.08067424886699168
,-1.8638638638638638,-0.09938306663097747,,-1.8638638638638638,0.148799246451323,,-1.8638638638638638,0.07701583590144484,,-1.8638638638638638,-0.09317259842561018,,-1.8638638638638638,-0.031295196979234836,,-1.8638638638638638,0.03842708751350585,,-1.8638638638638638,-0.014939582280294145,,-1.8638638638638638,-0.08050131371400777
,-1.85985985985986,-0.0991695691731236,,-1.85985985985986,0.1484795917865511,,-1.85985985985986,0.07685038834848792,,-1.85985985985986,-0.09297244246766044,,-1.85985985985986,-0.031227967769827246,,-1.85985985985986,0.038344537379212604,,-1.85985985985986,-0.01490748865563186,,-1.85985985985986,-0.08032837856102387
,-1.8558558558558558,-0.09895607171526973,,-1.8558558558558558,0.1481599371217792,,-1.8558558558558558,0.07668494079553101,,-1.8558558558558558,-0.09277228650971067,,-1.8558558558558558,-0.031160738560419652,,-1.8558558558558558,0.03826198724491936,,-1.8558558558558558,-0.014875395030969574,,-1.8558558558558558,-0.08015544340803996
,-1.8518518518518519,-0.09874257425741585,,-1.8518518518518519,0.14784028245700728,,-1.8518518518518519,0.0765194932425741,,-1.8518518518518519,-0.09257213055176093,,-1.8518518518518519,-0.031093509351012058,,-1.8518518518518519,0.038179437110626116,,-1.8518518518518519,-0.014843301406307288,,-1.8518518518518519,-0.07998250825505605
,-1.8478478478478477,-0.09852907679956198,,-1.8478478478478477,0.14752062779223535,,-1.8478478478478477,0.07635404568961718,,-1.8478478478478477,-0.09237197459381116,,-1.8478478478478477,-0.031026280141604464,,-1.8478478478478477,0.038096886976332865,,-1.8478478478478477,-0.014811207781645,,-1.8478478478478477,-0.07980957310207215
,-1.8438438438438438,-0.0983155793417081,,-1.8438438438438438,0.14720097312746347,,-1.8438438438438438,0.07618859813666026,,-1.8438438438438438,-0.09217181863586142,,-1.8438438438438438,-0.03095905093219687,,-1.8438438438438438,0.03801433684203962,,-1.8438438438438438,-0.014779114156982716,,-1.8438438438438438,-0.07963663794908825
,-1.83983983983984,-0.09810208188385423,,-1.83983983983984,0.14688131846269156,,-1.83983983983984,0.07602315058370335,,-1.83983983983984,-0.09197166267791167,,-1.83983983983984,-0.03089182172278928,,-1.83983983983984,0.03793178670774638,,-1.83983983983984,-0.01474702053232043,,-1.83983983983984,-0.07946370279610435
,-1.8358358358358358,-0.09788858442600036,,-1.8358358358358358,0.14656166379791963,,-1.8358358358358358,0.07585770303074642,,-1.8358358358358358,-0.09177150671996191,,-1.8358358358358358,-0.030824592513381682,,-1.8358358358358358,0.03784923657345313,,-1.8358358358358358,-0.014714926907658143,,-1.8358358358358358,-0.07929076764312043
,-1.8318318318318318,-0.09767508696814649,,-1.8318318318318318,0.14624200913314775,,-1.8318318318318318,0.07569225547778952,,-1.8318318318318318,-0.09157135076201216,,-1.8318318318318318,-0.030757363303974092,,-1.8318318318318318,0.03776668643915988,,-1.8318318318318318,-0.014682833282995857,,-1.8318318318318318,-0.07911783249013653
,-1.8278278278278277,-0.09746158951029261,,-1.8278278278278277,0.14592235446837581,,-1.8278278278278277,0.07552680792483259,,-1.8278278278278277,-0.0913711948040624,,-1.8278278278278277,-0.030690134094566494,,-1.8278278278278277,0.03768413630486664,,-1.8278278278278277,-0.014650739658333571,,-1.8278278278278277,-0.07894489733715263
,-1.8238238238238238,-0.09724809205243874,,-1.8238238238238238,0.14560269980360394,,-1.8238238238238238,0.07536136037187567,,-1.8238238238238238,-0.09117103884611265,,-1.8238238238238238,-0.030622904885158904,,-1.8238238238238238,0.037601586170573395,,-1.8238238238238238,-0.014618646033671285,,-1.8238238238238238,-0.07877196218416872
,-1.8198198198198199,-0.09703459459458488,,-1.8198198198198199,0.14528304513883203,,-1.8198198198198199,0.07519591281891876,,-1.8198198198198199,-0.09097088288816291,,-1.8198198198198199,-0.03055567567575131,,-1.8198198198198199,0.03751903603628015,,-1.8198198198198199,-0.014586552409009,,-1.8198198198198199,-0.07859902703118482
,-1.8158158158158157,-0.096821097136731,,-1.8158158158158157,0.1449633904740601,,-1.8158158158158157,0.07503046526596184,,-1.8158158158158157,-0.09077072693021314,,-1.8158158158158157,-0.030488446466343716,,-1.8158158158158157,0.0374364859019869,,-1.8158158158158157,-0.014554458784346714,,-1.8158158158158157,-0.0784260918782009
,-1.8118118118118118,-0.09660759967887714,,-1.8118118118118118,0.14464373580928822,,-1.8118118118118118,0.07486501771300492,,-1.8118118118118118,-0.0905705709722634,,-1.8118118118118118,-0.030421217256936122,,-1.8118118118118118,0.037353935767693656,,-1.8118118118118118,-0.014522365159684428,,-1.8118118118118118,-0.078253156725217
,-1.8078078078078077,-0.09639410222102325,,-1.8078078078078077,0.14432408114451628,,-1.8078078078078077,0.07469957016004801,,-1.8078078078078077,-0.09037041501431363,,-1.8078078078078077,-0.030353988047528528,,-1.8078078078078077,0.037271385633400406,,-1.8078078078078077,-0.01449027153502214,,-1.8078078078078077,-0.0780802215722331
,-1.8038038038038038,-0.09618060476316939,,-1.8038038038038038,0.14400442647974437,,-1.8038038038038038,0.0745341226070911,,-1.8038038038038038,-0.09017025905636389,,-1.8038038038038038,-0.030286758838120934,,-1.8038038038038038,0.03718883549910716,,-1.8038038038038038,-0.014458177910359856,,-1.8038038038038038,-0.0779072864192492
,-1.7997997997997999,-0.09596710730531552,,-1.7997997997997999,0.1436847718149725,,-1.7997997997997999,0.07436867505413418,,-1.7997997997997999,-0.08997010309841413,,-1.7997997997997999,-0.030219529628713344,,-1.7997997997997999,0.03710628536481392,,-1.7997997997997999,-0.01442608428569757,,-1.7997997997997999,-0.0777343512662653
,-1.7957957957957957,-0.09575360984746165,,-1.7957957957957957,0.14336511715020056,,-1.7957957957957957,0.07420322750117725,,-1.7957957957957957,-0.08976994714046438,,-1.7957957957957957,-0.030152300419305746,,-1.7957957957957957,0.037023735230520674,,-1.7957957957957957,-0.014393990661035283,,-1.7957957957957957,-0.07756141611328138
,-1.7917917917917918,-0.09554011238960777,,-1.7917917917917918,0.14304546248542865,,-1.7917917917917918,0.07403777994822035,,-1.7917917917917918,-0.08956979118251462,,-1.7917917917917918,-0.030085071209898156,,-1.7917917917917918,0.03694118509622743,,-1.7917917917917918,-0.014361897036372997,,-1.7917917917917918,-0.07738848096029748
,-1.7877877877877877,-0.09532661493175389,,-1.7877877877877877,0.14272580782065675,,-1.7877877877877877,0.07387233239526342,,-1.7877877877877877,-0.08936963522456487,,-1.7877877877877877,-0.03001784200049056,,-1.7877877877877877,0.03685863496193418,,-1.7877877877877877,-0.014329803411710711,,-1.7877877877877877,-0.07721554580731357
,-1.7837837837837838,-0.09511311747390003,,-1.7837837837837838,0.14240615315588484,,-1.7837837837837838,0.0737068848423065,,-1.7837837837837838,-0.08916947926661511,,-1.7837837837837838,-0.029950612791082968,,-1.7837837837837838,0.036776084827640936,,-1.7837837837837838,-0.014297709787048425,,-1.7837837837837838,-0.07704261065432967
,-1.7797797797797799,-0.09489962001604615,,-1.7797797797797799,0.14208649849111293,,-1.7797797797797799,0.07354143728934959,,-1.7797797797797799,-0.08896932330866537,,-1.7797797797797799,-0.029883383581675374,,-1.7797797797797799,0.03669353469334769,,-1.7797797797797799,-0.01426561616238614,,-1.7797797797797799,-0.07686967550134577
,-1.7757757757757757,-0.09468612255819228,,-1.7757757757757757,0.14176684382634103,,-1.7757757757757757,0.07337598973639267,,-1.7757757757757757,-0.0887691673507156,,-1.7757757757757757,-0.02981615437226778,,-1.7757757757757757,0.03661098455905444,,-1.7757757757757757,-0.014233522537723853,,-1.7757757757757757,-0.07669674034836185
,-1.7717717717717718,-0.09447262510033841,,-1.7717717717717718,0.14144718916156912,,-1.7717717717717718,0.07321054218343576,,-1.7717717717717718,-0.08856901139276586,,-1.7717717717717718,-0.029748925162860186,,-1.7717717717717718,0.036528434424761204,,-1.7717717717717718,-0.014201428913061568,,-1.7717717717717718,-0.07652380519537795
,-1.7677677677677677,-0.09425912764248454,,-1.7677677677677677,0.1411275344967972,,-1.7677677677677677,0.07304509463047884,,-1.7677677677677677,-0.0883688554348161,,-1.7677677677677677,-0.029681695953452592,,-1.7677677677677677,0.03644588429046795,,-1.7677677677677677,-0.01416933528839928,,-1.7677677677677677,-0.07635087004239405
,-1.7637637637637638,-0.09404563018463066,,-1.7637637637637638,0.1408078798320253,,-1.7637637637637638,0.07287964707752193,,-1.7637637637637638,-0.08816869947686636,,-1.7637637637637638,-0.029614466744044998,,-1.7637637637637638,0.03636333415617471,,-1.7637637637637638,-0.014137241663736996,,-1.7637637637637638,-0.07617793488941015
,-1.7597597597597598,-0.0938321327267768,,-1.7597597597597598,0.1404882251672534,,-1.7597597597597598,0.07271419952456501,,-1.7597597597597598,-0.0879685435189166,,-1.7597597597597598,-0.029547237534637408,,-1.7597597597597598,0.036280784021881465,,-1.7597597597597598,-0.01410514803907471,,-1.7597597597597598,-0.07600499973642624
,-1.7557557557557557,-0.09361863526892292,,-1.7557557557557557,0.1401685705024815,,-1.7557557557557557,0.07254875197160808,,-1.7557557557557557,-0.08776838756096685,,-1.7557557557557557,-0.02948000832522981,,-1.7557557557557557,0.036198233887588215,,-1.7557557557557557,-0.014073054414412423,,-1.7557557557557557,-0.07583206458344233
,-1.7517517517517518,-0.09340513781106906,,-1.7517517517517518,0.1398489158377096,,-1.7517517517517518,0.07238330441865118,,-1.7517517517517518,-0.08756823160301709,,-1.7517517517517518,-0.02941277911582222,,-1.7517517517517518,0.03611568375329497,,-1.7517517517517518,-0.014040960789750137,,-1.7517517517517518,-0.07565912943045844
,-1.7477477477477477,-0.09319164035321517,,-1.7477477477477477,0.13952926117293768,,-1.7477477477477477,0.07221785686569425,,-1.7477477477477477,-0.08736807564506734,,-1.7477477477477477,-0.029345549906414622,,-1.7477477477477477,0.03603313361900173,,-1.7477477477477477,-0.014008867165087851,,-1.7477477477477477,-0.07548619427747452
,-1.7437437437437437,-0.0929781428953613,,-1.7437437437437437,0.13920960650816577,,-1.7437437437437437,0.07205240931273733,,-1.7437437437437437,-0.08716791968711758,,-1.7437437437437437,-0.029278320697007032,,-1.7437437437437437,0.03595058348470848,,-1.7437437437437437,-0.013976773540425565,,-1.7437437437437437,-0.07531325912449062
,-1.7397397397397398,-0.09276464543750744,,-1.7397397397397398,0.13888995184339387,,-1.7397397397397398,0.07188696175978042,,-1.7397397397397398,-0.08696776372916784,,-1.7397397397397398,-0.029211091487599438,,-1.7397397397397398,0.03586803335041524,,-1.7397397397397398,-0.01394467991576328,,-1.7397397397397398,-0.07514032397150672
,-1.7357357357357357,-0.09255114797965355,,-1.7357357357357357,0.13857029717862196,,-1.7357357357357357,0.0717215142068235,,-1.7357357357357357,-0.08676760777121807,,-1.7357357357357357,-0.029143862278191844,,-1.7357357357357357,0.03578548321612199,,-1.7357357357357357,-0.013912586291100993,,-1.7357357357357357,-0.07496738881852281
,-1.7317317317317318,-0.0923376505217997,,-1.7317317317317318,0.13825064251385005,,-1.7317317317317318,0.07155606665386659,,-1.7317317317317318,-0.08656745181326833,,-1.7317317317317318,-0.02907663306878425,,-1.7317317317317318,0.035702933081828744,,-1.7317317317317318,-0.013880492666438708,,-1.7317317317317318,-0.07479445366553891
,-1.7277277277277276,-0.09212415306394581,,-1.7277277277277276,0.13793098784907815,,-1.7277277277277276,0.07139061910090967,,-1.7277277277277276,-0.08636729585531856,,-1.7277277277277276,-0.029009403859376656,,-1.7277277277277276,0.035620382947535494,,-1.7277277277277276,-0.01384839904177642,,-1.7277277277277276,-0.074621518512555
,-1.7237237237237237,-0.09191065560609195,,-1.7237237237237237,0.13761133318430624,,-1.7237237237237237,0.07122517154795276,,-1.7237237237237237,-0.08616713989736882,,-1.7237237237237237,-0.028942174649969062,,-1.7237237237237237,0.03553783281324225,,-1.7237237237237237,-0.013816305417114136,,-1.7237237237237237,-0.0744485833595711
,-1.7197197197197198,-0.09169715814823808,,-1.7197197197197198,0.13729167851953433,,-1.7197197197197198,0.07105972399499584,,-1.7197197197197198,-0.08596698393941907,,-1.7197197197197198,-0.028874945440561472,,-1.7197197197197198,0.035455282678949006,,-1.7197197197197198,-0.01378421179245185,,-1.7197197197197198,-0.07427564820658719
,-1.7157157157157157,-0.0914836606903842,,-1.7157157157157157,0.13697202385476243,,-1.7157157157157157,0.07089427644203891,,-1.7157157157157157,-0.08576682798146931,,-1.7157157157157157,-0.028807716231153874,,-1.7157157157157157,0.03537273254465576,,-1.7157157157157157,-0.013752118167789562,,-1.7157157157157157,-0.07410271305360329
,-1.7117117117117118,-0.09127016323253033,,-1.7117117117117118,0.13665236918999052,,-1.7117117117117118,0.07072882888908201,,-1.7117117117117118,-0.08556667202351956,,-1.7117117117117118,-0.028740487021746284,,-1.7117117117117118,0.03529018241036252,,-1.7117117117117118,-0.013720024543127277,,-1.7117117117117118,-0.07392977790061939
,-1.7077077077077076,-0.09105666577467646,,-1.7077077077077076,0.13633271452521858,,-1.7077077077077076,0.07056338133612508,,-1.7077077077077076,-0.0853665160655698,,-1.7077077077077076,-0.028673257812338687,,-1.7077077077077076,0.03520763227606927,,-1.7077077077077076,-0.01368793091846499,,-1.7077077077077076,-0.07375684274763547
,-1.7037037037037037,-0.09084316831682258,,-1.7037037037037037,0.1360130598604467,,-1.7037037037037037,0.07039793378316817,,-1.7037037037037037,-0.08516636010762005,,-1.7037037037037037,-0.028606028602931096,,-1.7037037037037037,0.03512508214177602,,-1.7037037037037037,-0.013655837293802705,,-1.7037037037037037,-0.07358390759465157
,-1.6996996996996998,-0.09062967085896871,,-1.6996996996996998,0.1356934051956748,,-1.6996996996996998,0.07023248623021125,,-1.6996996996996998,-0.08496620414967031,,-1.6996996996996998,-0.028538799393523502,,-1.6996996996996998,0.03504253200748278,,-1.6996996996996998,-0.013623743669140419,,-1.6996996996996998,-0.07341097244166767
,-1.6956956956956957,-0.09041617340111484,,-1.6956956956956957,0.13537375053090286,,-1.6956956956956957,0.07006703867725433,,-1.6956956956956957,-0.08476604819172054,,-1.6956956956956957,-0.028471570184115905,,-1.6956956956956957,0.03495998187318953,,-1.6956956956956957,-0.013591650044478133,,-1.6956956956956957,-0.07323803728868376
,-1.6916916916916918,-0.09020267594326097,,-1.6916916916916918,0.13505409586613099,,-1.6916916916916918,0.06990159112429742,,-1.6916916916916918,-0.0845658922337708,,-1.6916916916916918,-0.028404340974708314,,-1.6916916916916918,0.034877431738896285,,-1.6916916916916918,-0.013559556419815847,,-1.6916916916916918,-0.07306510213569986
,-1.6876876876876876,-0.08998917848540709,,-1.6876876876876876,0.13473444120135905,,-1.6876876876876876,0.0697361435713405,,-1.6876876876876876,-0.08436573627582103,,-1.6876876876876876,-0.028337111765300717,,-1.6876876876876876,0.03479488160460304,,-1.6876876876876876,-0.01352746279515356,,-1.6876876876876876,-0.07289216698271594
,-1.6836836836836837,-0.08977568102755322,,-1.6836836836836837,0.13441478653658717,,-1.6836836836836837,0.06957069601838359,,-1.6836836836836837,-0.08416558031787129,,-1.6836836836836837,-0.028269882555893126,,-1.6836836836836837,0.0347123314703098,,-1.6836836836836837,-0.013495369170491274,,-1.6836836836836837,-0.07271923182973204
,-1.6796796796796798,-0.08956218356969936,,-1.6796796796796798,0.13409513187181527,,-1.6796796796796798,0.06940524846542667,,-1.6796796796796798,-0.08396542435992153,,-1.6796796796796798,-0.028202653346485536,,-1.6796796796796798,0.03462978133601655,,-1.6796796796796798,-0.01346327554582899,,-1.6796796796796798,-0.07254629667674814
,-1.6756756756756757,-0.08934868611184547,,-1.6756756756756757,0.13377547720704333,,-1.6756756756756757,0.06923980091246974,,-1.6756756756756757,-0.08376526840197178,,-1.6756756756756757,-0.02813542413707794,,-1.6756756756756757,0.0345472312017233,,-1.6756756756756757,-0.013431181921166702,,-1.6756756756756757,-0.07237336152376424
,-1.6716716716716717,-0.08913518865399161,,-1.6716716716716717,0.13345582254227145,,-1.6716716716716717,0.06907435335951284,,-1.6716716716716717,-0.08356511244402202,,-1.6716716716716717,-0.028068194927670344,,-1.6716716716716717,0.03446468106743006,,-1.6716716716716717,-0.013399088296504416,,-1.6716716716716717,-0.07220042637078034
,-1.6676676676676676,-0.08892169119613773,,-1.6676676676676676,0.13313616787749952,,-1.6676676676676676,0.06890890580655591,,-1.6676676676676676,-0.08336495648607227,,-1.6676676676676676,-0.02800096571826275,,-1.6676676676676676,0.034382130933136815,,-1.6676676676676676,-0.01336699467184213,,-1.6676676676676676,-0.07202749121779642
,-1.6636636636636637,-0.08870819373828387,,-1.6636636636636637,0.1328165132127276,,-1.6636636636636637,0.068743458253599,,-1.6636636636636637,-0.08316480052812251,,-1.6636636636636637,-0.027933736508855157,,-1.6636636636636637,0.03429958079884357,,-1.6636636636636637,-0.013334901047179845,,-1.6636636636636637,-0.07185455606481252
,-1.6596596596596598,-0.08849469628043,,-1.6596596596596598,0.13249685854795573,,-1.6596596596596598,0.06857801070064208,,-1.6596596596596598,-0.08296464457017277,,-1.6596596596596598,-0.027866507299447566,,-1.6596596596596598,0.03421703066455033,,-1.6596596596596598,-0.013302807422517559,,-1.6596596596596598,-0.07168162091182861
,-1.6556556556556556,-0.08828119882257612,,-1.6556556556556556,0.1321772038831838,,-1.6556556556556556,0.06841256314768517,,-1.6556556556556556,-0.082764488612223,,-1.6556556556556556,-0.02779927809003997,,-1.6556556556556556,0.034134480530257076,,-1.6556556556556556,-0.013270713797855273,,-1.6556556556556556,-0.07150868575884471
,-1.6516516516516517,-0.08806770136472225,,-1.6516516516516517,0.1318575492184119,,-1.6516516516516517,0.06824711559472825,,-1.6516516516516517,-0.08256433265427326,,-1.6516516516516517,-0.027732048880632378,,-1.6516516516516517,0.03405193039596383,,-1.6516516516516517,-0.013238620173192987,,-1.6516516516516517,-0.07133575060586081
,-1.6476476476476476,-0.08785420390686838,,-1.6476476476476476,0.13153789455363998,,-1.6476476476476476,0.06808166804177133,,-1.6476476476476476,-0.0823641766963235,,-1.6476476476476476,-0.02766481967122478,,-1.6476476476476476,0.03396938026167058,,-1.6476476476476476,-0.0132065265485307,,-1.6476476476476476,-0.07116281545287689
,-1.6436436436436437,-0.0876407064490145,,-1.6436436436436437,0.13121823988886808,,-1.6436436436436437,0.06791622048881442,,-1.6436436436436437,-0.08216402073837376,,-1.6436436436436437,-0.02759759046181719,,-1.6436436436436437,0.03388683012737734,,-1.6436436436436437,-0.013174432923868414,,-1.6436436436436437,-0.07098988029989299
,-1.6396396396396398,-0.08742720899116063,,-1.6396396396396398,0.13089858522409617,,-1.6396396396396398,0.0677507729358575,,-1.6396396396396398,-0.081963864780424,,-1.6396396396396398,-0.027530361252409596,,-1.6396396396396398,0.033804279993084094,,-1.6396396396396398,-0.01314233929920613,,-1.6396396396396398,-0.0708169451469091
,-1.6356356356356356,-0.08721371153330676,,-1.6356356356356356,0.13057893055932426,,-1.6356356356356356,0.06758532538290057,,-1.6356356356356356,-0.08176370882247425,,-1.6356356356356356,-0.027463132043002002,,-1.6356356356356356,0.03372172985879085,,-1.6356356356356356,-0.013110245674543842,,-1.6356356356356356,-0.07064400999392519
,-1.6316316316316315,-0.08700021407545287,,-1.6316316316316315,0.13025927589455236,,-1.6316316316316315,0.06741987782994366,,-1.6316316316316315,-0.08156355286452449,,-1.6316316316316315,-0.027395902833594405,,-1.6316316316316315,0.0336391797244976,,-1.6316316316316315,-0.013078152049881555,,-1.6316316316316315,-0.07047107484094127
,-1.6276276276276276,-0.08678671661759901,,-1.6276276276276276,0.12993962122978045,,-1.6276276276276276,0.06725443027698674,,-1.6276276276276276,-0.08136339690657474,,-1.6276276276276276,-0.027328673624186815,,-1.6276276276276276,0.033556629590204355,,-1.6276276276276276,-0.01304605842521927,,-1.6276276276276276,-0.07029813968795737
,-1.6236236236236237,-0.08657321915974514,,-1.6236236236236237,0.12961996656500854,,-1.6236236236236237,0.06708898272402983,,-1.6236236236236237,-0.08116324094862498,,-1.6236236236236237,-0.02726144441477922,,-1.6236236236236237,0.03347407945591111,,-1.6236236236236237,-0.013013964800556985,,-1.6236236236236237,-0.07012520453497348
,-1.6196196196196198,-0.08635972170189128,,-1.6196196196196198,0.12930031190023664,,-1.6196196196196198,0.06692353517107291,,-1.6196196196196198,-0.08096308499067524,,-1.6196196196196198,-0.02719421520537163,,-1.6196196196196198,0.03339152932161787,,-1.6196196196196198,-0.012981871175894699,,-1.6196196196196198,-0.06995226938198958
,-1.6156156156156156,-0.0861462242440374,,-1.6156156156156156,0.12898065723546473,,-1.6156156156156156,0.066758087618116,,-1.6156156156156156,-0.08076292903272547,,-1.6156156156156156,-0.027126985995964033,,-1.6156156156156156,0.03330897918732462,,-1.6156156156156156,-0.012949777551232413,,-1.6156156156156156,-0.06977933422900566
,-1.6116116116116115,-0.08593272678618352,,-1.6116116116116115,0.12866100257069282,,-1.6116116116116115,0.06659264006515907,,-1.6116116116116115,-0.08056277307477572,,-1.6116116116116115,-0.02705975678655644,,-1.6116116116116115,0.03322642905303137,,-1.6116116116116115,-0.012917683926570125,,-1.6116116116116115,-0.06960639907602174
,-1.6076076076076076,-0.08571922932832965,,-1.6076076076076076,0.12834134790592092,,-1.6076076076076076,0.06642719251220215,,-1.6076076076076076,-0.08036261711682596,,-1.6076076076076076,-0.026992527577148845,,-1.6076076076076076,0.03314387891873813,,-1.6076076076076076,-0.01288559030190784,,-1.6076076076076076,-0.06943346392303786
,-1.6036036036036037,-0.08550573187047579,,-1.6036036036036037,0.128021693241149,,-1.6036036036036037,0.06626174495924525,,-1.6036036036036037,-0.08016246115887622,,-1.6036036036036037,-0.026925298367741254,,-1.6036036036036037,0.033061328784444885,,-1.6036036036036037,-0.012853496677245554,,-1.6036036036036037,-0.06926052877005395
,-1.5995995995995997,-0.08529223441262192,,-1.5995995995995997,0.1277020385763771,,-1.5995995995995997,0.06609629740628833,,-1.5995995995995997,-0.07996230520092647,,-1.5995995995995997,-0.02685806915833366,,-1.5995995995995997,0.03297877865015164,,-1.5995995995995997,-0.01282140305258327,,-1.5995995995995997,-0.06908759361707005
,-1.5955955955955956,-0.08507873695476803,,-1.5955955955955956,0.1273823839116052,,-1.5955955955955956,0.0659308498533314,,-1.5955955955955956,-0.07976214924297671,,-1.5955955955955956,-0.026790839948926067,,-1.5955955955955956,0.03289622851585839,,-1.5955955955955956,-0.012789309427920982,,-1.5955955955955956,-0.06891465846408613
,-1.5915915915915915,-0.08486523949691416,,-1.5915915915915915,0.12706272924683326,,-1.5915915915915915,0.06576540230037449,,-1.5915915915915915,-0.07956199328502696,,-1.5915915915915915,-0.02672361073951847,,-1.5915915915915915,0.032813678381565146,,-1.5915915915915915,-0.012757215803258695,,-1.5915915915915915,-0.06874172331110223
,-1.5875875875875876,-0.08465174203906028,,-1.5875875875875876,0.12674307458206138,,-1.5875875875875876,0.06559995474741757,,-1.5875875875875876,-0.0793618373270772,,-1.5875875875875876,-0.02665638153011088,,-1.5875875875875876,0.0327311282472719,,-1.5875875875875876,-0.01272512217859641,,-1.5875875875875876,-0.06856878815811833
,-1.5835835835835836,-0.08443824458120643,,-1.5835835835835836,0.12642341991728948,,-1.5835835835835836,0.06543450719446066,,-1.5835835835835836,-0.07916168136912745,,-1.5835835835835836,-0.026589152320703285,,-1.5835835835835836,0.03264857811297866,,-1.5835835835835836,-0.012693028553934125,,-1.5835835835835836,-0.06839585300513443
,-1.5795795795795795,-0.08422474712335254,,-1.5795795795795795,0.12610376525251754,,-1.5795795795795795,0.06526905964150374,,-1.5795795795795795,-0.0789615254111777,,-1.5795795795795795,-0.02652192311129569,,-1.5795795795795795,0.03256602797868541,,-1.5795795795795795,-0.012660934929271837,,-1.5795795795795795,-0.06822291785215051
,-1.5755755755755756,-0.08401124966549868,,-1.5755755755755756,0.12578411058774566,,-1.5755755755755756,0.06510361208854683,,-1.5755755755755756,-0.07876136945322794,,-1.5755755755755756,-0.026454693901888097,,-1.5755755755755756,0.032483477844392164,,-1.5755755755755756,-0.012628841304609553,,-1.5755755755755756,-0.06804998269916661
,-1.5715715715715715,-0.0837977522076448,,-1.5715715715715715,0.12546445592297373,,-1.5715715715715715,0.0649381645355899,,-1.5715715715715715,-0.07856121349527818,,-1.5715715715715715,-0.026387464692480503,,-1.5715715715715715,0.03240092771009891,,-1.5715715715715715,-0.012596747679947265,,-1.5715715715715715,-0.0678770475461827
,-1.5675675675675675,-0.08358425474979093,,-1.5675675675675675,0.12514480125820182,,-1.5675675675675675,0.06477271698263298,,-1.5675675675675675,-0.07836105753732844,,-1.5675675675675675,-0.02632023548307291,,-1.5675675675675675,0.03231837757580567,,-1.5675675675675675,-0.01256465405528498,,-1.5675675675675675,-0.0677041123931988
,-1.5635635635635636,-0.08337075729193706,,-1.5635635635635636,0.12482514659342993,,-1.5635635635635636,0.06460726942967608,,-1.5635635635635636,-0.07816090157937869,,-1.5635635635635636,-0.02625300627366532,,-1.5635635635635636,0.032235827441512425,,-1.5635635635635636,-0.012532560430622694,,-1.5635635635635636,-0.0675311772402149
,-1.5595595595595595,-0.08315725983408319,,-1.5595595595595595,0.12450549192865802,,-1.5595595595595595,0.06444182187671915,,-1.5595595595595595,-0.07796074562142893,,-1.5595595595595595,-0.02618577706425772,,-1.5595595595595595,0.03215327730721918,,-1.5595595595595595,-0.012500466805960408,,-1.5595595595595595,-0.06735824208723099
,-1.5555555555555556,-0.08294376237622932,,-1.5555555555555556,0.12418583726388611,,-1.5555555555555556,0.06427637432376224,,-1.5555555555555556,-0.07776058966347918,,-1.5555555555555556,-0.02611854785485013,,-1.5555555555555556,0.03207072717292594,,-1.5555555555555556,-0.012468373181298122,,-1.5555555555555556,-0.06718530693424708
,-1.5515515515515514,-0.08273026491837544,,-1.5515515515515514,0.1238661825991142,,-1.5515515515515514,0.06411092677080532,,-1.5515515515515514,-0.07756043370552942,,-1.5515515515515514,-0.026051318645442533,,-1.5515515515515514,0.03198817703863269,,-1.5515515515515514,-0.012436279556635834,,-1.5515515515515514,-0.06701237178126318
,-1.5475475475475475,-0.08251676746052157,,-1.5475475475475475,0.1235465279343423,,-1.5475475475475475,0.0639454792178484,,-1.5475475475475475,-0.07736027774757967,,-1.5475475475475475,-0.025984089436034943,,-1.5475475475475475,0.03190562690433944,,-1.5475475475475475,-0.01240418593197355,,-1.5475475475475475,-0.06683943662827928
,-1.5435435435435436,-0.0823032700026677,,-1.5435435435435436,0.1232268732695704,,-1.5435435435435436,0.06378003166489149,,-1.5435435435435436,-0.07716012178962992,,-1.5435435435435436,-0.02591686022662735,,-1.5435435435435436,0.0318230767700462,,-1.5435435435435436,-0.012372092307311264,,-1.5435435435435436,-0.06666650147529538
,-1.5395395395395395,-0.08208977254481382,,-1.5395395395395395,0.12290721860479847,,-1.5395395395395395,0.06361458411193457,,-1.5395395395395395,-0.07695996583168016,,-1.5395395395395395,-0.025849631017219755,,-1.5395395395395395,0.03174052663575295,,-1.5395395395395395,-0.012339998682648977,,-1.5395395395395395,-0.06649356632231146
,-1.5355355355355356,-0.08187627508695995,,-1.5355355355355356,0.12258756394002658,,-1.5355355355355356,0.06344913655897766,,-1.5355355355355356,-0.0767598098737304,,-1.5355355355355356,-0.02578240180781216,,-1.5355355355355356,0.031657976501459704,,-1.5355355355355356,-0.012307905057986691,,-1.5355355355355356,-0.06632063116932756
,-1.5315315315315314,-0.08166277762910608,,-1.5315315315315314,0.12226790927525466,,-1.5315315315315314,0.06328368900602073,,-1.5315315315315314,-0.07655965391578065,,-1.5315315315315314,-0.025715172598404567,,-1.5315315315315314,0.03157542636716646,,-1.5315315315315314,-0.012275811433324405,,-1.5315315315315314,-0.06614769601634365
,-1.5275275275275275,-0.0814492801712522,,-1.5275275275275275,0.12194825461048275,,-1.5275275275275275,0.06311824145306381,,-1.5275275275275275,-0.07635949795783091,,-1.5275275275275275,-0.025647943388996973,,-1.5275275275275275,0.03149287623287322,,-1.5275275275275275,-0.01224371780866212,,-1.5275275275275275,-0.06597476086335975
,-1.5235235235235236,-0.08123578271339835,,-1.5235235235235236,0.12162859994571086,,-1.5235235235235236,0.06295279390010691,,-1.5235235235235236,-0.07615934199988116,,-1.5235235235235236,-0.025580714179589382,,-1.5235235235235236,0.03141032609857997,,-1.5235235235235236,-0.012211624183999834,,-1.5235235235235236,-0.06580182571037585
,-1.5195195195195195,-0.08102228525554446,,-1.5195195195195195,0.12130894528093894,,-1.5195195195195195,0.06278734634714998,,-1.5195195195195195,-0.0759591860419314,,-1.5195195195195195,-0.025513484970181785,,-1.5195195195195195,0.03132777596428672,,-1.5195195195195195,-0.012179530559337548,,-1.5195195195195195,-0.06562889055739193
,-1.5155155155155156,-0.0808087877976906,,-1.5155155155155156,0.12098929061616703,,-1.5155155155155156,0.06262189879419307,,-1.5155155155155156,-0.07575903008398165,,-1.5155155155155156,-0.025446255760774195,,-1.5155155155155156,0.031245225829993478,,-1.5155155155155156,-0.012147436934675262,,-1.5155155155155156,-0.06545595540440803
,-1.5115115115115114,-0.08059529033983671,,-1.5115115115115114,0.12066963595139513,,-1.5115115115115114,0.06245645124123615,,-1.5115115115115114,-0.07555887412603189,,-1.5115115115115114,-0.025379026551366597,,-1.5115115115115114,0.03116267569570023,,-1.5115115115115114,-0.012115343310012974,,-1.5115115115115114,-0.06528302025142413
,-1.5075075075075075,-0.08038179288198286,,-1.5075075075075075,0.12034998128662322,,-1.5075075075075075,0.06229100368827924,,-1.5075075075075075,-0.07535871816808214,,-1.5075075075075075,-0.025311797341959007,,-1.5075075075075075,0.031080125561406987,,-1.5075075075075075,-0.01208324968535069,,-1.5075075075075075,-0.06511008509844023
,-1.5035035035035036,-0.08016829542412898,,-1.5035035035035036,0.12003032662185133,,-1.5035035035035036,0.06212555613532232,,-1.5035035035035036,-0.07515856221013238,,-1.5035035035035036,-0.025244568132551413,,-1.5035035035035036,0.030997575427113743,,-1.5035035035035036,-0.012051156060688404,,-1.5035035035035036,-0.06493714994545632
,-1.4994994994994995,-0.07995479796627511,,-1.4994994994994995,0.1197106719570794,,-1.4994994994994995,0.0619601085823654,,-1.4994994994994995,-0.07495840625218263,,-1.4994994994994995,-0.02517733892314382,,-1.4994994994994995,0.030915025292820496,,-1.4994994994994995,-0.012019062436026117,,-1.4994994994994995,-0.06476421479247241
,-1.4954954954954955,-0.07974130050842124,,-1.4954954954954955,0.1193910172923075,,-1.4954954954954955,0.06179466102940849,,-1.4954954954954955,-0.07475825029423289,,-1.4954954954954955,-0.025110109713736225,,-1.4954954954954955,0.030832475158527252,,-1.4954954954954955,-0.011986968811363831,,-1.4954954954954955,-0.06459127963948852
,-1.4914914914914914,-0.07952780305056736,,-1.4914914914914914,0.11907136262753558,,-1.4914914914914914,0.06162921347645157,,-1.4914914914914914,-0.07455809433628312,,-1.4914914914914914,-0.02504288050432863,,-1.4914914914914914,0.030749925024234,,-1.4914914914914914,-0.011954875186701545,,-1.4914914914914914,-0.0644183444865046
,-1.4874874874874875,-0.07931430559271349,,-1.4874874874874875,0.11875170796276369,,-1.4874874874874875,0.06146376592349465,,-1.4874874874874875,-0.07435793837833338,,-1.4874874874874875,-0.024975651294921037,,-1.4874874874874875,0.030667374889940757,,-1.4874874874874875,-0.01192278156203926,,-1.4874874874874875,-0.0642454093335207
,-1.4834834834834836,-0.07910080813485962,,-1.4834834834834836,0.11843205329799178,,-1.4834834834834836,0.06129831837053774,,-1.4834834834834836,-0.07415778242038362,,-1.4834834834834836,-0.024908422085513447,,-1.4834834834834836,0.030584824755647513,,-1.4834834834834836,-0.011890687937376973,,-1.4834834834834836,-0.0640724741805368
,-1.4794794794794794,-0.07888731067700575,,-1.4794794794794794,0.11811239863321986,,-1.4794794794794794,0.061132870817580814,,-1.4794794794794794,-0.07395762646243387,,-1.4794794794794794,-0.02484119287610585,,-1.4794794794794794,0.030502274621354266,,-1.4794794794794794,-0.011858594312714688,,-1.4794794794794794,-0.0638995390275529
,-1.4754754754754755,-0.07867381321915187,,-1.4754754754754755,0.11779274396844797,,-1.4754754754754755,0.060967423264623906,,-1.4754754754754755,-0.07375747050448411,,-1.4754754754754755,-0.02477396366669826,,-1.4754754754754755,0.030419724487061022,,-1.4754754754754755,-0.011826500688052402,,-1.4754754754754755,-0.063726603874569
,-1.4714714714714714,-0.078460315761298,,-1.4714714714714714,0.11747308930367605,,-1.4714714714714714,0.06080197571166698,,-1.4714714714714714,-0.07355731454653436,,-1.4714714714714714,-0.02470673445729066,,-1.4714714714714714,0.030337174352767775,,-1.4714714714714714,-0.011794407063390114,,-1.4714714714714714,-0.06355366872158508
,-1.4674674674674675,-0.07824681830344413,,-1.4674674674674675,0.11715343463890415,,-1.4674674674674675,0.06063652815871007,,-1.4674674674674675,-0.0733571585885846,,-1.4674674674674675,-0.02463950524788307,,-1.4674674674674675,0.03025462421847453,,-1.4674674674674675,-0.01176231343872783,,-1.4674674674674675,-0.06338073356860117
,-1.4634634634634636,-0.07803332084559027,,-1.4634634634634636,0.11683377997413225,,-1.4634634634634636,0.06047108060575315,,-1.4634634634634636,-0.07315700263063486,,-1.4634634634634636,-0.024572276038475477,,-1.4634634634634636,0.030172074084181287,,-1.4634634634634636,-0.011730219814065544,,-1.4634634634634636,-0.06320779841561727
,-1.4594594594594594,-0.07781982338773638,,-1.4594594594594594,0.11651412530936033,,-1.4594594594594594,0.06030563305279623,,-1.4594594594594594,-0.0729568466726851,,-1.4594594594594594,-0.024505046829067883,,-1.4594594594594594,0.03008952394988804,,-1.4594594594594594,-0.011698126189403257,,-1.4594594594594594,-0.06303486326263337
,-1.4554554554554555,-0.07760632592988252,,-1.4554554554554555,0.11619447064458843,,-1.4554554554554555,0.060140185499839315,,-1.4554554554554555,-0.07275669071473535,,-1.4554554554554555,-0.02443781761966029,,-1.4554554554554555,0.030006973815594796,,-1.4554554554554555,-0.01166603256474097,,-1.4554554554554555,-0.06286192810964947
,-1.4514514514514514,-0.07739282847202864,,-1.4514514514514514,0.11587481597981651,,-1.4514514514514514,0.0599747379468824,,-1.4514514514514514,-0.07255653475678558,,-1.4514514514514514,-0.024370588410252695,,-1.4514514514514514,0.029924423681301545,,-1.4514514514514514,-0.011633938940078685,,-1.4514514514514514,-0.06268899295666555
,-1.4474474474474475,-0.07717933101417478,,-1.4474474474474475,0.1155551613150446,,-1.4474474474474475,0.059809290393925484,,-1.4474474474474475,-0.07235637879883584,,-1.4474474474474475,-0.0243033592008451,,-1.4474474474474475,0.0298418735470083,,-1.4474474474474475,-0.011601845315416399,,-1.4474474474474475,-0.06251605780368165
,-1.4434434434434436,-0.0769658335563209,,-1.4434434434434436,0.11523550665027271,,-1.4434434434434436,0.05964384284096857,,-1.4434434434434436,-0.07215622284088609,,-1.4434434434434436,-0.02423612999143751,,-1.4434434434434436,0.029759323412715057,,-1.4434434434434436,-0.011569751690754113,,-1.4434434434434436,-0.06234312265069775
,-1.4394394394394394,-0.07675233609846702,,-1.4394394394394394,0.11491585198550079,,-1.4394394394394394,0.059478395288011646,,-1.4394394394394394,-0.07195606688293633,,-1.4394394394394394,-0.024168900782029913,,-1.4394394394394394,0.02967677327842181,,-1.4394394394394394,-0.011537658066091827,,-1.4394394394394394,-0.06217018749771384
,-1.4354354354354353,-0.07653883864061314,,-1.4354354354354353,0.11459619732072887,,-1.4354354354354353,0.05931294773505472,,-1.4354354354354353,-0.07175591092498657,,-1.4354354354354353,-0.02410167157262232,,-1.4354354354354353,0.029594223144128563,,-1.4354354354354353,-0.01150556444142954,,-1.4354354354354353,-0.06199725234472993
,-1.4314314314314314,-0.07632534118275927,,-1.4314314314314314,0.11427654265595698,,-1.4314314314314314,0.05914750018209781,,-1.4314314314314314,-0.07155575496703682,,-1.4314314314314314,-0.024034442363214725,,-1.4314314314314314,0.02951167300983532,,-1.4314314314314314,-0.011473470816767254,,-1.4314314314314314,-0.061824317191746025
,-1.4274274274274275,-0.07611184372490541,,-1.4274274274274275,0.11395688799118507,,-1.4274274274274275,0.0589820526291409,,-1.4274274274274275,-0.07135559900908707,,-1.4274274274274275,-0.023967213153807135,,-1.4274274274274275,0.029429122875542075,,-1.4274274274274275,-0.01144137719210497,,-1.4274274274274275,-0.06165138203876213
,-1.4234234234234235,-0.07589834626705154,,-1.4234234234234235,0.11363723332641316,,-1.4234234234234235,0.058816605076183984,,-1.4234234234234235,-0.07115544305113733,,-1.4234234234234235,-0.02389998394439954,,-1.4234234234234235,0.02934657274124883,,-1.4234234234234235,-0.011409283567442684,,-1.4234234234234235,-0.06147844688577823
,-1.4194194194194194,-0.07568484880919767,,-1.4194194194194194,0.11331757866164126,,-1.4194194194194194,0.05865115752322706,,-1.4194194194194194,-0.07095528709318756,,-1.4194194194194194,-0.023832754734991947,,-1.4194194194194194,0.029264022606955584,,-1.4194194194194194,-0.011377189942780397,,-1.4194194194194194,-0.06130551173279432
,-1.4154154154154153,-0.07547135135134378,,-1.4154154154154153,0.11299792399686934,,-1.4154154154154153,0.05848570997027014,,-1.4154154154154153,-0.0707551311352378,,-1.4154154154154153,-0.02376552552558435,,-1.4154154154154153,0.029181472472662333,,-1.4154154154154153,-0.011345096318118109,,-1.4154154154154153,-0.0611325765798104
,-1.4114114114114114,-0.07525785389348992,,-1.4114114114114114,0.11267826933209743,,-1.4114114114114114,0.05832026241731322,,-1.4114114114114114,-0.07055497517728805,,-1.4114114114114114,-0.02369829631617676,,-1.4114114114114114,0.02909892233836909,,-1.4114114114114114,-0.011313002693455825,,-1.4114114114114114,-0.06095964142682651
,-1.4074074074074074,-0.07504435643563605,,-1.4074074074074074,0.11235861466732554,,-1.4074074074074074,0.058154814864356315,,-1.4074074074074074,-0.07035481921933831,,-1.4074074074074074,-0.023631067106769165,,-1.4074074074074074,0.029016372204075845,,-1.4074074074074074,-0.011280909068793539,,-1.4074074074074074,-0.060786706273842604
,-1.4034034034034035,-0.07483085897778219,,-1.4034034034034035,0.11203896000255363,,-1.4034034034034035,0.0579893673113994,,-1.4034034034034035,-0.07015466326138856,,-1.4034034034034035,-0.023563837897361575,,-1.4034034034034035,0.0289338220697826,,-1.4034034034034035,-0.011248815444131253,,-1.4034034034034035,-0.0606137711208587
,-1.3993993993993994,-0.0746173615199283,,-1.3993993993993994,0.11171930533778171,,-1.3993993993993994,0.05782391975844248,,-1.3993993993993994,-0.0699545073034388,,-1.3993993993993994,-0.023496608687953977,,-1.3993993993993994,0.028851271935489354,,-1.3993993993993994,-0.011216721819468967,,-1.3993993993993994,-0.06044083596787479
,-1.3953953953953953,-0.07440386406207443,,-1.3953953953953953,0.1113996506730098,,-1.3953953953953953,0.057658472205485554,,-1.3953953953953953,-0.06975435134548903,,-1.3953953953953953,-0.02342937947854638,,-1.3953953953953953,0.028768721801196107,,-1.3953953953953953,-0.01118462819480668,,-1.3953953953953953,-0.06026790081489088
,-1.3913913913913913,-0.07419036660422056,,-1.3913913913913913,0.1110799960082379,,-1.3913913913913913,0.05749302465252864,,-1.3913913913913913,-0.06955419538753929,,-1.3913913913913913,-0.02336215026913879,,-1.3913913913913913,0.028686171666902863,,-1.3913913913913913,-0.011152534570144394,,-1.3913913913913913,-0.06009496566190698
,-1.3873873873873874,-0.07397686914636668,,-1.3873873873873874,0.11076034134346599,,-1.3873873873873874,0.05732757709957173,,-1.3873873873873874,-0.06935403942958954,,-1.3873873873873874,-0.0232949210597312,,-1.3873873873873874,0.02860362153260962,,-1.3873873873873874,-0.011120440945482108,,-1.3873873873873874,-0.05992203050892308
,-1.3833833833833835,-0.07376337168851282,,-1.3833833833833835,0.1104406866786941,,-1.3833833833833835,0.057162129546614815,,-1.3833833833833835,-0.0691538834716398,,-1.3833833833833835,-0.023227691850323605,,-1.3833833833833835,0.028521071398316375,,-1.3833833833833835,-0.011088347320819824,,-1.3833833833833835,-0.059749095355939176
,-1.3793793793793794,-0.07354987423065894,,-1.3793793793793794,0.11012103201392218,,-1.3793793793793794,0.05699668199365789,,-1.3793793793793794,-0.06895372751369003,,-1.3793793793793794,-0.023160462640916007,,-1.3793793793793794,0.028438521264023128,,-1.3793793793793794,-0.011056253696157536,,-1.3793793793793794,-0.05957616020295527
,-1.3753753753753752,-0.07333637677280506,,-1.3753753753753752,0.10980137734915026,,-1.3753753753753752,0.05683123444070097,,-1.3753753753753752,-0.06875357155574027,,-1.3753753753753752,-0.023093233431508414,,-1.3753753753753752,0.028355971129729877,,-1.3753753753753752,-0.011024160071495249,,-1.3753753753753752,-0.05940322504997136
,-1.3713713713713713,-0.07312287931495119,,-1.3713713713713713,0.10948172268437836,,-1.3713713713713713,0.056665786887744055,,-1.3713713713713713,-0.06855341559779052,,-1.3713713713713713,-0.02302600422210082,,-1.3713713713713713,0.028273420995436633,,-1.3713713713713713,-0.010992066446832965,,-1.3713713713713713,-0.059230289896987455
,-1.3673673673673674,-0.07290938185709733,,-1.3673673673673674,0.10916206801960646,,-1.3673673673673674,0.056500339334787146,,-1.3673673673673674,-0.06835325963984078,,-1.3673673673673674,-0.02295877501269323,,-1.3673673673673674,0.02819087086114339,,-1.3673673673673674,-0.010959972822170679,,-1.3673673673673674,-0.05905735474400355
,-1.3633633633633635,-0.07269588439924346,,-1.3633633633633635,0.10884241335483456,,-1.3633633633633635,0.05633489178183023,,-1.3633633633633635,-0.06815310368189102,,-1.3633633633633635,-0.02289154580328564,,-1.3633633633633635,0.028108320726850145,,-1.3633633633633635,-0.010927879197508393,,-1.3633633633633635,-0.05888441959101965
,-1.3593593593593594,-0.07248238694138959,,-1.3593593593593594,0.10852275869006264,,-1.3593593593593594,0.05616944422887331,,-1.3593593593593594,-0.06795294772394127,,-1.3593593593593594,-0.02282431659387804,,-1.3593593593593594,0.028025770592556898,,-1.3593593593593594,-0.010895785572846107,,-1.3593593593593594,-0.05871148443803574
,-1.3553553553553552,-0.0722688894835357,,-1.3553553553553552,0.10820310402529072,,-1.3553553553553552,0.056003996675916386,,-1.3553553553553552,-0.0677527917659915,,-1.3553553553553552,-0.022757087384470444,,-1.3553553553553552,0.02794322045826365,,-1.3553553553553552,-0.01086369194818382,,-1.3553553553553552,-0.05853854928505183
,-1.3513513513513513,-0.07205539202568184,,-1.3513513513513513,0.10788344936051882,,-1.3513513513513513,0.05583854912295947,,-1.3513513513513513,-0.06755263580804176,,-1.3513513513513513,-0.022689858175062853,,-1.3513513513513513,0.027860670323970407,,-1.3513513513513513,-0.010831598323521534,,-1.3513513513513513,-0.05836561413206793
,-1.3473473473473474,-0.07184189456782797,,-1.3473473473473474,0.10756379469574692,,-1.3473473473473474,0.05567310157000256,,-1.3473473473473474,-0.067352479850092,,-1.3473473473473474,-0.02262262896565526,,-1.3473473473473474,0.027778120189677163,,-1.3473473473473474,-0.010799504698859248,,-1.3473473473473474,-0.05819267897908403
,-1.3433433433433435,-0.0716283971099741,,-1.3433433433433435,0.10724414003097502,,-1.3433433433433435,0.055507654017045646,,-1.3433433433433435,-0.06715232389214226,,-1.3433433433433435,-0.02255539975624767,,-1.3433433433433435,0.02769557005538392,,-1.3433433433433435,-0.010767411074196964,,-1.3433433433433435,-0.05801974382610013
,-1.3393393393393394,-0.07141489965212022,,-1.3393393393393394,0.10692448536620311,,-1.3393393393393394,0.055342206464088724,,-1.3393393393393394,-0.0669521679341925,,-1.3393393393393394,-0.02248817054684007,,-1.3393393393393394,0.02761301992109067,,-1.3393393393393394,-0.010735317449534676,,-1.3393393393393394,-0.057846808673116215
,-1.3353353353353352,-0.07120140219426635,,-1.3353353353353352,0.10660483070143119,,-1.3353353353353352,0.0551767589111318,,-1.3353353353353352,-0.06675201197624274,,-1.3353353353353352,-0.022420941337432478,,-1.3353353353353352,0.02753046978679742,,-1.3353353353353352,-0.010703223824872389,,-1.3353353353353352,-0.057673873520132306
,-1.3313313313313313,-0.07098790473641248,,-1.3313313313313313,0.10628517603665928,,-1.3313313313313313,0.055011311358174886,,-1.3313313313313313,-0.06655185601829298,,-1.3313313313313313,-0.022353712128024884,,-1.3313313313313313,0.027447919652504177,,-1.3313313313313313,-0.010671130200210105,,-1.3313313313313313,-0.0575009383671484
,-1.3273273273273274,-0.0707744072785586,,-1.3273273273273274,0.10596552137188739,,-1.3273273273273274,0.05484586380521798,,-1.3273273273273274,-0.06635170006034324,,-1.3273273273273274,-0.022286482918617293,,-1.3273273273273274,0.027365369518210933,,-1.3273273273273274,-0.010639036575547819,,-1.3273273273273274,-0.0573280032141645
,-1.3233233233233235,-0.07056090982070475,,-1.3233233233233235,0.10564586670711548,,-1.3233233233233235,0.05468041625226106,,-1.3233233233233235,-0.06615154410239349,,-1.3233233233233235,-0.0222192537092097,,-1.3233233233233235,0.02728281938391769,,-1.3233233233233235,-0.010606942950885533,,-1.3233233233233235,-0.057155068061180606
,-1.3193193193193193,-0.07034741236285086,,-1.3193193193193193,0.10532621204234356,,-1.3193193193193193,0.05451496869930414,,-1.3193193193193193,-0.06595138814444373,,-1.3193193193193193,-0.022152024499802105,,-1.3193193193193193,0.027200269249624442,,-1.3193193193193193,-0.010574849326223247,,-1.3193193193193193,-0.05698213290819669
,-1.3153153153153152,-0.07013391490499699,,-1.3153153153153152,0.10500655737757164,,-1.3153153153153152,0.05434952114634722,,-1.3153153153153152,-0.06575123218649397,,-1.3153153153153152,-0.022084795290394508,,-1.3153153153153152,0.027117719115331194,,-1.3153153153153152,-0.01054275570156096,,-1.3153153153153152,-0.05680919775521278
,-1.3113113113113113,-0.06992041744714311,,-1.3113113113113113,0.10468690271279975,,-1.3113113113113113,0.0541840735933903,,-1.3113113113113113,-0.06555107622854422,,-1.3113113113113113,-0.022017566080986917,,-1.3113113113113113,0.02703516898103795,,-1.3113113113113113,-0.010510662076898674,,-1.3113113113113113,-0.05663626260222888
,-1.3073073073073074,-0.06970691998928925,,-1.3073073073073074,0.10436724804802784,,-1.3073073073073074,0.05401862604043339,,-1.3073073073073074,-0.06535092027059447,,-1.3073073073073074,-0.021950336871579323,,-1.3073073073073074,0.026952618846744707,,-1.3073073073073074,-0.010478568452236388,,-1.3073073073073074,-0.05646332744924498
,-1.3033033033033035,-0.06949342253143538,,-1.3033033033033035,0.10404759338325595,,-1.3033033033033035,0.05385317848747648,,-1.3033033033033035,-0.06515076431264473,,-1.3033033033033035,-0.021883107662171733,,-1.3033033033033035,0.026870068712451463,,-1.3033033033033035,-0.010446474827574104,,-1.3033033033033035,-0.05629039229626108
,-1.2992992992992993,-0.06927992507358151,,-1.2992992992992993,0.10372793871848403,,-1.2992992992992993,0.053687730934519555,,-1.2992992992992993,-0.06495060835469496,,-1.2992992992992993,-0.021815878452764136,,-1.2992992992992993,0.026787518578158212,,-1.2992992992992993,-0.010414381202911816,,-1.2992992992992993,-0.05611745714327717
,-1.2952952952952952,-0.06906642761572762,,-1.2952952952952952,0.10340828405371211,,-1.2952952952952952,0.05352228338156263,,-1.2952952952952952,-0.0647504523967452,,-1.2952952952952952,-0.02174864924335654,,-1.2952952952952952,0.026704968443864965,,-1.2952952952952952,-0.010382287578249529,,-1.2952952952952952,-0.055944521990293254
,-1.2912912912912913,-0.06885293015787376,,-1.2912912912912913,0.10308862938894021,,-1.2912912912912913,0.05335683582860572,,-1.2912912912912913,-0.06455029643879545,,-1.2912912912912913,-0.021681420033948948,,-1.2912912912912913,0.02662241830957172,,-1.2912912912912913,-0.010350193953587244,,-1.2912912912912913,-0.05577158683730936
,-1.2872872872872874,-0.06863943270001989,,-1.2872872872872874,0.10276897472416831,,-1.2872872872872874,0.05319138827564881,,-1.2872872872872874,-0.06435014048084571,,-1.2872872872872874,-0.021614190824541357,,-1.2872872872872874,0.026539868175278477,,-1.2872872872872874,-0.010318100328924959,,-1.2872872872872874,-0.055598651684325456
,-1.2832832832832834,-0.06842593524216602,,-1.2832832832832834,0.1024493200593964,,-1.2832832832832834,0.05302594072269189,,-1.2832832832832834,-0.06414998452289596,,-1.2832832832832834,-0.021546961615133763,,-1.2832832832832834,0.026457318040985233,,-1.2832832832832834,-0.010286006704262673,,-1.2832832832832834,-0.055425716531341554
,-1.2792792792792793,-0.06821243778431214,,-1.2792792792792793,0.1021296653946245,,-1.2792792792792793,0.05286049316973497,,-1.2792792792792793,-0.0639498285649462,,-1.2792792792792793,-0.02147973240572617,,-1.2792792792792793,0.026374767906691986,,-1.2792792792792793,-0.010253913079600387,,-1.2792792792792793,-0.055252781378357645
,-1.2752752752752752,-0.06799894032645826,,-1.2752752752752752,0.10181001072985257,,-1.2752752752752752,0.05269504561677805,,-1.2752752752752752,-0.06374967260699643,,-1.2752752752752752,-0.021412503196318572,,-1.2752752752752752,0.02629221777239874,,-1.2752752752752752,-0.0102218194549381,,-1.2752752752752752,-0.055079846225373735
,-1.2712712712712713,-0.0677854428686044,,-1.2712712712712713,0.10149035606508067,,-1.2712712712712713,0.05252959806382113,,-1.2712712712712713,-0.06354951664904669,,-1.2712712712712713,-0.02134527398691098,,-1.2712712712712713,0.026209667638105495,,-1.2712712712712713,-0.010189725830275814,,-1.2712712712712713,-0.05490691107238983
,-1.2672672672672673,-0.06757194541075053,,-1.2672672672672673,0.10117070140030877,,-1.2672672672672673,0.052364150510864224,,-1.2672672672672673,-0.06334936069109694,,-1.2672672672672673,-0.021278044777503387,,-1.2672672672672673,0.02612711750381225,,-1.2672672672672673,-0.010157632205613528,,-1.2672672672672673,-0.05473397591940593
,-1.2632632632632632,-0.06735844795289665,,-1.2632632632632632,0.10085104673553685,,-1.2632632632632632,0.0521987029579073,,-1.2632632632632632,-0.06314920473314718,,-1.2632632632632632,-0.021210815568095794,,-1.2632632632632632,0.026044567369519,,-1.2632632632632632,-0.010125538580951242,,-1.2632632632632632,-0.05456104076642202
,-1.2592592592592593,-0.06714495049504278,,-1.2592592592592593,0.10053139207076495,,-1.2592592592592593,0.052033255404950386,,-1.2592592592592593,-0.06294904877519743,,-1.2592592592592593,-0.0211435863586882,,-1.2592592592592593,0.025962017235225756,,-1.2592592592592593,-0.010093444956288956,,-1.2592592592592593,-0.05438810561343812
,-1.2552552552552552,-0.0669314530371889,,-1.2552552552552552,0.10021173740599304,,-1.2552552552552552,0.051867807851993464,,-1.2552552552552552,-0.06274889281724767,,-1.2552552552552552,-0.021076357149280606,,-1.2552552552552552,0.02587946710093251,,-1.2552552552552552,-0.010061351331626668,,-1.2552552552552552,-0.05421517046045421
,-1.2512512512512513,-0.06671795557933503,,-1.2512512512512513,0.09989208274122113,,-1.2512512512512513,0.05170236029903655,,-1.2512512512512513,-0.06254873685929792,,-1.2512512512512513,-0.02100912793987301,,-1.2512512512512513,0.025796916966639265,,-1.2512512512512513,-0.010029257706964384,,-1.2512512512512513,-0.05404223530747031
,-1.2472472472472473,-0.06650445812148117,,-1.2472472472472473,0.09957242807644923,,-1.2472472472472473,0.05153691274607964,,-1.2472472472472473,-0.06234858090134818,,-1.2472472472472473,-0.02094189873046542,,-1.2472472472472473,0.02571436683234602,,-1.2472472472472473,-0.009997164082302099,,-1.2472472472472473,-0.053869300154486405
,-1.2432432432432432,-0.06629096066362729,,-1.2432432432432432,0.09925277341167732,,-1.2432432432432432,0.05137146519312272,,-1.2432432432432432,-0.062148424943398416,,-1.2432432432432432,-0.020874669521057824,,-1.2432432432432432,0.025631816698052774,,-1.2432432432432432,-0.009965070457639811,,-1.2432432432432432,-0.053696365001502495
,-1.2392392392392393,-0.06607746320577342,,-1.2392392392392393,0.09893311874690541,,-1.2392392392392393,0.0512060176401658,,-1.2392392392392393,-0.06194826898544867,,-1.2392392392392393,-0.020807440311650233,,-1.2392392392392393,0.02554926656375953,,-1.2392392392392393,-0.009932976832977525,,-1.2392392392392393,-0.05352342984851859
,-1.2352352352352352,-0.06586396574791954,,-1.2352352352352352,0.09861346408213349,,-1.2352352352352352,0.05104057008720888,,-1.2352352352352352,-0.061748113027498906,,-1.2352352352352352,-0.020740211102242636,,-1.2352352352352352,0.025466716429466282,,-1.2352352352352352,-0.00990088320831524,,-1.2352352352352352,-0.053350494695534684
,-1.2312312312312312,-0.06565046829006567,,-1.2312312312312312,0.0982938094173616,,-1.2312312312312312,0.050875122534251964,,-1.2312312312312312,-0.06154795706954916,,-1.2312312312312312,-0.020672981892835045,,-1.2312312312312312,0.02538416629517304,,-1.2312312312312312,-0.009868789583652953,,-1.2312312312312312,-0.05317755954255078
,-1.2272272272272273,-0.06543697083221181,,-1.2272272272272273,0.09797415475258969,,-1.2272272272272273,0.050709674981295055,,-1.2272272272272273,-0.06134780111159941,,-1.2272272272272273,-0.02060575268342745,,-1.2272272272272273,0.025301616160879795,,-1.2272272272272273,-0.009836695958990668,,-1.2272272272272273,-0.05300462438956688
,-1.2232232232232232,-0.06522347337435792,,-1.2232232232232232,0.09765450008781777,,-1.2232232232232232,0.05054422742833813,,-1.2232232232232232,-0.06114764515364965,,-1.2232232232232232,-0.020538523474019858,,-1.2232232232232232,0.025219066026586544,,-1.2232232232232232,-0.009804602334328382,,-1.2232232232232232,-0.05283168923658297
,-1.2192192192192193,-0.06500997591650406,,-1.2192192192192193,0.09733484542304588,,-1.2192192192192193,0.05037877987538122,,-1.2192192192192193,-0.0609474891956999,,-1.2192192192192193,-0.020471294264612264,,-1.2192192192192193,0.0251365158922933,,-1.2192192192192193,-0.009772508709666096,,-1.2192192192192193,-0.05265875408359907
,-1.2152152152152151,-0.06479647845865018,,-1.2152152152152151,0.09701519075827396,,-1.2152152152152151,0.050213332322424295,,-1.2152152152152151,-0.06074733323775014,,-1.2152152152152151,-0.02040406505520467,,-1.2152152152152151,0.025053965758000053,,-1.2152152152152151,-0.009740415085003808,,-1.2152152152152151,-0.05248581893061516
,-1.2112112112112112,-0.06458298100079632,,-1.2112112112112112,0.09669553609350205,,-1.2112112112112112,0.05004788476946738,,-1.2112112112112112,-0.06054717727980039,,-1.2112112112112112,-0.020336835845797076,,-1.2112112112112112,0.02497141562370681,,-1.2112112112112112,-0.009708321460341524,,-1.2112112112112112,-0.052312883777631256
,-1.2072072072072073,-0.06436948354294245,,-1.2072072072072073,0.09637588142873016,,-1.2072072072072073,0.04988243721651047,,-1.2072072072072073,-0.060347021321850644,,-1.2072072072072073,-0.020269606636389485,,-1.2072072072072073,0.024888865489413565,,-1.2072072072072073,-0.009676227835679238,,-1.2072072072072073,-0.05213994862464736
,-1.2032032032032032,-0.06415598608508857,,-1.2032032032032032,0.09605622676395824,,-1.2032032032032032,0.04971698966355355,,-1.2032032032032032,-0.06014686536390088,,-1.2032032032032032,-0.020202377426981888,,-1.2032032032032032,0.024806315355120317,,-1.2032032032032032,-0.00964413421101695,,-1.2032032032032032,-0.051967013471663444
,-1.1991991991991993,-0.0639424886272347,,-1.1991991991991993,0.09573657209918635,,-1.1991991991991993,0.04955154211059663,,-1.1991991991991993,-0.059946709405951135,,-1.1991991991991993,-0.020135148217574297,,-1.1991991991991993,0.024723765220827074,,-1.1991991991991993,-0.009612040586354665,,-1.1991991991991993,-0.05179407831867955
,-1.1951951951951951,-0.06372899116938083,,-1.1951951951951951,0.09541691743441442,,-1.1951951951951951,0.04938609455763971,,-1.1951951951951951,-0.05974655344800137,,-1.1951951951951951,-0.0200679190081667,,-1.1951951951951951,0.024641215086533826,,-1.1951951951951951,-0.00957994696169238,,-1.1951951951951951,-0.05162114316569563
,-1.1911911911911912,-0.06351549371152695,,-1.1911911911911912,0.09509726276964252,,-1.1911911911911912,0.049220647004682795,,-1.1911911911911912,-0.059546397490051625,,-1.1911911911911912,-0.02000068979875911,,-1.1911911911911912,0.024558664952240582,,-1.1911911911911912,-0.009547853337030093,,-1.1911911911911912,-0.05144820801271174
,-1.1871871871871873,-0.06330199625367308,,-1.1871871871871873,0.09477760810487063,,-1.1871871871871873,0.04905519945172589,,-1.1871871871871873,-0.05934624153210188,,-1.1871871871871873,-0.019933460589351516,,-1.1871871871871873,0.02447611481794734,,-1.1871871871871873,-0.009515759712367807,,-1.1871871871871873,-0.051275272859727834
,-1.1831831831831832,-0.06308849879581921,,-1.1831831831831832,0.0944579534400987,,-1.1831831831831832,0.048889751898768964,,-1.1831831831831832,-0.059146085574152116,,-1.1831831831831832,-0.01986623137994392,,-1.1831831831831832,0.024393564683654088,,-1.1831831831831832,-0.009483666087705522,,-1.1831831831831832,-0.05110233770674392
,-1.179179179179179,-0.06287500133796532,,-1.179179179179179,0.09413829877532678,,-1.179179179179179,0.04872430434581204,,-1.179179179179179,-0.058945929616202354,,-1.179179179179179,-0.019799002170536324,,-1.179179179179179,0.02431101454936084,,-1.179179179179179,-0.009451572463043234,,-1.179179179179179,-0.05092940255376001
,-1.1751751751751751,-0.06266150388011146,,-1.1751751751751751,0.09381864411055488,,-1.1751751751751751,0.048558856792855126,,-1.1751751751751751,-0.058745773658252606,,-1.1751751751751751,-0.019731772961128734,,-1.1751751751751751,0.024228464415067597,,-1.1751751751751751,-0.009419478838380948,,-1.1751751751751751,-0.050756467400776106
,-1.1711711711711712,-0.0624480064222576,,-1.1711711711711712,0.09349898944578298,,-1.1711711711711712,0.04839340923989821,,-1.1711711711711712,-0.05854561770030286,,-1.1711711711711712,-0.01966454375172114,,-1.1711711711711712,0.024145914280774353,,-1.1711711711711712,-0.009387385213718664,,-1.1711711711711712,-0.05058353224779221
,-1.1671671671671673,-0.062234508964403724,,-1.1671671671671673,0.09317933478101108,,-1.1671671671671673,0.0482279616869413,,-1.1671671671671673,-0.05834546174235311,,-1.1671671671671673,-0.01959731454231355,,-1.1671671671671673,0.02406336414648111,,-1.1671671671671673,-0.009355291589056378,,-1.1671671671671673,-0.05041059709480831
,-1.1631631631631631,-0.062021011506549845,,-1.1631631631631631,0.09285968011623917,,-1.1631631631631631,0.04806251413398438,,-1.1631631631631631,-0.05814530578440335,,-1.1631631631631631,-0.019530085332905952,,-1.1631631631631631,0.02398081401218786,,-1.1631631631631631,-0.00932319796439409,,-1.1631631631631631,-0.0502376619418244
,-1.159159159159159,-0.06180751404869597,,-1.159159159159159,0.09254002545146725,,-1.159159159159159,0.04789706658102746,,-1.159159159159159,-0.05794514982645359,,-1.159159159159159,-0.019462856123498358,,-1.159159159159159,0.023898263877894614,,-1.159159159159159,-0.009291104339731803,,-1.159159159159159,-0.05006472678884048
,-1.155155155155155,-0.0615940165908421,,-1.155155155155155,0.09222037078669534,,-1.155155155155155,0.04773161902807054,,-1.155155155155155,-0.05774499386850384,,-1.155155155155155,-0.019395626914090764,,-1.155155155155155,0.02381571374360137,,-1.155155155155155,-0.009259010715069519,,-1.155155155155155,-0.04989179163585659
,-1.1511511511511512,-0.06138051913298823,,-1.1511511511511512,0.09190071612192345,,-1.1511511511511512,0.047566171475113626,,-1.1511511511511512,-0.05754483791055409,,-1.1511511511511512,-0.019328397704683174,,-1.1511511511511512,0.023733163609308126,,-1.1511511511511512,-0.009226917090407233,,-1.1511511511511512,-0.049718856482872685
,-1.1471471471471473,-0.06116702167513437,,-1.1471471471471473,0.09158106145715154,,-1.1471471471471473,0.04740072392215672,,-1.1471471471471473,-0.057344681952604344,,-1.1471471471471473,-0.01926116849527558,,-1.1471471471471473,0.023650613475014882,,-1.1471471471471473,-0.009194823465744947,,-1.1471471471471473,-0.04954592132988878
,-1.1431431431431431,-0.06095352421728049,,-1.1431431431431431,0.09126140679237962,,-1.1431431431431431,0.047235276369199795,,-1.1431431431431431,-0.05714452599465458,,-1.1431431431431431,-0.019193939285867986,,-1.1431431431431431,0.02356806334072163,,-1.1431431431431431,-0.009162729841082662,,-1.1431431431431431,-0.04937298617690487
,-1.139139139139139,-0.06074002675942661,,-1.139139139139139,0.0909417521276077,,-1.139139139139139,0.04706982881624287,,-1.139139139139139,-0.05694437003670482,,-1.139139139139139,-0.019126710076460388,,-1.139139139139139,0.023485513206428384,,-1.139139139139139,-0.009130636216420374,,-1.139139139139139,-0.049200051023920964
,-1.135135135135135,-0.06052652930157274,,-1.135135135135135,0.09062209746283581,,-1.135135135135135,0.04690438126328596,,-1.135135135135135,-0.05674421407875507,,-1.135135135135135,-0.019059480867052798,,-1.135135135135135,0.02340296307213514,,-1.135135135135135,-0.009098542591758088,,-1.135135135135135,-0.04902711587093706
,-1.1311311311311312,-0.060313031843718876,,-1.1311311311311312,0.0903024427980639,,-1.1311311311311312,0.04673893371032904,,-1.1311311311311312,-0.056544058120805325,,-1.1311311311311312,-0.018992251657645204,,-1.1311311311311312,0.023320412937841897,,-1.1311311311311312,-0.009066448967095804,,-1.1311311311311312,-0.04885418071795316
,-1.1271271271271273,-0.06009953438586501,,-1.1271271271271273,0.08998278813329201,,-1.1271271271271273,0.04657348615737213,,-1.1271271271271273,-0.05634390216285558,,-1.1271271271271273,-0.018925022448237613,,-1.1271271271271273,0.023237862803548653,,-1.1271271271271273,-0.009034355342433518,,-1.1271271271271273,-0.04868124556496926
,-1.1231231231231231,-0.05988603692801113,,-1.1231231231231231,0.08966313346852009,,-1.1231231231231231,0.04640803860441521,,-1.1231231231231231,-0.056143746204905816,,-1.1231231231231231,-0.018857793238830016,,-1.1231231231231231,0.023155312669255405,,-1.1231231231231231,-0.00900226171777123,,-1.1231231231231231,-0.04850831041198535
,-1.119119119119119,-0.05967253947015725,,-1.119119119119119,0.08934347880374817,,-1.119119119119119,0.04624259105145829,,-1.119119119119119,-0.055943590246956054,,-1.119119119119119,-0.018790564029422422,,-1.119119119119119,0.023072762534962155,,-1.119119119119119,-0.008970168093108943,,-1.119119119119119,-0.04833537525900144
,-1.115115115115115,-0.059459042012303384,,-1.115115115115115,0.08902382413897628,,-1.115115115115115,0.04607714349850137,,-1.115115115115115,-0.055743434289006306,,-1.115115115115115,-0.018723334820014828,,-1.115115115115115,0.02299021240066891,,-1.115115115115115,-0.008938074468446659,,-1.115115115115115,-0.048162440106017536
,-1.1111111111111112,-0.05924554455444951,,-1.1111111111111112,0.08870416947420437,,-1.1111111111111112,0.04591169594554446,,-1.1111111111111112,-0.05554327833105656,,-1.1111111111111112,-0.018656105610607238,,-1.1111111111111112,0.02290766226637567,,-1.1111111111111112,-0.008905980843784373,,-1.1111111111111112,-0.04798950495303363
,-1.1071071071071072,-0.059032047096595645,,-1.1071071071071072,0.08838451480943248,,-1.1071071071071072,0.04574624839258755,,-1.1071071071071072,-0.05534312237310681,,-1.1071071071071072,-0.018588876401199644,,-1.1071071071071072,0.022825112132082426,,-1.1071071071071072,-0.008873887219122087,,-1.1071071071071072,-0.04781656980004973
,-1.103103103103103,-0.058818549638741766,,-1.103103103103103,0.08806486014466056,,-1.103103103103103,0.04558080083963063,,-1.103103103103103,-0.05514296641515705,,-1.103103103103103,-0.01852164719179205,,-1.103103103103103,0.022742561997789176,,-1.103103103103103,-0.008841793594459801,,-1.103103103103103,-0.04764363464706582
,-1.099099099099099,-0.058605052180887886,,-1.099099099099099,0.08774520547988864,,-1.099099099099099,0.045415353286673704,,-1.099099099099099,-0.05494281045720729,,-1.099099099099099,-0.018454417982384452,,-1.099099099099099,0.02266001186349593,,-1.099099099099099,-0.008809699969797514,,-1.099099099099099,-0.04747069949408191
,-1.095095095095095,-0.05839155472303402,,-1.095095095095095,0.08742555081511673,,-1.095095095095095,0.04524990573371679,,-1.095095095095095,-0.05474265449925754,,-1.095095095095095,-0.018387188772976862,,-1.095095095095095,0.022577461729202684,,-1.095095095095095,-0.008777606345135228,,-1.095095095095095,-0.04729776434109801
,-1.0910910910910911,-0.058178057265180154,,-1.0910910910910911,0.08710589615034484,,-1.0910910910910911,0.04508445818075987,,-1.0910910910910911,-0.05454249854130779,,-1.0910910910910911,-0.018319959563569268,,-1.0910910910910911,0.02249491159490944,,-1.0910910910910911,-0.008745512720472942,,-1.0910910910910911,-0.04712482918811411
,-1.0870870870870872,-0.05796455980732629,,-1.0870870870870872,0.08678624148557293,,-1.0870870870870872,0.04491901062780296,,-1.0870870870870872,-0.054342342583358044,,-1.0870870870870872,-0.018252730354161677,,-1.0870870870870872,0.022412361460616197,,-1.0870870870870872,-0.008713419095810658,,-1.0870870870870872,-0.04695189403513021
,-1.083083083083083,-0.05775106234947241,,-1.083083083083083,0.08646658682080101,,-1.083083083083083,0.044753563074846035,,-1.083083083083083,-0.05414218662540828,,-1.083083083083083,-0.01818550114475408,,-1.083083083083083,0.02232981132632295,,-1.083083083083083,-0.00868132547114837,,-1.083083083083083,-0.046778958882146296
,-1.079079079079079,-0.05753756489161853,,-1.079079079079079,0.0861469321560291,,-1.079079079079079,0.04458811552188911,,-1.079079079079079,-0.05394203066745852,,-1.079079079079079,-0.018118271935346483,,-1.079079079079079,0.0222472611920297,,-1.079079079079079,-0.008649231846486083,,-1.079079079079079,-0.04660602372916239
,-1.075075075075075,-0.05732406743376466,,-1.075075075075075,0.0858272774912572,,-1.075075075075075,0.044422667968932204,,-1.075075075075075,-0.05374187470950877,,-1.075075075075075,-0.018051042725938892,,-1.075075075075075,0.022164711057736455,,-1.075075075075075,-0.008617138221823799,,-1.075075075075075,-0.046433088576178484
,-1.0710710710710711,-0.0571105699759108,,-1.0710710710710711,0.0855076228264853,,-1.0710710710710711,0.04425722041597529,,-1.0710710710710711,-0.053541718751559025,,-1.0710710710710711,-0.0179838135165313,,-1.0710710710710711,0.02208216092344321,,-1.0710710710710711,-0.008585044597161513,,-1.0710710710710711,-0.04626015342319459
,-1.0670670670670672,-0.056897072518056924,,-1.0670670670670672,0.0851879681617134,,-1.0670670670670672,0.04409177286301837,,-1.0670670670670672,-0.05334156279360928,,-1.0670670670670672,-0.017916584307123708,,-1.0670670670670672,0.021999610789149967,,-1.0670670670670672,-0.008552950972499227,,-1.0670670670670672,-0.046087218270210686
,-1.063063063063063,-0.056683575060203044,,-1.063063063063063,0.08486831349694147,,-1.063063063063063,0.04392632531006145,,-1.063063063063063,-0.053141406835659516,,-1.063063063063063,-0.01784935509771611,,-1.063063063063063,0.02191706065485672,,-1.063063063063063,-0.008520857347836941,,-1.063063063063063,-0.04591428311722678
,-1.059059059059059,-0.05647007760234917,,-1.059059059059059,0.08454865883216955,,-1.059059059059059,0.04376087775710453,,-1.059059059059059,-0.052941250877709754,,-1.059059059059059,-0.017782125888308516,,-1.059059059059059,0.021834510520563472,,-1.059059059059059,-0.008488763723174654,,-1.059059059059059,-0.04574134796424286
,-1.055055055055055,-0.0562565801444953,,-1.055055055055055,0.08422900416739766,,-1.055055055055055,0.04359543020414762,,-1.055055055055055,-0.052741094919760007,,-1.055055055055055,-0.017714896678900922,,-1.055055055055055,0.02175196038627023,,-1.055055055055055,-0.008456670098512368,,-1.055055055055055,-0.045568412811258965
,-1.0510510510510511,-0.05604308268664143,,-1.0510510510510511,0.08390934950262575,,-1.0510510510510511,0.043429982651190704,,-1.0510510510510511,-0.05254093896181026,,-1.0510510510510511,-0.017647667469493332,,-1.0510510510510511,0.021669410251976984,,-1.0510510510510511,-0.008424576473850082,,-1.0510510510510511,-0.04539547765827506
,-1.0470470470470472,-0.055829585228787566,,-1.0470470470470472,0.08358969483785386,,-1.0470470470470472,0.04326453509823379,,-1.0470470470470472,-0.05234078300386051,,-1.0470470470470472,-0.01758043826008574,,-1.0470470470470472,0.02158686011768374,,-1.0470470470470472,-0.008392482849187798,,-1.0470470470470472,-0.04522254250529116
,-1.043043043043043,-0.055616087770933686,,-1.043043043043043,0.08327004017308194,,-1.043043043043043,0.043099087545276867,,-1.043043043043043,-0.05214062704591075,,-1.043043043043043,-0.017513209050678144,,-1.043043043043043,0.021504309983390493,,-1.043043043043043,-0.00836038922452551,,-1.043043043043043,-0.04504960735230725
,-1.039039039039039,-0.05540259031307981,,-1.039039039039039,0.08295038550831002,,-1.039039039039039,0.042933639992319944,,-1.039039039039039,-0.05194047108796099,,-1.039039039039039,-0.017445979841270547,,-1.039039039039039,0.021421759849097242,,-1.039039039039039,-0.008328295599863223,,-1.039039039039039,-0.04487667219932334
,-1.035035035035035,-0.05518909285522594,,-1.035035035035035,0.08263073084353811,,-1.035035035035035,0.042768192439363036,,-1.035035035035035,-0.05174031513001124,,-1.035035035035035,-0.017378750631862956,,-1.035035035035035,0.021339209714804,,-1.035035035035035,-0.008296201975200939,,-1.035035035035035,-0.04470373704633944
,-1.031031031031031,-0.054975595397372075,,-1.031031031031031,0.08231107617876622,,-1.031031031031031,0.04260274488640612,,-1.031031031031031,-0.05154015917206149,,-1.031031031031031,-0.017311521422455362,,-1.031031031031031,0.021256659580510755,,-1.031031031031031,-0.008264108350538653,,-1.031031031031031,-0.04453080189335554
,-1.0270270270270272,-0.05476209793951821,,-1.0270270270270272,0.08199142151399431,,-1.0270270270270272,0.042437297333449205,,-1.0270270270270272,-0.051340003214111744,,-1.0270270270270272,-0.017244292213047772,,-1.0270270270270272,0.02117410944621751,,-1.0270270270270272,-0.008232014725876367,,-1.0270270270270272,-0.044357866740371635
,-1.023023023023023,-0.05454860048166433,,-1.023023023023023,0.08167176684922241,,-1.023023023023023,0.04227184978049228,,-1.023023023023023,-0.05113984725616198,,-1.023023023023023,-0.017177063003640174,,-1.023023023023023,0.021091559311924264,,-1.023023023023023,-0.008199921101214081,,-1.023023023023023,-0.044184931587387725
,-1.019019019019019,-0.05433510302381045,,-1.019019019019019,0.08135211218445049,,-1.019019019019019,0.04210640222753536,,-1.019019019019019,-0.05093969129821222,,-1.019019019019019,-0.01710983379423258,,-1.019019019019019,0.021009009177631016,,-1.019019019019019,-0.008167827476551794,,-1.019019019019019,-0.044011996434403816
,-1.015015015015015,-0.05412160556595658,,-1.015015015015015,0.08103245751967858,,-1.015015015015015,0.04194095467457845,,-1.015015015015015,-0.05073953534026247,,-1.015015015015015,-0.017042604584824986,,-1.015015015015015,0.020926459043337772,,-1.015015015015015,-0.008135733851889508,,-1.015015015015015,-0.043839061281419914
,-1.011011011011011,-0.05390810810810271,,-1.011011011011011,0.08071280285490669,,-1.011011011011011,0.041775507121621536,,-1.011011011011011,-0.050539379382312725,,-1.011011011011011,-0.016975375375417396,,-1.011011011011011,0.02084390890904453,,-1.011011011011011,-0.008103640227227222,,-1.011011011011011,-0.04366612612843601
,-1.007007007007007,-0.05369461065024883,,-1.007007007007007,0.08039314819013477,,-1.007007007007007,0.04161005956866461,,-1.007007007007007,-0.050339223424362964,,-1.007007007007007,-0.0169081461660098,,-1.007007007007007,0.02076135877475128,,-1.007007007007007,-0.008071546602564936,,-1.007007007007007,-0.0434931909754521
,-1.003003003003003,-0.053481113192394965,,-1.003003003003003,0.08007349352536286,,-1.003003003003003,0.0414446120157077,,-1.003003003003003,-0.050139067466413216,,-1.003003003003003,-0.016840916956602208,,-1.003003003003003,0.020678808640458037,,-1.003003003003003,-0.00803945297790265,,-1.003003003003003,-0.0433202558224682
,-0.9989989989989989,-0.053267615734541085,,-0.9989989989989989,0.07975383886059094,,-0.9989989989989989,0.041279164462750775,,-0.9989989989989989,-0.049938911508463454,,-0.9989989989989989,-0.01677368774719461,,-0.9989989989989989,0.020596258506164786,,-0.9989989989989989,-0.008007359353240363,,-0.9989989989989989,-0.04314732066948429
,-0.994994994994995,-0.05305411827668722,,-0.994994994994995,0.07943418419581905,,-0.994994994994995,0.04111371690979387,,-0.994994994994995,-0.04973875555051371,,-0.994994994994995,-0.01670645853778702,,-0.994994994994995,0.020513708371871543,,-0.994994994994995,-0.007975265728578079,,-0.994994994994995,-0.04297438551650039
,-0.9909909909909911,-0.05284062081883335,,-0.9909909909909911,0.07911452953104714,,-0.9909909909909911,0.04094826935683695,,-0.9909909909909911,-0.04953859959256396,,-0.9909909909909911,-0.016639229328379426,,-0.9909909909909911,0.0204311582375783,,-0.9909909909909911,-0.007943172103915793,,-0.9909909909909911,-0.042801450363516486
,-0.986986986986987,-0.05262712336097947,,-0.986986986986987,0.07879487486627523,,-0.986986986986987,0.04078282180388003,,-0.986986986986987,-0.0493384436346142,,-0.986986986986987,-0.016572000118971832,,-0.986986986986987,0.02034860810328505,,-0.986986986986987,-0.007911078479253505,,-0.986986986986987,-0.042628515210532576
,-0.982982982982983,-0.05241362590312561,,-0.982982982982983,0.07847522020150333,,-0.982982982982983,0.04061737425092311,,-0.982982982982983,-0.04913828767666445,,-0.982982982982983,-0.01650477090956424,,-0.982982982982983,0.020266057968991807,,-0.982982982982983,-0.007878984854591221,,-0.982982982982983,-0.042455580057548674
,-0.9789789789789789,-0.05220012844527173,,-0.9789789789789789,0.0781555655367314,,-0.9789789789789789,0.04045192669796619,,-0.9789789789789789,-0.04893813171871469,,-0.9789789789789789,-0.016437541700156644,,-0.9789789789789789,0.02018350783469856,,-0.9789789789789789,-0.007846891229928933,,-0.9789789789789789,-0.042282644904564765
,-0.974974974974975,-0.05198663098741786,,-0.974974974974975,0.07783591087195951,,-0.974974974974975,0.04028647914500928,,-0.974974974974975,-0.04873797576076494,,-0.974974974974975,-0.01637031249074905,,-0.974974974974975,0.020100957700405316,,-0.974974974974975,-0.007814797605266648,,-0.974974974974975,-0.04210970975158086
,-0.9709709709709711,-0.051773133529563996,,-0.9709709709709711,0.0775162562071876,,-0.9709709709709711,0.04012103159205237,,-0.9709709709709711,-0.04853781980281519,,-0.9709709709709711,-0.01630308328134146,,-0.9709709709709711,0.020018407566112072,,-0.9709709709709711,-0.007782703980604363,,-0.9709709709709711,-0.04193677459859696
,-0.9669669669669669,-0.051559636071710116,,-0.9669669669669669,0.07719660154241569,,-0.9669669669669669,0.039955584039095444,,-0.9669669669669669,-0.04833766384486543,,-0.9669669669669669,-0.016235854071933863,,-0.9669669669669669,0.019935857431818825,,-0.9669669669669669,-0.007750610355942075,,-0.9669669669669669,-0.04176383944561305
,-0.962962962962963,-0.05134613861385624,,-0.962962962962963,0.07687694687764379,,-0.962962962962963,0.03979013648613853,,-0.962962962962963,-0.04813750788691568,,-0.962962962962963,-0.016168624862526272,,-0.962962962962963,0.01985330729752558,,-0.962962962962963,-0.00771851673127979,,-0.962962962962963,-0.04159090429262915
,-0.9589589589589589,-0.05113264115600237,,-0.9589589589589589,0.07655729221287187,,-0.9589589589589589,0.03962468893318161,,-0.9589589589589589,-0.04793735192896592,,-0.9589589589589589,-0.016101395653118675,,-0.9589589589589589,0.01977075716323233,,-0.9589589589589589,-0.007686423106617503,,-0.9589589589589589,-0.04141796913964524
,-0.954954954954955,-0.0509191436981485,,-0.954954954954955,0.07623763754809997,,-0.954954954954955,0.0394592413802247,,-0.954954954954955,-0.04773719597101617,,-0.954954954954955,-0.016034166443711084,,-0.954954954954955,0.019688207028939086,,-0.954954954954955,-0.007654329481955218,,-0.954954954954955,-0.041245033986661336
,-0.9509509509509511,-0.05070564624029463,,-0.9509509509509511,0.07591798288332807,,-0.9509509509509511,0.03929379382726778,,-0.9509509509509511,-0.047537040013066426,,-0.9509509509509511,-0.01596693723430349,,-0.9509509509509511,0.019605656894645843,,-0.9509509509509511,-0.007622235857292933,,-0.9509509509509511,-0.04107209883367744
,-0.9469469469469469,-0.05049214878244075,,-0.9469469469469469,0.07559832821855615,,-0.9469469469469469,0.03912834627431086,,-0.9469469469469469,-0.047336884055116664,,-0.9469469469469469,-0.015899708024895896,,-0.9469469469469469,0.019523106760352595,,-0.9469469469469469,-0.007590142232630645,,-0.9469469469469469,-0.040899163680693525
,-0.942942942942943,-0.050278651324586886,,-0.942942942942943,0.07527867355378424,,-0.942942942942943,0.038962898721353945,,-0.942942942942943,-0.047136728097166916,,-0.942942942942943,-0.015832478815488302,,-0.942942942942943,0.01944055662605935,,-0.942942942942943,-0.00755804860796836,,-0.942942942942943,-0.04072622852770963
,-0.9389389389389389,-0.050065153866733006,,-0.9389389389389389,0.07495901888901234,,-0.9389389389389389,0.03879745116839702,,-0.9389389389389389,-0.04693657213921716,,-0.9389389389389389,-0.01576524960608071,,-0.9389389389389389,0.019358006491766104,,-0.9389389389389389,-0.007525954983306073,,-0.9389389389389389,-0.04055329337472571
,-0.934934934934935,-0.04985165640887914,,-0.934934934934935,0.07463936422424043,,-0.934934934934935,0.038632003615440114,,-0.934934934934935,-0.04673641618126741,,-0.934934934934935,-0.015698020396673115,,-0.934934934934935,0.01927545635747286,,-0.934934934934935,-0.0074938613586437875,,-0.934934934934935,-0.04038035822174182
,-0.930930930930931,-0.049638158951025274,,-0.930930930930931,0.07431970955946854,,-0.930930930930931,0.0384665560624832,,-0.930930930930931,-0.04653626022331766,,-0.930930930930931,-0.015630791187265524,,-0.930930930930931,0.019192906223179616,,-0.930930930930931,-0.0074617677339815025,,-0.930930930930931,-0.040207423068757915
,-0.9269269269269269,-0.049424661493171394,,-0.9269269269269269,0.07400005489469662,,-0.9269269269269269,0.038301108509526276,,-0.9269269269269269,-0.0463361042653679,,-0.9269269269269269,-0.015563561977857928,,-0.9269269269269269,0.01911035608888637,,-0.9269269269269269,-0.007429674109319215,,-0.9269269269269269,-0.040034487915774006
,-0.922922922922923,-0.04921116403531753,,-0.922922922922923,0.07368040022992471,,-0.922922922922923,0.03813566095656936,,-0.922922922922923,-0.04613594830741815,,-0.922922922922923,-0.015496332768450336,,-0.922922922922923,0.019027805954593125,,-0.922922922922923,-0.00739758048465693,,-0.922922922922923,-0.0398615527627901
,-0.9189189189189189,-0.04899766657746365,,-0.9189189189189189,0.07336074556515279,,-0.9189189189189189,0.03797021340361244,,-0.9189189189189189,-0.045935792349468395,,-0.9189189189189189,-0.015429103559042739,,-0.9189189189189189,0.018945255820299874,,-0.9189189189189189,-0.007365486859994643,,-0.9189189189189189,-0.039688617609806194
,-0.914914914914915,-0.04878416911960978,,-0.914914914914915,0.0730410909003809,,-0.914914914914915,0.03780476585065553,,-0.914914914914915,-0.04573563639151864,,-0.914914914914915,-0.015361874349635147,,-0.914914914914915,0.01886270568600663,,-0.914914914914915,-0.0073333932353323575,,-0.914914914914915,-0.03951568245682229
,-0.910910910910911,-0.04857067166175591,,-0.910910910910911,0.07272143623560899,,-0.910910910910911,0.037639318297698614,,-0.910910910910911,-0.04553548043356889,,-0.910910910910911,-0.015294645140227556,,-0.910910910910911,0.018780155551713387,,-0.910910910910911,-0.0073012996106700725,,-0.910910910910911,-0.03934274730383839
,-0.9069069069069069,-0.04835717420390203,,-0.9069069069069069,0.07240178157083707,,-0.9069069069069069,0.03747387074474169,,-0.9069069069069069,-0.04533532447561913,,-0.9069069069069069,-0.015227415930819959,,-0.9069069069069069,0.01869760541742014,,-0.9069069069069069,-0.007269205986007785,,-0.9069069069069069,-0.03916981215085448
,-0.902902902902903,-0.048143676746048164,,-0.902902902902903,0.07208212690606518,,-0.902902902902903,0.037308423191784776,,-0.902902902902903,-0.04513516851766938,,-0.902902902902903,-0.015160186721412366,,-0.902902902902903,0.018615055283126895,,-0.902902902902903,-0.0072371123613455,,-0.902902902902903,-0.03899687699787058
,-0.8988988988988988,-0.047930179288194284,,-0.8988988988988988,0.07176247224129326,,-0.8988988988988988,0.03714297563882785,,-0.8988988988988988,-0.04493501255971963,,-0.8988988988988988,-0.01509295751200477,,-0.8988988988988988,0.018532505148833648,,-0.8988988988988988,-0.007205018736683213,,-0.8988988988988988,-0.03882394184488667
,-0.8948948948948949,-0.04771668183034042,,-0.8948948948948949,0.07144281757652136,,-0.8948948948948949,0.036977528085870945,,-0.8948948948948949,-0.04473485660176987,,-0.8948948948948949,-0.015025728302597179,,-0.8948948948948949,0.018449955014540404,,-0.8948948948948949,-0.007172925112020927,,-0.8948948948948949,-0.038651006691902766
,-0.8908908908908908,-0.04750318437248654,,-0.8908908908908908,0.07112316291174944,,-0.8908908908908908,0.03681208053291402,,-0.8908908908908908,-0.04453470064382012,,-0.8908908908908908,-0.014958499093189583,,-0.8908908908908908,0.018367404880247153,,-0.8908908908908908,-0.007140831487358641,,-0.8908908908908908,-0.03847807153891886
,-0.8868868868868869,-0.04728968691463267,,-0.8868868868868869,0.07080350824697754,,-0.8868868868868869,0.03664663297995711,,-0.8868868868868869,-0.04433454468587037,,-0.8868868868868869,-0.01489126988378199,,-0.8868868868868869,0.01828485474595391,,-0.8868868868868869,-0.007108737862696355,,-0.8868868868868869,-0.038305136385934954
,-0.882882882882883,-0.04707618945677881,,-0.882882882882883,0.07048385358220564,,-0.882882882882883,0.03648118542700019,,-0.882882882882883,-0.044134388727920616,,-0.882882882882883,-0.014824040674374398,,-0.882882882882883,0.01820230461166067,,-0.882882882882883,-0.00707664423803407,,-0.882882882882883,-0.03813220123295105
,-0.8788788788788788,-0.04686269199892493,,-0.8788788788788788,0.07016419891743372,,-0.8788788788788788,0.03631573787404327,,-0.8788788788788788,-0.04393423276997086,,-0.8788788788788788,-0.014756811464966803,,-0.8788788788788788,0.018119754477367418,,-0.8788788788788788,-0.007044550613371782,,-0.8788788788788788,-0.03795926607996714
,-0.8748748748748749,-0.04664919454107106,,-0.8748748748748749,0.06984454425266182,,-0.8748748748748749,0.03615029032108636,,-0.8748748748748749,-0.04373407681202111,,-0.8748748748748749,-0.01468958225555921,,-0.8748748748748749,0.018037204343074174,,-0.8748748748748749,-0.007012456988709497,,-0.8748748748748749,-0.03778633092698324
,-0.8708708708708708,-0.04643569708321718,,-0.8708708708708708,0.0695248895878899,,-0.8708708708708708,0.03598484276812944,,-0.8708708708708708,-0.04353392085407135,,-0.8708708708708708,-0.014622353046151615,,-0.8708708708708708,0.017954654208780927,,-0.8708708708708708,-0.006980363364047211,,-0.8708708708708708,-0.03761339577399933
,-0.8668668668668669,-0.046222199625363315,,-0.8668668668668669,0.069205234923118,,-0.8668668668668669,0.03581939521517252,,-0.8668668668668669,-0.043333764896121604,,-0.8668668668668669,-0.014555123836744023,,-0.8668668668668669,0.017872104074487683,,-0.8668668668668669,-0.006948269739384925,,-0.8668668668668669,-0.03744046062101543
,-0.862862862862863,-0.04600870216750944,,-0.862862862862863,0.0688855802583461,,-0.862862862862863,0.03565394766221561,,-0.862862862862863,-0.04313360893817185,,-0.862862862862863,-0.01448789462733643,,-0.862862862862863,0.01778955394019444,,-0.862862862862863,-0.00691617611472264,,-0.862862862862863,-0.037267525468031526
,-0.8588588588588588,-0.04579520470965557,,-0.8588588588588588,0.06856592559357419,,-0.8588588588588588,0.035488500109258685,,-0.8588588588588588,-0.042933452980222095,,-0.8588588588588588,-0.014420665417928835,,-0.8588588588588588,0.017707003805901192,,-0.8588588588588588,-0.006884082490060352,,-0.8588588588588588,-0.03709459031504762
,-0.8548548548548549,-0.0455817072518017,,-0.8548548548548549,0.06824627092880228,,-0.8548548548548549,0.035323052556301776,,-0.8548548548548549,-0.04273329702227234,,-0.8548548548548549,-0.014353436208521243,,-0.8548548548548549,0.017624453671607948,,-0.8548548548548549,-0.006851988865398067,,-0.8548548548548549,-0.036921655162063714
,-0.8508508508508508,-0.04536820979394782,,-0.8508508508508508,0.06792661626403036,,-0.8508508508508508,0.035157605003344854,,-0.8508508508508508,-0.042533141064322585,,-0.8508508508508508,-0.014286206999113647,,-0.8508508508508508,0.017541903537314697,,-0.8508508508508508,-0.0068198952407357806,,-0.8508508508508508,-0.036748720009079805
,-0.8468468468468469,-0.04515471233609395,,-0.8468468468468469,0.06760696159925847,,-0.8468468468468469,0.03499215745038794,,-0.8468468468468469,-0.04233298510637284,,-0.8468468468468469,-0.014218977789706055,,-0.8468468468468469,0.017459353403021453,,-0.8468468468468469,-0.006787801616073495,,-0.8468468468468469,-0.0365757848560959
,-0.8428428428428429,-0.044941214878240085,,-0.8428428428428429,0.06728730693448656,,-0.8428428428428429,0.03482670989743102,,-0.8428428428428429,-0.04213282914842308,,-0.8428428428428429,-0.014151748580298463,,-0.8428428428428429,0.01737680326872821,,-0.8428428428428429,-0.00675570799141121,,-0.8428428428428429,-0.036402849703112
,-0.8388388388388388,-0.044727717420386205,,-0.8388388388388388,0.06696765226971464,,-0.8388388388388388,0.0346612623444741,,-0.8388388388388388,-0.04193267319047333,,-0.8388388388388388,-0.014084519370890867,,-0.8388388388388388,0.017294253134434962,,-0.8388388388388388,-0.006723614366748922,,-0.8388388388388388,-0.03622991455012809
,-0.8348348348348349,-0.04451421996253234,,-0.8348348348348349,0.06664799760494275,,-0.8348348348348349,0.03449581479151719,,-0.8348348348348349,-0.04173251723252358,,-0.8348348348348349,-0.014017290161483275,,-0.8348348348348349,0.01721170300014172,,-0.8348348348348349,-0.006691520742086637,,-0.8348348348348349,-0.03605697939714419
,-0.8308308308308308,-0.04430072250467846,,-0.8308308308308308,0.06632834294017083,,-0.8308308308308308,0.03433036723856027,,-0.8308308308308308,-0.04153236127457382,,-0.8308308308308308,-0.013950060952075679,,-0.8308308308308308,0.01712915286584847,,-0.8308308308308308,-0.0066594271174243505,,-0.8308308308308308,-0.03588404424416028
,-0.8268268268268268,-0.044087225046824594,,-0.8268268268268268,0.06600868827539892,,-0.8268268268268268,0.034164919685603354,,-0.8268268268268268,-0.04133220531662407,,-0.8268268268268268,-0.013882831742668087,,-0.8268268268268268,0.017046602731555227,,-0.8268268268268268,-0.006627333492762065,,-0.8268268268268268,-0.03571110909117638
,-0.8228228228228229,-0.04387372758897073,,-0.8228228228228229,0.06568903361062703,,-0.8228228228228229,0.03399947213264644,,-0.8228228228228229,-0.041132049358674316,,-0.8228228228228229,-0.013815602533260495,,-0.8228228228228229,0.016964052597261983,,-0.8228228228228229,-0.00659523986809978,,-0.8228228228228229,-0.03553817393819248
,-0.8188188188188188,-0.04366023013111685,,-0.8188188188188188,0.06536937894585511,,-0.8188188188188188,0.033834024579689516,,-0.8188188188188188,-0.04093189340072456,,-0.8188188188188188,-0.013748373323852899,,-0.8188188188188188,0.016881502462968736,,-0.8188188188188188,-0.006563146243437492,,-0.8188188188188188,-0.035365238785208565
,-0.8148148148148149,-0.04344673267326298,,-0.8148148148148149,0.0650497242810832,,-0.8148148148148149,0.03366857702673261,,-0.8148148148148149,-0.040731737442774814,,-0.8148148148148149,-0.013681144114445307,,-0.8148148148148149,0.016798952328675492,,-0.8148148148148149,-0.006531052618775207,,-0.8148148148148149,-0.03519230363222467
,-0.8108108108108107,-0.0432332352154091,,-0.8108108108108107,0.0647300696163113,,-0.8108108108108107,0.033503129473775685,,-0.8108108108108107,-0.04053158148482505,,-0.8108108108108107,-0.013613914905037711,,-0.8108108108108107,0.01671640219438224,,-0.8108108108108107,-0.0064989589941129204,,-0.8108108108108107,-0.03501936847924075
,-0.8068068068068068,-0.04301973775755523,,-0.8068068068068068,0.06441041495153939,,-0.8068068068068068,0.03333768192081877,,-0.8068068068068068,-0.040331425526875304,,-0.8068068068068068,-0.013546685695630119,,-0.8068068068068068,0.016633852060088997,,-0.8068068068068068,-0.006466865369450635,,-0.8068068068068068,-0.03484643332625686
,-0.8028028028028029,-0.04280624029970136,,-0.8028028028028029,0.0640907602867675,,-0.8028028028028029,0.033172234367861854,,-0.8028028028028029,-0.04013126956892555,,-0.8028028028028029,-0.013479456486222527,,-0.8028028028028029,0.016551301925795753,,-0.8028028028028029,-0.00643477174478835,,-0.8028028028028029,-0.034673498173272956
,-0.7987987987987988,-0.042592742841847483,,-0.7987987987987988,0.06377110562199557,,-0.7987987987987988,0.03300678681490493,,-0.7987987987987988,-0.039931113610975795,,-0.7987987987987988,-0.013412227276814931,,-0.7987987987987988,0.016468751791502506,,-0.7987987987987988,-0.006402678120126062,,-0.7987987987987988,-0.034500563020289046
,-0.7947947947947949,-0.04237924538399362,,-0.7947947947947949,0.06345145095722367,,-0.7947947947947949,0.03284133926194802,,-0.7947947947947949,-0.03973095765302605,,-0.7947947947947949,-0.013344998067407339,,-0.7947947947947949,0.016386201657209262,,-0.7947947947947949,-0.006370584495463777,,-0.7947947947947949,-0.034327627867305144
,-0.7907907907907907,-0.04216574792613974,,-0.7907907907907907,0.06313179629245175,,-0.7907907907907907,0.0326758917089911,,-0.7907907907907907,-0.039530801695076286,,-0.7907907907907907,-0.013277768857999743,,-0.7907907907907907,0.016303651522916015,,-0.7907907907907907,-0.00633849087080149,,-0.7907907907907907,-0.034154692714321234
,-0.7867867867867868,-0.04195225046828587,,-0.7867867867867868,0.06281214162767985,,-0.7867867867867868,0.032510444156034185,,-0.7867867867867868,-0.03933064573712654,,-0.7867867867867868,-0.01321053964859215,,-0.7867867867867868,0.01622110138862277,,-0.7867867867867868,-0.0063063972461392045,,-0.7867867867867868,-0.03398175756133733
,-0.7827827827827827,-0.04173875301043199,,-0.7827827827827827,0.062492486962907934,,-0.7827827827827827,0.03234499660307726,,-0.7827827827827827,-0.039130489779176776,,-0.7827827827827827,-0.013143310439184555,,-0.7827827827827827,0.016138551254329524,,-0.7827827827827827,-0.006274303621476918,,-0.7827827827827827,-0.03380882240835342
,-0.7787787787787788,-0.041525255552578126,,-0.7787787787787788,0.062172832298136034,,-0.7787787787787788,0.03217954905012035,,-0.7787787787787788,-0.03893033382122703,,-0.7787787787787788,-0.013076081229776963,,-0.7787787787787788,0.01605600112003628,,-0.7787787787787788,-0.006242209996814632,,-0.7787787787787788,-0.03363588725536952
,-0.7747747747747749,-0.04131175809472426,,-0.7747747747747749,0.061853177633364134,,-0.7747747747747749,0.03201410149716344,,-0.7747747747747749,-0.03873017786327728,,-0.7747747747747749,-0.01300885202036937,,-0.7747747747747749,0.015973450985743036,,-0.7747747747747749,-0.006210116372152347,,-0.7747747747747749,-0.03346295210238562
,-0.7707707707707707,-0.04109826063687038,,-0.7707707707707707,0.061533522968592214,,-0.7707707707707707,0.031848653944206516,,-0.7707707707707707,-0.03853002190532752,,-0.7707707707707707,-0.012941622810961775,,-0.7707707707707707,0.015890900851449785,,-0.7707707707707707,-0.00617802274749006,,-0.7707707707707707,-0.03329001694940171
,-0.7667667667667668,-0.040884763179016514,,-0.7667667667667668,0.061213868303820314,,-0.7667667667667668,0.0316832063912496,,-0.7667667667667668,-0.03832986594737777,,-0.7667667667667668,-0.012874393601554183,,-0.7667667667667668,0.01580835071715654,,-0.7667667667667668,-0.0061459291228277745,,-0.7667667667667668,-0.033117081796417806
,-0.7627627627627627,-0.040671265721162635,,-0.7627627627627627,0.06089421363904839,,-0.7627627627627627,0.03151775883829268,,-0.7627627627627627,-0.03812970998942801,,-0.7627627627627627,-0.012807164392146587,,-0.7627627627627627,0.015725800582863294,,-0.7627627627627627,-0.006113835498165488,,-0.7627627627627627,-0.0329441466434339
,-0.7587587587587588,-0.04045776826330876,,-0.7587587587587588,0.06057455897427649,,-0.7587587587587588,0.03135231128533576,,-0.7587587587587588,-0.03792955403147826,,-0.7587587587587588,-0.012739935182738995,,-0.7587587587587588,0.01564325044857005,,-0.7587587587587588,-0.006081741873503202,,-0.7587587587587588,-0.032771211490449995
,-0.7547547547547548,-0.040244270805454896,,-0.7547547547547548,0.060254904309504594,,-0.7547547547547548,0.03118686373237885,,-0.7547547547547548,-0.037729398073528514,,-0.7547547547547548,-0.012672705973331403,,-0.7547547547547548,0.015560700314276806,,-0.7547547547547548,-0.006049648248840917,,-0.7547547547547548,-0.03259827633746609
,-0.7507507507507507,-0.040030773347601016,,-0.7507507507507507,0.05993524964473268,,-0.7507507507507507,0.03102141617942193,,-0.7507507507507507,-0.03752924211557875,,-0.7507507507507507,-0.012605476763923807,,-0.7507507507507507,0.015478150179983559,,-0.7507507507507507,-0.00601755462417863,,-0.7507507507507507,-0.03242534118448218
,-0.7467467467467468,-0.03981727588974715,,-0.7467467467467468,0.05961559497996077,,-0.7467467467467468,0.030855968626465016,,-0.7467467467467468,-0.037329086157629005,,-0.7467467467467468,-0.012538247554516215,,-0.7467467467467468,0.015395600045690315,,-0.7467467467467468,-0.005985460999516344,,-0.7467467467467468,-0.03225240603149828
,-0.7427427427427427,-0.03960377843189327,,-0.7427427427427427,0.05929594031518886,,-0.7427427427427427,0.030690521073508094,,-0.7427427427427427,-0.03712893019967924,,-0.7427427427427427,-0.01247101834510862,,-0.7427427427427427,0.015313049911397066,,-0.7427427427427427,-0.005953367374854058,,-0.7427427427427427,-0.03207947087851437
,-0.7387387387387387,-0.039390280974039404,,-0.7387387387387387,0.05897628565041696,,-0.7387387387387387,0.03052507352055118,,-0.7387387387387387,-0.036928774241729495,,-0.7387387387387387,-0.012403789135701027,,-0.7387387387387387,0.015230499777103822,,-0.7387387387387387,-0.005921273750191772,,-0.7387387387387387,-0.03190653572553047
,-0.7347347347347348,-0.03917678351618554,,-0.7347347347347348,0.05865663098564506,,-0.7347347347347348,0.030359625967594266,,-0.7347347347347348,-0.03672861828377975,,-0.7347347347347348,-0.012336559926293435,,-0.7347347347347348,0.015147949642810578,,-0.7347347347347348,-0.005889180125529487,,-0.7347347347347348,-0.031733600572546566
,-0.7307307307307307,-0.03896328605833166,,-0.7307307307307307,0.05833697632087314,,-0.7307307307307307,0.030194178414637344,,-0.7307307307307307,-0.036528462325829986,,-0.7307307307307307,-0.012269330716885839,,-0.7307307307307307,0.01506539950851733,,-0.7307307307307307,-0.005857086500867199,,-0.7307307307307307,-0.03156066541956266
,-0.7267267267267268,-0.03874978860047779,,-0.7267267267267268,0.05801732165610124,,-0.7267267267267268,0.030028730861680432,,-0.7267267267267268,-0.03632830636788024,,-0.7267267267267268,-0.012202101507478247,,-0.7267267267267268,0.014982849374224087,,-0.7267267267267268,-0.005824992876204914,,-0.7267267267267268,-0.031387730266578755
,-0.7227227227227226,-0.03853629114262391,,-0.7227227227227226,0.05769766699132932,,-0.7227227227227226,0.02986328330872351,,-0.7227227227227226,-0.036128150409930476,,-0.7227227227227226,-0.012134872298070651,,-0.7227227227227226,0.014900299239930838,,-0.7227227227227226,-0.005792899251542628,,-0.7227227227227226,-0.031214795113594845
,-0.7187187187187187,-0.03832279368477005,,-0.7187187187187187,0.05737801232655742,,-0.7187187187187187,0.029697835755766594,,-0.7187187187187187,-0.03592799445198073,,-0.7187187187187187,-0.012067643088663059,,-0.7187187187187187,0.014817749105637594,,-0.7187187187187187,-0.005760805626880342,,-0.7187187187187187,-0.031041859960610946
,-0.7147147147147148,-0.038109296226916174,,-0.7147147147147148,0.05705835766178552,,-0.7147147147147148,0.029532388202809682,,-0.7147147147147148,-0.03572783849403098,,-0.7147147147147148,-0.012000413879255467,,-0.7147147147147148,0.01473519897134435,,-0.7147147147147148,-0.005728712002218057,,-0.7147147147147148,-0.030868924807627044
,-0.7107107107107107,-0.0378957987690623,,-0.7107107107107107,0.0567387029970136,,-0.7107107107107107,0.02936694064985276,,-0.7107107107107107,-0.03552768253608122,,-0.7107107107107107,-0.011933184669847871,,-0.7107107107107107,0.014652648837051103,,-0.7107107107107107,-0.005696618377555769,,-0.7107107107107107,-0.030695989654643135
,-0.7067067067067068,-0.03768230131120843,,-0.7067067067067068,0.0564190483322417,,-0.7067067067067068,0.029201493096895847,,-0.7067067067067068,-0.03532752657813147,,-0.7067067067067068,-0.011865955460440279,,-0.7067067067067068,0.014570098702757859,,-0.7067067067067068,-0.005664524752893484,,-0.7067067067067068,-0.030523054501659232
,-0.7027027027027026,-0.03746880385335455,,-0.7027027027027026,0.056099393667469785,,-0.7027027027027026,0.029036045543938925,,-0.7027027027027026,-0.03512737062018171,,-0.7027027027027026,-0.011798726251032683,,-0.7027027027027026,0.01448754856846461,,-0.7027027027027026,-0.005632431128231198,,-0.7027027027027026,-0.030350119348675323
,-0.6986986986986987,-0.03725530639550068,,-0.6986986986986987,0.055779739002697885,,-0.6986986986986987,0.02887059799098201,,-0.6986986986986987,-0.03492721466223196,,-0.6986986986986987,-0.011731497041625091,,-0.6986986986986987,0.014404998434171366,,-0.6986986986986987,-0.005600337503568912,,-0.6986986986986987,-0.03017718419569142
,-0.6946946946946948,-0.03704180893764682,,-0.6946946946946948,0.05546008433792598,,-0.6946946946946948,0.028705150438025098,,-0.6946946946946948,-0.034727058704282214,,-0.6946946946946948,-0.011664267832217499,,-0.6946946946946948,0.014322448299878122,,-0.6946946946946948,-0.005568243878906627,,-0.6946946946946948,-0.03000424904270752
,-0.6906906906906907,-0.03682831147979294,,-0.6906906906906907,0.055140429673154065,,-0.6906906906906907,0.028539702885068175,,-0.6906906906906907,-0.03452690274633245,,-0.6906906906906907,-0.011597038622809903,,-0.6906906906906907,0.014239898165584875,,-0.6906906906906907,-0.005536150254244339,,-0.6906906906906907,-0.02983131388972361
,-0.6866866866866868,-0.03661481402193907,,-0.6866866866866868,0.054820775008382165,,-0.6866866866866868,0.028374255332111263,,-0.6866866866866868,-0.034326746788382705,,-0.6866866866866868,-0.011529809413402311,,-0.6866866866866868,0.014157348031291631,,-0.6866866866866868,-0.005504056629582054,,-0.6866866866866868,-0.029658378736739707
,-0.6826826826826826,-0.03640131656408519,,-0.6826826826826826,0.054501120343610245,,-0.6826826826826826,0.02820880777915434,,-0.6826826826826826,-0.03412659083043294,,-0.6826826826826826,-0.011462580203994715,,-0.6826826826826826,0.014074797896998382,,-0.6826826826826826,-0.0054719630049197675,,-0.6826826826826826,-0.029485443583755797
,-0.6786786786786787,-0.036187819106231325,,-0.6786786786786787,0.054181465678838345,,-0.6786786786786787,0.028043360226197425,,-0.6786786786786787,-0.033926434872483195,,-0.6786786786786787,-0.011395350994587123,,-0.6786786786786787,0.013992247762705138,,-0.6786786786786787,-0.005439869380257482,,-0.6786786786786787,-0.029312508430771895
,-0.6746746746746748,-0.03597432164837746,,-0.6746746746746748,0.053861811014066445,,-0.6746746746746748,0.027877912673240513,,-0.6746746746746748,-0.03372627891453345,,-0.6746746746746748,-0.01132812178517953,,-0.6746746746746748,0.013909697628411894,,-0.6746746746746748,-0.005407775755595197,,-0.6746746746746748,-0.029139573277787996
,-0.6706706706706707,-0.03576082419052358,,-0.6706706706706707,0.053542156349294524,,-0.6706706706706707,0.02771246512028359,,-0.6706706706706707,-0.033526122956583686,,-0.6706706706706707,-0.011260892575771935,,-0.6706706706706707,0.013827147494118645,,-0.6706706706706707,-0.005375682130932909,,-0.6706706706706707,-0.028966638124804083
,-0.6666666666666667,-0.035547326732669714,,-0.6666666666666667,0.053222501684522625,,-0.6666666666666667,0.02754701756732668,,-0.6666666666666667,-0.03332596699863394,,-0.6666666666666667,-0.011193663366364343,,-0.6666666666666667,0.013744597359825403,,-0.6666666666666667,-0.005343588506270624,,-0.6666666666666667,-0.028793702971820184
,-0.6626626626626626,-0.035333829274815834,,-0.6626626626626626,0.05290284701975071,,-0.6626626626626626,0.027381570014369756,,-0.6626626626626626,-0.033125811040684176,,-0.6626626626626626,-0.011126434156956747,,-0.6626626626626626,0.013662047225532154,,-0.6626626626626626,-0.0053114948816083375,,-0.6626626626626626,-0.02862076781883627
,-0.6586586586586587,-0.03512033181696196,,-0.6586586586586587,0.052583192354978804,,-0.6586586586586587,0.02721612246141284,,-0.6586586586586587,-0.03292565508273443,,-0.6586586586586587,-0.011059204947549155,,-0.6586586586586587,0.01357949709123891,,-0.6586586586586587,-0.005279401256946052,,-0.6586586586586587,-0.028447832665852373
,-0.6546546546546548,-0.034906834359108095,,-0.6546546546546548,0.052263537690206904,,-0.6546546546546548,0.02705067490845593,,-0.6546546546546548,-0.03272549912478468,,-0.6546546546546548,-0.010991975738141563,,-0.6546546546546548,0.013496946956945666,,-0.6546546546546548,-0.005247307632283767,,-0.6546546546546548,-0.02827489751286847
,-0.6506506506506506,-0.034693336901254215,,-0.6506506506506506,0.05194388302543499,,-0.6506506506506506,0.026885227355499006,,-0.6506506506506506,-0.03252534316683492,,-0.6506506506506506,-0.010924746528733967,,-0.6506506506506506,0.013414396822652417,,-0.6506506506506506,-0.005215214007621479,,-0.6506506506506506,-0.02810196235988456
,-0.6466466466466467,-0.03447983944340035,,-0.6466466466466467,0.05162422836066309,,-0.6466466466466467,0.026719779802542094,,-0.6466466466466467,-0.03232518720888517,,-0.6466466466466467,-0.010857517319326375,,-0.6466466466466467,0.013331846688359175,,-0.6466466466466467,-0.005183120382959194,,-0.6466466466466467,-0.02792902720690066
,-0.6426426426426426,-0.03426634198554647,,-0.6426426426426426,0.05130457369589117,,-0.6426426426426426,0.026554332249585172,,-0.6426426426426426,-0.03212503125093541,,-0.6426426426426426,-0.01079028810991878,,-0.6426426426426426,0.013249296554065926,,-0.6426426426426426,-0.005151026758296907,,-0.6426426426426426,-0.02775609205391675
,-0.6386386386386387,-0.034052844527692604,,-0.6386386386386387,0.05098491903111927,,-0.6386386386386387,0.026388884696628256,,-0.6386386386386387,-0.03192487529298566,,-0.6386386386386387,-0.010723058900511187,,-0.6386386386386387,0.013166746419772682,,-0.6386386386386387,-0.005118933133634622,,-0.6386386386386387,-0.027583156900932847
,-0.6346346346346345,-0.033839347069838724,,-0.6346346346346345,0.05066526436634735,,-0.6346346346346345,0.026223437143671334,,-0.6346346346346345,-0.0317247193350359,,-0.6346346346346345,-0.010655829691103591,,-0.6346346346346345,0.013084196285479433,,-0.6346346346346345,-0.005086839508972335,,-0.6346346346346345,-0.027410221747948937
,-0.6306306306306306,-0.03362584961198486,,-0.6306306306306306,0.05034560970157545,,-0.6306306306306306,0.026057989590714422,,-0.6306306306306306,-0.03152456337708615,,-0.6306306306306306,-0.010588600481696,,-0.6306306306306306,0.013001646151186189,,-0.6306306306306306,-0.005054745884310049,,-0.6306306306306306,-0.027237286594965035
,-0.6266266266266267,-0.03341235215413099,,-0.6266266266266267,0.05002595503680355,,-0.6266266266266267,0.025892542037757506,,-0.6266266266266267,-0.031324407419136405,,-0.6266266266266267,-0.010521371272288407,,-0.6266266266266267,0.012919096016892945,,-0.6266266266266267,-0.005022652259647764,,-0.6266266266266267,-0.027064351441981133
,-0.6226226226226226,-0.03319885469627711,,-0.6226226226226226,0.04970630037203163,,-0.6226226226226226,0.025727094484800584,,-0.6226226226226226,-0.031124251461186643,,-0.6226226226226226,-0.01045414206288081,,-0.6226226226226226,0.012836545882599698,,-0.6226226226226226,-0.004990558634985477,,-0.6226226226226226,-0.026891416288997223
,-0.6186186186186187,-0.032985357238423246,,-0.6186186186186187,0.04938664570725973,,-0.6186186186186187,0.025561646931843672,,-0.6186186186186187,-0.030924095503236895,,-0.6186186186186187,-0.010386912853473219,,-0.6186186186186187,0.012753995748306454,,-0.6186186186186187,-0.0049584650103231915,,-0.6186186186186187,-0.02671848113601332
,-0.6146146146146145,-0.032771859780569366,,-0.6146146146146145,0.049066991042487816,,-0.6146146146146145,0.02539619937888675,,-0.6146146146146145,-0.030723939545287137,,-0.6146146146146145,-0.010319683644065622,,-0.6146146146146145,0.012671445614013205,,-0.6146146146146145,-0.004926371385660905,,-0.6146146146146145,-0.02654554598302941
,-0.6106106106106106,-0.0325583623227155,,-0.6106106106106106,0.048747336377715916,,-0.6106106106106106,0.025230751825929838,,-0.6106106106106106,-0.030523783587337386,,-0.6106106106106106,-0.01025245443465803,,-0.6106106106106106,0.012588895479719961,,-0.6106106106106106,-0.004894277760998619,,-0.6106106106106106,-0.02637261083004551
,-0.6066066066066067,-0.03234486486486163,,-0.6066066066066067,0.048427681712944017,,-0.6066066066066067,0.025065304272972922,,-0.6066066066066067,-0.030323627629387638,,-0.6066066066066067,-0.010185225225250439,,-0.6066066066066067,0.012506345345426717,,-0.6066066066066067,-0.004862184136336334,,-0.6066066066066067,-0.02619967567706161
,-0.6026026026026026,-0.03213136740700775,,-0.6026026026026026,0.048108027048172096,,-0.6026026026026026,0.024899856720016,,-0.6026026026026026,-0.030123471671437876,,-0.6026026026026026,-0.010117996015842842,,-0.6026026026026026,0.01242379521113347,,-0.6026026026026026,-0.004830090511674047,,-0.6026026026026026,-0.026026740524077698
,-0.5985985985985987,-0.03191786994915388,,-0.5985985985985987,0.047788372383400196,,-0.5985985985985987,0.024734409167059088,,-0.5985985985985987,-0.02992331571348813,,-0.5985985985985987,-0.01005076680643525,,-0.5985985985985987,0.012341245076840226,,-0.5985985985985987,-0.0047979968870117615,,-0.5985985985985987,-0.0258538053710938
,-0.5945945945945945,-0.0317043724913,,-0.5945945945945945,0.047468717718628275,,-0.5945945945945945,0.024568961614102165,,-0.5945945945945945,-0.02972315975553837,,-0.5945945945945945,-0.009983537597027654,,-0.5945945945945945,0.012258694942546977,,-0.5945945945945945,-0.004765903262349475,,-0.5945945945945945,-0.025680870218109886
,-0.5905905905905906,-0.031490875033446136,,-0.5905905905905906,0.047149063053856376,,-0.5905905905905906,0.024403514061145253,,-0.5905905905905906,-0.02952300379758862,,-0.5905905905905906,-0.009916308387620061,,-0.5905905905905906,0.012176144808253733,,-0.5905905905905906,-0.004733809637687189,,-0.5905905905905906,-0.025507935065125987
,-0.5865865865865867,-0.03127737757559227,,-0.5865865865865867,0.046829408389084476,,-0.5865865865865867,0.024238066508188338,,-0.5865865865865867,-0.02932284783963887,,-0.5865865865865867,-0.00984907917821247,,-0.5865865865865867,0.012093594673960489,,-0.5865865865865867,-0.004701716013024904,,-0.5865865865865867,-0.025334999912142084
,-0.5825825825825826,-0.03106388011773839,,-0.5825825825825826,0.046509753724312555,,-0.5825825825825826,0.024072618955231415,,-0.5825825825825826,-0.02912269188168911,,-0.5825825825825826,-0.009781849968804874,,-0.5825825825825826,0.012011044539667242,,-0.5825825825825826,-0.004669622388362616,,-0.5825825825825826,-0.025162064759158175
,-0.5785785785785786,-0.030850382659884525,,-0.5785785785785786,0.046190099059540655,,-0.5785785785785786,0.023907171402274503,,-0.5785785785785786,-0.028922535923739362,,-0.5785785785785786,-0.009714620759397281,,-0.5785785785785786,0.011928494405373998,,-0.5785785785785786,-0.004637528763700331,,-0.5785785785785786,-0.024989129606174273
,-0.5745745745745745,-0.030636885202030645,,-0.5745745745745745,0.04587044439476874,,-0.5745745745745745,0.02374172384931758,,-0.5745745745745745,-0.028722379965789604,,-0.5745745745745745,-0.009647391549989686,,-0.5745745745745745,0.011845944271080749,,-0.5745745745745745,-0.004605435139038045,,-0.5745745745745745,-0.024816194453190363
,-0.5705705705705706,-0.030423387744176775,,-0.5705705705705706,0.045550789729996835,,-0.5705705705705706,0.02357627629636067,,-0.5705705705705706,-0.028522224007839853,,-0.5705705705705706,-0.009580162340582093,,-0.5705705705705706,0.011763394136787505,,-0.5705705705705706,-0.004573341514375759,,-0.5705705705705706,-0.02464325930020646
,-0.5665665665665667,-0.03020989028632291,,-0.5665665665665667,0.045231135065224935,,-0.5665665665665667,0.023410828743403753,,-0.5665665665665667,-0.028322068049890105,,-0.5665665665665667,-0.009512933131174501,,-0.5665665665665667,0.011680844002494261,,-0.5665665665665667,-0.004541247889713474,,-0.5665665665665667,-0.02447032414722256
,-0.5625625625625625,-0.02999639282846903,,-0.5625625625625625,0.04491148040045302,,-0.5625625625625625,0.02324538119044683,,-0.5625625625625625,-0.028121912091940347,,-0.5625625625625625,-0.009445703921766906,,-0.5625625625625625,0.011598293868201014,,-0.5625625625625625,-0.004509154265051186,,-0.5625625625625625,-0.02429738899423865
,-0.5585585585585586,-0.029782895370615164,,-0.5585585585585586,0.04459182573568112,,-0.5585585585585586,0.02307993363748992,,-0.5585585585585586,-0.027921756133990595,,-0.5585585585585586,-0.009378474712359313,,-0.5585585585585586,0.01151574373390777,,-0.5585585585585586,-0.004477060640388901,,-0.5585585585585586,-0.024124453841254747
,-0.5545545545545545,-0.029569397912761284,,-0.5545545545545545,0.0442721710709092,,-0.5545545545545545,0.022914486084532996,,-0.5545545545545545,-0.027721600176040837,,-0.5545545545545545,-0.009311245502951718,,-0.5545545545545545,0.01143319359961452,,-0.5545545545545545,-0.004444967015726615,,-0.5545545545545545,-0.023951518688270838
,-0.5505505505505506,-0.029355900454907418,,-0.5505505505505506,0.0439525164061373,,-0.5505505505505506,0.022749038531576084,,-0.5505505505505506,-0.027521444218091086,,-0.5505505505505506,-0.009244016293544126,,-0.5505505505505506,0.011350643465321277,,-0.5505505505505506,-0.004412873391064329,,-0.5505505505505506,-0.023778583535286935
,-0.5465465465465467,-0.02914240299705355,,-0.5465465465465467,0.0436328617413654,,-0.5465465465465467,0.02258359097861917,,-0.5465465465465467,-0.027321288260141338,,-0.5465465465465467,-0.009176787084136533,,-0.5465465465465467,0.011268093331028033,,-0.5465465465465467,-0.004380779766402044,,-0.5465465465465467,-0.023605648382303036
,-0.5425425425425425,-0.02892890553919967,,-0.5425425425425425,0.04331320707659348,,-0.5425425425425425,0.022418143425662247,,-0.5425425425425425,-0.02712113230219158,,-0.5425425425425425,-0.009109557874728938,,-0.5425425425425425,0.011185543196734786,,-0.5425425425425425,-0.004348686141739756,,-0.5425425425425425,-0.023432713229319124
,-0.5385385385385386,-0.028715408081345803,,-0.5385385385385386,0.04299355241182158,,-0.5385385385385386,0.022252695872705335,,-0.5385385385385386,-0.02692097634424183,,-0.5385385385385386,-0.009042328665321345,,-0.5385385385385386,0.011102993062441542,,-0.5385385385385386,-0.004316592517077471,,-0.5385385385385386,-0.023259778076335225
,-0.5345345345345345,-0.028501910623491923,,-0.5345345345345345,0.04267389774704966,,-0.5345345345345345,0.022087248319748412,,-0.5345345345345345,-0.02672082038629207,,-0.5345345345345345,-0.00897509945591375,,-0.5345345345345345,0.011020442928148293,,-0.5345345345345345,-0.004284498892415185,,-0.5345345345345345,-0.023086842923351312
,-0.5305305305305306,-0.028288413165638057,,-0.5305305305305306,0.04235424308227776,,-0.5305305305305306,0.0219218007667915,,-0.5305305305305306,-0.02652066442834232,,-0.5305305305305306,-0.008907870246506158,,-0.5305305305305306,0.010937892793855049,,-0.5305305305305306,-0.004252405267752899,,-0.5305305305305306,-0.022913907770367413
,-0.5265265265265264,-0.028074915707784177,,-0.5265265265265264,0.04203458841750585,,-0.5265265265265264,0.021756353213834578,,-0.5265265265265264,-0.02632050847039256,,-0.5265265265265264,-0.008840641037098562,,-0.5265265265265264,0.010855342659561801,,-0.5265265265265264,-0.004220311643090612,,-0.5265265265265264,-0.0227409726173835
,-0.5225225225225225,-0.02786141824993031,,-0.5225225225225225,0.04171493375273395,,-0.5225225225225225,0.021590905660877662,,-0.5225225225225225,-0.026120352512442813,,-0.5225225225225225,-0.00877341182769097,,-0.5225225225225225,0.010772792525268558,,-0.5225225225225225,-0.004188218018428326,,-0.5225225225225225,-0.0225680374643996
,-0.5185185185185186,-0.027647920792076442,,-0.5185185185185186,0.04139527908796205,,-0.5185185185185186,0.02142545810792075,,-0.5185185185185186,-0.025920196554493062,,-0.5185185185185186,-0.008706182618283377,,-0.5185185185185186,0.010690242390975314,,-0.5185185185185186,-0.004156124393766041,,-0.5185185185185186,-0.0223951023114157
,-0.5145145145145145,-0.027434423334222562,,-0.5145145145145145,0.04107562442319013,,-0.5145145145145145,0.021260010554963828,,-0.5145145145145145,-0.025720040596543304,,-0.5145145145145145,-0.008638953408875782,,-0.5145145145145145,0.010607692256682065,,-0.5145145145145145,-0.0041240307691037545,,-0.5145145145145145,-0.02222216715843179
,-0.5105105105105106,-0.027220925876368696,,-0.5105105105105106,0.04075596975841823,,-0.5105105105105106,0.021094563002006916,,-0.5105105105105106,-0.025519884638593556,,-0.5105105105105106,-0.00857172419946819,,-0.5105105105105106,0.01052514212238882,,-0.5105105105105106,-0.004091937144441469,,-0.5105105105105106,-0.022049232005447887
,-0.5065065065065064,-0.027007428418514817,,-0.5065065065065064,0.040436315093646306,,-0.5065065065065064,0.020929115449049993,,-0.5065065065065064,-0.025319728680643794,,-0.5065065065065064,-0.008504494990060594,,-0.5065065065065064,0.010442591988095573,,-0.5065065065065064,-0.004059843519779182,,-0.5065065065065064,-0.021876296852463978
,-0.5025025025025025,-0.02679393096066095,,-0.5025025025025025,0.04011666042887441,,-0.5025025025025025,0.020763667896093078,,-0.5025025025025025,-0.025119572722694047,,-0.5025025025025025,-0.008437265780653002,,-0.5025025025025025,0.01036004185380233,,-0.5025025025025025,-0.004027749895116896,,-0.5025025025025025,-0.021703361699480075
,-0.4984984984984986,-0.02658043350280708,,-0.4984984984984986,0.03979700576410251,,-0.4984984984984986,0.020598220343136166,,-0.4984984984984986,-0.024919416764744295,,-0.4984984984984986,-0.00837003657124541,,-0.4984984984984986,0.010277491719509086,,-0.4984984984984986,-0.003995656270454611,,-0.4984984984984986,-0.021530426546496173
,-0.49449449449449445,-0.026366936044953205,,-0.49449449449449445,0.039477351099330586,,-0.49449449449449445,0.020432772790179243,,-0.49449449449449445,-0.024719260806794537,,-0.49449449449449445,-0.008302807361837814,,-0.49449449449449445,0.010194941585215837,,-0.49449449449449445,-0.0039635626457923245,,-0.49449449449449445,-0.021357491393512264
,-0.49049049049049054,-0.026153438587099335,,-0.49049049049049054,0.039157696434558686,,-0.49049049049049054,0.02026732523722233,,-0.49049049049049054,-0.02451910484884479,,-0.49049049049049054,-0.008235578152430222,,-0.49049049049049054,0.010112391450922593,,-0.49049049049049054,-0.003931469021130039,,-0.49049049049049054,-0.02118455624052836
,-0.4864864864864864,-0.025939941129245456,,-0.4864864864864864,0.03883804176978677,,-0.4864864864864864,0.02010187768426541,,-0.4864864864864864,-0.024318948890895028,,-0.4864864864864864,-0.008168348943022626,,-0.4864864864864864,0.010029841316629345,,-0.4864864864864864,-0.0038993753964677515,,-0.4864864864864864,-0.021011621087544452
,-0.4824824824824825,-0.02572644367139159,,-0.4824824824824825,0.03851838710501487,,-0.4824824824824825,0.019936430131308493,,-0.4824824824824825,-0.02411879293294528,,-0.4824824824824825,-0.008101119733615034,,-0.4824824824824825,0.009947291182336102,,-0.4824824824824825,-0.0038672817718054665,,-0.4824824824824825,-0.02083868593456055
,-0.4784784784784786,-0.025512946213537724,,-0.4784784784784786,0.038198732440242966,,-0.4784784784784786,0.01977098257835158,,-0.4784784784784786,-0.02391863697499553,,-0.4784784784784786,-0.008033890524207441,,-0.4784784784784786,0.009864741048042858,,-0.4784784784784786,-0.003835188147143181,,-0.4784784784784786,-0.02066575078157665
,-0.47447447447447444,-0.025299448755683844,,-0.47447447447447444,0.03787907777547105,,-0.47447447447447444,0.01960553502539466,,-0.47447447447447444,-0.02371848101704577,,-0.47447447447447444,-0.007966661314799846,,-0.47447447447447444,0.009782190913749609,,-0.47447447447447444,-0.003803094522480894,,-0.47447447447447444,-0.020492815628592738
,-0.4704704704704705,-0.025085951297829975,,-0.4704704704704705,0.03755942311069915,,-0.4704704704704705,0.019440087472437747,,-0.4704704704704705,-0.023518325059096023,,-0.4704704704704705,-0.007899432105392254,,-0.4704704704704705,0.009699640779456365,,-0.4704704704704705,-0.0037710008978186086,,-0.4704704704704705,-0.02031988047560884
,-0.4664664664664664,-0.0248724538399761,,-0.4664664664664664,0.03723976844592723,,-0.4664664664664664,0.019274639919480824,,-0.4664664664664664,-0.02331816910114626,,-0.4664664664664664,-0.007832202895984658,,-0.4664664664664664,0.009617090645163117,,-0.4664664664664664,-0.0037389072731563214,,-0.4664664664664664,-0.020146945322624926
,-0.4624624624624625,-0.02465895638212223,,-0.4624624624624625,0.03692011378115533,,-0.4624624624624625,0.01910919236652391,,-0.4624624624624625,-0.023118013143196513,,-0.4624624624624625,-0.007764973686577066,,-0.4624624624624625,0.009534540510869874,,-0.4624624624624625,-0.0037068136484940365,,-0.4624624624624625,-0.019974010169641027
,-0.45845845845845856,-0.024445458924268363,,-0.45845845845845856,0.03660045911638343,,-0.45845845845845856,0.018943744813566997,,-0.45845845845845856,-0.022917857185246766,,-0.45845845845845856,-0.0076977444771694735,,-0.45845845845845856,0.00945199037657663,,-0.45845845845845856,-0.003674720023831751,,-0.45845845845845856,-0.019801075016657125
,-0.4544544544544544,-0.024231961466414483,,-0.4544544544544544,0.03628080445161151,,-0.4544544544544544,0.018778297260610075,,-0.4544544544544544,-0.022717701227297004,,-0.4544544544544544,-0.007630515267761878,,-0.4544544544544544,0.00936944024228338,,-0.4544544544544544,-0.003642626399169464,,-0.4544544544544544,-0.019628139863673216
,-0.4504504504504505,-0.024018464008560617,,-0.4504504504504505,0.03596114978683961,,-0.4504504504504505,0.01861284970765316,,-0.4504504504504505,-0.022517545269347256,,-0.4504504504504505,-0.007563286058354286,,-0.4504504504504505,0.009286890107990137,,-0.4504504504504505,-0.0036105327745071785,,-0.4504504504504505,-0.019455204710689313
,-0.4464464464464464,-0.023804966550706737,,-0.4464464464464464,0.03564149512206769,,-0.4464464464464464,0.018447402154696237,,-0.4464464464464464,-0.022317389311397495,,-0.4464464464464464,-0.00749605684894669,,-0.4464464464464464,0.009204339973696888,,-0.4464464464464464,-0.0035784391498448914,,-0.4464464464464464,-0.019282269557705404
,-0.44244244244244246,-0.023591469092852868,,-0.44244244244244246,0.03532184045729579,,-0.44244244244244246,0.018281954601739325,,-0.44244244244244246,-0.022117233353447747,,-0.44244244244244246,-0.007428827639539098,,-0.44244244244244246,0.009121789839403645,,-0.44244244244244246,-0.0035463455251826064,,-0.44244244244244246,-0.0191093344047215
,-0.43843843843843855,-0.023377971634999002,,-0.43843843843843855,0.03500218579252389,,-0.43843843843843855,0.018116507048782413,,-0.43843843843843855,-0.021917077395498,,-0.43843843843843855,-0.0073615984301315055,,-0.43843843843843855,0.009039239705110402,,-0.43843843843843855,-0.003514251900520321,,-0.43843843843843855,-0.0189363992517376
,-0.4344344344344344,-0.023164474177145122,,-0.4344344344344344,0.03468253112775198,,-0.4344344344344344,0.01795105949582549,,-0.4344344344344344,-0.021716921437548237,,-0.4344344344344344,-0.00729436922072391,,-0.4344344344344344,0.008956689570817153,,-0.4344344344344344,-0.003482158275858034,,-0.4344344344344344,-0.01876346409875369
,-0.4304304304304305,-0.022950976719291256,,-0.4304304304304305,0.03436287646298008,,-0.4304304304304305,0.017785611942868575,,-0.4304304304304305,-0.02151676547959849,,-0.4304304304304305,-0.007227140011316318,,-0.4304304304304305,0.008874139436523909,,-0.4304304304304305,-0.0034500646511957484,,-0.4304304304304305,-0.018590528945769787
,-0.42642642642642636,-0.022737479261437377,,-0.42642642642642636,0.03404322179820816,,-0.42642642642642636,0.017620164389911652,,-0.42642642642642636,-0.021316609521648728,,-0.42642642642642636,-0.007159910801908722,,-0.42642642642642636,0.00879158930223066,,-0.42642642642642636,-0.0034179710265334613,,-0.42642642642642636,-0.018417593792785878
,-0.42242242242242245,-0.02252398180358351,,-0.42242242242242245,0.03372356713343626,,-0.42242242242242245,0.01745471683695474,,-0.42242242242242245,-0.02111645356369898,,-0.42242242242242245,-0.00709268159250113,,-0.42242242242242245,0.008709039167937416,,-0.42242242242242245,-0.0033858774018711763,,-0.42242242242242245,-0.018244658639801976
,-0.41841841841841854,-0.02231048434572964,,-0.41841841841841854,0.03340391246866436,,-0.41841841841841854,0.017289269283997828,,-0.41841841841841854,-0.020916297605749232,,-0.41841841841841854,-0.0070254523830935375,,-0.41841841841841854,0.008626489033644174,,-0.41841841841841854,-0.003353783777208891,,-0.41841841841841854,-0.018071723486818077
,-0.4144144144144144,-0.02209698688787576,,-0.4144144144144144,0.03308425780389244,,-0.4144144144144144,0.017123821731040906,,-0.4144144144144144,-0.02071614164779947,,-0.4144144144144144,-0.006958223173685942,,-0.4144144144144144,0.008543938899350925,,-0.4144144144144144,-0.003321690152546604,,-0.4144144144144144,-0.017898788333834164
,-0.4104104104104105,-0.021883489430021896,,-0.4104104104104105,0.03276460313912054,,-0.4104104104104105,0.01695837417808399,,-0.4104104104104105,-0.020515985689849723,,-0.4104104104104105,-0.00689099396427835,,-0.4104104104104105,0.00846138876505768,,-0.4104104104104105,-0.0032895965278843184,,-0.4104104104104105,-0.017725853180850265
,-0.40640640640640635,-0.021669991972168016,,-0.40640640640640635,0.03244494847434862,,-0.40640640640640635,0.016792926625127068,,-0.40640640640640635,-0.02031582973189996,,-0.40640640640640635,-0.006823764754870754,,-0.40640640640640635,0.008378838630764432,,-0.40640640640640635,-0.0032575029032220312,,-0.40640640640640635,-0.017552918027866352
,-0.40240240240240244,-0.02145649451431415,,-0.40240240240240244,0.03212529380957672,,-0.40240240240240244,0.016627479072170156,,-0.40240240240240244,-0.020115673773950214,,-0.40240240240240244,-0.006756535545463162,,-0.40240240240240244,0.008296288496471188,,-0.40240240240240244,-0.0032254092785597463,,-0.40240240240240244,-0.017379982874882453
,-0.3983983983983985,-0.02124299705646028,,-0.3983983983983985,0.03180563914480482,,-0.3983983983983985,0.016462031519213244,,-0.3983983983983985,-0.019915517816000466,,-0.3983983983983985,-0.0066893063360555696,,-0.3983983983983985,0.008213738362177944,,-0.3983983983983985,-0.003193315653897461,,-0.3983983983983985,-0.01720704772189855
,-0.3943943943943944,-0.021029499598606404,,-0.3943943943943944,0.031485984480032904,,-0.3943943943943944,0.01629658396625632,,-0.3943943943943944,-0.019715361858050704,,-0.3943943943943944,-0.006622077126647974,,-0.3943943943943944,0.008131188227884696,,-0.3943943943943944,-0.0031612220292351737,,-0.3943943943943944,-0.01703411256891464
,-0.3903903903903905,-0.020816002140752535,,-0.3903903903903905,0.031166329815261,,-0.3903903903903905,0.016131136413299406,,-0.3903903903903905,-0.019515205900100956,,-0.3903903903903905,-0.006554847917240382,,-0.3903903903903905,0.008048638093591453,,-0.3903903903903905,-0.0031291284045728883,,-0.3903903903903905,-0.01686117741593074
,-0.38638638638638634,-0.020602504682898655,,-0.38638638638638634,0.030846675150489083,,-0.38638638638638634,0.015965688860342483,,-0.38638638638638634,-0.019315049942151195,,-0.38638638638638634,-0.006487618707832785,,-0.38638638638638634,0.007966087959298204,,-0.38638638638638634,-0.003097034779910601,,-0.38638638638638634,-0.01668824226294683
,-0.3823823823823824,-0.02038900722504479,,-0.3823823823823824,0.03052702048571718,,-0.3823823823823824,0.01580024130738557,,-0.3823823823823824,-0.019114893984201447,,-0.3823823823823824,-0.006420389498425194,,-0.3823823823823824,0.00788353782500496,,-0.3823823823823824,-0.003064941155248316,,-0.3823823823823824,-0.016515307109962928
,-0.3783783783783783,-0.02017550976719091,,-0.3783783783783783,0.030207365820945263,,-0.3783783783783783,0.01563479375442865,,-0.3783783783783783,-0.01891473802625169,,-0.3783783783783783,-0.006353160289017597,,-0.3783783783783783,0.007800987690711712,,-0.3783783783783783,-0.003032847530586029,,-0.3783783783783783,-0.016342371956979018
,-0.3743743743743744,-0.019962012309337043,,-0.3743743743743744,0.029887711156173363,,-0.3743743743743744,0.015469346201471735,,-0.3743743743743744,-0.018714582068301937,,-0.3743743743743744,-0.006285931079610005,,-0.3743743743743744,0.0077184375564184685,,-0.3743743743743744,-0.0030007539059237437,,-0.3743743743743744,-0.016169436803995116
,-0.37037037037037046,-0.019748514851483174,,-0.37037037037037046,0.029568056491401463,,-0.37037037037037046,0.015303898648514823,,-0.37037037037037046,-0.01851442611035219,,-0.37037037037037046,-0.006218701870202414,,-0.37037037037037046,0.007635887422125225,,-0.37037037037037046,-0.0029686602812614583,,-0.37037037037037046,-0.015996501651011213
,-0.3663663663663663,-0.019535017393629298,,-0.3663663663663663,0.029248401826629543,,-0.3663663663663663,0.0151384510955579,,-0.3663663663663663,-0.01831427015240243,,-0.3663663663663663,-0.006151472660794817,,-0.3663663663663663,0.007553337287831976,,-0.3663663663663663,-0.002936566656599171,,-0.3663663663663663,-0.015823566498027304
,-0.3623623623623624,-0.019321519935775428,,-0.3623623623623624,0.028928747161857643,,-0.3623623623623624,0.014973003542600987,,-0.3623623623623624,-0.01811411419445268,,-0.3623623623623624,-0.006084243451387225,,-0.3623623623623624,0.0074707871535387325,,-0.3623623623623624,-0.0029044730319368857,,-0.3623623623623624,-0.015650631345043402
,-0.3583583583583583,-0.01910802247792155,,-0.3583583583583583,0.028609092497085726,,-0.3583583583583583,0.014807555989644065,,-0.3583583583583583,-0.017913958236502922,,-0.3583583583583583,-0.006017014241979629,,-0.3583583583583583,0.007388237019245484,,-0.3583583583583583,-0.002872379407274599,,-0.3583583583583583,-0.015477696192059492
,-0.35435435435435436,-0.018894525020067682,,-0.35435435435435436,0.028289437832313826,,-0.35435435435435436,0.014642108436687151,,-0.35435435435435436,-0.01771380227855317,,-0.35435435435435436,-0.005949785032572037,,-0.35435435435435436,0.00730568688495224,,-0.35435435435435436,-0.0028402857826123136,,-0.35435435435435436,-0.015304761039075592
,-0.35035035035035045,-0.018681027562213817,,-0.35035035035035045,0.027969783167541926,,-0.35035035035035045,0.014476660883730239,,-0.35035035035035045,-0.017513646320603423,,-0.35035035035035045,-0.005882555823164445,,-0.35035035035035045,0.0072231367506589966,,-0.35035035035035045,-0.002808192157950028,,-0.35035035035035045,-0.01513182588609169
,-0.3463463463463463,-0.018467530104359937,,-0.3463463463463463,0.027650128502770006,,-0.3463463463463463,0.014311213330773316,,-0.3463463463463463,-0.017313490362653665,,-0.3463463463463463,-0.005815326613756849,,-0.3463463463463463,0.007140586616365748,,-0.3463463463463463,-0.002776098533287741,,-0.3463463463463463,-0.01495889073310778
,-0.3423423423423424,-0.018254032646506067,,-0.3423423423423424,0.027330473837998106,,-0.3423423423423424,0.014145765777816403,,-0.3423423423423424,-0.017113334404703914,,-0.3423423423423424,-0.005748097404349257,,-0.3423423423423424,0.0070580364820725045,,-0.3423423423423424,-0.0027440049086254557,,-0.3423423423423424,-0.014785955580123878
,-0.33833833833833826,-0.01804053518865219,,-0.33833833833833826,0.02701081917322619,,-0.33833833833833826,0.01398031822485948,,-0.33833833833833826,-0.016913178446754155,,-0.33833833833833826,-0.005680868194941661,,-0.33833833833833826,0.006975486347779255,,-0.33833833833833826,-0.0027119112839631685,,-0.33833833833833826,-0.014613020427139968
,-0.33433433433433435,-0.01782703773079832,,-0.33433433433433435,0.02669116450845429,,-0.33433433433433435,0.013814870671902566,,-0.33433433433433435,-0.016713022488804404,,-0.33433433433433435,-0.005613638985534069,,-0.33433433433433435,0.006892936213486012,,-0.33433433433433435,-0.0026798176593008836,,-0.33433433433433435,-0.014440085274156066
,-0.33033033033033044,-0.017613540272944456,,-0.33033033033033044,0.02637150984368239,,-0.33033033033033044,0.013649423118945654,,-0.33033033033033044,-0.016512866530854656,,-0.33033033033033044,-0.005546409776126477,,-0.33033033033033044,0.0068103860791927685,,-0.33033033033033044,-0.002647724034638598,,-0.33033033033033044,-0.014267150121172165
,-0.3263263263263263,-0.017400042815090576,,-0.3263263263263263,0.02605185517891047,,-0.3263263263263263,0.013483975565988732,,-0.3263263263263263,-0.016312710572904898,,-0.3263263263263263,-0.005479180566718881,,-0.3263263263263263,0.0067278359448995195,,-0.3263263263263263,-0.002615630409976311,,-0.3263263263263263,-0.014094214968188254
,-0.3223223223223224,-0.01718654535723671,,-0.3223223223223224,0.02573220051413857,,-0.3223223223223224,0.013318528013031818,,-0.3223223223223224,-0.016112554614955147,,-0.3223223223223224,-0.005411951357311289,,-0.3223223223223224,0.0066452858106062765,,-0.3223223223223224,-0.0025835367853140256,,-0.3223223223223224,-0.013921279815204354
,-0.31831831831831825,-0.01697304789938283,,-0.31831831831831825,0.02541254584936665,,-0.31831831831831825,0.013153080460074896,,-0.31831831831831825,-0.01591239865700539,,-0.31831831831831825,-0.005344722147903693,,-0.31831831831831825,0.006562735676313027,,-0.31831831831831825,-0.0025514431606517385,,-0.31831831831831825,-0.013748344662220443
,-0.31431431431431434,-0.01675955044152896,,-0.31431431431431434,0.025092891184594752,,-0.31431431431431434,0.012987632907117982,,-0.31431431431431434,-0.01571224269905564,,-0.31431431431431434,-0.005277492938496101,,-0.31431431431431434,0.0064801855420197835,,-0.31431431431431434,-0.0025193495359894535,,-0.31431431431431434,-0.013575409509236542
,-0.3103103103103104,-0.016546052983675095,,-0.3103103103103104,0.02477323651982285,,-0.3103103103103104,0.012822185354161068,,-0.3103103103103104,-0.01551208674110589,,-0.3103103103103104,-0.005210263729088509,,-0.3103103103103104,0.0063976354077265405,,-0.3103103103103104,-0.002487255911327168,,-0.3103103103103104,-0.013402474356252641
,-0.3063063063063063,-0.016332555525821215,,-0.3063063063063063,0.02445358185505093,,-0.3063063063063063,0.012656737801204146,,-0.3063063063063063,-0.01531193078315613,,-0.3063063063063063,-0.005143034519680913,,-0.3063063063063063,0.006315085273433291,,-0.3063063063063063,-0.002455162286664881,,-0.3063063063063063,-0.01322953920326873
,-0.3023023023023024,-0.01611905806796735,,-0.3023023023023024,0.02413392719027903,,-0.3023023023023024,0.012491290248247234,,-0.3023023023023024,-0.015111774825206382,,-0.3023023023023024,-0.005075805310273321,,-0.3023023023023024,0.0062325351391400476,,-0.3023023023023024,-0.0024230686620025955,,-0.3023023023023024,-0.01305660405028483
,-0.29829829829829824,-0.01590556061011347,,-0.29829829829829824,0.023814272525507114,,-0.29829829829829824,0.012325842695290311,,-0.29829829829829824,-0.014911618867256622,,-0.29829829829829824,-0.005008576100865725,,-0.29829829829829824,0.006149985004846799,,-0.29829829829829824,-0.0023909750373403084,,-0.29829829829829824,-0.012883668897300918
,-0.2942942942942943,-0.015692063152259603,,-0.2942942942942943,0.02349461786073521,,-0.2942942942942943,0.012160395142333398,,-0.2942942942942943,-0.014711462909306873,,-0.2942942942942943,-0.004941346891458133,,-0.2942942942942943,0.0060674348705535555,,-0.2942942942942943,-0.0023588814126780234,,-0.2942942942942943,-0.012710733744317018
,-0.2902902902902904,-0.015478565694405734,,-0.2902902902902904,0.02317496319596331,,-0.2902902902902904,0.011994947589376484,,-0.2902902902902904,-0.014511306951357125,,-0.2902902902902904,-0.004874117682050541,,-0.2902902902902904,0.005984884736260312,,-0.2902902902902904,-0.002326787788015738,,-0.2902902902902904,-0.012537798591333117
,-0.2862862862862863,-0.015265068236551856,,-0.2862862862862863,0.022855308531191394,,-0.2862862862862863,0.011829500036419562,,-0.2862862862862863,-0.014311150993407365,,-0.2862862862862863,-0.004806888472642945,,-0.2862862862862863,0.005902334601967063,,-0.2862862862862863,-0.002294694163353451,,-0.2862862862862863,-0.012364863438349206
,-0.28228228228228236,-0.015051570778697988,,-0.28228228228228236,0.022535653866419494,,-0.28228228228228236,0.01166405248346265,,-0.28228228228228236,-0.014110995035457615,,-0.28228228228228236,-0.004739659263235353,,-0.28228228228228236,0.0058197844676738195,,-0.28228228228228236,-0.0022626005386911655,,-0.28228228228228236,-0.012191928285365304
,-0.2782782782782782,-0.014838073320844108,,-0.2782782782782782,0.022215999201647577,,-0.2782782782782782,0.011498604930505727,,-0.2782782782782782,-0.013910839077507856,,-0.2782782782782782,-0.004672430053827757,,-0.2782782782782782,0.005737234333380571,,-0.2782782782782782,-0.0022305069140288783,,-0.2782782782782782,-0.012018993132381394
,-0.2742742742742743,-0.01462457586299024,,-0.2742742742742743,0.021896344536875674,,-0.2742742742742743,0.011333157377548813,,-0.2742742742742743,-0.013710683119558106,,-0.2742742742742743,-0.004605200844420165,,-0.2742742742742743,0.0056546841990873275,,-0.2742742742742743,-0.0021984132893665934,,-0.2742742742742743,-0.011846057979397492
,-0.2702702702702702,-0.014411078405136363,,-0.2702702702702702,0.021576689872103757,,-0.2702702702702702,0.011167709824591891,,-0.2702702702702702,-0.013510527161608346,,-0.2702702702702702,-0.0045379716350125695,,-0.2702702702702702,0.005572134064794079,,-0.2702702702702702,-0.0021663196647043062,,-0.2702702702702702,-0.011673122826413583
,-0.26626626626626626,-0.014197580947282495,,-0.26626626626626626,0.021257035207331857,,-0.26626626626626626,0.011002262271634977,,-0.26626626626626626,-0.013310371203658598,,-0.26626626626626626,-0.004470742425604977,,-0.26626626626626626,0.005489583930500835,,-0.26626626626626626,-0.002134226040042021,,-0.26626626626626626,-0.01150018767342968
,-0.26226226226226235,-0.013984083489428627,,-0.26226226226226235,0.020937380542559957,,-0.26226226226226235,0.010836814718678065,,-0.26226226226226235,-0.013110215245708849,,-0.26226226226226235,-0.004403513216197385,,-0.26226226226226235,0.0054070337962075915,,-0.26226226226226235,-0.0021021324153797354,,-0.26226226226226235,-0.01132725252044578
,-0.2582582582582582,-0.01377058603157475,,-0.2582582582582582,0.020617725877788037,,-0.2582582582582582,0.010671367165721143,,-0.2582582582582582,-0.012910059287759089,,-0.2582582582582582,-0.004336284006789789,,-0.2582582582582582,0.005324483661914343,,-0.2582582582582582,-0.0020700387907174483,,-0.2582582582582582,-0.011154317367461869
,-0.2542542542542543,-0.013557088573720882,,-0.2542542542542543,0.020298071213016137,,-0.2542542542542543,0.010505919612764229,,-0.2542542542542543,-0.01270990332980934,,-0.2542542542542543,-0.004269054797382197,,-0.2542542542542543,0.005241933527621099,,-0.2542542542542543,-0.0020379451660551633,,-0.2542542542542543,-0.010981382214477968
,-0.25025025025025016,-0.013343591115867002,,-0.25025025025025016,0.01997841654824422,,-0.25025025025025016,0.010340472059807307,,-0.25025025025025016,-0.01250974737185958,,-0.25025025025025016,-0.0042018255879746015,,-0.25025025025025016,0.005159383393327851,,-0.25025025025025016,-0.002005851541392876,,-0.25025025025025016,-0.010808447061494057
,-0.24624624624624625,-0.013130093658013134,,-0.24624624624624625,0.01965876188347232,,-0.24624624624624625,0.010175024506850393,,-0.24624624624624625,-0.012309591413909832,,-0.24624624624624625,-0.004134596378567009,,-0.24624624624624625,0.005076833259034607,,-0.24624624624624625,-0.0019737579167305908,,-0.24624624624624625,-0.010635511908510156
,-0.24224224224224233,-0.012916596200159268,,-0.24224224224224233,0.01933910721870042,,-0.24224224224224233,0.01000957695389348,,-0.24224224224224233,-0.012109435455960082,,-0.24224224224224233,-0.004067367169159417,,-0.24224224224224233,0.0049942831247413635,,-0.24224224224224233,-0.0019416642920683054,,-0.24224224224224233,-0.010462576755526256
,-0.2382382382382382,-0.012703098742305389,,-0.2382382382382382,0.0190194525539285,,-0.2382382382382382,0.009844129400936558,,-0.2382382382382382,-0.011909279498010322,,-0.2382382382382382,-0.0040001379597518205,,-0.2382382382382382,0.004911732990448115,,-0.2382382382382382,-0.0019095706674060182,,-0.2382382382382382,-0.010289641602542345
,-0.23423423423423428,-0.01248960128445152,,-0.23423423423423428,0.0186997978891566,,-0.23423423423423428,0.009678681847979645,,-0.23423423423423428,-0.011709123540060574,,-0.23423423423423428,-0.003932908750344229,,-0.23423423423423428,0.004829182856154871,,-0.23423423423423428,-0.001877477042743733,,-0.23423423423423428,-0.010116706449558444
,-0.23023023023023015,-0.012276103826597643,,-0.23023023023023015,0.018380143224384683,,-0.23023023023023015,0.009513234295022722,,-0.23023023023023015,-0.011508967582110815,,-0.23023023023023015,-0.003865679540936633,,-0.23023023023023015,0.004746632721861623,,-0.23023023023023015,-0.001845383418081446,,-0.23023023023023015,-0.009943771296574533
,-0.22622622622622623,-0.012062606368743775,,-0.22622622622622623,0.018060488559612783,,-0.22622622622622623,0.009347786742065808,,-0.22622622622622623,-0.011308811624161065,,-0.22622622622622623,-0.003798450331529041,,-0.22622622622622623,0.004664082587568379,,-0.22622622622622623,-0.0018132897934191607,,-0.22622622622622623,-0.009770836143590632
,-0.22222222222222232,-0.011849108910889907,,-0.22222222222222232,0.01774083389484088,,-0.22222222222222232,0.009182339189108895,,-0.22222222222222232,-0.011108655666211316,,-0.22222222222222232,-0.0037312211221214486,,-0.22222222222222232,0.0045815324532751354,,-0.22222222222222232,-0.0017811961687568753,,-0.22222222222222232,-0.009597900990606732
,-0.21821821821821819,-0.011635611453036028,,-0.21821821821821819,0.017421179230068962,,-0.21821821821821819,0.009016891636151972,,-0.21821821821821819,-0.010908499708261556,,-0.21821821821821819,-0.003663991912713853,,-0.21821821821821819,0.004498982318981887,,-0.21821821821821819,-0.0017491025440945882,,-0.21821821821821819,-0.00942496583762282
,-0.21421421421421427,-0.011422113995182162,,-0.21421421421421427,0.017101524565297063,,-0.21421421421421427,0.00885144408319506,,-0.21421421421421427,-0.010708343750311808,,-0.21421421421421427,-0.0035967627033062608,,-0.21421421421421427,0.004416432184688643,,-0.21421421421421427,-0.001717008919432303,,-0.21421421421421427,-0.00925203068463892
,-0.21021021021021014,-0.011208616537328282,,-0.21021021021021014,0.016781869900525145,,-0.21021021021021014,0.008685996530238138,,-0.21021021021021014,-0.010508187792362048,,-0.21021021021021014,-0.003529533493898665,,-0.21021021021021014,0.004333882050395395,,-0.21021021021021014,-0.0016849152947700158,,-0.21021021021021014,-0.009079095531655009
,-0.20620620620620622,-0.010995119079474414,,-0.20620620620620622,0.016462215235753246,,-0.20620620620620622,0.008520548977281224,,-0.20620620620620622,-0.010308031834412298,,-0.20620620620620622,-0.003462304284491073,,-0.20620620620620622,0.004251331916102151,,-0.20620620620620622,-0.0016528216701077307,,-0.20620620620620622,-0.008906160378671108
,-0.2022022022022023,-0.010781621621620547,,-0.2022022022022023,0.016142560570981342,,-0.2022022022022023,0.00835510142432431,,-0.2022022022022023,-0.010107875876462549,,-0.2022022022022023,-0.0033950750750834807,,-0.2022022022022023,0.004168781781808907,,-0.2022022022022023,-0.0016207280454454452,,-0.2022022022022023,-0.008733225225687206
,-0.19819819819819817,-0.010568124163766669,,-0.19819819819819817,0.015822905906209425,,-0.19819819819819817,0.008189653871367388,,-0.19819819819819817,-0.009907719918512789,,-0.19819819819819817,-0.003327845865675885,,-0.19819819819819817,0.004086231647515659,,-0.19819819819819817,-0.0015886344207831581,,-0.19819819819819817,-0.008560290072703295
,-0.19419419419419426,-0.010354626705912801,,-0.19419419419419426,0.015503251241437525,,-0.19419419419419426,0.008024206318410476,,-0.19419419419419426,-0.009707563960563041,,-0.19419419419419426,-0.0032606166562682928,,-0.19419419419419426,0.004003681513222415,,-0.19419419419419426,-0.001556540796120873,,-0.19419419419419426,-0.008387354919719394
,-0.19019019019019012,-0.010141129248058921,,-0.19019019019019012,0.015183596576665606,,-0.19019019019019012,0.007858758765453553,,-0.19019019019019012,-0.009507408002613281,,-0.19019019019019012,-0.0031933874468606967,,-0.19019019019019012,0.003921131378929167,,-0.19019019019019012,-0.0015244471714585858,,-0.19019019019019012,-0.008214419766735483
,-0.1861861861861862,-0.009927631790205055,,-0.1861861861861862,0.014863941911893707,,-0.1861861861861862,0.00769331121249664,,-0.1861861861861862,-0.009307252044663532,,-0.1861861861861862,-0.0031261582374531045,,-0.1861861861861862,0.0038385812446359233,,-0.1861861861861862,-0.0014923535467963004,,-0.1861861861861862,-0.008041484613751582
,-0.1821821821821823,-0.009714134332351188,,-0.1821821821821823,0.014544287247121807,,-0.1821821821821823,0.007527863659539727,,-0.1821821821821823,-0.009107096086713784,,-0.1821821821821823,-0.0030589290280455127,,-0.1821821821821823,0.0037560311103426794,,-0.1821821821821823,-0.0014602599221340152,,-0.1821821821821823,-0.007868549460767682
,-0.17817817817817816,-0.009500636874497308,,-0.17817817817817816,0.014224632582349888,,-0.17817817817817816,0.007362416106582804,,-0.17817817817817816,-0.008906940128764024,,-0.17817817817817816,-0.0029916998186379166,,-0.17817817817817816,0.003673480976049431,,-0.17817817817817816,-0.001428166297471728,,-0.17817817817817816,-0.007695614307783771
,-0.17417417417417425,-0.00928713941664344,,-0.17417417417417425,0.013904977917577988,,-0.17417417417417425,0.0071969685536258906,,-0.17417417417417425,-0.008706784170814275,,-0.17417417417417425,-0.0029244706092303244,,-0.17417417417417425,0.0035909308417561873,,-0.17417417417417425,-0.0013960726728094429,,-0.17417417417417425,-0.00752267915479987
,-0.1701701701701701,-0.009073641958789562,,-0.1701701701701701,0.01358532325280607,,-0.1701701701701701,0.007031521000668968,,-0.1701701701701701,-0.008506628212864515,,-0.1701701701701701,-0.0028572413998227287,,-0.1701701701701701,0.0035083807074629387,,-0.1701701701701701,-0.0013639790481471557,,-0.1701701701701701,-0.007349744001815959
,-0.1661661661661662,-0.008860144500935694,,-0.1661661661661662,0.01326566858803417,,-0.1661661661661662,0.006866073447712055,,-0.1661661661661662,-0.008306472254914765,,-0.1661661661661662,-0.0027900121904151365,,-0.1661661661661662,0.0034258305731696952,,-0.1661661661661662,-0.0013318854234848703,,-0.1661661661661662,-0.007176808848832058
,-0.16216216216216228,-0.008646647043081827,,-0.16216216216216228,0.012946013923262268,,-0.16216216216216228,0.0067006258947551415,,-0.16216216216216228,-0.008106316296965017,,-0.16216216216216228,-0.0027227829810075443,,-0.16216216216216228,0.0033432804388764514,,-0.16216216216216228,-0.0012997917988225851,,-0.16216216216216228,-0.007003873695848157
,-0.15815815815815815,-0.008433149585227949,,-0.15815815815815815,0.01262635925849035,,-0.15815815815815815,0.006535178341798219,,-0.15815815815815815,-0.007906160339015257,,-0.15815815815815815,-0.0026555537715999486,,-0.15815815815815815,0.0032607303045832027,,-0.15815815815815815,-0.001267698174160298,,-0.15815815815815815,-0.0068309385428642466
,-0.15415415415415423,-0.008219652127374081,,-0.15415415415415423,0.01230670459371845,,-0.15415415415415423,0.006369730788841306,,-0.15415415415415423,-0.007706004381065508,,-0.15415415415415423,-0.0025883245621923564,,-0.15415415415415423,0.0031781801702899593,,-0.15415415415415423,-0.0012356045494980128,,-0.15415415415415423,-0.006658003389880345
,-0.1501501501501501,-0.008006154669520201,,-0.1501501501501501,0.011987049928946532,,-0.1501501501501501,0.006204283235884384,,-0.1501501501501501,-0.007505848423115748,,-0.1501501501501501,-0.0025210953527847607,,-0.1501501501501501,0.0030956300359967106,,-0.1501501501501501,-0.0012035109248357257,,-0.1501501501501501,-0.006485068236896435
,-0.14614614614614618,-0.007792657211666334,,-0.14614614614614618,0.01166739526417463,,-0.14614614614614618,0.006038835682927471,,-0.14614614614614618,-0.007305692465165999,,-0.14614614614614618,-0.0024538661433771685,,-0.14614614614614618,0.0030130799017034668,,-0.14614614614614618,-0.0011714173001734403,,-0.14614614614614618,-0.006312133083912533
,-0.14214214214214227,-0.007579159753812467,,-0.14214214214214227,0.01134774059940273,,-0.14214214214214227,0.005873388129970557,,-0.14214214214214227,-0.007105536507216251,,-0.14214214214214227,-0.0023866369339695763,,-0.14214214214214227,0.0029305297674102233,,-0.14214214214214227,-0.001139323675511155,,-0.14214214214214227,-0.006139197930928633
,-0.13813813813813813,-0.007365662295958588,,-0.13813813813813813,0.011028085934630812,,-0.13813813813813813,0.005707940577013635,,-0.13813813813813813,-0.006905380549266491,,-0.13813813813813813,-0.0023194077245619806,,-0.13813813813813813,0.0028479796331169747,,-0.13813813813813813,-0.001107230050848868,,-0.13813813813813813,-0.005966262777944722
,-0.13413413413413422,-0.00715216483810472,,-0.13413413413413422,0.010708431269858912,,-0.13413413413413422,0.005542493024056722,,-0.13413413413413422,-0.006705224591316741,,-0.13413413413413422,-0.0022521785151543884,,-0.13413413413413422,0.002765429498823731,,-0.13413413413413422,-0.0010751364261865825,,-0.13413413413413422,-0.005793327624960821
,-0.13013013013013008,-0.006938667380250841,,-0.13013013013013008,0.010388776605086995,,-0.13013013013013008,0.005377045471099799,,-0.13013013013013008,-0.006505068633366981,,-0.13013013013013008,-0.0021849493057467927,,-0.13013013013013008,0.0026828793645304826,,-0.13013013013013008,-0.0010430428015242956,,-0.13013013013013008,-0.00562039247197691
,-0.12612612612612617,-0.0067251699223969735,,-0.12612612612612617,0.010069121940315093,,-0.12612612612612617,0.0052115979181428865,,-0.12612612612612617,-0.006304912675417233,,-0.12612612612612617,-0.0021177200963392005,,-0.12612612612612617,0.0026003292302372387,,-0.12612612612612617,-0.0010109491768620102,,-0.12612612612612617,-0.005447457318993009
,-0.12212212212212203,-0.0065116724645430946,,-0.12212212212212203,0.009749467275543176,,-0.12212212212212203,0.005046150365185964,,-0.12212212212212203,-0.006104756717467473,,-0.12212212212212203,-0.0020504908869316044,,-0.12212212212212203,0.0025177790959439905,,-0.12212212212212203,-0.000978855552199723,,-0.12212212212212203,-0.005274522166009098
,-0.11811811811811812,-0.006298175006689228,,-0.11811811811811812,0.009429812610771275,,-0.11811811811811812,0.00488070281222905,,-0.11811811811811812,-0.005904600759517724,,-0.11811811811811812,-0.0019832616775240126,,-0.11811811811811812,0.0024352289616507467,,-0.11811811811811812,-0.0009467619275374379,,-0.11811811811811812,-0.005101587013025197
,-0.1141141141141142,-0.00608467754883536,,-0.1141141141141142,0.009110157945999375,,-0.1141141141141142,0.004715255259272137,,-0.1141141141141142,-0.0057044448015679755,,-0.1141141141141142,-0.0019160324681164202,,-0.1141141141141142,0.002352678827357503,,-0.1141141141141142,-0.0009146683028751526,,-0.1141141141141142,-0.004928651860041296
,-0.11011011011011007,-0.005871180090981481,,-0.11011011011011007,0.008790503281227456,,-0.11011011011011007,0.004549807706315215,,-0.11011011011011007,-0.005504288843618216,,-0.11011011011011007,-0.0018488032587088245,,-0.11011011011011007,0.0022701286930642546,,-0.11011011011011007,-0.0008825746782128654,,-0.11011011011011007,-0.004755716707057385
,-0.10610610610610616,-0.0056576826331276135,,-0.10610610610610616,0.008470848616455556,,-0.10610610610610616,0.004384360153358301,,-0.10610610610610616,-0.005304132885668466,,-0.10610610610610616,-0.0017815740493012323,,-0.10610610610610616,0.0021875785587710107,,-0.10610610610610616,-0.0008504810535505801,,-0.10610610610610616,-0.004582781554073484
,-0.10210210210210202,-0.005444185175273735,,-0.10210210210210202,0.008151193951683637,,-0.10210210210210202,0.004218912600401379,,-0.10210210210210202,-0.005103976927718706,,-0.10210210210210202,-0.0017143448398936364,,-0.10210210210210202,0.0021050284244777625,,-0.10210210210210202,-0.0008183874288882931,,-0.10210210210210202,-0.004409846401089573
,-0.09809809809809811,-0.005230687717419867,,-0.09809809809809811,0.007831539286911738,,-0.09809809809809811,0.004053465047444466,,-0.09809809809809811,-0.0049038209697689576,,-0.09809809809809811,-0.0016471156304860444,,-0.09809809809809811,0.0020224782901845186,,-0.09809809809809811,-0.0007862938042260077,,-0.09809809809809811,-0.004236911248105673
,-0.0940940940940942,-0.005017190259566,,-0.0940940940940942,0.007511884622139837,,-0.0940940940940942,0.0038880174944875526,,-0.0940940940940942,-0.004703665011819209,,-0.0940940940940942,-0.0015798864210784522,,-0.0940940940940942,0.0019399281558912748,,-0.0940940940940942,-0.0007542001795637224,,-0.0940940940940942,-0.004063976095121771
,-0.09009009009009006,-0.004803692801712121,,-0.09009009009009006,0.007192229957367919,,-0.09009009009009006,0.00372256994153063,,-0.09009009009009006,-0.004503509053869449,,-0.09009009009009006,-0.0015126572116708563,,-0.09009009009009006,0.0018573780215980263,,-0.09009009009009006,-0.0007221065549014354,,-0.09009009009009006,-0.003891040942137861
,-0.08608608608608614,-0.0045901953438582535,,-0.08608608608608614,0.006872575292596018,,-0.08608608608608614,0.0035571223885737173,,-0.08608608608608614,-0.0043033530959197,,-0.08608608608608614,-0.0014454280022632643,,-0.08608608608608614,0.0017748278873047827,,-0.08608608608608614,-0.0006900129302391501,,-0.08608608608608614,-0.00371810578915396
,-0.08208208208208201,-0.004376697886004375,,-0.08208208208208201,0.0065529206278241,,-0.08208208208208201,0.003391674835616795,,-0.08208208208208201,-0.00410319713796994,,-0.08208208208208201,-0.0013781987928556685,,-0.08208208208208201,0.0016922777530115343,,-0.08208208208208201,-0.0006579193055768629,,-0.08208208208208201,-0.0035451706361700488
,-0.0780780780780781,-0.004163200428150507,,-0.0780780780780781,0.0062332659630522005,,-0.0780780780780781,0.0032262272826598815,,-0.0780780780780781,-0.0039030411800201914,,-0.0780780780780781,-0.0013109695834480762,,-0.0780780780780781,0.0016097276187182904,,-0.0780780780780781,-0.0006258256809145776,,-0.0780780780780781,-0.0033722354831861477
,-0.07407407407407418,-0.00394970297029664,,-0.07407407407407418,0.0059136112982803,,-0.07407407407407418,0.003060779729702968,,-0.07407407407407418,-0.0037028852220704423,,-0.07407407407407418,-0.0012437403740404843,,-0.07407407407407418,0.0015271774844250467,,-0.07407407407407418,-0.0005937320562522923,,-0.07407407407407418,-0.0031993003302022466
,-0.07007007007007005,-0.003736205512442761,,-0.07007007007007005,0.005593956633508382,,-0.07007007007007005,0.0028953321767460458,,-0.07007007007007005,-0.0035027292641206824,,-0.07007007007007005,-0.0011765111646328884,,-0.07007007007007005,0.0014446273501317983,,-0.07007007007007005,-0.0005616384315900053,,-0.07007007007007005,-0.003026365177218336
,-0.06606606606606613,-0.003522708054588893,,-0.06606606606606613,0.005274301968736481,,-0.06606606606606613,0.0027298846237891325,,-0.06606606606606613,-0.0033025733061709337,,-0.06606606606606613,-0.0011092819552252962,,-0.06606606606606613,0.0013620772158385547,,-0.06606606606606613,-0.00052954480692772,,-0.06606606606606613,-0.002853430024234435
,-0.062062062062061996,-0.003309210596735014,,-0.062062062062061996,0.004954647303964563,,-0.062062062062061996,0.00256443707083221,,-0.062062062062061996,-0.003102417348221174,,-0.062062062062061996,-0.0010420527458177003,,-0.062062062062061996,0.0012795270815453062,,-0.062062062062061996,-0.0004974511822654329,,-0.062062062062061996,-0.0026804948712505243
,-0.05805805805805808,-0.003095713138881147,,-0.05805805805805808,0.0046349926391926624,,-0.05805805805805808,0.0023989895178752967,,-0.05805805805805808,-0.0029022613902714247,,-0.05805805805805808,-0.0009748235364101082,,-0.05805805805805808,0.0011969769472520624,,-0.05805805805805808,-0.0004653575576031476,,-0.05805805805805808,-0.002507559718266623
,-0.05405405405405417,-0.0028822156810272797,,-0.05405405405405417,0.004315337974420762,,-0.05405405405405417,0.002233541964918384,,-0.05405405405405417,-0.002702105432321676,,-0.05405405405405417,-0.0009075943270025161,,-0.05405405405405417,0.0011144268129588187,,-0.05405405405405417,-0.0004332639329408623,,-0.05405405405405417,-0.002334624565282722
,-0.05005005005005003,-0.0026687182231734004,,-0.05005005005005003,0.003995683309648844,,-0.05005005005005003,0.0020680944119614614,,-0.05005005005005003,-0.002501949474371916,,-0.05005005005005003,-0.0008403651175949202,,-0.05005005005005003,0.0010318766786655703,,-0.05005005005005003,-0.0004011703082785752,,-0.05005005005005003,-0.0021616894122988115
,-0.04604604604604612,-0.002455220765319533,,-0.04604604604604612,0.0036760286448769435,,-0.04604604604604612,0.001902646859004548,,-0.04604604604604612,-0.002301793516422167,,-0.04604604604604612,-0.0007731359081873281,,-0.04604604604604612,0.0009493265443723264,,-0.04604604604604612,-0.0003690766836162899,,-0.04604604604604612,-0.0019887542593149104
,-0.04204204204204198,-0.0022417233074656542,,-0.04204204204204198,0.0033563739801050255,,-0.04204204204204198,0.0017371993060476256,,-0.04204204204204198,-0.002101637558472407,,-0.04204204204204198,-0.0007059066987797323,,-0.04204204204204198,0.0008667764100790781,,-0.04204204204204198,-0.0003369830589540028,,-0.04204204204204198,-0.0018158191063309998
,-0.03803803803803807,-0.0020282258496117866,,-0.03803803803803807,0.003036719315333125,,-0.03803803803803807,0.0015717517530907123,,-0.03803803803803807,-0.0019014816005226583,,-0.03803803803803807,-0.0006386774893721401,,-0.03803803803803807,0.0007842262757858343,,-0.03803803803803807,-0.0003048894342917175,,-0.03803803803803807,-0.0016428839533470987
,-0.034034034034034155,-0.0018147283917579193,,-0.034034034034034155,0.0027170646505612246,,-0.034034034034034155,0.0014063042001337992,,-0.034034034034034155,-0.0017013256425729097,,-0.034034034034034155,-0.000571448279964548,,-0.034034034034034155,0.0007016761414925905,,-0.034034034034034155,-0.00027279580962943223,,-0.034034034034034155,-0.0014699488003631976
,-0.03003003003003002,-0.0016012309339040402,,-0.03003003003003002,0.002397409985789306,,-0.03003003003003002,0.0012408566471768768,,-0.03003003003003002,-0.0015011696846231495,,-0.03003003003003002,-0.0005042190705569521,,-0.03003003003003002,0.0006191260071993422,,-0.03003003003003002,-0.00024070218496714512,,-0.03003003003003002,-0.001297013647379287
,-0.026026026026026106,-0.001387733476050173,,-0.026026026026026106,0.002077755321017406,,-0.026026026026026106,0.0010754090942199635,,-0.026026026026026106,-0.0013010137266734009,,-0.026026026026026106,-0.00043698986114936,,-0.026026026026026106,0.0005365758729060984,,-0.026026026026026106,-0.00020860856030485982,,-0.026026026026026106,-0.0011240784943953859
,-0.02202202202202197,-0.0011742360181962938,,-0.02202202202202197,0.0017581006562454877,,-0.02202202202202197,0.0009099615412630412,,-0.02202202202202197,-0.0011008577687236407,,-0.02202202202202197,-0.00036976065174176414,,-0.02202202202202197,0.00045402573861285,,-0.02202202202202197,-0.00017651493564257273,,-0.02202202202202197,-0.0009511433414114752
,-0.018018018018018056,-0.0009607385603424266,,-0.018018018018018056,0.0014384459914735873,,-0.018018018018018056,0.0007445139883061279,,-0.018018018018018056,-0.000900701810773892,,-0.018018018018018056,-0.00030253144233417204,,-0.018018018018018056,0.0003714756043196062,,-0.018018018018018056,-0.00014442131098028744,,-0.018018018018018056,-0.0007782081884275741
,-0.01401401401401392,-0.0007472411024885474,,-0.01401401401401392,0.0011187913267016692,,-0.01401401401401392,0.0005790664353492055,,-0.01401401401401392,-0.0007005458528241321,,-0.01401401401401392,-0.00023530223292657617,,-0.01401401401401392,0.00028892547002635783,,-0.01401401401401392,-0.00011232768631800034,,-0.01401401401401392,-0.0006052730354436633
,-0.010010010010010006,-0.0005337436446346801,,-0.010010010010010006,0.0007991366619297688,,-0.010010010010010006,0.00041361888239229225,,-0.010010010010010006,-0.0005003898948743832,,-0.010010010010010006,-0.00016807302351898404,,-0.010010010010010006,0.00020637533573311404,,-0.010010010010010006,-8.023406165571504e-05,,-0.010010010010010006,-0.0004323378824597623
,-0.006006006006006093,-0.0003202461867808128,,-0.006006006006006093,0.00047948199715786835,,-0.006006006006006093,0.00024817132943537903,,-0.006006006006006093,-0.00030023393692463435,,-0.006006006006006093,-0.00010084381411139192,,-0.006006006006006093,0.00012382520143987025,,-0.006006006006006093,-4.8140436993429733e-05,,-0.006006006006006093,-0.0002594027294758612
,-0.002002002002001957,-0.00010674872892693365,,-0.002002002002001957,0.00015982733238595022,,-0.002002002002001957,8.272377647845662e-05,,-0.002002002002001957,-0.00010007797897487442,,-0.002002002002001957,-3.3614604703796063e-05,,-0.002002002002001957,4.1275067146621895e-05,,-0.002002002002001957,-1.604681233114265e-05,,-0.002002002002001957,-8.646757649195054e-05
,0.002002002002002179,0.00010674872892694548,,0.002002002002002179,-0.00015982733238596795,,0.002002002002002179,-8.27237764784658e-05,,0.002002002002002179,0.00010007797897488552,,0.002002002002002179,3.361460470379979e-05,,0.002002002002002179,-4.127506714662647e-05,,0.002002002002002179,1.604681233114443e-05,,0.002002002002002179,8.646757649196014e-05
,0.006006006006006093,0.0003202461867808128,,0.006006006006006093,-0.00047948199715786835,,0.006006006006006093,-0.00024817132943537903,,0.006006006006006093,0.00030023393692463435,,0.006006006006006093,0.00010084381411139192,,0.006006006006006093,-0.00012382520143987025,,0.006006006006006093,4.8140436993429733e-05,,0.006006006006006093,0.0002594027294758612
,0.010010010010010006,0.0005337436446346801,,0.010010010010010006,-0.0007991366619297688,,0.010010010010010006,-0.00041361888239229225,,0.010010010010010006,0.0005003898948743832,,0.010010010010010006,0.00016807302351898404,,0.010010010010010006,-0.00020637533573311404,,0.010010010010010006,8.023406165571504e-05,,0.010010010010010006,0.0004323378824597623
,0.01401401401401392,0.0007472411024885474,,0.01401401401401392,-0.0011187913267016692,,0.01401401401401392,-0.0005790664353492055,,0.01401401401401392,0.0007005458528241321,,0.01401401401401392,0.00023530223292657617,,0.01401401401401392,-0.00028892547002635783,,0.01401401401401392,0.00011232768631800034,,0.01401401401401392,0.0006052730354436633
,0.018018018018017834,0.0009607385603424147,,0.018018018018017834,-0.0014384459914735697,,0.018018018018017834,-0.0007445139883061187,,0.018018018018017834,0.0009007018107738809,,0.018018018018017834,0.0003025314423341683,,0.018018018018017834,-0.00037147560431960165,,0.018018018018017834,0.00014442131098028565,,0.018018018018017834,0.0007782081884275645
,0.022022022022022192,0.0011742360181963057,,0.022022022022022192,-0.0017581006562455055,,0.022022022022022192,-0.0009099615412630503,,0.022022022022022192,0.001100857768723652,,0.022022022022022192,0.0003697606517417679,,0.022022022022022192,-0.00045402573861285457,,0.022022022022022192,0.00017651493564257452,,0.022022022022022192,0.0009511433414114847
,0.026026026026026106,0.001387733476050173,,0.026026026026026106,-0.002077755321017406,,0.026026026026026106,-0.0010754090942199635,,0.026026026026026106,0.0013010137266734009,,0.026026026026026106,0.00043698986114936,,0.026026026026026106,-0.0005365758729060984,,0.026026026026026106,0.00020860856030485982,,0.026026026026026106,0.0011240784943953859
,0.03003003003003002,0.0016012309339040402,,0.03003003003003002,-0.002397409985789306,,0.03003003003003002,-0.0012408566471768768,,0.03003003003003002,0.0015011696846231495,,0.03003003003003002,0.0005042190705569521,,0.03003003003003002,-0.0006191260071993422,,0.03003003003003002,0.00024070218496714512,,0.03003003003003002,0.001297013647379287
,0.03403403403403393,0.0018147283917579076,,0.03403403403403393,-0.002717064650561207,,0.03403403403403393,-0.00140630420013379,,0.03403403403403393,0.0017013256425728984,,0.03403403403403393,0.0005714482799645443,,0.03403403403403393,-0.0007016761414925859,,0.03403403403403393,0.00027279580962943044,,0.03403403403403393,0.001469948800363188
,0.03803803803803785,0.002028225849611775,,0.03803803803803785,-0.003036719315333107,,0.03803803803803785,-0.0015717517530907032,,0.03803803803803785,0.0019014816005226472,,0.03803803803803785,0.0006386774893721364,,0.03803803803803785,-0.0007842262757858297,,0.03803803803803785,0.00030488943429171574,,0.03803803803803785,0.0016428839533470891
,0.042042042042042205,0.002241723307465666,,0.042042042042042205,-0.003356373980105043,,0.042042042042042205,-0.0017371993060476348,,0.042042042042042205,0.0021016375584724184,,0.042042042042042205,0.000705906698779736,,0.042042042042042205,-0.0008667764100790827,,0.042042042042042205,0.0003369830589540046,,0.042042042042042205,0.0018158191063310093
,0.04604604604604612,0.002455220765319533,,0.04604604604604612,-0.0036760286448769435,,0.04604604604604612,-0.001902646859004548,,0.04604604604604612,0.002301793516422167,,0.04604604604604612,0.0007731359081873281,,0.04604604604604612,-0.0009493265443723264,,0.04604604604604612,0.0003690766836162899,,0.04604604604604612,0.0019887542593149104
,0.05005005005005003,0.0026687182231734004,,0.05005005005005003,-0.003995683309648844,,0.05005005005005003,-0.0020680944119614614,,0.05005005005005003,0.002501949474371916,,0.05005005005005003,0.0008403651175949202,,0.05005005005005003,-0.0010318766786655703,,0.05005005005005003,0.0004011703082785752,,0.05005005005005003,0.0021616894122988115
,0.054054054054053946,0.0028822156810272676,,0.054054054054053946,-0.004315337974420744,,0.054054054054053946,-0.0022335419649183747,,0.054054054054053946,0.002702105432321665,,0.054054054054053946,0.0009075943270025124,,0.054054054054053946,-0.001114426812958814,,0.054054054054053946,0.0004332639329408605,,0.054054054054053946,0.0023346245652827126
,0.05805805805805786,0.0030957131388811353,,0.05805805805805786,-0.004634992639192645,,0.05805805805805786,-0.0023989895178752876,,0.05805805805805786,0.002902261390271414,,0.05805805805805786,0.0009748235364101045,,0.05805805805805786,-0.0011969769472520578,,0.05805805805805786,0.0004653575576031458,,0.05805805805805786,0.0025075597182666136
,0.06206206206206222,0.003309210596735026,,0.06206206206206222,-0.0049546473039645805,,0.06206206206206222,-0.002564437070832219,,0.06206206206206222,0.0031024173482211846,,0.06206206206206222,0.001042052745817704,,0.06206206206206222,-0.0012795270815453108,,0.06206206206206222,0.0004974511822654347,,0.06206206206206222,0.002680494871250534
,0.06606606606606613,0.003522708054588893,,0.06606606606606613,-0.005274301968736481,,0.06606606606606613,-0.0027298846237891325,,0.06606606606606613,0.0033025733061709337,,0.06606606606606613,0.0011092819552252962,,0.06606606606606613,-0.0013620772158385547,,0.06606606606606613,0.00052954480692772,,0.06606606606606613,0.002853430024234435
,0.07007007007007005,0.003736205512442761,,0.07007007007007005,-0.005593956633508382,,0.07007007007007005,-0.0028953321767460458,,0.07007007007007005,0.0035027292641206824,,0.07007007007007005,0.0011765111646328884,,0.07007007007007005,-0.0014446273501317983,,0.07007007007007005,0.0005616384315900053,,0.07007007007007005,0.003026365177218336
,0.07407407407407396,0.003949702970296628,,0.07407407407407396,-0.005913611298280282,,0.07407407407407396,-0.003060779729702959,,0.07407407407407396,0.0037028852220704314,,0.07407407407407396,0.0012437403740404804,,0.07407407407407396,-0.0015271774844250422,,0.07407407407407396,0.0005937320562522906,,0.07407407407407396,0.003199300330202237
,0.07807807807807787,0.004163200428150496,,0.07807807807807787,-0.006233265963052182,,0.07807807807807787,-0.0032262272826598724,,0.07807807807807787,0.00390304118002018,,0.07807807807807787,0.0013109695834480726,,0.07807807807807787,-0.0016097276187182858,,0.07807807807807787,0.0006258256809145759,,0.07807807807807787,0.003372235483186138
,0.08208208208208223,0.004376697886004386,,0.08208208208208223,-0.0065529206278241185,,0.08208208208208223,-0.003391674835616804,,0.08208208208208223,0.004103197137969951,,0.08208208208208223,0.0013781987928556721,,0.08208208208208223,-0.0016922777530115388,,0.08208208208208223,0.0006579193055768648,,0.08208208208208223,0.0035451706361700587
,0.08608608608608614,0.0045901953438582535,,0.08608608608608614,-0.006872575292596018,,0.08608608608608614,-0.0035571223885737173,,0.08608608608608614,0.0043033530959197,,0.08608608608608614,0.0014454280022632643,,0.08608608608608614,-0.0017748278873047827,,0.08608608608608614,0.0006900129302391501,,0.08608608608608614,0.00371810578915396
,0.09009009009009006,0.004803692801712121,,0.09009009009009006,-0.007192229957367919,,0.09009009009009006,-0.00372256994153063,,0.09009009009009006,0.004503509053869449,,0.09009009009009006,0.0015126572116708563,,0.09009009009009006,-0.0018573780215980263,,0.09009009009009006,0.0007221065549014354,,0.09009009009009006,0.003891040942137861
,0.09409409409409397,0.005017190259565988,,0.09409409409409397,-0.00751188462213982,,0.09409409409409397,-0.0038880174944875435,,0.09409409409409397,0.004703665011819198,,0.09409409409409397,0.0015798864210784485,,0.09409409409409397,-0.0019399281558912702,,0.09409409409409397,0.0007542001795637207,,0.09409409409409397,0.0040639760951217616
,0.09809809809809789,0.005230687717419856,,0.09809809809809789,-0.00783153928691172,,0.09809809809809789,-0.004053465047444456,,0.09809809809809789,0.004903820969768946,,0.09809809809809789,0.0016471156304860405,,0.09809809809809789,-0.002022478290184514,,0.09809809809809789,0.000786293804226006,,0.09809809809809789,0.004236911248105663
,0.10210210210210224,0.005444185175273747,,0.10210210210210224,-0.008151193951683657,,0.10210210210210224,-0.004218912600401388,,0.10210210210210224,0.0051039769277187175,,0.10210210210210224,0.0017143448398936401,,0.10210210210210224,-0.002105028424477767,,0.10210210210210224,0.0008183874288882948,,0.10210210210210224,0.004409846401089583
,0.10610610610610616,0.0056576826331276135,,0.10610610610610616,-0.008470848616455556,,0.10610610610610616,-0.004384360153358301,,0.10610610610610616,0.005304132885668466,,0.10610610610610616,0.0017815740493012323,,0.10610610610610616,-0.0021875785587710107,,0.10610610610610616,0.0008504810535505801,,0.10610610610610616,0.004582781554073484
,0.11011011011011007,0.005871180090981481,,0.11011011011011007,-0.008790503281227456,,0.11011011011011007,-0.004549807706315215,,0.11011011011011007,0.005504288843618216,,0.11011011011011007,0.0018488032587088245,,0.11011011011011007,-0.0022701286930642546,,0.11011011011011007,0.0008825746782128654,,0.11011011011011007,0.004755716707057385
,0.11411411411411398,0.006084677548835348,,0.11411411411411398,-0.009110157945999358,,0.11411411411411398,-0.004715255259272128,,0.11411411411411398,0.005704444801567964,,0.11411411411411398,0.0019160324681164165,,0.11411411411411398,-0.0023526788273574985,,0.11411411411411398,0.0009146683028751507,,0.11411411411411398,0.0049286518600412865
,0.1181181181181179,0.006298175006689216,,0.1181181181181179,-0.009429812610771257,,0.1181181181181179,-0.004880702812229042,,0.1181181181181179,0.005904600759517713,,0.1181181181181179,0.0019832616775240087,,0.1181181181181179,-0.0024352289616507423,,0.1181181181181179,0.000946761927537436,,0.1181181181181179,0.005101587013025187
,0.12212212212212226,0.006511672464543107,,0.12212212212212226,-0.009749467275543194,,0.12212212212212226,-0.005046150365185973,,0.12212212212212226,0.006104756717467484,,0.12212212212212226,0.0020504908869316083,,0.12212212212212226,-0.002517779095943995,,0.12212212212212226,0.000978855552199725,,0.12212212212212226,0.005274522166009108
,0.12612612612612617,0.0067251699223969735,,0.12612612612612617,-0.010069121940315093,,0.12612612612612617,-0.0052115979181428865,,0.12612612612612617,0.006304912675417233,,0.12612612612612617,0.0021177200963392005,,0.12612612612612617,-0.0026003292302372387,,0.12612612612612617,0.0010109491768620102,,0.12612612612612617,0.005447457318993009
,0.13013013013013008,0.006938667380250841,,0.13013013013013008,-0.010388776605086995,,0.13013013013013008,-0.005377045471099799,,0.13013013013013008,0.006505068633366981,,0.13013013013013008,0.0021849493057467927,,0.13013013013013008,-0.0026828793645304826,,0.13013013013013008,0.0010430428015242956,,0.13013013013013008,0.00562039247197691
,0.134134134134134,0.007152164838104709,,0.134134134134134,-0.010708431269858895,,0.134134134134134,-0.005542493024056712,,0.134134134134134,0.006705224591316731,,0.134134134134134,0.0022521785151543845,,0.134134134134134,-0.0027654294988237265,,0.134134134134134,0.0010751364261865808,,0.134134134134134,0.005793327624960811
,0.1381381381381379,0.007365662295958576,,0.1381381381381379,-0.011028085934630795,,0.1381381381381379,-0.005707940577013626,,0.1381381381381379,0.0069053805492664795,,0.1381381381381379,0.0023194077245619767,,0.1381381381381379,-0.0028479796331169704,,0.1381381381381379,0.0011072300508488662,,0.1381381381381379,0.005966262777944712
,0.14214214214214227,0.007579159753812467,,0.14214214214214227,-0.01134774059940273,,0.14214214214214227,-0.005873388129970557,,0.14214214214214227,0.007105536507216251,,0.14214214214214227,0.0023866369339695763,,0.14214214214214227,-0.0029305297674102233,,0.14214214214214227,0.001139323675511155,,0.14214214214214227,0.006139197930928633
,0.14614614614614618,0.007792657211666334,,0.14614614614614618,-0.01166739526417463,,0.14614614614614618,-0.006038835682927471,,0.14614614614614618,0.007305692465165999,,0.14614614614614618,0.0024538661433771685,,0.14614614614614618,-0.0030130799017034668,,0.14614614614614618,0.0011714173001734403,,0.14614614614614618,0.006312133083912533
,0.1501501501501501,0.008006154669520201,,0.1501501501501501,-0.011987049928946532,,0.1501501501501501,-0.006204283235884384,,0.1501501501501501,0.007505848423115748,,0.1501501501501501,0.0025210953527847607,,0.1501501501501501,-0.0030956300359967106,,0.1501501501501501,0.0012035109248357257,,0.1501501501501501,0.006485068236896435
,0.154154154154154,0.008219652127374069,,0.154154154154154,-0.012306704593718432,,0.154154154154154,-0.0063697307888412975,,0.154154154154154,0.007706004381065497,,0.154154154154154,0.002588324562192353,,0.154154154154154,-0.0031781801702899545,,0.154154154154154,0.0012356045494980109,,0.154154154154154,0.0066580033898803355
,0.15815815815815792,0.008433149585227936,,0.15815815815815792,-0.012626359258490332,,0.15815815815815792,-0.00653517834179821,,0.15815815815815792,0.007906160339015245,,0.15815815815815792,0.0026555537715999447,,0.15815815815815792,-0.0032607303045831984,,0.15815815815815792,0.0012676981741602963,,0.15815815815815792,0.006830938542864237
,0.16216216216216228,0.008646647043081827,,0.16216216216216228,-0.012946013923262268,,0.16216216216216228,-0.0067006258947551415,,0.16216216216216228,0.008106316296965017,,0.16216216216216228,0.0027227829810075443,,0.16216216216216228,-0.0033432804388764514,,0.16216216216216228,0.0012997917988225851,,0.16216216216216228,0.007003873695848157
,0.1661661661661662,0.008860144500935694,,0.1661661661661662,-0.01326566858803417,,0.1661661661661662,-0.006866073447712055,,0.1661661661661662,0.008306472254914765,,0.1661661661661662,0.0027900121904151365,,0.1661661661661662,-0.0034258305731696952,,0.1661661661661662,0.0013318854234848703,,0.1661661661661662,0.007176808848832058
,0.1701701701701701,0.009073641958789562,,0.1701701701701701,-0.01358532325280607,,0.1701701701701701,-0.007031521000668968,,0.1701701701701701,0.008506628212864515,,0.1701701701701701,0.0028572413998227287,,0.1701701701701701,-0.0035083807074629387,,0.1701701701701701,0.0013639790481471557,,0.1701701701701701,0.007349744001815959
,0.17417417417417402,0.00928713941664343,,0.17417417417417402,-0.013904977917577969,,0.17417417417417402,-0.007196968553625882,,0.17417417417417402,0.008706784170814264,,0.17417417417417402,0.002924470609230321,,0.17417417417417402,-0.0035909308417561825,,0.17417417417417402,0.001396072672809441,,0.17417417417417402,0.00752267915479986
,0.17817817817817794,0.009500636874497296,,0.17817817817817794,-0.01422463258234987,,0.17817817817817794,-0.007362416106582795,,0.17817817817817794,0.008906940128764012,,0.17817817817817794,0.002991699818637913,,0.17817817817817794,-0.0036734809760494264,,0.17817817817817794,0.0014281662974717263,,0.17817817817817794,0.007695614307783761
,0.1821821821821823,0.009714134332351188,,0.1821821821821823,-0.014544287247121807,,0.1821821821821823,-0.007527863659539727,,0.1821821821821823,0.009107096086713784,,0.1821821821821823,0.0030589290280455127,,0.1821821821821823,-0.0037560311103426794,,0.1821821821821823,0.0014602599221340152,,0.1821821821821823,0.007868549460767682
,0.1861861861861862,0.009927631790205055,,0.1861861861861862,-0.014863941911893707,,0.1861861861861862,-0.00769331121249664,,0.1861861861861862,0.009307252044663532,,0.1861861861861862,0.0031261582374531045,,0.1861861861861862,-0.0038385812446359233,,0.1861861861861862,0.0014923535467963004,,0.1861861861861862,0.008041484613751582
,0.19019019019019012,0.010141129248058921,,0.19019019019019012,-0.015183596576665606,,0.19019019019019012,-0.007858758765453553,,0.19019019019019012,0.009507408002613281,,0.19019019019019012,0.0031933874468606967,,0.19019019019019012,-0.003921131378929167,,0.19019019019019012,0.0015244471714585858,,0.19019019019019012,0.008214419766735483
,0.19419419419419404,0.010354626705912789,,0.19419419419419404,-0.015503251241437508,,0.19419419419419404,-0.008024206318410465,,0.19419419419419404,0.009707563960563029,,0.19419419419419404,0.003260616656268289,,0.19419419419419404,-0.004003681513222411,,0.19419419419419404,0.0015565407961208712,,0.19419419419419404,0.008387354919719385
,0.1981981981981984,0.01056812416376668,,0.1981981981981984,-0.015822905906209443,,0.1981981981981984,-0.008189653871367398,,0.1981981981981984,0.009907719918512801,,0.1981981981981984,0.0033278458656758885,,0.1981981981981984,-0.0040862316475156635,,0.1981981981981984,0.0015886344207831598,,0.1981981981981984,0.008560290072703305
,0.2022022022022023,0.010781621621620547,,0.2022022022022023,-0.016142560570981342,,0.2022022022022023,-0.00835510142432431,,0.2022022022022023,0.010107875876462549,,0.2022022022022023,0.0033950750750834807,,0.2022022022022023,-0.004168781781808907,,0.2022022022022023,0.0016207280454454452,,0.2022022022022023,0.008733225225687206
,0.20620620620620622,0.010995119079474414,,0.20620620620620622,-0.016462215235753246,,0.20620620620620622,-0.008520548977281224,,0.20620620620620622,0.010308031834412298,,0.20620620620620622,0.003462304284491073,,0.20620620620620622,-0.004251331916102151,,0.20620620620620622,0.0016528216701077307,,0.20620620620620622,0.008906160378671108
,0.21021021021021014,0.011208616537328282,,0.21021021021021014,-0.016781869900525145,,0.21021021021021014,-0.008685996530238138,,0.21021021021021014,0.010508187792362048,,0.21021021021021014,0.003529533493898665,,0.21021021021021014,-0.004333882050395395,,0.21021021021021014,0.0016849152947700158,,0.21021021021021014,0.009079095531655009
,0.21421421421421405,0.01142211399518215,,0.21421421421421405,-0.017101524565297045,,0.21421421421421405,-0.00885144408319505,,0.21421421421421405,0.010708343750311796,,0.21421421421421405,0.003596762703306257,,0.21421421421421405,-0.004416432184688639,,0.21421421421421405,0.0017170089194323012,,0.21421421421421405,0.00925203068463891
,0.2182182182182184,0.01163561145303604,,0.2182182182182184,-0.01742117923006898,,0.2182182182182184,-0.009016891636151983,,0.2182182182182184,0.010908499708261568,,0.2182182182182184,0.0036639919127138564,,0.2182182182182184,-0.004498982318981892,,0.2182182182182184,0.0017491025440945901,,0.2182182182182184,0.00942496583762283
,0.22222222222222232,0.011849108910889907,,0.22222222222222232,-0.01774083389484088,,0.22222222222222232,-0.009182339189108895,,0.22222222222222232,0.011108655666211316,,0.22222222222222232,0.0037312211221214486,,0.22222222222222232,-0.0045815324532751354,,0.22222222222222232,0.0017811961687568753,,0.22222222222222232,0.009597900990606732
,0.22622622622622623,0.012062606368743775,,0.22622622622622623,-0.018060488559612783,,0.22622622622622623,-0.009347786742065808,,0.22622622622622623,0.011308811624161065,,0.22622622622622623,0.003798450331529041,,0.22622622622622623,-0.004664082587568379,,0.22622622622622623,0.0018132897934191607,,0.22622622622622623,0.009770836143590632
,0.23023023023023015,0.012276103826597643,,0.23023023023023015,-0.018380143224384683,,0.23023023023023015,-0.009513234295022722,,0.23023023023023015,0.011508967582110815,,0.23023023023023015,0.003865679540936633,,0.23023023023023015,-0.004746632721861623,,0.23023023023023015,0.001845383418081446,,0.23023023023023015,0.009943771296574533
,0.23423423423423406,0.012489601284451509,,0.23423423423423406,-0.018699797889156582,,0.23423423423423406,-0.009678681847979636,,0.23423423423423406,0.011709123540060562,,0.23423423423423406,0.003932908750344225,,0.23423423423423406,-0.004829182856154867,,0.23423423423423406,0.0018774770427437313,,0.23423423423423406,0.010116706449558433
,0.23823823823823842,0.0127030987423054,,0.23823823823823842,-0.019019452553928517,,0.23823823823823842,-0.009844129400936567,,0.23823823823823842,0.011909279498010334,,0.23823823823823842,0.004000137959751825,,0.23823823823823842,-0.00491173299044812,,0.23823823823823842,0.0019095706674060202,,0.23823823823823842,0.010289641602542355
,0.24224224224224233,0.012916596200159268,,0.24224224224224233,-0.01933910721870042,,0.24224224224224233,-0.01000957695389348,,0.24224224224224233,0.012109435455960082,,0.24224224224224233,0.004067367169159417,,0.24224224224224233,-0.0049942831247413635,,0.24224224224224233,0.0019416642920683054,,0.24224224224224233,0.010462576755526256
,0.24624624624624625,0.013130093658013134,,0.24624624624624625,-0.01965876188347232,,0.24624624624624625,-0.010175024506850393,,0.24624624624624625,0.012309591413909832,,0.24624624624624625,0.004134596378567009,,0.24624624624624625,-0.005076833259034607,,0.24624624624624625,0.0019737579167305908,,0.24624624624624625,0.010635511908510156
,0.25025025025025016,0.013343591115867002,,0.25025025025025016,-0.01997841654824422,,0.25025025025025016,-0.010340472059807307,,0.25025025025025016,0.01250974737185958,,0.25025025025025016,0.0042018255879746015,,0.25025025025025016,-0.005159383393327851,,0.25025025025025016,0.002005851541392876,,0.25025025025025016,0.010808447061494057
,0.2542542542542541,0.01355708857372087,,0.2542542542542541,-0.02029807121301612,,0.2542542542542541,-0.01050591961276422,,0.2542542542542541,0.012709903329809329,,0.2542542542542541,0.004269054797382193,,0.2542542542542541,-0.005241933527621095,,0.2542542542542541,0.002037945166055161,,0.2542542542542541,0.01098138221447796
,0.25825825825825843,0.01377058603157476,,0.25825825825825843,-0.020617725877788057,,0.25825825825825843,-0.010671367165721151,,0.25825825825825843,0.0129100592877591,,0.25825825825825843,0.004336284006789793,,0.25825825825825843,-0.005324483661914348,,0.25825825825825843,0.00207003879071745,,0.25825825825825843,0.011154317367461879
,0.26226226226226235,0.013984083489428627,,0.26226226226226235,-0.020937380542559957,,0.26226226226226235,-0.010836814718678065,,0.26226226226226235,0.013110215245708849,,0.26226226226226235,0.004403513216197385,,0.26226226226226235,-0.0054070337962075915,,0.26226226226226235,0.0021021324153797354,,0.26226226226226235,0.01132725252044578
,0.26626626626626626,0.014197580947282495,,0.26626626626626626,-0.021257035207331857,,0.26626626626626626,-0.011002262271634977,,0.26626626626626626,0.013310371203658598,,0.26626626626626626,0.004470742425604977,,0.26626626626626626,-0.005489583930500835,,0.26626626626626626,0.002134226040042021,,0.26626626626626626,0.01150018767342968
,0.2702702702702702,0.014411078405136363,,0.2702702702702702,-0.021576689872103757,,0.2702702702702702,-0.011167709824591891,,0.2702702702702702,0.013510527161608346,,0.2702702702702702,0.0045379716350125695,,0.2702702702702702,-0.005572134064794079,,0.2702702702702702,0.0021663196647043062,,0.2702702702702702,0.011673122826413583
,0.2742742742742741,0.01462457586299023,,0.2742742742742741,-0.021896344536875657,,0.2742742742742741,-0.011333157377548805,,0.2742742742742741,0.013710683119558096,,0.2742742742742741,0.004605200844420162,,0.2742742742742741,-0.005654684199087323,,0.2742742742742741,0.002198413289366591,,0.2742742742742741,0.011846057979397483
,0.27827827827827845,0.01483807332084412,,0.27827827827827845,-0.022215999201647595,,0.27827827827827845,-0.011498604930505736,,0.27827827827827845,0.013910839077507866,,0.27827827827827845,0.004672430053827761,,0.27827827827827845,-0.005737234333380576,,0.27827827827827845,0.00223050691402888,,0.27827827827827845,0.012018993132381403
,0.28228228228228236,0.015051570778697988,,0.28228228228228236,-0.022535653866419494,,0.28228228228228236,-0.01166405248346265,,0.28228228228228236,0.014110995035457615,,0.28228228228228236,0.004739659263235353,,0.28228228228228236,-0.0058197844676738195,,0.28228228228228236,0.0022626005386911655,,0.28228228228228236,0.012191928285365304
,0.2862862862862863,0.015265068236551856,,0.2862862862862863,-0.022855308531191394,,0.2862862862862863,-0.011829500036419562,,0.2862862862862863,0.014311150993407365,,0.2862862862862863,0.004806888472642945,,0.2862862862862863,-0.005902334601967063,,0.2862862862862863,0.002294694163353451,,0.2862862862862863,0.012364863438349206
,0.2902902902902902,0.015478565694405722,,0.2902902902902902,-0.023174963195963294,,0.2902902902902902,-0.011994947589376475,,0.2902902902902902,0.014511306951357113,,0.2902902902902902,0.0048741176820505374,,0.2902902902902902,-0.005984884736260307,,0.2902902902902902,0.0023267877880157363,,0.2902902902902902,0.012537798591333107
,0.2942942942942941,0.01569206315225959,,0.2942942942942941,-0.023494617860735194,,0.2942942942942941,-0.012160395142333389,,0.2942942942942941,0.014711462909306862,,0.2942942942942941,0.00494134689145813,,0.2942942942942941,-0.006067434870553551,,0.2942942942942941,0.0023588814126780217,,0.2942942942942941,0.012710733744317007
,0.29829829829829846,0.01590556061011348,,0.29829829829829846,-0.023814272525507132,,0.29829829829829846,-0.01232584269529032,,0.29829829829829846,0.014911618867256633,,0.29829829829829846,0.005008576100865729,,0.29829829829829846,-0.0061499850048468046,,0.29829829829829846,0.00239097503734031,,0.29829829829829846,0.012883668897300929
,0.3023023023023024,0.01611905806796735,,0.3023023023023024,-0.02413392719027903,,0.3023023023023024,-0.012491290248247234,,0.3023023023023024,0.015111774825206382,,0.3023023023023024,0.005075805310273321,,0.3023023023023024,-0.0062325351391400476,,0.3023023023023024,0.0024230686620025955,,0.3023023023023024,0.01305660405028483
,0.3063063063063063,0.016332555525821215,,0.3063063063063063,-0.02445358185505093,,0.3063063063063063,-0.012656737801204146,,0.3063063063063063,0.01531193078315613,,0.3063063063063063,0.005143034519680913,,0.3063063063063063,-0.006315085273433291,,0.3063063063063063,0.002455162286664881,,0.3063063063063063,0.01322953920326873
,0.3103103103103102,0.016546052983675084,,0.3103103103103102,-0.02477323651982283,,0.3103103103103102,-0.01282218535416106,,0.3103103103103102,0.01551208674110588,,0.3103103103103102,0.005210263729088505,,0.3103103103103102,-0.006397635407726535,,0.3103103103103102,0.0024872559113271664,,0.3103103103103102,0.01340247435625263
,0.3143143143143141,0.01675955044152895,,0.3143143143143141,-0.025092891184594734,,0.3143143143143141,-0.012987632907117973,,0.3143143143143141,0.015712242699055627,,0.3143143143143141,0.005277492938496098,,0.3143143143143141,-0.006480185542019779,,0.3143143143143141,0.0025193495359894518,,0.3143143143143141,0.013575409509236533
,0.31831831831831847,0.01697304789938284,,0.31831831831831847,-0.02541254584936667,,0.31831831831831847,-0.013153080460074905,,0.31831831831831847,0.0159123986570054,,0.31831831831831847,0.005344722147903697,,0.31831831831831847,-0.006562735676313033,,0.31831831831831847,0.0025514431606517406,,0.31831831831831847,0.013748344662220453
,0.3223223223223224,0.01718654535723671,,0.3223223223223224,-0.02573220051413857,,0.3223223223223224,-0.013318528013031818,,0.3223223223223224,0.016112554614955147,,0.3223223223223224,0.005411951357311289,,0.3223223223223224,-0.0066452858106062765,,0.3223223223223224,0.0025835367853140256,,0.3223223223223224,0.013921279815204354
,0.3263263263263263,0.017400042815090576,,0.3263263263263263,-0.02605185517891047,,0.3263263263263263,-0.013483975565988732,,0.3263263263263263,0.016312710572904898,,0.3263263263263263,0.005479180566718881,,0.3263263263263263,-0.0067278359448995195,,0.3263263263263263,0.002615630409976311,,0.3263263263263263,0.014094214968188254
,0.3303303303303302,0.017613540272944442,,0.3303303303303302,-0.02637150984368237,,0.3303303303303302,-0.013649423118945644,,0.3303303303303302,0.016512866530854646,,0.3303303303303302,0.005546409776126473,,0.3303303303303302,-0.006810386079192763,,0.3303303303303302,0.0026477240346385964,,0.3303303303303302,0.014267150121172157
,0.3343343343343341,0.01782703773079831,,0.3343343343343341,-0.02669116450845427,,0.3343343343343341,-0.013814870671902558,,0.3343343343343341,0.016713022488804394,,0.3343343343343341,0.005613638985534066,,0.3343343343343341,-0.006892936213486007,,0.3343343343343341,0.002679817659300882,,0.3343343343343341,0.014440085274156057
,0.3383383383383385,0.0180405351886522,,0.3383383383383385,-0.027010819173226206,,0.3383383383383385,-0.013980318224859489,,0.3383383383383385,0.016913178446754166,,0.3383383383383385,0.005680868194941665,,0.3383383383383385,-0.006975486347779261,,0.3383383383383385,0.0027119112839631707,,0.3383383383383385,0.014613020427139977
,0.3423423423423424,0.018254032646506067,,0.3423423423423424,-0.027330473837998106,,0.3423423423423424,-0.014145765777816403,,0.3423423423423424,0.017113334404703914,,0.3423423423423424,0.005748097404349257,,0.3423423423423424,-0.0070580364820725045,,0.3423423423423424,0.0027440049086254557,,0.3423423423423424,0.014785955580123878
,0.3463463463463463,0.018467530104359937,,0.3463463463463463,-0.027650128502770006,,0.3463463463463463,-0.014311213330773316,,0.3463463463463463,0.017313490362653665,,0.3463463463463463,0.005815326613756849,,0.3463463463463463,-0.007140586616365748,,0.3463463463463463,0.002776098533287741,,0.3463463463463463,0.01495889073310778
,0.3503503503503502,0.018681027562213803,,0.3503503503503502,-0.02796978316754191,,0.3503503503503502,-0.014476660883730228,,0.3503503503503502,0.017513646320603413,,0.3503503503503502,0.005882555823164441,,0.3503503503503502,-0.007223136750658991,,0.3503503503503502,0.0028081921579500265,,0.3503503503503502,0.01513182588609168
,0.35435435435435414,0.018894525020067672,,0.35435435435435414,-0.02828943783231381,,0.35435435435435414,-0.014642108436687142,,0.35435435435435414,0.01771380227855316,,0.35435435435435414,0.005949785032572034,,0.35435435435435414,-0.007305686884952235,,0.35435435435435414,0.002840285782612312,,0.35435435435435414,0.015304761039075581
,0.3583583583583585,0.019108022477921562,,0.3583583583583585,-0.028609092497085743,,0.3583583583583585,-0.014807555989644073,,0.3583583583583585,0.017913958236502932,,0.3583583583583585,0.006017014241979634,,0.3583583583583585,-0.007388237019245489,,0.3583583583583585,0.0028723794072746008,,0.3583583583583585,0.015477696192059501
,0.3623623623623624,0.019321519935775428,,0.3623623623623624,-0.028928747161857643,,0.3623623623623624,-0.014973003542600987,,0.3623623623623624,0.01811411419445268,,0.3623623623623624,0.006084243451387225,,0.3623623623623624,-0.0074707871535387325,,0.3623623623623624,0.0029044730319368857,,0.3623623623623624,0.015650631345043402
,0.3663663663663663,0.019535017393629298,,0.3663663663663663,-0.029248401826629543,,0.3663663663663663,-0.0151384510955579,,0.3663663663663663,0.01831427015240243,,0.3663663663663663,0.006151472660794817,,0.3663663663663663,-0.007553337287831976,,0.3663663663663663,0.002936566656599171,,0.3663663663663663,0.015823566498027304
,0.37037037037037024,0.019748514851483163,,0.37037037037037024,-0.029568056491401446,,0.37037037037037024,-0.015303898648514813,,0.37037037037037024,0.01851442611035218,,0.37037037037037024,0.006218701870202409,,0.37037037037037024,-0.00763588742212522,,0.37037037037037024,0.0029686602812614565,,0.37037037037037024,0.015996501651011207
,0.37437437437437415,0.01996201230933703,,0.37437437437437415,-0.029887711156173346,,0.37437437437437415,-0.015469346201471727,,0.37437437437437415,0.018714582068301927,,0.37437437437437415,0.0062859310796100016,,0.37437437437437415,-0.007718437556418463,,0.37437437437437415,0.003000753905923742,,0.37437437437437415,0.016169436803995105
,0.3783783783783785,0.020175509767190923,,0.3783783783783785,-0.03020736582094528,,0.3783783783783785,-0.01563479375442866,,0.3783783783783785,0.0189147380262517,,0.3783783783783785,0.006353160289017602,,0.3783783783783785,-0.007800987690711717,,0.3783783783783785,0.003032847530586031,,0.3783783783783785,0.016342371956979025
,0.3823823823823824,0.02038900722504479,,0.3823823823823824,-0.03052702048571718,,0.3823823823823824,-0.01580024130738557,,0.3823823823823824,0.019114893984201447,,0.3823823823823824,0.006420389498425194,,0.3823823823823824,-0.00788353782500496,,0.3823823823823824,0.003064941155248316,,0.3823823823823824,0.016515307109962928
,0.38638638638638634,0.020602504682898655,,0.38638638638638634,-0.030846675150489083,,0.38638638638638634,-0.015965688860342483,,0.38638638638638634,0.019315049942151195,,0.38638638638638634,0.006487618707832785,,0.38638638638638634,-0.007966087959298204,,0.38638638638638634,0.003097034779910601,,0.38638638638638634,0.01668824226294683
,0.39039039039039025,0.020816002140752524,,0.39039039039039025,-0.031166329815260983,,0.39039039039039025,-0.0161311364132994,,0.39039039039039025,0.019515205900100946,,0.39039039039039025,0.006554847917240377,,0.39039039039039025,-0.008048638093591447,,0.39039039039039025,0.0031291284045728866,,0.39039039039039025,0.01686117741593073
,0.39439439439439417,0.02102949959860639,,0.39439439439439417,-0.03148598448003288,,0.39439439439439417,-0.01629658396625631,,0.39439439439439417,0.019715361858050694,,0.39439439439439417,0.0066220771266479695,,0.39439439439439417,-0.008131188227884691,,0.39439439439439417,0.003161222029235172,,0.39439439439439417,0.01703411256891463
,0.3983983983983985,0.02124299705646028,,0.3983983983983985,-0.03180563914480482,,0.3983983983983985,-0.016462031519213244,,0.3983983983983985,0.019915517816000466,,0.3983983983983985,0.0066893063360555696,,0.3983983983983985,-0.008213738362177944,,0.3983983983983985,0.003193315653897461,,0.3983983983983985,0.01720704772189855
,0.40240240240240244,0.02145649451431415,,0.40240240240240244,-0.03212529380957672,,0.40240240240240244,-0.016627479072170156,,0.40240240240240244,0.020115673773950214,,0.40240240240240244,0.006756535545463162,,0.40240240240240244,-0.008296288496471188,,0.40240240240240244,0.0032254092785597463,,0.40240240240240244,0.017379982874882453
,0.40640640640640635,0.021669991972168016,,0.40640640640640635,-0.03244494847434862,,0.40640640640640635,-0.016792926625127068,,0.40640640640640635,0.02031582973189996,,0.40640640640640635,0.006823764754870754,,0.40640640640640635,-0.008378838630764432,,0.40640640640640635,0.0032575029032220312,,0.40640640640640635,0.017552918027866352
,0.41041041041041026,0.021883489430021885,,0.41041041041041026,-0.03276460313912052,,0.41041041041041026,-0.016958374178083983,,0.41041041041041026,0.020515985689849713,,0.41041041041041026,0.006890993964278345,,0.41041041041041026,-0.008461388765057675,,0.41041041041041026,0.0032895965278843167,,0.41041041041041026,0.017725853180850255
,0.4144144144144142,0.02209698688787575,,0.4144144144144142,-0.033084257803892424,,0.4144144144144142,-0.017123821731040895,,0.4144144144144142,0.02071614164779946,,0.4144144144144142,0.0069582231736859375,,0.4144144144144142,-0.00854393889935092,,0.4144144144144142,0.003321690152546602,,0.4144144144144142,0.017898788333834157
,0.41841841841841854,0.02231048434572964,,0.41841841841841854,-0.03340391246866436,,0.41841841841841854,-0.017289269283997828,,0.41841841841841854,0.020916297605749232,,0.41841841841841854,0.0070254523830935375,,0.41841841841841854,-0.008626489033644174,,0.41841841841841854,0.003353783777208891,,0.41841841841841854,0.018071723486818077
,0.42242242242242245,0.02252398180358351,,0.42242242242242245,-0.03372356713343626,,0.42242242242242245,-0.01745471683695474,,0.42242242242242245,0.02111645356369898,,0.42242242242242245,0.00709268159250113,,0.42242242242242245,-0.008709039167937416,,0.42242242242242245,0.0033858774018711763,,0.42242242242242245,0.018244658639801976
,0.42642642642642636,0.022737479261437377,,0.42642642642642636,-0.03404322179820816,,0.42642642642642636,-0.017620164389911652,,0.42642642642642636,0.021316609521648728,,0.42642642642642636,0.007159910801908722,,0.42642642642642636,-0.00879158930223066,,0.42642642642642636,0.0034179710265334613,,0.42642642642642636,0.018417593792785878
,0.4304304304304303,0.022950976719291243,,0.4304304304304303,-0.03436287646298006,,0.4304304304304303,-0.017785611942868568,,0.4304304304304303,0.02151676547959848,,0.4304304304304303,0.007227140011316314,,0.4304304304304303,-0.008874139436523903,,0.4304304304304303,0.0034500646511957467,,0.4304304304304303,0.01859052894576978
,0.43443443443443464,0.023164474177145136,,0.43443443443443464,-0.03468253112775199,,0.43443443443443464,-0.017951059495825497,,0.43443443443443464,0.021716921437548248,,0.43443443443443464,0.007294369220723913,,0.43443443443443464,-0.008956689570817158,,0.43443443443443464,0.0034821582758580356,,0.43443443443443464,0.0187634640987537
,0.43843843843843855,0.023377971634999002,,0.43843843843843855,-0.03500218579252389,,0.43843843843843855,-0.018116507048782413,,0.43843843843843855,0.021917077395498,,0.43843843843843855,0.0073615984301315055,,0.43843843843843855,-0.009039239705110402,,0.43843843843843855,0.003514251900520321,,0.43843843843843855,0.0189363992517376
,0.44244244244244246,0.023591469092852868,,0.44244244244244246,-0.03532184045729579,,0.44244244244244246,-0.018281954601739325,,0.44244244244244246,0.022117233353447747,,0.44244244244244246,0.007428827639539098,,0.44244244244244246,-0.009121789839403645,,0.44244244244244246,0.0035463455251826064,,0.44244244244244246,0.0191093344047215
,0.4464464464464464,0.023804966550706737,,0.4464464464464464,-0.03564149512206769,,0.4464464464464464,-0.018447402154696237,,0.4464464464464464,0.022317389311397495,,0.4464464464464464,0.00749605684894669,,0.4464464464464464,-0.009204339973696888,,0.4464464464464464,0.0035784391498448914,,0.4464464464464464,0.019282269557705404
,0.4504504504504503,0.024018464008560603,,0.4504504504504503,-0.0359611497868396,,0.4504504504504503,-0.018612849707653152,,0.4504504504504503,0.022517545269347246,,0.4504504504504503,0.007563286058354282,,0.4504504504504503,-0.009286890107990131,,0.4504504504504503,0.0036105327745071768,,0.4504504504504503,0.019455204710689303
,0.45445445445445465,0.024231961466414494,,0.45445445445445465,-0.03628080445161153,,0.45445445445445465,-0.01877829726061008,,0.45445445445445465,0.022717701227297014,,0.45445445445445465,0.007630515267761881,,0.45445445445445465,-0.009369440242283386,,0.45445445445445465,0.0036426263991694656,,0.45445445445445465,0.019628139863673223
,0.45845845845845856,0.024445458924268363,,0.45845845845845856,-0.03660045911638343,,0.45845845845845856,-0.018943744813566997,,0.45845845845845856,0.022917857185246766,,0.45845845845845856,0.0076977444771694735,,0.45845845845845856,-0.00945199037657663,,0.45845845845845856,0.003674720023831751,,0.45845845845845856,0.019801075016657125
,0.4624624624624625,0.02465895638212223,,0.4624624624624625,-0.03692011378115533,,0.4624624624624625,-0.01910919236652391,,0.4624624624624625,0.023118013143196513,,0.4624624624624625,0.007764973686577066,,0.4624624624624625,-0.009534540510869874,,0.4624624624624625,0.0037068136484940365,,0.4624624624624625,0.019974010169641027
,0.4664664664664664,0.0248724538399761,,0.4664664664664664,-0.03723976844592723,,0.4664664664664664,-0.019274639919480824,,0.4664664664664664,0.02331816910114626,,0.4664664664664664,0.007832202895984658,,0.4664664664664664,-0.009617090645163117,,0.4664664664664664,0.0037389072731563214,,0.4664664664664664,0.020146945322624926
,0.4704704704704703,0.025085951297829964,,0.4704704704704703,-0.03755942311069913,,0.4704704704704703,-0.019440087472437736,,0.4704704704704703,0.02351832505909601,,0.4704704704704703,0.00789943210539225,,0.4704704704704703,-0.00969964077945636,,0.4704704704704703,0.003771000897818607,,0.4704704704704703,0.02031988047560883
,0.47447447447447466,0.025299448755683854,,0.47447447447447466,-0.037879077775471066,,0.47447447447447466,-0.01960553502539467,,0.47447447447447466,0.02371848101704578,,0.47447447447447466,0.00796666131479985,,0.47447447447447466,-0.009782190913749614,,0.47447447447447466,0.0038030945224808957,,0.47447447447447466,0.02049281562859275
,0.4784784784784786,0.025512946213537724,,0.4784784784784786,-0.038198732440242966,,0.4784784784784786,-0.01977098257835158,,0.4784784784784786,0.02391863697499553,,0.4784784784784786,0.008033890524207441,,0.4784784784784786,-0.009864741048042858,,0.4784784784784786,0.003835188147143181,,0.4784784784784786,0.02066575078157665
,0.4824824824824825,0.02572644367139159,,0.4824824824824825,-0.03851838710501487,,0.4824824824824825,-0.019936430131308493,,0.4824824824824825,0.02411879293294528,,0.4824824824824825,0.008101119733615034,,0.4824824824824825,-0.009947291182336102,,0.4824824824824825,0.0038672817718054665,,0.4824824824824825,0.02083868593456055
,0.4864864864864864,0.025939941129245456,,0.4864864864864864,-0.03883804176978677,,0.4864864864864864,-0.02010187768426541,,0.4864864864864864,0.024318948890895028,,0.4864864864864864,0.008168348943022626,,0.4864864864864864,-0.010029841316629345,,0.4864864864864864,0.0038993753964677515,,0.4864864864864864,0.021011621087544452
,0.4904904904904903,0.026153438587099325,,0.4904904904904903,-0.03915769643455867,,0.4904904904904903,-0.02026732523722232,,0.4904904904904903,0.024519104848844776,,0.4904904904904903,0.008235578152430218,,0.4904904904904903,-0.010112391450922588,,0.4904904904904903,0.003931469021130037,,0.4904904904904903,0.021184556240528354
,0.4944944944944947,0.026366936044953215,,0.4944944944944947,-0.03947735109933061,,0.4944944944944947,-0.020432772790179254,,0.4944944944944947,0.024719260806794548,,0.4944944944944947,0.008302807361837817,,0.4944944944944947,-0.010194941585215842,,0.4944944944944947,0.003963562645792326,,0.4944944944944947,0.021357491393512274
,0.4984984984984986,0.02658043350280708,,0.4984984984984986,-0.03979700576410251,,0.4984984984984986,-0.020598220343136166,,0.4984984984984986,0.024919416764744295,,0.4984984984984986,0.00837003657124541,,0.4984984984984986,-0.010277491719509086,,0.4984984984984986,0.003995656270454611,,0.4984984984984986,0.021530426546496173
,0.5025025025025025,0.02679393096066095,,0.5025025025025025,-0.04011666042887441,,0.5025025025025025,-0.020763667896093078,,0.5025025025025025,0.025119572722694047,,0.5025025025025025,0.008437265780653002,,0.5025025025025025,-0.01036004185380233,,0.5025025025025025,0.004027749895116896,,0.5025025025025025,0.021703361699480075
,0.5065065065065064,0.027007428418514817,,0.5065065065065064,-0.040436315093646306,,0.5065065065065064,-0.020929115449049993,,0.5065065065065064,0.025319728680643794,,0.5065065065065064,0.008504494990060594,,0.5065065065065064,-0.010442591988095573,,0.5065065065065064,0.004059843519779182,,0.5065065065065064,0.021876296852463978
,0.5105105105105103,0.027220925876368686,,0.5105105105105103,-0.040755969758418206,,0.5105105105105103,-0.021094563002006905,,0.5105105105105103,0.025519884638593542,,0.5105105105105103,0.008571724199468186,,0.5105105105105103,-0.010525142122388817,,0.5105105105105103,0.004091937144441467,,0.5105105105105103,0.022049232005447877
,0.5145145145145147,0.027434423334222576,,0.5145145145145147,-0.04107562442319014,,0.5145145145145147,-0.021260010554963838,,0.5145145145145147,0.025720040596543314,,0.5145145145145147,0.008638953408875785,,0.5145145145145147,-0.01060769225668207,,0.5145145145145147,0.004124030769103756,,0.5145145145145147,0.022222167158431796
,0.5185185185185186,0.027647920792076442,,0.5185185185185186,-0.04139527908796205,,0.5185185185185186,-0.02142545810792075,,0.5185185185185186,0.025920196554493062,,0.5185185185185186,0.008706182618283377,,0.5185185185185186,-0.010690242390975314,,0.5185185185185186,0.004156124393766041,,0.5185185185185186,0.0223951023114157
,0.5225225225225225,0.02786141824993031,,0.5225225225225225,-0.04171493375273395,,0.5225225225225225,-0.021590905660877662,,0.5225225225225225,0.026120352512442813,,0.5225225225225225,0.00877341182769097,,0.5225225225225225,-0.010772792525268558,,0.5225225225225225,0.004188218018428326,,0.5225225225225225,0.0225680374643996
,0.5265265265265264,0.028074915707784177,,0.5265265265265264,-0.04203458841750585,,0.5265265265265264,-0.021756353213834578,,0.5265265265265264,0.02632050847039256,,0.5265265265265264,0.008840641037098562,,0.5265265265265264,-0.010855342659561801,,0.5265265265265264,0.004220311643090612,,0.5265265265265264,0.0227409726173835
,0.5305305305305303,0.028288413165638043,,0.5305305305305303,-0.04235424308227775,,0.5305305305305303,-0.02192180076679149,,0.5305305305305303,0.02652066442834231,,0.5305305305305303,0.008907870246506154,,0.5305305305305303,-0.010937892793855045,,0.5305305305305303,0.004252405267752897,,0.5305305305305303,0.022913907770367403
,0.5345345345345347,0.028501910623491937,,0.5345345345345347,-0.04267389774704968,,0.5345345345345347,-0.022087248319748422,,0.5345345345345347,0.02672082038629208,,0.5345345345345347,0.008975099455913753,,0.5345345345345347,-0.011020442928148298,,0.5345345345345347,0.004284498892415186,,0.5345345345345347,0.023086842923351322
,0.5385385385385386,0.028715408081345803,,0.5385385385385386,-0.04299355241182158,,0.5385385385385386,-0.022252695872705335,,0.5385385385385386,0.02692097634424183,,0.5385385385385386,0.009042328665321345,,0.5385385385385386,-0.011102993062441542,,0.5385385385385386,0.004316592517077471,,0.5385385385385386,0.023259778076335225
,0.5425425425425425,0.02892890553919967,,0.5425425425425425,-0.04331320707659348,,0.5425425425425425,-0.022418143425662247,,0.5425425425425425,0.02712113230219158,,0.5425425425425425,0.009109557874728938,,0.5425425425425425,-0.011185543196734786,,0.5425425425425425,0.004348686141739756,,0.5425425425425425,0.023432713229319124
,0.5465465465465464,0.029142402997053538,,0.5465465465465464,-0.04363286174136538,,0.5465465465465464,-0.022583590978619162,,0.5465465465465464,0.027321288260141328,,0.5465465465465464,0.00917678708413653,,0.5465465465465464,-0.01126809333102803,,0.5465465465465464,0.004380779766402042,,0.5465465465465464,0.023605648382303026
,0.5505505505505504,0.029355900454907404,,0.5505505505505504,-0.04395251640613728,,0.5505505505505504,-0.022749038531576074,,0.5505505505505504,0.027521444218091076,,0.5505505505505504,0.009244016293544122,,0.5505505505505504,-0.011350643465321273,,0.5505505505505504,0.004412873391064327,,0.5505505505505504,0.02377858353528693
,0.5545545545545547,0.029569397912761294,,0.5545545545545547,-0.04427217107090922,,0.5545545545545547,-0.022914486084533007,,0.5545545545545547,0.027721600176040848,,0.5545545545545547,0.009311245502951721,,0.5545545545545547,-0.011433193599614526,,0.5545545545545547,0.004444967015726616,,0.5545545545545547,0.023951518688270848
,0.5585585585585586,0.029782895370615164,,0.5585585585585586,-0.04459182573568112,,0.5585585585585586,-0.02307993363748992,,0.5585585585585586,0.027921756133990595,,0.5585585585585586,0.009378474712359313,,0.5585585585585586,-0.01151574373390777,,0.5585585585585586,0.004477060640388901,,0.5585585585585586,0.024124453841254747
,0.5625625625625625,0.02999639282846903,,0.5625625625625625,-0.04491148040045302,,0.5625625625625625,-0.02324538119044683,,0.5625625625625625,0.028121912091940347,,0.5625625625625625,0.009445703921766906,,0.5625625625625625,-0.011598293868201014,,0.5625625625625625,0.004509154265051186,,0.5625625625625625,0.02429738899423865
,0.5665665665665665,0.0302098902863229,,0.5665665665665665,-0.04523113506522492,,0.5665665665665665,-0.023410828743403746,,0.5665665665665665,0.028322068049890094,,0.5665665665665665,0.009512933131174498,,0.5665665665665665,-0.011680844002494258,,0.5665665665665665,0.004541247889713472,,0.5665665665665665,0.024470324147222552
,0.5705705705705704,0.030423387744176765,,0.5705705705705704,-0.04555078972999682,,0.5705705705705704,-0.02357627629636066,,0.5705705705705704,0.028522224007839842,,0.5705705705705704,0.00958016234058209,,0.5705705705705704,-0.011763394136787501,,0.5705705705705704,0.004573341514375757,,0.5705705705705704,0.02464325930020645
,0.5745745745745747,0.030636885202030655,,0.5745745745745747,-0.045870444394768756,,0.5745745745745747,-0.02374172384931759,,0.5745745745745747,0.028722379965789614,,0.5745745745745747,0.00964739154998969,,0.5745745745745747,-0.011845944271080754,,0.5745745745745747,0.0046054351390380464,,0.5745745745745747,0.02481619445319037
,0.5785785785785786,0.030850382659884525,,0.5785785785785786,-0.046190099059540655,,0.5785785785785786,-0.023907171402274503,,0.5785785785785786,0.028922535923739362,,0.5785785785785786,0.009714620759397281,,0.5785785785785786,-0.011928494405373998,,0.5785785785785786,0.004637528763700331,,0.5785785785785786,0.024989129606174273
,0.5825825825825826,0.03106388011773839,,0.5825825825825826,-0.046509753724312555,,0.5825825825825826,-0.024072618955231415,,0.5825825825825826,0.02912269188168911,,0.5825825825825826,0.009781849968804874,,0.5825825825825826,-0.012011044539667242,,0.5825825825825826,0.004669622388362616,,0.5825825825825826,0.025162064759158175
,0.5865865865865865,0.031277377575592256,,0.5865865865865865,-0.046829408389084455,,0.5865865865865865,-0.02423806650818833,,0.5865865865865865,0.02932284783963886,,0.5865865865865865,0.009849079178212466,,0.5865865865865865,-0.012093594673960486,,0.5865865865865865,0.004701716013024902,,0.5865865865865865,0.025334999912142074
,0.5905905905905904,0.03149087503344612,,0.5905905905905904,-0.047149063053856355,,0.5905905905905904,-0.024403514061145243,,0.5905905905905904,0.02952300379758861,,0.5905905905905904,0.009916308387620058,,0.5905905905905904,-0.01217614480825373,,0.5905905905905904,0.004733809637687187,,0.5905905905905904,0.025507935065125976
,0.5945945945945947,0.031704372491300016,,0.5945945945945947,-0.047468717718628296,,0.5945945945945947,-0.024568961614102176,,0.5945945945945947,0.02972315975553838,,0.5945945945945947,0.009983537597027659,,0.5945945945945947,-0.012258694942546982,,0.5945945945945947,0.0047659032623494765,,0.5945945945945947,0.025680870218109896
,0.5985985985985987,0.03191786994915388,,0.5985985985985987,-0.047788372383400196,,0.5985985985985987,-0.024734409167059088,,0.5985985985985987,0.02992331571348813,,0.5985985985985987,0.01005076680643525,,0.5985985985985987,-0.012341245076840226,,0.5985985985985987,0.0047979968870117615,,0.5985985985985987,0.0258538053710938
,0.6026026026026026,0.03213136740700775,,0.6026026026026026,-0.048108027048172096,,0.6026026026026026,-0.024899856720016,,0.6026026026026026,0.030123471671437876,,0.6026026026026026,0.010117996015842842,,0.6026026026026026,-0.01242379521113347,,0.6026026026026026,0.004830090511674047,,0.6026026026026026,0.026026740524077698
,0.6066066066066065,0.03234486486486162,,0.6066066066066065,-0.048427681712943996,,0.6066066066066065,-0.025065304272972915,,0.6066066066066065,0.030323627629387628,,0.6066066066066065,0.010185225225250434,,0.6066066066066065,-0.012506345345426714,,0.6066066066066065,0.004862184136336332,,0.6066066066066065,0.0261996756770616
,0.6106106106106104,0.03255836232271549,,0.6106106106106104,-0.048747336377715896,,0.6106106106106104,-0.025230751825929827,,0.6106106106106104,0.030523783587337375,,0.6106106106106104,0.010252454434658026,,0.6106106106106104,-0.012588895479719957,,0.6106106106106104,0.004894277760998617,,0.6106106106106104,0.0263726108300455
,0.6146146146146148,0.03277185978056937,,0.6146146146146148,-0.04906699104248783,,0.6146146146146148,-0.02539619937888676,,0.6146146146146148,0.030723939545287147,,0.6146146146146148,0.010319683644065627,,0.6146146146146148,-0.01267144561401321,,0.6146146146146148,0.0049263713856609066,,0.6146146146146148,0.026545545983029422
,0.6186186186186187,0.032985357238423246,,0.6186186186186187,-0.04938664570725973,,0.6186186186186187,-0.025561646931843672,,0.6186186186186187,0.030924095503236895,,0.6186186186186187,0.010386912853473219,,0.6186186186186187,-0.012753995748306454,,0.6186186186186187,0.0049584650103231915,,0.6186186186186187,0.02671848113601332
,0.6226226226226226,0.03319885469627711,,0.6226226226226226,-0.04970630037203163,,0.6226226226226226,-0.025727094484800584,,0.6226226226226226,0.031124251461186643,,0.6226226226226226,0.01045414206288081,,0.6226226226226226,-0.012836545882599698,,0.6226226226226226,0.004990558634985477,,0.6226226226226226,0.026891416288997223
,0.6266266266266265,0.03341235215413098,,0.6266266266266265,-0.050025955036803536,,0.6266266266266265,-0.0258925420377575,,0.6266266266266265,0.03132440741913639,,0.6266266266266265,0.010521371272288402,,0.6266266266266265,-0.012919096016892942,,0.6266266266266265,0.005022652259647762,,0.6266266266266265,0.027064351441981126
,0.6306306306306304,0.033625849611984844,,0.6306306306306304,-0.050345609701575436,,0.6306306306306304,-0.02605798959071441,,0.6306306306306304,0.03152456337708614,,0.6306306306306304,0.010588600481695994,,0.6306306306306304,-0.013001646151186185,,0.6306306306306304,0.005054745884310047,,0.6306306306306304,0.027237286594965025
,0.6346346346346348,0.03383934706983874,,0.6346346346346348,-0.05066526436634737,,0.6346346346346348,-0.026223437143671344,,0.6346346346346348,0.031724719335035914,,0.6346346346346348,0.010655829691103595,,0.6346346346346348,-0.013084196285479438,,0.6346346346346348,0.005086839508972337,,0.6346346346346348,0.027410221747948944
,0.6386386386386387,0.034052844527692604,,0.6386386386386387,-0.05098491903111927,,0.6386386386386387,-0.026388884696628256,,0.6386386386386387,0.03192487529298566,,0.6386386386386387,0.010723058900511187,,0.6386386386386387,-0.013166746419772682,,0.6386386386386387,0.005118933133634622,,0.6386386386386387,0.027583156900932847
,0.6426426426426426,0.03426634198554647,,0.6426426426426426,-0.05130457369589117,,0.6426426426426426,-0.026554332249585172,,0.6426426426426426,0.03212503125093541,,0.6426426426426426,0.01079028810991878,,0.6426426426426426,-0.013249296554065926,,0.6426426426426426,0.005151026758296907,,0.6426426426426426,0.02775609205391675
,0.6466466466466465,0.034479839443400336,,0.6466466466466465,-0.05162422836066307,,0.6466466466466465,-0.026719779802542084,,0.6466466466466465,0.03232518720888516,,0.6466466466466465,0.010857517319326371,,0.6466466466466465,-0.01333184668835917,,0.6466466466466465,0.005183120382959192,,0.6466466466466465,0.027929027206900648
,0.6506506506506504,0.03469333690125421,,0.6506506506506504,-0.05194388302543497,,0.6506506506506504,-0.026885227355498996,,0.6506506506506504,0.032525343166834905,,0.6506506506506504,0.010924746528733962,,0.6506506506506504,-0.013414396822652414,,0.6506506506506504,0.005215214007621477,,0.6506506506506504,0.02810196235988455
,0.6546546546546548,0.034906834359108095,,0.6546546546546548,-0.052263537690206904,,0.6546546546546548,-0.02705067490845593,,0.6546546546546548,0.03272549912478468,,0.6546546546546548,0.010991975738141563,,0.6546546546546548,-0.013496946956945666,,0.6546546546546548,0.005247307632283767,,0.6546546546546548,0.02827489751286847
,0.6586586586586587,0.03512033181696196,,0.6586586586586587,-0.052583192354978804,,0.6586586586586587,-0.02721612246141284,,0.6586586586586587,0.03292565508273443,,0.6586586586586587,0.011059204947549155,,0.6586586586586587,-0.01357949709123891,,0.6586586586586587,0.005279401256946052,,0.6586586586586587,0.028447832665852373
,0.6626626626626626,0.035333829274815834,,0.6626626626626626,-0.05290284701975071,,0.6626626626626626,-0.027381570014369756,,0.6626626626626626,0.033125811040684176,,0.6626626626626626,0.011126434156956747,,0.6626626626626626,-0.013662047225532154,,0.6626626626626626,0.0053114948816083375,,0.6626626626626626,0.02862076781883627
,0.6666666666666665,0.0355473267326697,,0.6666666666666665,-0.05322250168452261,,0.6666666666666665,-0.02754701756732667,,0.6666666666666665,0.033325966998633924,,0.6666666666666665,0.01119366336636434,,0.6666666666666665,-0.013744597359825398,,0.6666666666666665,0.0053435885062706225,,0.6666666666666665,0.028793702971820174
,0.6706706706706704,0.035760824190523566,,0.6706706706706704,-0.05354215634929451,,0.6706706706706704,-0.02771246512028358,,0.6706706706706704,0.03352612295658367,,0.6706706706706704,0.011260892575771932,,0.6706706706706704,-0.013827147494118642,,0.6706706706706704,0.005375682130932907,,0.6706706706706704,0.028966638124804073
,0.6746746746746748,0.03597432164837746,,0.6746746746746748,-0.053861811014066445,,0.6746746746746748,-0.027877912673240513,,0.6746746746746748,0.03372627891453345,,0.6746746746746748,0.01132812178517953,,0.6746746746746748,-0.013909697628411894,,0.6746746746746748,0.005407775755595197,,0.6746746746746748,0.029139573277787996
,0.6786786786786787,0.036187819106231325,,0.6786786786786787,-0.054181465678838345,,0.6786786786786787,-0.028043360226197425,,0.6786786786786787,0.033926434872483195,,0.6786786786786787,0.011395350994587123,,0.6786786786786787,-0.013992247762705138,,0.6786786786786787,0.005439869380257482,,0.6786786786786787,0.029312508430771895
,0.6826826826826826,0.03640131656408519,,0.6826826826826826,-0.054501120343610245,,0.6826826826826826,-0.02820880777915434,,0.6826826826826826,0.03412659083043294,,0.6826826826826826,0.011462580203994715,,0.6826826826826826,-0.014074797896998382,,0.6826826826826826,0.0054719630049197675,,0.6826826826826826,0.029485443583755797
,0.6866866866866865,0.03661481402193906,,0.6866866866866865,-0.054820775008382144,,0.6866866866866865,-0.028374255332111253,,0.6866866866866865,0.03432674678838269,,0.6866866866866865,0.011529809413402307,,0.6866866866866865,-0.014157348031291626,,0.6866866866866865,0.0055040566295820525,,0.6866866866866865,0.029658378736739696
,0.6906906906906904,0.03682831147979292,,0.6906906906906904,-0.055140429673154044,,0.6906906906906904,-0.028539702885068165,,0.6906906906906904,0.03452690274633244,,0.6906906906906904,0.0115970386228099,,0.6906906906906904,-0.01423989816558487,,0.6906906906906904,0.0055361502542443375,,0.6906906906906904,0.0298313138897236
,0.6946946946946948,0.03704180893764682,,0.6946946946946948,-0.05546008433792598,,0.6946946946946948,-0.028705150438025098,,0.6946946946946948,0.034727058704282214,,0.6946946946946948,0.011664267832217499,,0.6946946946946948,-0.014322448299878122,,0.6946946946946948,0.005568243878906627,,0.6946946946946948,0.03000424904270752
,0.6986986986986987,0.03725530639550068,,0.6986986986986987,-0.055779739002697885,,0.6986986986986987,-0.02887059799098201,,0.6986986986986987,0.03492721466223196,,0.6986986986986987,0.011731497041625091,,0.6986986986986987,-0.014404998434171366,,0.6986986986986987,0.005600337503568912,,0.6986986986986987,0.03017718419569142
,0.7027027027027026,0.03746880385335455,,0.7027027027027026,-0.056099393667469785,,0.7027027027027026,-0.029036045543938925,,0.7027027027027026,0.03512737062018171,,0.7027027027027026,0.011798726251032683,,0.7027027027027026,-0.01448754856846461,,0.7027027027027026,0.005632431128231198,,0.7027027027027026,0.030350119348675323
,0.7067067067067065,0.03768230131120842,,0.7067067067067065,-0.056419048332241685,,0.7067067067067065,-0.029201493096895837,,0.7067067067067065,0.03532752657813146,,0.7067067067067065,0.011865955460440275,,0.7067067067067065,-0.014570098702757854,,0.7067067067067065,0.005664524752893483,,0.7067067067067065,0.030523054501659222
,0.7107107107107109,0.03789579876906231,,0.7107107107107109,-0.05673870299701362,,0.7107107107107109,-0.02936694064985277,,0.7107107107107109,0.03552768253608123,,0.7107107107107109,0.011933184669847875,,0.7107107107107109,-0.014652648837051106,,0.7107107107107109,0.005696618377555772,,0.7107107107107109,0.03069598965464314
,0.7147147147147148,0.038109296226916174,,0.7147147147147148,-0.05705835766178552,,0.7147147147147148,-0.029532388202809682,,0.7147147147147148,0.03572783849403098,,0.7147147147147148,0.012000413879255467,,0.7147147147147148,-0.01473519897134435,,0.7147147147147148,0.005728712002218057,,0.7147147147147148,0.030868924807627044
,0.7187187187187187,0.03832279368477005,,0.7187187187187187,-0.05737801232655742,,0.7187187187187187,-0.029697835755766594,,0.7187187187187187,0.03592799445198073,,0.7187187187187187,0.012067643088663059,,0.7187187187187187,-0.014817749105637594,,0.7187187187187187,0.005760805626880342,,0.7187187187187187,0.031041859960610946
,0.7227227227227226,0.03853629114262391,,0.7227227227227226,-0.05769766699132932,,0.7227227227227226,-0.02986328330872351,,0.7227227227227226,0.036128150409930476,,0.7227227227227226,0.012134872298070651,,0.7227227227227226,-0.014900299239930838,,0.7227227227227226,0.005792899251542628,,0.7227227227227226,0.031214795113594845
,0.7267267267267266,0.03874978860047778,,0.7267267267267266,-0.05801732165610122,,0.7267267267267266,-0.03002873086168042,,0.7267267267267266,0.036328306367880224,,0.7267267267267266,0.012202101507478243,,0.7267267267267266,-0.014982849374224082,,0.7267267267267266,0.005824992876204913,,0.7267267267267266,0.03138773026657875
,0.7307307307307309,0.03896328605833167,,0.7307307307307309,-0.05833697632087316,,0.7307307307307309,-0.030194178414637354,,0.7307307307307309,0.03652846232583,,0.7307307307307309,0.012269330716885843,,0.7307307307307309,-0.015065399508517334,,0.7307307307307309,0.005857086500867202,,0.7307307307307309,0.031560665419562664
,0.7347347347347348,0.03917678351618554,,0.7347347347347348,-0.05865663098564506,,0.7347347347347348,-0.030359625967594266,,0.7347347347347348,0.03672861828377975,,0.7347347347347348,0.012336559926293435,,0.7347347347347348,-0.015147949642810578,,0.7347347347347348,0.005889180125529487,,0.7347347347347348,0.031733600572546566
,0.7387387387387387,0.039390280974039404,,0.7387387387387387,-0.05897628565041696,,0.7387387387387387,-0.03052507352055118,,0.7387387387387387,0.036928774241729495,,0.7387387387387387,0.012403789135701027,,0.7387387387387387,-0.015230499777103822,,0.7387387387387387,0.005921273750191772,,0.7387387387387387,0.03190653572553047
,0.7427427427427427,0.03960377843189327,,0.7427427427427427,-0.05929594031518886,,0.7427427427427427,-0.030690521073508094,,0.7427427427427427,0.03712893019967924,,0.7427427427427427,0.01247101834510862,,0.7427427427427427,-0.015313049911397066,,0.7427427427427427,0.005953367374854058,,0.7427427427427427,0.03207947087851437
,0.7467467467467466,0.039817275889747136,,0.7467467467467466,-0.05961559497996076,,0.7467467467467466,-0.030855968626465006,,0.7467467467467466,0.03732908615762899,,0.7467467467467466,0.012538247554516211,,0.7467467467467466,-0.01539560004569031,,0.7467467467467466,0.005985460999516343,,0.7467467467467466,0.032252406031498274
,0.7507507507507509,0.04003077334760103,,0.7507507507507509,-0.059935249644732694,,0.7507507507507509,-0.03102141617942194,,0.7507507507507509,0.03752924211557876,,0.7507507507507509,0.01260547676392381,,0.7507507507507509,-0.015478150179983562,,0.7507507507507509,0.006017554624178632,,0.7507507507507509,0.03242534118448219
,0.7547547547547548,0.040244270805454896,,0.7547547547547548,-0.060254904309504594,,0.7547547547547548,-0.03118686373237885,,0.7547547547547548,0.037729398073528514,,0.7547547547547548,0.012672705973331403,,0.7547547547547548,-0.015560700314276806,,0.7547547547547548,0.006049648248840917,,0.7547547547547548,0.03259827633746609
,0.7587587587587588,0.04045776826330876,,0.7587587587587588,-0.06057455897427649,,0.7587587587587588,-0.03135231128533576,,0.7587587587587588,0.03792955403147826,,0.7587587587587588,0.012739935182738995,,0.7587587587587588,-0.01564325044857005,,0.7587587587587588,0.006081741873503202,,0.7587587587587588,0.032771211490449995
,0.7627627627627627,0.040671265721162635,,0.7627627627627627,-0.06089421363904839,,0.7627627627627627,-0.03151775883829268,,0.7627627627627627,0.03812970998942801,,0.7627627627627627,0.012807164392146587,,0.7627627627627627,-0.015725800582863294,,0.7627627627627627,0.006113835498165488,,0.7627627627627627,0.0329441466434339
,0.7667667667667666,0.0408847631790165,,0.7667667667667666,-0.06121386830382029,,0.7667667667667666,-0.031683206391249594,,0.7667667667667666,0.03832986594737776,,0.7667667667667666,0.01287439360155418,,0.7667667667667666,-0.015808350717156538,,0.7667667667667666,0.006145929122827773,,0.7667667667667666,0.0331170817964178
,0.7707707707707709,0.04109826063687039,,0.7707707707707709,-0.061533522968592234,,0.7707707707707709,-0.03184865394420652,,0.7707707707707709,0.038530021905327526,,0.7707707707707709,0.012941622810961778,,0.7707707707707709,-0.015890900851449792,,0.7707707707707709,0.006178022747490062,,0.7707707707707709,0.033290016949401716
,0.7747747747747749,0.04131175809472426,,0.7747747747747749,-0.061853177633364134,,0.7747747747747749,-0.03201410149716344,,0.7747747747747749,0.03873017786327728,,0.7747747747747749,0.01300885202036937,,0.7747747747747749,-0.015973450985743036,,0.7747747747747749,0.006210116372152347,,0.7747747747747749,0.03346295210238562
,0.7787787787787788,0.041525255552578126,,0.7787787787787788,-0.062172832298136034,,0.7787787787787788,-0.03217954905012035,,0.7787787787787788,0.03893033382122703,,0.7787787787787788,0.013076081229776963,,0.7787787787787788,-0.01605600112003628,,0.7787787787787788,0.006242209996814632,,0.7787787787787788,0.03363588725536952
,0.7827827827827827,0.04173875301043199,,0.7827827827827827,-0.062492486962907934,,0.7827827827827827,-0.03234499660307726,,0.7827827827827827,0.039130489779176776,,0.7827827827827827,0.013143310439184555,,0.7827827827827827,-0.016138551254329524,,0.7827827827827827,0.006274303621476918,,0.7827827827827827,0.03380882240835342
,0.7867867867867866,0.04195225046828586,,0.7867867867867866,-0.06281214162767983,,0.7867867867867866,-0.03251044415603418,,0.7867867867867866,0.039330645737126524,,0.7867867867867866,0.013210539648592147,,0.7867867867867866,-0.016221101388622768,,0.7867867867867866,0.006306397246139203,,0.7867867867867866,0.03398175756133732
,0.790790790790791,0.04216574792613975,,0.790790790790791,-0.06313179629245178,,0.790790790790791,-0.03267589170899111,,0.790790790790791,0.03953080169507629,,0.790790790790791,0.013277768857999746,,0.790790790790791,-0.01630365152291602,,0.790790790790791,0.006338490870801492,,0.790790790790791,0.03415469271432124
,0.7947947947947949,0.04237924538399362,,0.7947947947947949,-0.06345145095722367,,0.7947947947947949,-0.03284133926194802,,0.7947947947947949,0.03973095765302605,,0.7947947947947949,0.013344998067407339,,0.7947947947947949,-0.016386201657209262,,0.7947947947947949,0.006370584495463777,,0.7947947947947949,0.034327627867305144
,0.7987987987987988,0.042592742841847483,,0.7987987987987988,-0.06377110562199557,,0.7987987987987988,-0.03300678681490493,,0.7987987987987988,0.039931113610975795,,0.7987987987987988,0.013412227276814931,,0.7987987987987988,-0.016468751791502506,,0.7987987987987988,0.006402678120126062,,0.7987987987987988,0.034500563020289046
,0.8028028028028027,0.04280624029970135,,0.8028028028028027,-0.06409076028676747,,0.8028028028028027,-0.03317223436786185,,0.8028028028028027,0.04013126956892554,,0.8028028028028027,0.013479456486222523,,0.8028028028028027,-0.01655130192579575,,0.8028028028028027,0.006434771744788348,,0.8028028028028027,0.03467349817327294
,0.8068068068068066,0.04301973775755522,,0.8068068068068066,-0.06441041495153937,,0.8068068068068066,-0.03333768192081876,,0.8068068068068066,0.04033142552687529,,0.8068068068068066,0.013546685695630115,,0.8068068068068066,-0.016633852060088994,,0.8068068068068066,0.006466865369450633,,0.8068068068068066,0.034846433326256844
,0.810810810810811,0.04323323521540911,,0.810810810810811,-0.06473006961631131,,0.810810810810811,-0.03350312947377569,,0.810810810810811,0.04053158148482506,,0.810810810810811,0.013613914905037714,,0.810810810810811,-0.016716402194382248,,0.810810810810811,0.006498958994112922,,0.810810810810811,0.03501936847924077
,0.8148148148148149,0.04344673267326298,,0.8148148148148149,-0.0650497242810832,,0.8148148148148149,-0.03366857702673261,,0.8148148148148149,0.040731737442774814,,0.8148148148148149,0.013681144114445307,,0.8148148148148149,-0.016798952328675492,,0.8148148148148149,0.006531052618775207,,0.8148148148148149,0.03519230363222467
,0.8188188188188188,0.04366023013111685,,0.8188188188188188,-0.06536937894585511,,0.8188188188188188,-0.033834024579689516,,0.8188188188188188,0.04093189340072456,,0.8188188188188188,0.013748373323852899,,0.8188188188188188,-0.016881502462968736,,0.8188188188188188,0.006563146243437492,,0.8188188188188188,0.035365238785208565
,0.8228228228228227,0.043873727588970714,,0.8228228228228227,-0.06568903361062702,,0.8228228228228227,-0.03399947213264643,,0.8228228228228227,0.04113204935867431,,0.8228228228228227,0.013815602533260491,,0.8228228228228227,-0.01696405259726198,,0.8228228228228227,0.006595239868099778,,0.8228228228228227,0.03553817393819247
,0.8268268268268266,0.04408722504682458,,0.8268268268268266,-0.06600868827539891,,0.8268268268268266,-0.03416491968560335,,0.8268268268268266,0.04133220531662406,,0.8268268268268266,0.013882831742668083,,0.8268268268268266,-0.017046602731555224,,0.8268268268268266,0.006627333492762063,,0.8268268268268266,0.03571110909117637
,0.830830830830831,0.04430072250467847,,0.830830830830831,-0.06632834294017084,,0.830830830830831,-0.034330367238560276,,0.830830830830831,0.041532361274573826,,0.830830830830831,0.013950060952075682,,0.830830830830831,-0.017129152865848474,,0.830830830830831,0.006659427117424352,,0.830830830830831,0.03588404424416029
,0.8348348348348349,0.04451421996253234,,0.8348348348348349,-0.06664799760494275,,0.8348348348348349,-0.03449581479151719,,0.8348348348348349,0.04173251723252358,,0.8348348348348349,0.014017290161483275,,0.8348348348348349,-0.01721170300014172,,0.8348348348348349,0.006691520742086637,,0.8348348348348349,0.03605697939714419
,0.8388388388388388,0.044727717420386205,,0.8388388388388388,-0.06696765226971464,,0.8388388388388388,-0.0346612623444741,,0.8388388388388388,0.04193267319047333,,0.8388388388388388,0.014084519370890867,,0.8388388388388388,-0.017294253134434962,,0.8388388388388388,0.006723614366748922,,0.8388388388388388,0.03622991455012809
,0.8428428428428427,0.04494121487824007,,0.8428428428428427,-0.06728730693448655,,0.8428428428428427,-0.034826709897431016,,0.8428428428428427,0.042132829148423076,,0.8428428428428427,0.014151748580298459,,0.8428428428428427,-0.017376803268728206,,0.8428428428428427,0.006755707991411208,,0.8428428428428427,0.03640284970311199
,0.8468468468468466,0.045154712336093944,,0.8468468468468466,-0.06760696159925844,,0.8468468468468466,-0.03499215745038793,,0.8468468468468466,0.042332985106372824,,0.8468468468468466,0.014218977789706051,,0.8468468468468466,-0.01745935340302145,,0.8468468468468466,0.006787801616073493,,0.8468468468468466,0.036575784856095896
,0.850850850850851,0.04536820979394783,,0.850850850850851,-0.06792661626403038,,0.850850850850851,-0.03515760500334486,,0.850850850850851,0.04253314106432259,,0.850850850850851,0.01428620699911365,,0.850850850850851,-0.017541903537314704,,0.850850850850851,0.006819895240735782,,0.850850850850851,0.03674872000907981
,0.8548548548548549,0.0455817072518017,,0.8548548548548549,-0.06824627092880228,,0.8548548548548549,-0.035323052556301776,,0.8548548548548549,0.04273329702227234,,0.8548548548548549,0.014353436208521243,,0.8548548548548549,-0.017624453671607948,,0.8548548548548549,0.006851988865398067,,0.8548548548548549,0.036921655162063714
,0.8588588588588588,0.04579520470965557,,0.8588588588588588,-0.06856592559357419,,0.8588588588588588,-0.035488500109258685,,0.8588588588588588,0.042933452980222095,,0.8588588588588588,0.014420665417928835,,0.8588588588588588,-0.017707003805901192,,0.8588588588588588,0.006884082490060352,,0.8588588588588588,0.03709459031504762
,0.8628628628628627,0.046008702167509435,,0.8628628628628627,-0.06888558025834608,,0.8628628628628627,-0.0356539476622156,,0.8628628628628627,0.04313360893817184,,0.8628628628628627,0.014487894627336427,,0.8628628628628627,-0.017789553940194436,,0.8628628628628627,0.006916176114722638,,0.8628628628628627,0.03726752546803152
,0.8668668668668666,0.0462221996253633,,0.8668668668668666,-0.06920523492311799,,0.8668668668668666,-0.035819395215172516,,0.8668668668668666,0.04333376489612159,,0.8668668668668666,0.01455512383674402,,0.8668668668668666,-0.01787210407448768,,0.8668668668668666,0.006948269739384923,,0.8668668668668666,0.03744046062101542
,0.870870870870871,0.046435697083217195,,0.870870870870871,-0.06952488958788992,,0.870870870870871,-0.035984842768129445,,0.870870870870871,0.04353392085407136,,0.870870870870871,0.014622353046151618,,0.870870870870871,-0.01795465420878093,,0.870870870870871,0.006980363364047212,,0.870870870870871,0.03761339577399934
,0.8748748748748749,0.04664919454107106,,0.8748748748748749,-0.06984454425266182,,0.8748748748748749,-0.03615029032108636,,0.8748748748748749,0.04373407681202111,,0.8748748748748749,0.01468958225555921,,0.8748748748748749,-0.018037204343074174,,0.8748748748748749,0.007012456988709497,,0.8748748748748749,0.03778633092698324
,0.8788788788788788,0.04686269199892493,,0.8788788788788788,-0.07016419891743372,,0.8788788788788788,-0.03631573787404327,,0.8788788788788788,0.04393423276997086,,0.8788788788788788,0.014756811464966803,,0.8788788788788788,-0.018119754477367418,,0.8788788788788788,0.007044550613371782,,0.8788788788788788,0.03795926607996714
,0.8828828828828827,0.04707618945677879,,0.8828828828828827,-0.07048385358220562,,0.8828828828828827,-0.036481185427000185,,0.8828828828828827,0.04413438872792061,,0.8828828828828827,0.014824040674374395,,0.8828828828828827,-0.018202304611660662,,0.8828828828828827,0.007076644238034068,,0.8828828828828827,0.038132201232951045
,0.8868868868868867,0.04728968691463266,,0.8868868868868867,-0.07080350824697752,,0.8868868868868867,-0.0366466329799571,,0.8868868868868867,0.04433454468587036,,0.8868868868868867,0.014891269883781987,,0.8868868868868867,-0.018284854745953906,,0.8868868868868867,0.007108737862696353,,0.8868868868868867,0.03830513638593495
,0.890890890890891,0.04750318437248655,,0.890890890890891,-0.07112316291174946,,0.890890890890891,-0.03681208053291403,,0.890890890890891,0.044534700643820126,,0.890890890890891,0.014958499093189586,,0.890890890890891,-0.01836740488024716,,0.890890890890891,0.007140831487358642,,0.890890890890891,0.038478071538918864
,0.8948948948948949,0.04771668183034042,,0.8948948948948949,-0.07144281757652136,,0.8948948948948949,-0.036977528085870945,,0.8948948948948949,0.04473485660176987,,0.8948948948948949,0.015025728302597179,,0.8948948948948949,-0.018449955014540404,,0.8948948948948949,0.007172925112020927,,0.8948948948948949,0.038651006691902766
,0.8988988988988988,0.047930179288194284,,0.8988988988988988,-0.07176247224129326,,0.8988988988988988,-0.03714297563882785,,0.8988988988988988,0.04493501255971963,,0.8988988988988988,0.01509295751200477,,0.8988988988988988,-0.018532505148833648,,0.8988988988988988,0.007205018736683213,,0.8988988988988988,0.03882394184488667
,0.9029029029029028,0.04814367674604816,,0.9029029029029028,-0.07208212690606516,,0.9029029029029028,-0.03730842319178477,,0.9029029029029028,0.045135168517669376,,0.9029029029029028,0.015160186721412363,,0.9029029029029028,-0.018615055283126892,,0.9029029029029028,0.007237112361345498,,0.9029029029029028,0.03899687699787057
,0.9069069069069067,0.04835717420390202,,0.9069069069069067,-0.07240178157083706,,0.9069069069069067,-0.037473870744741684,,0.9069069069069067,0.045335324475619124,,0.9069069069069067,0.015227415930819955,,0.9069069069069067,-0.018697605417420136,,0.9069069069069067,0.007269205986007783,,0.9069069069069067,0.039169812150854466
,0.910910910910911,0.04857067166175591,,0.910910910910911,-0.07272143623560899,,0.910910910910911,-0.037639318297698614,,0.910910910910911,0.04553548043356889,,0.910910910910911,0.015294645140227556,,0.910910910910911,-0.018780155551713387,,0.910910910910911,0.0073012996106700725,,0.910910910910911,0.03934274730383839
,0.914914914914915,0.04878416911960978,,0.914914914914915,-0.0730410909003809,,0.914914914914915,-0.03780476585065553,,0.914914914914915,0.04573563639151864,,0.914914914914915,0.015361874349635147,,0.914914914914915,-0.01886270568600663,,0.914914914914915,0.0073333932353323575,,0.914914914914915,0.03951568245682229
,0.9189189189189189,0.04899766657746365,,0.9189189189189189,-0.07336074556515279,,0.9189189189189189,-0.03797021340361244,,0.9189189189189189,0.045935792349468395,,0.9189189189189189,0.015429103559042739,,0.9189189189189189,-0.018945255820299874,,0.9189189189189189,0.007365486859994643,,0.9189189189189189,0.039688617609806194
,0.9229229229229228,0.049211164035317514,,0.9229229229229228,-0.0736804002299247,,0.9229229229229228,-0.03813566095656935,,0.9229229229229228,0.04613594830741814,,0.9229229229229228,0.015496332768450331,,0.9229229229229228,-0.019027805954593118,,0.9229229229229228,0.007397580484656928,,0.9229229229229228,0.03986155276279009
,0.9269269269269267,0.04942466149317138,,0.9269269269269267,-0.07400005489469659,,0.9269269269269267,-0.03830110850952627,,0.9269269269269267,0.04633610426536789,,0.9269269269269267,0.015563561977857923,,0.9269269269269267,-0.019110356088886362,,0.9269269269269267,0.007429674109319213,,0.9269269269269267,0.04003448791577399
,0.930930930930931,0.049638158951025274,,0.930930930930931,-0.07431970955946854,,0.930930930930931,-0.0384665560624832,,0.930930930930931,0.04653626022331766,,0.930930930930931,0.015630791187265524,,0.930930930930931,-0.019192906223179616,,0.930930930930931,0.0074617677339815025,,0.930930930930931,0.040207423068757915
,0.934934934934935,0.04985165640887914,,0.934934934934935,-0.07463936422424043,,0.934934934934935,-0.038632003615440114,,0.934934934934935,0.04673641618126741,,0.934934934934935,0.015698020396673115,,0.934934934934935,-0.01927545635747286,,0.934934934934935,0.0074938613586437875,,0.934934934934935,0.04038035822174182
,0.9389389389389389,0.050065153866733006,,0.9389389389389389,-0.07495901888901234,,0.9389389389389389,-0.03879745116839702,,0.9389389389389389,0.04693657213921716,,0.9389389389389389,0.01576524960608071,,0.9389389389389389,-0.019358006491766104,,0.9389389389389389,0.007525954983306073,,0.9389389389389389,0.04055329337472571
,0.9429429429429428,0.05027865132458687,,0.9429429429429428,-0.07527867355378423,,0.9429429429429428,-0.03896289872135394,,0.9429429429429428,0.04713672809716691,,0.9429429429429428,0.0158324788154883,,0.9429429429429428,-0.019440556626059348,,0.9429429429429428,0.007558048607968358,,0.9429429429429428,0.040726228527709615
,0.9469469469469471,0.050492148782440766,,0.9469469469469471,-0.07559832821855617,,0.9469469469469471,-0.03912834627431087,,0.9469469469469471,0.04733688405511668,,0.9469469469469471,0.0158997080248959,,0.9469469469469471,-0.0195231067603526,,0.9469469469469471,0.007590142232630647,,0.9469469469469471,0.04089916368069354
,0.9509509509509511,0.05070564624029463,,0.9509509509509511,-0.07591798288332807,,0.9509509509509511,-0.03929379382726778,,0.9509509509509511,0.047537040013066426,,0.9509509509509511,0.01596693723430349,,0.9509509509509511,-0.019605656894645843,,0.9509509509509511,0.007622235857292933,,0.9509509509509511,0.04107209883367744
,0.954954954954955,0.0509191436981485,,0.954954954954955,-0.07623763754809997,,0.954954954954955,-0.0394592413802247,,0.954954954954955,0.04773719597101617,,0.954954954954955,0.016034166443711084,,0.954954954954955,-0.019688207028939086,,0.954954954954955,0.007654329481955218,,0.954954954954955,0.041245033986661336
,0.9589589589589589,0.05113264115600237,,0.9589589589589589,-0.07655729221287187,,0.9589589589589589,-0.03962468893318161,,0.9589589589589589,0.04793735192896592,,0.9589589589589589,0.016101395653118675,,0.9589589589589589,-0.01977075716323233,,0.9589589589589589,0.007686423106617503,,0.9589589589589589,0.04141796913964524
,0.9629629629629628,0.051346138613856236,,0.9629629629629628,-0.07687694687764376,,0.9629629629629628,-0.03979013648613852,,0.9629629629629628,0.048137507886915676,,0.9629629629629628,0.01616862486252627,,0.9629629629629628,-0.019853307297525574,,0.9629629629629628,0.007718516731279788,,0.9629629629629628,0.04159090429262914
,0.9669669669669672,0.05155963607171012,,0.9669669669669672,-0.07719660154241571,,0.9669669669669672,-0.03995558403909545,,0.9669669669669672,0.048337663844865444,,0.9669669669669672,0.016235854071933866,,0.9669669669669672,-0.01993585743181883,,0.9669669669669672,0.007750610355942077,,0.9669669669669672,0.041763839445613064
,0.9709709709709711,0.051773133529563996,,0.9709709709709711,-0.0775162562071876,,0.9709709709709711,-0.04012103159205237,,0.9709709709709711,0.04853781980281519,,0.9709709709709711,0.01630308328134146,,0.9709709709709711,-0.020018407566112072,,0.9709709709709711,0.007782703980604363,,0.9709709709709711,0.04193677459859696
,0.974974974974975,0.05198663098741786,,0.974974974974975,-0.07783591087195951,,0.974974974974975,-0.04028647914500928,,0.974974974974975,0.04873797576076494,,0.974974974974975,0.01637031249074905,,0.974974974974975,-0.020100957700405316,,0.974974974974975,0.007814797605266648,,0.974974974974975,0.04210970975158086
,0.9789789789789789,0.05220012844527173,,0.9789789789789789,-0.0781555655367314,,0.9789789789789789,-0.04045192669796619,,0.9789789789789789,0.04893813171871469,,0.9789789789789789,0.016437541700156644,,0.9789789789789789,-0.02018350783469856,,0.9789789789789789,0.007846891229928933,,0.9789789789789789,0.042282644904564765
,0.9829829829829828,0.052413625903125594,,0.9829829829829828,-0.07847522020150331,,0.9829829829829828,-0.040617374250923106,,0.9829829829829828,0.04913828767666444,,0.9829829829829828,0.016504770909564235,,0.9829829829829828,-0.020266057968991804,,0.9829829829829828,0.007878984854591218,,0.9829829829829828,0.04245558005754867
,0.9869869869869872,0.05262712336097949,,0.9869869869869872,-0.07879487486627525,,0.9869869869869872,-0.040782821803880036,,0.9869869869869872,0.04933844363461421,,0.9869869869869872,0.016572000118971836,,0.9869869869869872,-0.020348608103285055,,0.9869869869869872,0.007911078479253507,,0.9869869869869872,0.04262851521053258
,0.9909909909909911,0.05284062081883335,,0.9909909909909911,-0.07911452953104714,,0.9909909909909911,-0.04094826935683695,,0.9909909909909911,0.04953859959256396,,0.9909909909909911,0.016639229328379426,,0.9909909909909911,-0.0204311582375783,,0.9909909909909911,0.007943172103915793,,0.9909909909909911,0.042801450363516486
,0.994994994994995,0.05305411827668722,,0.994994994994995,-0.07943418419581905,,0.994994994994995,-0.04111371690979387,,0.994994994994995,0.04973875555051371,,0.994994994994995,0.01670645853778702,,0.994994994994995,-0.020513708371871543,,0.994994994994995,0.007975265728578079,,0.994994994994995,0.04297438551650039
,0.9989989989989989,0.053267615734541085,,0.9989989989989989,-0.07975383886059094,,0.9989989989989989,-0.041279164462750775,,0.9989989989989989,0.049938911508463454,,0.9989989989989989,0.01677368774719461,,0.9989989989989989,-0.020596258506164786,,0.9989989989989989,0.008007359353240363,,0.9989989989989989,0.04314732066948429
,1.0030030030030028,0.05348111319239496,,1.0030030030030028,-0.08007349352536285,,1.0030030030030028,-0.04144461201570769,,1.0030030030030028,0.05013906746641321,,1.0030030030030028,0.016840916956602205,,1.0030030030030028,-0.02067880864045803,,1.0030030030030028,0.008039452977902648,,1.0030030030030028,0.04332025582246819
,1.0070070070070072,0.053694610650248845,,1.0070070070070072,-0.08039314819013478,,1.0070070070070072,-0.04161005956866462,,1.0070070070070072,0.05033922342436298,,1.0070070070070072,0.016908146166009802,,1.0070070070070072,-0.020761358774751285,,1.0070070070070072,0.008071546602564938,,1.0070070070070072,0.04349319097545211
,1.011011011011011,0.05390810810810271,,1.011011011011011,-0.08071280285490669,,1.011011011011011,-0.041775507121621536,,1.011011011011011,0.050539379382312725,,1.011011011011011,0.016975375375417396,,1.011011011011011,-0.02084390890904453,,1.011011011011011,0.008103640227227222,,1.011011011011011,0.04366612612843601
,1.015015015015015,0.05412160556595658,,1.015015015015015,-0.08103245751967858,,1.015015015015015,-0.04194095467457845,,1.015015015015015,0.05073953534026247,,1.015015015015015,0.017042604584824986,,1.015015015015015,-0.020926459043337772,,1.015015015015015,0.008135733851889508,,1.015015015015015,0.043839061281419914
,1.019019019019019,0.05433510302381045,,1.019019019019019,-0.08135211218445049,,1.019019019019019,-0.04210640222753536,,1.019019019019019,0.05093969129821222,,1.019019019019019,0.01710983379423258,,1.019019019019019,-0.021009009177631016,,1.019019019019019,0.008167827476551794,,1.019019019019019,0.044011996434403816
,1.0230230230230228,0.054548600481664315,,1.0230230230230228,-0.08167176684922238,,1.0230230230230228,-0.042271849780492275,,1.0230230230230228,0.051139847256161976,,1.0230230230230228,0.01717706300364017,,1.0230230230230228,-0.02109155931192426,,1.0230230230230228,0.00819992110121408,,1.0230230230230228,0.04418493158738771
,1.0270270270270272,0.05476209793951821,,1.0270270270270272,-0.08199142151399431,,1.0270270270270272,-0.042437297333449205,,1.0270270270270272,0.051340003214111744,,1.0270270270270272,0.017244292213047772,,1.0270270270270272,-0.02117410944621751,,1.0270270270270272,0.008232014725876367,,1.0270270270270272,0.044357866740371635
,1.031031031031031,0.054975595397372075,,1.031031031031031,-0.08231107617876622,,1.031031031031031,-0.04260274488640612,,1.031031031031031,0.05154015917206149,,1.031031031031031,0.017311521422455362,,1.031031031031031,-0.021256659580510755,,1.031031031031031,0.008264108350538653,,1.031031031031031,0.04453080189335554
,1.035035035035035,0.05518909285522594,,1.035035035035035,-0.08263073084353811,,1.035035035035035,-0.042768192439363036,,1.035035035035035,0.05174031513001124,,1.035035035035035,0.017378750631862956,,1.035035035035035,-0.021339209714804,,1.035035035035035,0.008296201975200939,,1.035035035035035,0.04470373704633944
,1.039039039039039,0.05540259031307981,,1.039039039039039,-0.08295038550831002,,1.039039039039039,-0.042933639992319944,,1.039039039039039,0.05194047108796099,,1.039039039039039,0.017445979841270547,,1.039039039039039,-0.021421759849097242,,1.039039039039039,0.008328295599863223,,1.039039039039039,0.04487667219932334
,1.0430430430430429,0.05561608777093367,,1.0430430430430429,-0.08327004017308193,,1.0430430430430429,-0.04309908754527686,,1.0430430430430429,0.05214062704591074,,1.0430430430430429,0.01751320905067814,,1.0430430430430429,-0.021504309983390486,,1.0430430430430429,0.008360389224525509,,1.0430430430430429,0.04504960735230724
,1.0470470470470472,0.055829585228787566,,1.0470470470470472,-0.08358969483785386,,1.0470470470470472,-0.04326453509823379,,1.0470470470470472,0.05234078300386051,,1.0470470470470472,0.01758043826008574,,1.0470470470470472,-0.02158686011768374,,1.0470470470470472,0.008392482849187798,,1.0470470470470472,0.04522254250529116
,1.0510510510510511,0.05604308268664143,,1.0510510510510511,-0.08390934950262575,,1.0510510510510511,-0.043429982651190704,,1.0510510510510511,0.05254093896181026,,1.0510510510510511,0.017647667469493332,,1.0510510510510511,-0.021669410251976984,,1.0510510510510511,0.008424576473850082,,1.0510510510510511,0.04539547765827506
,1.055055055055055,0.0562565801444953,,1.055055055055055,-0.08422900416739766,,1.055055055055055,-0.04359543020414762,,1.055055055055055,0.052741094919760007,,1.055055055055055,0.017714896678900922,,1.055055055055055,-0.02175196038627023,,1.055055055055055,0.008456670098512368,,1.055055055055055,0.045568412811258965
,1.059059059059059,0.05647007760234917,,1.059059059059059,-0.08454865883216955,,1.059059059059059,-0.04376087775710453,,1.059059059059059,0.052941250877709754,,1.059059059059059,0.017782125888308516,,1.059059059059059,-0.021834510520563472,,1.059059059059059,0.008488763723174654,,1.059059059059059,0.04574134796424286
,1.0630630630630629,0.05668357506020304,,1.0630630630630629,-0.08486831349694146,,1.0630630630630629,-0.043926325310061444,,1.0630630630630629,0.0531414068356595,,1.0630630630630629,0.017849355097716107,,1.0630630630630629,-0.021917060654856716,,1.0630630630630629,0.00852085734783694,,1.0630630630630629,0.04591428311722676
,1.0670670670670672,0.056897072518056924,,1.0670670670670672,-0.0851879681617134,,1.0670670670670672,-0.04409177286301837,,1.0670670670670672,0.05334156279360928,,1.0670670670670672,0.017916584307123708,,1.0670670670670672,-0.021999610789149967,,1.0670670670670672,0.008552950972499227,,1.0670670670670672,0.046087218270210686
,1.0710710710710711,0.0571105699759108,,1.0710710710710711,-0.0855076228264853,,1.0710710710710711,-0.04425722041597529,,1.0710710710710711,0.053541718751559025,,1.0710710710710711,0.0179838135165313,,1.0710710710710711,-0.02208216092344321,,1.0710710710710711,0.008585044597161513,,1.0710710710710711,0.04626015342319459
,1.075075075075075,0.05732406743376466,,1.075075075075075,-0.0858272774912572,,1.075075075075075,-0.044422667968932204,,1.075075075075075,0.05374187470950877,,1.075075075075075,0.018051042725938892,,1.075075075075075,-0.022164711057736455,,1.075075075075075,0.008617138221823799,,1.075075075075075,0.046433088576178484
,1.079079079079079,0.05753756489161853,,1.079079079079079,-0.0861469321560291,,1.079079079079079,-0.04458811552188911,,1.079079079079079,0.05394203066745852,,1.079079079079079,0.018118271935346483,,1.079079079079079,-0.0222472611920297,,1.079079079079079,0.008649231846486083,,1.079079079079079,0.04660602372916239
,1.0830830830830829,0.057751062349472394,,1.0830830830830829,-0.086466586820801,,1.0830830830830829,-0.04475356307484603,,1.0830830830830829,0.05414218662540827,,1.0830830830830829,0.018185501144754077,,1.0830830830830829,-0.022329811326322942,,1.0830830830830829,0.008681325471148369,,1.0830830830830829,0.04677895888214629
,1.0870870870870872,0.05796455980732629,,1.0870870870870872,-0.08678624148557293,,1.0870870870870872,-0.04491901062780296,,1.0870870870870872,0.054342342583358044,,1.0870870870870872,0.018252730354161677,,1.0870870870870872,-0.022412361460616197,,1.0870870870870872,0.008713419095810658,,1.0870870870870872,0.04695189403513021
,1.0910910910910911,0.058178057265180154,,1.0910910910910911,-0.08710589615034484,,1.0910910910910911,-0.04508445818075987,,1.0910910910910911,0.05454249854130779,,1.0910910910910911,0.018319959563569268,,1.0910910910910911,-0.02249491159490944,,1.0910910910910911,0.008745512720472942,,1.0910910910910911,0.04712482918811411
,1.095095095095095,0.05839155472303402,,1.095095095095095,-0.08742555081511673,,1.095095095095095,-0.04524990573371679,,1.095095095095095,0.05474265449925754,,1.095095095095095,0.018387188772976862,,1.095095095095095,-0.022577461729202684,,1.095095095095095,0.008777606345135228,,1.095095095095095,0.04729776434109801
,1.099099099099099,0.058605052180887886,,1.099099099099099,-0.08774520547988864,,1.099099099099099,-0.045415353286673704,,1.099099099099099,0.05494281045720729,,1.099099099099099,0.018454417982384452,,1.099099099099099,-0.02266001186349593,,1.099099099099099,0.008809699969797514,,1.099099099099099,0.04747069949408191
,1.1031031031031029,0.05881854963874176,,1.1031031031031029,-0.08806486014466053,,1.1031031031031029,-0.04558080083963061,,1.1031031031031029,0.055142966415157035,,1.1031031031031029,0.018521647191792043,,1.1031031031031029,-0.022742561997789172,,1.1031031031031029,0.0088417935944598,,1.1031031031031029,0.047643634647065815
,1.1071071071071072,0.059032047096595645,,1.1071071071071072,-0.08838451480943248,,1.1071071071071072,-0.04574624839258755,,1.1071071071071072,0.05534312237310681,,1.1071071071071072,0.018588876401199644,,1.1071071071071072,-0.022825112132082426,,1.1071071071071072,0.008873887219122087,,1.1071071071071072,0.04781656980004973
,1.1111111111111112,0.05924554455444951,,1.1111111111111112,-0.08870416947420437,,1.1111111111111112,-0.04591169594554446,,1.1111111111111112,0.05554327833105656,,1.1111111111111112,0.018656105610607238,,1.1111111111111112,-0.02290766226637567,,1.1111111111111112,0.008905980843784373,,1.1111111111111112,0.04798950495303363
,1.115115115115115,0.059459042012303384,,1.115115115115115,-0.08902382413897628,,1.115115115115115,-0.04607714349850137,,1.115115115115115,0.055743434289006306,,1.115115115115115,0.018723334820014828,,1.115115115115115,-0.02299021240066891,,1.115115115115115,0.008938074468446659,,1.115115115115115,0.048162440106017536
,1.119119119119119,0.05967253947015725,,1.119119119119119,-0.08934347880374817,,1.119119119119119,-0.04624259105145829,,1.119119119119119,0.055943590246956054,,1.119119119119119,0.018790564029422422,,1.119119119119119,-0.023072762534962155,,1.119119119119119,0.008970168093108943,,1.119119119119119,0.04833537525900144
,1.123123123123123,0.059886036928011116,,1.123123123123123,-0.08966313346852008,,1.123123123123123,-0.0464080386044152,,1.123123123123123,0.0561437462049058,,1.123123123123123,0.018857793238830012,,1.123123123123123,-0.0231553126692554,,1.123123123123123,0.009002261717771229,,1.123123123123123,0.04850831041198534
,1.1271271271271273,0.06009953438586501,,1.1271271271271273,-0.08998278813329201,,1.1271271271271273,-0.04657348615737213,,1.1271271271271273,0.05634390216285558,,1.1271271271271273,0.018925022448237613,,1.1271271271271273,-0.023237862803548653,,1.1271271271271273,0.009034355342433518,,1.1271271271271273,0.04868124556496926
,1.1311311311311312,0.060313031843718876,,1.1311311311311312,-0.0903024427980639,,1.1311311311311312,-0.04673893371032904,,1.1311311311311312,0.056544058120805325,,1.1311311311311312,0.018992251657645204,,1.1311311311311312,-0.023320412937841897,,1.1311311311311312,0.009066448967095804,,1.1311311311311312,0.04885418071795316
,1.135135135135135,0.06052652930157274,,1.135135135135135,-0.09062209746283581,,1.135135135135135,-0.04690438126328596,,1.135135135135135,0.05674421407875507,,1.135135135135135,0.019059480867052798,,1.135135135135135,-0.02340296307213514,,1.135135135135135,0.009098542591758088,,1.135135135135135,0.04902711587093706
,1.139139139139139,0.06074002675942661,,1.139139139139139,-0.0909417521276077,,1.139139139139139,-0.04706982881624287,,1.139139139139139,0.05694437003670482,,1.139139139139139,0.019126710076460388,,1.139139139139139,-0.023485513206428384,,1.139139139139139,0.009130636216420374,,1.139139139139139,0.049200051023920964
,1.143143143143143,0.06095352421728047,,1.143143143143143,-0.09126140679237961,,1.143143143143143,-0.04723527636919978,,1.143143143143143,0.05714452599465457,,1.143143143143143,0.019193939285867982,,1.143143143143143,-0.023568063340721628,,1.143143143143143,0.00916272984108266,,1.143143143143143,0.04937298617690486
,1.1471471471471473,0.06116702167513437,,1.1471471471471473,-0.09158106145715154,,1.1471471471471473,-0.04740072392215672,,1.1471471471471473,0.057344681952604344,,1.1471471471471473,0.01926116849527558,,1.1471471471471473,-0.023650613475014882,,1.1471471471471473,0.009194823465744947,,1.1471471471471473,0.04954592132988878
,1.1511511511511512,0.06138051913298823,,1.1511511511511512,-0.09190071612192345,,1.1511511511511512,-0.047566171475113626,,1.1511511511511512,0.05754483791055409,,1.1511511511511512,0.019328397704683174,,1.1511511511511512,-0.023733163609308126,,1.1511511511511512,0.009226917090407233,,1.1511511511511512,0.049718856482872685
,1.155155155155155,0.0615940165908421,,1.155155155155155,-0.09222037078669534,,1.155155155155155,-0.04773161902807054,,1.155155155155155,0.05774499386850384,,1.155155155155155,0.019395626914090764,,1.155155155155155,-0.02381571374360137,,1.155155155155155,0.009259010715069519,,1.155155155155155,0.04989179163585659
,1.159159159159159,0.06180751404869597,,1.159159159159159,-0.09254002545146725,,1.159159159159159,-0.04789706658102746,,1.159159159159159,0.05794514982645359,,1.159159159159159,0.019462856123498358,,1.159159159159159,-0.023898263877894614,,1.159159159159159,0.009291104339731803,,1.159159159159159,0.05006472678884048
,1.163163163163163,0.06202101150654984,,1.163163163163163,-0.09285968011623914,,1.163163163163163,-0.048062514133984366,,1.163163163163163,0.058145305784403335,,1.163163163163163,0.01953008533290595,,1.163163163163163,-0.023980814012187854,,1.163163163163163,0.009323197964394089,,1.163163163163163,0.050237661941824385
,1.1671671671671673,0.062234508964403724,,1.1671671671671673,-0.09317933478101108,,1.1671671671671673,-0.0482279616869413,,1.1671671671671673,0.05834546174235311,,1.1671671671671673,0.01959731454231355,,1.1671671671671673,-0.02406336414648111,,1.1671671671671673,0.009355291589056378,,1.1671671671671673,0.05041059709480831
,1.1711711711711712,0.0624480064222576,,1.1711711711711712,-0.09349898944578298,,1.1711711711711712,-0.04839340923989821,,1.1711711711711712,0.05854561770030286,,1.1711711711711712,0.01966454375172114,,1.1711711711711712,-0.024145914280774353,,1.1711711711711712,0.009387385213718664,,1.1711711711711712,0.05058353224779221
,1.1751751751751751,0.06266150388011146,,1.1751751751751751,-0.09381864411055488,,1.1751751751751751,-0.048558856792855126,,1.1751751751751751,0.058745773658252606,,1.1751751751751751,0.019731772961128734,,1.1751751751751751,-0.024228464415067597,,1.1751751751751751,0.009419478838380948,,1.1751751751751751,0.050756467400776106
,1.179179179179179,0.06287500133796532,,1.179179179179179,-0.09413829877532678,,1.179179179179179,-0.04872430434581204,,1.179179179179179,0.058945929616202354,,1.179179179179179,0.019799002170536324,,1.179179179179179,-0.02431101454936084,,1.179179179179179,0.009451572463043234,,1.179179179179179,0.05092940255376001
,1.183183183183183,0.0630884987958192,,1.183183183183183,-0.09445795344009869,,1.183183183183183,-0.04888975189876895,,1.183183183183183,0.0591460855741521,,1.183183183183183,0.019866231379943918,,1.183183183183183,-0.024393564683654084,,1.183183183183183,0.00948366608770552,,1.183183183183183,0.05110233770674391
,1.1871871871871873,0.06330199625367308,,1.1871871871871873,-0.09477760810487063,,1.1871871871871873,-0.04905519945172589,,1.1871871871871873,0.05934624153210188,,1.1871871871871873,0.019933460589351516,,1.1871871871871873,-0.02447611481794734,,1.1871871871871873,0.009515759712367807,,1.1871871871871873,0.051275272859727834
,1.1911911911911912,0.06351549371152695,,1.1911911911911912,-0.09509726276964252,,1.1911911911911912,-0.049220647004682795,,1.1911911911911912,0.059546397490051625,,1.1911911911911912,0.02000068979875911,,1.1911911911911912,-0.024558664952240582,,1.1911911911911912,0.009547853337030093,,1.1911911911911912,0.05144820801271174
,1.1951951951951951,0.06372899116938083,,1.1951951951951951,-0.09541691743441442,,1.1951951951951951,-0.04938609455763971,,1.1951951951951951,0.05974655344800137,,1.1951951951951951,0.0200679190081667,,1.1951951951951951,-0.024641215086533826,,1.1951951951951951,0.00957994696169238,,1.1951951951951951,0.05162114316569563
,1.199199199199199,0.06394248862723469,,1.199199199199199,-0.09573657209918632,,1.199199199199199,-0.049551542110596626,,1.199199199199199,0.05994670940595112,,1.199199199199199,0.020135148217574294,,1.199199199199199,-0.02472376522082707,,1.199199199199199,0.009612040586354663,,1.199199199199199,0.051794078318679534
,1.203203203203203,0.06415598608508856,,1.203203203203203,-0.09605622676395822,,1.203203203203203,-0.049716989663553535,,1.203203203203203,0.06014686536390087,,1.203203203203203,0.020202377426981884,,1.203203203203203,-0.024806315355120314,,1.203203203203203,0.009644134211016949,,1.203203203203203,0.05196701347166344
,1.2072072072072073,0.06436948354294245,,1.2072072072072073,-0.09637588142873016,,1.2072072072072073,-0.04988243721651047,,1.2072072072072073,0.060347021321850644,,1.2072072072072073,0.020269606636389485,,1.2072072072072073,-0.024888865489413565,,1.2072072072072073,0.009676227835679238,,1.2072072072072073,0.05213994862464736
,1.2112112112112112,0.06458298100079632,,1.2112112112112112,-0.09669553609350205,,1.2112112112112112,-0.05004788476946738,,1.2112112112112112,0.06054717727980039,,1.2112112112112112,0.020336835845797076,,1.2112112112112112,-0.02497141562370681,,1.2112112112112112,0.009708321460341524,,1.2112112112112112,0.052312883777631256
,1.2152152152152151,0.06479647845865018,,1.2152152152152151,-0.09701519075827396,,1.2152152152152151,-0.050213332322424295,,1.2152152152152151,0.06074733323775014,,1.2152152152152151,0.02040406505520467,,1.2152152152152151,-0.025053965758000053,,1.2152152152152151,0.009740415085003808,,1.2152152152152151,0.05248581893061516
,1.219219219219219,0.06500997591650405,,1.219219219219219,-0.09733484542304587,,1.219219219219219,-0.05037877987538121,,1.219219219219219,0.06094748919569989,,1.219219219219219,0.02047129426461226,,1.219219219219219,-0.025136515892293296,,1.219219219219219,0.009772508709666094,,1.219219219219219,0.05265875408359906
,1.2232232232232234,0.06522347337435794,,1.2232232232232234,-0.0976545000878178,,1.2232232232232234,-0.05054422742833814,,1.2232232232232234,0.061147645153649656,,1.2232232232232234,0.02053852347401986,,1.2232232232232234,-0.02521906602658655,,1.2232232232232234,0.009804602334328383,,1.2232232232232234,0.052831689236582983
,1.2272272272272273,0.06543697083221181,,1.2272272272272273,-0.09797415475258969,,1.2272272272272273,-0.050709674981295055,,1.2272272272272273,0.06134780111159941,,1.2272272272272273,0.02060575268342745,,1.2272272272272273,-0.025301616160879795,,1.2272272272272273,0.009836695958990668,,1.2272272272272273,0.05300462438956688
,1.2312312312312312,0.06565046829006567,,1.2312312312312312,-0.0982938094173616,,1.2312312312312312,-0.050875122534251964,,1.2312312312312312,0.06154795706954916,,1.2312312312312312,0.020672981892835045,,1.2312312312312312,-0.02538416629517304,,1.2312312312312312,0.009868789583652953,,1.2312312312312312,0.05317755954255078
,1.2352352352352352,0.06586396574791954,,1.2352352352352352,-0.09861346408213349,,1.2352352352352352,-0.05104057008720888,,1.2352352352352352,0.061748113027498906,,1.2352352352352352,0.020740211102242636,,1.2352352352352352,-0.025466716429466282,,1.2352352352352352,0.00990088320831524,,1.2352352352352352,0.053350494695534684
,1.239239239239239,0.06607746320577342,,1.239239239239239,-0.0989331187469054,,1.239239239239239,-0.051206017640165795,,1.239239239239239,0.061948268985448654,,1.239239239239239,0.02080744031165023,,1.239239239239239,-0.025549266563759526,,1.239239239239239,0.009932976832977523,,1.239239239239239,0.053523429848518586
,1.2432432432432434,0.0662909606636273,,1.2432432432432434,-0.09925277341167733,,1.2432432432432434,-0.051371465193122724,,1.2432432432432434,0.06214842494339842,,1.2432432432432434,0.020874669521057827,,1.2432432432432434,-0.025631816698052777,,1.2432432432432434,0.009965070457639813,,1.2432432432432434,0.0536963650015025
,1.2472472472472473,0.06650445812148117,,1.2472472472472473,-0.09957242807644923,,1.2472472472472473,-0.05153691274607964,,1.2472472472472473,0.06234858090134818,,1.2472472472472473,0.02094189873046542,,1.2472472472472473,-0.02571436683234602,,1.2472472472472473,0.009997164082302099,,1.2472472472472473,0.053869300154486405
,1.2512512512512513,0.06671795557933503,,1.2512512512512513,-0.09989208274122113,,1.2512512512512513,-0.05170236029903655,,1.2512512512512513,0.06254873685929792,,1.2512512512512513,0.02100912793987301,,1.2512512512512513,-0.025796916966639265,,1.2512512512512513,0.010029257706964384,,1.2512512512512513,0.05404223530747031
,1.2552552552552552,0.0669314530371889,,1.2552552552552552,-0.10021173740599304,,1.2552552552552552,-0.051867807851993464,,1.2552552552552552,0.06274889281724767,,1.2552552552552552,0.021076357149280606,,1.2552552552552552,-0.02587946710093251,,1.2552552552552552,0.010061351331626668,,1.2552552552552552,0.05421517046045421
,1.259259259259259,0.06714495049504277,,1.259259259259259,-0.10053139207076493,,1.259259259259259,-0.05203325540495038,,1.259259259259259,0.06294904877519741,,1.259259259259259,0.021143586358688196,,1.259259259259259,-0.025962017235225752,,1.259259259259259,0.010093444956288954,,1.259259259259259,0.05438810561343811
,1.2632632632632634,0.06735844795289667,,1.2632632632632634,-0.10085104673553687,,1.2632632632632634,-0.05219870295790731,,1.2632632632632634,0.0631492047331472,,1.2632632632632634,0.021210815568095797,,1.2632632632632634,-0.026044567369519007,,1.2632632632632634,0.010125538580951244,,1.2632632632632634,0.05456104076642203
,1.2672672672672673,0.06757194541075053,,1.2672672672672673,-0.10117070140030877,,1.2672672672672673,-0.052364150510864224,,1.2672672672672673,0.06334936069109694,,1.2672672672672673,0.021278044777503387,,1.2672672672672673,-0.02612711750381225,,1.2672672672672673,0.010157632205613528,,1.2672672672672673,0.05473397591940593
,1.2712712712712713,0.0677854428686044,,1.2712712712712713,-0.10149035606508067,,1.2712712712712713,-0.05252959806382113,,1.2712712712712713,0.06354951664904669,,1.2712712712712713,0.02134527398691098,,1.2712712712712713,-0.026209667638105495,,1.2712712712712713,0.010189725830275814,,1.2712712712712713,0.05490691107238983
,1.2752752752752752,0.06799894032645826,,1.2752752752752752,-0.10181001072985257,,1.2752752752752752,-0.05269504561677805,,1.2752752752752752,0.06374967260699643,,1.2752752752752752,0.021412503196318572,,1.2752752752752752,-0.02629221777239874,,1.2752752752752752,0.0102218194549381,,1.2752752752752752,0.055079846225373735
,1.279279279279279,0.06821243778431213,,1.279279279279279,-0.10212966539462447,,1.279279279279279,-0.052860493169734964,,1.279279279279279,0.06394982856494619,,1.279279279279279,0.021479732405726166,,1.279279279279279,-0.026374767906691982,,1.279279279279279,0.010253913079600383,,1.279279279279279,0.05525278137835763
,1.2832832832832834,0.06842593524216602,,1.2832832832832834,-0.1024493200593964,,1.2832832832832834,-0.05302594072269189,,1.2832832832832834,0.06414998452289596,,1.2832832832832834,0.021546961615133763,,1.2832832832832834,-0.026457318040985233,,1.2832832832832834,0.010286006704262673,,1.2832832832832834,0.055425716531341554
,1.2872872872872874,0.06863943270001989,,1.2872872872872874,-0.10276897472416831,,1.2872872872872874,-0.05319138827564881,,1.2872872872872874,0.06435014048084571,,1.2872872872872874,0.021614190824541357,,1.2872872872872874,-0.026539868175278477,,1.2872872872872874,0.010318100328924959,,1.2872872872872874,0.055598651684325456
,1.2912912912912913,0.06885293015787376,,1.2912912912912913,-0.10308862938894021,,1.2912912912912913,-0.05335683582860572,,1.2912912912912913,0.06455029643879545,,1.2912912912912913,0.021681420033948948,,1.2912912912912913,-0.02662241830957172,,1.2912912912912913,0.010350193953587244,,1.2912912912912913,0.05577158683730936
,1.2952952952952952,0.06906642761572762,,1.2952952952952952,-0.10340828405371211,,1.2952952952952952,-0.05352228338156263,,1.2952952952952952,0.0647504523967452,,1.2952952952952952,0.02174864924335654,,1.2952952952952952,-0.026704968443864965,,1.2952952952952952,0.010382287578249529,,1.2952952952952952,0.055944521990293254
,1.299299299299299,0.0692799250735815,,1.299299299299299,-0.10372793871848401,,1.299299299299299,-0.05368773093451955,,1.299299299299299,0.06495060835469495,,1.299299299299299,0.021815878452764132,,1.299299299299299,-0.02678751857815821,,1.299299299299299,0.010414381202911814,,1.299299299299299,0.05611745714327716
,1.3033033033033035,0.06949342253143538,,1.3033033033033035,-0.10404759338325595,,1.3033033033033035,-0.05385317848747648,,1.3033033033033035,0.06515076431264473,,1.3033033033033035,0.021883107662171733,,1.3033033033033035,-0.026870068712451463,,1.3033033033033035,0.010446474827574104,,1.3033033033033035,0.05629039229626108
,1.3073073073073074,0.06970691998928925,,1.3073073073073074,-0.10436724804802784,,1.3073073073073074,-0.05401862604043339,,1.3073073073073074,0.06535092027059447,,1.3073073073073074,0.021950336871579323,,1.3073073073073074,-0.026952618846744707,,1.3073073073073074,0.010478568452236388,,1.3073073073073074,0.05646332744924498
,1.3113113113113113,0.06992041744714311,,1.3113113113113113,-0.10468690271279975,,1.3113113113113113,-0.0541840735933903,,1.3113113113113113,0.06555107622854422,,1.3113113113113113,0.022017566080986917,,1.3113113113113113,-0.02703516898103795,,1.3113113113113113,0.010510662076898674,,1.3113113113113113,0.05663626260222888
,1.3153153153153152,0.07013391490499699,,1.3153153153153152,-0.10500655737757164,,1.3153153153153152,-0.05434952114634722,,1.3153153153153152,0.06575123218649397,,1.3153153153153152,0.022084795290394508,,1.3153153153153152,-0.027117719115331194,,1.3153153153153152,0.01054275570156096,,1.3153153153153152,0.05680919775521278
,1.3193193193193191,0.07034741236285084,,1.3193193193193191,-0.10532621204234355,,1.3193193193193191,-0.05451496869930413,,1.3193193193193191,0.06595138814444372,,1.3193193193193191,0.022152024499802102,,1.3193193193193191,-0.02720026924962444,,1.3193193193193191,0.010574849326223245,,1.3193193193193191,0.05698213290819668
,1.3233233233233235,0.07056090982070475,,1.3233233233233235,-0.10564586670711548,,1.3233233233233235,-0.05468041625226106,,1.3233233233233235,0.06615154410239349,,1.3233233233233235,0.0222192537092097,,1.3233233233233235,-0.02728281938391769,,1.3233233233233235,0.010606942950885533,,1.3233233233233235,0.057155068061180606
,1.3273273273273274,0.0707744072785586,,1.3273273273273274,-0.10596552137188739,,1.3273273273273274,-0.05484586380521798,,1.3273273273273274,0.06635170006034324,,1.3273273273273274,0.022286482918617293,,1.3273273273273274,-0.027365369518210933,,1.3273273273273274,0.010639036575547819,,1.3273273273273274,0.0573280032141645
,1.3313313313313313,0.07098790473641248,,1.3313313313313313,-0.10628517603665928,,1.3313313313313313,-0.055011311358174886,,1.3313313313313313,0.06655185601829298,,1.3313313313313313,0.022353712128024884,,1.3313313313313313,-0.027447919652504177,,1.3313313313313313,0.010671130200210105,,1.3313313313313313,0.0575009383671484
,1.3353353353353352,0.07120140219426635,,1.3353353353353352,-0.10660483070143119,,1.3353353353353352,-0.0551767589111318,,1.3353353353353352,0.06675201197624274,,1.3353353353353352,0.022420941337432478,,1.3353353353353352,-0.02753046978679742,,1.3353353353353352,0.010703223824872389,,1.3353353353353352,0.057673873520132306
,1.3393393393393391,0.07141489965212021,,1.3393393393393391,-0.10692448536620308,,1.3393393393393391,-0.05534220646408872,,1.3393393393393391,0.06695216793419248,,1.3393393393393391,0.022488170546840068,,1.3393393393393391,-0.027613019921090665,,1.3393393393393391,0.010735317449534675,,1.3393393393393391,0.05784680867311621
,1.3433433433433435,0.0716283971099741,,1.3433433433433435,-0.10724414003097502,,1.3433433433433435,-0.055507654017045646,,1.3433433433433435,0.06715232389214226,,1.3433433433433435,0.02255539975624767,,1.3433433433433435,-0.02769557005538392,,1.3433433433433435,0.010767411074196964,,1.3433433433433435,0.05801974382610013
,1.3473473473473474,0.07184189456782797,,1.3473473473473474,-0.10756379469574692,,1.3473473473473474,-0.05567310157000256,,1.3473473473473474,0.067352479850092,,1.3473473473473474,0.02262262896565526,,1.3473473473473474,-0.027778120189677163,,1.3473473473473474,0.010799504698859248,,1.3473473473473474,0.05819267897908403
,1.3513513513513513,0.07205539202568184,,1.3513513513513513,-0.10788344936051882,,1.3513513513513513,-0.05583854912295947,,1.3513513513513513,0.06755263580804176,,1.3513513513513513,0.022689858175062853,,1.3513513513513513,-0.027860670323970407,,1.3513513513513513,0.010831598323521534,,1.3513513513513513,0.05836561413206793
,1.3553553553553552,0.0722688894835357,,1.3553553553553552,-0.10820310402529072,,1.3553553553553552,-0.056003996675916386,,1.3553553553553552,0.0677527917659915,,1.3553553553553552,0.022757087384470444,,1.3553553553553552,-0.02794322045826365,,1.3553553553553552,0.01086369194818382,,1.3553553553553552,0.05853854928505183
,1.3593593593593591,0.07248238694138957,,1.3593593593593591,-0.10852275869006263,,1.3593593593593591,-0.0561694442288733,,1.3593593593593591,0.06795294772394125,,1.3593593593593591,0.022824316593878038,,1.3593593593593591,-0.028025770592556894,,1.3593593593593591,0.010895785572846105,,1.3593593593593591,0.058711484438035734
,1.3633633633633635,0.07269588439924346,,1.3633633633633635,-0.10884241335483456,,1.3633633633633635,-0.05633489178183023,,1.3633633633633635,0.06815310368189102,,1.3633633633633635,0.02289154580328564,,1.3633633633633635,-0.028108320726850145,,1.3633633633633635,0.010927879197508393,,1.3633633633633635,0.05888441959101965
,1.3673673673673674,0.07290938185709733,,1.3673673673673674,-0.10916206801960646,,1.3673673673673674,-0.056500339334787146,,1.3673673673673674,0.06835325963984078,,1.3673673673673674,0.02295877501269323,,1.3673673673673674,-0.02819087086114339,,1.3673673673673674,0.010959972822170679,,1.3673673673673674,0.05905735474400355
,1.3713713713713713,0.07312287931495119,,1.3713713713713713,-0.10948172268437836,,1.3713713713713713,-0.056665786887744055,,1.3713713713713713,0.06855341559779052,,1.3713713713713713,0.02302600422210082,,1.3713713713713713,-0.028273420995436633,,1.3713713713713713,0.010992066446832965,,1.3713713713713713,0.059230289896987455
,1.3753753753753752,0.07333637677280506,,1.3753753753753752,-0.10980137734915026,,1.3753753753753752,-0.05683123444070097,,1.3753753753753752,0.06875357155574027,,1.3753753753753752,0.023093233431508414,,1.3753753753753752,-0.028355971129729877,,1.3753753753753752,0.011024160071495249,,1.3753753753753752,0.05940322504997136
,1.3793793793793792,0.07354987423065894,,1.3793793793793792,-0.11012103201392216,,1.3793793793793792,-0.056996681993657886,,1.3793793793793792,0.06895372751369001,,1.3793793793793792,0.023160462640916004,,1.3793793793793792,-0.02843852126402312,,1.3793793793793792,0.011056253696157535,,1.3793793793793792,0.05957616020295526
,1.3833833833833835,0.07376337168851282,,1.3833833833833835,-0.1104406866786941,,1.3833833833833835,-0.057162129546614815,,1.3833833833833835,0.0691538834716398,,1.3833833833833835,0.023227691850323605,,1.3833833833833835,-0.028521071398316375,,1.3833833833833835,0.011088347320819824,,1.3833833833833835,0.059749095355939176
,1.3873873873873874,0.07397686914636668,,1.3873873873873874,-0.11076034134346599,,1.3873873873873874,-0.05732757709957173,,1.3873873873873874,0.06935403942958954,,1.3873873873873874,0.0232949210597312,,1.3873873873873874,-0.02860362153260962,,1.3873873873873874,0.011120440945482108,,1.3873873873873874,0.05992203050892308
,1.3913913913913913,0.07419036660422056,,1.3913913913913913,-0.1110799960082379,,1.3913913913913913,-0.05749302465252864,,1.3913913913913913,0.06955419538753929,,1.3913913913913913,0.02336215026913879,,1.3913913913913913,-0.028686171666902863,,1.3913913913913913,0.011152534570144394,,1.3913913913913913,0.06009496566190698
,1.3953953953953953,0.07440386406207443,,1.3953953953953953,-0.1113996506730098,,1.3953953953953953,-0.057658472205485554,,1.3953953953953953,0.06975435134548903,,1.3953953953953953,0.02342937947854638,,1.3953953953953953,-0.028768721801196107,,1.3953953953953953,0.01118462819480668,,1.3953953953953953,0.06026790081489088
,1.3993993993993992,0.07461736151992829,,1.3993993993993992,-0.1117193053377817,,1.3993993993993992,-0.05782391975844247,,1.3993993993993992,0.06995450730343879,,1.3993993993993992,0.023496608687953974,,1.3993993993993992,-0.02885127193548935,,1.3993993993993992,0.011216721819468966,,1.3993993993993992,0.06044083596787478
,1.4034034034034035,0.07483085897778219,,1.4034034034034035,-0.11203896000255363,,1.4034034034034035,-0.0579893673113994,,1.4034034034034035,0.07015466326138856,,1.4034034034034035,0.023563837897361575,,1.4034034034034035,-0.0289338220697826,,1.4034034034034035,0.011248815444131253,,1.4034034034034035,0.0606137711208587
,1.4074074074074074,0.07504435643563605,,1.4074074074074074,-0.11235861466732554,,1.4074074074074074,-0.058154814864356315,,1.4074074074074074,0.07035481921933831,,1.4074074074074074,0.023631067106769165,,1.4074074074074074,-0.029016372204075845,,1.4074074074074074,0.011280909068793539,,1.4074074074074074,0.060786706273842604
,1.4114114114114114,0.07525785389348992,,1.4114114114114114,-0.11267826933209743,,1.4114114114114114,-0.05832026241731322,,1.4114114114114114,0.07055497517728805,,1.4114114114114114,0.02369829631617676,,1.4114114114114114,-0.02909892233836909,,1.4114114114114114,0.011313002693455825,,1.4114114114114114,0.06095964142682651
,1.4154154154154153,0.07547135135134378,,1.4154154154154153,-0.11299792399686934,,1.4154154154154153,-0.05848570997027014,,1.4154154154154153,0.0707551311352378,,1.4154154154154153,0.02376552552558435,,1.4154154154154153,-0.029181472472662333,,1.4154154154154153,0.011345096318118109,,1.4154154154154153,0.0611325765798104
,1.4194194194194192,0.07568484880919765,,1.4194194194194192,-0.11331757866164123,,1.4194194194194192,-0.058651157523227054,,1.4194194194194192,0.07095528709318755,,1.4194194194194192,0.02383275473499194,,1.4194194194194192,-0.029264022606955577,,1.4194194194194192,0.011377189942780395,,1.4194194194194192,0.061305511732794304
,1.4234234234234235,0.07589834626705154,,1.4234234234234235,-0.11363723332641316,,1.4234234234234235,-0.058816605076183984,,1.4234234234234235,0.07115544305113733,,1.4234234234234235,0.02389998394439954,,1.4234234234234235,-0.02934657274124883,,1.4234234234234235,0.011409283567442684,,1.4234234234234235,0.06147844688577823
,1.4274274274274275,0.07611184372490541,,1.4274274274274275,-0.11395688799118507,,1.4274274274274275,-0.0589820526291409,,1.4274274274274275,0.07135559900908707,,1.4274274274274275,0.023967213153807135,,1.4274274274274275,-0.029429122875542075,,1.4274274274274275,0.01144137719210497,,1.4274274274274275,0.06165138203876213
,1.4314314314314314,0.07632534118275927,,1.4314314314314314,-0.11427654265595698,,1.4314314314314314,-0.05914750018209781,,1.4314314314314314,0.07155575496703682,,1.4314314314314314,0.024034442363214725,,1.4314314314314314,-0.02951167300983532,,1.4314314314314314,0.011473470816767254,,1.4314314314314314,0.061824317191746025
,1.4354354354354353,0.07653883864061314,,1.4354354354354353,-0.11459619732072887,,1.4354354354354353,-0.05931294773505472,,1.4354354354354353,0.07175591092498657,,1.4354354354354353,0.02410167157262232,,1.4354354354354353,-0.029594223144128563,,1.4354354354354353,0.01150556444142954,,1.4354354354354353,0.06199725234472993
,1.4394394394394392,0.07675233609846702,,1.4394394394394392,-0.11491585198550078,,1.4394394394394392,-0.05947839528801164,,1.4394394394394392,0.07195606688293632,,1.4394394394394392,0.02416890078202991,,1.4394394394394392,-0.029676773278421806,,1.4394394394394392,0.011537658066091826,,1.4394394394394392,0.06217018749771383
,1.4434434434434436,0.0769658335563209,,1.4434434434434436,-0.11523550665027271,,1.4434434434434436,-0.05964384284096857,,1.4434434434434436,0.07215622284088609,,1.4434434434434436,0.02423612999143751,,1.4434434434434436,-0.029759323412715057,,1.4434434434434436,0.011569751690754113,,1.4434434434434436,0.06234312265069775
,1.4474474474474475,0.07717933101417478,,1.4474474474474475,-0.1155551613150446,,1.4474474474474475,-0.059809290393925484,,1.4474474474474475,0.07235637879883584,,1.4474474474474475,0.0243033592008451,,1.4474474474474475,-0.0298418735470083,,1.4474474474474475,0.011601845315416399,,1.4474474474474475,0.06251605780368165
,1.4514514514514514,0.07739282847202864,,1.4514514514514514,-0.11587481597981651,,1.4514514514514514,-0.0599747379468824,,1.4514514514514514,0.07255653475678558,,1.4514514514514514,0.024370588410252695,,1.4514514514514514,-0.029924423681301545,,1.4514514514514514,0.011633938940078685,,1.4514514514514514,0.06268899295666555
,1.4554554554554553,0.07760632592988251,,1.4554554554554553,-0.1161944706445884,,1.4554554554554553,-0.06014018549983931,,1.4554554554554553,0.07275669071473534,,1.4554554554554553,0.024437817619660285,,1.4554554554554553,-0.03000697381559479,,1.4554554554554553,0.011666032564740969,,1.4554554554554553,0.06286192810964945
,1.4594594594594597,0.0778198233877364,,1.4594594594594597,-0.11651412530936034,,1.4594594594594597,-0.06030563305279624,,1.4594594594594597,0.07295684667268511,,1.4594594594594597,0.024505046829067886,,1.4594594594594597,-0.030089523949888043,,1.4594594594594597,0.011698126189403258,,1.4594594594594597,0.06303486326263337
,1.4634634634634636,0.07803332084559027,,1.4634634634634636,-0.11683377997413225,,1.4634634634634636,-0.06047108060575315,,1.4634634634634636,0.07315700263063486,,1.4634634634634636,0.024572276038475477,,1.4634634634634636,-0.030172074084181287,,1.4634634634634636,0.011730219814065544,,1.4634634634634636,0.06320779841561727
,1.4674674674674675,0.07824681830344413,,1.4674674674674675,-0.11715343463890415,,1.4674674674674675,-0.06063652815871007,,1.4674674674674675,0.0733571585885846,,1.4674674674674675,0.02463950524788307,,1.4674674674674675,-0.03025462421847453,,1.4674674674674675,0.01176231343872783,,1.4674674674674675,0.06338073356860117
,1.4714714714714714,0.078460315761298,,1.4714714714714714,-0.11747308930367605,,1.4714714714714714,-0.06080197571166698,,1.4714714714714714,0.07355731454653436,,1.4714714714714714,0.02470673445729066,,1.4714714714714714,-0.030337174352767775,,1.4714714714714714,0.011794407063390114,,1.4714714714714714,0.06355366872158508
,1.4754754754754753,0.07867381321915186,,1.4754754754754753,-0.11779274396844795,,1.4754754754754753,-0.06096742326462389,,1.4754754754754753,0.0737574705044841,,1.4754754754754753,0.024773963666698255,,1.4754754754754753,-0.03041972448706102,,1.4754754754754753,0.0118265006880524,,1.4754754754754753,0.06372660387456898
,1.4794794794794797,0.07888731067700576,,1.4794794794794797,-0.11811239863321989,,1.4794794794794797,-0.06113287081758083,,1.4794794794794797,0.07395762646243387,,1.4794794794794797,0.024841192876105853,,1.4794794794794797,-0.03050227462135427,,1.4794794794794797,0.01185859431271469,,1.4794794794794797,0.0638995390275529
,1.4834834834834836,0.07910080813485962,,1.4834834834834836,-0.11843205329799178,,1.4834834834834836,-0.06129831837053774,,1.4834834834834836,0.07415778242038362,,1.4834834834834836,0.024908422085513447,,1.4834834834834836,-0.030584824755647513,,1.4834834834834836,0.011890687937376973,,1.4834834834834836,0.0640724741805368
,1.4874874874874875,0.07931430559271349,,1.4874874874874875,-0.11875170796276369,,1.4874874874874875,-0.06146376592349465,,1.4874874874874875,0.07435793837833338,,1.4874874874874875,0.024975651294921037,,1.4874874874874875,-0.030667374889940757,,1.4874874874874875,0.01192278156203926,,1.4874874874874875,0.0642454093335207
,1.4914914914914914,0.07952780305056736,,1.4914914914914914,-0.11907136262753558,,1.4914914914914914,-0.06162921347645157,,1.4914914914914914,0.07455809433628312,,1.4914914914914914,0.02504288050432863,,1.4914914914914914,-0.030749925024234,,1.4914914914914914,0.011954875186701545,,1.4914914914914914,0.0644183444865046
,1.4954954954954953,0.07974130050842122,,1.4954954954954953,-0.11939101729230749,,1.4954954954954953,-0.061794661029408476,,1.4954954954954953,0.07475825029423287,,1.4954954954954953,0.02511010971373622,,1.4954954954954953,-0.030832475158527245,,1.4954954954954953,0.01198696881136383,,1.4954954954954953,0.0645912796394885
,1.4994994994994997,0.07995479796627511,,1.4994994994994997,-0.11971067195707942,,1.4994994994994997,-0.06196010858236541,,1.4994994994994997,0.07495840625218264,,1.4994994994994997,0.025177338923143822,,1.4994994994994997,-0.0309150252928205,,1.4994994994994997,0.012019062436026118,,1.4994994994994997,0.06476421479247242
,1.5035035035035036,0.08016829542412898,,1.5035035035035036,-0.12003032662185133,,1.5035035035035036,-0.06212555613532232,,1.5035035035035036,0.07515856221013238,,1.5035035035035036,0.025244568132551413,,1.5035035035035036,-0.030997575427113743,,1.5035035035035036,0.012051156060688404,,1.5035035035035036,0.06493714994545632
,1.5075075075075075,0.08038179288198286,,1.5075075075075075,-0.12034998128662322,,1.5075075075075075,-0.06229100368827924,,1.5075075075075075,0.07535871816808214,,1.5075075075075075,0.025311797341959007,,1.5075075075075075,-0.031080125561406987,,1.5075075075075075,0.01208324968535069,,1.5075075075075075,0.06511008509844023
,1.5115115115115114,0.08059529033983671,,1.5115115115115114,-0.12066963595139513,,1.5115115115115114,-0.06245645124123615,,1.5115115115115114,0.07555887412603189,,1.5115115115115114,0.025379026551366597,,1.5115115115115114,-0.03116267569570023,,1.5115115115115114,0.012115343310012974,,1.5115115115115114,0.06528302025142413
,1.5155155155155153,0.08080878779769059,,1.5155155155155153,-0.12098929061616702,,1.5155155155155153,-0.06262189879419307,,1.5155155155155153,0.07575903008398163,,1.5155155155155153,0.02544625576077419,,1.5155155155155153,-0.031245225829993475,,1.5155155155155153,0.01214743693467526,,1.5155155155155153,0.06545595540440803
,1.5195195195195197,0.08102228525554447,,1.5195195195195197,-0.12130894528093895,,1.5195195195195197,-0.06278734634715,,1.5195195195195197,0.0759591860419314,,1.5195195195195197,0.02551348497018179,,1.5195195195195197,-0.03132777596428673,,1.5195195195195197,0.01217953055933755,,1.5195195195195197,0.06562889055739195
,1.5235235235235236,0.08123578271339835,,1.5235235235235236,-0.12162859994571086,,1.5235235235235236,-0.06295279390010691,,1.5235235235235236,0.07615934199988116,,1.5235235235235236,0.025580714179589382,,1.5235235235235236,-0.03141032609857997,,1.5235235235235236,0.012211624183999834,,1.5235235235235236,0.06580182571037585
,1.5275275275275275,0.0814492801712522,,1.5275275275275275,-0.12194825461048275,,1.5275275275275275,-0.06311824145306381,,1.5275275275275275,0.07635949795783091,,1.5275275275275275,0.025647943388996973,,1.5275275275275275,-0.03149287623287322,,1.5275275275275275,0.01224371780866212,,1.5275275275275275,0.06597476086335975
,1.5315315315315314,0.08166277762910608,,1.5315315315315314,-0.12226790927525466,,1.5315315315315314,-0.06328368900602073,,1.5315315315315314,0.07655965391578065,,1.5315315315315314,0.025715172598404567,,1.5315315315315314,-0.03157542636716646,,1.5315315315315314,0.012275811433324405,,1.5315315315315314,0.06614769601634365
,1.5355355355355353,0.08187627508695995,,1.5355355355355353,-0.12258756394002655,,1.5355355355355353,-0.06344913655897765,,1.5355355355355353,0.0767598098737304,,1.5355355355355353,0.025782401807812157,,1.5355355355355353,-0.031657976501459704,,1.5355355355355353,0.01230790505798669,,1.5355355355355353,0.06632063116932756
,1.5395395395395397,0.08208977254481384,,1.5395395395395397,-0.1229072186047985,,1.5395395395395397,-0.06361458411193457,,1.5395395395395397,0.07695996583168017,,1.5395395395395397,0.025849631017219758,,1.5395395395395397,-0.031740526635752955,,1.5395395395395397,0.012339998682648979,,1.5395395395395397,0.06649356632231147
,1.5435435435435436,0.0823032700026677,,1.5435435435435436,-0.1232268732695704,,1.5435435435435436,-0.06378003166489149,,1.5435435435435436,0.07716012178962992,,1.5435435435435436,0.02591686022662735,,1.5435435435435436,-0.0318230767700462,,1.5435435435435436,0.012372092307311264,,1.5435435435435436,0.06666650147529538
,1.5475475475475475,0.08251676746052157,,1.5475475475475475,-0.1235465279343423,,1.5475475475475475,-0.0639454792178484,,1.5475475475475475,0.07736027774757967,,1.5475475475475475,0.025984089436034943,,1.5475475475475475,-0.03190562690433944,,1.5475475475475475,0.01240418593197355,,1.5475475475475475,0.06683943662827928
,1.5515515515515514,0.08273026491837544,,1.5515515515515514,-0.1238661825991142,,1.5515515515515514,-0.06411092677080532,,1.5515515515515514,0.07756043370552942,,1.5515515515515514,0.026051318645442533,,1.5515515515515514,-0.03198817703863269,,1.5515515515515514,0.012436279556635834,,1.5515515515515514,0.06701237178126318
,1.5555555555555554,0.0829437623762293,,1.5555555555555554,-0.1241858372638861,,1.5555555555555554,-0.06427637432376224,,1.5555555555555554,0.07776058966347917,,1.5555555555555554,0.026118547854850127,,1.5555555555555554,-0.03207072717292593,,1.5555555555555554,0.01246837318129812,,1.5555555555555554,0.06718530693424708
,1.5595595595595597,0.0831572598340832,,1.5595595595595597,-0.12450549192865804,,1.5595595595595597,-0.06444182187671917,,1.5595595595595597,0.07796074562142893,,1.5595595595595597,0.026185777064257725,,1.5595595595595597,-0.03215327730721918,,1.5595595595595597,0.01250046680596041,,1.5595595595595597,0.067358242087231
,1.5635635635635636,0.08337075729193706,,1.5635635635635636,-0.12482514659342993,,1.5635635635635636,-0.06460726942967608,,1.5635635635635636,0.07816090157937869,,1.5635635635635636,0.02625300627366532,,1.5635635635635636,-0.032235827441512425,,1.5635635635635636,0.012532560430622694,,1.5635635635635636,0.0675311772402149
,1.5675675675675675,0.08358425474979093,,1.5675675675675675,-0.12514480125820182,,1.5675675675675675,-0.06477271698263298,,1.5675675675675675,0.07836105753732844,,1.5675675675675675,0.02632023548307291,,1.5675675675675675,-0.03231837757580567,,1.5675675675675675,0.01256465405528498,,1.5675675675675675,0.0677041123931988
,1.5715715715715715,0.0837977522076448,,1.5715715715715715,-0.12546445592297373,,1.5715715715715715,-0.0649381645355899,,1.5715715715715715,0.07856121349527818,,1.5715715715715715,0.026387464692480503,,1.5715715715715715,-0.03240092771009891,,1.5715715715715715,0.012596747679947265,,1.5715715715715715,0.0678770475461827
,1.5755755755755754,0.08401124966549867,,1.5755755755755754,-0.12578411058774563,,1.5755755755755754,-0.06510361208854681,,1.5755755755755754,0.07876136945322794,,1.5755755755755754,0.026454693901888093,,1.5755755755755754,-0.03248347784439216,,1.5755755755755754,0.01262884130460955,,1.5755755755755754,0.06804998269916661
,1.5795795795795797,0.08422474712335255,,1.5795795795795797,-0.12610376525251757,,1.5795795795795797,-0.06526905964150374,,1.5795795795795797,0.07896152541117771,,1.5795795795795797,0.026521923111295694,,1.5795795795795797,-0.032566027978685415,,1.5795795795795797,0.012660934929271839,,1.5795795795795797,0.06822291785215052
,1.5835835835835836,0.08443824458120643,,1.5835835835835836,-0.12642341991728948,,1.5835835835835836,-0.06543450719446066,,1.5835835835835836,0.07916168136912745,,1.5835835835835836,0.026589152320703285,,1.5835835835835836,-0.03264857811297866,,1.5835835835835836,0.012693028553934125,,1.5835835835835836,0.06839585300513443
,1.5875875875875876,0.08465174203906028,,1.5875875875875876,-0.12674307458206138,,1.5875875875875876,-0.06559995474741757,,1.5875875875875876,0.0793618373270772,,1.5875875875875876,0.02665638153011088,,1.5875875875875876,-0.0327311282472719,,1.5875875875875876,0.01272512217859641,,1.5875875875875876,0.06856878815811833
,1.5915915915915915,0.08486523949691416,,1.5915915915915915,-0.12706272924683326,,1.5915915915915915,-0.06576540230037449,,1.5915915915915915,0.07956199328502696,,1.5915915915915915,0.02672361073951847,,1.5915915915915915,-0.032813678381565146,,1.5915915915915915,0.012757215803258695,,1.5915915915915915,0.06874172331110223
,1.5955955955955954,0.08507873695476803,,1.5955955955955954,-0.12738238391160517,,1.5955955955955954,-0.0659308498533314,,1.5955955955955954,0.0797621492429767,,1.5955955955955954,0.026790839948926063,,1.5955955955955954,-0.03289622851585838,,1.5955955955955954,0.01278930942792098,,1.5955955955955954,0.06891465846408612
,1.5995995995995997,0.08529223441262192,,1.5995995995995997,-0.1277020385763771,,1.5995995995995997,-0.06609629740628833,,1.5995995995995997,0.07996230520092647,,1.5995995995995997,0.02685806915833366,,1.5995995995995997,-0.03297877865015164,,1.5995995995995997,0.01282140305258327,,1.5995995995995997,0.06908759361707005
,1.6036036036036037,0.08550573187047579,,1.6036036036036037,-0.128021693241149,,1.6036036036036037,-0.06626174495924525,,1.6036036036036037,0.08016246115887622,,1.6036036036036037,0.026925298367741254,,1.6036036036036037,-0.033061328784444885,,1.6036036036036037,0.012853496677245554,,1.6036036036036037,0.06926052877005395
,1.6076076076076076,0.08571922932832965,,1.6076076076076076,-0.12834134790592092,,1.6076076076076076,-0.06642719251220215,,1.6076076076076076,0.08036261711682596,,1.6076076076076076,0.026992527577148845,,1.6076076076076076,-0.03314387891873813,,1.6076076076076076,0.01288559030190784,,1.6076076076076076,0.06943346392303786
,1.6116116116116115,0.08593272678618352,,1.6116116116116115,-0.12866100257069282,,1.6116116116116115,-0.06659264006515907,,1.6116116116116115,0.08056277307477572,,1.6116116116116115,0.02705975678655644,,1.6116116116116115,-0.03322642905303137,,1.6116116116116115,0.012917683926570125,,1.6116116116116115,0.06960639907602174
,1.6156156156156154,0.08614622424403738,,1.6156156156156154,-0.1289806572354647,,1.6156156156156154,-0.06675808761811598,,1.6156156156156154,0.08076292903272547,,1.6156156156156154,0.02712698599596403,,1.6156156156156154,-0.03330897918732462,,1.6156156156156154,0.012949777551232411,,1.6156156156156154,0.06977933422900565
,1.6196196196196198,0.08635972170189128,,1.6196196196196198,-0.12930031190023664,,1.6196196196196198,-0.06692353517107291,,1.6196196196196198,0.08096308499067524,,1.6196196196196198,0.02719421520537163,,1.6196196196196198,-0.03339152932161787,,1.6196196196196198,0.012981871175894699,,1.6196196196196198,0.06995226938198958
,1.6236236236236237,0.08657321915974514,,1.6236236236236237,-0.12961996656500854,,1.6236236236236237,-0.06708898272402983,,1.6236236236236237,0.08116324094862498,,1.6236236236236237,0.02726144441477922,,1.6236236236236237,-0.03347407945591111,,1.6236236236236237,0.013013964800556985,,1.6236236236236237,0.07012520453497348
,1.6276276276276276,0.08678671661759901,,1.6276276276276276,-0.12993962122978045,,1.6276276276276276,-0.06725443027698674,,1.6276276276276276,0.08136339690657474,,1.6276276276276276,0.027328673624186815,,1.6276276276276276,-0.033556629590204355,,1.6276276276276276,0.01304605842521927,,1.6276276276276276,0.07029813968795737
,1.6316316316316315,0.08700021407545287,,1.6316316316316315,-0.13025927589455236,,1.6316316316316315,-0.06741987782994366,,1.6316316316316315,0.08156355286452449,,1.6316316316316315,0.027395902833594405,,1.6316316316316315,-0.0336391797244976,,1.6316316316316315,0.013078152049881555,,1.6316316316316315,0.07047107484094127
,1.6356356356356354,0.08721371153330675,,1.6356356356356354,-0.13057893055932424,,1.6356356356356354,-0.06758532538290057,,1.6356356356356354,0.08176370882247423,,1.6356356356356354,0.027463132043002,,1.6356356356356354,-0.03372172985879084,,1.6356356356356354,0.01311024567454384,,1.6356356356356354,0.07064400999392517
,1.6396396396396398,0.08742720899116063,,1.6396396396396398,-0.13089858522409617,,1.6396396396396398,-0.0677507729358575,,1.6396396396396398,0.081963864780424,,1.6396396396396398,0.027530361252409596,,1.6396396396396398,-0.033804279993084094,,1.6396396396396398,0.01314233929920613,,1.6396396396396398,0.0708169451469091
,1.6436436436436437,0.0876407064490145,,1.6436436436436437,-0.13121823988886808,,1.6436436436436437,-0.06791622048881442,,1.6436436436436437,0.08216402073837376,,1.6436436436436437,0.02759759046181719,,1.6436436436436437,-0.03388683012737734,,1.6436436436436437,0.013174432923868414,,1.6436436436436437,0.07098988029989299
,1.6476476476476476,0.08785420390686838,,1.6476476476476476,-0.13153789455363998,,1.6476476476476476,-0.06808166804177133,,1.6476476476476476,0.0823641766963235,,1.6476476476476476,0.02766481967122478,,1.6476476476476476,-0.03396938026167058,,1.6476476476476476,0.0132065265485307,,1.6476476476476476,0.07116281545287689
,1.6516516516516515,0.08806770136472224,,1.6516516516516515,-0.1318575492184119,,1.6516516516516515,-0.06824711559472824,,1.6516516516516515,0.08256433265427325,,1.6516516516516515,0.027732048880632375,,1.6516516516516515,-0.034051930395963825,,1.6516516516516515,0.013238620173192986,,1.6516516516516515,0.0713357506058608
,1.6556556556556554,0.08828119882257611,,1.6556556556556554,-0.1321772038831838,,1.6556556556556554,-0.06841256314768515,,1.6556556556556554,0.082764488612223,,1.6556556556556554,0.027799278090039965,,1.6556556556556554,-0.03413448053025707,,1.6556556556556554,0.013270713797855271,,1.6556556556556554,0.0715086857588447
,1.6596596596596598,0.08849469628043,,1.6596596596596598,-0.13249685854795573,,1.6596596596596598,-0.06857801070064208,,1.6596596596596598,0.08296464457017277,,1.6596596596596598,0.027866507299447566,,1.6596596596596598,-0.03421703066455033,,1.6596596596596598,0.013302807422517559,,1.6596596596596598,0.07168162091182861
,1.6636636636636637,0.08870819373828387,,1.6636636636636637,-0.1328165132127276,,1.6636636636636637,-0.068743458253599,,1.6636636636636637,0.08316480052812251,,1.6636636636636637,0.027933736508855157,,1.6636636636636637,-0.03429958079884357,,1.6636636636636637,0.013334901047179845,,1.6636636636636637,0.07185455606481252
,1.6676676676676676,0.08892169119613773,,1.6676676676676676,-0.13313616787749952,,1.6676676676676676,-0.06890890580655591,,1.6676676676676676,0.08336495648607227,,1.6676676676676676,0.02800096571826275,,1.6676676676676676,-0.034382130933136815,,1.6676676676676676,0.01336699467184213,,1.6676676676676676,0.07202749121779642
,1.6716716716716715,0.0891351886539916,,1.6716716716716715,-0.13345582254227142,,1.6716716716716715,-0.06907435335951283,,1.6716716716716715,0.08356511244402202,,1.6716716716716715,0.02806819492767034,,1.6716716716716715,-0.03446468106743006,,1.6716716716716715,0.013399088296504415,,1.6716716716716715,0.07220042637078032
,1.6756756756756754,0.08934868611184546,,1.6756756756756754,-0.13377547720704333,,1.6756756756756754,-0.06923980091246974,,1.6756756756756754,0.08376526840197177,,1.6756756756756754,0.028135424137077935,,1.6756756756756754,-0.0345472312017233,,1.6756756756756754,0.0134311819211667,,1.6756756756756754,0.07237336152376422
,1.6796796796796798,0.08956218356969936,,1.6796796796796798,-0.13409513187181527,,1.6796796796796798,-0.06940524846542667,,1.6796796796796798,0.08396542435992153,,1.6796796796796798,0.028202653346485536,,1.6796796796796798,-0.03462978133601655,,1.6796796796796798,0.01346327554582899,,1.6796796796796798,0.07254629667674814
,1.6836836836836837,0.08977568102755322,,1.6836836836836837,-0.13441478653658717,,1.6836836836836837,-0.06957069601838359,,1.6836836836836837,0.08416558031787129,,1.6836836836836837,0.028269882555893126,,1.6836836836836837,-0.0347123314703098,,1.6836836836836837,0.013495369170491274,,1.6836836836836837,0.07271923182973204
,1.6876876876876876,0.08998917848540709,,1.6876876876876876,-0.13473444120135905,,1.6876876876876876,-0.0697361435713405,,1.6876876876876876,0.08436573627582103,,1.6876876876876876,0.028337111765300717,,1.6876876876876876,-0.03479488160460304,,1.6876876876876876,0.01352746279515356,,1.6876876876876876,0.07289216698271594
,1.6916916916916915,0.09020267594326097,,1.6916916916916915,-0.13505409586613096,,1.6916916916916915,-0.0699015911242974,,1.6916916916916915,0.08456589223377078,,1.6916916916916915,0.02840434097470831,,1.6916916916916915,-0.034877431738896285,,1.6916916916916915,0.013559556419815846,,1.6916916916916915,0.07306510213569985
,1.6956956956956954,0.09041617340111482,,1.6956956956956954,-0.13537375053090286,,1.6956956956956954,-0.07006703867725432,,1.6956956956956954,0.08476604819172054,,1.6956956956956954,0.0284715701841159,,1.6956956956956954,-0.03495998187318953,,1.6956956956956954,0.013591650044478132,,1.6956956956956954,0.07323803728868375
,1.6996996996996998,0.09062967085896871,,1.6996996996996998,-0.1356934051956748,,1.6996996996996998,-0.07023248623021125,,1.6996996996996998,0.08496620414967031,,1.6996996996996998,0.028538799393523502,,1.6996996996996998,-0.03504253200748278,,1.6996996996996998,0.013623743669140419,,1.6996996996996998,0.07341097244166767
,1.7037037037037037,0.09084316831682258,,1.7037037037037037,-0.1360130598604467,,1.7037037037037037,-0.07039793378316817,,1.7037037037037037,0.08516636010762005,,1.7037037037037037,0.028606028602931096,,1.7037037037037037,-0.03512508214177602,,1.7037037037037037,0.013655837293802705,,1.7037037037037037,0.07358390759465157
,1.7077077077077076,0.09105666577467646,,1.7077077077077076,-0.13633271452521858,,1.7077077077077076,-0.07056338133612508,,1.7077077077077076,0.0853665160655698,,1.7077077077077076,0.028673257812338687,,1.7077077077077076,-0.03520763227606927,,1.7077077077077076,0.01368793091846499,,1.7077077077077076,0.07375684274763547
,1.7117117117117115,0.09127016323253032,,1.7117117117117115,-0.1366523691899905,,1.7117117117117115,-0.070728828889082,,1.7117117117117115,0.08556667202351954,,1.7117117117117115,0.028740487021746277,,1.7117117117117115,-0.03529018241036251,,1.7117117117117115,0.013720024543127275,,1.7117117117117115,0.07392977790061937
,1.7157157157157155,0.09148366069038419,,1.7157157157157155,-0.1369720238547624,,1.7157157157157155,-0.07089427644203891,,1.7157157157157155,0.0857668279814693,,1.7157157157157155,0.02880771623115387,,1.7157157157157155,-0.035372732544655755,,1.7157157157157155,0.01375211816778956,,1.7157157157157155,0.07410271305360328
,1.7197197197197198,0.09169715814823808,,1.7197197197197198,-0.13729167851953433,,1.7197197197197198,-0.07105972399499584,,1.7197197197197198,0.08596698393941907,,1.7197197197197198,0.028874945440561472,,1.7197197197197198,-0.035455282678949006,,1.7197197197197198,0.01378421179245185,,1.7197197197197198,0.07427564820658719
,1.7237237237237237,0.09191065560609195,,1.7237237237237237,-0.13761133318430624,,1.7237237237237237,-0.07122517154795276,,1.7237237237237237,0.08616713989736882,,1.7237237237237237,0.028942174649969062,,1.7237237237237237,-0.03553783281324225,,1.7237237237237237,0.013816305417114136,,1.7237237237237237,0.0744485833595711
,1.7277277277277276,0.09212415306394581,,1.7277277277277276,-0.13793098784907815,,1.7277277277277276,-0.07139061910090967,,1.7277277277277276,0.08636729585531856,,1.7277277277277276,0.029009403859376656,,1.7277277277277276,-0.035620382947535494,,1.7277277277277276,0.01384839904177642,,1.7277277277277276,0.074621518512555
,1.7317317317317316,0.09233765052179968,,1.7317317317317316,-0.13825064251385003,,1.7317317317317316,-0.07155606665386657,,1.7317317317317316,0.08656745181326832,,1.7317317317317316,0.029076633068784247,,1.7317317317317316,-0.03570293308182874,,1.7317317317317316,0.013880492666438706,,1.7317317317317316,0.0747944536655389
,1.735735735735736,0.09255114797965357,,1.735735735735736,-0.13857029717862196,,1.735735735735736,-0.07172151420682352,,1.735735735735736,0.08676760777121809,,1.735735735735736,0.029143862278191848,,1.735735735735736,-0.035785483216121995,,1.735735735735736,0.013912586291100995,,1.735735735735736,0.07496738881852281
,1.7397397397397398,0.09276464543750744,,1.7397397397397398,-0.13888995184339387,,1.7397397397397398,-0.07188696175978042,,1.7397397397397398,0.08696776372916784,,1.7397397397397398,0.029211091487599438,,1.7397397397397398,-0.03586803335041524,,1.7397397397397398,0.01394467991576328,,1.7397397397397398,0.07514032397150672
,1.7437437437437437,0.0929781428953613,,1.7437437437437437,-0.13920960650816577,,1.7437437437437437,-0.07205240931273733,,1.7437437437437437,0.08716791968711758,,1.7437437437437437,0.029278320697007032,,1.7437437437437437,-0.03595058348470848,,1.7437437437437437,0.013976773540425565,,1.7437437437437437,0.07531325912449062
,1.7477477477477477,0.09319164035321517,,1.7477477477477477,-0.13952926117293768,,1.7477477477477477,-0.07221785686569425,,1.7477477477477477,0.08736807564506734,,1.7477477477477477,0.029345549906414622,,1.7477477477477477,-0.03603313361900173,,1.7477477477477477,0.014008867165087851,,1.7477477477477477,0.07548619427747452
,1.7517517517517516,0.09340513781106904,,1.7517517517517516,-0.1398489158377096,,1.7517517517517516,-0.07238330441865116,,1.7517517517517516,0.08756823160301708,,1.7517517517517516,0.029412779115822216,,1.7517517517517516,-0.03611568375329497,,1.7517517517517516,0.014040960789750135,,1.7517517517517516,0.07565912943045842
,1.755755755755756,0.09361863526892293,,1.755755755755756,-0.14016857050248152,,1.755755755755756,-0.0725487519716081,,1.755755755755756,0.08776838756096686,,1.755755755755756,0.029480008325229814,,1.755755755755756,-0.03619823388758822,,1.755755755755756,0.014073054414412424,,1.755755755755756,0.07583206458344234
,1.7597597597597598,0.0938321327267768,,1.7597597597597598,-0.1404882251672534,,1.7597597597597598,-0.07271419952456501,,1.7597597597597598,0.0879685435189166,,1.7597597597597598,0.029547237534637408,,1.7597597597597598,-0.036280784021881465,,1.7597597597597598,0.01410514803907471,,1.7597597597597598,0.07600499973642624
,1.7637637637637638,0.09404563018463066,,1.7637637637637638,-0.1408078798320253,,1.7637637637637638,-0.07287964707752193,,1.7637637637637638,0.08816869947686636,,1.7637637637637638,0.029614466744044998,,1.7637637637637638,-0.03636333415617471,,1.7637637637637638,0.014137241663736996,,1.7637637637637638,0.07617793488941015
,1.7677677677677677,0.09425912764248454,,1.7677677677677677,-0.1411275344967972,,1.7677677677677677,-0.07304509463047884,,1.7677677677677677,0.0883688554348161,,1.7677677677677677,0.029681695953452592,,1.7677677677677677,-0.03644588429046795,,1.7677677677677677,0.01416933528839928,,1.7677677677677677,0.07635087004239405
,1.7717717717717716,0.0944726251003384,,1.7717717717717716,-0.14144718916156912,,1.7717717717717716,-0.07321054218343574,,1.7717717717717716,0.08856901139276585,,1.7717717717717716,0.029748925162860183,,1.7717717717717716,-0.0365284344247612,,1.7717717717717716,0.014201428913061566,,1.7717717717717716,0.07652380519537795
,1.775775775775776,0.0946861225581923,,1.775775775775776,-0.14176684382634105,,1.775775775775776,-0.07337598973639269,,1.775775775775776,0.08876916735071562,,1.775775775775776,0.029816154372267784,,1.775775775775776,-0.03661098455905445,,1.775775775775776,0.014233522537723855,,1.775775775775776,0.07669674034836187
,1.7797797797797799,0.09489962001604615,,1.7797797797797799,-0.14208649849111293,,1.7797797797797799,-0.07354143728934959,,1.7797797797797799,0.08896932330866537,,1.7797797797797799,0.029883383581675374,,1.7797797797797799,-0.03669353469334769,,1.7797797797797799,0.01426561616238614,,1.7797797797797799,0.07686967550134577
,1.7837837837837838,0.09511311747390003,,1.7837837837837838,-0.14240615315588484,,1.7837837837837838,-0.0737068848423065,,1.7837837837837838,0.08916947926661511,,1.7837837837837838,0.029950612791082968,,1.7837837837837838,-0.036776084827640936,,1.7837837837837838,0.014297709787048425,,1.7837837837837838,0.07704261065432967
,1.7877877877877877,0.09532661493175389,,1.7877877877877877,-0.14272580782065675,,1.7877877877877877,-0.07387233239526342,,1.7877877877877877,0.08936963522456487,,1.7877877877877877,0.03001784200049056,,1.7877877877877877,-0.03685863496193418,,1.7877877877877877,0.014329803411710711,,1.7877877877877877,0.07721554580731357
,1.7917917917917916,0.09554011238960776,,1.7917917917917916,-0.14304546248542865,,1.7917917917917916,-0.07403777994822033,,1.7917917917917916,0.08956979118251461,,1.7917917917917916,0.030085071209898152,,1.7917917917917916,-0.03694118509622742,,1.7917917917917916,0.014361897036372995,,1.7917917917917916,0.07738848096029748
,1.795795795795796,0.09575360984746165,,1.795795795795796,-0.1433651171502006,,1.795795795795796,-0.07420322750117726,,1.795795795795796,0.08976994714046439,,1.795795795795796,0.03015230041930575,,1.795795795795796,-0.037023735230520674,,1.795795795795796,0.014393990661035284,,1.795795795795796,0.07756141611328139
,1.7997997997997999,0.09596710730531552,,1.7997997997997999,-0.1436847718149725,,1.7997997997997999,-0.07436867505413418,,1.7997997997997999,0.08997010309841413,,1.7997997997997999,0.030219529628713344,,1.7997997997997999,-0.03710628536481392,,1.7997997997997999,0.01442608428569757,,1.7997997997997999,0.0777343512662653
,1.8038038038038038,0.09618060476316939,,1.8038038038038038,-0.14400442647974437,,1.8038038038038038,-0.0745341226070911,,1.8038038038038038,0.09017025905636389,,1.8038038038038038,0.030286758838120934,,1.8038038038038038,-0.03718883549910716,,1.8038038038038038,0.014458177910359856,,1.8038038038038038,0.0779072864192492
,1.8078078078078077,0.09639410222102325,,1.8078078078078077,-0.14432408114451628,,1.8078078078078077,-0.07469957016004801,,1.8078078078078077,0.09037041501431363,,1.8078078078078077,0.030353988047528528,,1.8078078078078077,-0.037271385633400406,,1.8078078078078077,0.01449027153502214,,1.8078078078078077,0.0780802215722331
,1.8118118118118116,0.09660759967887712,,1.8118118118118116,-0.1446437358092882,,1.8118118118118116,-0.07486501771300491,,1.8118118118118116,0.09057057097226338,,1.8118118118118116,0.03042121725693612,,1.8118118118118116,-0.03735393576769365,,1.8118118118118116,0.014522365159684426,,1.8118118118118116,0.078253156725217
,1.815815815815816,0.09682109713673101,,1.815815815815816,-0.14496339047406012,,1.815815815815816,-0.07503046526596185,,1.815815815815816,0.09077072693021315,,1.815815815815816,0.03048844646634372,,1.815815815815816,-0.03743648590198691,,1.815815815815816,0.014554458784346715,,1.815815815815816,0.07842609187820092
,1.8198198198198199,0.09703459459458488,,1.8198198198198199,-0.14528304513883203,,1.8198198198198199,-0.07519591281891876,,1.8198198198198199,0.09097088288816291,,1.8198198198198199,0.03055567567575131,,1.8198198198198199,-0.03751903603628015,,1.8198198198198199,0.014586552409009,,1.8198198198198199,0.07859902703118482
,1.8238238238238238,0.09724809205243874,,1.8238238238238238,-0.14560269980360394,,1.8238238238238238,-0.07536136037187567,,1.8238238238238238,0.09117103884611265,,1.8238238238238238,0.030622904885158904,,1.8238238238238238,-0.037601586170573395,,1.8238238238238238,0.014618646033671285,,1.8238238238238238,0.07877196218416872
,1.8278278278278277,0.09746158951029261,,1.8278278278278277,-0.14592235446837581,,1.8278278278278277,-0.07552680792483259,,1.8278278278278277,0.0913711948040624,,1.8278278278278277,0.030690134094566494,,1.8278278278278277,-0.03768413630486664,,1.8278278278278277,0.014650739658333571,,1.8278278278278277,0.07894489733715263
,1.8318318318318316,0.09767508696814647,,1.8318318318318316,-0.14624200913314772,,1.8318318318318316,-0.0756922554777895,,1.8318318318318316,0.09157135076201214,,1.8318318318318316,0.03075736330397409,,1.8318318318318316,-0.03776668643915988,,1.8318318318318316,0.014682833282995855,,1.8318318318318316,0.07911783249013651
,1.835835835835836,0.09788858442600037,,1.835835835835836,-0.14656166379791966,,1.835835835835836,-0.07585770303074643,,1.835835835835836,0.09177150671996193,,1.835835835835836,0.030824592513381686,,1.835835835835836,-0.037849236573453134,,1.835835835835836,0.014714926907658145,,1.835835835835836,0.07929076764312044
,1.83983983983984,0.09810208188385423,,1.83983983983984,-0.14688131846269156,,1.83983983983984,-0.07602315058370335,,1.83983983983984,0.09197166267791167,,1.83983983983984,0.03089182172278928,,1.83983983983984,-0.03793178670774638,,1.83983983983984,0.01474702053232043,,1.83983983983984,0.07946370279610435
,1.8438438438438438,0.0983155793417081,,1.8438438438438438,-0.14720097312746347,,1.8438438438438438,-0.07618859813666026,,1.8438438438438438,0.09217181863586142,,1.8438438438438438,0.03095905093219687,,1.8438438438438438,-0.03801433684203962,,1.8438438438438438,0.014779114156982716,,1.8438438438438438,0.07963663794908825
,1.8478478478478477,0.09852907679956198,,1.8478478478478477,-0.14752062779223535,,1.8478478478478477,-0.07635404568961718,,1.8478478478478477,0.09237197459381116,,1.8478478478478477,0.031026280141604464,,1.8478478478478477,-0.038096886976332865,,1.8478478478478477,0.014811207781645,,1.8478478478478477,0.07980957310207215
,1.8518518518518516,0.09874257425741584,,1.8518518518518516,-0.14784028245700725,,1.8518518518518516,-0.07651949324257408,,1.8518518518518516,0.09257213055176092,,1.8518518518518516,0.031093509351012055,,1.8518518518518516,-0.03817943711062611,,1.8518518518518516,0.014843301406307286,,1.8518518518518516,0.07998250825505604
,1.855855855855856,0.09895607171526973,,1.855855855855856,-0.1481599371217792,,1.855855855855856,-0.07668494079553102,,1.855855855855856,0.09277228650971069,,1.855855855855856,0.031160738560419655,,1.855855855855856,-0.03826198724491936,,1.855855855855856,0.014875395030969575,,1.855855855855856,0.08015544340803997
,1.85985985985986,0.0991695691731236,,1.85985985985986,-0.1484795917865511,,1.85985985985986,-0.07685038834848792,,1.85985985985986,0.09297244246766044,,1.85985985985986,0.031227967769827246,,1.85985985985986,-0.038344537379212604,,1.85985985985986,0.01490748865563186,,1.85985985985986,0.08032837856102387
,1.8638638638638638,0.09938306663097747,,1.8638638638638638,-0.148799246451323,,1.8638638638638638,-0.07701583590144484,,1.8638638638638638,0.09317259842561018,,1.8638638638638638,0.031295196979234836,,1.8638638638638638,-0.03842708751350585,,1.8638638638638638,0.014939582280294145,,1.8638638638638638,0.08050131371400777
,1.8678678678678677,0.09959656408883133,,1.8678678678678677,-0.1491189011160949,,1.8678678678678677,-0.07718128345440176,,1.8678678678678677,0.09337275438355994,,1.8678678678678677,0.031362426188642434,,1.8678678678678677,-0.03850963764779909,,1.8678678678678677,0.014971675904956431,,1.8678678678678677,0.08067424886699166
,1.8718718718718717,0.0998100615466852,,1.8718718718718717,-0.1494385557808668,,1.8718718718718717,-0.07734673100735867,,1.8718718718718717,0.09357291034150968,,1.8718718718718717,0.031429655398050024,,1.8718718718718717,-0.038592187782092335,,1.8718718718718717,0.015003769529618715,,1.8718718718718717,0.08084718401997557
,1.875875875875876,0.10002355900453909,,1.875875875875876,-0.14975821044563872,,1.875875875875876,-0.0775121785603156,,1.875875875875876,0.09377306629945946,,1.875875875875876,0.03149688460745762,,1.875875875875876,-0.038674737916385586,,1.875875875875876,0.015035863154281005,,1.875875875875876,0.0810201191729595
,1.87987987987988,0.10023705646239296,,1.87987987987988,-0.15007786511041063,,1.87987987987988,-0.07767762611327252,,1.87987987987988,0.0939732222574092,,1.87987987987988,0.03156411381686521,,1.87987987987988,-0.03875728805067883,,1.87987987987988,0.01506795677894329,,1.87987987987988,0.0811930543259434
,1.8838838838838838,0.10045055392024682,,1.8838838838838838,-0.15039751977518254,,1.8838838838838838,-0.07784307366622943,,1.8838838838838838,0.09417337821535895,,1.8838838838838838,0.03163134302627281,,1.8838838838838838,-0.038839838184972074,,1.8838838838838838,0.015100050403605576,,1.8838838838838838,0.08136598947892729
,1.8878878878878878,0.1006640513781007,,1.8878878878878878,-0.15071717443995444,,1.8878878878878878,-0.07800852121918635,,1.8878878878878878,0.0943735341733087,,1.8878878878878878,0.0316985722356804,,1.8878878878878878,-0.03892238831926532,,1.8878878878878878,0.01513214402826786,,1.8878878878878878,0.08153892463191119
,1.8918918918918917,0.10087754883595457,,1.8918918918918917,-0.15103682910472632,,1.8918918918918917,-0.07817396877214325,,1.8918918918918917,0.09457369013125845,,1.8918918918918917,0.03176580144508799,,1.8918918918918917,-0.03900493845355856,,1.8918918918918917,0.015164237652930146,,1.8918918918918917,0.08171185978489509
,1.895895895895896,0.10109104629380845,,1.895895895895896,-0.15135648376949828,,1.895895895895896,-0.07833941632510019,,1.895895895895896,0.09477384608920822,,1.895895895895896,0.03183303065449559,,1.895895895895896,-0.03908748858785182,,1.895895895895896,0.015196331277592436,,1.895895895895896,0.08188479493787902
,1.8998998998999,0.10130454375166231,,1.8998998998999,-0.15167613843427016,,1.8998998998999,-0.0785048638780571,,1.8998998998999,0.09497400204715797,,1.8998998998999,0.031900259863903185,,1.8998998998999,-0.03917003872214506,,1.8998998998999,0.01522842490225472,,1.8998998998999,0.08205773009086291
,1.9039039039039038,0.10151804120951619,,1.9039039039039038,-0.15199579309904207,,1.9039039039039038,-0.07867031143101401,,1.9039039039039038,0.09517415800510771,,1.9039039039039038,0.031967489073310776,,1.9039039039039038,-0.03925258885643831,,1.9039039039039038,0.015260518526917006,,1.9039039039039038,0.08223066524384681
,1.9079079079079078,0.10173153866737006,,1.9079079079079078,-0.15231544776381398,,1.9079079079079078,-0.07883575898397092,,1.9079079079079078,0.09537431396305747,,1.9079079079079078,0.032034718282718366,,1.9079079079079078,-0.03933513899073155,,1.9079079079079078,0.015292612151579291,,1.9079079079079078,0.08240360039683071
,1.9119119119119117,0.10194503612522392,,1.9119119119119117,-0.15263510242858588,,1.9119119119119117,-0.07900120653692784,,1.9119119119119117,0.09557446992100721,,1.9119119119119117,0.03210194749212596,,1.9119119119119117,-0.039417689125024795,,1.9119119119119117,0.015324705776241577,,1.9119119119119117,0.08257653554981462
,1.915915915915916,0.10215853358307782,,1.915915915915916,-0.15295475709335782,,1.915915915915916,-0.07916665408988477,,1.915915915915916,0.09577462587895698,,1.915915915915916,0.03216917670153356,,1.915915915915916,-0.039500239259318046,,1.915915915915916,0.015356799400903865,,1.915915915915916,0.08274947070279853
,1.91991991991992,0.10237203104093168,,1.91991991991992,-0.1532744117581297,,1.91991991991992,-0.07933210164284168,,1.91991991991992,0.09597478183690673,,1.91991991991992,0.03223640591094115,,1.91991991991992,-0.03958278939361129,,1.91991991991992,0.01538889302556615,,1.91991991991992,0.08292240585578244
,1.9239239239239239,0.10258552849878555,,1.9239239239239239,-0.1535940664229016,,1.9239239239239239,-0.0794975491957986,,1.9239239239239239,0.09617493779485649,,1.9239239239239239,0.03230363512034874,,1.9239239239239239,-0.03966533952790453,,1.9239239239239239,0.015420986650228436,,1.9239239239239239,0.08309534100876634
,1.9279279279279278,0.10279902595663941,,1.9279279279279278,-0.1539137210876735,,1.9279279279279278,-0.07966299674875552,,1.9279279279279278,0.09637509375280623,,1.9279279279279278,0.03237086432975633,,1.9279279279279278,-0.03974788966219778,,1.9279279279279278,0.01545308027489072,,1.9279279279279278,0.08326827616175024
,1.9319319319319317,0.10301252341449328,,1.9319319319319317,-0.15423337575244542,,1.9319319319319317,-0.07982844430171242,,1.9319319319319317,0.09657524971075598,,1.9319319319319317,0.03243809353916393,,1.9319319319319317,-0.03983043979649102,,1.9319319319319317,0.015485173899553006,,1.9319319319319317,0.08344121131473414
,1.935935935935936,0.10322602087234717,,1.935935935935936,-0.15455303041721735,,1.935935935935936,-0.07999389185466936,,1.935935935935936,0.09677540566870575,,1.935935935935936,0.03250532274857153,,1.935935935935936,-0.03991298993078427,,1.935935935935936,0.015517267524215296,,1.935935935935936,0.08361414646771806
,1.93993993993994,0.10343951833020104,,1.93993993993994,-0.15487268508198926,,1.93993993993994,-0.08015933940762626,,1.93993993993994,0.09697556162665551,,1.93993993993994,0.03257255195797912,,1.93993993993994,-0.039995540065077516,,1.93993993993994,0.01554936114887758,,1.93993993993994,0.08378708162070196
,1.9439439439439439,0.1036530157880549,,1.9439439439439439,-0.15519233974676114,,1.9439439439439439,-0.08032478696058318,,1.9439439439439439,0.09717571758460525,,1.9439439439439439,0.03263978116738671,,1.9439439439439439,-0.04007809019937076,,1.9439439439439439,0.015581454773539866,,1.9439439439439439,0.08396001677368586
,1.9479479479479478,0.10386651324590877,,1.9479479479479478,-0.15551199441153304,,1.9479479479479478,-0.0804902345135401,,1.9479479479479478,0.097375873542555,,1.9479479479479478,0.032707010376794306,,1.9479479479479478,-0.040160640333664004,,1.9479479479479478,0.015613548398202151,,1.9479479479479478,0.08413295192666977
,1.9519519519519517,0.10408001070376265,,1.9519519519519517,-0.15583164907630495,,1.9519519519519517,-0.08065568206649701,,1.9519519519519517,0.09757602950050474,,1.9519519519519517,0.032774239586201896,,1.9519519519519517,-0.04024319046795725,,1.9519519519519517,0.015645642022864437,,1.9519519519519517,0.08430588707965367
,1.955955955955956,0.10429350816161653,,1.955955955955956,-0.15615130374107689,,1.955955955955956,-0.08082112961945394,,1.955955955955956,0.09777618545845451,,1.955955955955956,0.032841468795609494,,1.955955955955956,-0.0403257406022505,,1.955955955955956,0.015677735647526725,,1.955955955955956,0.08447882223263758
,1.95995995995996,0.1045070056194704,,1.95995995995996,-0.1564709584058488,,1.95995995995996,-0.08098657717241085,,1.95995995995996,0.09797634141640427,,1.95995995995996,0.032908698005017084,,1.95995995995996,-0.04040829073654374,,1.95995995995996,0.01570982927218901,,1.95995995995996,0.08465175738562149
,1.9639639639639639,0.10472050307732426,,1.9639639639639639,-0.15679061307062067,,1.9639639639639639,-0.08115202472536777,,1.9639639639639639,0.09817649737435402,,1.9639639639639639,0.03297592721442468,,1.9639639639639639,-0.040490840870836986,,1.9639639639639639,0.015741922896851297,,1.9639639639639639,0.08482469253860539
,1.9679679679679678,0.10493400053517814,,1.9679679679679678,-0.15711026773539258,,1.9679679679679678,-0.08131747227832468,,1.9679679679679678,0.09837665333230376,,1.9679679679679678,0.03304315642383227,,1.9679679679679678,-0.04057339100513023,,1.9679679679679678,0.01577401652151358,,1.9679679679679678,0.08499762769158929
,1.9719719719719722,0.10514749799303202,,1.9719719719719722,-0.1574299224001645,,1.9719719719719722,-0.08148291983128161,,1.9719719719719722,0.09857680929025353,,1.9719719719719722,0.03311038563323987,,1.9719719719719722,-0.04065594113942349,,1.9719719719719722,0.01580611014617587,,1.9719719719719722,0.08517056284457321
,1.975975975975976,0.1053609954508859,,1.975975975975976,-0.15774957706493642,,1.975975975975976,-0.08164836738423853,,1.975975975975976,0.09877696524820329,,1.975975975975976,0.03317761484264746,,1.975975975975976,-0.04073849127371673,,1.975975975975976,0.015838203770838156,,1.975975975975976,0.08534349799755711
,1.97997997997998,0.10557449290873976,,1.97997997997998,-0.15806923172970833,,1.97997997997998,-0.08181381493719543,,1.97997997997998,0.09897712120615304,,1.97997997997998,0.03324484405205506,,1.97997997997998,-0.040821041408009975,,1.97997997997998,0.01587029739550044,,1.97997997997998,0.08551643315054101
,1.983983983983984,0.10578799036659363,,1.983983983983984,-0.15838888639448023,,1.983983983983984,-0.08197926249015235,,1.983983983983984,0.09917727716410278,,1.983983983983984,0.03331207326146265,,1.983983983983984,-0.04090359154230322,,1.983983983983984,0.015902391020162727,,1.983983983983984,0.08568936830352492
,1.9879879879879878,0.10600148782444749,,1.9879879879879878,-0.1587085410592521,,1.9879879879879878,-0.08214471004310926,,1.9879879879879878,0.09937743312205254,,1.9879879879879878,0.03337930247087024,,1.9879879879879878,-0.04098614167659646,,1.9879879879879878,0.01593448464482501,,1.9879879879879878,0.08586230345650882
,1.9919919919919922,0.10621498528230139,,1.9919919919919922,-0.15902819572402405,,1.9919919919919922,-0.08231015759606619,,1.9919919919919922,0.0995775890800023,,1.9919919919919922,0.03344653168027784,,1.9919919919919922,-0.041068691810889714,,1.9919919919919922,0.0159665782694873,,1.9919919919919922,0.08603523860949273
,1.995995995995996,0.10642848274015525,,1.995995995995996,-0.15934785038879595,,1.995995995995996,-0.0824756051490231,,1.995995995995996,0.09977774503795205,,1.995995995995996,0.03351376088968543,,1.995995995995996,-0.04115124194518296,,1.995995995995996,0.015998671894149587,,1.995995995995996,0.08620817376247664
,2.0,0.10664198019800912,,2.0,-0.15966750505356786,,2.0,-0.08264105270198002,,2.0,0.0999779009959018,,2.0,0.033580990099093024,,2.0,-0.0412337920794762,,2.0,0.01603076551881187,,2.0,0.08638110891546054


==> anc/III_E/K_n,mm_Fig16.dat <==
k-th_mode_eps_1_Glauber,"K_2,11_Glauber",k-th_mode_eps_2_Glauber,"K_4,22_Glauber",k-th_mode_eps_1_Saturation,"K_2,11_Saturation",k-th_mode_eps_2_Saturation,"K_4,22_Saturation"
0.0,0.537693297978803,0.0,0.45232581457817367,0.0,0.7383347427453476,0.0,0.49128581351471395
1.0,0.5352389427827079,1.0,0.4404591260451619,1.0,0.7439680215120194,1.0,0.4933242528604298
2.0,0.27292402391235865,2.0,0.27499329438190306,2.0,0.6141257265537445,2.0,0.2904585714879754
3.0,0.2299282307003729,3.0,0.2949370474991774,3.0,0.5696917883737013,3.0,0.28610245347169905
4.0,0.22665313947090376,4.0,0.34145078936011924,4.0,0.4169985207178755,4.0,0.31434757951832576
5.0,0.02828888641349824,5.0,0.30763568197402263,5.0,0.627077723185781,5.0,0.3007344517071239
6.0,0.3517415438676522,6.0,0.3631347635995509,6.0,0.4717932679527155,6.0,0.35498430977877715
7.0,0.5229033576908068,7.0,0.4071123101978482,7.0,0.6093951523462114,7.0,0.3616306337108986
,,8.0,0.44704700088567384,,,8.0,0.41969603433928426
,,9.0,0.4622901799330571,,,9.0,0.4154343782087287
,,10.0,0.5728184200847592,,,10.0,0.4416690815451996
,,11.0,0.4434855601306481,,,11.0,0.44743379894428287
,,12.0,0.5049096764984051,,,12.0,0.49780134519951474
,,13.0,0.6472405331457827,,,13.0,0.4822510730584088
,,,,,,14.0,0.5639729650250144


==> anc/III_E/K_n,n_Fig16.dat <==
k-th_mode_eps_1_Glauber,"K_1,1_Glauber",k-th_mode_eps_2_Glauber,"K_2,2_Glauber",k-th_mode_eps_3_Glauber,"K_3,3_Glauber",k-th_mode_eps_4_Glauber,"K_4,4_Glauber",k-th_mode_eps_5_Glauber,"K_5,5_Glauber",k-th_mode_eps_1_Saturation,"K_1,1_Saturation",k-th_mode_eps_2_Saturation,"K_2,2_Saturation",k-th_mode_eps_3_Saturation,"K_3,3_Saturation",k-th_mode_eps_4_Saturation,"K_4,4_Saturation",k-th_mode_eps_5_Saturation,"K_5,5_Saturation"
0.0,0.1877912635852269,0.0,0.24142958435738598,0.0,0.11391863331708461,0.0,0.037512461317558664,0.0,0.008192011206115214,0.0,0.1757289362895259,0.0,0.23057185452440698,0.0,0.11043708829765043,0.0,0.0399973250574561,0.0,0.012100942072683226
1.0,0.18775028615379222,1.0,0.24110804553667278,1.0,0.11449565356059363,1.0,0.037691975930578735,1.0,0.008202138462658928,1.0,0.17521333938109093,1.0,0.23088548716054358,1.0,0.1101739030749354,1.0,0.04014844323596411,1.0,0.012073201038880692
2.0,0.23902586304011122,2.0,0.26567163823984885,2.0,0.1456708339904045,2.0,0.05718347537216396,2.0,0.0166657155039419,2.0,0.23144670155239827,2.0,0.2560040781603272,2.0,0.1388154424403358,2.0,0.05641801107491729,2.0,0.019113613321127983
3.0,0.23926750596314497,3.0,0.265475157285188,3.0,0.1452136945011668,3.0,0.05695239119823557,3.0,0.016726357917626857,3.0,0.23158963934363302,3.0,0.2564576237495809,3.0,0.13872936721949913,3.0,0.056779003902322996,3.0,0.019142629249765626
4.0,0.2843845830125644,4.0,0.2717121875488119,4.0,0.16674738792468682,4.0,0.07210575156779048,4.0,0.023349923445111918,4.0,0.2865043807384119,4.0,0.26656703589445935,4.0,0.1590189813294174,4.0,0.06970901316234981,4.0,0.024824373414654932
5.0,0.2844445117248053,5.0,0.27177137624706066,5.0,0.16655065962992102,5.0,0.07189164052165987,5.0,0.02345367612135017,5.0,0.2867469482847683,5.0,0.2670488474403184,5.0,0.15952918188721377,5.0,0.06992414112821865,5.0,0.02470197372556491
6.0,0.3205349381730797,6.0,0.2632297921875008,6.0,0.1790018747894017,6.0,0.08268298456511054,6.0,0.028041579610710937,6.0,0.3346794872747677,6.0,0.26483501054401376,6.0,0.17210635383906525,6.0,0.07956944934121518,6.0,0.028697860430117718
7.0,0.32030353086968893,7.0,0.26313904363586865,7.0,0.1785776727317764,7.0,0.08235133542167565,7.0,0.027945540130802027,7.0,0.3360865843711681,7.0,0.2644717721584861,7.0,0.17264975955805986,7.0,0.07930679414545307,7.0,0.028696071189565096
,,8.0,0.24473192277488132,8.0,0.18455749612329755,8.0,0.08943715210030806,8.0,0.030543433565929184,,,8.0,0.2540754219738307,8.0,0.17957416152905975,8.0,0.08613114279615466,8.0,0.03116493456041706
,,9.0,0.2447917294620187,9.0,0.18404040699378402,9.0,0.08918717439969233,9.0,0.03073632316385384,,,9.0,0.25402665297462523,9.0,0.18002502814907664,9.0,0.08604463793684743,9.0,0.03113497565802347
,,10.0,0.22063298519814187,10.0,0.18534308481769188,10.0,0.09307588074471498,10.0,0.03149387410331703,,,10.0,0.238566370217196,10.0,0.1836490372968069,10.0,0.09088317883999987,10.0,0.03241917448965585
,,11.0,0.2205644407699975,11.0,0.18571980727379728,11.0,0.09317046471310927,11.0,0.03154676444456202,,,11.0,0.23869361157591334,11.0,0.18394538463637602,11.0,0.09049739582034765,11.0,0.032608477584982
,,12.0,0.19392339494396268,12.0,0.1837938478366739,12.0,0.09420036827918185,12.0,0.03083246756992419,,,12.0,0.22165435329446914,12.0,0.1856357919784681,12.0,0.09403839104619503,12.0,0.03293821967048079
,,13.0,0.19397002282461653,13.0,0.18413426014899786,13.0,0.09441644943107066,13.0,0.030634769337275613,,,13.0,0.2214160707347076,13.0,0.18585878004900971,13.0,0.09369997654591625,13.0,0.033188723338179696
,,,,14.0,0.180631602985348,14.0,0.09296556235242512,14.0,0.030906811584372026,,,14.0,0.20431955377384153,14.0,0.18661962458591133,14.0,0.09588854122793027,14.0,0.032799201765193686
,,,,15.0,0.1801089613241899,15.0,0.09278741586487531,15.0,0.02834013475233581,,,,,15.0,0.18651272060246757,15.0,0.09600000018812678,15.0,0.032966265186044945
,,,,,,16.0,0.08870782704415685,16.0,0.028501705711598328,,,,,16.0,0.18646309737812639,16.0,0.09704460103341579,,
,,,,,,17.0,0.0888861650949631,,,,,,,17.0,0.1868607035814058,17.0,0.09682329085934673,,


==> anc/II_C/Histograms_cl_coefficients_Glauber_b0_Fig2.dat <==
bins_l0,counts_l0,bins_l1,counts_l1,bins_l2,counts_l2,bins_l3,counts_l3,bins_l4,counts_l4,bins_l5,counts_l5,bins_l6,counts_l6,bins_l7,counts_l7,bins_l8,counts_l8,bins_l9,counts_l9,bins_l10,counts_l10,bins_l11,counts_l11,bins_l12,counts_l12,bins_l13,counts_l13,bins_l14,counts_l14,bins_l200,counts_l200,bins_l201,counts_l201,bins_l202,counts_l202
-4.0,0.00122100122100122,-4.0,0.0,-4.0,0.001220852154804052,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.001220852154804052,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.001220852154804052,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0
-3.9,0.0,-3.9,0.001220703124999999,-3.9,0.001220852154804052,-3.9,0.0,-3.9,0.001220852154804052,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.00122100122100122,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.001220852154804052,-3.9,0.0
-3.8,0.00122100122100122,-3.8,0.001220703124999999,-3.8,0.0,-3.8,0.0,-3.8,0.0,-3.8,0.0,-3.8,0.001220852154804052,-3.8,0.001220852154804052,-3.8,0.001220703124999999,-3.8,0.00122100122100122,-3.8,0.001220703124999999,-3.8,0.0,-3.8,0.0,-3.8,0.0,-3.8,0.001220852154804052,-3.8,0.0,-3.8,0.0,-3.8,0.001220703124999999
-3.6999999999999997,0.00122100122100122,-3.6999999999999997,0.0,-3.6999999999999997,0.006104260774020261,-3.6999999999999997,0.001220852154804052,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.001220852154804052,-3.6999999999999997,0.001220852154804052,-3.6999999999999997,0.0,-3.6999999999999997,0.00122100122100122,-3.6999999999999997,0.0,-3.6999999999999997,0.002441704309608104,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.001220852154804052,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0
-3.5999999999999996,0.00244200244200244,-3.5999999999999996,0.001220703124999999,-3.5999999999999996,0.002441704309608104,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.0,-3.5999999999999996,0.0,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.0036625564644121567,-3.5999999999999996,0.002441406249999998,-3.5999999999999996,0.0,-3.5999999999999996,0.001220703124999999,-3.5999999999999996,0.0,-3.5999999999999996,0.00122100122100122,-3.5999999999999996,0.0,-3.5999999999999996,0.0,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.0,-3.5999999999999996,0.001220703124999999
-3.4999999999999996,0.00976800976800976,-3.4999999999999996,0.001220703124999999,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.002441704309608104,-3.4999999999999996,0.0036625564644121567,-3.4999999999999996,0.0,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.002441406249999998,-3.4999999999999996,0.0,-3.4999999999999996,0.001220703124999999,-3.4999999999999996,0.0,-3.4999999999999996,0.0,-3.4999999999999996,0.002441406249999998,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.0036625564644121567,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.001220703124999999
-3.3999999999999995,0.0061050061050061,-3.3999999999999995,0.002441406249999998,-3.3999999999999995,0.001220852154804052,-3.3999999999999995,0.004883408619216208,-3.3999999999999995,0.0,-3.3999999999999995,0.0,-3.3999999999999995,0.001220852154804052,-3.3999999999999995,0.004883408619216208,-3.3999999999999995,0.001220703124999999,-3.3999999999999995,0.00244200244200244,-3.3999999999999995,0.001220703124999999,-3.3999999999999995,0.0036625564644121567,-3.3999999999999995,0.00122100122100122,-3.3999999999999995,0.002441406249999998,-3.3999999999999995,0.002441704309608104,-3.3999999999999995,0.001220852154804052,-3.3999999999999995,0.0,-3.3999999999999995,0.001220703124999999
-3.2999999999999994,0.01098901098901098,-3.2999999999999994,0.002441406249999998,-3.2999999999999994,0.001220852154804052,-3.2999999999999994,0.001220852154804052,-3.2999999999999994,0.0,-3.2999999999999994,0.0,-3.2999999999999994,0.004883408619216208,-3.2999999999999994,0.001220852154804052,-3.2999999999999994,0.002441406249999998,-3.2999999999999994,0.0061050061050061,-3.2999999999999994,0.003662109374999997,-3.2999999999999994,0.0,-3.2999999999999994,0.00366300366300366,-3.2999999999999994,0.001220703124999999,-3.2999999999999994,0.0,-3.2999999999999994,0.0,-3.2999999999999994,0.0036625564644121567,-3.2999999999999994,0.003662109374999997
-3.1999999999999993,0.00976800976800976,-3.1999999999999993,0.003662109374999997,-3.1999999999999993,0.004883408619216208,-3.1999999999999993,0.002441704309608104,-3.1999999999999993,0.0,-3.1999999999999993,0.00366300366300366,-3.1999999999999993,0.001220852154804052,-3.1999999999999993,0.007325112928824313,-3.1999999999999993,0.007324218749999994,-3.1999999999999993,0.00244200244200244,-3.1999999999999993,0.003662109374999997,-3.1999999999999993,0.0036625564644121567,-3.1999999999999993,0.00488400488400488,-3.1999999999999993,0.001220703124999999,-3.1999999999999993,0.001220852154804052,-3.1999999999999993,0.004883408619216208,-3.1999999999999993,0.002441704309608104,-3.1999999999999993,0.001220703124999999
-3.099999999999999,0.00488400488400488,-3.099999999999999,0.0,-3.099999999999999,0.004883408619216208,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.0,-3.099999999999999,0.009766817238432417,-3.099999999999999,0.006104260774020261,-3.099999999999999,0.003662109374999997,-3.099999999999999,0.00244200244200244,-3.099999999999999,0.003662109374999997,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.00366300366300366,-3.099999999999999,0.008544921874999993,-3.099999999999999,0.007325112928824313,-3.099999999999999,0.002441704309608104,-3.099999999999999,0.001220852154804052,-3.099999999999999,0.001220703124999999
-2.999999999999999,0.01465201465201464,-2.999999999999999,0.009765624999999991,-2.999999999999999,0.007325112928824313,-2.999999999999999,0.007325112928824313,-2.999999999999999,0.004883408619216208,-2.999999999999999,0.00122100122100122,-2.999999999999999,0.007325112928824313,-2.999999999999999,0.0036625564644121567,-2.999999999999999,0.006103515624999995,-2.999999999999999,0.00976800976800976,-2.999999999999999,0.007324218749999994,-2.999999999999999,0.004883408619216208,-2.999999999999999,0.00488400488400488,-2.999999999999999,0.003662109374999997,-2.999999999999999,0.0036625564644121567,-2.999999999999999,0.006104260774020261,-2.999999999999999,0.002441704309608104,-2.999999999999999,0.01098632812499999
-2.899999999999999,0.008547008547008541,-2.899999999999999,0.003662109374999997,-2.899999999999999,0.0036625564644121567,-2.899999999999999,0.009766817238432417,-2.899999999999999,0.009766817238432417,-2.899999999999999,0.00732600732600732,-2.899999999999999,0.006104260774020261,-2.899999999999999,0.006104260774020261,-2.899999999999999,0.01098632812499999,-2.899999999999999,0.00732600732600732,-2.899999999999999,0.017089843749999986,-2.899999999999999,0.006104260774020261,-2.899999999999999,0.0061050061050061,-2.899999999999999,0.004882812499999996,-2.899999999999999,0.009766817238432417,-2.899999999999999,0.009766817238432417,-2.899999999999999,0.006104260774020261,-2.899999999999999,0.008544921874999993
-2.799999999999999,0.00976800976800976,-2.799999999999999,0.007324218749999994,-2.799999999999999,0.009766817238432417,-2.799999999999999,0.014650225857648627,-2.799999999999999,0.008545965083628366,-2.799999999999999,0.00366300366300366,-2.799999999999999,0.012208521548040523,-2.799999999999999,0.014650225857648627,-2.799999999999999,0.007324218749999994,-2.799999999999999,0.00976800976800976,-2.799999999999999,0.007324218749999994,-2.799999999999999,0.008545965083628366,-2.799999999999999,0.015873015873015858,-2.799999999999999,0.007324218749999994,-2.799999999999999,0.007325112928824313,-2.799999999999999,0.004883408619216208,-2.799999999999999,0.006104260774020261,-2.799999999999999,0.002441406249999998
-2.699999999999999,0.015873015873015858,-2.699999999999999,0.014648437499999988,-2.699999999999999,0.007325112928824313,-2.699999999999999,0.009766817238432417,-2.699999999999999,0.010987669393236468,-2.699999999999999,0.01098901098901098,-2.699999999999999,0.012208521548040523,-2.699999999999999,0.015871078012452678,-2.699999999999999,0.006103515624999995,-2.699999999999999,0.00976800976800976,-2.699999999999999,0.013427734374999988,-2.699999999999999,0.004883408619216208,-2.699999999999999,0.01098901098901098,-2.699999999999999,0.008544921874999993,-2.699999999999999,0.010987669393236468,-2.699999999999999,0.015871078012452678,-2.699999999999999,0.013429373702844574,-2.699999999999999,0.009765624999999991
-2.5999999999999988,0.0183150183150183,-2.5999999999999988,0.015869140624999986,-2.5999999999999988,0.014650225857648627,-2.5999999999999988,0.012208521548040523,-2.5999999999999988,0.014650225857648627,-2.5999999999999988,0.0183150183150183,-2.5999999999999988,0.014650225857648627,-2.5999999999999988,0.01831278232206078,-2.5999999999999988,0.014648437499999988,-2.5999999999999988,0.01465201465201464,-2.5999999999999988,0.009765624999999991,-2.5999999999999988,0.014650225857648627,-2.5999999999999988,0.00976800976800976,-2.5999999999999988,0.017089843749999986,-2.5999999999999988,0.01709193016725673,-2.5999999999999988,0.012208521548040523,-2.5999999999999988,0.013429373702844574,-2.5999999999999988,0.014648437499999988
-2.4999999999999987,0.0244200244200244,-2.4999999999999987,0.019531249999999983,-2.4999999999999987,0.01709193016725673,-2.4999999999999987,0.019533634476864833,-2.4999999999999987,0.012208521548040523,-2.4999999999999987,0.0183150183150183,-2.4999999999999987,0.025637895250885095,-2.4999999999999987,0.019533634476864833,-2.4999999999999987,0.015869140624999986,-2.4999999999999987,0.015873015873015858,-2.4999999999999987,0.019531249999999983,-2.4999999999999987,0.014650225857648627,-2.4999999999999987,0.0183150183150183,-2.4999999999999987,0.013427734374999988,-2.4999999999999987,0.015871078012452678,-2.4999999999999987,0.0280795995604932,-2.4999999999999987,0.020754486631668886,-2.4999999999999987,0.019531249999999983
-2.3999999999999986,0.03540903540903537,-2.3999999999999986,0.03417968749999997,-2.3999999999999986,0.03296300817970941,-2.3999999999999986,0.013429373702844574,-2.3999999999999986,0.019533634476864833,-2.3999999999999986,0.02197802197802196,-2.3999999999999986,0.030521303870101303,-2.3999999999999986,0.031742156024905356,-2.3999999999999986,0.017089843749999986,-2.3999999999999986,0.02686202686202684,-2.3999999999999986,0.02197265624999998,-2.3999999999999986,0.031742156024905356,-2.3999999999999986,0.031746031746031717,-2.3999999999999986,0.02319335937499998,-2.3999999999999986,0.0280795995604932,-2.3999999999999986,0.015871078012452678,-2.3999999999999986,0.01831278232206078,-2.3999999999999986,0.03417968749999997
-2.2999999999999985,0.04029304029304026,-2.2999999999999985,0.039062499999999965,-2.2999999999999985,0.029300451715297254,-2.2999999999999985,0.025637895250885095,-2.2999999999999985,0.024417043096081045,-2.2999999999999985,0.037851037851037814,-2.2999999999999985,0.03418386033451346,-2.2999999999999985,0.037846416798925614,-2.2999999999999985,0.035400390624999965,-2.2999999999999985,0.037851037851037814,-2.2999999999999985,0.036621093749999965,-2.2999999999999985,0.03418386033451346,-2.2999999999999985,0.037851037851037814,-2.2999999999999985,0.029296874999999976,-2.2999999999999985,0.03296300817970941,-2.2999999999999985,0.03418386033451346,-2.2999999999999985,0.031742156024905356,-2.2999999999999985,0.026855468749999976
-2.1999999999999984,0.05860805860805856,-2.1999999999999984,0.04882812499999996,-2.1999999999999984,0.03662556464412156,-2.1999999999999984,0.03662556464412156,-2.1999999999999984,0.050054938346966144,-2.1999999999999984,0.0366300366300366,-2.1999999999999984,0.029300451715297254,-2.1999999999999984,0.03418386033451346,-2.1999999999999984,0.04394531249999996,-2.1999999999999984,0.05372405372405368,-2.1999999999999984,0.036621093749999965,-2.1999999999999984,0.03540471248931751,-2.1999999999999984,0.04029304029304026,-2.1999999999999984,0.036621093749999965,-2.1999999999999984,0.03418386033451346,-2.1999999999999984,0.04395067757294587,-2.1999999999999984,0.037846416798925614,-2.1999999999999984,0.035400390624999965
-2.0999999999999983,0.05616605616605612,-2.0999999999999983,0.041503906249999965,-2.0999999999999983,0.050054938346966144,-2.0999999999999983,0.05493834696618235,-2.0999999999999983,0.03906726895372967,-2.0999999999999983,0.05860805860805856,-2.0999999999999983,0.021975338786472936,-2.0999999999999983,0.04639238188255398,-2.0999999999999983,0.04638671874999996,-2.0999999999999983,0.025641025641025616,-2.0999999999999983,0.05004882812499996,-2.0999999999999983,0.05493834696618235,-2.0999999999999983,0.0488400488400488,-2.0999999999999983,0.06713867187499994,-2.0999999999999983,0.057380051275790454,-2.0999999999999983,0.04761323403735804,-2.0999999999999983,0.053717494811378295,-2.0999999999999983,0.04882812499999996
-1.9999999999999982,0.06471306471306466,-1.9999999999999982,0.04760742187499996,-1.9999999999999982,0.06348431204981071,-1.9999999999999982,0.050054938346966144,-1.9999999999999982,0.05127579050177019,-1.9999999999999982,0.06593406593406588,-1.9999999999999982,0.06592601635941882,-1.9999999999999982,0.06714686851422287,-1.9999999999999982,0.05371093749999995,-1.9999999999999982,0.07448107448107441,-1.9999999999999982,0.05126953124999995,-1.9999999999999982,0.05493834696618235,-1.9999999999999982,0.06593406593406588,-1.9999999999999982,0.06835937499999994,-1.9999999999999982,0.04761323403735804,-1.9999999999999982,0.04395067757294587,-1.9999999999999982,0.07080942497863502,-1.9999999999999982,0.04638671874999996
-1.8999999999999981,0.07570207570207563,-1.8999999999999981,0.059814453124999944,-1.8999999999999981,0.06836772066902692,-1.8999999999999981,0.07325112928824312,-1.8999999999999981,0.07325112928824312,-1.8999999999999981,0.05860805860805856,-1.8999999999999981,0.06958857282383098,-1.8999999999999981,0.07203027713343907,-1.8999999999999981,0.08544921874999993,-1.8999999999999981,0.07203907203907196,-1.8999999999999981,0.07568359374999993,-1.8999999999999981,0.07080942497863502,-1.8999999999999981,0.07448107448107441,-1.8999999999999981,0.07812499999999993,-1.8999999999999981,0.07447198144304717,-1.8999999999999981,0.06592601635941882,-1.8999999999999981,0.07935539006226339,-1.8999999999999981,0.06469726562499994
-1.799999999999998,0.09645909645909638,-1.799999999999998,0.06713867187499994,-1.799999999999998,0.08179709437187149,-1.799999999999998,0.07569283359785123,-1.799999999999998,0.0915639116103039,-1.799999999999998,0.09401709401709393,-1.799999999999998,0.06836772066902692,-1.799999999999998,0.09034305945549985,-1.799999999999998,0.08666992187499992,-1.799999999999998,0.08791208791208784,-1.799999999999998,0.08056640624999993,-1.799999999999998,0.06714686851422287,-1.799999999999998,0.08913308913308905,-1.799999999999998,0.07202148437499993,-1.799999999999998,0.0915639116103039,-1.799999999999998,0.0915639116103039,-1.799999999999998,0.09888902453912823,-1.799999999999998,0.07934570312499993
-1.699999999999998,0.11355311355311346,-1.699999999999998,0.09277343749999992,-1.699999999999998,0.09034305945549985,-1.699999999999998,0.10010987669393229,-1.699999999999998,0.09278476376510796,-1.699999999999998,0.10989010989010979,-1.699999999999998,0.08057624221706744,-1.699999999999998,0.10010987669393229,-1.699999999999998,0.09399414062499992,-1.699999999999998,0.10500610500610491,-1.699999999999998,0.1098632812499999,-1.699999999999998,0.07203027713343907,-1.699999999999998,0.10500610500610491,-1.699999999999998,0.09399414062499992,-1.699999999999998,0.10010987669393229,-1.699999999999998,0.1098766939323647,-1.699999999999998,0.1123183982419728,-1.699999999999998,0.1062011718749999
-1.5999999999999979,0.13186813186813176,-1.5999999999999979,0.12329101562499989,-1.5999999999999979,0.1123183982419728,-1.5999999999999979,0.12330606763520927,-1.5999999999999979,0.09766817238432418,-1.5999999999999979,0.11477411477411467,-1.5999999999999979,0.10743498962275659,-1.5999999999999979,0.10499328531314849,-1.5999999999999979,0.1269531249999999,-1.5999999999999979,0.10012210012210004,-1.5999999999999979,0.12084960937499989,-1.5999999999999979,0.10377243315834443,-1.5999999999999979,0.11355311355311346,-1.5999999999999979,0.1098632812499999,-1.5999999999999979,0.12208521548040521,-1.5999999999999979,0.1098766939323647,-1.5999999999999979,0.11109754608716875,-1.5999999999999979,0.1342773437499999
-1.4999999999999978,0.12210012210012199,-1.4999999999999978,0.1379394531249999,-1.4999999999999978,0.13063118056403358,-1.4999999999999978,0.11598095470638496,-1.4999999999999978,0.1355145891832498,-1.4999999999999978,0.14407814407814393,-1.4999999999999978,0.1379562934928579,-1.4999999999999978,0.12818947625442548,-1.4999999999999978,0.1354980468749999,-1.4999999999999978,0.11721611721611712,-1.4999999999999978,0.16235351562499986,-1.4999999999999978,0.13673544133805385,-1.4999999999999978,0.1404151404151403,-1.4999999999999978,0.15380859374999986,-1.4999999999999978,0.1379562934928579,-1.4999999999999978,0.1452814064216822,-1.4999999999999978,0.12086436332560116,-1.4999999999999978,0.1330566406249999
-1.3999999999999977,0.1465201465201464,-1.3999999999999977,0.17578124999999983,-1.3999999999999977,0.1660358930533511,-1.3999999999999977,0.15626907581491867,-1.3999999999999977,0.16115248443413488,-1.3999999999999977,0.15750915750915737,-1.3999999999999977,0.17458185813697943,-1.3999999999999977,0.19289464045904026,-1.3999999999999977,0.18066406249999983,-1.3999999999999977,0.16849816849816837,-1.3999999999999977,0.1318359374999999,-1.3999999999999977,0.16969844951776325,-1.3999999999999977,0.17460317460317443,-1.3999999999999977,0.1281738281249999,-1.3999999999999977,0.14894396288609435,-1.3999999999999977,0.14894396288609435,-1.3999999999999977,0.1501648150408984,-1.3999999999999977,0.15991210937499986
-1.2999999999999976,0.16117216117216104,-1.2999999999999976,0.17089843749999986,-1.2999999999999976,0.20876571847149292,-1.2999999999999976,0.15993163227933083,-1.2999999999999976,0.17214015382737133,-1.2999999999999976,0.18559218559218543,-1.2999999999999976,0.18434867537541186,-1.2999999999999976,0.15871078012452677,-1.2999999999999976,0.19287109374999983,-1.2999999999999976,0.1733821733821732,-1.2999999999999976,0.18432617187499983,-1.2999999999999976,0.17458185813697943,-1.2999999999999976,0.16117216117216104,-1.2999999999999976,0.17456054687499983,-1.2999999999999976,0.16725674520815514,-1.2999999999999976,0.18190697106580375,-1.2999999999999976,0.1892320839946281,-1.2999999999999976,0.16479492187499986
-1.1999999999999975,0.1770451770451769,-1.1999999999999975,0.2124023437499998,-1.1999999999999975,0.1941154926138443,-1.1999999999999975,0.22097424001953345,-1.1999999999999975,0.22585764863874966,-1.1999999999999975,0.21001221001220982,-1.1999999999999975,0.20998657062629697,-1.1999999999999975,0.20266145769747268,-1.1999999999999975,0.2038574218749998,-1.1999999999999975,0.21001221001220982,-1.1999999999999975,0.19897460937499983,-1.1999999999999975,0.20876571847149292,-1.1999999999999975,0.18681318681318665,-1.1999999999999975,0.2331542968749998,-1.1999999999999975,0.1892320839946281,-1.1999999999999975,0.1941154926138443,-1.1999999999999975,0.18679037968501996,-1.1999999999999975,0.2050781249999998
-1.0999999999999974,0.2014652014652013,-1.0999999999999974,0.2282714843749998,-1.0999999999999974,0.2197533878647294,-1.0999999999999974,0.24172872665120232,-1.0999999999999974,0.1806861189109997,-1.0999999999999974,0.2319902319902318,-1.0999999999999974,0.24172872665120232,-1.0999999999999974,0.20510316200708076,-1.0999999999999974,0.2148437499999998,-1.0999999999999974,0.21978021978021958,-1.0999999999999974,0.2258300781249998,-1.0999999999999974,0.22097424001953345,-1.0999999999999974,0.21978021978021958,-1.0999999999999974,0.2050781249999998,-1.0999999999999974,0.24905383958002664,-1.0999999999999974,0.21120742278110102,-1.0999999999999974,0.22829935294835776,-1.0999999999999974,0.2148437499999998
-0.9999999999999973,0.21367521367521347,-0.9999999999999973,0.2502441406249998,-0.9999999999999973,0.26980832621169554,-0.9999999999999973,0.2905628128433644,-0.9999999999999973,0.2624832132828712,-0.9999999999999973,0.28205128205128177,-0.9999999999999973,0.24661213527041853,-0.9999999999999973,0.2551581003540469,-0.9999999999999973,0.2526855468749998,-0.9999999999999973,0.24664224664224643,-0.9999999999999973,0.2563476562499998,-0.9999999999999973,0.20754486631668886,-0.9999999999999973,0.23809523809523786,-0.9999999999999973,0.2587890624999998,-0.9999999999999973,0.23196190941276992,-0.9999999999999973,0.257599804663655,-0.9999999999999973,0.25637895250885095,-0.9999999999999973,0.2526855468749998
-0.8999999999999972,0.23687423687423664,-0.8999999999999972,0.2587890624999998,-0.8999999999999972,0.25637895250885095,-0.8999999999999972,0.27225003052130364,-0.8999999999999972,0.2649249175924793,-0.8999999999999972,0.2454212454212452,-0.8999999999999972,0.2978879257721887,-0.8999999999999972,0.2502746917348307,-0.8999999999999972,0.2844238281249997,-0.8999999999999972,0.2844932844932842,-0.8999999999999972,0.2331542968749998,-0.8999999999999972,0.27469173483091175,-0.8999999999999972,0.2857142857142854,-0.8999999999999972,0.2819824218749997,-0.8999999999999972,0.27957514345012796,-0.8999999999999972,0.27713343914051985,-0.8999999999999972,0.30155048223660086,-0.8999999999999972,0.2624511718749998
-0.7999999999999972,0.23687423687423664,-0.7999999999999972,0.2783203124999998,-0.7999999999999972,0.3235258210230738,-0.7999999999999972,0.29910877792699275,-0.7999999999999972,0.305213038701013,-0.7999999999999972,0.2783882783882782,-0.7999999999999972,0.2905628128433644,-0.7999999999999972,0.2905628128433644,-0.7999999999999972,0.3149414062499997,-0.7999999999999972,0.3186813186813184,-0.7999999999999972,0.2844238281249997,-0.7999999999999972,0.2954462214625806,-0.7999999999999972,0.3199023199023196,-0.7999999999999972,0.3295898437499997,-0.7999999999999972,0.2759125869857158,-0.7999999999999972,0.305213038701013,-0.7999999999999972,0.3076547430106211,-0.7999999999999972,0.2758789062499998
-0.6999999999999971,0.27228327228327204,-0.6999999999999971,0.36987304687499967,-0.6999999999999971,0.33329263826150624,-0.6999999999999971,0.3369551947259184,-0.6999999999999971,0.3479428641191548,-0.6999999999999971,0.37728937728937695,-0.6999999999999971,0.3369551947259184,-0.6999999999999971,0.31986326455866165,-0.6999999999999971,0.3088378906249997,-0.6999999999999971,0.33821733821733796,-0.6999999999999971,0.3259277343749997,-0.6999999999999971,0.36747649859601966,-0.6999999999999971,0.3455433455433452,-0.6999999999999971,0.3063964843749997,-0.6999999999999971,0.351605420583567,-0.6999999999999971,0.3393968990355265,-0.6999999999999971,0.3455011598095467,-0.6999999999999971,0.3259277343749997
-0.599999999999997,0.31746031746031717,-0.599999999999997,0.37841796874999967,-0.599999999999997,0.34305945549993866,-0.599999999999997,0.32230496886826976,-0.599999999999997,0.34061775119033055,-0.599999999999997,0.3296703296703294,-0.599999999999997,0.3686973507508237,-0.599999999999997,0.32230496886826976,-0.599999999999997,0.3369140624999997,-0.599999999999997,0.3113553113553111,-0.599999999999997,0.3271484374999997,-0.599999999999997,0.3613722378219994,-0.599999999999997,0.35286935286935256,-0.599999999999997,0.35888671874999967,-0.599999999999997,0.34305945549993866,-0.599999999999997,0.351605420583567,-0.599999999999997,0.30155048223660086,-0.599999999999997,0.36132812499999967
-0.4999999999999969,0.3467643467643464,-0.4999999999999969,0.34667968749999967,-0.4999999999999969,0.36015138566719535,-0.4999999999999969,0.35526797704797913,-0.4999999999999969,0.34061775119033055,-0.4999999999999969,0.3467643467643464,-0.4999999999999969,0.32840922964229,-0.4999999999999969,0.3369551947259184,-0.4999999999999969,0.39672851562499967,-0.4999999999999969,0.3638583638583635,-0.4999999999999969,0.38696289062499967,-0.4999999999999969,0.34428030765474266,-0.4999999999999969,0.37851037851037816,-0.4999999999999969,0.3356933593749997,-0.4999999999999969,0.34672201196435076,-0.4999999999999969,0.34428030765474266,-0.4999999999999969,0.37724331583445214,-0.4999999999999969,0.36254882812499967
-0.3999999999999968,0.3675213675213672,-0.3999999999999968,0.36376953124999967,-0.3999999999999968,0.4138688804785737,-0.3999999999999968,0.40654376754974936,-0.3999999999999968,0.3809058722988643,-0.3999999999999968,0.36019536019535986,-0.3999999999999968,0.36991820290562777,-0.3999999999999968,0.38701013307288457,-0.3999999999999968,0.36132812499999967,-0.3999999999999968,0.3418803418803416,-0.3999999999999968,0.39062499999999967,-0.3999999999999968,0.396776950311317,-0.3999999999999968,0.3431013431013428,-0.3999999999999968,0.36621093749999967,-0.3999999999999968,0.3613722378219994,-0.3999999999999968,0.36747649859601966,-0.3999999999999968,0.3186424124038576,-0.3999999999999968,0.4077148437499996
-0.2999999999999967,0.33699633699633674,-0.2999999999999967,0.35766601562499967,-0.2999999999999967,0.38212672445366835,-0.2999999999999967,0.36259308997680345,-0.2999999999999967,0.4126480283237696,-0.2999999999999967,0.3748473748473745,-0.2999999999999967,0.38212672445366835,-0.2999999999999967,0.3564888292027832,-0.2999999999999967,0.38208007812499967,-0.2999999999999967,0.3577533577533574,-0.2999999999999967,0.38574218749999967,-0.2999999999999967,0.40288121108533725,-0.2999999999999967,0.39926739926739896,-0.2999999999999967,0.39672851562499967,-0.2999999999999967,0.3918935416921008,-0.2999999999999967,0.38945183738249267,-0.2999999999999967,0.4016603589305332,-0.2999999999999967,0.40527343749999967
-0.19999999999999662,0.3821733821733818,-0.19999999999999662,0.38574218749999967,-0.19999999999999662,0.4077646197045534,-0.19999999999999662,0.4077646197045534,-0.19999999999999662,0.41142717616896557,-0.19999999999999662,0.4065934065934062,-0.19999999999999662,0.41997314125259394,-0.19999999999999662,0.36991820290562777,-0.19999999999999662,0.38085937499999967,-0.19999999999999662,0.3919413919413916,-0.19999999999999662,0.40161132812499967,-0.19999999999999662,0.4102063240141615,-0.19999999999999662,0.37118437118437086,-0.19999999999999662,0.39916992187499967,-0.19999999999999662,0.3662556464412156,-0.19999999999999662,0.3662556464412156,-0.19999999999999662,0.41142717616896557,-0.19999999999999662,0.37841796874999967
-0.09999999999999654,0.41025641025640985,-0.09999999999999654,0.4174804687499996,-0.09999999999999654,0.3784641679892562,-0.09999999999999654,0.3943352460017089,-0.09999999999999654,0.40288121108533725,-0.09999999999999654,0.3736263736263733,-0.09999999999999654,0.41753143694298583,-0.09999999999999654,0.4041020632401413,-0.09999999999999654,0.36621093749999967,-0.09999999999999654,0.38827838827838795,-0.09999999999999654,0.37963867187499967,-0.09999999999999654,0.396776950311317,-0.09999999999999654,0.3797313797313794,-0.09999999999999654,0.37475585937499967,-0.09999999999999654,0.39311439384690483,-0.09999999999999654,0.42241484556220205,-0.09999999999999654,0.3540471248931751,-0.09999999999999654,0.4235839843749996
3.552713678800501e-15,0.43467643467643624,3.552713678800501e-15,0.3967285156250014,3.552713678800501e-15,0.40776461970455524,3.552713678800501e-15,0.40532291539494714,3.552713678800501e-15,0.3918935416921025,3.552713678800501e-15,0.38705738705738846,3.552713678800501e-15,0.3967769503113187,3.552713678800501e-15,0.41631058478818367,3.552713678800501e-15,0.40527343750000144,3.552713678800501e-15,0.3882783882783897,3.552713678800501e-15,0.43457031250000155,3.552713678800501e-15,0.41264802832377145,3.552713678800501e-15,0.3980463980463994,3.552713678800501e-15,0.3955078125000014,3.552713678800501e-15,0.39555609815651466,3.552713678800501e-15,0.3918935416921025,3.552713678800501e-15,0.38212672445367,3.552713678800501e-15,0.41259765625000144
0.1000000000000032,0.369963369963368,0.1000000000000032,0.3991699218749979,0.1000000000000032,0.4150897326333759,0.1000000000000032,0.3809058722988626,0.1000000000000032,0.3967769503113152,0.1000000000000032,0.3992673992673972,0.1000000000000032,0.3577096813575857,0.1000000000000032,0.41386888047857184,0.1000000000000032,0.40405273437499784,0.1000000000000032,0.40903540903540686,0.1000000000000032,0.4003906249999979,0.1000000000000032,0.39311439384690305,0.1000000000000032,0.3846153846153826,0.1000000000000032,0.43579101562499767,0.1000000000000032,0.39555609815651116,0.1000000000000032,0.36503479428640995,0.1000000000000032,0.40776461970455163,0.1000000000000032,0.38085937499999795
0.20000000000000373,0.4102564102564081,0.20000000000000373,0.3967285156249979,0.20000000000000373,0.41631058478817995,0.20000000000000373,0.35893053351238974,0.20000000000000373,0.3748016115248423,0.20000000000000373,0.43589743589743357,0.20000000000000373,0.40043950677572737,0.20000000000000373,0.40532291539494353,0.20000000000000373,0.3991699218749979,0.20000000000000373,0.35775335775335587,0.20000000000000373,0.4248046874999977,0.20000000000000373,0.4285191063362204,0.20000000000000373,0.3846153846153826,0.20000000000000373,0.373535156249998,0.20000000000000373,0.4614821145159297,0.20000000000000373,0.43096081064582853,0.20000000000000373,0.41631058478817995,0.20000000000000373,0.378417968749998
0.30000000000000426,0.4188034188034203,0.30000000000000426,0.40283203125000144,0.30000000000000426,0.3870101330728863,0.30000000000000426,0.37846416798925786,0.30000000000000426,0.38212672445367,0.30000000000000426,0.3626373626373639,0.30000000000000426,0.38578928091808223,0.30000000000000426,0.3662556464412172,0.30000000000000426,0.3881835937500014,0.30000000000000426,0.3553113553113566,0.30000000000000426,0.4174804687500015,0.30000000000000426,0.39799780246612276,0.30000000000000426,0.395604395604397,0.30000000000000426,0.44189453125000155,0.30000000000000426,0.39067268953729845,0.30000000000000426,0.3943352460017106,0.30000000000000426,0.38212672445367,0.30000000000000426,0.3601074218750013
0.4000000000000039,0.4041514041514056,0.4000000000000039,0.3540039062500013,0.4000000000000039,0.35770968135758885,0.4000000000000039,0.37235990721523754,0.4000000000000039,0.38823098522769034,0.4000000000000039,0.3418803418803431,0.4000000000000039,0.3332926382615077,0.4000000000000039,0.3870101330728863,0.4000000000000039,0.37963867187500133,0.4000000000000039,0.36630036630036755,0.4000000000000039,0.3393554687500012,0.4000000000000039,0.3833475766084741,0.4000000000000039,0.39316239316239454,0.4000000000000039,0.3662109375000013,0.4000000000000039,0.3662556464412172,0.4000000000000039,0.3918935416921025,0.4000000000000039,0.33451349041631173,0.4000000000000039,0.3601074218750013
0.5000000000000036,0.3589743589743571,0.5000000000000036,0.3515624999999981,0.5000000000000036,0.3369551947259169,0.5000000000000036,0.3516054205835654,0.5000000000000036,0.3345134904163088,0.5000000000000036,0.3211233211233194,0.5000000000000036,0.37113905506043016,0.5000000000000036,0.33085093395189663,0.5000000000000036,0.3515624999999981,0.5000000000000036,0.3443223443223425,0.5000000000000036,0.3344726562499982,0.5000000000000036,0.3113172994750319,0.5000000000000036,0.34310134310134127,0.5000000000000036,0.3491210937499981,0.5000000000000036,0.3577096813575857,0.5000000000000036,0.3430594554999371,0.5000000000000036,0.3809058722988626,0.5000000000000036,0.3332519531249982
0.6000000000000041,0.34188034188034006,0.6000000000000041,0.33935546874999817,0.6000000000000041,0.33573434257111284,0.6000000000000041,0.33085093395189663,0.6000000000000041,0.3516054205835654,0.6000000000000041,0.30769230769230604,0.6000000000000041,0.31742156024905216,0.6000000000000041,0.3162007080942481,0.6000000000000041,0.31616210937499833,0.6000000000000041,0.3504273504273485,0.6000000000000041,0.30761718749999833,0.6000000000000041,0.34183860334513305,0.6000000000000041,0.31990231990231816,0.6000000000000041,0.3222656249999983,0.6000000000000041,0.3369551947259169,0.6000000000000041,0.34672201196434926,0.6000000000000041,0.340617751190329,0.6000000000000041,0.2990722656249984
0.7000000000000046,0.34432234432234554,0.7000000000000046,0.29296875000000105,0.7000000000000046,0.27469173483091297,0.7000000000000046,0.2930045171529738,0.7000000000000046,0.28567940422414945,0.7000000000000046,0.3211233211233223,0.7000000000000046,0.3162007080942509,0.7000000000000046,0.30643389085581846,0.7000000000000046,0.29296875000000105,0.7000000000000046,0.33211233211233326,0.7000000000000046,0.3125000000000011,0.7000000000000046,0.2905628128433657,0.7000000000000046,0.2771672771672782,0.7000000000000046,0.3051757812500011,0.7000000000000046,0.30032963008179814,0.7000000000000046,0.3015504822366022,0.7000000000000046,0.28934196068856166,0.7000000000000046,0.29907226562500105
0.8000000000000043,0.30280830280830384,0.8000000000000043,0.275878906250001,0.8000000000000043,0.2356244658771831,0.8000000000000043,0.27469173483091297,0.8000000000000043,0.2820168477597373,0.8000000000000043,0.27350427350427453,0.8000000000000043,0.2734708826761089,0.8000000000000043,0.3296300817970955,0.8000000000000043,0.26611328125000094,0.8000000000000043,0.3015873015873026,0.8000000000000043,0.2502441406250009,0.8000000000000043,0.24905383958002775,0.8000000000000043,0.2783882783882794,0.8000000000000043,0.2502441406250009,0.8000000000000043,0.29178366499816977,0.8000000000000043,0.2649249175924805,0.8000000000000043,0.275912586985717,0.8000000000000043,0.30273437500000105
0.9000000000000039,0.2857142857142842,0.9000000000000039,0.2624511718749986,0.9000000000000039,0.23562446587718103,0.9000000000000039,0.2551581003540458,0.9000000000000039,0.23318276156757292,0.9000000000000039,0.29059829059828907,0.9000000000000039,0.23562446587718103,0.9000000000000039,0.26492491759247816,0.9000000000000039,0.2600097656249986,0.9000000000000039,0.26495726495726357,0.9000000000000039,0.24902343749999867,0.9000000000000039,0.25393724819924174,0.9000000000000039,0.23931623931623805,0.9000000000000039,0.24902343749999867,0.9000000000000039,0.25149554388963363,0.9000000000000039,0.22341594432914055,0.9000000000000039,0.26858747405689026,0.9000000000000039,0.28930664062499845
1.0000000000000044,0.26862026862026717,1.0000000000000044,0.23925781249999872,1.0000000000000044,0.23318276156757292,1.0000000000000044,0.2502746917348296,1.0000000000000044,0.24905383958002553,1.0000000000000044,0.2380952380952368,1.0000000000000044,0.208765718471492,1.0000000000000044,0.21486997924551224,1.0000000000000044,0.25390624999999867,1.0000000000000044,0.23931623931623805,1.0000000000000044,0.25024414062499867,1.0000000000000044,0.2014406055426677,1.0000000000000044,0.2600732600732587,1.0000000000000044,0.2441406249999987,1.0000000000000044,0.2429495788060053,1.0000000000000044,0.2380661701867891,1.0000000000000044,0.2221950921743365,1.0000000000000044,0.25390624999999867
1.100000000000005,0.25396825396825484,1.100000000000005,0.21850585937500078,1.100000000000005,0.19899890123306138,1.100000000000005,0.21242827493590602,1.100000000000005,0.2160908314003182,1.100000000000005,0.18437118437118505,1.100000000000005,0.22097424001953442,1.100000000000005,0.2246367964839466,1.100000000000005,0.17578125000000064,1.100000000000005,0.1990231990231997,1.100000000000005,0.20996093750000075,1.100000000000005,0.2527163960444399,1.100000000000005,0.20390720390720463,1.100000000000005,0.20507812500000072,1.100000000000005,0.1831278232206086,1.100000000000005,0.21486997924551415,1.100000000000005,0.22829935294835876,1.100000000000005,0.2282714843750008
1.2000000000000046,0.2026862026862034,1.2000000000000046,0.1708984375000006,1.2000000000000046,0.1745818581369802,1.2000000000000046,0.16847759736295995,1.2000000000000046,0.1721401538273721,1.2000000000000046,0.16117216117216177,1.2000000000000046,0.1831278232206086,1.2000000000000046,0.19167378830423706,1.2000000000000046,0.18066406250000064,1.2000000000000046,0.20390720390720463,1.2000000000000046,0.1940917968750007,1.2000000000000046,0.169698449517764,1.2000000000000046,0.18437118437118505,1.2000000000000046,0.1733398437500006,1.2000000000000046,0.1806861189110005,1.2000000000000046,0.1843486753754127,1.2000000000000046,0.18190697106580456,1.2000000000000046,0.18188476562500064
1.3000000000000043,0.18192918192918095,1.3000000000000043,0.16235351562499914,1.3000000000000043,0.15260651935050584,1.3000000000000043,0.16603589305335034,1.3000000000000043,0.16115248443413416,1.3000000000000043,0.17826617826617733,1.3000000000000043,0.16115248443413416,1.3000000000000043,0.16359418874374226,1.3000000000000043,0.1489257812499992,1.3000000000000043,0.14896214896214816,1.3000000000000043,0.12573242187499933,1.3000000000000043,0.17336100598217463,1.3000000000000043,0.16239316239316154,1.3000000000000043,0.14770507812499922,1.3000000000000043,0.15504822366011392,1.3000000000000043,0.18679037968501913,1.3000000000000043,0.1379562934928573,1.3000000000000043,0.17578124999999906
1.4000000000000048,0.15018315018314937,1.4000000000000048,0.1293945312499993,1.4000000000000048,0.13917714564766132,1.4000000000000048,0.14039799780246537,1.4000000000000048,0.13917714564766132,1.4000000000000048,0.15995115995115908,1.4000000000000048,0.1465022585764856,1.4000000000000048,0.1599316322793301,1.4000000000000048,0.12329101562499935,1.4000000000000048,0.14041514041513967,1.4000000000000048,0.13305664062499928,1.4000000000000048,0.1465022585764856,1.4000000000000048,0.1355311355311348,1.4000000000000048,0.14648437499999922,1.4000000000000048,0.13307288487364108,1.4000000000000048,0.13551458918324918,1.4000000000000048,0.14039799780246537,1.4000000000000048,0.10742187499999943
1.5000000000000053,0.1257631257631262,1.5000000000000053,0.11840820312500042,1.5000000000000053,0.11598095470638548,1.5000000000000053,0.1208643633256017,1.5000000000000053,0.1123183982419733,1.5000000000000053,0.13186813186813234,1.5000000000000053,0.12452691979001387,1.5000000000000053,0.12208521548040575,1.5000000000000053,0.12084960937500043,1.5000000000000053,0.1257631257631262,1.5000000000000053,0.1147460937500004,1.5000000000000053,0.11964351117079765,1.5000000000000053,0.11721611721611763,1.5000000000000053,0.11596679687500042,1.5000000000000053,0.11109754608716924,1.5000000000000053,0.11598095470638548,1.5000000000000053,0.11842265901599358,1.5000000000000053,0.12573242187500044
1.600000000000005,0.11233211233211274,1.600000000000005,0.10375976562500037,1.600000000000005,0.09034305945550025,1.600000000000005,0.0891222073006962,1.600000000000005,0.0915639116103043,1.600000000000005,0.09523809523809557,1.600000000000005,0.09644732022952056,1.600000000000005,0.10499328531314896,1.600000000000005,0.09521484375000033,1.600000000000005,0.09890109890109924,1.600000000000005,0.09277343750000033,1.600000000000005,0.08790135514589215,1.600000000000005,0.09523809523809557,1.600000000000005,0.09521484375000033,1.600000000000005,0.08668050299108808,1.600000000000005,0.08423879868147997,1.600000000000005,0.09766817238432461,1.600000000000005,0.09399414062500033
1.7000000000000046,0.08669108669108623,1.7000000000000046,0.08056640624999957,1.7000000000000046,0.08668050299108732,1.7000000000000046,0.0915639116103035,1.7000000000000046,0.10133072884873588,1.7000000000000046,0.09523809523809472,1.7000000000000046,0.09278476376510754,1.7000000000000046,0.06470516420461447,1.7000000000000046,0.08422851562499956,1.7000000000000046,0.08669108669108623,1.7000000000000046,0.07690429687499958,1.7000000000000046,0.07691368575265493,1.7000000000000046,0.09890109890109837,1.7000000000000046,0.07934570312499958,1.7000000000000046,0.08668050299108732,1.7000000000000046,0.0964473202295197,1.7000000000000046,0.09278476376510754,1.7000000000000046,0.06469726562499965
1.8000000000000052,0.06105006105006072,1.8000000000000052,0.0561523437499997,1.8000000000000052,0.07447198144304684,1.8000000000000052,0.07813453790745899,1.8000000000000052,0.07935539006226304,1.8000000000000052,0.08547008547008501,1.8000000000000052,0.08057624221706708,1.8000000000000052,0.07691368575265493,1.8000000000000052,0.061035156249999674,1.8000000000000052,0.07692307692307651,1.8000000000000052,0.08178710937499957,1.8000000000000052,0.05615919912098615,1.8000000000000052,0.07203907203907164,1.8000000000000052,0.057373046874999695,1.8000000000000052,0.08057624221706708,1.8000000000000052,0.07203027713343875,1.8000000000000052,0.0756928335978509,1.8000000000000052,0.06591796874999965
1.9000000000000057,0.04761904761904778,1.9000000000000057,0.06347656250000022,1.9000000000000057,0.05249664265657448,1.9000000000000057,0.06836772066902723,1.9000000000000057,0.06714686851422316,1.9000000000000057,0.058608058608058816,1.9000000000000057,0.07813453790745968,1.9000000000000057,0.05249664265657448,1.9000000000000057,0.06347656250000022,1.9000000000000057,0.06593406593406617,1.9000000000000057,0.06469726562500024,1.9000000000000057,0.06592601635941911,1.9000000000000057,0.057387057387057586,1.9000000000000057,0.054931640625000194,1.9000000000000057,0.058600903430594764,1.9000000000000057,0.058600903430594764,1.9000000000000057,0.07203027713343939,1.9000000000000057,0.0561523437500002
2.0000000000000053,0.03540903540903553,2.0000000000000053,0.03784179687500013,2.0000000000000053,0.05493834696618259,2.0000000000000053,0.034183860334513615,2.0000000000000053,0.05249664265657448,2.0000000000000053,0.03907203907203921,2.0000000000000053,0.04395067757294607,2.0000000000000053,0.06348431204981099,2.0000000000000053,0.05126953125000018,2.0000000000000053,0.04151404151404166,2.0000000000000053,0.06958007812500025,2.0000000000000053,0.045171529727750126,2.0000000000000053,0.04151404151404166,2.0000000000000053,0.041503906250000146,2.0000000000000053,0.04272982541814201,2.0000000000000053,0.046392381882554186,2.0000000000000053,0.045171529727750126,2.0000000000000053,0.053710937500000194
2.100000000000005,0.02197802197802186,2.100000000000005,0.0378417968749998,2.100000000000005,0.03906726895372949,2.100000000000005,0.035404712489317355,2.100000000000005,0.04028812110853354,2.100000000000005,0.039072039072038864,2.100000000000005,0.04028812110853354,2.100000000000005,0.03296300817970926,2.100000000000005,0.04760742187499974,2.100000000000005,0.03785103785103765,2.100000000000005,0.03906249999999979,2.100000000000005,0.04272982541814163,2.100000000000005,0.03174603174603158,2.100000000000005,0.043945312499999764,2.100000000000005,0.03906726895372949,2.100000000000005,0.029300451715297122,2.100000000000005,0.035404712489317355,2.100000000000005,0.029296874999999844
2.2000000000000055,0.007326007326007287,2.2000000000000055,0.02441406249999987,2.2000000000000055,0.0183127823220607,2.2000000000000055,0.03906726895372949,2.2000000000000055,0.03174215602490522,2.2000000000000055,0.026862026862026718,2.2000000000000055,0.02197533878647284,2.2000000000000055,0.03174215602490522,2.2000000000000055,0.030517578124999837,2.2000000000000055,0.029304029304029148,2.2000000000000055,0.025634765624999865,2.2000000000000055,0.024417043096080938,2.2000000000000055,0.028083028083027935,2.2000000000000055,0.03173828124999983,2.2000000000000055,0.02685874740568903,2.2000000000000055,0.03418386033451331,2.2000000000000055,0.03174215602490522,2.2000000000000055,0.03417968749999982
2.300000000000006,0.004884004884004901,2.300000000000006,0.020751953125000073,2.300000000000006,0.02563789525088521,2.300000000000006,0.028079599560493326,2.300000000000006,0.013429373702844635,2.300000000000006,0.028083028083028184,2.300000000000006,0.02685874740568927,2.300000000000006,0.012208521548040576,2.300000000000006,0.02563476562500009,2.300000000000006,0.031746031746031855,2.300000000000006,0.02197265625000008,2.300000000000006,0.028079599560493326,2.300000000000006,0.024420024420024507,2.300000000000006,0.030517578125000108,2.300000000000006,0.028079599560493326,2.300000000000006,0.015871078012452747,2.300000000000006,0.02685874740568927,2.300000000000006,0.0280761718750001
2.4000000000000057,0.01098901098901103,2.4000000000000057,0.020751953125000073,2.4000000000000057,0.014650225857648691,2.4000000000000057,0.03540471248931767,2.4000000000000057,0.021975338786473037,2.4000000000000057,0.018315018315018382,2.4000000000000057,0.013429373702844635,2.4000000000000057,0.015871078012452747,2.4000000000000057,0.018310546875000066,2.4000000000000057,0.019536019536019605,2.4000000000000057,0.023193359375000083,2.4000000000000057,0.01953363447686492,2.4000000000000057,0.014652014652014704,2.4000000000000057,0.023193359375000083,2.4000000000000057,0.024417043096081153,2.4000000000000057,0.020754486631668977,2.4000000000000057,0.02563789525088521,2.4000000000000057,0.017089843750000062
2.5000000000000053,0.007326007326007287,2.5000000000000053,0.013427734374999929,2.5000000000000053,0.019533634476864747,2.5000000000000053,0.017091930167256655,2.5000000000000053,0.020754486631668793,2.5000000000000053,0.013431013431013359,2.5000000000000053,0.008545965083628327,2.5000000000000053,0.014650225857648561,2.5000000000000053,0.01708984374999991,2.5000000000000053,0.02197802197802186,2.5000000000000053,0.019531249999999896,2.5000000000000053,0.019533634476864747,2.5000000000000053,0.01587301587301579,2.5000000000000053,0.021972656249999882,2.5000000000000053,0.020754486631668793,2.5000000000000053,0.013429373702844515,2.5000000000000053,0.01098766939323642,2.5000000000000053,0.014648437499999922
2.600000000000006,0.0036630036630036435,2.600000000000006,0.021972656249999882,2.600000000000006,0.017091930167256655,2.600000000000006,0.0073251129288242805,2.600000000000006,0.014650225857648561,2.600000000000006,0.006105006105006073,2.600000000000006,0.013429373702844515,2.600000000000006,0.013429373702844515,2.600000000000006,0.018310546874999903,2.600000000000006,0.014652014652014574,2.600000000000006,0.014648437499999922,2.600000000000006,0.008545965083628327,2.600000000000006,0.017094017094017002,2.600000000000006,0.013427734374999929,2.600000000000006,0.01098766939323642,2.600000000000006,0.012208521548040469,2.600000000000006,0.008545965083628327,2.600000000000006,0.014648437499999922
2.7000000000000064,0.0024420024420024507,2.7000000000000064,0.006103515625000022,2.7000000000000064,0.014650225857648691,2.7000000000000064,0.008545965083628404,2.7000000000000064,0.015871078012452747,2.7000000000000064,0.009768009768009803,2.7000000000000064,0.008545965083628404,2.7000000000000064,0.0073251129288243455,2.7000000000000064,0.007324218750000026,2.7000000000000064,0.014652014652014704,2.7000000000000064,0.006103515625000022,2.7000000000000064,0.008545965083628404,2.7000000000000064,0.01343101343101348,2.7000000000000064,0.006103515625000022,2.7000000000000064,0.010987669393236518,2.7000000000000064,0.010987669393236518,2.7000000000000064,0.010987669393236518,2.7000000000000064,0.017089843750000062
2.800000000000006,0.0024420024420024507,2.800000000000006,0.003662109375000013,2.800000000000006,0.008545965083628404,2.800000000000006,0.002441704309608115,2.800000000000006,0.0036625564644121728,2.800000000000006,0.007326007326007352,2.800000000000006,0.008545965083628404,2.800000000000006,0.0073251129288243455,2.800000000000006,0.007324218750000026,2.800000000000006,0.01343101343101348,2.800000000000006,0.0,2.800000000000006,0.0073251129288243455,2.800000000000006,0.008547008547008579,2.800000000000006,0.009765625000000035,2.800000000000006,0.00976681723843246,2.800000000000006,0.0036625564644121728,2.800000000000006,0.010987669393236518,2.800000000000006,0.013427734375000049
2.9000000000000057,0.0,2.9000000000000057,0.004882812499999974,2.9000000000000057,0.008545965083628327,2.9000000000000057,0.004883408619216187,2.9000000000000057,0.004883408619216187,2.9000000000000057,0.0036630036630036435,2.9000000000000057,0.008545965083628327,2.9000000000000057,0.0073251129288242805,2.9000000000000057,0.0012207031249999935,2.9000000000000057,0.0036630036630036435,2.9000000000000057,0.006103515624999968,2.9000000000000057,0.0036625564644121402,2.9000000000000057,0.008547008547008501,2.9000000000000057,0.007324218749999961,2.9000000000000057,0.004883408619216187,2.9000000000000057,0.006104260774020234,2.9000000000000057,0.0012208521548040467,2.9000000000000057,0.004882812499999974
3.000000000000006,0.0,3.000000000000006,0.004882812499999974,3.000000000000006,0.006104260774020234,3.000000000000006,0.0036625564644121402,3.000000000000006,0.0036625564644121402,3.000000000000006,0.0036630036630036435,3.000000000000006,0.0024417043096080933,3.000000000000006,0.0036625564644121402,3.000000000000006,0.002441406249999987,3.000000000000006,0.0012210012210012145,3.000000000000006,0.004882812499999974,3.000000000000006,0.01098766939323642,3.000000000000006,0.0036630036630036435,3.000000000000006,0.004882812499999974,3.000000000000006,0.004883408619216187,3.000000000000006,0.0036625564644121402,3.000000000000006,0.0012208521548040467,3.000000000000006,0.0012207031249999935
3.1000000000000068,0.0,3.1000000000000068,0.004882812500000017,3.1000000000000068,0.00488340861921623,3.1000000000000068,0.00488340861921623,3.1000000000000068,0.0036625564644121728,3.1000000000000068,0.004884004884004901,3.1000000000000068,0.0012208521548040575,3.1000000000000068,0.0,3.1000000000000068,0.006103515625000022,3.1000000000000068,0.006105006105006127,3.1000000000000068,0.0,3.1000000000000068,0.0012208521548040575,3.1000000000000068,0.0024420024420024507,3.1000000000000068,0.0024414062500000087,3.1000000000000068,0.00488340861921623,3.1000000000000068,0.0,3.1000000000000068,0.0036625564644121728,3.1000000000000068,0.004882812500000017
3.2000000000000064,0.0,3.2000000000000064,0.003662109375000013,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.002441704309608115,3.2000000000000064,0.0024420024420024507,3.2000000000000064,0.0036625564644121728,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0024414062500000087,3.2000000000000064,0.004884004884004901,3.2000000000000064,0.003662109375000013,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0024420024420024507,3.2000000000000064,0.0012207031250000043,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0036625564644121728,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0024414062500000087
3.300000000000006,0.0,3.300000000000006,0.002441406249999987,3.300000000000006,0.0024417043096080933,3.300000000000006,0.0024417043096080933,3.300000000000006,0.0024417043096080933,3.300000000000006,0.0012210012210012145,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0012208521548040467,3.300000000000006,0.004882812499999974,3.300000000000006,0.002442002442002429,3.300000000000006,0.0012207031249999935,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0,3.300000000000006,0.0,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0012208521548040467,3.300000000000006,0.002441406249999987
3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0012208521548040467,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0012210012210012145,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0012207031249999935
3.500000000000007,0.0,3.500000000000007,0.0024414062500000087,3.500000000000007,0.002441704309608115,3.500000000000007,0.0,3.500000000000007,0.0,3.500000000000007,0.0012210012210012253,3.500000000000007,0.0,3.500000000000007,0.0012208521548040575,3.500000000000007,0.0012207031250000043,3.500000000000007,0.0,3.500000000000007,0.0012207031250000043,3.500000000000007,0.0012208521548040575,3.500000000000007,0.0012210012210012253,3.500000000000007,0.0012207031250000043,3.500000000000007,0.0,3.500000000000007,0.0012208521548040575,3.500000000000007,0.0012208521548040575,3.500000000000007,0.0012207031250000043
3.6000000000000068,0.0,3.6000000000000068,0.0012207031250000043,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0036625564644121728,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0012208521548040575,3.6000000000000068,0.0012210012210012253,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0012207031250000043
3.7000000000000064,0.0,3.7000000000000064,0.002441406249999987,3.7000000000000064,0.0012208521548040467,3.7000000000000064,0.0024417043096080933,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0012208521548040467,3.7000000000000064,0.002441406249999987,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0012207031249999935
3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0012208521548040467,3.800000000000007,0.0,3.800000000000007,0.0012207031249999935,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0012208521548040467,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0012207031249999935
3.9000000000000075,0.0,3.9000000000000075,0.0012207031250000043,3.9000000000000075,0.0012208521548040575,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012208521548040575,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012208521548040575,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012208521548040575,3.9000000000000075,0.0012208521548040575,3.9000000000000075,0.0
4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,


==> anc/II_C/Histograms_cl_coefficients_Glauber_b9_Fig2.dat <==
bins_l0,counts_l0,bins_l1,counts_l1,bins_l2,counts_l2,bins_l3,counts_l3,bins_l4,counts_l4,bins_l5,counts_l5,bins_l6,counts_l6,bins_l7,counts_l7,bins_l8,counts_l8,bins_l9,counts_l9,bins_l10,counts_l10,bins_l11,counts_l11,bins_l12,counts_l12,bins_l13,counts_l13,bins_l14,counts_l14,bins_l200,counts_l200,bins_l201,counts_l201,bins_l202,counts_l202
-4.0,0.0,-4.0,0.001220703124999999,-4.0,0.001220703124999999,-4.0,0.0,-4.0,0.0,-4.0,0.00244200244200244,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.001220852154804052,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.0,-4.0,0.001226692836113836,-4.0,0.0,-4.0,0.0012239902080783342
-3.9,0.0,-3.9,0.0,-3.9,0.001220703124999999,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.0,-3.9,0.001220703124999999,-3.9,0.001220703124999999,-3.9,0.001226692836113836,-3.9,0.0,-3.9,0.0024479804161566684
-3.8,0.0,-3.8,0.001220703124999999,-3.8,0.0,-3.8,0.0,-3.8,0.0012211503236048346,-3.8,0.00122100122100122,-3.8,0.002441704309608104,-3.8,0.0,-3.8,0.0,-3.8,0.0,-3.8,0.0,-3.8,0.00122100122100122,-3.8,0.002441704309608104,-3.8,0.0,-3.8,0.001220703124999999,-3.8,0.003680078508341508,-3.8,0.001223540927444022,-3.8,0.0012239902080783342
-3.6999999999999997,0.0,-3.6999999999999997,0.001220703124999999,-3.6999999999999997,0.001220703124999999,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.001220852154804052,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.0,-3.6999999999999997,0.001220703124999999,-3.6999999999999997,0.003680078508341508,-3.6999999999999997,0.0,-3.6999999999999997,0.003671970624235003
-3.5999999999999996,0.0,-3.5999999999999996,0.002441406249999998,-3.5999999999999996,0.001220703124999999,-3.5999999999999996,0.0,-3.5999999999999996,0.0024423006472096692,-3.5999999999999996,0.00122100122100122,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.00244200244200244,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.0,-3.5999999999999996,0.002441704309608104,-3.5999999999999996,0.00122100122100122,-3.5999999999999996,0.001220852154804052,-3.5999999999999996,0.0,-3.5999999999999996,0.003662109374999997,-3.5999999999999996,0.004906771344455344,-3.5999999999999996,0.002447081854888044,-3.5999999999999996,0.0024479804161566684
-3.4999999999999996,0.0,-3.4999999999999996,0.0,-3.4999999999999996,0.002441406249999998,-3.4999999999999996,0.0,-3.4999999999999996,0.0024423006472096692,-3.4999999999999996,0.00244200244200244,-3.4999999999999996,0.0,-3.4999999999999996,0.00244200244200244,-3.4999999999999996,0.002441704309608104,-3.4999999999999996,0.0,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.00122100122100122,-3.4999999999999996,0.001220852154804052,-3.4999999999999996,0.002441406249999998,-3.4999999999999996,0.0,-3.4999999999999996,0.0,-3.4999999999999996,0.001223540927444022,-3.4999999999999996,0.0024479804161566684
-3.3999999999999995,0.0,-3.3999999999999995,0.0,-3.3999999999999995,0.002441406249999998,-3.3999999999999995,0.0012212994626282353,-3.3999999999999995,0.0036634509708145043,-3.3999999999999995,0.00366300366300366,-3.3999999999999995,0.001220852154804052,-3.3999999999999995,0.00366300366300366,-3.3999999999999995,0.0,-3.3999999999999995,0.0,-3.3999999999999995,0.0,-3.3999999999999995,0.00366300366300366,-3.3999999999999995,0.0,-3.3999999999999995,0.001220703124999999,-3.3999999999999995,0.001220703124999999,-3.3999999999999995,0.003680078508341508,-3.3999999999999995,0.002447081854888044,-3.3999999999999995,0.007343941248470006
-3.2999999999999994,0.0,-3.2999999999999994,0.001220703124999999,-3.2999999999999994,0.004882812499999996,-3.2999999999999994,0.0,-3.2999999999999994,0.0012211503236048346,-3.2999999999999994,0.00366300366300366,-3.2999999999999994,0.0,-3.2999999999999994,0.00366300366300366,-3.2999999999999994,0.0,-3.2999999999999994,0.0,-3.2999999999999994,0.002441704309608104,-3.2999999999999994,0.0061050061050061,-3.2999999999999994,0.0036625564644121567,-3.2999999999999994,0.0,-3.2999999999999994,0.0,-3.2999999999999994,0.003680078508341508,-3.2999999999999994,0.001223540927444022,-3.2999999999999994,0.0012239902080783342
-3.1999999999999993,0.0,-3.1999999999999993,0.003662109374999997,-3.1999999999999993,0.002441406249999998,-3.1999999999999993,0.0024425989252564707,-3.1999999999999993,0.0073269019416290085,-3.1999999999999993,0.00488400488400488,-3.1999999999999993,0.0036625564644121567,-3.1999999999999993,0.00366300366300366,-3.1999999999999993,0.0036625564644121567,-3.1999999999999993,0.002441704309608104,-3.1999999999999993,0.001220852154804052,-3.1999999999999993,0.00244200244200244,-3.1999999999999993,0.002441704309608104,-3.1999999999999993,0.002441406249999998,-3.1999999999999993,0.006103515624999995,-3.1999999999999993,0.007360157016683016,-3.1999999999999993,0.003670622782332066,-3.1999999999999993,0.00856793145654834
-3.099999999999999,0.0,-3.099999999999999,0.009765624999999991,-3.099999999999999,0.004882812499999996,-3.099999999999999,0.0012212994626282353,-3.099999999999999,0.0024423006472096692,-3.099999999999999,0.00122100122100122,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.00366300366300366,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.002441704309608104,-3.099999999999999,0.002441704309608104,-3.099999999999999,0.00488400488400488,-3.099999999999999,0.0036625564644121567,-3.099999999999999,0.003662109374999997,-3.099999999999999,0.003662109374999997,-3.099999999999999,0.004906771344455344,-3.099999999999999,0.007341245564664132,-3.099999999999999,0.006119951040391672
-2.999999999999999,0.0,-2.999999999999999,0.004882812499999996,-2.999999999999999,0.003662109374999997,-2.999999999999999,0.006106497313141177,-2.999999999999999,0.0048846012944193384,-2.999999999999999,0.00488400488400488,-2.999999999999999,0.002441704309608104,-2.999999999999999,0.008547008547008541,-2.999999999999999,0.004883408619216208,-2.999999999999999,0.001220852154804052,-2.999999999999999,0.004883408619216208,-2.999999999999999,0.00732600732600732,-2.999999999999999,0.007325112928824313,-2.999999999999999,0.006103515624999995,-2.999999999999999,0.006103515624999995,-2.999999999999999,0.00613346418056918,-2.999999999999999,0.004894163709776088,-2.999999999999999,0.004895960832313337
-2.899999999999999,0.001222195062331947,-2.899999999999999,0.007324218749999994,-2.899999999999999,0.009765624999999991,-2.899999999999999,0.004885197850512941,-2.899999999999999,0.0036634509708145043,-2.899999999999999,0.01343101343101342,-2.899999999999999,0.008545965083628366,-2.899999999999999,0.008547008547008541,-2.899999999999999,0.004883408619216208,-2.899999999999999,0.002441704309608104,-2.899999999999999,0.004883408619216208,-2.899999999999999,0.00732600732600732,-2.899999999999999,0.009766817238432417,-2.899999999999999,0.008544921874999993,-2.899999999999999,0.007324218749999994,-2.899999999999999,0.001226692836113836,-2.899999999999999,0.00611770463722011,-2.899999999999999,0.007343941248470006
-2.799999999999999,0.0,-2.799999999999999,0.015869140624999986,-2.799999999999999,0.009765624999999991,-2.799999999999999,0.008549096238397648,-2.799999999999999,0.008548052265233844,-2.799999999999999,0.01098901098901098,-2.799999999999999,0.009766817238432417,-2.799999999999999,0.0122100122100122,-2.799999999999999,0.0036625564644121567,-2.799999999999999,0.008545965083628366,-2.799999999999999,0.013429373702844574,-2.799999999999999,0.00732600732600732,-2.799999999999999,0.008545965083628366,-2.799999999999999,0.006103515624999995,-2.799999999999999,0.013427734374999988,-2.799999999999999,0.01226692836113836,-2.799999999999999,0.008564786492108154,-2.799999999999999,0.012239902080783344
-2.699999999999999,0.0,-2.699999999999999,0.015869140624999986,-2.699999999999999,0.013427734374999988,-2.699999999999999,0.007327796775769412,-2.699999999999999,0.010990352912443511,-2.699999999999999,0.01465201465201464,-2.699999999999999,0.010987669393236468,-2.699999999999999,0.01953601953601952,-2.699999999999999,0.013429373702844574,-2.699999999999999,0.013429373702844574,-2.699999999999999,0.006104260774020261,-2.699999999999999,0.00976800976800976,-2.699999999999999,0.009766817238432417,-2.699999999999999,0.013427734374999988,-2.699999999999999,0.01098632812499999,-2.699999999999999,0.01226692836113836,-2.699999999999999,0.018353113911660328,-2.699999999999999,0.014687882496940013
-2.5999999999999988,0.001222195062331947,-2.5999999999999988,0.01098632812499999,-2.5999999999999988,0.013427734374999988,-2.5999999999999988,0.008549096238397648,-2.5999999999999988,0.01587495420686285,-2.5999999999999988,0.015873015873015858,-2.5999999999999988,0.01709193016725673,-2.5999999999999988,0.01098901098901098,-2.5999999999999988,0.015871078012452678,-2.5999999999999988,0.006104260774020261,-2.5999999999999988,0.019533634476864833,-2.5999999999999988,0.01098901098901098,-2.5999999999999988,0.020754486631668886,-2.5999999999999988,0.020751953124999983,-2.5999999999999988,0.017089843749999986,-2.5999999999999988,0.008586849852796853,-2.5999999999999988,0.01712957298421631,-2.5999999999999988,0.00856793145654834
-2.4999999999999987,0.0036665851869958415,-2.4999999999999987,0.019531249999999983,-2.4999999999999987,0.020751953124999983,-2.4999999999999987,0.009770395701025883,-2.4999999999999987,0.021980705824887023,-2.4999999999999987,0.0244200244200244,-2.4999999999999987,0.021975338786472936,-2.4999999999999987,0.02197802197802196,-2.4999999999999987,0.020754486631668886,-2.4999999999999987,0.015871078012452678,-2.4999999999999987,0.020754486631668886,-2.4999999999999987,0.017094017094017082,-2.4999999999999987,0.01709193016725673,-2.4999999999999987,0.03173828124999997,-2.4999999999999987,0.026855468749999976,-2.4999999999999987,0.014720314033366032,-2.4999999999999987,0.014682491129328264,-2.4999999999999987,0.014687882496940013
-2.3999999999999986,0.006110975311659736,-2.3999999999999986,0.030517578124999972,-2.3999999999999986,0.026855468749999976,-2.3999999999999986,0.014655593551538825,-2.3999999999999986,0.01831725485407252,-2.3999999999999986,0.025641025641025616,-2.3999999999999986,0.026858747405689148,-2.3999999999999986,0.02808302808302806,-2.3999999999999986,0.026858747405689148,-2.3999999999999986,0.014650225857648627,-2.3999999999999986,0.012208521548040523,-2.3999999999999986,0.02686202686202684,-2.3999999999999986,0.02319619094127699,-2.3999999999999986,0.02197265624999998,-2.3999999999999986,0.013427734374999988,-2.3999999999999986,0.023307163886162885,-2.3999999999999986,0.022023736693992393,-2.3999999999999986,0.02325581395348835
-2.2999999999999985,0.010999755560987524,-2.2999999999999985,0.039062499999999965,-2.2999999999999985,0.03173828124999997,-2.2999999999999985,0.024425989252564707,-2.2999999999999985,0.024423006472096696,-2.2999999999999985,0.02686202686202684,-2.2999999999999985,0.02319619094127699,-2.2999999999999985,0.030525030525030496,-2.2999999999999985,0.04150897326333777,-2.2999999999999985,0.030521303870101303,-2.2999999999999985,0.037846416798925614,-2.2999999999999985,0.02930402930402928,-2.2999999999999985,0.01831278232206078,-2.2999999999999985,0.019531249999999983,-2.2999999999999985,0.03417968749999997,-2.2999999999999985,0.025760549558390553,-2.2999999999999985,0.015906032056772285,-2.2999999999999985,0.02815177478580169
-2.1999999999999984,0.015888535810315314,-2.1999999999999984,0.029296874999999976,-2.1999999999999984,0.037841796874999965,-2.1999999999999984,0.03663898387884706,-2.1999999999999984,0.0317499084137257,-2.1999999999999984,0.037851037851037814,-2.1999999999999984,0.04028812110853372,-2.1999999999999984,0.037851037851037814,-2.1999999999999984,0.03540471248931751,-2.1999999999999984,0.031742156024905356,-2.1999999999999984,0.03906726895372967,-2.1999999999999984,0.034188034188034164,-2.1999999999999984,0.026858747405689148,-2.1999999999999984,0.04516601562499996,-2.1999999999999984,0.03295898437499997,-2.1999999999999984,0.02821393523061823,-2.1999999999999984,0.037929768750764675,-2.1999999999999984,0.02815177478580169
-2.0999999999999983,0.0207773160596431,-2.0999999999999983,0.04638671874999996,-2.0999999999999983,0.05737304687499995,-2.0999999999999983,0.04763067904250118,-2.0999999999999983,0.050067163267798226,-2.0999999999999983,0.052503052503052455,-2.0999999999999983,0.053717494811378295,-2.0999999999999983,0.06349206349206343,-2.0999999999999983,0.05982175558539855,-2.0999999999999983,0.04883408619216209,-2.0999999999999983,0.04883408619216209,-2.0999999999999983,0.05616605616605612,-2.0999999999999983,0.06348431204981071,-2.0999999999999983,0.06347656249999994,-2.0999999999999983,0.042724609374999965,-2.0999999999999983,0.018400392541707538,-2.0999999999999983,0.061177046372201095,-2.0999999999999983,0.0428396572827417
-1.9999999999999982,0.04644341236861399,-1.9999999999999982,0.05249023437499995,-1.9999999999999982,0.062255859374999944,-1.9999999999999982,0.06228627259404,-1.9999999999999982,0.05250946391500789,-1.9999999999999982,0.05860805860805856,-1.9999999999999982,0.06348431204981071,-1.9999999999999982,0.06593406593406588,-1.9999999999999982,0.06226345989500666,-1.9999999999999982,0.0561591991209864,-1.9999999999999982,0.06226345989500666,-1.9999999999999982,0.0671550671550671,-1.9999999999999982,0.0561591991209864,-1.9999999999999982,0.06713867187499994,-1.9999999999999982,0.05859374999999995,-1.9999999999999982,0.035574092247301244,-1.9999999999999982,0.055059341734980984,-1.9999999999999982,0.06119951040391671
-1.8999999999999981,0.05499877780493762,-1.8999999999999981,0.061035156249999944,-1.8999999999999981,0.07812499999999993,-1.8999999999999981,0.0793844650708353,-1.8999999999999981,0.059836365856636896,-1.8999999999999981,0.07692307692307686,-1.8999999999999981,0.07203027713343907,-1.8999999999999981,0.06959706959706954,-1.8999999999999981,0.06470516420461477,-1.8999999999999981,0.06836772066902692,-1.8999999999999981,0.07080942497863502,-1.8999999999999981,0.06959706959706954,-1.8999999999999981,0.07813453790745933,-1.8999999999999981,0.05371093749999995,-1.8999999999999981,0.08178710937499993,-1.8999999999999981,0.04906771344455344,-1.8999999999999981,0.06484766915453316,-1.8999999999999981,0.05752753977968171
-1.799999999999998,0.07088731361525293,-1.799999999999998,0.08178710937499993,-1.799999999999998,0.07568359374999993,-1.799999999999998,0.08915486077186117,-1.799999999999998,0.0842593723287336,-1.799999999999998,0.09157509157509149,-1.799999999999998,0.08668050299108769,-1.799999999999998,0.0866910866910866,-1.799999999999998,0.06958857282383098,-1.799999999999998,0.09522646807471608,-1.799999999999998,0.07935539006226339,-1.799999999999998,0.09035409035409027,-1.799999999999998,0.0915639116103039,-1.799999999999998,0.08544921874999993,-1.799999999999998,0.08911132812499992,-1.799999999999998,0.0478410206084396,-1.799999999999998,0.05995350544475707,-1.799999999999998,0.05875152998776005
-1.699999999999998,0.09410901979955992,-1.699999999999998,0.09887695312499992,-1.699999999999998,0.09521484374999992,-1.699999999999998,0.1038104543234,-1.699999999999998,0.10501892783001578,-1.699999999999998,0.09157509157509149,-1.699999999999998,0.10499328531314849,-1.699999999999998,0.09035409035409027,-1.699999999999998,0.10865584177756064,-1.699999999999998,0.0891222073006958,-1.699999999999998,0.10621413746795254,-1.699999999999998,0.0976800976800976,-1.699999999999998,0.10133072884873634,-1.699999999999998,0.1049804687499999,-1.699999999999998,0.1049804687499999,-1.699999999999998,0.07850834151128551,-1.699999999999998,0.08197724213874948,-1.699999999999998,0.0856793145654834
-1.5999999999999979,0.1222195062331947,-1.5999999999999979,0.12329101562499989,-1.5999999999999979,0.12207031249999989,-1.5999999999999979,0.11235955056179765,-1.5999999999999979,0.10501892783001578,-1.5999999999999979,0.12820512820512808,-1.5999999999999979,0.12818947625442548,-1.5999999999999979,0.10256410256410246,-1.5999999999999979,0.1196435111707971,-1.5999999999999979,0.12818947625442548,-1.5999999999999979,0.12574777194481737,-1.5999999999999979,0.10622710622710613,-1.5999999999999979,0.11353925039677686,-1.5999999999999979,0.1062011718749999,-1.5999999999999979,0.09765624999999992,-1.5999999999999979,0.07114818449460249,-1.5999999999999979,0.10522451976018588,-1.5999999999999979,0.1175030599755201
-1.4999999999999978,0.11610853092153497,-1.4999999999999978,0.1354980468749999,-1.4999999999999978,0.1367187499999999,-1.4999999999999978,0.12823644357596473,-1.4999999999999978,0.12455733300769313,-1.4999999999999978,0.1404151404151403,-1.4999999999999978,0.12452691979001332,-1.4999999999999978,0.1343101343101342,-1.4999999999999978,0.1379562934928579,-1.4999999999999978,0.13673544133805385,-1.4999999999999978,0.14161884995727003,-1.4999999999999978,0.12332112332112322,-1.4999999999999978,0.13917714564766195,-1.4999999999999978,0.15014648437499986,-1.4999999999999978,0.15136718749999986,-1.4999999999999978,0.09322865554465154,-1.4999999999999978,0.11256576532485002,-1.4999999999999978,0.11505507955936342
-1.3999999999999977,0.17966267416279622,-1.3999999999999977,0.17578124999999983,-1.3999999999999977,0.1342773437499999,-1.3999999999999977,0.1795310210063506,-1.3999999999999977,0.16973989498107203,-1.3999999999999977,0.16361416361416348,-1.3999999999999977,0.1452814064216822,-1.3999999999999977,0.18925518925518908,-1.3999999999999977,0.16481504089854704,-1.3999999999999977,0.17214015382737133,-1.3999999999999977,0.16969844951776325,-1.3999999999999977,0.16239316239316226,-1.3999999999999977,0.14406055426687814,-1.3999999999999977,0.17700195312499983,-1.3999999999999977,0.17333984374999983,-1.3999999999999977,0.11653581943081442,-1.3999999999999977,0.15783677964027884,-1.3999999999999977,0.13096695226438176
-1.2999999999999976,0.2053287704717671,-1.2999999999999976,0.18066406249999983,-1.2999999999999976,0.18920898437499983,-1.2999999999999976,0.17586712261846588,-1.2999999999999976,0.1831725485407252,-1.2999999999999976,0.1770451770451769,-1.2999999999999976,0.16481504089854704,-1.2999999999999976,0.19780219780219763,-1.2999999999999976,0.1709193016725673,-1.2999999999999976,0.1916737883042362,-1.2999999999999976,0.14894396288609435,-1.2999999999999976,0.18559218559218543,-1.2999999999999976,0.16969844951776325,-1.2999999999999976,0.19653320312499983,-1.2999999999999976,0.19775390624999983,-1.2999999999999976,0.14106967615309116,-1.2999999999999976,0.166401566132387,-1.2999999999999976,0.18115055079559347
-1.1999999999999975,0.2444390124663894,-1.1999999999999975,0.2099609374999998,-1.1999999999999975,0.2050781249999998,-1.1999999999999975,0.18563751831949177,-1.1999999999999975,0.2088167053364267,-1.1999999999999975,0.1904761904761903,-1.1999999999999975,0.19899890123306052,-1.1999999999999975,0.19413919413919398,-1.1999999999999975,0.20876571847149292,-1.1999999999999975,0.23806617018679016,-1.1999999999999975,0.2063240141618848,-1.1999999999999975,0.18925518925518908,-1.1999999999999975,0.21486997924551318,-1.1999999999999975,0.2124023437499998,-1.1999999999999975,0.18310546874999983,-1.1999999999999975,0.149656526005888,-1.1999999999999975,0.21289612137525982,-1.1999999999999975,0.1884944920440635
-1.0999999999999974,0.2835492544610117,-1.0999999999999974,0.2331542968749998,-1.0999999999999974,0.2294921874999998,-1.0999999999999974,0.26624328285295534,-1.0999999999999974,0.22713396019049925,-1.0999999999999974,0.2075702075702074,-1.0999999999999974,0.24050787449639827,-1.0999999999999974,0.23809523809523786,-1.0999999999999974,0.21853253570992534,-1.0999999999999974,0.25637895250885095,-1.0999999999999974,0.24661213527041853,-1.0999999999999974,0.21367521367521347,-1.0999999999999974,0.19045293614943215,-1.0999999999999974,0.2246093749999998,-1.0999999999999974,0.2148437499999998,-1.0999999999999974,0.1913640824337584,-1.0999999999999974,0.21901382601247993,-1.0999999999999974,0.21175030599755182
-0.9999999999999973,0.32510388658029793,-0.9999999999999973,0.24780273437499978,-0.9999999999999973,0.2648925781249998,-0.9999999999999973,0.2589154860771859,-0.9999999999999973,0.26621077054585396,-0.9999999999999973,0.26007326007325987,-0.9999999999999973,0.23196190941276992,-0.9999999999999973,0.21367521367521347,-0.9999999999999973,0.24783298742522258,-0.9999999999999973,0.28323769991454006,-0.9999999999999973,0.23440361372237803,-0.9999999999999973,0.2527472527472525,-0.9999999999999973,0.22829935294835776,-0.9999999999999973,0.24780273437499978,-0.9999999999999973,0.2575683593749998,-0.9999999999999973,0.24043179587831184,-0.9999999999999973,0.25327297198091253,-0.9999999999999973,0.23623011015911852
-0.8999999999999972,0.34343681251527713,-0.8999999999999972,0.2648925781249998,-0.8999999999999972,0.2734374999999998,-0.8999999999999972,0.31265266243282824,-0.8999999999999972,0.30162412993039417,-0.8999999999999972,0.2796092796092794,-0.8999999999999972,0.27957514345012796,-0.8999999999999972,0.24908424908424887,-0.8999999999999972,0.2978879257721887,-0.8999999999999972,0.3076547430106211,-0.8999999999999972,0.28567940422414817,-0.8999999999999972,0.2710622710622708,-0.8999999999999972,0.2869002563789522,-0.8999999999999972,0.2978515624999997,-0.8999999999999972,0.2954101562499997,-0.8999999999999972,0.28581943081452377,-0.8999999999999972,0.3193441820628897,-0.8999999999999972,0.2496940024479802
-0.7999999999999972,0.3385480322659494,-0.7999999999999972,0.3430175781249997,-0.7999999999999972,0.2832031249999997,-0.7999999999999972,0.28944797264289174,-0.7999999999999972,0.3333740383441199,-0.7999999999999972,0.27594627594627574,-0.7999999999999972,0.2844585520693441,-0.7999999999999972,0.31013431013430987,-0.7999999999999972,0.31009644732022923,-0.7999999999999972,0.33573434257111434,-0.7999999999999972,0.2710291783664996,-0.7999999999999972,0.2967032967032964,-0.7999999999999972,0.2930045171529725,-0.7999999999999972,0.3100585937499997,-0.7999999999999972,0.3027343749999997,-0.7999999999999972,0.3042198233562313,-0.7999999999999972,0.3009910681512294,-0.7999999999999972,0.31701346389228857
-0.6999999999999971,0.3605475433879244,-0.6999999999999971,0.3027343749999997,-0.6999999999999971,0.2990722656249997,-0.6999999999999971,0.3382999511480212,-0.6999999999999971,0.3345951886677247,-0.6999999999999971,0.3394383394383392,-0.6999999999999971,0.3259675253326819,-0.6999999999999971,0.3199023199023196,-0.6999999999999971,0.3345134904163103,-0.6999999999999971,0.3393968990355265,-0.6999999999999971,0.3259675253326819,-0.6999999999999971,0.29181929181929156,-0.6999999999999971,0.3320717861067022,-0.6999999999999971,0.2868652343749997,-0.6999999999999971,0.3259277343749997,-0.6999999999999971,0.3299803729146219,-0.6999999999999971,0.3462620824666582,-0.6999999999999971,0.3096695226438186
-0.599999999999997,0.38499144463456336,-0.599999999999997,0.3320312499999997,-0.599999999999997,0.34667968749999967,-0.599999999999997,0.3492916463116753,-0.599999999999997,0.33215288802051507,-0.599999999999997,0.3137973137973135,-0.599999999999997,0.3455011598095467,-0.599999999999997,0.36630036630036594,-0.599999999999997,0.3711390550604318,-0.599999999999997,0.34672201196435076,-0.599999999999997,0.3393968990355265,-0.599999999999997,0.35897435897435864,-0.599999999999997,0.3589305335123913,-0.599999999999997,0.3259277343749997,-0.599999999999997,0.34912109374999967,-0.599999999999997,0.3802747791952892,-0.599999999999997,0.35115624617643426,-0.599999999999997,0.3818849449204403
-0.4999999999999969,0.4069909557565384,-0.4999999999999969,0.36499023437499967,-0.4999999999999969,0.36376953124999967,-0.4999999999999969,0.43111871030776705,-0.4999999999999969,0.37855660031749877,-0.4999999999999969,0.38705738705738674,-0.4999999999999969,0.36259308997680345,-0.4999999999999969,0.3748473748473745,-0.4999999999999969,0.34428030765474266,-0.4999999999999969,0.3735807593700399,-0.4999999999999969,0.374801611524844,-0.4999999999999969,0.33821733821733796,-0.4999999999999969,0.38456842876327646,-0.4999999999999969,0.37353515624999967,-0.4999999999999969,0.3344726562499997,-0.4999999999999969,0.4293424926398426,-0.4999999999999969,0.390309555854643,-0.4999999999999969,0.4112607099143203
-0.3999999999999968,0.4436568076264968,-0.3999999999999968,0.39184570312499967,-0.3999999999999968,0.38330078124999967,-0.3999999999999968,0.4262335124572541,-0.3999999999999968,0.38222005128831327,-0.3999999999999968,0.3626373626373623,-0.3999999999999968,0.3857892809180805,-0.3999999999999968,0.3797313797313794,-0.3999999999999968,0.3809058722988643,-0.3999999999999968,0.4163105847881818,-0.3999999999999968,0.3906726895372967,-0.3999999999999968,0.3540903540903538,-0.3999999999999968,0.374801611524844,-0.3999999999999968,0.36010742187499967,-0.3999999999999968,0.35766601562499967,-0.3999999999999968,0.41707556427870424,-0.3999999999999968,0.3584974917410984,-0.3999999999999968,0.424724602203182
-0.2999999999999967,0.43754583231483707,-0.2999999999999967,0.38574218749999967,-0.2999999999999967,0.4138183593749996,-0.2999999999999967,0.4066927210552023,-0.2999999999999967,0.3748931493466842,-0.2999999999999967,0.3980463980463977,-0.2999999999999967,0.3906726895372967,-0.2999999999999967,0.38827838827838795,-0.2999999999999967,0.36015138566719535,-0.2999999999999967,0.3906726895372967,-0.2999999999999967,0.3662556464412156,-0.2999999999999967,0.41025641025640985,-0.2999999999999967,0.4163105847881818,-0.2999999999999967,0.4187011718749996,-0.2999999999999967,0.4504394531249996,-0.2999999999999967,0.46368989205103,-0.2999999999999967,0.4025449651290832,-0.2999999999999967,0.4418604651162787
-0.19999999999999662,0.41921290637985786,-0.19999999999999662,0.37841796874999967,-0.19999999999999662,0.39672851562499967,-0.19999999999999662,0.42134831460674116,-0.19999999999999662,0.39198925387715194,-0.19999999999999662,0.4358974358974355,-0.19999999999999662,0.38212672445366835,-0.19999999999999662,0.3797313797313794,-0.19999999999999662,0.4102063240141615,-0.19999999999999662,0.3833475766084724,-0.19999999999999662,0.40043950677572915,-0.19999999999999662,0.4078144078144074,-0.19999999999999662,0.3662556464412156,-0.19999999999999662,0.4199218749999996,-0.19999999999999662,0.4077148437499996,-0.19999999999999662,0.47105004906771303,-0.19999999999999662,0.43435702924262776,-0.19999999999999662,0.428396572827417
-0.09999999999999654,0.438768027377169,-0.09999999999999654,0.4272460937499996,-0.09999999999999654,0.4443359374999996,-0.09999999999999654,0.42012701514411294,-0.09999999999999654,0.4335083648797163,-0.09999999999999654,0.41025641025640985,-0.09999999999999654,0.40532291539494536,-0.09999999999999654,0.44932844932844895,-0.09999999999999654,0.3613722378219994,-0.09999999999999654,0.396776950311317,-0.09999999999999654,0.3906726895372967,-0.09999999999999654,0.4249084249084245,-0.09999999999999654,0.4260774020266142,-0.09999999999999654,0.4125976562499996,-0.09999999999999654,0.39672851562499967,-0.09999999999999654,0.4980372914622174,-0.09999999999999654,0.45515722500917616,-0.09999999999999654,0.439412484700122
3.552713678800501e-15,0.37643607919824135,3.552713678800501e-15,0.43090820312500155,3.552713678800501e-15,0.41381835937500144,3.552713678800501e-15,0.4176844162188584,3.552713678800501e-15,0.3871046525827343,3.552713678800501e-15,0.39926739926740074,3.552713678800501e-15,0.4175314369429877,3.552713678800501e-15,0.4188034188034203,3.552713678800501e-15,0.46270296667073785,3.552713678800501e-15,0.37602246367964975,3.552713678800501e-15,0.4321816628006364,3.552713678800501e-15,0.3760683760683774,3.552713678800501e-15,0.36015138566719695,3.552713678800501e-15,0.41015625000000144,3.552713678800501e-15,0.40161132812500144,3.552713678800501e-15,0.46859666339548744,3.552713678800501e-15,0.44903952037195805,3.552713678800501e-15,0.4222766217870272
0.1000000000000032,0.32388169151796453,0.1000000000000032,0.4211425781249978,0.1000000000000032,0.372314453124998,0.1000000000000032,0.3810454323400077,0.1000000000000032,0.36878739772865843,0.1000000000000032,0.38339438339438137,0.1000000000000032,0.417531436942984,0.1000000000000032,0.3687423687423668,0.1000000000000032,0.391893541692099,0.1000000000000032,0.4199731412525921,0.1000000000000032,0.3833475766084707,0.1000000000000032,0.3992673992673972,0.1000000000000032,0.4126480283237678,0.1000000000000032,0.3955078124999979,0.1000000000000032,0.3588867187499981,0.1000000000000032,0.5041707556427844,0.1000000000000032,0.446592438517066,0.1000000000000032,0.40636474908200515
0.20000000000000373,0.3409924223906117,0.20000000000000373,0.3967285156249979,0.20000000000000373,0.3967285156249979,0.20000000000000373,0.37738153395212304,0.20000000000000373,0.41885456099645646,0.20000000000000373,0.4200244200244178,0.20000000000000373,0.38701013307288284,0.20000000000000373,0.39072039072038867,0.20000000000000373,0.3833475766084707,0.20000000000000373,0.3613722378219978,0.20000000000000373,0.36503479428640995,0.20000000000000373,0.3821733821733801,0.20000000000000373,0.39311439384690305,0.20000000000000373,0.36499023437499806,0.20000000000000373,0.38452148437499795,0.20000000000000373,0.46246319921491413,0.20000000000000373,0.4160039153309656,0.20000000000000373,0.4161566707466318
0.30000000000000426,0.34221461745294673,0.30000000000000426,0.37841796875000133,0.30000000000000426,0.3491210937500012,0.30000000000000426,0.37982413287738287,0.30000000000000426,0.3748931493466859,0.30000000000000426,0.3894993894993909,0.30000000000000426,0.3796850201440619,0.30000000000000426,0.37362637362637496,0.30000000000000426,0.4004395067757309,0.30000000000000426,0.39555609815651466,0.30000000000000426,0.41020632401416335,0.30000000000000426,0.37240537240537375,0.30000000000000426,0.3943352460017106,0.30000000000000426,0.3564453125000013,0.30000000000000426,0.3625488281250013,0.30000000000000426,0.45142296368989365,0.30000000000000426,0.4160039153309693,0.30000000000000426,0.4235006119951055
0.4000000000000039,0.2957712050843325,0.4000000000000039,0.33569335937500117,0.4000000000000039,0.3613281250000013,0.4000000000000039,0.30043966780654724,0.4000000000000039,0.351691293198194,0.4000000000000039,0.33699633699633824,0.4000000000000039,0.3870101330728863,0.4000000000000039,0.3833943833943848,0.4000000000000039,0.361372237822001,0.4000000000000039,0.32840922964229147,0.4000000000000039,0.36503479428641317,0.4000000000000039,0.3894993894993909,0.4000000000000039,0.361372237822001,0.4000000000000039,0.3393554687500012,0.4000000000000039,0.3527832031250013,0.4000000000000039,0.4048086359175677,0.4000000000000039,0.36583873730576416,0.4000000000000039,0.3696450428396586
0.5000000000000036,0.3006599853336576,0.5000000000000036,0.36010742187499806,0.5000000000000036,0.3576660156249981,0.5000000000000036,0.3370786516853915,0.5000000000000036,0.37000854805226324,0.5000000000000036,0.35164835164834973,0.5000000000000036,0.3686973507508221,0.5000000000000036,0.30891330891330726,0.5000000000000036,0.33329263826150474,0.5000000000000036,0.36259308997680184,0.5000000000000036,0.33573434257111284,0.5000000000000036,0.3504273504273485,0.5000000000000036,0.3540471248931735,0.5000000000000036,0.36132812499999806,0.5000000000000036,0.3588867187499981,0.5000000000000036,0.40235525024533647,0.5000000000000036,0.369509360088093,0.5000000000000036,0.3635250917992637
0.6000000000000041,0.28477144952334243,0.6000000000000041,0.31005859374999833,0.6000000000000041,0.3210449218749983,0.6000000000000041,0.30898876404494213,0.6000000000000041,0.3297105873733039,0.6000000000000041,0.3247863247863231,0.6000000000000041,0.31742156024905216,0.6000000000000041,0.30891330891330726,0.6000000000000041,0.33817604688072095,0.6000000000000041,0.2905628128433631,0.6000000000000041,0.3345134904163088,0.6000000000000041,0.3247863247863231,0.6000000000000041,0.3320717861067007,0.6000000000000041,0.34057617187499817,0.6000000000000041,0.33935546874999817,0.6000000000000041,0.3336604514229619,0.6000000000000041,0.30710877278844817,0.6000000000000041,0.3390452876376971
0.7000000000000046,0.27132730383769343,0.7000000000000046,0.286865234375001,0.7000000000000046,0.29418945312500105,0.7000000000000046,0.2515876893014176,0.7000000000000046,0.29673952863597614,0.7000000000000046,0.3150183150183161,0.7000000000000046,0.32352582102307526,0.7000000000000046,0.2905982905982917,0.7000000000000046,0.2930045171529738,0.7000000000000046,0.2722500305213048,0.7000000000000046,0.3137590037846428,0.7000000000000046,0.297924297924299,0.7000000000000046,0.31497985593944683,0.7000000000000046,0.26855468750000094,0.7000000000000046,0.29907226562500105,0.7000000000000046,0.27968596663395584,0.7000000000000046,0.2912027407316785,0.7000000000000046,0.2925336597307232
0.8000000000000043,0.22977267171840707,0.8000000000000043,0.26123046875000094,0.8000000000000043,0.27221679687500094,0.8000000000000043,0.2638006839277,0.8000000000000043,0.2881914763707422,0.8000000000000043,0.25396825396825484,0.8000000000000043,0.2478329874252237,0.8000000000000043,0.3211233211233223,0.8000000000000043,0.2722500305213048,0.8000000000000043,0.23684531803198716,0.8000000000000043,0.2954462214625819,0.8000000000000043,0.2942612942612953,0.8000000000000043,0.2624832132828724,0.8000000000000043,0.281982421875001,0.8000000000000043,0.3112792968750011,0.8000000000000043,0.2698724239450451,0.8000000000000043,0.2630612994004659,0.8000000000000043,0.2643818849449214
0.9000000000000039,0.22243950134441337,0.9000000000000039,0.24780273437499867,0.9000000000000039,0.24047851562499872,0.9000000000000039,0.228382999511479,0.9000000000000039,0.21003785566003064,0.9000000000000039,0.2539682539682526,0.9000000000000039,0.22097424001953248,0.9000000000000039,0.2881562881562866,0.9000000000000039,0.28690025637895095,0.9000000000000039,0.23562446587718103,0.9000000000000039,0.23074105725796484,0.9000000000000039,0.26495726495726357,0.9000000000000039,0.24783298742522147,0.9000000000000039,0.25390624999999867,0.9000000000000039,0.2246093749999988,0.9000000000000039,0.22816486751717246,0.9000000000000039,0.23859048085158321,0.9000000000000039,0.2252141982864125
1.0000000000000044,0.23343925690540085,1.0000000000000044,0.20507812499999892,1.0000000000000044,0.2648925781249986,1.0000000000000044,0.21372740595994025,1.0000000000000044,0.23446086213212722,1.0000000000000044,0.216117216117215,1.0000000000000044,0.21975338786472842,1.0000000000000044,0.2185592185592174,1.0000000000000044,0.21364912709070819,1.0000000000000044,0.20021975338786369,1.0000000000000044,0.20510316200707987,1.0000000000000044,0.24908424908424776,1.0000000000000044,0.21120742278110008,1.0000000000000044,0.23437499999999875,1.0000000000000044,0.23071289062499878,1.0000000000000044,0.20240431795878203,1.0000000000000044,0.2018842530282627,1.0000000000000044,0.21297429620562922
1.100000000000005,0.17599608897580118,1.100000000000005,0.23315429687500083,1.100000000000005,0.20507812500000072,1.100000000000005,0.20517830972154444,1.100000000000005,0.2002686530711938,1.100000000000005,0.2161172161172169,1.100000000000005,0.2160908314003182,1.100000000000005,0.20757020757020833,1.100000000000005,0.19167378830423706,1.100000000000005,0.16725674520815587,1.100000000000005,0.20632401416188573,1.100000000000005,0.21978021978022055,1.100000000000005,0.233182761567575,1.100000000000005,0.20629882812500072,1.100000000000005,0.20996093750000075,1.100000000000005,0.14965652600588866,1.100000000000005,0.16028386149516757,1.100000000000005,0.19583843329253436
1.2000000000000046,0.16866291860180946,1.2000000000000046,0.1696777343750006,1.2000000000000046,0.16113281250000058,1.2000000000000046,0.12212994626282407,1.2000000000000046,0.17218219562828246,1.2000000000000046,0.19536019536019605,1.2000000000000046,0.1721401538273721,1.2000000000000046,0.15750915750915806,1.2000000000000046,0.15138566719570312,1.2000000000000046,0.16725674520815587,1.2000000000000046,0.16725674520815587,1.2000000000000046,0.1880341880341887,1.2000000000000046,0.1843486753754127,1.2000000000000046,0.1733398437500006,1.2000000000000046,0.1721191406250006,1.2000000000000046,0.15210991167811633,1.2000000000000046,0.14560137036583926,1.2000000000000046,0.15055079559363577
1.3000000000000043,0.11610853092153445,1.3000000000000043,0.13305664062499928,1.3000000000000043,0.15991210937499914,1.3000000000000043,0.14044943820224645,1.3000000000000043,0.1624129930394423,1.3000000000000043,0.15995115995115908,1.3000000000000043,0.1513856671957018,1.3000000000000043,0.16239316239316154,1.3000000000000043,0.12330606763520872,1.3000000000000043,0.15504822366011392,1.3000000000000043,0.15871078012452608,1.3000000000000043,0.16117216117216032,1.3000000000000043,0.15871078012452608,1.3000000000000043,0.13671874999999928,1.3000000000000043,0.13916015624999925,1.3000000000000043,0.11898920510304158,1.3000000000000043,0.15538969778539008,1.3000000000000043,0.15055079559363443
1.4000000000000048,0.10388658029821504,1.4000000000000048,0.1306152343749993,1.4000000000000048,0.1513671874999992,1.4000000000000048,0.12457254518807945,1.4000000000000048,0.13188423494932155,1.4000000000000048,0.13797313797313726,1.4000000000000048,0.14772311073128966,1.4000000000000048,0.11843711843711781,1.4000000000000048,0.11720180686118849,1.4000000000000048,0.13185203271883705,1.4000000000000048,0.14528140642168155,1.4000000000000048,0.1428571428571421,1.4000000000000048,0.130631180564033,1.4000000000000048,0.12207031249999935,1.4000000000000048,0.13916015624999925,1.4000000000000048,0.1079489695780171,1.4000000000000048,0.13458950201884182,1.4000000000000048,0.12729498164014622
1.5000000000000053,0.12344170129552721,1.5000000000000053,0.09887695312500035,1.5000000000000053,0.10742187500000039,1.5000000000000053,0.1111382510991699,1.5000000000000053,0.12089388203687917,1.5000000000000053,0.12454212454212499,1.5000000000000053,0.11964351117079765,1.5000000000000053,0.10866910866910906,1.5000000000000053,0.12574777194481793,1.5000000000000053,0.12696862409962198,1.5000000000000053,0.12330606763520982,1.5000000000000053,0.08913308913308945,1.5000000000000053,0.11109754608716924,1.5000000000000053,0.12817382812500044,1.5000000000000053,0.11718750000000042,1.5000000000000053,0.06869479882237513,1.5000000000000053,0.09665973326807817,1.5000000000000053,0.12117503059975564
1.600000000000005,0.10021999511122011,1.600000000000005,0.10375976562500037,1.600000000000005,0.09277343750000033,1.600000000000005,0.10991695163654167,1.600000000000005,0.09280742459396785,1.600000000000005,0.10378510378510417,1.600000000000005,0.10010987669393273,1.600000000000005,0.10744810744810784,1.600000000000005,0.10743498962275708,1.600000000000005,0.10255158100354084,1.600000000000005,0.1123183982419733,1.600000000000005,0.10012210012210049,1.600000000000005,0.10621413746795301,1.600000000000005,0.10864257812500039,1.600000000000005,0.10864257812500039,1.600000000000005,0.08832188420019658,1.600000000000005,0.08442432399363789,1.600000000000005,0.08567931456548378
1.7000000000000046,0.0879980444878998,1.7000000000000046,0.08911132812499953,1.7000000000000046,0.0927734374999995,1.7000000000000046,0.07694186614557848,1.7000000000000046,0.0708267187690801,1.7000000000000046,0.07448107448107408,1.7000000000000046,0.08545965083628326,1.7000000000000046,0.06837606837606801,1.7000000000000046,0.08912220730069541,1.7000000000000046,0.07813453790745899,1.7000000000000046,0.08668050299108732,1.7000000000000046,0.10378510378510324,1.7000000000000046,0.0756928335978509,1.7000000000000046,0.08300781249999956,1.7000000000000046,0.10131835937499946,1.7000000000000046,0.051521099116780884,1.7000000000000046,0.074635996574085,1.7000000000000046,0.07099143206854308
1.8000000000000052,0.08922023955023174,1.8000000000000052,0.07080078124999963,1.8000000000000052,0.06469726562499965,1.8000000000000052,0.06717147044455264,1.8000000000000052,0.06594211747466078,1.8000000000000052,0.06837606837606801,1.8000000000000052,0.07080942497863471,1.8000000000000052,0.06837606837606801,1.8000000000000052,0.06592601635941853,1.8000000000000052,0.061042607740202336,1.8000000000000052,0.0756928335978509,1.8000000000000052,0.06227106227106194,1.8000000000000052,0.07813453790745899,1.8000000000000052,0.08544921874999954,1.8000000000000052,0.05493164062499971,1.8000000000000052,0.03557409224730109,1.8000000000000052,0.06240058729964484,1.8000000000000052,0.05875152998775979
1.9000000000000057,0.05622097286726982,1.9000000000000057,0.06713867187500024,1.9000000000000057,0.06347656250000022,1.9000000000000057,0.07449926722032268,1.9000000000000057,0.06349981682745168,1.9000000000000057,0.05616605616605637,1.9000000000000057,0.06958857282383128,1.9000000000000057,0.05250305250305269,1.9000000000000057,0.06104260774020288,1.9000000000000057,0.05493834696618259,1.9000000000000057,0.05615919912098665,1.9000000000000057,0.06959706959706985,1.9000000000000057,0.058600903430594764,1.9000000000000057,0.03906250000000014,1.9000000000000057,0.05126953125000018,1.9000000000000057,0.030667320902846035,1.9000000000000057,0.03425914596843277,1.9000000000000057,0.03304773561811517
2.0000000000000053,0.059887558054265676,2.0000000000000053,0.03784179687500013,2.0000000000000053,0.03662109375000013,2.0000000000000053,0.05740107474352731,2.0000000000000053,0.04762486262058876,2.0000000000000053,0.05372405372405392,2.0000000000000053,0.047613234037358246,2.0000000000000053,0.045177045177045336,2.0000000000000053,0.05371749481137854,2.0000000000000053,0.048834086192162306,2.0000000000000053,0.047613234037358246,2.0000000000000053,0.05250305250305269,2.0000000000000053,0.045171529727750126,2.0000000000000053,0.0573730468750002,2.0000000000000053,0.05004882812500018,2.0000000000000053,0.022080471050049146,2.0000000000000053,0.039153309678208875,2.0000000000000053,0.028151774785801813
2.100000000000005,0.04522121730628184,2.100000000000005,0.03906249999999979,2.100000000000005,0.04150390624999978,2.100000000000005,0.0488519785051292,2.100000000000005,0.03663450970814488,2.100000000000005,0.03540903540903522,2.100000000000005,0.03296300817970926,2.100000000000005,0.04273504273504251,2.100000000000005,0.028079599560493076,2.100000000000005,0.041508973263337585,2.100000000000005,0.05005493834696592,2.100000000000005,0.04029304029304008,2.100000000000005,0.04028812110853354,2.100000000000005,0.0561523437499997,2.100000000000005,0.03540039062499981,2.100000000000005,0.030667320902845765,2.100000000000005,0.036706227823320496,2.100000000000005,0.022031823745409917
2.2000000000000055,0.0439990222439499,2.2000000000000055,0.032958984374999827,2.2000000000000055,0.032958984374999827,2.2000000000000055,0.03541768441621867,2.2000000000000055,0.026865307119306243,2.2000000000000055,0.01831501831501822,2.2000000000000055,0.03418386033451331,2.2000000000000055,0.025641025641025505,2.2000000000000055,0.04639238188255377,2.2000000000000055,0.029300451715297122,2.2000000000000055,0.020754486631668793,2.2000000000000055,0.03540903540903522,2.2000000000000055,0.03296300817970926,2.2000000000000055,0.03173828124999983,2.2000000000000055,0.03540039062499981,2.2000000000000055,0.02085377821393512,2.2000000000000055,0.024470818548880332,2.2000000000000055,0.02080783353733159
2.300000000000006,0.03055487655829881,2.300000000000006,0.034179687500000125,2.300000000000006,0.012207031250000043,2.300000000000006,0.03175378602833426,2.300000000000006,0.029307607766516162,2.300000000000006,0.017094017094017158,2.300000000000006,0.017091930167256807,2.300000000000006,0.029304029304029408,2.300000000000006,0.029300451715297382,2.300000000000006,0.050054938346966366,2.300000000000006,0.032963008179709555,2.300000000000006,0.018315018315018382,2.300000000000006,0.01953363447686492,2.300000000000006,0.029296875000000104,2.300000000000006,0.02197265625000008,2.300000000000006,0.020853778213935303,2.300000000000006,0.019576654839104438,2.300000000000006,0.020807833537331774
2.4000000000000057,0.045221217306282244,2.4000000000000057,0.015869140625000056,2.4000000000000057,0.018310546875000066,2.4000000000000057,0.023204689789936575,2.4000000000000057,0.021980705824887124,2.4000000000000057,0.019536019536019605,2.4000000000000057,0.028079599560493326,2.4000000000000057,0.02075702075702083,2.4000000000000057,0.020754486631668977,2.4000000000000057,0.01953363447686492,2.4000000000000057,0.029300451715297382,2.4000000000000057,0.018315018315018382,2.4000000000000057,0.024417043096081153,2.4000000000000057,0.012207031250000043,2.4000000000000057,0.01953125000000007,2.4000000000000057,0.02330716388616299,2.4000000000000057,0.015906032056772355,2.4000000000000057,0.019583843329253437
2.5000000000000053,0.02322170618430689,2.5000000000000053,0.019531249999999896,2.5000000000000053,0.009765624999999948,2.5000000000000053,0.028089887640449288,2.5000000000000053,0.024423006472096588,2.5000000000000053,0.01098901098901093,2.5000000000000053,0.013429373702844515,2.5000000000000053,0.013431013431013359,2.5000000000000053,0.013429373702844515,2.5000000000000053,0.020754486631668793,2.5000000000000053,0.01587107801245261,2.5000000000000053,0.02197802197802186,2.5000000000000053,0.020754486631668793,2.5000000000000053,0.008544921874999955,2.5000000000000053,0.019531249999999896,2.5000000000000053,0.012266928361138307,2.5000000000000053,0.013458950201884182,2.5000000000000053,0.007343941248469973
2.600000000000006,0.025666096308970775,2.600000000000006,0.012207031249999936,2.600000000000006,0.013427734374999929,2.600000000000006,0.010991695163654069,2.600000000000006,0.01587495420686278,2.600000000000006,0.01098901098901093,2.600000000000006,0.01098766939323642,2.600000000000006,0.009768009768009716,2.600000000000006,0.0183127823220607,2.600000000000006,0.014650225857648561,2.600000000000006,0.0183127823220607,2.600000000000006,0.009768009768009716,2.600000000000006,0.009766817238432373,2.600000000000006,0.009765624999999948,2.600000000000006,0.010986328124999941,2.600000000000006,0.013493621197252137,2.600000000000006,0.012235409274440166,2.600000000000006,0.007343941248469973
2.7000000000000064,0.025666096308971,2.7000000000000064,0.012207031250000043,2.7000000000000064,0.015869140625000056,2.7000000000000064,0.01587689301416713,2.7000000000000064,0.007326901941629041,2.7000000000000064,0.006105006105006127,2.7000000000000064,0.014650225857648691,2.7000000000000064,0.008547008547008579,2.7000000000000064,0.017091930167256807,2.7000000000000064,0.013429373702844635,2.7000000000000064,0.006104260774020288,2.7000000000000064,0.006105006105006127,2.7000000000000064,0.013429373702844635,2.7000000000000064,0.004882812500000017,2.7000000000000064,0.003662109375000013,2.7000000000000064,0.01594700686947994,2.7000000000000064,0.004894163709776109,2.7000000000000064,0.0073439412484700385
2.800000000000006,0.012221950623319525,2.800000000000006,0.007324218750000026,2.800000000000006,0.009765625000000035,2.800000000000006,0.009770395701025926,2.800000000000006,0.00244230064720968,2.800000000000006,0.003663003663003676,2.800000000000006,0.006104260774020288,2.800000000000006,0.007326007326007352,2.800000000000006,0.006104260774020288,2.800000000000006,0.006104260774020288,2.800000000000006,0.006104260774020288,2.800000000000006,0.008547008547008579,2.800000000000006,0.00976681723843246,2.800000000000006,0.006103515625000022,2.800000000000006,0.01098632812500004,2.800000000000006,0.008586849852796891,2.800000000000006,0.008564786492108192,2.800000000000006,0.017135862913096756
2.9000000000000057,0.009777560498655533,2.9000000000000057,0.007324218749999961,2.9000000000000057,0.007324218749999961,2.9000000000000057,0.00854909623839761,2.9000000000000057,0.0036634509708144878,2.9000000000000057,0.0036630036630036435,2.9000000000000057,0.0012208521548040467,2.9000000000000057,0.004884004884004858,2.9000000000000057,0.0073251129288242805,2.9000000000000057,0.013429373702844515,2.9000000000000057,0.006104260774020234,2.9000000000000057,0.002442002442002429,2.9000000000000057,0.008545965083628327,2.9000000000000057,0.0036621093749999805,2.9000000000000057,0.004882812499999974,2.9000000000000057,0.004906771344455323,2.9000000000000057,0.004894163709776066,2.9000000000000057,0.008567931456548302
3.000000000000006,0.010999755560987475,3.000000000000006,0.004882812499999974,3.000000000000006,0.0036621093749999805,3.000000000000006,0.00488519785051292,3.000000000000006,0.004884601294419317,3.000000000000006,0.0012210012210012145,3.000000000000006,0.004883408619216187,3.000000000000006,0.0012210012210012145,3.000000000000006,0.0036625564644121402,3.000000000000006,0.008545965083628327,3.000000000000006,0.004883408619216187,3.000000000000006,0.0012210012210012145,3.000000000000006,0.0,3.000000000000006,0.007324218749999961,3.000000000000006,0.004882812499999974,3.000000000000006,0.004906771344455323,3.000000000000006,0.004894163709776066,3.000000000000006,0.00979192166462663
3.1000000000000068,0.010999755560987574,3.1000000000000068,0.006103515625000022,3.1000000000000068,0.004882812500000017,3.1000000000000068,0.006106497313141204,3.1000000000000068,0.00122115032360484,3.1000000000000068,0.0,3.1000000000000068,0.002441704309608115,3.1000000000000068,0.0,3.1000000000000068,0.0012208521548040575,3.1000000000000068,0.012208521548040576,3.1000000000000068,0.0012208521548040575,3.1000000000000068,0.0012210012210012253,3.1000000000000068,0.002441704309608115,3.1000000000000068,0.0012207031250000043,3.1000000000000068,0.0,3.1000000000000068,0.0036800785083415245,3.1000000000000068,0.004894163709776109,3.1000000000000068,0.008567931456548378
3.2000000000000064,0.007333170373991715,3.2000000000000064,0.0012207031250000043,3.2000000000000064,0.0012207031250000043,3.2000000000000064,0.0024425989252564815,3.2000000000000064,0.00122115032360484,3.2000000000000064,0.0012210012210012253,3.2000000000000064,0.0073251129288243455,3.2000000000000064,0.003663003663003676,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0024420024420024507,3.2000000000000064,0.0012208521548040575,3.2000000000000064,0.0012207031250000043,3.2000000000000064,0.006103515625000022,3.2000000000000064,0.004906771344455366,3.2000000000000064,0.004894163709776109,3.2000000000000064,0.006119951040391699
3.300000000000006,0.008555365436323592,3.300000000000006,0.0036621093749999805,3.300000000000006,0.002441406249999987,3.300000000000006,0.0036638983878846897,3.300000000000006,0.0012211503236048292,3.300000000000006,0.0,3.300000000000006,0.0,3.300000000000006,0.0,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0036625564644121402,3.300000000000006,0.0,3.300000000000006,0.0012210012210012145,3.300000000000006,0.0012208521548040467,3.300000000000006,0.0,3.300000000000006,0.0012207031249999935,3.300000000000006,0.004906771344455323,3.300000000000006,0.002447081854888033,3.300000000000006,0.0036719706242349867
3.4000000000000066,0.006110975311659709,3.4000000000000066,0.0012207031249999935,3.4000000000000066,0.0,3.4000000000000066,0.0036638983878846897,3.4000000000000066,0.0012211503236048292,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0,3.4000000000000066,0.0036625564644121402,3.4000000000000066,0.0012208521548040467,3.4000000000000066,0.0,3.4000000000000066,0.0012208521548040467,3.4000000000000066,0.0012207031249999935,3.4000000000000066,0.0012207031249999935,3.4000000000000066,0.006133464180569153,3.4000000000000066,0.002447081854888033,3.4000000000000066,0.0024479804161566575
3.500000000000007,0.0036665851869958576,3.500000000000007,0.0012207031250000043,3.500000000000007,0.0,3.500000000000007,0.0024425989252564815,3.500000000000007,0.0,3.500000000000007,0.0,3.500000000000007,0.0012208521548040575,3.500000000000007,0.0012210012210012253,3.500000000000007,0.0,3.500000000000007,0.002441704309608115,3.500000000000007,0.0,3.500000000000007,0.0,3.500000000000007,0.0,3.500000000000007,0.0,3.500000000000007,0.0012207031250000043,3.500000000000007,0.0036800785083415245,3.500000000000007,0.0024470818548880547,3.500000000000007,0.004895960832313359
3.6000000000000068,0.007333170373991715,3.6000000000000068,0.0012207031250000043,3.6000000000000068,0.0024414062500000087,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.002441704309608115,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0024420024420024507,3.6000000000000068,0.0,3.6000000000000068,0.0,3.6000000000000068,0.0012207031250000043,3.6000000000000068,0.0012266928361138415,3.6000000000000068,0.0012235409274440273,3.6000000000000068,0.0012239902080783398
3.7000000000000064,0.0012221950623319416,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.00122129946262823,3.7000000000000064,0.0012211503236048292,3.7000000000000064,0.0,3.7000000000000064,0.0036625564644121402,3.7000000000000064,0.0012210012210012145,3.7000000000000064,0.0,3.7000000000000064,0.0012208521548040467,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0024417043096080933,3.7000000000000064,0.0,3.7000000000000064,0.0,3.7000000000000064,0.0024533856722276613,3.7000000000000064,0.007341245564664099,3.7000000000000064,0.0012239902080783288
3.800000000000007,0.0024443901246638832,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.00122129946262823,3.800000000000007,0.0012211503236048292,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0012210012210012145,3.800000000000007,0.0,3.800000000000007,0.0012208521548040467,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0,3.800000000000007,0.0036800785083414916,3.800000000000007,0.0012235409274440165,3.800000000000007,0.0024479804161566575
3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012207031250000043,3.9000000000000075,0.0024425989252564815,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012210012210012253,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0,3.9000000000000075,0.0012266928361138415,3.9000000000000075,0.0012235409274440273,3.9000000000000075,0.0012239902080783398
4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,,4.000000000000007,


==> anc/II_C/Mode_eccentricities_Fig5.dat <==
l,e0_Gl_b0,e1_Gl_b0,e2_Gl_b0,e3_Gl_b0,e4_Gl_b0,e5_Gl_b0,e0_Sat_b0,e1_Sat_b0,e2_Sat_b0,e3_Sat_b0,e4_Sat_b0,e5_Sat_b0,e0_Gl_b9,e1_Gl_b9,e2_Gl_b9,e3_Gl_b9,e4_Gl_b9,e5_Gl_b9,e0_Sat_b9,e1_Sat_b9,e2_Sat_b9,e3_Sat_b9,e4_Sat_b9,e5_Sat_b9
0.0,0.012268983813720852,0.000334221,3.54503e-05,0.000100503,7.91356e-05,6.05893e-05,0.003980775029467932,0.000231952,0.000229961,6.60817e-05,7.55522e-05,4.71598e-05,0.031992084353365056,0.000328993,0.0204568,6.08919e-05,0.00438,7.83221e-05,0.025539825072223105,0.000413074,0.0356205,0.000346763,0.0154754,0.0006247
1.0,1.0199790305937551e-05,0.0273194,0.000131037,0.000202076,6.76134e-05,6.39244e-05,4.435175117186429e-05,0.011955,0.00020153,0.000190416,0.000128702,5.28699e-05,5.051926882522421e-05,0.0610188,0.000375668,0.0209393,0.000155097,0.00511282,0.0007794422897568298,0.0205313,0.000244946,0.00120903,0.000400678,0.00336453
2.0,0.00011413802738195026,0.0273106,0.000322312,3.54052e-05,0.000101969,0.000112551,9.640628283732786e-05,0.0118882,0.00037388,6.69171e-05,4.13175e-05,6.62287e-05,0.00013963537500075187,0.0409038,0.000896998,0.0149738,0.000412529,0.000971031,6.39447464798344e-05,0.0215186,0.000414198,0.00709123,0.000195761,0.00112161
3.0,7.71317282608395e-05,0.000100201,0.0274463,4.14285e-05,9.49114e-05,2.8218e-05,2.8254736951112166e-05,7.90782e-05,0.0216382,0.000297345,0.000117304,4.39222e-05,0.01007246786524153,0.000297466,0.0459836,0.000209486,0.00437705,0.00039268,0.006741927503923933,0.000407897,0.0519655,0.000101454,0.0113022,0.000184108
4.0,3.6971442324450385e-05,0.000223584,0.027293,0.000124804,9.57979e-05,3.99505e-05,2.3539928667805785e-05,0.000222463,0.0217193,0.000113177,0.000111278,5.55737e-05,6.103408660294852e-05,0.000341311,0.0611291,0.000489428,0.00909674,0.000392863,0.010148427014854076,3.23553e-05,0.0443352,0.000229036,0.00776651,0.000218768
5.0,0.00017916946765925544,4.85835e-05,5.14834e-05,0.0236081,0.000111371,6.1847e-05,8.734934805054778e-05,0.000177437,0.000178256,0.019772,7.33207e-05,9.86617e-05,0.03159558023013118,0.00112698,0.0481961,0.00239448,0.0113396,0.0005321,0.0005071156820818453,0.0511493,0.000262423,0.0406989,0.000163673,0.00740697
6.0,0.0004555008728031227,0.000100572,0.000202997,0.0236422,6.96051e-05,4.888e-05,5.928156114557919e-08,7.73119e-05,0.000208771,0.0198128,0.000150276,0.000228111,0.0015728197385911833,0.0251146,0.00213585,0.0377244,0.000512063,0.00761789,0.001260719728850572,0.0274236,0.00150121,0.0535755,0.000811408,0.015065
7.0,0.012652297920487773,0.000161622,0.000134727,0.000795387,9.56976e-05,0.000142492,0.0047634189502410735,7.50772e-05,0.000219929,0.000538147,0.000135332,0.000132113,0.0004317311567310064,0.0079174,0.000746602,0.051322,0.000437186,0.0105028,0.033800556174791295,0.000812242,0.0496479,0.00163531,0.029237,0.000117687
8.0,5.056144340335123e-05,0.022033,0.00043002,0.000101025,0.000404509,0.000117409,6.136426628655318e-05,0.00733294,0.000205802,0.000386943,0.000408583,0.00022107,0.0002128827750476683,0.0443194,0.00115661,0.051745,0.00111778,0.00919444,0.0003842212415550146,0.0272399,0.000401301,0.0309393,0.000515791,0.0105712
9.0,0.00010671352969328785,0.0220449,0.00014308,0.000122583,0.00011835,7.14382e-05,8.200887540623106e-05,0.0073,0.000470399,5.59663e-05,0.000303367,0.000247927,0.01145858420599929,0.00023222,0.0334586,0.000394171,0.0349683,0.000301336,0.001923523122767908,0.000863729,0.045612,0.000429175,0.0506928,0.000550323
10.0,4.447948566860039e-06,0.000293506,0.000585687,8.67192e-05,0.0213281,0.000186584,1.367842033607149e-05,8.32613e-05,0.00123046,0.000375981,0.0186231,0.000327179,5.408876832297763e-05,0.000845858,0.0593689,0.000888154,0.0448343,5.10498e-05,0.003759397534178021,0.0348644,0.00315016,0.00520121,0.00382764,0.000377263
11.0,6.120244882828602e-05,9.27116e-05,0.00081822,0.00028797,0.021352,4.19338e-05,1.2292254883148605e-07,0.000104102,0.00160809,0.000172238,0.0186949,0.000169435,0.0003384528399487528,0.0355286,0.000909364,0.0487349,0.00151278,0.0114058,0.02663525624985783,0.00498748,0.023211,0.000710565,0.0291006,0.000191144
12.0,8.970230635804569e-05,0.00027455,0.0305578,0.000117941,0.000294417,7.52479e-05,9.368914148567111e-05,2.77386e-05,0.0262515,9.80754e-05,0.00115612,0.000140792,0.0018247129375109023,5.78555e-05,0.0564918,0.000764719,0.0300422,0.000211108,0.0018952736516457769,0.0651709,0.000625584,0.0560618,0.00164004,0.0316111
13.0,1.7163182370206845e-05,0.000171698,0.0306577,0.000131694,0.000521682,6.75137e-05,4.721904953353862e-06,6.12868e-05,0.0262587,0.000150028,0.000925405,9.38165e-05,0.011066603309413966,0.00126038,0.0345214,0.000882205,0.040025,0.000255751,0.03603165305611792,0.00339067,0.0123277,0.00277115,0.036679,0.00190662
14.0,3.277368809806379e-05,1.74081e-05,5.51175e-05,0.00057424,2.40771e-05,0.0196478,5.890144765977406e-05,3.84349e-05,0.000162923,0.00122656,0.000347824,0.0178621,0.011074915941366472,0.01572,0.012641,0.0501431,0.00480277,0.0443064,0.00027815421623711927,0.0232051,0.000427631,0.0567143,0.000455959,0.0474286
15.0,6.330021937650597e-05,1.82818e-05,2.57593e-05,0.000900537,2.96699e-05,0.0195719,9.079747687490671e-05,2.7538e-05,0.000334015,0.000997849,0.000335845,0.0178412,0.044918527785964765,0.00363728,0.050447,0.0129562,0.0198333,0.0107514,0.0005549848160869862,0.000589565,0.0451937,0.000853924,0.00940169,0.000823215
16.0,0.00024096392874828137,5.65841e-05,0.000215885,0.0291372,0.000146682,0.000352269,1.4723397386110628e-05,1.79438e-05,8.41118e-05,0.0262524,0.000261496,0.000588342,0.0008078735421315705,0.012595,0.000916092,0.0472878,0.000394403,0.0466074,8.081239621482677e-05,0.0417263,0.000757851,0.00314863,0.000635506,0.0339644
17.0,0.00020673649091648477,0.00013729,4.15198e-05,0.028993,8.24774e-05,0.000723243,0.00016038596138558673,7.23585e-05,0.000134054,0.0262496,0.000242673,0.000963322,0.0001957654899460461,0.0133206,0.000441682,0.0352554,0.000921385,0.0328534,0.014564045403880711,0.000730865,0.0568918,0.000466454,0.0340298,0.000323683
18.0,0.01217047186696876,8.79488e-05,9.78351e-05,0.000614814,0.000266767,9.77012e-05,0.005477258675146121,9.02854e-05,0.000311025,0.00063713,0.000194453,0.000212347,0.00011085947321251346,0.00549803,0.000280495,0.0511572,0.000323202,0.026244,0.0025630530470189482,0.0284474,0.00425981,0.0360131,0.0080194,0.0119791
19.0,7.54873727104479e-05,0.000365949,0.000307928,9.2506e-05,0.000298546,0.000231602,5.6333854161907624e-05,0.00296266,0.000211049,5.2952e-05,0.00104176,6.85998e-05,0.00025914359440130404,0.0014276,0.0469295,0.00167007,0.0697063,0.000675407,0.0016034240576874956,0.00345791,0.0326143,0.00458803,0.061773,0.00102819
20.0,1.235468727090647e-05,0.000248717,0.000294703,0.000138301,3.84214e-05,6.87822e-05,6.962716593111052e-05,0.00290396,0.00057419,0.000234496,7.77292e-05,0.000188967,0.020388564416882703,0.000484847,0.0190268,0.00027999,0.0483822,5.18445e-05,0.04100537976843111,0.00167656,0.0122207,0.00213201,0.0345777,0.00101744
21.0,6.551362596444054e-05,0.0162243,0.000601549,0.000175016,0.00060825,0.000133973,7.744111743618326e-05,0.000348627,0.000294697,0.000184473,0.000160124,0.000198108,0.0005260392293672895,0.0356363,0.00180497,0.0668278,0.00216351,0.0160306,0.0020513494915948226,0.0161133,0.00109171,0.0425328,0.000463576,0.00457962
22.0,7.683378564176619e-05,0.0162598,0.000397432,3.4065e-05,0.00105686,4.10363e-05,4.091489173770951e-05,0.000227275,0.000299754,0.000231803,0.000264873,0.000172657,0.03844393785375302,0.000376484,0.0240806,0.00126752,0.0349716,0.000924238,0.03621121562293851,0.00275041,0.0258552,0.000943782,0.012836,0.00167158
23.0,2.69341234207243e-05,0.000558366,0.0013054,0.000230366,0.0281129,8.0915e-05,5.0411332742451785e-05,8.17141e-05,8.42349e-05,0.00018692,0.0260827,8.48361e-05,0.00010685184628247309,6.76555e-05,0.0463605,0.000376906,0.00280578,0.000763627,0.0006566388389709061,0.0694627,0.00119443,0.0555256,0.00154256,0.0498242
24.0,0.00014821469573612849,0.000241097,0.000563065,0.000103336,0.0281573,5.40338e-05,1.8735696250338843e-05,5.01355e-05,0.00238801,0.000192842,0.0260891,0.000175324,0.02296066837891647,0.00119986,0.0116698,0.00434592,0.0522206,0.00343078,0.0002166551033870931,0.000942021,0.0378524,0.00194187,0.0253536,0.00246952
25.0,2.3900918172286633e-05,0.000236328,0.0275486,0.00011164,0.000578412,6.7174e-05,2.1671372398522185e-05,4.24888e-05,0.0259804,7.35387e-05,0.00213989,9.97661e-05,0.002128996168490193,0.0205608,0.0011696,0.0678579,0.00338917,0.0536347,7.182787015763972e-05,0.0253069,0.00127737,0.0442019,0.00064415,0.0632782
26.0,1.2304615205862581e-05,0.000346327,0.0276982,0.000189739,0.00119365,0.000235221,1.615847808408183e-05,7.26585e-05,0.0258586,0.000207986,0.00114307,0.000247386,9.006646496604573e-05,0.000491929,0.0304494,0.00183605,0.0498175,0.00300164,0.0002543859898546439,0.0312783,0.000175764,0.0244572,0.000726791,0.012776
27.0,7.690626564752032e-05,0.000106589,8.79263e-05,0.000286823,9.49122e-05,0.000447802,1.8487921954904162e-05,1.05232e-05,0.000217023,0.000781367,0.000250166,0.000745836,0.00026062326694856636,0.0136493,0.00105874,0.0335521,0.00195209,0.0730874,6.11035918200223e-05,0.0458283,0.000484152,0.01247,0.000326474,0.0301957
28.0,6.111143385922833e-05,0.000113921,0.000174539,0.000114573,0.000126829,0.000456299,2.488256990829153e-05,8.39412e-06,0.000233126,0.000338304,0.000299142,0.000402805,0.018582281221992986,0.00104428,0.0379265,0.000293139,0.0214941,0.00360303,0.017496758490480196,0.000125512,0.00959149,0.000324795,0.0515835,0.000891146
29.0,5.157699340763917e-05,9.75e-05,0.00017915,0.000341538,0.000150663,0.0272318,3.4417631417841575e-05,3.15595e-05,0.000264577,0.00119549,6.76433e-05,0.0260946,0.0012440076269300403,0.0201023,0.00222242,0.010534,0.0011041,0.0489262,0.02568128568503901,0.00269429,0.047132,0.00516081,0.0465613,0.00177117
30.0,1.5243485790322534e-05,1.24507e-05,0.00016262,0.000329825,8.1147e-05,0.0271819,4.387782762706237e-05,2.31666e-05,0.000458196,0.000609748,0.000134511,0.0259993,7.47621997798536e-05,0.0121518,0.000531757,0.0368481,0.000586186,0.0103601,0.002938769591228589,0.0234697,0.00551857,0.0441639,0.00545023,0.0143859
31.0,8.265846702021417e-05,2.30544e-05,4.64573e-05,0.028664,7.59155e-05,0.000189915,3.2624884641039464e-05,2.5633e-05,0.000208102,0.0273555,7.3118e-05,0.000967636,0.0002685521464274329,0.0139718,0.000406783,0.0291987,0.000112181,0.0246899,0.0001483843634130252,0.00112201,0.0401216,0.000856565,0.00129105,0.000523855
32.0,0.00019596767723712856,7.58617e-05,6.18853e-05,0.0286804,9.91215e-05,0.000392679,1.9347258644688307e-06,1.20979e-05,0.00016694,0.0274278,0.000453028,0.00081709,0.022312980818391247,0.000409309,0.0346721,0.000928899,0.0419103,0.00127438,4.411765542185118e-05,0.000656764,0.0101419,0.00110992,0.0646773,0.000239691
33.0,0.011078458223022638,3.96123e-05,0.000120881,0.00049595,0.000114479,0.000248761,0.006080567002616326,3.62207e-05,0.000150508,0.000218605,0.00033522,0.000378558,0.003515689942437129,0.000264767,0.0315268,0.000573246,0.0717645,0.00029279,0.00011382404290166283,0.0291856,0.000522947,0.0198044,0.000423187,0.0358858
34.0,8.238625203677115e-06,2.52717e-05,0.000109535,9.07883e-05,0.000182287,0.000166363,0.00021420491406328522,2.26609e-05,0.000504583,0.000392411,0.000335238,0.000432553,6.824730982298064e-06,0.02349,0.000250771,0.014973,0.000898082,0.0554485,0.00892828302358909,0.000826378,0.0358653,0.000722624,0.00436439,0.000754269
35.0,0.00010262892173542585,0.000153924,5.63105e-05,0.000151037,0.000372107,0.000123014,0.0006787980129323867,5.63243e-05,0.000464567,0.000107598,0.000494782,0.000111641,0.017530029533301655,0.000773039,0.0228161,0.00221251,0.0304584,0.00181728,0.03271010099861241,0.000328045,0.0133375,0.000293902,0.00920012,0.000609807
36.0,1.4895222129086337e-05,0.000125924,0.000355037,0.000131817,0.000729602,7.77142e-05,2.4145490873316824e-05,7.53795e-05,0.000627798,0.000160895,0.0002702,0.000158453,0.0008019476340276567,0.00975791,0.00120214,0.0306531,0.00109636,0.0455031,6.0203504242396663e-05,0.061558,0.000223253,0.0554718,0.000876627,0.0586529
37.0,4.1135999601636604e-05,0.000104055,0.000384109,4.15867e-05,0.000517626,4.6855e-05,2.354949242057364e-05,7.38731e-05,0.000335348,0.000182587,0.000727261,0.000102544,0.0002761562197373882,0.0145735,0.00135456,0.0617256,0.0020646,0.00752839,0.0001216838504583608,0.000683427,0.029122,0.00073932,0.0421134,0.00366194
38.0,6.0120781566840666e-05,0.000652302,0.000934177,3.57925e-05,0.0292973,0.000112172,0.0001303402442107315,0.000444294,0.000769209,0.000327766,0.000423667,0.000100388,7.220573463336001e-05,0.000223258,0.0314834,0.00168023,0.0280869,0.00143461,0.00030832158049179956,0.027455,0.00101208,0.0246982,0.00143443,0.0220184
39.0,3.757396695243707e-06,0.000970143,0.00150469,0.000176813,0.0291205,9.25324e-05,0.0001447681094531909,0.000505633,0.000486916,0.00024893,0.00082287,0.000221403,0.009517205704558716,4.99548e-05,0.000596476,0.00103729,0.0520932,0.00124003,8.765908987511658e-05,0.0130955,0.00116758,0.0378709,0.001881,0.0710534


==> anc/II_C/Modes_relative_weights_Fig3.dat <==
l,w_l_Gl_b0,bar{w}_l_Gl_b0,w_l_Sat_b0,bar{w}_l_Sat_b0,w_l_Gl_b9,bar{w}_l_Gl_b9,w_l_Sat_b9,bar{w}_l_Sat_b9
0.0,0.014036359266763304,0.1328276642939201,0.0068742380436925725,0.08283983635422548,0.024439342873163048,0.13363742320917468,0.013985373095888981,0.08067686705891318
1.0,0.01326600509762945,,0.00673330783916732,,0.021798074655033632,,0.01378992640623932,
2.0,0.01324351372852284,,0.006728889206682313,,0.019753251108653797,,0.013275202229935865,
3.0,0.01237302636547641,,0.006444513035045308,,0.019034287430806106,,0.01218930318732632,
4.0,0.01236804723123952,,0.0064441797116472025,,0.018608360616031674,,0.012180336901713598,
5.0,0.011057198983300811,,0.006055675319321604,,0.015929103306018183,,0.011383122482212361,
6.0,0.011050165487592224,,0.006050133740214395,,0.015849933591625273,,0.011025448325510752,
7.0,0.010945221186629902,,0.005951640870224542,,0.015555589167738526,,0.01094924822139114,
8.0,0.010200298222893851,,0.005827438613009458,,0.014010978824045176,,0.010421030885220332,
9.0,0.010196056967952602,,0.005822758223468734,,0.013536218784701022,,0.009946997379837112,
10.0,0.009850591796929714,,0.005670529861869723,,0.013509511520095939,,0.009868478526143927,
11.0,0.00984878524386797,,0.005667449011096776,,0.0123185027646624,,0.009849364166375774,
12.0,0.009720619330176344,,0.0056223974211445866,,0.012235974212003146,,0.009211733663352385,
13.0,0.009712758910073416,,0.005613938879893112,,0.012215270524606586,,0.009146510307471161,
14.0,0.008750083340114859,,0.00529488172124043,,0.011351947542826353,,0.008914394331941298,
15.0,0.008746797711155453,,0.005292237870638782,,0.011332650185153998,,0.008875865586724258,
16.0,0.008562612662230686,,0.005231142644053403,,0.011194825189056463,,0.008423113609906005,
17.0,0.008560150556312294,,0.005226728114234027,,0.010150402695379167,,0.008310745499016456,
18.0,0.008373364215343949,,0.005082434912537388,,0.010075592379384525,,0.007960514337003132,
19.0,0.007742446094524679,,0.004952485455444911,,0.009681652136738156,,0.007949092205223796,
20.0,0.0077330352775358815,,0.004949194671713905,,0.009554127341301772,,0.007885087080144435,
21.0,0.007628319498015031,,0.004929309977758133,,0.00951534473542074,,0.007458635755436524,
22.0,0.00762361691828439,,0.004927305022388402,,0.008908910741755155,,0.007413766128087729,
23.0,0.007525093368826405,,0.004856586341662345,,0.008794299797668919,,0.007297536777987659,
24.0,0.007521600196470027,,0.004852838984291797,,0.008382431454057223,,0.007105558712891903,
25.0,0.007421279857382347,,0.004814628485677261,,0.008323008938978456,,0.007065364031834206,
26.0,0.007415006304285934,,0.00480826834866391,,0.008067380655639753,,0.0070065889323175585,
27.0,0.006819516960010248,,0.004580391390128168,,0.00799484133157807,,0.006697124514742761,
28.0,0.006810547202945919,,0.004577082175152671,,0.00775100944044345,,0.0066407537535693425,
29.0,0.006595394633275367,,0.004496272752746229,,0.007701244269056141,,0.0063605988201590824,
30.0,0.006583492199997652,,0.004493324494971971,,0.00714146226900243,,0.006330425287828651,
31.0,0.006450225024162348,,0.0044429605750839225,,0.007019618032672958,,0.006252917059239917,
32.0,0.0064454444027007025,,0.00443725937396626,,0.00681980485073532,,0.006241580545472691,
33.0,0.006269098973751221,,0.004275946454611873,,0.006808486239275353,,0.0059349641385508115,
34.0,0.005989736573767682,,0.004246666998980618,,0.006570923401978271,,0.005913487478097514,
35.0,0.005977612801725581,,0.004245195973683891,,0.006474842098573112,,0.0058004892941444,
36.0,0.005751340975333085,,0.00414946421167289,,0.006416738337521738,,0.005686283638695313,
37.0,0.0057442111018234905,,0.004145153368616425,,0.006346073474082059,,0.005604840171567993,
38.0,0.00559951687732578,,0.00413386098480031,,0.006188438854870047,,0.005568898818726625,
39.0,0.005588574652178722,,0.00413114605962182,,0.005858662637078353,,0.005502325955149348,
40.0,0.005542209516843722,,0.004086075213717139,,0.005726128424894478,,0.00525806195149752,
41.0,0.0055381181578225,,0.004080122375114043,,0.005569649841211382,,0.005227668350855623,
42.0,0.0055081412797508104,,0.004050108634748179,,0.005538493098739593,,0.00521917849441765,
43.0,0.005504268302374881,,0.004045732767757995,,0.00529989313223447,,0.004954808224409753,
44.0,0.005229577312014093,,0.003924802336459243,,0.0052341692694868845,,0.00494855498574831,
45.0,0.005226713137038164,,0.003919312849315046,,0.00503034732536226,,0.004948055716710179,
46.0,0.004997716508698013,,0.0038217394251203996,,0.00495818499799536,,0.004900485635593104,
47.0,0.004994500137846635,,0.0038185732767231032,,0.00480848884839322,,0.00482703641521185,
48.0,0.0048386695634419765,,0.00374953285365948,,0.004785802544623082,,0.004657554380348278,
49.0,0.004833982782922373,,0.003745154336497228,,0.004765313286000494,,0.004634979706380397,
50.0,0.004734037750041125,,0.0037039092261496394,,0.0047139318687335514,,0.004589332767634469,
51.0,0.004729224124244152,,0.0036998384750718503,,0.00450509189176932,,0.004383849010059012,
52.0,0.004597196652149438,,0.003621369443724587,,0.004480666006385493,,0.004359381975215535,
53.0,0.00455653013742933,,0.0036158991147027444,,0.004353803981462654,,0.004358002745791059,
54.0,0.004553687494915927,,0.0035474417245836077,,0.004300655643464995,,0.004355157887448294,
55.0,0.004331174892209813,,0.0035125928148621063,,0.004278969659185195,,0.0042218879993092566,
56.0,0.004326457200481647,,0.0035094349663238418,,0.004049153359879287,,0.00412193738349061,
57.0,0.004166307051629594,,0.0034319761051064862,,0.003981135650210192,,0.004105913240770066,
58.0,0.0041658996511721854,,0.003426859222425388,,0.0039542500733298425,,0.004082490370210673,
59.0,0.0040576235528387,,0.0034001389667703903,,0.003885191193166164,,0.004032831307785129,
60.0,0.0040526144475059415,,0.0033962101027037125,,0.0038261743319063556,,0.0038717420925281384,
61.0,0.003996490416002597,,0.0033786693012359823,,0.00379326753707979,,0.0038687525311272594,
62.0,0.00399296118474614,,0.0033767908167659255,,0.003620004386681456,,0.003827876324658476,
63.0,0.003960959847305499,,0.0033448581900802936,,0.00356182017850155,,0.003787363483295797,
64.0,0.003959148673964839,,0.003342555375057977,,0.0034234865944064758,,0.003680590040655196,
65.0,0.003923468332845643,,0.003328526323584622,,0.0034120587139818592,,0.0036401724172515095,
66.0,0.003921102302129816,,0.003326008521580825,,0.0033028195633771316,,0.003635739403731767,
67.0,0.003741786253953908,,0.003215123377803075,,0.003253497827576897,,0.0036151332624992246,
68.0,0.003737042400323658,,0.0032131647091942564,,0.0032259885421448524,,0.0035169488054219017,
69.0,0.003582305465366116,,0.0031315884458529715,,0.003220252145881488,,0.00343028961046981,
70.0,0.0035755819892337028,,0.003128035421817526,,0.0030918435324447605,,0.003424246510389355,
71.0,0.0034711815132113734,,0.0030746020535512863,,0.0030861618632490326,,0.003410100272527114,
72.0,0.00346767025911555,,0.0030699821598598664,,0.003066631475507399,,0.003348814326124257,
73.0,0.0034287373012062755,,0.003053018819692639,,0.0029563389532901267,,0.0033092055595091065,
74.0,0.003425078634072399,,0.0030509777473940055,,0.00294041644666355,,0.003226740291187159,
75.0,0.0033963203337295245,,0.0030354055044650064,,0.0029315707306789493,,0.003214291570413271,
76.0,0.003394344985735194,,0.0030329766960892203,,0.0029060678620253405,,0.003201382897196003,
77.0,0.0033214779723183953,,0.0029407631851424967,,0.0027880061093542787,,0.0031677223458761844,
78.0,0.0032220765559082274,,0.0029397347703722346,,0.0027013859795785265,,0.003068466372290915,
79.0,0.0032181148977694857,,0.0029064457779942794,,0.002697975760079844,,0.003042389904048458,
80.0,0.0030666273288641344,,0.002852296633666247,,0.0026427946598126728,,0.003031081562264555,
81.0,0.003065779159603247,,0.0028492478644897403,,0.0026344129921970967,,0.002998397745992373,
82.0,0.0029609514118802073,,0.002794759117019898,,0.002587113066581505,,0.0029241231925043335,
83.0,0.0029587871830107516,,0.0027931150122089596,,0.0024903893280487587,,0.0028708516662987495,
84.0,0.0029562324663021267,,0.0027904338740230264,,0.002465517870267288,,0.0028613890520352084,
85.0,0.002955000600451454,,0.002788982736365499,,0.002443643696112213,,0.002857837296621229,
86.0,0.002884825711807053,,0.0027546219544917604,,0.0024141978596591176,,0.0028275109329178433,
87.0,0.0028821769438749454,,0.002753127934338909,,0.0023503631533781915,,0.0027831453220274424,
88.0,0.002839933008725403,,0.002747456479484159,,0.002342786599102366,,0.00277409107770251,
89.0,0.0028358525945906972,,0.00274421296608858,,0.002256441138370499,,0.0026944587996363353,
90.0,0.002767424908743845,,0.002722395705691959,,0.002225699545198825,,0.00267119146099045,
91.0,0.002765485397509938,,0.0027193410534508064,,0.0022015359199373803,,0.0026676180003792197,
92.0,0.0027259937399592097,,0.002681015245723063,,0.0021987577838845757,,0.0026266571276811865,
93.0,0.0027225068171518874,,0.00267967134435679,,0.0021140032335115523,,0.002547863209132392,
94.0,0.0026203916530540506,,0.0025936339380183315,,0.002113661283615491,,0.0025435176258790113,
95.0,0.002619043636928713,,0.002591199157033463,,0.0021120743920195837,,0.0025222542613072456,
96.0,0.002550584423046532,,0.002553072551303907,,0.002018040084559283,,0.002492525517866721,
97.0,0.0025488343475497327,,0.0025508387358201857,,0.002015896140307253,,0.0024868638684848463,
98.0,0.00251658108830462,,0.0025280783299155415,,0.0019928809245329786,,0.002421180383210546,
99.0,0.002516145930802719,,0.0025263587820470636,,0.0019721859161969907,,0.0024153060443829998,
100.0,0.0024418155599926824,,0.002480339773975427,,0.001928683056737613,,0.0024069609484334937,
101.0,0.0024410643028371375,,0.002478607106549473,,0.0019226970715856644,,0.002387862325541975,
102.0,0.002396460375533164,,0.0024515335154479062,,0.0018611590527959198,,0.002349678355678579,
103.0,0.0023949063098963703,,0.0024487685333391394,,0.0018459105044358471,,0.002319477460581446,
104.0,0.002373815316142057,,0.0024401839499493534,,0.001837783438220441,,0.0022986972626296296,
105.0,0.0023706880244425545,,0.002436389012520876,,0.001824955293342373,,0.002255370403664917,
106.0,0.0023695676586902273,,0.0023611409513244696,,0.0018037988326405985,,0.002225246516653965,
107.0,0.0022376039610001513,,0.002352798488470318,,0.001772223856773605,,0.0022150460280185276,
108.0,0.002234445300240407,,0.0023505008777491144,,0.0017285040464076907,,0.002182756973870518,
109.0,0.0021901594548013738,,0.002325354455910104,,0.00169162783662265,,0.002161208494367096,
110.0,0.0021894781394332105,,0.0023229585715464417,,0.0016858442148007379,,0.0021371193840925107,
111.0,0.002137708227307169,,0.0022853674625513396,,0.0016587560436697576,,0.0021110854117714047,
112.0,0.0021354121699444536,,0.0022830816026230055,,0.0016347374986290348,,0.002106972464326512,
113.0,0.0020690968087381033,,0.0022354477964775426,,0.001618391841372604,,0.002093529913939373,
114.0,0.0020658898757764045,,0.0022343018091308194,,0.001550776039682082,,0.00206876563753194,
115.0,0.002028980435631285,,0.002214751682417861,,0.0015505372446159736,,0.002026957249642376,
116.0,0.002028280070812267,,0.002212885735526546,,0.0015419488891782536,,0.0020116504168861678,
117.0,0.0020185728626801284,,0.002212176263029695,,0.001540039717015615,,0.002010121516481458,
118.0,0.002016473770003138,,0.002210203480497824,,0.0015162766670335766,,0.001998452660432545,
119.0,0.001990363982724582,,0.00220308233627598,,0.0015027041112935524,,0.001959692009457901,
120.0,0.0019887197068306477,,0.0022000952470881854,,0.0014725567692883649,,0.0019248609740270476,
121.0,0.0019054255074537037,,0.002183827783669443,,0.0014692151042546295,,0.001910525222511619,
122.0,0.0019026492056752173,,0.0021811325214827577,,0.0014512751783557964,,0.0018970146503062514,
123.0,0.0018779880174727493,,0.0021290183161262375,,0.0014016914928223377,,0.0018772099389180105,
124.0,0.0018759811551013587,,0.002125266410574446,,0.001394353242144709,,0.0018593581398265325,
125.0,0.0018713100994151772,,0.0021139316587192336,,0.0013816648805087678,,0.0018391479721423165,
126.0,0.0018695479403138921,,0.002112406898170961,,0.001353046542598844,,0.0018159188275243474,
127.0,0.0018117709272078614,,0.0020621223795261523,,0.0013383383406272787,,0.0018138845144039027,
128.0,0.0018104891690840848,,0.0020598454737511735,,0.0013367493397744598,,0.0017993129721611415,
129.0,0.0017467599113752954,,0.0020122811012583132,,0.0012964012667844359,,0.0017651274354272065,
130.0,0.0017446099460548476,,0.002009807975903471,,0.0012823449173007741,,0.0017530649020663788,
131.0,0.0017298968506444176,,0.002003904548716323,,0.0012753918858769738,,0.0017450135943343817,
132.0,0.0017288916805176455,,0.002003096313147679,,0.0012665678308573548,,0.0017243388759996708,
133.0,0.0016987984226959848,,0.0019763812429153815,,0.001244718977626279,,0.001709485806681533,
134.0,0.0016976426167247206,,0.0019730844687891485,,0.0012340204790817818,,0.0016778157154792946,
135.0,0.00167866648210474,,0.001952518536170404,,0.0012233196394677522,,0.0016735236979287433,
136.0,0.0016685660270812767,,0.0019509438490893992,,0.0012155556214512022,,0.0016713160715334417,
137.0,0.001668295297542187,,0.0019230406508615708,,0.0011900670748638809,,0.0016375186234388714,
138.0,0.001620467786746346,,0.001921802951598104,,0.0011849498058787646,,0.00162777271074857,
139.0,0.0016175933435149024,,0.001920323543107613,,0.0011781453062722662,,0.0016009971018828711,
140.0,0.0016063253469694807,,0.0019154213109521007,,0.0011561961351720777,,0.0015954752005330089,
141.0,0.0016056827264631045,,0.001914825986672763,,0.0011545321921522943,,0.001591741614957278,
142.0,0.0015360036466599387,,0.0018570711071778621,,0.0011311952327186633,,0.0015753080389863696,
143.0,0.0015353244608254054,,0.001855459942992861,,0.0011004349740280702,,0.0015590710000642904,
144.0,0.0014756435383469866,,0.0018135182657410584,,0.0010870458967358976,,0.0015290779105616493,
145.0,0.0014744483394504627,,0.0018123252067613039,,0.0010820320881755618,,0.0015181625774462267,
146.0,0.0014742236675486927,,0.0018069709257355771,,0.0010636231659365894,,0.0015155602520608498,
147.0,0.0014716904900232027,,0.001805402913496858,,0.0010577985350371279,,0.0015139183815005338,
148.0,0.0014294049211533795,,0.001770307095033733,,0.0010461659281838346,,0.0014827652591001131,
149.0,0.0014272372339080833,,0.0017687290004419214,,0.001037797693103476,,0.001459795089444183,
150.0,0.0013982015729530604,,0.0017678141817166876,,0.0010343436657892764,,0.0014545581057175047,
151.0,0.0013962795539176707,,0.001766617381354941,,0.0010068063141212107,,0.0014480326341516454,
152.0,0.0013820357340356326,,0.0017436842070263684,,0.00100607551527766,,0.0014430725631865446,
153.0,0.0013815840378596236,,0.0017425011779290864,,0.0010023173801828463,,0.00141684806887445,
154.0,0.0013768442108792562,,0.0017349232608558495,,0.0009948936360431226,,0.0014148501417562522,
155.0,0.0013758835419881953,,0.0017333977919530236,,0.0009759248740087054,,0.001393778271296462,
156.0,0.0013724071990345635,,0.00173264265995485,,0.0009721649735864608,,0.0013921564331398314,
157.0,0.0013708424647944871,,0.001731437771890414,,0.0009538106744347275,,0.0013749367755294757,
158.0,0.001300796330058402,,0.001729114350234001,,0.0009510812463337966,,0.001367943273632708,
159.0,0.0012991664198008927,,0.0017275827955787139,,0.0009366056942187248,,0.0013474896709644699,
160.0,0.001288795787530257,,0.0016696530023028698,,0.0009110687447337852,,0.001332615829139648,
161.0,0.0012869996681692513,,0.001669084855077789,,0.0009096980873744099,,0.001329140385577289,
162.0,0.0012570226186875782,,0.0016387527035587764,,0.0009003887590236024,,0.0013156580482707654,
163.0,0.0012553903913701011,,0.0016372769024671884,,0.0008961960292893559,,0.0013116187619997737,
164.0,0.0012447452383222333,,0.0016200948580639353,,0.000872385126125535,,0.001287159523724809,
165.0,0.0012438101955689032,,0.001619689904087999,,0.0008638484225613599,,0.001274786226018599,
166.0,0.001202030387850507,,0.0015829513707179897,,0.0008628613750517484,,0.001269640139206923,
167.0,0.0012006563141561722,,0.0015821891843472461,,0.0008578824962900024,,0.001265196895960035,
168.0,0.0011960623789505878,,0.0015683696199848733,,0.0008429649824378175,,0.0012518646397510907,
169.0,0.0011720172620268737,,0.0015666503464861292,,0.0008417184598097777,,0.0012331420842028914,
170.0,0.0011711293417114332,,0.0015628403534436119,,0.0008357645022958439,,0.0012297270422550253,
171.0,0.0011700957025234072,,0.0015596197565293753,,0.0008259352279857722,,0.0012192793298527386,
172.0,0.0011700255129248006,,0.0015585610014179436,,0.0008151074737874467,,0.0012129580031167988,
173.0,0.0011682811185824734,,0.0015554579609853268,,0.0008144008513776041,,0.0012116764140980175,
174.0,0.0011670455899139773,,0.001553652082166255,,0.0007996998224681232,,0.0011947528299862194,
175.0,0.0011527525194630793,,0.0015384243579181986,,0.000790352779016286,,0.0011900392378146737,
176.0,0.001151745171674729,,0.0015374917984174858,,0.0007887884571363521,,0.001165971313635515,
177.0,0.0011001974630538555,,0.0014993547633536171,,0.0007794862743375654,,0.0011623329608896288,
178.0,0.001099953590214324,,0.001498389066297573,,0.0007771074316508115,,0.001157513440794715,
179.0,0.001068864998646432,,0.001475470695886089,,0.0007562265728751869,,0.001146289270843722,
180.0,0.0010684013278007103,,0.0014746025349812249,,0.0007541039971242471,,0.0011425690261717763,
181.0,0.0010489299799684329,,0.0014507642718979447,,0.0007427004982846668,,0.0011162072299750032,
182.0,0.0010477940858913657,,0.0014494744076491498,,0.0007303416954335693,,0.0011140175738174863,
183.0,0.0010105225051689742,,0.0014141029565372938,,0.0007233595311241799,,0.0011072057154923117,
184.0,0.0010095874570891499,,0.0014136541900321804,,0.0007201864933062561,,0.0011006784446160897,
185.0,0.0009986029076872304,,0.001412908268040758,,0.0007189211181270117,,0.0010928470069203138,
186.0,0.0009979036144871702,,0.001412365531880869,,0.0007164757049574096,,0.0010783136603815812,
187.0,0.0009914994354913577,,0.0014101139911729549,,0.0007049164840244607,,0.0010678215160818936,
188.0,0.0009910271909576948,,0.0014088420332166367,,0.0006985547334290533,,0.0010672352374913427,
189.0,0.0009823068466620595,,0.0014032540939406717,,0.0006895220252799015,,0.0010598366572415916,
190.0,0.0009815234310421208,,0.0014024578705516455,,0.0006892733314464682,,0.0010565109835971155,
191.0,0.0009625671582167274,,0.0013866042211545893,,0.0006851846126802202,,0.001049784887017665,
192.0,0.0009616367221760331,,0.0013853249903593436,,0.0006735229233824752,,0.0010380346285050067,
193.0,0.0009530869421411793,,0.001368586184786765,,0.0006688110982935623,,0.0010223723413057336,
194.0,0.0009522392414479953,,0.0013668598087345674,,0.0006632816705451867,,0.0010213569181820687,
195.0,0.0009305840690577433,,0.0013563469940213325,,0.0006583505793622694,,0.0010150551187597587,
196.0,0.0009300661787531132,,0.0013560789561815442,,0.0006486868020740399,,0.0010137778734635413,
197.0,0.0009152040536090755,,0.001345686981002069,,0.0006433833917882534,,0.0009995243531769672,
198.0,0.0009148360650140484,,0.0013446146111547813,,0.0006409611943623415,,0.0009798116857400354,
199.0,0.0009095090832583801,,0.0013277595664708292,,0.000632204480867654,,0.0009781882148334697,
200.0,0.0009092351406268866,,0.0013258367237449786,,0.000617318656274664,,0.0009733086053334999,
201.0,0.0008851765902444961,,0.0012980313082995118,,0.0006124717809614385,,0.0009730900061535874,
202.0,0.0008837311452901427,,0.001297856900500908,,0.0006070847056350481,,0.0009600502389435911,
203.0,0.0008624920854361147,,0.0012747954163839174,,0.0006054297456692382,,0.00094306025241018,
204.0,0.0008519503411579991,,0.001273607574357958,,0.0006006929929627763,,0.0009402223394210747,
205.0,0.0008503582909656194,,0.001267130172792204,,0.0005991511893954349,,0.0009380462054506617,
206.0,0.000849846272286529,,0.001263132299050344,,0.0005938311991466448,,0.0009346175880551203,
207.0,0.0008493597297982738,,0.001261900743866159,,0.0005849239439159014,,0.0009338242417661461,
208.0,0.0008407850107145177,,0.0012589852448614872,,0.0005783162891898573,,0.0009220326776763319,
209.0,0.0008403518606079132,,0.00125795061409611,,0.0005764560226034079,,0.0009078188191237268,
210.0,0.000823151578885424,,0.0012354416702683479,,0.0005705957673451156,,0.0009020933897387235,
211.0,0.00082273576425538,,0.0012341249131418007,,0.0005702925462750386,,0.0008997853904094403,
212.0,0.0008045095842631202,,0.0012163572464795648,,0.0005666685396277547,,0.0008984252436890404,
213.0,0.0008037129489155623,,0.001214702901060275,,0.000561928664175665,,0.0008954826672353557,
214.0,0.0007930388415487682,,0.0012040692257798827,,0.0005507758749827773,,0.000886614918810882,
215.0,0.0007919991208610533,,0.001203278519891468,,0.0005471968879729831,,0.0008726782456443696,
216.0,0.000788239908914969,,0.0012029214337850626,,0.0005419448566274254,,0.0008652879752224062,
217.0,0.0007876040983746692,,0.001201533284767448,,0.0005415857922703189,,0.0008650055855386731,
218.0,0.0007736468367728327,,0.0011929391860812022,,0.0005364367472278453,,0.0008607506503303973,
219.0,0.0007727935918638859,,0.001191549114847641,,0.0005310835686533674,,0.0008515647979178533,
220.0,0.0007463066590492534,,0.0011612523552208063,,0.0005252540314126002,,0.0008391753140758502,
221.0,0.000746064524401134,,0.0011601448100029645,,0.0005210776124881594,,0.0008328117639709083,
222.0,0.0007257808211630553,,0.0011454473548215339,,0.0005101692822919402,,0.0008315649008103588,
223.0,0.0007250185071878098,,0.0011446536859185637,,0.0005075825970944942,,0.0008281097732214992,
224.0,0.0007149988655584626,,0.001129549939553953,,0.0005050785810416128,,0.0008274697645314599,
225.0,0.0007148759528262707,,0.0011290831981734279,,0.0005042357806229998,,0.0008186180678068125,
226.0,0.0007143737438845271,,0.0011259353376590045,,0.0005034464833967558,,0.0008070820468163109,
227.0,0.0007127709034096362,,0.0011252336382340101,,0.0004973782386182696,,0.0008014367344015995,
228.0,0.0006985490288587978,,0.0011207827798996235,,0.0004935225828269915,,0.0007992021350262718,
229.0,0.0006980131111498219,,0.001120583734470847,,0.00048611457451954435,,0.0007964409984733401,
230.0,0.0006912677987578836,,0.0010997869837234206,,0.0004843023432681299,,0.0007955633468715164,
231.0,0.0006905756109723992,,0.0010980277396269848,,0.00048339866424496617,,0.0007867626407760066,
232.0,0.000674133249574883,,0.0010796672719451939,,0.0004766766043519755,,0.000776529047780753,
233.0,0.0006732982331969137,,0.0010787807932977314,,0.0004733416633402366,,0.0007731901204580091,
234.0,0.0006674062305081392,,0.0010786322100793109,,0.0004676302653235775,,0.0007688965644503782,
235.0,0.0006667401834956816,,0.0010759204174688169,,0.00046392429633455525,,0.0007651333926278554,
236.0,0.0006613951115272599,,0.0010710564457924502,,0.0004619640988461794,,0.000764618389881409,
237.0,0.0006606848860491879,,0.0010706120483417764,,0.00045907330288527985,,0.0007573552717299038,
238.0,0.0006580356183546393,,0.001065421469641164,,0.00045579263517722544,,0.0007469540024755107,
239.0,0.000657439612946276,,0.0010649809269331527,,0.00044614474235444754,,0.0007405319331099625,
240.0,0.0006558625045101556,,0.0010584179127269323,,0.0004456328199920067,,0.0007365232470920454,
241.0,0.0006552874997796957,,0.0010566148118005389,,0.0004446990386917892,,0.0007352475001050076,
242.0,0.0006306688487986848,,0.001036435024485114,,0.00043604746798874493,,0.0007291365148360458,
243.0,0.0006304760928340018,,0.0010354030242525178,,0.00042966377029812167,,0.0007281249693522712,
244.0,0.0006196320074339487,,0.0010290463938669849,,0.00042875318111608874,,0.0007175945800324821,
245.0,0.0006184287003896044,,0.001028501915064642,,0.0004261615214093631,,0.000713930116039801,
246.0,0.0006178884192520306,,0.0010141532693233846,,0.00042545272390965134,,0.000708522836321213,
247.0,0.0006060050466831355,,0.0010124329118370694,,0.00042398611479003366,,0.0007071791124854994,
248.0,0.0006054640785809695,,0.0010120084883034305,,0.00041655431603589756,,0.0007014772350002725,
249.0,0.0006030974819096823,,0.0010042115059151846,,0.00041457753231234726,,0.0006994433215806215,
250.0,0.0006026638393679965,,0.0010036074559941965,,0.0004139267186574467,,0.0006912994478908045,
251.0,0.0005814711595812009,,0.0009788411921179143,,0.0004104292210123312,,0.0006900654005625121,
252.0,0.000580784335088611,,0.0009781623547211666,,0.0004099283799298966,,0.0006823347264673654,
253.0,0.0005656708253014393,,0.0009656923205453245,,0.00040005124913466224,,0.0006807982180627373,
254.0,0.0005655633792885609,,0.0009648073024694417,,0.00039919001728693453,,0.0006764538924607956,
255.0,0.0005648189244180758,,0.0009619189286748262,,0.00039667822691438867,,0.0006718363779817073,


==> anc/II_C/Radial_profiles_Cl_Fig7.dat <==
r/R_Gl_b0,C_0_Gl_b0,r/R_Sat_b0,C_0_Sat_b0,C_7_Gl_b0,C_7_Sat_b0,C_18_Gl_b0,C_18_Sat_b0,C_33_Gl_b0,C_33_Sat_b0,C_52_Gl_b0,C_54_Sat_b0
0.0,0.0271305,0.0,0.0207543,0.0165254,0.0142606,0.015658,0.0152402,0.010306,0.0113018,0.00870761,0.0111811
0.009063444108761328,0.0271305,0.009999999999999998,0.0207543,0.0165254,0.0142606,0.015658,0.0152402,0.010306,0.0113018,0.00870761,0.0111811
0.018126888217522657,0.027086,0.019999999999999997,0.0207134,0.0164413,0.0141714,0.0155533,0.0151143,0.0101935,0.0111473,0.00859997,0.0110059
0.027190332326283987,0.0269133,0.03,0.0205537,0.0161142,0.0138232,0.0151468,0.0146231,0.00975632,0.0105447,0.00818206,0.0103228
0.036253776435045314,0.0267128,0.039999999999999994,0.0203683,0.0157351,0.0134199,0.0146765,0.0140553,0.00925161,0.00985,0.00770059,0.00953759
0.045317220543806644,0.0264887,0.05,0.0201608,0.0153132,0.0129717,0.0141559,0.0134286,0.00869615,0.00908917,0.00717411,0.00868505
0.054380664652567974,0.0261684,0.06,0.0198623,0.0147173,0.0123402,0.0134325,0.0125626,0.00793783,0.00806244,0.00646911,0.00756491
0.0634441087613293,0.0258085,0.06999999999999999,0.0195262,0.0140512,0.0116354,0.0126296,0.0116045,0.00710264,0.00693863,0.00569937,0.00635337
0.07250755287009063,0.0254259,0.07999999999999999,0.0191687,0.0133468,0.010892,0.0117864,0.0106023,0.00623198,0.00577513,0.00490361,0.0051132
0.08157099697885196,0.0249665,0.09,0.0187388,0.0125165,0.0100237,0.0108176,0.00946925,0.00525989,0.00451067,0.00404322,0.00382674
0.09063444108761329,0.0244651,0.1,0.0182696,0.01162,0.00909106,0.00978661,0.00827465,0.00424221,0.00320848,0.00315962,0.00253894
0.09969788519637462,0.0239414,0.10999999999999999,0.0177796,0.0106908,0.00812815,0.00872916,0.00705801,0.00321075,0.0019049,0.00227657,0.00127599
0.10876132930513595,0.0233609,0.12,0.0172378,0.00968519,0.00709969,0.00762259,0.00581507,0.00217274,0.000646219,0.00142826,0.000142081
0.11782477341389729,0.0227403,0.13,0.0166597,0.00862886,0.00602966,0.00648921,0.00456564,0.00114163,-0.000561737,0.000617508,-0.00087763
0.1268882175226586,0.0220982,0.13999999999999999,0.0160627,0.0075492,0.00494321,0.00535083,0.00332712,0.000127826,-0.00172026,-0.000157788,-0.00180959
0.13595166163141995,0.021419,0.15,0.0154341,0.00643786,0.00384212,0.00422492,0.0021398,-0.000825744,-0.00274625,-0.000839559,-0.00253614
0.14501510574018125,0.0207048,0.15999999999999998,0.0147762,0.00530079,0.00273343,0.00312041,0.00101494,-0.00170965,-0.0036285,-0.00142052,-0.003051
0.1540785498489426,0.0199726,0.16999999999999998,0.0141041,0.0041559,0.00162875,0.00203909,-6.01928e-05,-0.00254166,-0.00441368,-0.00193372,-0.00343505
0.16314199395770393,0.0192183,0.18,0.0134156,0.00301173,0.000544758,0.00101002,-0.00104024,-0.00327886,-0.00503668,-0.00233423,-0.00362025
0.17220543806646524,0.0184384,0.19,0.0127091,0.00187446,-0.000506308,5.42467e-05,-0.0018927,-0.00389111,-0.00545313,-0.00259197,-0.00356415
0.18126888217522658,0.017646,0.2,0.0119949,0.000748315,-0.00153031,-0.000849417,-0.00266096,-0.00442303,-0.0057449,-0.00276375,-0.00337478
0.1903323262839879,0.0168425,0.21000000000000002,0.0112757,-0.000354576,-0.00251114,-0.00167895,-0.00331762,-0.00485118,-0.0058874,-0.00283286,-0.00304431
0.19939577039274925,0.0160254,0.21999999999999997,0.0105518,-0.00141671,-0.00342114,-0.00239202,-0.00380399,-0.00512342,-0.00581454,-0.00275457,-0.00252659
0.20845921450151056,0.0152025,0.22999999999999998,0.00982772,-0.00244798,-0.00428219,-0.00302874,-0.0041841,-0.0053004,-0.00561898,-0.00259277,-0.0019171
0.2175226586102719,0.0143771,0.24,0.0091068,-0.0034411,-0.00508754,-0.00358317,-0.00445616,-0.00538288,-0.00531281,-0.00235603,-0.00124381
0.22658610271903323,0.0135505,0.25,0.00839446,-0.00436404,-0.0057939,-0.00399586,-0.00454838,-0.00531115,-0.00483869,-0.00200621,-0.00049797
0.23564954682779457,0.0127255,0.26,0.00768968,-0.00523778,-0.00643379,-0.0043168,-0.00452967,-0.0051468,-0.00427413,-0.00159643,0.000267263
0.2447129909365559,0.0119046,0.27,0.00699396,-0.00606402,-0.00701272,-0.00455696,-0.00441938,-0.00490851,-0.00364868,-0.00114717,0.00102312
0.2537764350453172,0.0110944,0.27999999999999997,0.00631808,-0.00679867,-0.00747869,-0.00465141,-0.00415342,-0.00454839,-0.00294134,-0.000646279,0.0017242
0.2628398791540785,0.0102936,0.29,0.00565735,-0.00746859,-0.00786718,-0.00464957,-0.00379034,-0.00411577,-0.00219822,-0.000124782,0.0023658
0.2719033232628399,0.00950221,0.3,0.00501029,-0.00808527,-0.00819437,-0.00457489,-0.00335955,-0.00363596,-0.00144493,0.000399943,0.00294261
0.2809667673716012,0.00873146,0.31,0.00439109,-0.00860123,-0.0084106,-0.00437406,-0.00282249,-0.00308978,-0.000704759,0.000907371,0.00337556
0.2900302114803625,0.00797778,0.31999999999999995,0.00379409,-0.00904145,-0.00854566,-0.00408504,-0.00221788,-0.00250643,7.41339e-06,0.00138894,0.00368961
0.2990936555891239,0.00723866,0.33,0.00321514,-0.0094242,-0.00862134,-0.00373538,-0.00157342,-0.00190629,0.000683232,0.00184028,0.00390714
0.3081570996978852,0.00652579,0.33999999999999997,0.00266763,-0.00971327,-0.00860412,-0.00329867,-0.000883581,-0.00129977,0.0012749,0.0022253,0.00396281
0.31722054380664655,0.00583731,0.35000000000000003,0.00214889,-0.00992096,-0.00850844,-0.0027934,-0.00016641,-0.000699686,0.00177999,0.0025435,0.00387786
0.32628398791540786,0.00516791,0.36,0.00165207,-0.0100707,-0.00835938,-0.00224618,0.000558486,-0.000115202,0.00221239,0.0028066,0.00369634
0.3353474320241692,0.00452687,0.36999999999999994,0.00118696,-0.0101416,-0.00814185,-0.00165308,0.00127648,0.000431079,0.00253079,0.00298549,0.00339413
0.3444108761329305,0.00391655,0.38,0.000755771,-0.0101321,-0.00785693,-0.00102084,0.00197551,0.000927162,0.00272424,0.00307334,0.00297873
0.35347432024169184,0.00332879,0.38999999999999996,0.000348998,-0.0100686,-0.00752953,-0.000370045,0.00265029,0.00137926,0.00282769,0.00309634,0.00249955
0.36253776435045315,0.00276941,0.4,-2.78666e-05,-0.00994326,-0.00715749,0.000291436,0.00328263,0.00176795,0.00282206,0.00304253,0.00196701
0.3716012084592145,0.0022451,0.41,-0.000368331,-0.00974622,-0.00673674,0.000956427,0.00385368,0.00207262,0.00268614,0.00289882,0.00139046
0.3806646525679758,0.00174568,0.42000000000000004,-0.000683604,-0.009503,-0.00628771,0.00161521,0.0043745,0.00231429,0.00246557,0.00269775,0.000803705
0.3897280966767372,0.00127327,0.43,-0.000972311,-0.00921495,-0.00581506,0.00225767,0.0048341,0.0024849,0.00216354,0.0024434,0.000229611
0.3987915407854985,0.000837951,0.43999999999999995,-0.00122516,-0.00887012,-0.0053163,0.00286883,0.00520369,0.00255608,0.00176023,0.00212543,-0.000304973
0.40785498489425986,0.000428663,0.45,-0.00145363,-0.00848986,-0.00480472,0.00345092,0.00550671,0.00255772,0.0012977,0.00177234,-0.000794209
0.4169184290030211,4.42454e-05,0.45999999999999996,-0.00165956,-0.00808032,-0.00428647,0.00399835,0.00574361,0.00249437,0.000791865,0.00139629,-0.00122396
0.4259818731117824,-0.000303409,0.47000000000000003,-0.00183272,-0.00763263,-0.00376456,0.0044868,0.00588017,0.00233746,0.000237728,0.000999243,-0.0015489
0.4350453172205438,-0.000624981,0.48,-0.00198344,-0.00716201,-0.00324476,0.00492801,0.00594515,0.00211763,-0.000337189,0.000598025,-0.00178896
0.4441087613293051,-0.000924128,0.48999999999999994,-0.00211552,-0.00667564,-0.002731,0.00532408,0.00594918,0.00184801,-0.000916909,0.000203348,-0.00194918
0.45317220543806647,-0.00118895,0.5,-0.0022197,-0.00617062,-0.00223241,0.00564502,0.00586105,0.00150914,-0.00148554,-0.000167178,-0.00198032
0.4622356495468278,-0.00142855,0.51,-0.00230405,-0.00565577,-0.00174889,0.00590722,0.00570741,0.00112536,-0.00203336,-0.000510073,-0.00191503
0.47129909365558914,-0.0016481,0.52,-0.00237317,-0.00513662,-0.00128071,0.00612003,0.00550435,0.000711907,-0.00255351,-0.000822588,-0.00177427
0.48036253776435045,-0.00183758,0.53,-0.00242025,-0.00461647,-0.000840506,0.00625523,0.00523199,0.00026446,-0.00301499,-0.00107748,-0.00152621
0.4894259818731118,-0.00200337,0.54,-0.00245046,-0.00409914,-0.000425617,0.00632749,0.00490906,-0.000202261,-0.00342012,-0.00127952,-0.00119991
0.49848942598187307,-0.00215106,0.55,-0.0024682,-0.00358732,-3.28603e-05,0.0063505,0.00455175,-0.000676371,-0.00377361,-0.00143516,-0.000821812
0.5075528700906344,-0.00227451,0.5599999999999999,-0.00247015,-0.00308779,0.000326652,0.00630673,0.00415563,-0.00114871,-0.00404647,-0.00152157,-0.000389596
0.5166163141993958,-0.002376,0.57,-0.00245816,-0.00260278,0.000653508,0.00620222,0.00372949,-0.00161123,-0.00423954,-0.00154119,7.9781e-05
0.525679758308157,-0.00246158,0.58,-0.00243647,-0.00213151,0.00095446,0.00605407,0.00328695,-0.00205875,-0.00436977,-0.00150976,0.000563459
0.5347432024169184,-0.00252845,0.59,-0.00240412,-0.00168069,0.00122238,0.00585586,0.00283285,-0.00247761,-0.0044206,-0.00141668,0.00104591
0.5438066465256798,-0.00257599,0.6,-0.00236118,-0.0012542,0.00145435,0.00560731,0.00237274,-0.00285859,-0.00438673,-0.00125989,0.00151258
0.5528700906344411,-0.00261011,0.61,-0.00231133,-0.000847657,0.00165963,0.00532543,0.00191426,-0.00320578,-0.00429285,-0.00105986,0.0019542
0.5619335347432024,-0.00263033,0.62,-0.00225486,-0.000465256,0.00183545,0.0050118,0.00146461,-0.00350928,-0.00413647,-0.00081822,0.00235365
0.5709969788519637,-0.00263473,0.63,-0.0021913,-0.00011346,0.00197616,0.00466483,0.00103145,-0.00375538,-0.00390949,-0.000533171,0.00269085
0.580060422960725,-0.00262836,0.6399999999999999,-0.00212342,0.000214715,0.00209179,0.00429787,0.000615197,-0.00395623,-0.00363717,-0.000222948,0.00297359
0.5891238670694864,-0.00261206,0.65,-0.00205205,0.000518142,0.00218316,0.0039159,0.000220665,-0.00410904,-0.00332643,0.000104517,0.00319438
0.5981873111782477,-0.00258358,0.66,-0.00197676,0.000788259,0.00224367,0.00351962,-0.000140856,-0.00419681,-0.00297261,0.000445695,0.00332805
0.607250755287009,-0.00254691,0.6699999999999999,-0.00189932,0.00103337,0.00228262,0.00311724,-0.000474987,-0.00423627,-0.00259507,0.000789325,0.0033952
0.6163141993957704,-0.00250345,0.6799999999999999,-0.00182051,0.00125514,0.00230303,0.00271363,-0.000781317,-0.0042315,-0.00220346,0.00112753,0.00340059
0.6253776435045316,-0.00245139,0.69,-0.00174039,0.00144433,0.00229929,0.00231367,-0.0010464,-0.00416635,-0.00180073,0.00144892,0.00332149
0.6344410876132931,-0.00239356,0.7000000000000001,-0.00165977,0.0016091,0.00227883,0.00192033,-0.00127915,-0.00405767,-0.00139736,0.00175081,0.00318211
0.6435045317220544,-0.00233141,0.71,-0.00157914,0.00175312,0.00224544,0.00153613,-0.00148336,-0.00391396,-0.00100016,0.00203003,0.00299545
0.6525679758308157,-0.00226393,0.72,-0.00149909,0.00186811,0.00219567,0.00116965,-0.00164624,-0.00372422,-0.00061969,0.00226937,0.0027492
0.661631419939577,-0.00219288,0.73,-0.00141986,0.00196082,0.0021345,0.000820059,-0.00177687,-0.00350189,-0.000258287,0.0024727,0.00246309
0.6706948640483384,-0.00211941,0.7399999999999999,-0.00134159,0.00203585,0.00206531,0.000486823,-0.00188156,-0.00325639,8.26235e-05,0.00264295,0.00215136
0.6797583081570997,-0.00204338,0.75,-0.00126514,0.00208744,0.00198699,0.000179575,-0.00195137,-0.00298453,0.000389479,0.00276334,0.00181521
0.688821752265861,-0.00196565,0.76,-0.00119057,0.00211988,0.00190216,-0.000103574,-0.00199266,-0.00269451,0.000663881,0.00283935,0.00146636
0.6978851963746223,-0.001887,0.77,-0.00111771,0.00213784,0.0018133,-0.000365833,-0.00201255,-0.00239418,0.000909639,0.0028788,0.00111506
0.7069486404833837,-0.00180783,0.7799999999999999,-0.00104734,0.0021389,0.00172093,-0.000600172,-0.00200762,-0.0020867,0.00111699,0.00287232,0.00077059
0.716012084592145,-0.00172854,0.79,-0.00097963,0.00212452,0.00162618,-0.000806378,-0.00198034,-0.00177661,0.00128589,0.00282191,0.000439889
0.7250755287009063,-0.00164953,0.8,-0.000914136,0.00209921,0.0015306,-0.000990201,-0.00193771,-0.00146858,0.00142474,0.00273902,0.000126109
0.7341389728096677,-0.00157128,0.8099999999999999,-0.000851393,0.00206267,0.00143515,-0.00114804,-0.00187998,-0.00116778,0.00152945,0.00262184,-0.000161775
0.743202416918429,-0.00149419,0.82,-0.000791764,0.00201498,0.00134071,-0.00127751,-0.00180783,-0.00087861,0.0015978,0.00247022,-0.000416824
0.7522658610271904,-0.00141826,0.83,-0.000734581,0.00195987,0.00124777,-0.0013857,-0.00172676,-0.000601549,0.0016401,0.00229583,-0.000643504
0.7613293051359517,-0.00134385,0.8400000000000001,-0.000680086,0.00189813,0.00115713,-0.00147208,-0.00163859,-0.000340543,0.001657,0.00210183,-0.000837783
0.7703927492447129,-0.00127152,0.85,-0.000628888,0.00182949,0.0010699,-0.00153303,-0.00154389,-0.000101595,0.00164561,0.00188867,-0.000991682
0.7794561933534744,-0.00120097,0.86,-0.00058016,0.00175663,0.000985694,-0.00157568,-0.00144599,0.000118668,0.00161544,0.00166521,-0.00111462
0.7885196374622356,-0.00113233,0.87,-0.000533857,0.00168064,0.000904833,-0.00160165,-0.00134668,0.000319056,0.00156961,0.00143618,-0.001208
0.797583081570997,-0.00106637,0.8799999999999999,-0.000490756,0.00160158,0.000828727,-0.00160739,-0.00124722,0.000492183,0.00150621,0.00120488,-0.00126443
0.8066465256797583,-0.00100256,0.89,-0.000450062,0.001521,0.000756468,-0.00159897,-0.00114887,0.000643849,0.0014322,0.00097568,-0.00129441
0.8157099697885197,-0.000940836,0.9,-0.000411535,0.00143979,0.000687869,-0.00157901,-0.00105262,0.000775699,0.00135094,0.000751941,-0.00130257
0.824773413897281,-0.000882006,0.91,-0.000375919,0.00135853,0.000624415,-0.00154522,-0.000960392,0.000880816,0.00126236,0.000539789,-0.00128427
0.8338368580060422,-0.000825525,0.9199999999999999,-0.000342596,0.00127787,0.000565057,-0.00150191,-0.000871998,0.000965332,0.00117036,0.000339484,-0.00124797
0.8429003021148036,-0.000771128,0.93,-0.000311241,0.00119824,0.000509268,-0.00145162,-0.000787473,0.00103266,0.00107724,0.00015163,-0.0011988
0.8519637462235649,-0.00071961,0.9400000000000001,-0.00028242,0.00112061,0.000458349,-0.00139353,-0.000708898,0.00107766,0.000984475,-1.66108e-05,-0.00113569
0.8610271903323263,-0.000670496,0.95,-0.000255691,0.00104507,0.000411389,-0.00133022,-0.000635469,0.00110534,0.000893563,-0.00016728,-0.0010638
0.8700906344410876,-0.000623421,0.96,-0.000230695,0.000971617,0.000367694,-0.00126361,-0.000566534,0.00111961,0.000805397,-0.000302271,-0.000986909
0.879154078549849,-0.000578991,0.97,-0.000207769,0.000901267,0.000328097,-0.00119415,-0.000503639,0.0011182,0.000721884,-0.000416099,-0.000906547
0.8882175226586102,-0.00053696,0.9799999999999999,-0.000186689,0.000833981,0.0002921,-0.00112307,-0.000446223,0.00110397,0.000643382,-0.00051059,-0.000825063
0.8972809667673717,-0.000496894,0.99,-0.000167085,0.00076941,0.000258913,-0.00105153,-0.000393209,0.00108061,0.000569575,-0.000589425,-0.000744362
0.9063444108761329,-0.00045915,1.0,-0.000149126,0.000708273,0.000228892,-0.00098044,-0.000345351,0.00104811,0.000501732,-0.00065015,-0.000666371
0.9154078549848942,-0.000423747,1.01,-0.000132789,0.000650741,0.000201966,-0.000910524,-0.000302626,0.00100772,0.000440147,-0.000693227,-0.000592318
0.9244712990936556,-0.000390204,1.02,-0.000117707,0.00059617,0.000177368,-0.000842125,-0.000263803,0.000962355,0.000383669,-0.000723186,-0.000522271
0.9335347432024168,-0.000358678,1.03,-0.000103944,0.000544921,0.000155173,-0.000776012,-0.000229041,0.000912946,0.000332726,-0.000739964,-0.000457341
0.9425981873111783,-0.000329371,1.04,-9.16006e-05,0.000497403,0.000135553,-0.000712911,-0.000198628,0.000860223,0.000287824,-0.000743256,-0.000398579
0.9516616314199395,-0.000301796,1.0499999999999998,-8.03173e-05,0.000452811,0.000117846,-0.000652499,-0.000171425,0.000805934,0.000247514,-0.000737242,-0.000344857
0.9607250755287009,-0.000275955,1.06,-7.00799e-05,0.000411186,0.000101971,-0.000595137,-0.000147245,0.000751055,0.000211632,-0.000723112,-0.000296333
0.9697885196374622,-0.000252155,1.07,-6.10635e-05,0.000373096,8.81808e-05,-0.000541683,-0.00012646,0.00069636,0.000180789,-0.000700572,-0.000254011
0.9788519637462236,-0.000229932,1.08,-5.29261e-05,0.000337711,7.59136e-05,-0.000491416,-0.000108128,0.000642511,0.000153638,-0.000672685,-0.000216366
0.9879154078549849,-0.000209179,1.0899999999999999,-4.55919e-05,0.000304842,6.49921e-05,-0.000444282,-9.19267e-05,0.000590065,0.000129721,-0.000640865,-0.000182953
0.9969788519637461,-0.000190236,1.1,-3.92643e-05,0.000275097,5.56555e-05,-0.000401194,-7.82049e-05,0.000539979,0.000109587,-0.000605283,-0.000154624
1.0060422960725075,-0.000172686,1.11,-3.3661e-05,0.000247729,4.74693e-05,-0.0003613,-6.62632e-05,0.000492137,9.21814e-05,-0.000567685,-0.000129999
1.0151057401812689,-0.000156353,1.1199999999999999,-2.8659e-05,0.000222417,4.02266e-05,-0.000324254,-5.57671e-05,0.000446599,7.69845e-05,-0.000529096,-0.000108431
1.0241691842900302,-0.00014156,1.13,-2.44132e-05,0.000199715,3.4107e-05,-0.000290883,-4.69873e-05,0.000404373,6.43989e-05,-0.00049016,-9.05264e-05
1.0332326283987916,-0.000127965,1.14,-2.07335e-05,0.000179025,2.8814e-05,-0.000260407,-3.9457e-05,0.000364965,5.37062e-05,-0.000451557,-7.52885e-05
1.042296072507553,-0.000115357,1.1500000000000001,-1.74904e-05,0.000159981,2.41627e-05,-0.00023234,-3.28892e-05,0.000328064,4.44541e-05,-0.000413735,-6.21008e-05
1.051359516616314,-0.000103995,1.16,-1.47667e-05,0.000142997,2.02652e-05,-0.000207298,-2.74441e-05,0.000294521,3.68684e-05,-0.000377542,-5.12943e-05
1.0604229607250755,-9.36385e-05,1.17,-1.24465e-05,0.00012767,1.69457e-05,-0.000184717,-2.28503e-05,0.00026382,3.05323e-05,-0.000343054,-4.22848e-05
1.0694864048338368,-8.40794e-05,1.18,-1.04296e-05,0.000113652,1.40624e-05,-0.000164095,-1.88926e-05,0.000235473,2.51141e-05,-0.00031024,-3.4593e-05
1.0785498489425982,-7.54505e-05,1.19,-8.73961e-06,0.000101135,1.1651e-05,-0.000145714,-1.56133e-05,0.000209924,2.06671e-05,-0.000279724,-2.8299e-05
1.0876132930513596,-6.76484e-05,1.2,-7.3213e-06,8.9948e-05,9.64053e-06,-0.000129323,-1.29006e-05,0.000186918,1.70193e-05,-0.000251481,-2.31662e-05
1.0966767371601207,-6.04766e-05,1.21,-6.10213e-06,7.97734e-05,7.92219e-06,-0.00011445,-1.05939e-05,0.000165899,1.3933e-05,-0.000225162,-1.88436e-05
1.1057401812688823,-5.39822e-05,1.22,-5.07872e-06,7.06645e-05,6.49144e-06,-0.000101171,-8.67973e-06,0.000147018,1.13873e-05,-0.000201065,-1.53012e-05
1.1148036253776434,-4.81554e-05,1.23,-4.23201e-06,6.25926e-05,5.32646e-06,-8.94387e-05,-7.12571e-06,0.000130241,9.3308e-06,-0.000179259,-1.24657e-05
1.1238670694864048,-4.28254e-05,1.24,-3.5118e-06,5.52879e-05,4.34661e-06,-7.88483e-05,-5.82102e-06,0.000115042,7.60601e-06,-0.000159252,-1.01067e-05
1.1329305135951662,-3.79887e-05,1.25,-2.90634e-06,4.87324e-05,3.53488e-06,-6.93687e-05,-4.73752e-06,0.000101397,6.17558e-06,-0.000141088,-8.16729e-06
1.1419939577039273,-3.36814e-05,1.26,-2.41191e-06,4.29666e-05,2.89055e-06,-6.10558e-05,-3.86962e-06,8.93954e-05,5.03547e-06,-0.000124929,-6.63202e-06
1.151057401812689,-2.9766e-05,1.27,-1.99544e-06,3.77758e-05,2.35666e-06,-5.35906e-05,-3.14804e-06,7.85989e-05,4.0892e-06,-0.000110279,-5.36631e-06
1.16012084592145,-2.6214e-05,1.2799999999999998,-1.64385e-06,3.31097e-05,1.91444e-06,-4.6896e-05,-2.54822e-06,6.89048e-05,3.30259e-06,-9.70412e-05,-4.32062e-06
1.1691842900302114,-2.30773e-05,1.2899999999999998,-1.35832e-06,2.90343e-05,1.56937e-06,-4.10643e-05,-2.07202e-06,6.04434e-05,2.6822e-06,-8.54065e-05,-3.49591e-06
1.1782477341389728,-2.02503e-05,1.3,-1.11822e-06,2.5387e-05,1.28609e-06,-3.58576e-05,-1.67926e-06,5.28822e-05,2.17254e-06,-7.49599e-05,-2.81976e-06
1.1873111782477341,-1.76943e-05,1.31,-9.13492e-07,2.21076e-05,1.05015e-06,-3.11871e-05,-1.3529e-06,4.60954e-05,1.74899e-06,-6.55469e-05,-2.25933e-06
1.1963746223564955,-1.54584e-05,1.32,-7.47034e-07,1.92623e-05,8.65051e-07,-2.71439e-05,-1.09668e-06,4.02071e-05,1.41571e-06,-5.73439e-05,-1.81913e-06
1.2054380664652569,-1.34647e-05,1.33,-6.0713e-07,1.67354e-05,7.11654e-07,-2.35604e-05,-8.87845e-07,3.49831e-05,1.14407e-06,-5.00427e-05,-1.46047e-06
1.214501510574018,-1.16725e-05,1.3399999999999999,-4.8757e-07,1.44685e-05,5.81764e-07,-2.03521e-05,-7.14285e-07,3.03024e-05,9.18589e-07,-4.3484e-05,-1.16319e-06
1.2235649546827794,-1.01193e-05,1.3499999999999999,-3.90914e-07,1.25133e-05,4.77419e-07,-1.75903e-05,-5.79165e-07,2.62604e-05,7.4001e-07,-3.7801e-05,-9.31303e-07
1.2326283987915407,-8.75159e-06,1.3599999999999999,-3.111e-07,1.07949e-05,3.89508e-07,-1.51657e-05,-4.69837e-07,2.27055e-05,5.95055e-07,-3.27885e-05,-7.44339e-07
1.241691842900302,-7.53193e-06,1.3699999999999999,-2.44314e-07,9.26306e-06,3.13965e-07,-1.30059e-05,-3.77966e-07,1.95348e-05,4.74864e-07,-2.83066e-05,-5.89627e-07
1.2507552870090632,-6.48194e-06,1.38,-1.9172e-07,7.94631e-06,2.51908e-07,-1.11533e-05,-3.0634e-07,1.68053e-05,3.78804e-07,-2.44347e-05,-4.69418e-07
1.2598187311178248,-5.56946e-06,1.3900000000000001,-1.49693e-07,6.80365e-06,2.00006e-07,-9.54626e-06,-2.48652e-07,1.44323e-05,3.01008e-07,-2.10566e-05,-3.73886e-07
1.2688821752265862,-4.76362e-06,1.4000000000000001,-1.15763e-07,5.79539e-06,1.55974e-07,-8.12741e-06,-1.99744e-07,1.23337e-05,2.36619e-07,-1.80593e-05,-2.9531e-07
1.2779456193353476,-4.07023e-06,1.41,-8.96188e-08,4.92853e-06,1.19822e-07,-6.90979e-06,-1.60734e-07,1.0526e-05,1.84887e-07,-1.54678e-05,-2.33578e-07
1.2870090634441087,-3.47645e-06,1.42,-6.94412e-08,4.18801e-06,9.07892e-08,-5.87004e-06,-1.29401e-07,8.978e-06,1.43431e-07,-1.32386e-05,-1.85401e-07
1.29607250755287,-2.9568e-06,1.43,-5.34652e-08,3.54202e-06,6.72138e-08,-4.9619e-06,-1.02613e-07,7.62245e-06,1.09498e-07,-1.12782e-05,-1.46043e-07
1.3051359516616314,-2.50936e-06,1.44,-4.10708e-08,2.98754e-06,4.86661e-08,-4.18305e-06,-8.06324e-08,6.45606e-06,8.2357e-08,-9.58382e-06,-1.14471e-07
1.3141993957703926,-2.13118e-06,1.45,-3.18145e-08,2.52104e-06,3.48661e-08,-3.5284e-06,-6.31134e-08,5.47273e-06,6.10979e-08,-8.14825e-06,-9.01075e-08
1.323262839879154,-1.8029e-06,1.46,-2.45365e-08,2.11893e-06,2.44803e-08,-2.96347e-06,-4.84046e-08,4.62103e-06,4.41035e-08,-6.89895e-06,-7.05178e-08
1.3323262839879155,-1.51977e-06,1.4700000000000002,-1.86464e-08,1.77478e-06,1.68212e-08,-2.47996e-06,-3.64076e-08,3.88887e-06,3.0692e-08,-5.81978e-06,-5.46573e-08
1.341389728096677,-1.28288e-06,1.4799999999999998,-1.4151e-08,1.48897e-06,1.17117e-08,-2.07868e-06,-2.72774e-08,3.27879e-06,2.05745e-08,-4.91597e-06,-4.24298e-08
1.350453172205438,-1.07872e-06,1.49,-1.06223e-08,1.24508e-06,8.2663e-09,-1.73638e-06,-2.01467e-08,2.75545e-06,1.28952e-08,-4.13713e-06,-3.2812e-08
1.3595166163141994,-9.02269e-07,1.5,-7.70841e-09,1.03664e-06,5.871e-09,-1.444e-06,-1.4618e-08,2.30597e-06,7.10349e-09,-3.46524e-06,-2.51101e-08
1.3685800604229608,-7.55839e-07,1.51,-5.43266e-09,8.65504e-07,4.3123e-09,-1.20377e-06,-1.0582e-08,1.93532e-06,3.11697e-09,-2.90881e-06,-1.92572e-08
1.377643504531722,-6.30646e-07,1.52,-3.67809e-09,7.20975e-07,3.27324e-09,-1.00078e-06,-7.75204e-09,1.62036e-06,3.90289e-10,-2.43437e-06,-1.47957e-08
1.3867069486404833,-5.22559e-07,1.53,-2.28864e-09,5.97675e-07,2.51511e-09,-8.27675e-07,-5.73373e-09,1.35023e-06,-1.48084e-09,-2.02611e-06,-1.12923e-08
1.3957703927492446,-4.34121e-07,1.54,-1.36735e-09,4.97513e-07,1.9328e-09,-6.86386e-07,-4.23107e-09,1.12889e-06,-2.40715e-09,-1.69066e-06,-8.64179e-09
1.4048338368580062,-3.59509e-07,1.5499999999999998,-6.50548e-10,4.13593e-07,1.48299e-09,-5.68124e-07,-3.22586e-09,9.42477e-07,-2.79237e-09,-1.40762e-06,-6.61146e-09
1.4138972809667674,-2.95372e-07,1.5599999999999998,-2.59768e-11,3.42006e-07,1.12821e-09,-4.67569e-07,-2.5093e-09,7.83078e-07,-2.92808e-09,-1.16502e-06,-4.99226e-09
1.4229607250755287,-2.43421e-07,1.5699999999999998,3.36968e-10,2.84184e-07,8.92416e-10,-3.85914e-07,-1.96281e-09,6.52846e-07,-2.73161e-09,-9.66526e-07,-3.72261e-09
1.43202416918429,-2.00226e-07,1.58,6.19749e-10,2.36041e-07,7.27114e-10,-3.18218e-07,-1.55249e-09,5.44071e-07,-2.3745e-09,-8.00877e-07,-2.64652e-09
1.4410876132930512,-1.63423e-07,1.59,9.08178e-10,1.94889e-07,6.21255e-10,-2.60768e-07,-1.23621e-09,4.51366e-07,-2.00247e-09,-6.59863e-07,-1.74494e-09
1.4501510574018126,-1.33704e-07,1.6,1.09512e-09,1.61288e-07,6.03461e-10,-2.1401e-07,-1.04695e-09,3.75221e-07,-1.67416e-09,-5.44314e-07,-1.06365e-09
1.459214501510574,-1.09572e-07,1.61,1.18713e-09,1.33461e-07,6.35912e-10,-1.75655e-07,-8.84473e-10,3.12129e-07,-1.35569e-09,-4.49204e-07,-5.04909e-10
1.4682779456193353,-8.93331e-08,1.6199999999999999,1.23596e-09,1.09695e-07,6.77341e-10,-1.43239e-07,-7.74057e-10,2.58558e-07,-1.04918e-09,-3.69044e-07,-7.59223e-11
1.4773413897280965,-7.2994e-08,1.63,1.22593e-09,9.00427e-08,7.32569e-10,-1.16679e-07,-7.32247e-10,2.14129e-07,-8.32058e-10,-3.03129e-07,1.93953e-10
1.486404833836858,-6.00055e-08,1.64,1.1462e-09,7.39137e-08,7.89507e-10,-9.52156e-08,-6.71601e-10,1.77606e-07,-6.7818e-10,-2.49547e-07,3.37574e-10
1.4954682779456194,-4.92706e-08,1.65,1.01712e-09,6.01313e-08,8.23309e-10,-7.72518e-08,-6.1768e-10,1.46671e-07,-5.31325e-10,-2.04735e-07,3.87189e-10
1.5045317220543808,-4.05618e-08,1.66,8.56514e-10,4.85962e-08,8.3099e-10,-6.24847e-08,-5.77036e-10,1.20766e-07,-4.11212e-10,-1.67771e-07,3.62721e-10
1.513595166163142,-3.37427e-08,1.6700000000000002,6.78531e-10,3.92176e-08,8.11263e-10,-5.07321e-08,-5.1902e-10,9.96192e-08,-3.26498e-10,-1.38045e-07,2.78442e-10
1.5226586102719033,-2.81283e-08,1.6800000000000002,4.91188e-10,3.12012e-08,7.6695e-10,-4.10365e-08,-4.4727e-10,8.17719e-08,-2.52354e-10,-1.13297e-07,1.74425e-10
1.5317220543806647,-2.3487e-08,1.69,3.20019e-10,2.44136e-08,6.97899e-10,-3.30936e-08,-3.59992e-10,6.67341e-08,-1.80861e-10,-9.27414e-08,7.75324e-11
1.5407854984894258,-1.9753e-08,1.7,1.80752e-10,1.89849e-08,6.01344e-10,-2.6878e-08,-2.69491e-10,5.45674e-08,-1.0375e-10,-7.62475e-08,-1.53805e-11
1.5498489425981872,-1.66289e-08,1.71,6.01838e-11,1.44377e-08,4.98715e-10,-2.18587e-08,-1.88935e-10,4.43987e-08,-3.88184e-11,-6.24993e-08,-8.55096e-11
1.5589123867069488,-1.39668e-08,1.72,-2.78371e-11,1.06252e-08,3.99401e-10,-1.77948e-08,-1.02664e-10,3.58397e-08,1.17926e-11,-5.09416e-08,-1.24527e-10
1.5679758308157101,-1.17334e-08,1.73,-7.91891e-11,7.7168e-09,3.019e-10,-1.46346e-08,-1.65421e-11,2.90185e-08,6.76025e-11,-4.16652e-08,-1.40614e-10
1.5770392749244713,-9.82199e-09,1.74,-1.10483e-10,5.37953e-09,2.12987e-10,-1.20982e-08,4.59234e-11,2.34109e-08,1.10756e-10,-3.39422e-08,-1.43923e-10
1.5861027190332326,-8.16834e-09,1.75,-1.21227e-10,3.46999e-09,1.40878e-10,-1.0019e-08,9.22528e-11,1.87467e-08,1.3806e-10,-2.74165e-08,-1.34924e-10
1.595166163141994,-6.7802e-09,1.7599999999999998,-1.24479e-10,2.0878e-09,9.02992e-11,-8.34352e-09,1.30327e-10,1.50731e-08,1.50042e-10,-2.21889e-08,-1.0509e-10
1.6042296072507551,-5.59513e-09,1.77,-1.16823e-10,1.04818e-09,4.96211e-11,-6.97757e-09,1.52298e-10,1.21138e-08,1.53815e-10,-1.78783e-08,-8.0195e-11
1.6132930513595165,-4.57525e-09,1.78,-1.01518e-10,2.53055e-10,2.09783e-11,-5.8361e-09,1.54645e-10,9.67778e-09,1.52544e-10,-1.42552e-08,-6.25998e-11
1.6223564954682779,-3.74417e-09,1.79,-9.06328e-11,-2.46118e-10,6.54372e-12,-4.89213e-09,1.46963e-10,7.781e-09,1.35023e-10,-1.1368e-08,-3.56737e-11
1.6314199395770395,-3.04199e-09,1.8,-7.56961e-11,-5.38783e-10,-1.90116e-12,-4.09564e-09,1.35746e-10,6.28393e-09,1.15021e-10,-9.04355e-09,-1.43591e-11
1.6404833836858006,-2.434e-09,1.81,-6.10027e-11,-6.91216e-10,-5.54111e-12,-3.39737e-09,1.17547e-10,5.07637e-09,9.90853e-11,-7.12299e-09,-2.62745e-12
1.649546827794562,-1.9469e-09,1.82,-5.11526e-11,-7.10805e-10,-4.99925e-12,-2.79614e-09,9.46811e-11,4.13328e-09,7.96875e-11,-5.60078e-09,6.81561e-12
1.6586102719033233,-1.55223e-09,1.8299999999999998,-4.17495e-11,-6.38291e-10,-2.06471e-12,-2.2811e-09,7.37759e-11,3.37919e-09,6.06262e-11,-4.41112e-09,1.38921e-11
1.6676737160120845,-1.22128e-09,1.8399999999999999,-3.43103e-11,-5.16448e-10,7.56701e-13,-1.82023e-09,5.63968e-11,2.76255e-09,4.73729e-11,-3.4624e-09,1.77189e-11
1.6767371601208458,-9.64511e-10,1.8499999999999999,-2.96386e-11,-3.74475e-10,3.65528e-12,-1.41515e-09,4.01176e-11,2.27262e-09,3.62867e-11,-2.73318e-09,1.88066e-11
1.6858006042296072,-7.69555e-10,1.86,-2.58537e-11,-2.32697e-10,6.95231e-12,-1.07444e-09,2.59747e-11,1.87807e-09,2.6253e-11,-2.19093e-09,1.81829e-11
1.6948640483383686,-6.05446e-10,1.87,-2.30646e-11,-9.01822e-11,8.93241e-12,-7.76114e-10,1.66748e-11,1.54767e-09,1.99753e-11,-1.77938e-09,1.71413e-11
1.7039274924471297,-4.74596e-10,1.8800000000000001,-2.10345e-11,3.7091e-11,9.93014e-12,-5.21895e-10,1.00696e-11,1.27572e-09,1.56778e-11,-1.47337e-09,1.55208e-11
1.7129909365558913,-3.79313e-10,1.89,-1.89797e-11,1.3095e-10,1.05937e-11,-3.20704e-10,4.62849e-12,1.04953e-09,1.17608e-11,-1.24949e-09,1.33238e-11
1.7220543806646527,-3.0455e-10,1.9,-1.68732e-11,2.05187e-10,1.03607e-11,-1.5191e-10,1.57152e-12,8.58086e-10,9.18443e-12,-1.08e-09,1.13224e-11
1.731117824773414,-2.45467e-10,1.91,-1.47753e-11,2.55492e-10,9.47405e-12,-1.3645e-11,9.58368e-14,7.00285e-10,7.45073e-12,-9.53231e-10,9.50188e-12
1.7401812688821752,-1.98552e-10,1.92,-1.25586e-11,2.66049e-10,8.37951e-12,8.24841e-11,-9.34808e-13,5.69206e-10,5.80042e-12,-8.53794e-10,7.66062e-12
1.7492447129909365,-1.60777e-10,1.93,-1.03188e-11,2.59509e-10,7.06946e-12,1.55325e-10,-1.32303e-12,4.59285e-10,4.4988e-12,-7.70202e-10,6.03783e-12
1.758308157099698,-1.31896e-10,1.94,-8.21754e-12,2.41574e-10,5.67986e-12,2.07098e-10,-1.24543e-12,3.68585e-10,3.50309e-12,-6.9939e-10,4.67753e-12
1.767371601208459,-1.07927e-10,1.9500000000000002,-6.32214e-12,2.01543e-10,4.40565e-12,2.28422e-10,-1.09586e-12,2.91347e-10,2.62009e-12,-6.36453e-10,3.50028e-12
1.7764350453172204,-9.26863e-11,1.9599999999999997,-4.68644e-12,1.57298e-10,3.29045e-12,2.34684e-10,-8.95005e-13,2.25595e-10,1.90291e-12,-5.79015e-10,2.53616e-12
1.785498489425982,-8.45352e-11,1.97,-3.34893e-12,1.13873e-10,2.35506e-12,2.2989e-10,-6.60636e-13,1.72368e-10,1.35217e-12,-5.27298e-10,1.78692e-12
1.7945619335347434,-7.59408e-11,1.98,-2.31237e-12,6.36765e-11,1.62783e-12,2.1402e-10,-4.67792e-13,1.28894e-10,9.2684e-13,-4.78969e-10,1.21899e-12
1.8036253776435045,-7.09234e-11,1.99,-1.53719e-12,1.06745e-11,1.08418e-12,1.98761e-10,-3.19371e-13,9.37833e-11,6.12008e-13,-4.30107e-10,8.01531e-13


==> anc/II_C/Radial_profiles_Cl_first_excitation_Fig8.dat <==
r/R_Sat_b9,C_2_Sat_b9,r/R_Gl_b0,C_3_Gl_b0,r/R_Sat_b0,C_3_Sat_b0,C_3_Sat_b9,r/R_Gl_b9,C_4_Gl_b9,C_5_Gl_b0,C_5_Sat_b0,C_6_Sat_b9,C_7_Gl_b9,C_9_Gl_b9,C_9_Sat_b9,C_10_Gl_b0,C_10_Sat_b0,C_14_Gl_b0,C_14_Sat_b0
0.0,4.73024e-05,0.0,-2.95626e-09,0.0,4.64072e-09,1.91426e-08,0.0,1.95657e-08,-1.83017e-09,-1.12296e-08,-4.87837e-08,1.96708e-08,-4.87821e-08,-4.73904e-10,6.67238e-10,2.36548e-09,-4.75902e-10,-8.35128e-10
0.009999999999999998,0.00317976,0.009063444108761328,4.50175e-06,0.009999999999999998,1.00293e-05,8.21894e-05,0.009063444108761328,7.30156e-05,-1.81642e-09,-1.08888e-08,-1.53653e-07,-9.13027e-09,-4.90006e-08,-6.05791e-10,1.21866e-09,2.66952e-09,-4.80075e-10,-8.73149e-10
0.019999999999999997,0.00627013,0.018126888217522657,4.26088e-05,0.019999999999999997,4.85507e-05,0.000380554,0.018126888217522657,0.000286446,1.92933e-06,2.18001e-06,-7.87475e-06,4.78963e-06,2.33515e-06,9.1836e-07,5.68625e-08,3.93949e-07,-9.14565e-09,-3.52216e-08
0.03,0.00923873,0.027190332326283987,0.000134135,0.03,0.000122268,0.000930749,0.027190332326283987,0.000631287,9.13572e-06,1.01755e-05,4.07953e-05,4.19987e-05,2.42457e-06,6.51796e-06,4.9128e-07,7.98153e-07,1.06095e-07,2.60269e-07
0.039999999999999994,0.0121723,0.036253776435045314,0.000227629,0.039999999999999994,0.000212087,0.00160999,0.036253776435045314,0.00110538,1.88399e-05,2.08048e-05,0.000155842,0.000104258,1.80554e-06,1.26821e-05,1.33045e-06,1.49084e-06,1.96643e-07,4.25329e-07
0.05,0.0150415,0.045317220543806644,0.000333677,0.05,0.000321913,0.00244092,0.045317220543806644,0.0017087,3.30718e-05,3.64398e-05,0.000299616,0.000188997,5.20315e-06,1.94349e-05,2.88448e-06,3.46767e-06,2.32741e-07,3.42887e-07
0.06,0.0176269,0.054380664652567974,0.000492755,0.06,0.000465489,0.00348722,0.054380664652567974,0.00242304,6.14515e-05,6.79952e-05,0.000450296,0.000323277,1.7075e-05,4.57233e-05,6.9499e-06,9.03527e-06,6.12899e-07,7.25808e-07
0.06999999999999999,0.0200889,0.0634441087613293,0.000665199,0.06999999999999999,0.000626956,0.00464706,0.0634441087613293,0.00323431,9.62048e-05,0.000106385,0.000726542,0.000510107,2.72612e-05,9.04852e-05,1.2402e-05,1.56112e-05,1.49922e-06,2.05386e-06
0.07999999999999999,0.022463,0.07250755287009063,0.000845053,0.07999999999999999,0.000803994,0.00590601,0.07250755287009063,0.00414195,0.00013664,0.000150831,0.00110793,0.000741476,4.04663e-05,0.000143419,1.93783e-05,2.41377e-05,2.66507e-06,3.73472e-06
0.09,0.0244721,0.08157099697885196,0.00106428,0.09,0.00100685,0.0072918,0.08157099697885196,0.00512837,0.000196294,0.00021641,0.00147712,0.00102968,7.35975e-05,0.000221359,3.23361e-05,4.13164e-05,4.78117e-06,6.81723e-06
0.1,0.0262765,0.09063444108761329,0.00129912,0.1,0.00122493,0.0087366,0.09063444108761329,0.00616912,0.000266644,0.000293362,0.00196704,0.00138202,0.000109174,0.000337009,4.87516e-05,6.19821e-05,8.08108e-06,1.16058e-05
0.10999999999999999,0.0279607,0.09969788519637462,0.00154023,0.10999999999999999,0.00145446,0.0102222,0.09969788519637462,0.00726089,0.000344255,0.000377847,0.0025927,0.00179095,0.000147518,0.00047802,6.7868e-05,8.56463e-05,1.23551e-05,1.76861e-05
0.12,0.0292782,0.10876132930513595,0.00180563,0.12,0.00170008,0.0117381,0.10876132930513595,0.00839009,0.00044206,0.000483696,0.00321488,0.0022538,0.00021448,0.000649938,9.60275e-05,0.000121945,1.8986e-05,2.76514e-05
0.13,0.0303289,0.11782477341389729,0.00208475,0.13,0.00195567,0.0132417,0.11782477341389729,0.00952689,0.000554095,0.000604222,0.00391992,0.00277748,0.000291958,0.000871406,0.000130783,0.00016571,2.80453e-05,4.1034e-05
0.13999999999999999,0.0312259,0.1268882175226586,0.00236902,0.13999999999999999,0.00221769,0.0147221,0.1268882175226586,0.010665,0.00067506,0.000733648,0.00474627,0.00335708,0.000373715,0.00113323,0.000170049,0.000214216,3.90851e-05,5.69825e-05
0.15,0.0318186,0.13595166163141995,0.00266394,0.15,0.00248619,0.016151,0.13595166163141995,0.011796,0.000813498,0.000880436,0.0055876,0.00397902,0.000485716,0.00143186,0.000219789,0.000276586,5.41109e-05,7.91669e-05
0.15999999999999998,0.0321138,0.14501510574018125,0.00296723,0.15999999999999998,0.00275756,0.0174931,0.14501510574018125,0.0128904,0.00096821,0.00104309,0.00645482,0.00464361,0.000619329,0.0017816,0.000279796,0.000351119,7.35978e-05,0.000107787
0.16999999999999998,0.0322441,0.1540785498489426,0.00327286,0.16999999999999998,0.00302936,0.0187515,0.1540785498489426,0.0139399,0.00113231,0.00121449,0.00740128,0.00535057,0.000759195,0.00217727,0.000346163,0.000432086,9.64058e-05,0.00014073
0.18,0.0321436,0.16314199395770393,0.00357975,0.18,0.00329982,0.0199012,0.16314199395770393,0.0149412,0.00131001,0.00139814,0.00836124,0.00608241,0.000925808,0.00261165,0.000423288,0.000526182,0.0001247,0.000181629
0.19,0.0317648,0.17220543806646524,0.00388648,0.19,0.00356526,0.0209017,0.17220543806646524,0.0158698,0.00150317,0.00159539,0.00929225,0.00682738,0.00112348,0.00308814,0.000513626,0.000635882,0.000160056,0.000232512
0.2,0.0312337,0.18126888217522658,0.0041915,0.2,0.00382497,0.021773,0.18126888217522658,0.0167175,0.00170474,0.0017995,0.010245,0.00759113,0.00132936,0.00360359,0.000611801,0.000753173,0.00020032,0.000289701
0.21000000000000002,0.0305425,0.1903323262839879,0.00449169,0.21000000000000002,0.00407718,0.0225032,0.1903323262839879,0.0174845,0.00191556,0.00201059,0.0111895,0.00835903,0.00155465,0.0041516,0.000720042,0.000881225,0.000247134,0.000355665
0.21999999999999997,0.0296331,0.19939577039274925,0.00478206,0.21999999999999997,0.00431699,0.0230485,0.19939577039274925,0.018155,0.00213823,0.00222996,0.0120622,0.00910581,0.0018149,0.00472403,0.000842934,0.00102562,0.000303708,0.000434661
0.22999999999999998,0.0286033,0.20845921450151056,0.00506591,0.22999999999999998,0.00454536,0.0234409,0.20845921450151056,0.0187222,0.00236688,0.00245268,0.0128982,0.00984255,0.00208437,0.00531643,0.000974349,0.00117775,0.000366715,0.000521553
0.24,0.0274748,0.2175226586102719,0.00534124,0.24,0.00476144,0.0236854,0.2175226586102719,0.0191896,0.00260042,0.00267731,0.0136919,0.0105618,0.00236455,0.0059258,0.00111441,0.00133754,0.000436794,0.000617119
0.25,0.0262115,0.22658610271903323,0.00559768,0.25,0.00495889,0.0237404,0.22658610271903323,0.0195502,0.00283999,0.00290274,0.0143888,0.0112288,0.00267476,0.00653706,0.00126847,0.00151098,0.000518679,0.000727158
0.26,0.024873,0.23564954682779457,0.00584261,0.26,0.0051401,0.0236437,0.23564954682779457,0.0198005,0.00308181,0.0031267,0.015002,0.011857,0.00299322,0.00714158,0.00143064,0.00169088,0.000608166,0.000845812
0.27,0.0234853,0.2447129909365559,0.00607683,0.27,0.00530567,0.0234133,0.2447129909365559,0.0199461,0.00332442,0.00334796,0.0155377,0.0124476,0.00331492,0.00774021,0.00159951,0.00187521,0.000704661,0.000972181
0.27999999999999997,0.0220494,0.2537764350453172,0.00628491,0.27999999999999997,0.00544825,0.0230175,0.2537764350453172,0.0199878,0.00356589,0.0035618,0.0159693,0.0129635,0.00365256,0.00831755,0.0017796,0.00206756,0.000813785,0.00111213
0.29,0.0205886,0.2628398791540785,0.00647659,0.29,0.00557118,0.0224929,0.2628398791540785,0.0199261,0.00380489,0.00376865,0.0162901,0.013417,0.00399447,0.00885977,0.00196611,0.00226347,0.000931046,0.00126012
0.3,0.0191181,0.2719033232628399,0.00665603,0.3,0.00567654,0.0218636,0.2719033232628399,0.0197679,0.00404078,0.00396879,0.0165081,0.0138164,0.00433467,0.00937041,0.00215694,0.00246061,0.00105469,0.00141406
0.31,0.01767,0.2809667673716012,0.0068055,0.31,0.0057572,0.0211133,0.2809667673716012,0.0195197,0.00426831,0.00415425,0.0166281,0.0141319,0.00466953,0.00983944,0.00235413,0.00265831,0.00118989,0.00157816
0.31999999999999995,0.0162448,0.2900302114803625,0.00693428,0.31999999999999995,0.00581637,0.0202715,0.2900302114803625,0.0191858,0.00448796,0.00432716,0.0166332,0.0143708,0.0050004,0.0102492,0.00255463,0.00285512,0.00133274,0.00174806
0.33,0.0148424,0.2990936555891239,0.00704905,0.33,0.00585719,0.019362,0.2990936555891239,0.0187745,0.00470055,0.00448965,0.0165287,0.0145448,0.00532587,0.0106046,0.00275661,0.00304983,0.00148091,0.00192141
0.33999999999999997,0.0135041,0.3081570996978852,0.00713528,0.33999999999999997,0.00587451,0.0183851,0.3081570996978852,0.0182944,0.00489954,0.00463315,0.0163392,0.0146398,0.00562691,0.0109038,0.00295915,0.00323767,0.00163734,0.00209946
0.35000000000000003,0.012228,0.31722054380664655,0.00719745,0.35000000000000003,0.00586992,0.0173601,0.31722054380664655,0.0177533,0.00508513,0.00475883,0.0160515,0.0146558,0.00591097,0.0111291,0.00316066,0.00341884,0.00179978,0.00227956
0.36,0.0109992,0.32628398791540786,0.00724438,0.36,0.00584734,0.0163069,0.32628398791540786,0.0171596,0.00525996,0.00487096,0.0156669,0.0146057,0.0061852,0.0112859,0.00336023,0.00359425,0.00196568,0.00245968
0.36999999999999994,0.00984915,0.3353474320241692,0.00726676,0.36999999999999994,0.00580422,0.0152347,0.3353474320241692,0.0165219,0.00541834,0.00496296,0.0152139,0.0144885,0.00642515,0.011379,0.00355522,0.0037577,0.00213571,0.00263871
0.38,0.00878649,0.3444108761329305,0.00726323,0.38,0.00574037,0.014157,0.3444108761329305,0.0158494,0.00555828,0.00503303,0.0146934,0.014301,0.00663163,0.0113955,0.00374389,0.00390795,0.00230871,0.0028146
0.38999999999999996,0.00778514,0.35347432024169184,0.00724417,0.38999999999999996,0.00566018,0.0130862,0.35347432024169184,0.0151502,0.00568443,0.00508753,0.0141014,0.0140551,0.0068237,0.0113404,0.0039269,0.00404889,0.0024825,0.0029865
0.4,0.00686055,0.36253776435045315,0.00720517,0.4,0.0055632,0.0120323,0.36253776435045315,0.0144311,0.00579306,0.0051228,0.0134622,0.013757,0.00698053,0.0112229,0.00410138,0.00417533,0.00265626,0.00315222
0.41,0.00603118,0.3716012084592145,0.00714075,0.41,0.00544844,0.0110078,0.3716012084592145,0.0137012,0.00587958,0.00513425,0.0127902,0.0134057,0.00708853,0.011037,0.00426394,0.00428267,0.00282863,0.00330868
0.42000000000000004,0.0052664,0.3806646525679758,0.00706154,0.42000000000000004,0.00532027,0.0100163,0.3806646525679758,0.0129673,0.00595026,0.00512939,0.0120783,0.0130098,0.00717807,0.0107878,0.00441719,0.00437765,0.0029985,0.00345698
0.43,0.00456798,0.3897280966767372,0.00696692,0.43,0.00517966,0.0090638,0.3897280966767372,0.0122344,0.00600375,0.00510754,0.0113429,0.0125777,0.00723774,0.0104859,0.00455922,0.00445744,0.00316456,0.0035952
0.43999999999999995,0.00395765,0.3987915407854985,0.0068496,0.43999999999999995,0.00502565,0.00816367,0.3987915407854985,0.0115097,0.00603336,0.00506259,0.0106057,0.0121129,0.00723924,0.0101324,0.00468436,0.00451392,0.00332408,0.00371811
0.45,0.00340685,0.40785498489425986,0.00671911,0.45,0.00486208,0.00731239,0.40785498489425986,0.0107985,0.00604618,0.00500212,0.0098597,0.0116205,0.00721944,0.00973286,0.004797,0.00455575,0.00347752,0.00382896
0.45999999999999996,0.00290905,0.4169184290030211,0.00657731,0.45999999999999996,0.00469054,0.00651057,0.4169184290030211,0.0101037,0.00604312,0.00492765,0.00911347,0.0111076,0.0071779,0.00929695,0.00489689,0.00458295,0.00362403,0.00392725
0.47000000000000003,0.00248327,0.4259818731117824,0.00641722,0.47000000000000003,0.00451062,0.00577159,0.4259818731117824,0.00943012,0.00601656,0.00483314,0.00838847,0.0105816,0.0070782,0.0088307,0.00497641,0.00458511,0.00375896,0.00400554
0.48,0.00210721,0.4350453172205438,0.00624636,0.48,0.00432519,0.00508788,0.4350453172205438,0.00878153,0.00597343,0.00472519,0.00767988,0.0100448,0.00695626,0.00834013,0.00504102,0.00457145,0.00388427,0.00406874
0.48999999999999994,0.00177131,0.4441087613293051,0.00606772,0.48999999999999994,0.00413582,0.00445522,0.4441087613293051,0.00815882,0.00591635,0.00460659,0.00699021,0.00950198,0.00682027,0.00783251,0.00509234,0.00454465,0.0040003,0.00411832
0.5,0.00148873,0.45317220543806647,0.00587621,0.5,0.00394289,0.00388511,0.45317220543806647,0.00756432,0.0058382,0.0044726,0.00633555,0.0089617,0.00663588,0.00731534,0.00512185,0.00449414,0.00410065,0.00414565
0.51,0.00124462,0.4622356495468278,0.0056769,0.51,0.00374819,0.0033688,0.4622356495468278,0.00700045,0.00574481,0.00432818,0.00571365,0.00842505,0.00643094,0.00679525,0.00513507,0.00442813,0.0041883,0.0041562
0.52,0.00102979,0.47129909365558914,0.00547277,0.52,0.0035529,0.00289906,0.47129909365558914,0.0064667,0.00563972,0.0041764,0.00512333,0.00789425,0.00621719,0.00627655,0.00513516,0.00435091,0.00426499,0.00415314
0.53,0.000851005,0.48036253776435045,0.00526148,0.53,0.00335819,0.00248379,0.48036253776435045,0.00596323,0.00551766,0.00401476,0.00457322,0.00737667,0.00597212,0.00576518,0.00511442,0.00425435,0.00432373,0.00412862
0.54,0.000700088,0.4894259818731118,0.0050457,0.54,0.00316503,0.00211563,0.4894259818731118,0.00549132,0.00538263,0.00384626,0.00406335,0.00687341,0.00571093,0.00526817,0.00507714,0.00414405,0.0043674,0.00408709
0.55,0.000569861,0.49848942598187307,0.00482767,0.55,0.00297403,0.00178655,0.49848942598187307,0.0050496,0.0052382,0.00367347,0.00359063,0.00638469,0.00544393,0.00478709,0.00502723,0.00402461,0.00439886,0.00403264
0.5599999999999999,0.000461725,0.5075528700906344,0.00460765,0.5599999999999999,0.00278667,0.00149957,0.5075528700906344,0.00463682,0.00508205,0.00349639,0.00315703,0.00591503,0.00516471,0.00432474,0.00495989,0.00389226,0.00441269,0.00396053
0.57,0.00037261,0.5166163141993958,0.00438663,0.57,0.00260367,0.00125099,0.5166163141993958,0.00425336,0.0049158,0.00331632,0.00276391,0.00546636,0.00487655,0.00388786,0.00487668,0.00374903,0.0044098,0.00387259
0.58,0.000297283,0.525679758308157,0.00416586,0.58,0.002425,0.00103282,0.525679758308157,0.00389753,0.00474288,0.00313508,0.0024073,0.00503733,0.00458596,0.00347606,0.00478218,0.00359944,0.00439432,0.00377362
0.59,0.000234969,0.5347432024169184,0.00394686,0.59,0.00225188,0.000844844,0.5347432024169184,0.00356735,0.00456313,0.00295386,0.00208545,0.00462982,0.00429651,0.00308896,0.00467441,0.00344287,0.00436312,0.00366183
0.6,0.000184712,0.5438066465256798,0.00373055,0.6,0.00208525,0.000686021,0.5438066465256798,0.0032626,0.00437703,0.00277369,0.00179926,0.00424616,0.00400901,0.00273203,0.00455296,0.00327967,0.00431511,0.00353721
0.61,0.000143137,0.5528700906344411,0.00351682,0.61,0.0019245,0.000549391,0.5528700906344411,0.0029816,0.00418726,0.00259524,0.00154494,0.00388407,0.00372284,0.0024039,0.00442241,0.00311327,0.00425516,0.00340449
0.62,0.000109103,0.5619335347432024,0.00330721,0.62,0.00177034,0.000433185,0.5619335347432024,0.0027222,0.00399477,0.00241986,0.00131917,0.00354347,0.00344418,0.00210181,0.00428282,0.00294474,0.00418244,0.00326389
0.63,8.22655e-05,0.5709969788519637,0.00310352,0.63,0.00162409,0.000337594,0.5709969788519637,0.00248374,0.00380008,0.00224912,0.00112189,0.00322661,0.00317826,0.00182924,0.00413319,0.00277441,0.00409474,0.00311483
0.6399999999999999,6.06251e-05,0.580060422960725,0.00290436,0.6399999999999999,0.00148474,0.000257297,0.580060422960725,0.00226476,0.00360476,0.00208254,0.000949979,0.00293075,0.0029172,0.00158459,0.00397728,0.00260402,0.00399685,0.00296116
0.65,4.32351e-05,0.5891238670694864,0.00271057,0.65,0.00135245,0.000190112,0.5891238670694864,0.00206329,0.0034099,0.00192097,0.000799891,0.00265462,0.00266507,0.0013639,0.00381618,0.002435,0.00388946,0.00280413
0.66,2.98869e-05,0.5981873111782477,0.00252516,0.66,0.00122871,0.000136506,0.5981873111782477,0.00187849,0.00321675,0.00176686,0.000670773,0.00240043,0.00243353,0.0011685,0.00364927,0.00226883,0.00377025,0.00264368
0.6699999999999999,1.94593e-05,0.607250755287009,0.00234575,0.6699999999999999,0.00111238,9.28835e-05,0.607250755287009,0.00170925,0.00302569,0.00161876,0.000560348,0.00216527,0.00220972,0.000997052,0.00347913,0.00210539,0.00364329,0.00248227
0.6799999999999999,1.12927e-05,0.6163141993957704,0.00217225,0.6799999999999999,0.00100309,5.72951e-05,0.6163141993957704,0.00155391,0.00283745,0.0014767,0.000465559,0.00194716,0.0019938,0.000845465,0.00330706,0.00194556,0.00351009,0.00232117
0.69,5.21518e-06,0.6253776435045316,0.00200858,0.69,0.000902215,3.00525e-05,0.6253776435045316,0.0014116,0.00265414,0.0013438,0.000385164,0.0017483,0.00180206,0.000713397,0.00313349,0.00179233,0.00336911,0.00216168
0.7000000000000001,6.52632e-07,0.6344410876132931,0.00185193,0.7000000000000001,0.000808636,8.95708e-06,0.6344410876132931,0.00128153,0.00247524,0.00121806,0.000317677,0.00156589,0.00162006,0.000599916,0.00295971,0.00164409,0.00322329,0.00200459
0.71,-2.7849e-06,0.6435045317220544,0.0017013,0.71,0.000721629,-7.42538e-06,0.6435045317220544,0.00116242,0.00230077,0.00109869,0.000260817,0.0013976,0.00144441,0.000501545,0.00278667,0.00150073,0.00307424,0.00185053
0.72,-5.25097e-06,0.6525679758308157,0.00156094,0.72,0.000642306,-1.90905e-05,0.6525679758308157,0.00105342,0.0021335,0.000988815,0.000213276,0.00124546,0.00129214,0.000417021,0.00261594,0.00136625,0.00292169,0.00170211
0.73,-6.98629e-06,0.661631419939577,0.00142818,0.73,0.000569657,-2.72149e-05,0.661631419939577,0.000953991,0.00197241,0.00088649,0.000174133,0.00110711,0.00115075,0.00034575,0.00244778,0.00123842,0.00276736,0.00155885
0.7399999999999999,-8.18806e-06,0.6706948640483384,0.00130138,0.7399999999999999,0.000502817,-3.27324e-05,0.6706948640483384,0.000863163,0.00181684,0.000790402,0.000141837,0.000980142,0.00101484,0.000285142,0.00228246,0.00111617,0.00261249,0.00142048
0.75,-8.97366e-06,0.6797583081570997,0.00118427,0.75,0.00044262,-3.59327e-05,0.6797583081570997,0.000780188,0.00166955,0.000703002,0.000115218,0.000866108,0.00089794,0.000233706,0.00212226,0.00100336,0.00245798,0.00128997
0.76,-9.43204e-06,0.688821752265861,0.00107503,0.76,0.000388278,-3.7352e-05,0.688821752265861,0.000704662,0.00152969,0.000622981,9.36816e-05,0.000763432,0.000792353,0.000191063,0.00196699,0.000898251,0.00230467,0.00116655
0.77,-9.64515e-06,0.6978851963746223,0.00097165,0.77,0.000338899,-3.74957e-05,0.6978851963746223,0.000635864,0.00139606,0.000548791,7.62323e-05,0.000669829,0.000692161,0.000155462,0.00181625,0.000799107,0.00215315,0.0010492
0.7799999999999999,-9.67613e-06,0.7069486404833837,0.000876496,0.7799999999999999,0.00029487,-3.67275e-05,0.7069486404833837,0.000573162,0.00127063,0.000481831,6.20008e-05,0.000586019,0.000604905,0.000125608,0.00167206,0.00070851,0.00200487,0.000940055
0.79,-9.56661e-06,0.716012084592145,0.000789234,0.79,0.000255841,-3.52924e-05,0.716012084592145,0.000516225,0.00115336,0.000421779,5.05799e-05,0.000511494,0.000528706,0.000101236,0.00153471,0.000626039,0.00186047,0.000839082
0.8,-9.34041e-06,0.7250755287009063,0.000707495,0.8,0.000220889,-3.33753e-05,0.7250755287009063,0.000464528,0.00104257,0.000366904,4.13962e-05,0.000444078,0.000457496,8.12644e-05,0.00140299,0.000549385,0.00171979,0.000744554
0.8099999999999999,-9.01653e-06,0.7341389728096677,0.000632454,0.8099999999999999,0.000189995,-3.12313e-05,0.7341389728096677,0.000417543,0.000939302,0.000317744,3.39042e-05,0.000383876,0.000394621,6.4741e-05,0.00127829,0.000479885,0.00158413,0.00065762
0.82,-8.61475e-06,0.743202416918429,0.000564837,0.82,0.000163111,-2.89993e-05,0.743202416918429,0.000374982,0.000844311,0.000274637,2.78547e-05,0.000331103,0.000341217,5.14479e-05,0.00116155,0.000418173,0.00145449,0.00057901
0.83,-8.15184e-06,0.7522658610271904,0.000502211,0.83,0.000139405,-2.66627e-05,0.7522658610271904,0.000336459,0.000755613,0.000235895,2.29643e-05,0.000283811,0.000292173,4.07809e-05,0.00105102,0.000361718,0.00132994,0.000506634
0.8400000000000001,-7.63645e-06,0.7613293051359517,0.000444866,0.8400000000000001,0.000118631,-2.43566e-05,0.7613293051359517,0.000301559,0.000673495,0.000201434,1.89424e-05,0.000241718,0.000248425,3.21156e-05,0.000947265,0.000310873,0.00121126,0.000440745
0.85,-7.08042e-06,0.7703927492447129,0.000394111,0.85,0.00010084,-2.22113e-05,0.7703927492447129,0.00027003,0.000599203,0.000171831,1.56523e-05,0.000205425,0.000211982,2.52483e-05,0.000851858,0.000266891,0.00110001,0.000382542
0.86,-6.5067e-06,0.7794561933534744,0.000347704,0.86,8.53809e-05,-2.0108e-05,0.7794561933534744,0.000241585,0.000530718,0.000145659,1.29657e-05,0.000173297,0.000179163,1.98692e-05,0.000762714,0.000227395,0.000994651,0.000329913
0.87,-5.93095e-06,0.7885196374622356,0.000305342,0.87,7.19497e-05,-1.80902e-05,0.7885196374622356,0.00021591,0.000467745,0.00012254,1.07424e-05,0.000144842,0.000149793,1.55917e-05,0.000679702,0.000192083,0.000895304,0.000282467
0.8799999999999999,-5.36581e-06,0.797583081570997,0.000268485,0.8799999999999999,6.06134e-05,-1.63281e-05,0.797583081570997,0.00019278,0.000411715,0.000103045,8.91151e-06,0.000120776,0.000125515,1.22406e-05,0.000604693,0.000162313,0.000803955,0.000241494
0.89,-4.82678e-06,0.8066465256797583,0.000235269,0.89,5.08956e-05,-1.46704e-05,0.8066465256797583,0.000171984,0.000360798,8.60803e-05,7.40293e-06,9.98157e-05,0.000104106,9.66359e-06,0.000535611,0.000136161,0.000718768,0.000205139
0.9,-4.32262e-06,0.8157099697885197,0.000205074,0.9,4.25127e-05,-1.30921e-05,0.8157099697885197,0.000153278,0.000314332,7.12014e-05,6.14492e-06,8.13914e-05,8.50903e-05,7.63793e-06,0.00047179,0.000113002,0.000639231,0.000172691
0.91,-3.85652e-06,0.824773413897281,0.000179134,0.91,3.55333e-05,-1.17733e-05,0.824773413897281,0.000136482,0.00027357,5.88925e-05,5.11125e-06,6.61072e-05,6.93163e-05,6.04811e-06,0.000414979,9.39472e-05,0.000567357,0.000145267
0.9199999999999999,-3.43005e-06,0.8338368580060422,0.000156088,0.9199999999999999,2.96217e-05,-1.05711e-05,0.8338368580060422,0.000121432,0.00023707,4.83804e-05,4.25544e-06,5.30547e-05,5.57023e-05,4.82066e-06,0.000363421,7.76047e-05,0.000501383,0.000121452
0.93,-3.04069e-06,0.8429003021148036,0.000135246,0.93,2.45468e-05,-9.42345e-06,0.8429003021148036,0.000107947,0.000204042,3.92494e-05,3.53544e-06,4.17017e-05,4.38638e-05,3.8461e-06,0.000316201,6.33036e-05,0.000440398,0.00010047
0.9400000000000001,-2.68319e-06,0.8519637462235649,0.000117511,0.9400000000000001,2.03713e-05,-8.47676e-06,0.8519637462235649,9.58762e-05,0.000175434,3.18437e-05,2.94429e-06,3.24891e-05,3.4015e-05,3.07106e-06,0.000274726,5.17842e-05,0.000386151,8.30731e-05
0.95,-2.35413e-06,0.8610271903323263,0.000102009,0.95,1.68772e-05,-7.62241e-06,0.8610271903323263,8.50998e-05,0.000150243,2.56886e-05,2.45301e-06,2.48349e-05,2.57287e-05,2.46421e-06,0.000237707,4.21492e-05,0.000337224,6.83437e-05
0.96,-2.05384e-06,0.8700906344410876,8.81132e-05,0.96,1.39006e-05,-6.80025e-06,0.8700906344410876,7.54786e-05,0.000127718,2.04469e-05,2.03153e-06,1.8299e-05,1.87905e-05,1.97949e-06,0.000204195,3.38353e-05,0.000292559,5.56011e-05
0.97,-1.78303e-06,0.879154078549849,7.62997e-05,0.97,1.1468e-05,-6.09666e-06,0.879154078549849,6.68916e-05,0.000108351,1.62602e-05,1.67102e-06,1.31045e-05,1.30367e-05,1.59777e-06,0.000175004,2.71656e-05,0.000253247,4.51611e-05
0.9799999999999999,-1.53679e-06,0.8882175226586102,6.61693e-05,0.9799999999999999,9.45988e-06,-5.45963e-06,0.8882175226586102,5.92487e-05,9.16406e-05,1.29279e-05,1.3621e-06,8.97429e-06,8.32793e-06,1.30819e-06,0.00014947,2.17307e-05,0.000218525,3.65692e-05
0.99,-1.31655e-06,0.8972809667673717,5.71858e-05,0.99,7.77161e-06,-4.8414e-06,0.8972809667673717,5.24452e-05,7.69109e-05,1.01848e-05,1.08789e-06,5.54721e-06,4.59663e-06,1.08262e-06,0.000126681,1.70948e-05,0.000187288,2.92845e-05
1.0,-1.1292e-06,0.9063444108761329,4.95074e-05,1.0,6.39067e-06,-4.28476e-06,0.9063444108761329,4.63871e-05,6.43056e-05,8.01875e-06,8.4287e-07,2.88958e-06,1.59222e-06,9.06303e-07,0.000106935,1.33415e-05,0.000159977,2.33559e-05
1.01,-9.72883e-07,0.9154078549848942,4.30462e-05,1.01,5.26042e-06,-3.78322e-06,0.9154078549848942,4.10052e-05,5.36735e-05,6.36671e-06,6.32614e-07,9.24926e-07,-8.12958e-07,7.72786e-07,9.00541e-05,1.03662e-05,0.000136404,1.86239e-05
1.02,-8.4183e-07,0.9244712990936556,3.73692e-05,1.02,4.32614e-06,-3.2976e-06,0.9244712990936556,3.62257e-05,4.44495e-05,5.05328e-06,4.51062e-07,-6.33439e-07,-2.55342e-06,6.62651e-07,7.5227e-05,7.86528e-06,0.000115531,1.4698e-05
1.03,-7.40046e-07,0.9335347432024168,3.24783e-05,1.03,3.56199e-06,-2.8525e-06,0.9335347432024168,3.1979e-05,3.65963e-05,4.02238e-06,2.92106e-07,-1.79312e-06,-3.82903e-06,5.6295e-07,6.24564e-05,5.83894e-06,9.73864e-05,1.15212e-05
1.04,-6.69346e-07,0.9425981873111783,2.84167e-05,1.04,2.93387e-06,-2.46705e-06,0.9425981873111783,2.82128e-05,3.01232e-05,3.24165e-06,1.59414e-07,-2.53248e-06,-4.84174e-06,4.71586e-07,5.17986e-05,4.30088e-06,8.20752e-05,9.06564e-06
1.0499999999999998,-6.19447e-07,0.9516616314199395,2.4872e-05,1.0499999999999998,2.41796e-06,-2.10631e-06,0.9516616314199395,2.48751e-05,2.46056e-05,2.62124e-06,5.4565e-08,-3.06062e-06,-5.43671e-06,3.85079e-07,4.26052e-05,3.05192e-06,6.87459e-05,7.07113e-06
1.06,-5.88023e-07,0.9607250755287009,2.17867e-05,1.06,1.99536e-06,-1.78139e-06,0.9607250755287009,2.19146e-05,1.99379e-05,2.12748e-06,-2.83002e-08,-3.41083e-06,-5.72338e-06,3.01324e-07,3.47455e-05,2.06332e-06,5.72263e-05,5.46203e-06
1.07,-5.75691e-07,0.9697885196374622,1.92381e-05,1.07,1.64422e-06,-1.51789e-06,0.9697885196374622,1.92925e-05,1.61803e-05,1.74965e-06,-9.41116e-08,-3.52235e-06,-5.96144e-06,2.23413e-07,2.83498e-05,1.37705e-06,4.77031e-05,4.25383e-06
1.08,-5.74728e-07,0.9788519637462236,1.70185e-05,1.08,1.35759e-06,-1.28439e-06,0.9788519637462236,1.69731e-05,1.30412e-05,1.43523e-06,-1.41958e-07,-3.53977e-06,-5.96305e-06,1.55186e-07,2.29463e-05,8.60896e-07,3.95564e-05,3.28215e-06
1.0899999999999999,-5.79968e-07,0.9879154078549849,1.50634e-05,1.0899999999999999,1.12193e-06,-1.08001e-06,0.9879154078549849,1.49214e-05,1.041e-05,1.17215e-06,-1.73699e-07,-3.50139e-06,-5.75396e-06,9.81459e-08,1.83703e-05,4.77989e-07,3.25643e-05,2.49206e-06
1.1,-5.88871e-07,0.9969788519637461,1.34423e-05,1.1,9.2531e-07,-9.24083e-07,0.9969788519637461,1.31078e-05,8.34188e-06,9.69386e-07,-1.93395e-07,-3.33996e-06,-5.60918e-06,5.42277e-08,1.47398e-05,2.64751e-07,2.68833e-05,1.91359e-06
1.11,-5.98284e-07,1.0060422960725075,1.20267e-05,1.11,7.70637e-07,-7.9223e-07,1.0060422960725075,1.15079e-05,6.65498e-06,7.97836e-07,-2.05079e-07,-3.14637e-06,-5.35043e-06,2.49121e-08,1.17448e-05,1.36966e-07,2.21085e-05,1.45218e-06
1.1199999999999999,-6.04891e-07,1.0151057401812689,1.0762e-05,1.1199999999999999,6.44119e-07,-6.77015e-07,1.0151057401812689,1.00976e-05,5.25757e-06,6.51007e-07,-2.0828e-07,-2.95342e-06,-4.9492e-06,7.13328e-09,9.23874e-06,6.12722e-08,1.8043e-05,1.07439e-06
1.13,-6.06049e-07,1.0241691842900302,9.69913e-06,1.13,5.35481e-07,-5.87874e-07,1.0241691842900302,8.85496e-06,4.18527e-06,5.28525e-07,-2.00238e-07,-2.70381e-06,-4.65233e-06,1.7746e-10,7.29816e-06,5.02677e-08,1.47838e-05,7.9834e-07
1.14,-6.0103e-07,1.0332326283987916,8.76296e-06,1.14,4.52691e-07,-5.14173e-07,1.0332326283987916,7.762e-06,3.33587e-06,4.2637e-07,-1.8722e-07,-2.45134e-06,-4.31985e-06,3.10719e-09,5.74126e-06,6.75059e-08,1.20914e-05,5.82289e-07
1.1500000000000001,-5.89504e-07,1.042296072507553,7.91455e-06,1.1500000000000001,3.86829e-07,-4.48173e-07,1.042296072507553,6.80095e-06,2.64445e-06,3.41945e-07,-1.70063e-07,-2.22275e-06,-3.89622e-06,1.17578e-08,4.46004e-06,9.6482e-08,9.81881e-06,4.10516e-07
1.16,-5.71116e-07,1.051359516616314,7.18551e-06,1.16,3.30944e-07,-3.91321e-07,1.051359516616314,5.95613e-06,2.12572e-06,2.63426e-07,-1.44108e-07,-1.97777e-06,-3.57253e-06,2.4042e-08,3.48499e-06,1.25114e-07,8.00976e-06,2.80412e-07
1.17,-5.46163e-07,1.0604229607250755,6.53629e-06,1.17,2.87388e-07,-3.42878e-07,1.0604229607250755,5.21447e-06,1.72869e-06,1.96649e-07,-1.13286e-07,-1.74154e-06,-3.26255e-06,3.79884e-08,2.72732e-06,1.52344e-07,6.53949e-06,1.82321e-07
1.18,-5.15912e-07,1.0694864048338368,5.94231e-06,1.18,2.519e-07,-2.98785e-07,1.0694864048338368,4.56354e-06,1.41242e-06,1.41569e-07,-8.07006e-08,-1.53342e-06,-2.9047e-06,5.14092e-08,2.11994e-06,1.76382e-07,5.31133e-06,1.06975e-07
1.19,-4.81761e-07,1.0785498489425982,5.41463e-06,1.19,2.22487e-07,-2.59332e-07,1.0785498489425982,3.99213e-06,1.17589e-06,9.33406e-08,-4.58942e-08,-1.33272e-06,-2.60614e-06,6.22959e-08,1.65772e-06,1.82465e-07,4.32855e-06,4.84812e-08
1.2,-4.44463e-07,1.0876132930513596,4.94091e-06,1.2,1.96645e-07,-2.24807e-07,1.0876132930513596,3.49063e-06,9.99649e-07,5.28849e-08,-1.05308e-08,-1.14317e-06,-2.34787e-06,6.895e-08,1.31106e-06,1.79797e-07,3.54219e-06,6.62592e-09
1.21,-4.05494e-07,1.0966767371601207,4.50517e-06,1.21,1.71975e-07,-1.93572e-07,1.0966767371601207,3.04984e-06,8.60396e-07,1.99873e-08,2.12014e-08,-9.79199e-07,-2.06739e-06,7.17457e-08,1.04076e-06,1.73551e-07,2.88877e-06,-2.50604e-08
1.22,-3.66331e-07,1.1057401812688823,4.11013e-06,1.22,1.50569e-07,-1.67029e-07,1.1057401812688823,2.66196e-06,7.53286e-07,-3.68173e-09,4.7095e-08,-8.30107e-07,-1.81821e-06,7.03094e-08,8.3431e-07,1.57425e-07,2.35984e-06,-4.84531e-08
1.23,-3.27552e-07,1.1148036253776434,3.7543e-06,1.23,1.31988e-07,-1.44754e-07,1.1148036253776434,2.32074e-06,6.71772e-07,-1.99812e-08,6.71668e-08,-6.89878e-07,-1.61844e-06,6.41079e-08,6.81668e-07,1.35564e-07,1.94139e-06,-6.356e-08
1.24,-2.89938e-07,1.1238670694864048,3.42735e-06,1.24,1.12686e-07,-1.24748e-07,1.1238670694864048,2.02041e-06,6.04028e-07,-3.10317e-08,8.08916e-08,-5.6986e-07,-1.41084e-06,5.51938e-08,5.64069e-07,1.13506e-07,1.59298e-06,-7.42111e-08
1.25,-2.53877e-07,1.1329305135951662,3.12804e-06,1.25,9.47005e-08,-1.07347e-07,1.1329305135951662,1.75626e-06,5.4734e-07,-3.57424e-08,8.77775e-08,-4.65044e-07,-1.21647e-06,4.48191e-08,4.72196e-07,9.07092e-08,1.30523e-06,-8.05452e-08
1.26,-2.19793e-07,1.1419939577039273,2.85799e-06,1.26,7.98858e-08,-9.25879e-08,1.1419939577039273,1.52453e-06,4.99254e-07,-3.52246e-08,8.82576e-08,-3.66156e-07,-1.06951e-06,3.37008e-08,4.02003e-07,6.6218e-08,1.07664e-06,-8.19029e-08
1.27,-1.88079e-07,1.151057401812689,2.60979e-06,1.27,6.54375e-08,-7.83952e-08,1.151057401812689,1.32137e-06,4.54288e-07,-3.16039e-08,8.52035e-08,-2.82122e-07,-9.22992e-07,2.29987e-08,3.46197e-07,4.20498e-08,8.8369e-07,-8.05063e-08
1.2799999999999998,-1.58501e-07,1.16012084592145,2.38068e-06,1.2799999999999998,5.10932e-08,-6.46838e-08,1.16012084592145,1.14334e-06,4.11926e-07,-2.57938e-08,7.97858e-08,-2.11712e-07,-7.80271e-07,1.3065e-08,3.00076e-07,2.03989e-08,7.20331e-07,-7.67471e-08
1.2899999999999998,-1.31236e-07,1.1691842900302114,2.17289e-06,1.2899999999999998,3.81912e-08,-5.21609e-08,1.1691842900302114,9.87832e-07,3.72181e-07,-1.96529e-08,7.20673e-08,-1.46113e-07,-6.75859e-07,4.43891e-09,2.61471e-07,1.65108e-09,5.89802e-07,-7.06516e-08
1.3,-1.06867e-07,1.1782477341389728,1.98149e-06,1.3,2.69353e-08,-4.00155e-08,1.1782477341389728,8.52299e-07,3.32465e-07,-1.21602e-08,6.40612e-08,-9.19343e-08,-5.75857e-07,-2.41315e-09,2.28055e-07,-1.57771e-08,4.78876e-07,-6.29526e-08
1.31,-8.50962e-08,1.1873111782477341,1.80305e-06,1.31,1.70148e-08,-2.84435e-08,1.1873111782477341,7.34292e-07,2.93225e-07,-4.33096e-09,5.64808e-08,-4.95208e-08,-4.75617e-07,-7.7748e-09,1.98078e-07,-2.99412e-08,3.83815e-07,-5.46933e-08
1.32,-6.59436e-08,1.1963746223564955,1.6401e-06,1.32,8.58914e-09,-1.82358e-08,1.1963746223564955,6.31872e-07,2.56475e-07,-6.22895e-11,4.90415e-08,-1.12274e-08,-4.03288e-07,-1.18412e-08,1.72058e-07,-3.90168e-08,3.08003e-07,-4.75496e-08
1.33,-4.97562e-08,1.2054380664652569,1.48899e-06,1.33,1.54136e-09,-9.40503e-09,1.2054380664652569,5.43091e-07,2.20491e-07,4.02272e-09,4.20894e-08,1.88505e-08,-3.36941e-07,-1.46313e-08,1.48553e-07,-4.48482e-08,2.43799e-07,-4.09307e-08
1.3399999999999999,-3.62649e-08,1.214501510574018,1.34718e-06,1.3399999999999999,-3.92732e-09,-2.03919e-09,1.214501510574018,4.66092e-07,1.85412e-07,8.15235e-09,3.56655e-08,3.97897e-08,-2.69747e-07,-1.6257e-08,1.26766e-07,-4.78415e-08,1.89328e-07,-3.50744e-08
1.3499999999999999,-2.52213e-08,1.2235649546827794,1.21783e-06,1.3499999999999999,-7.82186e-09,3.57264e-09,1.2235649546827794,3.99461e-07,1.53921e-07,9.26933e-09,2.96411e-08,5.69522e-08,-2.21664e-07,-1.70168e-08,1.08651e-07,-4.74323e-08,1.46666e-07,-3.03524e-08
1.3599999999999999,-1.62264e-08,1.2326283987915407,1.09803e-06,1.3599999999999999,-1.10206e-08,7.38947e-09,1.2326283987915407,3.41913e-07,1.24717e-07,9.18081e-09,2.38039e-08,6.83823e-08,-1.79573e-07,-1.72144e-08,9.28487e-08,-4.44557e-08,1.11571e-07,-2.65709e-08
1.3699999999999999,-8.97633e-09,1.241691842900302,9.86074e-07,1.3699999999999999,-1.3524e-08,9.83788e-09,1.241691842900302,2.92098e-07,9.7193e-08,8.94693e-09,1.8169e-08,7.34523e-08,-1.36853e-07,-1.68991e-08,7.85261e-08,-4.03527e-08,8.30705e-08,-2.35508e-08
1.38,-3.50495e-09,1.2507552870090632,8.84544e-07,1.38,-1.51789e-08,1.11847e-08,1.2507552870090632,2.48844e-07,7.38479e-08,7.80225e-09,1.30797e-08,7.55242e-08,-1.06218e-07,-1.61151e-08,6.71195e-08,-3.53591e-08,6.14811e-08,-2.01887e-08
1.3900000000000001,9.98706e-10,1.2598187311178248,7.91273e-07,1.3900000000000001,-1.61043e-08,1.14924e-08,1.2598187311178248,2.11197e-07,5.37417e-08,5.95395e-09,8.35435e-09,7.42446e-08,-8.11676e-08,-1.50261e-08,5.79964e-08,-2.98427e-08,4.45437e-08,-1.7106e-08
1.4000000000000001,4.66138e-09,1.2688821752265862,7.04775e-07,1.4000000000000001,-1.64939e-08,1.11985e-08,1.2688821752265862,1.78183e-07,3.5769e-08,4.01498e-09,4.07913e-09,6.92679e-08,-5.62753e-08,-1.37509e-08,4.99702e-08,-2.45965e-08,3.18095e-08,-1.45949e-08
1.41,7.13919e-09,1.2779456193353476,6.26645e-07,1.41,-1.64275e-08,1.06161e-08,1.2779456193353476,1.49086e-07,2.09181e-08,2.28356e-09,6.29286e-10,6.25862e-08,-3.81573e-08,-1.22706e-08,4.30468e-08,-1.97951e-08,2.27648e-08,-1.19572e-08
1.42,8.94577e-09,1.2870090634441087,5.55766e-07,1.42,-1.57959e-08,9.91046e-09,1.2870090634441087,1.23491e-07,9.09505e-09,6.47479e-10,-2.08025e-09,5.49368e-08,-2.53183e-08,-1.06299e-08,3.72148e-08,-1.55706e-08,1.61106e-08,-9.54943e-09
1.43,1.03373e-08,1.29607250755287,4.90564e-07,1.43,-1.46934e-08,9.14592e-09,1.29607250755287,1.01083e-07,-7.49702e-10,-1.00947e-09,-4.10326e-09,4.59665e-08,-1.25097e-08,-8.95862e-09,3.19418e-08,-1.20228e-08,1.17572e-08,-7.63208e-09
1.44,1.10614e-08,1.3051359516616314,4.32238e-07,1.44,-1.32382e-08,8.45106e-09,1.3051359516616314,8.15242e-08,-8.50476e-09,-2.41586e-09,-5.33976e-09,3.6663e-08,-2.51907e-09,-7.31748e-09,2.73165e-08,-8.96502e-09,8.77195e-09,-5.95088e-09
1.45,1.12543e-08,1.3141993957703926,3.8073e-07,1.45,-1.15694e-08,8.04597e-09,1.3141993957703926,6.4523e-08,-1.39866e-08,-3.4853e-09,-5.86185e-09,2.79968e-08,3.23684e-09,-5.64917e-09,2.35997e-08,-6.37709e-09,6.56396e-09,-4.72268e-09
1.46,1.12811e-08,1.323262839879154,3.33798e-07,1.46,-9.88497e-09,7.84368e-09,1.323262839879154,4.98557e-08,-1.82051e-08,-4.41122e-09,-5.82286e-09,1.96103e-08,9.0508e-09,-4.03423e-09,2.05124e-08,-4.18202e-09,5.46551e-09,-3.78801e-09
1.4700000000000002,1.11143e-08,1.3323262839879155,2.91633e-07,1.4700000000000002,-8.25185e-09,7.78162e-09,1.3323262839879155,3.73169e-08,-2.12888e-08,-5.16947e-09,-5.3487e-09,1.18976e-08,1.40037e-08,-2.58602e-09,1.77099e-08,-2.23819e-09,4.87681e-09,-2.90352e-09
1.4799999999999998,1.06839e-08,1.341389728096677,2.54994e-07,1.4799999999999998,-6.75953e-09,7.92087e-09,1.341389728096677,2.67497e-08,-2.30985e-08,-5.60717e-09,-4.55856e-09,5.57903e-09,1.58151e-08,-1.31643e-09,1.50022e-08,-5.4141e-10,4.20562e-09,-2.25534e-09
1.49,1.02064e-08,1.350453172205438,2.21939e-07,1.49,-5.55541e-09,8.11967e-09,1.350453172205438,1.80091e-08,-2.42003e-08,-5.81966e-09,-3.57228e-09,1.46232e-10,1.76843e-08,-3.18054e-10,1.24748e-08,9.0401e-10,3.8663e-09,-1.65962e-09
1.5,9.69021e-09,1.3595166163141994,1.92199e-07,1.5,-4.6527e-09,8.25308e-09,1.3595166163141994,1.0948e-08,-2.4893e-08,-5.88915e-09,-2.57842e-09,-4.40479e-09,1.96571e-08,3.34134e-10,1.01921e-08,2.09012e-09,3.57952e-09,-1.06111e-09
1.51,9.12994e-09,1.3685800604229608,1.66855e-07,1.51,-3.98325e-09,8.26175e-09,1.3685800604229608,5.40163e-09,-2.51035e-08,-5.67215e-09,-1.74068e-09,-7.55996e-09,1.96381e-08,6.29758e-10,8.17176e-09,2.96798e-09,2.96843e-09,-6.01863e-10
1.52,8.48146e-09,1.377643504531722,1.44259e-07,1.52,-3.50796e-09,8.1152e-09,1.377643504531722,1.26488e-09,-2.498e-08,-5.33535e-09,-9.13522e-10,-9.89456e-09,1.94862e-08,5.9706e-10,6.2934e-09,3.60757e-09,2.49015e-09,-1.4673e-10
1.53,7.77725e-09,1.3867069486404833,1.23823e-07,1.53,-3.1634e-09,7.81038e-09,1.3867069486404833,-1.63665e-09,-2.45967e-08,-4.94947e-09,-2.23769e-10,-1.16172e-08,1.95647e-08,3.09087e-10,4.66396e-09,3.97708e-09,1.99713e-09,2.22253e-10
1.54,7.19177e-09,1.3957703927492446,1.06587e-07,1.54,-2.85926e-09,7.27301e-09,1.3957703927492446,-3.51729e-09,-2.38727e-08,-4.39187e-09,1.02239e-10,-1.23132e-08,1.86248e-08,-2.10899e-10,3.34985e-09,4.00946e-09,1.14503e-09,4.1149e-10
1.5499999999999998,6.52827e-09,1.4048338368580062,9.15202e-08,1.5499999999999998,-2.53873e-09,6.58056e-09,1.4048338368580062,-4.54609e-09,-2.29626e-08,-3.83719e-09,3.68803e-10,-1.25577e-08,1.74953e-08,-8.65952e-10,2.24499e-09,3.90304e-09,3.46604e-10,5.54547e-10
1.5599999999999998,5.86668e-09,1.4138972809667674,7.80112e-08,1.5599999999999998,-2.1946e-09,5.83822e-09,1.4138972809667674,-4.89679e-09,-2.20104e-08,-3.30559e-09,5.46749e-10,-1.25744e-08,1.65338e-08,-1.52687e-09,1.41413e-09,3.67083e-09,-3.79532e-10,6.13446e-10
1.5699999999999998,5.37759e-09,1.4229607250755287,6.65226e-08,1.5699999999999998,-1.8195e-09,5.05605e-09,1.4229607250755287,-4.7405e-09,-2.09247e-08,-2.78102e-09,4.97898e-10,-1.19758e-08,1.518e-08,-2.15265e-09,7.95884e-10,3.25608e-09,-1.38922e-09,5.4733e-10
1.58,4.90762e-09,1.43202416918429,5.65069e-08,1.58,-1.4113e-09,4.30251e-09,1.43202416918429,-4.20549e-09,-1.97064e-08,-2.34342e-09,4.06054e-10,-1.11534e-08,1.37502e-08,-2.7217e-09,2.57363e-10,2.80892e-09,-2.29147e-09,4.40591e-10
1.59,4.52781e-09,1.4410876132930512,4.75885e-08,1.59,-1.01968e-09,3.64839e-09,1.4410876132930512,-3.42407e-09,-1.83964e-08,-1.96646e-09,2.64142e-10,-1.03121e-08,1.24607e-08,-3.17481e-09,-2.41074e-10,2.37563e-09,-3.0262e-09,2.92879e-10
1.6,4.23355e-09,1.4501510574018126,3.9999e-08,1.6,-6.77911e-10,3.13359e-09,1.4501510574018126,-2.52824e-09,-1.69743e-08,-1.67069e-09,1.12331e-10,-9.22285e-09,1.11502e-08,-3.50125e-09,-7.82393e-10,1.97678e-09,-3.80089e-09,1.07123e-10
1.61,4.00845e-09,1.459214501510574,3.35247e-08,1.61,-3.8197e-10,2.75306e-09,1.459214501510574,-1.59838e-09,-1.54883e-08,-1.43902e-09,-6.18207e-11,-8.04877e-09,9.89691e-09,-3.70464e-09,-1.27781e-09,1.61078e-09,-4.37835e-09,-7.76359e-11
1.6199999999999999,3.87286e-09,1.4682779456193353,2.78876e-08,1.6199999999999999,-1.43163e-10,2.4953e-09,1.4682779456193353,-7.03175e-10,-1.39842e-08,-1.23312e-09,-2.65803e-10,-6.98576e-09,8.79794e-09,-3.8152e-09,-1.6918e-09,1.28467e-09,-4.72402e-09,-2.52114e-10
1.63,3.72883e-09,1.4773413897280965,2.30734e-08,1.63,3.36626e-11,2.35909e-09,1.4773413897280965,1.03168e-10,-1.24715e-08,-1.06332e-09,-3.75841e-10,-5.93719e-09,7.83148e-09,-3.858e-09,-2.09452e-09,1.05056e-09,-4.95244e-09,-4.06381e-10
1.64,3.59996e-09,1.486404833836858,1.89883e-08,1.64,1.47977e-10,2.30432e-09,1.486404833836858,7.86768e-10,-1.09552e-08,-9.11418e-10,-4.48139e-10,-4.91157e-09,6.98116e-09,-3.8025e-09,-2.50598e-09,8.71734e-10,-5.02535e-09,-5.28346e-10
1.65,3.50652e-09,1.4954682779456194,1.54533e-08,1.65,2.11485e-10,2.27379e-09,1.4954682779456194,1.32325e-09,-9.51023e-09,-7.41121e-10,-5.19009e-10,-4.03663e-09,6.2731e-09,-3.68881e-09,-2.88387e-09,7.04944e-10,-4.96952e-09,-6.21196e-10
1.66,3.37205e-09,1.5045317220543808,1.24875e-08,1.66,2.37948e-10,2.24776e-09,1.5045317220543808,1.70525e-09,-8.15445e-09,-5.589e-10,-5.04815e-10,-3.2545e-09,5.68431e-09,-3.54731e-09,-3.2186e-09,5.73998e-10,-4.86098e-09,-6.82176e-10
1.6700000000000002,3.19328e-09,1.513595166163142,1.01194e-08,1.6700000000000002,2.35417e-10,2.20557e-09,1.513595166163142,1.952e-09,-6.90472e-09,-3.86729e-10,-4.3055e-10,-2.50476e-09,5.16154e-09,-3.35188e-09,-3.51834e-09,4.81513e-10,-4.67883e-09,-7.10471e-10
1.6800000000000002,2.99556e-09,1.5226586102719033,8.18218e-09,1.6800000000000002,2.17694e-10,2.12024e-09,1.5226586102719033,2.07623e-09,-5.80056e-09,-2.22794e-10,-3.56779e-10,-1.87521e-09,4.73275e-09,-3.10791e-09,-3.73668e-09,3.91812e-10,-4.4172e-09,-7.15498e-10
1.69,2.76802e-09,1.5317220543806647,6.60838e-09,1.69,1.89756e-10,1.99396e-09,1.5317220543806647,2.09767e-09,-4.82066e-09,-6.80233e-11,-2.78753e-10,-1.35459e-09,4.38508e-09,-2.83171e-09,-3.8664e-09,3.07483e-10,-4.11537e-09,-6.95946e-10
1.7,2.50772e-09,1.5407854984894258,5.40711e-09,1.7,1.49903e-10,1.83909e-09,1.5407854984894258,2.05465e-09,-3.9496e-09,6.00437e-11,-1.95622e-10,-8.90204e-10,4.06014e-09,-2.53444e-09,-3.92934e-09,2.34594e-10,-3.78757e-09,-6.51133e-10
1.71,2.21849e-09,1.5498489425981872,4.43974e-09,1.71,1.15037e-10,1.66669e-09,1.5498489425981872,1.96822e-09,-3.21596e-09,1.47243e-10,-1.13066e-10,-5.17879e-10,3.80191e-09,-2.21915e-09,-3.92885e-09,1.71882e-10,-3.44671e-09,-5.95429e-10
1.72,1.92383e-09,1.5589123867069488,3.6388e-09,1.72,8.49296e-11,1.48618e-09,1.5589123867069488,1.85096e-09,-2.60196e-09,2.04147e-10,-5.29267e-11,-2.38619e-10,3.59872e-09,-1.88963e-09,-3.86314e-09,1.18023e-10,-3.12335e-09,-5.32025e-10
1.73,1.65742e-09,1.5679758308157101,3.02464e-09,1.73,5.33972e-11,1.30375e-09,1.5679758308157101,1.71589e-09,-2.07811e-09,2.38493e-10,-4.06612e-11,-1.67907e-11,3.39257e-09,-1.56782e-09,-3.76044e-09,6.41284e-11,-2.82165e-09,-4.60443e-10
1.74,1.38108e-09,1.5770392749244713,2.52926e-09,1.74,2.66188e-11,1.12821e-09,1.5770392749244713,1.56774e-09,-1.64237e-09,2.40118e-10,-1.61879e-11,1.37189e-10,3.21363e-09,-1.27185e-09,-3.61711e-09,2.45611e-11,-2.52868e-09,-3.91701e-10
1.75,1.11318e-09,1.5861027190332326,2.11914e-09,1.75,4.84773e-12,9.58681e-10,1.5861027190332326,1.4161e-09,-1.27798e-09,2.19601e-10,1.05542e-11,2.35033e-10,3.06264e-09,-1.00002e-09,-3.42176e-09,-5.49279e-12,-2.25839e-09,-3.26941e-10
1.7599999999999998,9.04162e-10,1.595166163141994,1.78742e-09,1.7599999999999998,-8.20603e-12,7.92096e-10,1.595166163141994,1.26999e-09,-9.84753e-10,1.93917e-10,-7.40447e-12,3.03535e-10,2.89407e-09,-7.60191e-10,-3.20487e-09,-3.10264e-11,-2.01441e-09,-2.69818e-10
1.77,7.07229e-10,1.6042296072507551,1.51251e-09,1.77,-1.86761e-11,6.37568e-10,1.6042296072507551,1.13461e-09,-7.37127e-10,1.61658e-10,-9.52138e-12,3.42007e-10,2.7284e-09,-5.64888e-10,-2.96161e-09,-4.61453e-11,-1.79799e-09,-2.21391e-10
1.78,5.27787e-10,1.6132930513595165,1.2774e-09,1.78,-2.67458e-11,4.99167e-10,1.6132930513595165,1.0151e-09,-5.1739e-10,1.24006e-10,1.27651e-12,3.54594e-10,2.56923e-09,-4.06909e-10,-2.69631e-09,-5.71025e-11,-1.61173e-09,-1.78864e-10
1.79,3.96233e-10,1.6223564954682779,1.06816e-09,1.79,-2.65608e-11,3.77771e-10,1.6223564954682779,9.14706e-10,-3.3495e-10,9.05062e-11,-8.45427e-12,3.44317e-10,2.38772e-09,-2.8257e-10,-2.4517e-09,-6.28387e-11,-1.42952e-09,-1.43763e-10
1.8,2.87382e-10,1.6314199395770395,8.79501e-10,1.8,-2.45259e-11,2.77267e-10,1.6314199395770395,8.32127e-10,-1.73904e-10,6.44971e-11,-1.11497e-11,3.18325e-10,2.20546e-09,-1.9219e-10,-2.2129e-09,-6.46467e-11,-1.26481e-09,-1.14487e-10
1.81,1.987e-10,1.6404833836858006,7.09384e-10,1.81,-2.21421e-11,1.97632e-10,1.6404833836858006,7.64897e-10,-2.81725e-11,4.10935e-11,-7.09288e-12,2.86889e-10,2.02689e-09,-1.27526e-10,-1.97808e-09,-6.7055e-11,-1.12599e-09,-9.08272e-11
1.82,1.35991e-10,1.649546827794562,5.51715e-10,1.82,-1.78692e-11,1.36415e-10,1.649546827794562,7.09731e-10,8.68959e-11,2.1068e-11,-7.47466e-12,2.51481e-10,1.83683e-09,-8.22686e-11,-1.77754e-09,-6.83321e-11,-9.92013e-10,-7.23566e-11
1.8299999999999998,9.07273e-11,1.6586102719033233,4.01351e-10,1.8299999999999998,-1.32213e-11,9.1373e-11,1.6586102719033233,6.64475e-10,1.80037e-10,7.83929e-12,-7.28344e-12,2.15109e-10,1.64976e-09,-5.26188e-11,-1.59528e-09,-6.88207e-11,-8.7939e-10,-5.73202e-11
1.8399999999999999,5.79461e-11,1.6676737160120845,2.61895e-10,1.8399999999999999,-9.03386e-12,5.95938e-11,1.6676737160120845,6.3082e-10,2.58582e-10,-1.29348e-12,-5.37699e-12,1.85306e-10,1.47751e-09,-3.3692e-11,-1.42279e-09,-7.03357e-11,-7.89009e-10,-4.67431e-11
1.8499999999999999,3.60624e-11,1.6767371601208458,1.36108e-10,1.8499999999999999,-5.52561e-12,3.77999e-11,1.6767371601208458,6.08434e-10,3.14363e-10,-8.49419e-12,-4.12539e-12,1.60985e-10,1.31446e-09,-2.15782e-11,-1.26446e-09,-7.15714e-11,-6.98655e-10,-3.92091e-11
1.86,2.19501e-11,1.6858006042296072,1.9559e-11,1.86,-2.7395e-12,2.32643e-11,1.6858006042296072,5.94596e-10,3.49661e-10,-1.29215e-11,-3.30427e-12,1.39539e-10,1.1559e-09,-1.39071e-11,-1.11871e-09,-7.1732e-11,-6.10693e-10,-3.30735e-11
1.87,1.28404e-11,1.6948640483383686,-8.41346e-11,1.87,-5.64575e-13,1.39463e-11,1.6948640483383686,5.86828e-10,3.74617e-10,-1.48605e-11,-2.34838e-12,1.25182e-10,1.01467e-09,-9.05327e-12,-9.8423e-10,-7.10375e-11,-5.3301e-10,-2.89771e-11
1.8800000000000001,7.24464e-12,1.7039274924471297,-1.69569e-10,1.8800000000000001,9.19784e-13,8.13801e-12,1.7039274924471297,5.82159e-10,3.87286e-10,-1.55757e-11,-1.58153e-12,1.13648e-10,8.88583e-10,-5.90934e-12,-8.61493e-10,-6.88171e-11,-4.55492e-10,-2.58788e-11
1.89,3.98775e-12,1.7129909365558913,-2.35522e-10,1.89,1.73348e-12,4.59977e-12,1.7129909365558913,5.75952e-10,3.84236e-10,-1.54645e-11,-1.08148e-12,1.01506e-10,7.72939e-10,-3.8274e-12,-7.51756e-10,-6.47741e-11,-3.77077e-10,-2.27885e-11
1.9,2.11775e-12,1.7220543806646527,-2.81366e-10,1.9,2.16825e-12,2.53665e-12,1.7220543806646527,5.66641e-10,3.68132e-10,-1.43348e-11,-6.96961e-13,9.35179e-11,6.7514e-10,-2.45536e-12,-6.56046e-10,-5.91673e-11,-3.04893e-10,-2.00137e-11
1.91,1.07152e-12,1.731117824773414,-3.06498e-10,1.91,2.29652e-12,1.35395e-12,1.731117824773414,5.53078e-10,3.44059e-10,-1.26696e-11,-4.23281e-13,8.77258e-11,5.95701e-10,-1.56256e-12,-5.7135e-10,-5.23697e-11,-2.35746e-10,-1.73836e-11
1.92,5.28382e-13,1.7401812688821752,-3.13891e-10,1.92,2.13891e-12,7.07416e-13,1.7401812688821752,5.34276e-10,3.15363e-10,-1.0892e-11,-2.5616e-13,8.12729e-11,5.27829e-10,-9.76105e-13,-4.95376e-10,-4.47576e-11,-1.7149e-10,-1.46209e-11
1.93,2.48559e-13,1.7492447129909365,-3.0557e-10,1.93,1.87344e-12,3.57175e-13,1.7492447129909365,5.10371e-10,2.78616e-10,-8.98182e-12,-1.49819e-13,7.53958e-11,4.69178e-10,-5.98788e-13,-4.30668e-10,-3.69298e-11,-1.13828e-10,-1.19491e-11
1.94,1.11109e-13,1.758308157099698,-2.82797e-10,1.94,1.56109e-12,1.7691e-13,1.758308157099698,4.83038e-10,2.39345e-10,-7.10349e-12,-8.42065e-14,6.93679e-11,4.19375e-10,-3.59849e-13,-3.76344e-10,-2.94063e-11,-6.10022e-11,-9.49641e-12
1.9500000000000002,4.70608e-14,1.767371601208459,-2.52837e-10,1.9500000000000002,1.22521e-12,8.53384e-14,1.767371601208459,4.53219e-10,2.04962e-10,-5.44756e-12,-4.65605e-14,6.26973e-11,3.74699e-10,-2.10963e-13,-3.31778e-10,-2.25815e-11,-1.76868e-11,-7.2802e-12
1.9599999999999997,1.8633e-14,1.7764350453172204,-2.19785e-10,1.9599999999999997,9.22679e-13,4.0034e-14,1.7764350453172204,4.20031e-10,1.65142e-10,-4.03029e-12,-2.51346e-14,5.68682e-11,3.33269e-10,-1.20162e-13,-2.96839e-10,-1.67268e-11,1.91034e-11,-5.38482e-12
1.97,6.7855e-15,1.785498489425982,-1.83701e-10,1.97,6.6762e-13,1.85752e-14,1.785498489425982,3.83252e-10,1.22808e-10,-2.86495e-12,-1.31813e-14,5.24445e-11,2.96066e-10,-6.64681e-14,-2.6899e-10,-1.19342e-11,5.04436e-11,-3.84639e-12
1.98,2.07042e-15,1.7945619335347434,-1.45825e-10,1.98,4.6319e-13,8.31107e-15,1.7945619335347434,3.43702e-10,8.88069e-11,-1.97098e-12,-6.72415e-15,4.85656e-11,2.61359e-10,-3.56566e-14,-2.44276e-10,-8.22227e-12,7.09378e-11,-2.65316e-12
1.99,4.96212e-16,1.8036253776435045,-1.02836e-10,1.99,3.09164e-13,3.71658e-15,1.8036253776435045,3.0309e-10,6.07706e-11,-1.30741e-12,-3.35951e-15,4.46905e-11,2.28502e-10,-1.84819e-14,-2.22931e-10,-5.45764e-12,8.74656e-11,-1.76213e-12


==> anc/II_C/Radial_profiles_Cl_second_excitation_Fig9.dat <==
r/R_Gl_b0,C_1_Gl_b0,r/R_Sat_b0,C_1_Sat_b0,r/R_Gl_b9,C_1_Gl_b9,r/R_Sat_b9,C_5_Sat_b9,C_10_Gl_b9,C_12_Gl_b0,C_12_Sat_b0,C_15_Sat_b9,C_16_Gl_b0,C_16_Sat_b0,C_18_Gl_b9,C_18_Sat_b9,C_20_Gl_b9,C_21_Sat_b9,C_23_Gl_b0,C_23_Sat_b0,C_25_Sat_b9,C_27_Gl_b9,C_29_Gl_b0,C_29_Sat_b0
0.0,-1.08919e-05,0.0,-8.17331e-06,0.0,-4.38665e-05,0.0,-3.94961e-05,-1.90602e-08,-2.72379e-09,-5.40712e-09,-2.57779e-08,7.39493e-09,1.04635e-09,6.78559e-09,2.64571e-08,2.05277e-08,-2.87634e-11,-3.07363e-09,3.23736e-10,4.36678e-09,4.52375e-11,-1.76013e-09,-1.06906e-09
0.009063444108761328,-0.000664468,0.009999999999999998,-0.000549406,0.009063444108761328,-0.00267586,0.009999999999999998,-0.00265414,-7.08966e-05,-1.5177e-06,-2.27032e-05,-0.000116303,7.04152e-09,8.09338e-10,2.55119e-09,1.35319e-07,2.0282e-08,-2.69426e-11,-2.01187e-09,4.06384e-10,2.65052e-08,4.16575e-11,-1.95238e-09,-1.10552e-09
0.018126888217522657,-0.00131413,0.019999999999999997,-0.00108698,0.018126888217522657,-0.00528295,0.019999999999999997,-0.00520846,-0.000277665,-5.62203e-05,-9.13474e-05,-0.00045533,-3.4415e-06,-4.089e-06,-9.43994e-06,3.24384e-05,1.10822e-05,5.39934e-06,-5.03324e-07,-2.77532e-07,4.78393e-06,-5.18254e-07,-1.80138e-08,-4.64568e-09
0.027190332326283987,-0.00195207,0.03,-0.00161352,0.027190332326283987,-0.00781179,0.03,-0.00759378,-0.000606881,-0.000204549,-0.000204589,-0.000984938,-1.61087e-05,-1.98125e-05,-3.99408e-05,1.59019e-05,9.41786e-06,-8.74008e-05,-7.58229e-07,-2.45191e-06,3.69021e-05,-1.42894e-05,-1.39657e-07,1.70272e-07
0.036253776435045314,-0.00258595,0.039999999999999994,-0.00213621,0.036253776435045314,-0.0103085,0.039999999999999994,-0.00993894,-0.00105545,-0.000342792,-0.000357168,-0.00169753,-3.30028e-05,-4.11864e-05,-7.72483e-05,-9.24815e-05,-6.84231e-06,-0.000284888,-1.88794e-06,-4.98683e-06,3.26479e-05,-1.54994e-05,-2.67179e-07,-5.47542e-08
0.045317220543806644,-0.00321297,0.05,-0.00265238,0.045317220543806644,-0.0127556,0.05,-0.0122027,-0.00162334,-0.000491074,-0.000549919,-0.00259314,-5.77063e-05,-7.22448e-05,-0.000131719,-0.000207672,-2.53486e-05,-0.000538293,-5.71247e-06,-7.84712e-06,-9.48543e-06,-2.05611e-07,-4.79887e-07,-8.7991e-07
0.054380664652567974,-0.00381254,0.06,-0.00314233,0.054380664652567974,-0.0150238,0.06,-0.0140749,-0.00228372,-0.000726483,-0.000779628,-0.00360825,-0.000106675,-0.000132791,-0.000244907,-0.0002045,-4.154e-05,-0.000826265,-1.46889e-05,-1.84308e-05,-3.55832e-05,8.28133e-06,-1.49805e-06,-2.84547e-06
0.0634441087613293,-0.00439908,0.06999999999999999,-0.00361991,0.0634441087613293,-0.0172009,0.06999999999999999,-0.0157902,-0.00301631,-0.000975392,-0.00103821,-0.00469465,-0.000166066,-0.000206668,-0.00037731,-0.000356184,-6.99226e-05,-0.00128528,-2.38635e-05,-3.6295e-05,-1.95891e-05,-1.02154e-05,-3.16469e-06,-5.30729e-06
0.07250755287009063,-0.0049756,0.07999999999999999,-0.00408809,0.07250755287009063,-0.0193059,0.07999999999999999,-0.0174016,-0.00382071,-0.00122608,-0.00132496,-0.00585161,-0.000234609,-0.00029209,-0.000524099,-0.000630728,-0.00011338,-0.00189039,-3.63152e-05,-5.75532e-05,-1.86717e-05,-2.64525e-05,-5.43386e-06,-8.97672e-06
0.08157099697885196,-0.00551436,0.09,-0.00452039,0.08157099697885196,-0.0211714,0.09,-0.0185237,-0.00467211,-0.00152874,-0.00163542,-0.00702504,-0.000334091,-0.000414017,-0.000732565,-0.000733251,-0.000191007,-0.00249478,-6.38345e-05,-8.92783e-05,-7.7865e-05,-2.1404e-05,-1.03638e-05,-1.78589e-05
0.09063444108761329,-0.00603067,0.1,-0.00493154,0.09063444108761329,-0.0228904,0.1,-0.019387,-0.00553609,-0.00184741,-0.00195945,-0.00813958,-0.000449942,-0.000555561,-0.000970967,-0.000940653,-0.000277451,-0.00321103,-9.40789e-05,-0.000135848,-0.00013352,-3.91077e-05,-1.7242e-05,-2.96393e-05
0.09969788519637462,-0.00653256,0.10999999999999999,-0.00532929,0.09969788519637462,-0.0245122,0.10999999999999999,-0.0201131,-0.00640945,-0.00216782,-0.00229541,-0.00918965,-0.00057642,-0.000709819,-0.00122389,-0.00129257,-0.000372555,-0.00405458,-0.000127268,-0.000192476,-0.000178751,-7.40523e-05,-2.58092e-05,-4.40168e-05
0.10876132930513595,-0.00699215,0.12,-0.00568728,0.10876132930513595,-0.0258769,0.12,-0.0203724,-0.00727454,-0.0025049,-0.00263855,-0.0101429,-0.000731874,-0.00089642,-0.00151404,-0.00151659,-0.000527689,-0.00487476,-0.00018222,-0.000262228,-0.000254887,-0.000106808,-3.98867e-05,-6.82258e-05
0.11782477341389729,-0.00741977,0.13,-0.00601534,0.11782477341389729,-0.0270477,0.13,-0.0203068,-0.0080919,-0.0028495,-0.00297787,-0.0109258,-0.000906554,-0.00110409,-0.00182998,-0.001762,-0.000703095,-0.00569252,-0.000245845,-0.000351541,-0.000392916,-0.000146734,-5.84783e-05,-0.000100097
0.1268882175226586,-0.00782739,0.13999999999999999,-0.0063249,0.1268882175226586,-0.0280958,0.13999999999999999,-0.0200733,-0.0088555,-0.00319417,-0.003311,-0.0115306,-0.00109241,-0.00132362,-0.00215753,-0.00209987,-0.000882559,-0.00653642,-0.000313447,-0.000456624,-0.000547921,-0.000203388,-8.05085e-05,-0.000137436
0.13595166163141995,-0.00819427,0.15,-0.00659681,0.13595166163141995,-0.028911,0.15,-0.0194881,-0.00955711,-0.00352952,-0.00363416,-0.0119498,-0.00129866,-0.00156318,-0.00248889,-0.00238122,-0.00111721,-0.00731901,-0.000402618,-0.000576925,-0.000688829,-0.000287719,-0.000110606,-0.000187964
0.14501510574018125,-0.0085202,0.15999999999999998,-0.00683093,0.14501510574018125,-0.0294979,0.15999999999999998,-0.0185669,-0.0101612,-0.00385479,-0.00393655,-0.0121348,-0.0015223,-0.00181853,-0.00282342,-0.00261162,-0.00138845,-0.00798308,-0.000507748,-0.000717266,-0.000911924,-0.000377203,-0.000148995,-0.000252253
0.1540785498489426,-0.00882154,0.16999999999999998,-0.00704267,0.1540785498489426,-0.0299497,0.16999999999999998,-0.0174821,-0.0106612,-0.00417443,-0.00421562,-0.0120837,-0.00175455,-0.00208051,-0.00315822,-0.00285832,-0.00166141,-0.00855325,-0.000618241,-0.0008751,-0.00119373,-0.000473149,-0.000192969,-0.000325414
0.16314199395770393,-0.00908543,0.18,-0.00722077,0.16314199395770393,-0.0302062,0.18,-0.0161728,-0.0110576,-0.00447115,-0.0044692,-0.0118091,-0.00199709,-0.00234842,-0.00347107,-0.00307554,-0.00196661,-0.00900058,-0.00074596,-0.00104818,-0.00145105,-0.000609915,-0.000246711,-0.000413163
0.17220543806646524,-0.00930253,0.19,-0.00735699,0.17220543806646524,-0.0302274,0.19,-0.0145955,-0.0113257,-0.00473516,-0.00468771,-0.0112978,-0.00224891,-0.00261884,-0.00375103,-0.00321767,-0.00231157,-0.00925836,-0.000893771,-0.00123712,-0.00175631,-0.000766416,-0.00031263,-0.000519378
0.18126888217522658,-0.00949185,0.2,-0.00746872,0.18126888217522658,-0.0301152,0.2,-0.0128941,-0.0114618,-0.00498532,-0.00486927,-0.010562,-0.00250361,-0.00288677,-0.00401337,-0.00330556,-0.00265604,-0.00933774,-0.00104787,-0.00144001,-0.0021396,-0.000918286,-0.000386196,-0.000636999
0.1903323262839879,-0.00964791,0.21000000000000002,-0.0075517,0.1903323262839879,-0.0298511,0.21000000000000002,-0.0110823,-0.0114723,-0.00520791,-0.00501325,-0.00962546,-0.00275869,-0.00314745,-0.00423901,-0.0033502,-0.0030053,-0.00924302,-0.00121269,-0.00165467,-0.00251555,-0.00110276,-0.000469887,-0.000768135
0.19939577039274925,-0.00975501,0.21999999999999997,-0.00759255,0.19939577039274925,-0.0293716,0.21999999999999997,-0.00912818,-0.0113476,-0.00537668,-0.00511258,-0.00850844,-0.00301018,-0.00339225,-0.00439662,-0.00333627,-0.00337534,-0.0089484,-0.00139585,-0.00187705,-0.00288203,-0.00132486,-0.00056836,-0.000918488
0.20845921450151056,-0.00983274,0.22999999999999998,-0.00760854,0.20845921450151056,-0.0287733,0.22999999999999998,-0.00711547,-0.011088,-0.00552265,-0.00516639,-0.00723675,-0.00325632,-0.00362307,-0.00451728,-0.00322459,-0.00373971,-0.00845654,-0.00158471,-0.0021047,-0.00330459,-0.00153556,-0.000675634,-0.00108026
0.2175226586102719,-0.00988172,0.24,-0.00760069,0.2175226586102719,-0.0280666,0.24,-0.00508109,-0.0107046,-0.00564182,-0.00517587,-0.00583955,-0.00349412,-0.00383622,-0.00459558,-0.00303915,-0.00408812,-0.00778523,-0.00177773,-0.00233669,-0.00373508,-0.00175766,-0.000792017,-0.00125225
0.22658610271903323,-0.00988326,0.25,-0.00755384,0.22658610271903323,-0.0271861,0.25,-0.00305114,-0.0102012,-0.00569288,-0.00513694,-0.00435426,-0.00371342,-0.00401478,-0.00458564,-0.00283147,-0.00441819,-0.00695637,-0.00198052,-0.00256574,-0.00410918,-0.00202242,-0.000923001,-0.00143848
0.23564954682779457,-0.00985554,0.26,-0.00748331,0.23564954682779457,-0.0262116,0.26,-0.00104016,-0.00958379,-0.00571324,-0.00505028,-0.00281641,-0.00391777,-0.00416775,-0.00452399,-0.00251823,-0.0047325,-0.00597964,-0.00218609,-0.00278764,-0.00448513,-0.00227335,-0.0010623,-0.00163259
0.2447129909365559,-0.0098034,0.27,-0.00739347,0.2447129909365559,-0.0251687,0.27,0.000930695,-0.00886615,-0.0057098,-0.00491875,-0.00125397,-0.00410664,-0.00429605,-0.00441993,-0.0021123,-0.00502124,-0.00487468,-0.00239047,-0.00300308,-0.00485729,-0.0025149,-0.00120842,-0.00183172
0.2537764350453172,-0.00970844,0.27999999999999997,-0.00727062,0.2537764350453172,-0.0240062,0.27999999999999997,0.00276774,-0.00806057,-0.00563332,-0.00474131,0.000296101,-0.00426301,-0.0043757,-0.00422896,-0.00171893,-0.00524413,-0.00368712,-0.00259054,-0.00320412,-0.00515519,-0.00278182,-0.00136537,-0.00203459
0.2628398791540785,-0.00958577,0.29,-0.00712671,0.2628398791540785,-0.022781,0.29,0.00451123,-0.00717966,-0.00552042,-0.00452043,0.00179674,-0.00439471,-0.00442027,-0.00398095,-0.00124515,-0.00543593,-0.00244434,-0.00278768,-0.00338438,-0.0053918,-0.00303359,-0.00152792,-0.00223784
0.2719033232628399,-0.00944266,0.3,-0.00696764,0.2719033232628399,-0.0215215,0.3,0.00617488,-0.00623705,-0.00538668,-0.00425998,0.00322672,-0.00450526,-0.00443623,-0.00369361,-0.000688107,-0.00560142,-0.00116344,-0.00297966,-0.00354582,-0.00558619,-0.00326443,-0.00169378,-0.00243926
0.2809667673716012,-0.00926442,0.31,-0.00678351,0.2809667673716012,-0.0202024,0.31,0.00762297,-0.00524885,-0.00518708,-0.00396171,0.0045612,-0.00457386,-0.00439794,-0.00334226,-0.000164802,-0.00566495,0.000116391,-0.00315126,-0.00368257,-0.00571316,-0.00348285,-0.00186305,-0.00263072
0.2900302114803625,-0.0090616,0.31999999999999995,-0.0065822,0.2900302114803625,-0.0188557,0.31999999999999995,0.0089181,-0.00423201,-0.00494934,-0.0036295,0.00577071,-0.00460948,-0.00431876,-0.00294146,0.000393094,-0.00567851,0.00135459,-0.00331125,-0.00378673,-0.00573291,-0.00368156,-0.00203252,-0.00281165
0.2990936555891239,-0.00884182,0.33,-0.00636941,0.2990936555891239,-0.017503,0.33,0.0101057,-0.00319921,-0.00469229,-0.00326793,0.00684428,-0.00461939,-0.00420919,-0.00250823,0.000995634,-0.00566536,0.00253569,-0.00346192,-0.00386101,-0.00566962,-0.00385709,-0.00220051,-0.00298227
0.3081570996978852,-0.00859708,0.33999999999999997,-0.0061405,0.3081570996978852,-0.0161447,0.33999999999999997,0.0110644,-0.00216446,-0.00438845,-0.00288056,0.00777276,-0.00458628,-0.00405053,-0.0020441,0.00155994,-0.00554935,0.00364415,-0.00358158,-0.00390336,-0.00554989,-0.00398445,-0.00236286,-0.00313035
0.31722054380664655,-0.00833206,0.35000000000000003,-0.00589895,0.31722054380664655,-0.0147933,0.35000000000000003,0.0118306,-0.00114611,-0.00404935,-0.0024724,0.00854064,-0.00451483,-0.00384978,-0.00155035,0.00210823,-0.0053657,0.00464178,-0.00367851,-0.00390581,-0.00531439,-0.00407952,-0.00251767,-0.00325504
0.32628398791540786,-0.00805402,0.36,-0.00564974,0.32628398791540786,-0.0134602,0.36,0.0124765,-0.000154189,-0.00369405,-0.00204831,0.00914807,-0.00441558,-0.0036204,-0.00103758,0.00265338,-0.00515478,0.0055164,-0.00376136,-0.00387157,-0.00497713,-0.00415171,-0.00266499,-0.00336036
0.3353474320241692,-0.00776029,0.36999999999999994,-0.00539211,0.3353474320241692,-0.0121579,0.36999999999999994,0.0129282,0.000802291,-0.00331193,-0.00161253,0.0095992,-0.00427819,-0.00335395,-0.000521628,0.00315469,-0.00486569,0.00627108,-0.0038099,-0.00380218,-0.00458856,-0.00416142,-0.00279878,-0.00343499
0.3444108761329305,-0.00745175,0.38,-0.00512711,0.3444108761329305,-0.0108937,0.38,0.0131786,0.00170718,-0.00290305,-0.00117081,0.00989391,-0.00410141,-0.003051,-3.46024e-06,0.00360541,-0.00450178,0.00688852,-0.00382442,-0.00369171,-0.00411308,-0.00411955,-0.0029158,-0.0034743
0.35347432024169184,-0.00713455,0.38999999999999996,-0.00485836,0.35347432024169184,-0.00966703,0.38999999999999996,0.013315,0.00255379,-0.00248339,-0.000727742,0.0100411,-0.00389804,-0.00272553,0.000516934,0.00401362,-0.00411341,0.00736119,-0.00382082,-0.00354356,-0.00354797,-0.00405587,-0.00301899,-0.00348685
0.36253776435045315,-0.00680908,0.4,-0.004587,0.36253776435045315,-0.00849057,0.4,0.0133101,0.00333894,-0.00205306,-0.000287267,0.0100541,-0.00366452,-0.00237728,0.0010221,0.00436797,-0.00368019,0.00770084,-0.0037852,-0.00336168,-0.00294074,-0.00393567,-0.00310298,-0.00346575
0.3716012084592145,-0.00647525,0.41,-0.00431389,0.3716012084592145,-0.00737705,0.41,0.0131298,0.00405132,-0.00161011,0.000144874,0.00994325,-0.00339613,-0.00200492,0.00150217,0.00465951,-0.00318469,0.00791386,-0.00370787,-0.00314365,-0.00229464,-0.0037484,-0.0031613,-0.00340207
0.3806646525679758,-0.00613724,0.42000000000000004,-0.00404081,0.3806646525679758,-0.0063138,0.42000000000000004,0.0128574,0.00468762,-0.00116369,0.000564816,0.00972321,-0.00310566,-0.00161971,0.00196806,0.00488714,-0.00267211,0.00800035,-0.0036101,-0.00289306,-0.00159754,-0.00354127,-0.00320022,-0.00330798
0.3897280966767372,-0.00579668,0.43,-0.00376931,0.3897280966767372,-0.00530777,0.43,0.0124974,0.0052497,-0.000718227,0.00096968,0.00941027,-0.00279451,-0.00122568,0.00240836,0.00505335,-0.00214457,0.00797319,-0.00348606,-0.00261481,-0.000879242,-0.00329575,-0.00321693,-0.0031822
0.3987915407854985,-0.00545432,0.43999999999999995,-0.00350143,0.3987915407854985,-0.00438004,0.43999999999999995,0.0120131,0.00573228,-0.000277031,0.00135441,0.00901951,-0.00245802,-0.000824263,0.00280375,0.00516286,-0.00158614,0.0078519,-0.00331895,-0.00231032,-0.000170713,-0.00298202,-0.00320163,-0.0030138
0.40785498489425986,-0.00511215,0.45,-0.00323708,0.40785498489425986,-0.00350926,0.45,0.0114676,0.00613498,0.000159258,0.00171618,0.00856679,-0.00210669,-0.000421739,0.0031719,0.00520588,-0.00102208,0.0076458,-0.00313131,-0.00198361,0.000537364,-0.00265206,-0.00316317,-0.00281623
0.4169184290030211,-0.00477168,0.45999999999999996,-0.00297724,0.4169184290030211,-0.00269427,0.45999999999999996,0.010879,0.00646314,0.000587071,0.0020535,0.00806722,-0.00174442,-2.25477e-05,0.00351004,0.00518902,-0.000463138,0.00736568,-0.00292464,-0.00163931,0.0012351,-0.00230415,-0.00310218,-0.00259291
0.4259818731117824,-0.00443536,0.47000000000000003,-0.00272553,0.4259818731117824,-0.00196273,0.47000000000000003,0.0102265,0.00671701,0.000994344,0.00236251,0.00753501,-0.00136969,0.000366407,0.00379426,0.00513141,8.53867e-05,0.00702915,-0.00268078,-0.00128177,0.00188636,-0.00190529,-0.00300709,-0.00233471
0.4350453172205438,-0.00410323,0.48,-0.00248041,0.4350453172205438,-0.0012895,0.48,0.00954583,0.00689847,0.00138812,0.00264154,0.0069838,-0.00098928,0.000744419,0.00404343,0.00501928,0.000624997,0.00665367,-0.00241897,-0.000915704,0.00248937,-0.00149652,-0.00288779,-0.00205354
0.4441087613293051,-0.00377589,0.48999999999999994,-0.00224174,0.4441087613293051,-0.000666083,0.48999999999999994,0.00885387,0.00701454,0.00176894,0.00289051,0.00642502,-0.000607073,0.00110949,0.00426209,0.00485898,0.00114969,0.00624807,-0.00214528,-0.000544696,0.00304886,-0.00108567,-0.00274799,-0.00175537
0.45317220543806647,-0.00345748,0.5,-0.00201432,0.45317220543806647,-0.00012199,0.5,0.00815295,0.00706944,0.00211664,0.0031071,0.00586882,-0.000226367,0.00144943,0.00442799,0.00467599,0.00162558,0.00581769,-0.00184644,-0.000174225,0.00354219,-0.000655041,-0.00257707,-0.00143627
0.4622356495468278,-0.00314672,0.51,-0.00179583,0.4622356495468278,0.000366493,0.51,0.00745401,0.00706651,0.0024429,0.00329076,0.00532454,0.000150002,0.00176783,0.00455676,0.00445819,0.00207658,0.00538429,-0.0015351,0.000190269,0.00395619,-0.000224426,-0.00238406,-0.00110461
0.47129909365558914,-0.00284304,0.52,-0.00158505,0.47129909365558914,0.000812599,0.52,0.00676413,0.00701303,0.00275333,0.00344259,0.00479919,0.00052001,0.00206644,0.00465687,0.00421006,0.00250931,0.00495594,-0.00121804,0.000546577,0.00430351,0.000199114,-0.00217442,-0.000766059
0.48036253776435045,-0.00255145,0.53,-0.0013869,0.48036253776435045,0.00119087,0.53,0.00610398,0.006915,0.00302424,0.00356198,0.00429805,0.000876056,0.00233082,0.00471281,0.00395515,0.00287013,0.00452519,-0.000891443,0.000890003,0.00458115,0.000608266,-0.00194141,-0.000423483
0.4894259818731118,-0.00227037,0.54,-0.00119928,0.4894259818731118,0.00151875,0.54,0.0054696,0.00677662,0.00326698,0.00364926,0.00382588,0.00121797,0.0025658,0.00473416,0.00368601,0.00319079,0.00411189,-0.000560241,0.00121465,0.0047717,0.00100416,-0.0016915,-8.12643e-05
0.49848942598187307,-0.00199825,0.55,-0.00102028,0.49848942598187307,0.00181086,0.55,0.00485725,0.00660433,0.00349098,0.00370639,0.00338569,0.00154623,0.00277634,0.00473027,0.00340547,0.00348965,0.00372339,-0.000229082,0.0015197,0.00488959,0.001387,-0.00143026,0.000257153
0.5075528700906344,-0.00173941,0.5599999999999999,-0.000853421,0.5075528700906344,0.00205179,0.5599999999999999,0.00429082,0.00640405,0.00367709,0.00373435,0.00297884,0.00185219,0.00295128,0.0046946,0.00312944,0.00371789,0.00334818,9.68902e-05,0.00180258,0.00494608,0.00173271,-0.00115654,0.000584441
0.5166163141993958,-0.00149352,0.57,-0.000698111,0.5166163141993958,0.00224821,0.57,0.0037671,0.00618026,0.00382926,0.00373407,0.00260643,0.00213502,0.00309211,0.00462976,0.00285633,0.00389188,0.00299655,0.000417285,0.00205757,0.00492893,0.0020486,-0.000873645,0.000897672
0.525679758308157,-0.00125792,0.58,-0.000551695,0.525679758308157,0.00241562,0.58,0.00327199,0.00593794,0.00396104,0.00370813,0.00226859,0.0023984,0.00320691,0.00454486,0.00258653,0.00404215,0.00267615,0.000731583,0.00228506,0.00484997,0.00234668,-0.000586403,0.00119692
0.5347432024169184,-0.00103553,0.59,-0.000416153,0.5347432024169184,0.00254729,0.59,0.00282259,0.00568186,0.0040606,0.00365852,0.00196428,0.00263547,0.00328957,0.0044395,0.00232924,0.0041373,0.00237735,0.00103074,0.00248499,0.00472523,0.00260143,-0.000297368,0.00147469
0.5438066465256798,-0.000827683,0.6,-0.000292272,0.5438066465256798,0.00264233,0.6,0.00242383,0.00541612,0.00412405,0.00358679,0.00169227,0.00284275,0.00333794,0.00431293,0.0020854,0.00417327,0.00210078,0.00131256,0.00265271,0.00455231,0.00281097,-9.31007e-06,0.00172631
0.5528700906344411,-0.000630804,0.61,-0.000177015,0.5528700906344411,0.00271505,0.61,0.00205475,0.00514433,0.00416726,0.00349576,0.00145106,0.00302691,0.00336172,0.00417232,0.00185372,0.00418637,0.00185348,0.00158251,0.00278954,0.00433894,0.00299974,0.000275274,0.00195605
0.5619335347432024,-0.000446244,0.62,-7.11081e-05,0.5619335347432024,0.00276442,0.62,0.0017231,0.00486955,0.00418569,0.00338788,0.00123855,0.00318456,0.00335946,0.00402032,0.00163864,0.00416408,0.00162942,0.0018327,0.00289745,0.00409862,0.00315139,0.000552749,0.00215921
0.5709969788519637,-0.000276579,0.63,2.37011e-05,0.5709969788519637,0.00278628,0.63,0.00144121,0.00459509,0.00417077,0.00326511,0.00105241,0.00330973,0.00332712,0.00385598,0.00144126,0.0040907,0.00142425,0.00205553,0.00297365,0.0038371,0.00325136,0.000818745,0.0023285
0.580060422960725,-0.00011788,0.6399999999999999,0.000110483,0.580060422960725,0.00279203,0.6399999999999999,0.00118628,0.00432328,0.00413775,0.00313013,0.000890532,0.00341081,0.00327418,0.00368361,0.00125947,0.00399827,0.00124266,0.00226188,0.00302,0.00355891,0.00333001,0.00107384,0.00247161
0.5891238670694864,2.98113e-05,0.65,0.000189419,0.5891238670694864,0.00278326,0.65,0.000958441,0.0040557,0.00408709,0.00298536,0.000750577,0.00348773,0.0032024,0.00350652,0.00109468,0.00388639,0.0010814,0.00244763,0.00303974,0.00327184,0.00338182,0.00131545,0.00258772
0.5981873111782477,0.00016312,0.66,0.000258283,0.5981873111782477,0.0027553,0.66,0.000773227,0.00379457,0.00400891,0.00283282,0.000630116,0.00353314,0.00310787,0.00332511,0.000947264,0.00373903,0.000935839,0.00259958,0.00303214,0.00298495,0.003385,0.00153679,0.00266808
0.607250755287009,0.000285944,0.6699999999999999,0.000319927,0.607250755287009,0.00271629,0.6699999999999999,0.000610366,0.00354133,0.00391596,0.00267479,0.000527084,0.00355581,0.00299849,0.00314083,0.000814935,0.00357809,0.000807669,0.00273205,0.00299934,0.00270129,0.00336854,0.00174127,0.00272192
0.6163141993957704,0.000399231,0.6799999999999999,0.000375158,0.6163141993957704,0.00266873,0.6799999999999999,0.000465524,0.00329646,0.00381149,0.00251328,0.000439401,0.00355818,0.00287741,0.00295628,0.000697465,0.00340823,0.000694939,0.00284556,0.002945,0.00242292,0.00333505,0.0019285,0.00275182
0.6253776435045316,0.000499415,0.69,0.000421772,0.6253776435045316,0.00260904,0.69,0.000353031,0.00306115,0.00368742,0.00235011,0.000365091,0.00353329,0.00274247,0.00277392,0.000594553,0.00322174,0.00059539,0.00292363,0.00287021,0.00215771,0.00326431,0.00208982,0.00274974
0.6344410876132931,0.000589955,0.7000000000000001,0.000462182,0.6344410876132931,0.00254236,0.7000000000000001,0.000257675,0.00283629,0.00355278,0.00218707,0.000302429,0.0034889,0.00259911,0.00259283,0.000504125,0.00302826,0.000508111,0.00298118,0.00277724,0.00190846,0.00317768,0.00223045,0.00272434
0.6435045317220544,0.000672409,0.71,0.000497515,0.6435045317220544,0.00247097,0.71,0.000173656,0.00262171,0.00341145,0.00202562,0.00024987,0.00342881,0.0024504,0.0024143,0.00042536,0.00283158,0.0004314,0.00302255,0.00266947,0.00167324,0.00308105,0.00235243,0.00268019
0.6525679758308157,0.000743585,0.72,0.000525955,0.6525679758308157,0.002393,0.72,0.000111328,0.00241777,0.00325908,0.00186722,0.000205956,0.00334796,0.00229658,0.00224245,0.000357535,0.00263509,0.000365567,0.00303177,0.00254906,0.00145619,0.00296264,0.00244683,0.00261192
0.661631419939577,0.000806178,0.73,0.000549277,0.661631419939577,0.00231115,0.73,6.11946e-05,0.00222505,0.00310072,0.00171316,0.000169433,0.00325215,0.00214052,0.0020751,0.00029906,0.0024384,0.000308387,0.00302137,0.00241832,0.00126031,0.00283355,0.00251919,0.00252616
0.6706948640483384,0.000861979,0.7399999999999999,0.000568643,0.6706948640483384,0.00222704,0.7399999999999999,1.80346e-05,0.00204305,0.00293941,0.00156432,0.000139195,0.00314536,0.00198422,0.00191206,0.000249032,0.00224165,0.000257977,0.00299772,0.00228002,0.0010818,0.00269881,0.00257334,0.00242772
0.6797583081570997,0.00090869,0.75,0.000582841,0.6797583081570997,0.00214035,0.75,-1.2591e-05,0.00187159,0.00277476,0.00142168,0.000114238,0.00302535,0.00182982,0.00175801,0.000206601,0.00205568,0.000215769,0.00294933,0.00213643,0.000920965,0.00255685,0.00260233,0.00231488
0.688821752265861,0.000947945,0.76,0.000592902,0.688821752265861,0.00205215,0.76,-3.50692e-05,0.00171101,0.00260868,0.00128603,9.37271e-05,0.00289555,0.0016784,0.00161081,0.000170665,0.00187592,0.000179861,0.00288386,0.00198981,0.000780683,0.00241023,0.00261023,0.00219162
0.6978851963746223,0.000981513,0.77,0.000599881,0.6978851963746223,0.00196337,0.77,-5.33026e-05,0.00156074,0.00244275,0.00115774,7.68877e-05,0.00275935,0.0015306,0.00146915,0.000140422,0.00169873,0.000148277,0.00280799,0.0018421,0.000656952,0.0022612,0.00260177,0.00206187
0.7069486404833837,0.00100827,0.7799999999999999,0.000603211,0.7069486404833837,0.00187451,0.7799999999999999,-6.54291e-05,0.00142026,0.00227891,0.0010372,6.30697e-05,0.00261704,0.00138888,0.00133664,0.000115138,0.001535,0.000122092,0.00271675,0.00169508,0.000547728,0.00211418,0.00257372,0.0019267
0.716012084592145,0.0010287,0.79,0.000603203,0.716012084592145,0.001786,0.79,-7.24269e-05,0.00128974,0.00211801,0.000924857,5.17589e-05,0.00247024,0.00125404,0.00121264,9.4069e-05,0.00138308,0.000100568,0.00261237,0.00155074,0.00045514,0.00196895,0.0025275,0.00178817
0.7250755287009063,0.00104451,0.8,0.000600834,0.7250755287009063,0.00169811,0.8,-7.70648e-05,0.00116862,0.00195986,0.0008206,4.24951e-05,0.00232137,0.0011253,0.00109478,7.65849e-05,0.0012356,8.17635e-05,0.00250111,0.00141026,0.000375965,0.00182407,0.00246831,0.00164885
0.7341389728096677,0.00105536,0.8099999999999999,0.000595937,0.7341389728096677,0.00161151,0.8099999999999999,-7.90185e-05,0.00105628,0.00180675,0.000724386,3.48788e-05,0.0021718,0.0010044,0.00098525,6.21346e-05,0.00110007,6.6182e-05,0.00238224,0.0012746,0.000307434,0.00168493,0.00239571,0.00151067
0.743202416918429,0.00106107,0.82,0.000588444,0.743202416918429,0.00152665,0.82,-7.81744e-05,0.000952674,0.0016603,0.000636351,2.86371e-05,0.00202277,0.00089259,0.000884873,5.02472e-05,0.000979427,5.3921e-05,0.00225582,0.00114534,0.000250638,0.00155316,0.0023098,0.00137535
0.7522658610271904,0.00106314,0.83,0.000579178,0.7522658610271904,0.00144327,0.83,-7.62219e-05,0.000857327,0.00151855,0.000556121,2.35277e-05,0.00187536,0.000788013,0.000790701,4.04966e-05,0.000864249,4.33217e-05,0.0021262,0.00102302,0.000203457,0.00142388,0.00221517,0.00124362
0.7613293051359517,0.00106167,0.8400000000000001,0.00056821,0.7613293051359517,0.00136185,0.8400000000000001,-7.3321e-05,0.000769604,0.00138302,0.000483352,1.93333e-05,0.00173091,0.000691338,0.000703647,3.2514e-05,0.000758128,3.44712e-05,0.00199463,0.000907808,0.000163444,0.00130083,0.00211297,0.00111706
0.7703927492447129,0.00105619,0.85,0.000555352,0.7703927492447129,0.00128314,0.85,-6.92449e-05,0.000689312,0.00125671,0.000417976,1.59022e-05,0.00159112,0.000604344,0.000625478,2.60141e-05,0.000667232,2.78611e-05,0.00186154,0.000800798,0.000130846,0.00118858,0.00200322,0.000997822
0.7794561933534744,0.0010479,0.86,0.000541218,0.7794561933534744,0.0012065,0.86,-6.48539e-05,0.000616039,0.00113639,0.000359493,1.30983e-05,0.00145573,0.00052463,0.000553173,2.07519e-05,0.000582117,2.22462e-05,0.00172866,0.000702066,0.00010448,0.00108027,0.00188921,0.000884979
0.7885196374622356,0.00103712,0.87,0.000525974,0.7885196374622356,0.00113211,0.87,-6.03352e-05,0.000549199,0.00102232,0.0003074,1.08071e-05,0.00132546,0.000451924,0.000486667,1.64947e-05,0.000503279,1.74817e-05,0.00159748,0.000611223,8.25911e-05,0.00097732,0.00177252,0.00077907
0.797583081570997,0.00102331,0.8799999999999999,0.000509451,0.797583081570997,0.00106099,0.8799999999999999,-5.56164e-05,0.000488493,0.000918658,0.000261471,8.93644e-06,0.00120264,0.000388196,0.000428065,1.30557e-05,0.000437811,1.4084e-05,0.00147012,0.000528811,6.49862e-05,0.000886125,0.00165397,0.000682695
0.8066465256797583,0.00100739,0.89,0.000492036,0.8066465256797583,0.000992318,0.89,-5.09822e-05,0.000433564,0.000821586,0.000221171,7.40043e-06,0.00108603,0.00033108,0.000374691,1.03057e-05,0.000377842,1.12594e-05,0.00134585,0.000454657,5.10781e-05,0.000799667,0.00153525,0.000593922
0.8157099697885197,0.000989704,0.9,0.000473911,0.8157099697885197,0.000925973,0.9,-4.65008e-05,0.000383901,0.000730203,0.000185941,6.13196e-06,0.000975479,0.000279718,0.000325867,8.10789e-06,0.000322102,8.79943e-06,0.00122522,0.000388031,3.978e-05,0.000717437,0.00141753,0.000512218
0.824773413897281,0.000969854,0.91,0.000454998,0.824773413897281,0.000863113,0.91,-4.2282e-05,0.000339148,0.000648814,0.000155463,5.08723e-06,0.000873548,0.000235832,0.000283455,6.34368e-06,0.000276483,7.05573e-06,0.00111198,0.000328961,3.07796e-05,0.000645693,0.00130257,0.000440095
0.8338368580060422,0.000948444,0.9199999999999999,0.000435492,0.8338368580060422,0.000802903,0.9199999999999999,-3.82706e-05,0.000298985,0.000573926,0.00012924,4.22152e-06,0.000778596,0.000197469,0.000245421,4.94419e-06,0.00023562,5.62518e-06,0.00100385,0.000277136,2.38152e-05,0.000578837,0.00119069,0.000375428
0.8429003021148036,0.000925813,0.93,0.000415542,0.8429003021148036,0.000745001,0.93,-3.44392e-05,0.000262984,0.000503917,0.000106763,3.49273e-06,0.000689798,0.00016355,0.000210872,3.83693e-06,0.000197756,4.34949e-06,0.000900217,0.000231705,1.82836e-05,0.000515446,0.00108224,0.000317027
0.8519637462235649,0.000901679,0.9400000000000001,0.000395184,0.8519637462235649,0.000690551,0.9400000000000001,-3.10025e-05,0.000230795,0.000442579,8.76943e-05,2.881e-06,0.000609468,0.000135256,0.000181207,2.95823e-06,0.000166944,3.42605e-06,0.000805532,0.000192323,1.39018e-05,0.000460488,0.000979485,0.00026676
0.8610271903323263,0.000876423,0.95,0.000374509,0.8610271903323263,0.000638857,0.95,-2.78018e-05,0.000202144,0.000387261,7.16314e-05,2.37633e-06,0.000536095,0.000111215,0.00015506,2.27234e-06,0.000140078,2.68391e-06,0.00071717,0.00015862,1.05635e-05,0.000410228,0.000881983,0.000222943
0.8700906344410876,0.00085033,0.96,0.000353629,0.8700906344410876,0.000589439,0.96,-2.47618e-05,0.00017668,0.000336115,5.81643e-05,1.9538e-06,0.000468487,9.04002e-05,0.000131566,1.74124e-06,0.000115562,2.02762e-06,0.000633618,0.000129804,7.97128e-06,0.000363056,0.000789336,0.00018423
0.879154078549849,0.000823289,0.97,0.000332664,0.879154078549849,0.000543176,0.97,-2.2057e-05,0.000154088,0.000291608,4.69712e-05,1.59639e-06,0.000408157,7.33068e-05,0.000111485,1.33222e-06,9.53974e-05,1.54719e-06,0.000558579,0.000105369,5.93751e-06,0.000321864,0.000703492,0.000151518
0.8882175226586102,0.000795489,0.9799999999999999,0.000311693,0.8882175226586102,0.000499716,0.9799999999999999,-1.96018e-05,0.000134136,0.000252467,3.77515e-05,1.30382e-06,0.000354243,5.92354e-05,9.41657e-05,1.02791e-06,7.83884e-05,1.18585e-06,0.00049042,8.49767e-05,4.41224e-06,0.000284987,0.000624067,0.000123925
0.8972809667673717,0.000767167,0.99,0.000290804,0.8972809667673717,0.000458462,0.99,-1.72933e-05,0.000116545,0.000216793,3.01888e-05,1.06482e-06,0.000305371,4.73148e-05,7.88151e-05,8.13907e-07,6.3227e-05,8.80989e-07,0.000426982,6.79908e-05,3.25854e-06,0.000250852,0.000550049,0.00010016
0.9063444108761329,0.000738344,1.0,0.000270161,0.9063444108761329,0.000419935,1.0,-1.52272e-05,0.000101055,0.000185744,2.40336e-05,8.66237e-07,0.000262179,3.75891e-05,6.57089e-05,6.71314e-07,5.05821e-05,6.56951e-07,0.000370486,5.39192e-05,2.37407e-06,0.000220718,0.000482578,8.03936e-05
0.9154078549848942,0.000709109,1.01,0.00024988,0.9154078549848942,0.000384157,1.01,-1.34005e-05,8.74707e-05,0.000159197,1.90709e-05,7.00294e-07,0.000224477,2.98218e-05,5.46729e-05,5.79921e-07,4.02569e-05,5.06951e-07,0.000320737,4.24835e-05,1.73144e-06,0.00019425,0.000421751,6.43144e-05
0.9244712990936556,0.000679642,1.02,0.000229999,0.9244712990936556,0.000350441,1.02,-1.17019e-05,7.55821e-05,0.000135375,1.50719e-05,5.62094e-07,0.000190881,2.33749e-05,4.50363e-05,5.27896e-07,3.13072e-05,3.9088e-07,0.000275214,3.32206e-05,1.26081e-06,0.000170087,0.000366145,5.08371e-05
0.9335347432024168,0.000650036,1.03,0.000210687,0.9335347432024168,0.000319018,1.03,-1.01762e-05,6.51864e-05,0.000114614,1.18695e-05,4.47462e-07,0.000161452,1.81348e-05,3.68248e-05,5.03821e-07,2.38215e-05,3.03965e-07,0.000234877,2.5737e-05,9.07209e-07,0.00014862,0.000316135,3.97984e-05
0.9425981873111783,0.000620378,1.04,0.000192124,0.9425981873111783,0.00029017,1.04,-8.86451e-06,5.61282e-05,9.73394e-05,9.33541e-06,3.5128e-07,0.000136363,1.40615e-05,3.00832e-05,4.90614e-07,1.78677e-05,2.52465e-07,0.000200477,1.98125e-05,6.58004e-07,0.000130012,0.000272197,3.11412e-05
0.9516616314199395,0.000590775,1.0499999999999998,0.000174254,0.9516616314199395,0.000263189,1.0499999999999998,-7.66804e-06,4.82541e-05,8.20948e-05,7.3296e-06,2.71918e-07,0.000114408,1.07518e-05,2.42995e-05,4.75405e-07,1.28846e-05,2.17865e-07,0.000169582,1.51452e-05,4.82941e-07,0.00011325,0.000232807,2.40805e-05
0.9607250755287009,0.000561336,1.06,0.000157194,0.9607250755287009,0.000238087,1.06,-6.59699e-06,4.14133e-05,6.87854e-05,5.74852e-06,2.0932e-07,9.53425e-05,8.0838e-06,1.93902e-05,4.55908e-07,8.77447e-06,1.90699e-07,0.000142296,1.14673e-05,3.56719e-07,9.8336e-05,0.000197803,1.8371e-05
0.9697885196374622,0.000532205,1.07,0.000141206,0.9697885196374622,0.000215309,1.07,-5.70883e-06,3.54876e-05,5.79798e-05,4.51945e-06,1.62454e-07,7.94571e-05,6.07907e-06,1.54717e-05,4.31679e-07,5.57395e-06,1.72918e-07,0.000119755,8.62719e-06,2.65228e-07,8.55172e-05,0.000167804,1.40414e-05
0.9788519637462236,0.000503407,1.08,0.00012612,0.9788519637462236,0.000194177,1.08,-4.92008e-06,3.03664e-05,4.86121e-05,3.56616e-06,1.30733e-07,6.58179e-05,4.49823e-06,1.21804e-05,3.96281e-07,3.02019e-06,1.61482e-07,9.99243e-05,6.44465e-06,2.00563e-07,7.41124e-05,0.00014145,1.06028e-05
0.9879154078549849,0.000475022,1.0899999999999999,0.000111952,0.9879154078549849,0.000174551,1.0899999999999999,-4.21556e-06,2.5944e-05,4.04245e-05,2.82712e-06,1.12816e-07,5.40837e-05,3.24865e-06,9.40644e-06,3.5101e-07,1.00661e-06,1.49464e-07,8.24609e-05,4.7605e-06,1.57208e-07,6.39898e-05,0.000118298,7.85354e-06
0.9969788519637461,0.000447279,1.1,9.90058e-05,0.9969788519637461,0.00015694,1.1,-3.64381e-06,2.2133e-05,3.39044e-05,2.25507e-06,1.0613e-07,4.45157e-05,2.35483e-06,7.26387e-06,3.02022e-07,-5.30754e-07,1.35268e-07,6.8448e-05,3.48784e-06,1.25e-07,5.53309e-05,9.89088e-05,5.82138e-06
1.0060422960725075,0.000420124,1.11,8.70622e-05,1.0060422960725075,0.00014075,1.11,-3.14659e-06,1.88571e-05,2.83535e-05,1.81204e-06,1.07208e-07,3.64648e-05,1.68153e-06,5.51346e-06,2.50007e-07,-1.66879e-06,1.20375e-07,5.64036e-05,2.53547e-06,1.01927e-07,4.77159e-05,8.22298e-05,4.25324e-06
1.0151057401812689,0.000393581,1.1199999999999999,7.60363e-05,1.0151057401812689,0.000125746,1.1199999999999999,-2.70129e-06,1.60434e-05,2.35024e-05,1.46577e-06,1.12561e-07,2.96078e-05,1.16784e-06,4.05329e-06,1.96647e-07,-2.46554e-06,1.03513e-07,4.58405e-05,1.81802e-06,8.88866e-08,4.09972e-05,6.7752e-05,3.01886e-06
1.0241691842900302,0.000367951,1.13,6.62033e-05,1.0241691842900302,0.000112416,1.13,-2.33445e-06,1.36299e-05,1.96849e-05,1.19532e-06,1.19585e-07,2.41218e-05,8.18277e-07,2.96995e-06,1.4642e-07,-3.05313e-06,8.5027e-08,3.75669e-05,1.28671e-06,8.48709e-08,3.52631e-05,5.58712e-05,2.12842e-06
1.0332326283987916,0.000343129,1.14,5.73421e-05,1.0332326283987916,0.000100291,1.14,-2.02053e-06,1.15652e-05,1.6492e-05,9.85318e-07,1.25403e-07,1.96003e-05,5.71065e-07,2.11816e-06,1.03279e-07,-3.41863e-06,6.27096e-08,3.06404e-05,9.04352e-07,8.54654e-08,3.02725e-05,4.58758e-05,1.46772e-06
1.042296072507553,0.000319067,1.1500000000000001,4.93054e-05,1.042296072507553,8.90967e-05,1.1500000000000001,-1.74002e-06,9.79983e-06,1.37065e-05,8.20098e-07,1.27904e-07,1.57904e-05,3.91418e-07,1.41742e-06,6.83926e-08,-3.57132e-06,3.86298e-08,2.46115e-05,6.30128e-07,8.89806e-08,2.59053e-05,3.73166e-05,9.64364e-07
1.051359516616314,0.000296092,1.16,4.2293e-05,1.051359516616314,7.92199e-05,1.16,-1.50215e-06,8.29251e-06,1.15116e-05,6.91972e-07,1.26577e-07,1.27839e-05,2.71267e-07,9.22256e-07,4.12066e-08,-3.65808e-06,1.93902e-08,1.99527e-05,4.34754e-07,9.84384e-08,2.21776e-05,3.03994e-05,6.16265e-07
1.0604229607250755,0.000274095,1.17,3.61223e-05,1.0604229607250755,7.03488e-05,1.17,-1.29983e-06,7.00869e-06,9.70395e-06,5.93764e-07,1.21909e-07,1.03577e-05,1.93367e-07,5.56744e-07,2.2794e-08,-3.64522e-06,-1.83291e-09,1.61669e-05,3.02048e-07,1.09507e-07,1.89613e-05,2.47152e-05,3.73849e-07
1.0694864048338368,0.000252969,1.18,3.06249e-05,1.0694864048338368,6.22198e-05,1.18,-1.12002e-06,5.91629e-06,8.13515e-06,5.16697e-07,1.14386e-07,8.3396e-06,1.38313e-07,2.64941e-07,1.24947e-08,-3.51042e-06,-2.45661e-08,1.29235e-05,2.1586e-07,1.1891e-07,1.61736e-05,1.99314e-05,2.02862e-07
1.0785498489425982,0.00023296,1.19,2.58908e-05,1.0785498489425982,5.50294e-05,1.19,-9.66077e-07,4.98733e-06,6.8652e-06,4.55401e-07,1.04794e-07,6.74189e-06,9.70277e-08,6.82217e-08,6.71649e-09,-3.35928e-06,-4.10238e-08,1.03827e-05,1.61264e-07,1.27834e-07,1.37876e-05,1.60768e-05,9.30723e-08
1.0876132930513596,0.000214036,1.2,2.18306e-05,1.0876132930513596,4.86583e-05,1.2,-8.35247e-07,4.19961e-06,5.82973e-06,4.04888e-07,9.42819e-08,5.47724e-06,6.77318e-08,-5.91827e-08,3.62164e-09,-3.18703e-06,-5.51505e-08,8.37946e-06,1.27601e-07,1.35742e-07,1.17418e-05,1.29821e-05,2.82016e-08
1.0966767371601207,0.000196031,1.21,1.82757e-05,1.0966767371601207,4.28605e-05,1.21,-7.19189e-07,3.53228e-06,4.92795e-06,3.60689e-07,8.38508e-08,4.43334e-06,4.34085e-08,-1.56229e-07,2.80452e-09,-2.95249e-06,-6.92527e-08,6.68405e-06,1.08448e-07,1.4143e-07,9.98297e-06,1.04137e-05,-8.29572e-09
1.1057401812688823,0.000179096,1.22,1.52409e-05,1.1057401812688823,3.77113e-05,1.22,-6.18632e-07,2.96696e-06,4.17573e-06,3.1973e-07,7.37949e-08,3.59792e-06,2.11548e-08,-2.15174e-07,2.97729e-09,-2.7169e-06,-7.95622e-08,5.33094e-06,9.73181e-08,1.44312e-07,8.48e-06,8.34086e-06,-2.59554e-08
1.1148036253776434,0.000163283,1.23,1.27028e-05,1.1148036253776434,3.32089e-05,1.23,-5.3297e-07,2.48927e-06,3.56525e-06,2.80058e-07,6.43822e-08,2.94466e-06,8.59759e-10,-2.37969e-07,2.91056e-09,-2.50418e-06,-8.62051e-08,4.29151e-06,8.89106e-08,1.4518e-07,7.19555e-06,6.70901e-06,-2.99541e-08
1.1238670694864048,0.000148384,1.24,1.05181e-05,1.1238670694864048,2.91397e-05,1.24,-4.57228e-07,2.08589e-06,3.02998e-06,2.41312e-07,5.59848e-08,2.40633e-06,-1.73849e-08,-2.51259e-07,2.65635e-09,-2.26585e-06,-9.09709e-08,3.42077e-06,8.11816e-08,1.44813e-07,6.09783e-06,5.36877e-06,-2.61174e-08
1.1329305135951662,0.000134455,1.25,8.66518e-06,1.1329305135951662,2.55095e-05,1.25,-3.90634e-07,1.74513e-06,2.56943e-06,2.03541e-07,4.85566e-08,1.96763e-06,-3.30667e-08,-2.53168e-07,2.43462e-09,-2.03e-06,-9.40832e-08,2.71121e-06,7.30522e-08,1.42391e-07,5.16353e-06,4.28083e-06,-1.84388e-08
1.1419939577039273,0.000121618,1.26,7.14918e-06,1.1419939577039273,2.23719e-05,1.26,-3.33537e-07,1.45779e-06,2.19584e-06,1.66682e-07,4.23087e-08,1.62513e-06,-4.54352e-08,-2.36225e-07,1.94627e-09,-1.83474e-06,-9.49372e-08,2.17383e-06,6.44786e-08,1.3805e-07,4.36586e-06,3.43348e-06,-8.95609e-09
1.151057401812689,0.000109643,1.27,5.86538e-06,1.151057401812689,1.95565e-05,1.27,-2.83352e-07,1.21586e-06,1.86704e-06,1.31858e-07,3.74439e-08,1.34333e-06,-5.47399e-08,-2.18676e-07,6.31817e-10,-1.63405e-06,-9.34318e-08,1.72652e-06,5.55214e-08,1.32437e-07,3.68666e-06,2.74136e-06,6.24924e-10
1.16012084592145,9.85135e-05,1.2799999999999998,4.78223e-06,1.16012084592145,1.70345e-05,1.2799999999999998,-2.39873e-07,1.01232e-06,1.57667e-06,1.00184e-07,3.38535e-08,1.10995e-06,-6.08017e-08,-2.01255e-07,-1.31865e-09,-1.43486e-06,-9.09496e-08,1.35384e-06,4.63925e-08,1.24864e-07,3.11085e-06,2.17407e-06,9.58263e-09
1.1691842900302114,8.83859e-05,1.2899999999999998,3.9138e-06,1.1691842900302114,1.48744e-05,1.2899999999999998,-2.03498e-07,8.41636e-07,1.34017e-06,7.174e-08,3.17011e-08,9.25859e-07,-6.23016e-08,-1.73748e-07,-3.22253e-09,-1.27738e-06,-8.80735e-08,1.07387e-06,3.73108e-08,1.1513e-07,2.62051e-06,1.73312e-06,1.79769e-08
1.1782477341389728,7.90372e-05,1.3,3.18996e-06,1.1782477341389728,1.29502e-05,1.3,-1.71831e-07,6.98937e-07,1.13317e-06,4.71127e-08,3.09367e-08,7.74722e-07,-6.13544e-08,-1.48419e-07,-5.95487e-09,-1.12377e-06,-8.3536e-08,8.42054e-07,2.8776e-08,1.04417e-07,2.2036e-06,1.37287e-06,2.42261e-08
1.1873111782477341,7.03994e-05,1.31,2.5815e-06,1.1873111782477341,1.12222e-05,1.31,-1.44629e-07,5.79761e-07,9.48464e-07,2.66601e-08,3.11658e-08,6.48939e-07,-5.85165e-08,-1.2746e-07,-9.33672e-09,-9.70093e-07,-7.81183e-08,6.45668e-07,2.15061e-08,9.29042e-08,1.85111e-06,1.07436e-06,2.88774e-08
1.1963746223564955,6.2634e-05,1.32,2.10044e-06,1.1963746223564955,9.75302e-06,1.32,-1.23214e-07,4.80432e-07,7.97024e-07,1.02415e-08,3.21217e-08,5.48096e-07,-5.32377e-08,-1.01325e-07,-1.20818e-08,-8.51991e-07,-7.29261e-08,5.00435e-07,1.50325e-08,8.00449e-08,1.55275e-06,8.41678e-07,3.25153e-08
1.2054380664652569,5.55463e-05,1.33,1.70535e-06,1.2054380664652569,8.4561e-06,1.33,-1.04826e-07,3.98022e-07,6.66684e-07,-2.11014e-09,3.34252e-08,4.66024e-07,-4.75605e-08,-7.78544e-08,-1.48383e-08,-7.41546e-07,-6.68375e-08,3.81987e-07,9.4743e-09,6.73425e-08,1.29924e-06,6.51823e-07,3.39682e-08
1.214501510574018,4.90403e-05,1.3399999999999999,1.37442e-06,1.214501510574018,7.29157e-06,1.3399999999999999,-8.88408e-08,3.29981e-07,5.51272e-07,-1.08803e-08,3.47089e-08,3.98186e-07,-4.18875e-08,-5.94762e-08,-1.75509e-08,-6.3039e-07,-6.00265e-08,2.80828e-07,5.44215e-09,5.54221e-08,1.085e-06,4.93876e-07,3.43792e-08
1.2235649546827794,4.32537e-05,1.3499999999999999,1.11277e-06,1.2235649546827794,6.30623e-06,1.3499999999999999,-7.66708e-08,2.73956e-07,4.56769e-07,-1.67617e-08,3.5704e-08,3.4242e-07,-3.58682e-08,-3.89981e-08,-1.91437e-08,-5.47068e-07,-5.30201e-08,2.07929e-07,2.48398e-09,4.37006e-08,9.05013e-07,3.71275e-07,3.35171e-08
1.2326283987915407,3.80369e-05,1.3599999999999999,9.00091e-07,1.2326283987915407,5.44612e-06,1.3599999999999999,-6.64952e-08,2.27934e-07,3.77185e-07,-1.99168e-08,3.60842e-08,2.96879e-07,-3.03494e-08,-2.05226e-08,-1.98286e-08,-4.73061e-07,-4.56051e-08,1.50896e-07,1.87249e-10,3.30958e-08,7.52266e-07,2.73235e-07,3.16242e-08
1.241691842900302,3.32865e-05,1.3699999999999999,7.2279e-07,1.241691842900302,4.67707e-06,1.3699999999999999,-5.7598e-08,1.90162e-07,3.08339e-07,-2.1011e-08,3.57562e-08,2.59324e-07,-2.53823e-08,-6.18935e-09,-1.96239e-08,-3.98915e-07,-3.81294e-08,1.03053e-07,-1.4718e-09,2.40834e-08,6.22971e-07,1.93253e-07,2.97222e-08
1.2507552870090632,2.90949e-05,1.38,5.81368e-07,1.2507552870090632,4.02563e-06,1.38,-5.02922e-08,1.59138e-07,2.52491e-07,-2.08554e-08,3.47423e-08,2.27269e-07,-2.06795e-08,8.22339e-09,-1.84127e-08,-3.42888e-07,-3.0463e-08,6.90504e-08,-2.61355e-09,1.66762e-08,5.15604e-07,1.32468e-07,2.71332e-08
1.2598187311178248,2.53686e-05,1.3900000000000001,4.67418e-07,1.2598187311178248,3.4646e-06,1.3900000000000001,-4.41172e-08,1.33574e-07,2.06835e-07,-1.9751e-08,3.29896e-08,1.99741e-07,-1.63681e-08,2.12727e-08,-1.61782e-08,-2.95946e-07,-2.31211e-08,4.42536e-08,-3.47832e-09,1.06649e-08,4.24995e-07,8.6577e-08,2.44996e-08
1.2688821752265862,2.20112e-05,1.4000000000000001,3.7307e-07,1.2688821752265862,2.9675e-06,1.4000000000000001,-3.87559e-08,1.12416e-07,1.68512e-07,-1.80203e-08,3.06211e-08,1.7584e-07,-1.2415e-08,3.11946e-08,-1.30353e-08,-2.49718e-07,-1.66352e-08,2.45691e-08,-4.21405e-09,6.00362e-09,3.48552e-07,5.13922e-08,2.21177e-08
1.2779456193353476,1.90598e-05,1.41,2.97257e-07,1.2779456193353476,2.54322e-06,1.41,-3.40087e-08,9.48854e-08,1.37901e-07,-1.60058e-08,2.7831e-08,1.54596e-07,-8.83026e-09,3.98294e-08,-9.62641e-09,-2.13128e-07,-1.08396e-08,1.02131e-08,-4.8798e-09,2.82554e-09,2.85501e-07,2.54752e-08,1.93955e-08
1.2870090634441087,1.64787e-05,1.42,2.37179e-07,1.2870090634441087,2.18354e-06,1.42,-2.99027e-08,8.033e-08,1.13854e-07,-1.39585e-08,2.47333e-08,1.35168e-07,-5.58968e-09,4.74565e-08,-6.14585e-09,-1.84836e-07,-5.95412e-09,6.80209e-10,-5.28668e-09,7.55737e-10,2.33139e-07,7.62715e-09,1.643e-08
1.29607250755287,1.41792e-05,1.43,1.87966e-07,1.29607250755287,1.86772e-06,1.43,-2.62206e-08,6.81875e-08,9.40103e-08,-1.19956e-08,2.14869e-08,1.17283e-07,-2.69598e-09,5.27838e-08,-2.54666e-09,-1.57358e-07,-2.11074e-09,-5.5911e-09,-5.43621e-09,-6.60562e-10,1.89513e-07,-4.13195e-09,1.34964e-08
1.3051359516616314,1.21649e-05,1.44,1.48506e-07,1.3051359516616314,1.59635e-06,1.44,-2.26745e-08,5.79947e-08,7.82529e-08,-1.00714e-08,1.82851e-08,1.00794e-07,-3.0402e-10,5.66261e-08,5.66734e-10,-1.3409e-07,8.91424e-10,-9.73125e-09,-5.47663e-09,-1.49393e-09,1.53855e-07,-1.19034e-08,1.05171e-08
1.3141993957703926,1.04325e-05,1.45,1.17896e-07,1.3141993957703926,1.36924e-06,1.45,-1.92715e-08,4.94307e-08,6.60744e-08,-8.17572e-09,1.53589e-08,8.54938e-08,1.4742e-09,5.97795e-08,2.90478e-09,-1.16984e-07,3.0744e-09,-1.18986e-08,-5.27398e-09,-1.77863e-09,1.24982e-07,-1.65718e-08,7.4479e-09
1.323262839879154,8.90783e-06,1.46,9.31547e-08,1.323262839879154,1.17143e-06,1.46,-1.59712e-08,4.2218e-08,5.58853e-08,-6.42263e-09,1.28285e-08,7.13385e-08,2.78971e-09,6.13178e-08,4.74703e-09,-1.00781e-07,4.62603e-09,-1.23025e-08,-4.74212e-09,-1.95517e-09,1.01651e-07,-1.83214e-08,4.42394e-09
1.3323262839879155,7.57664e-06,1.4700000000000002,7.33897e-08,1.3323262839879155,1.00031e-06,1.4700000000000002,-1.27237e-08,3.61301e-08,4.74392e-08,-4.76691e-09,1.07694e-08,5.84887e-08,3.72327e-09,6.15799e-08,5.95934e-09,-8.62356e-08,5.68013e-09,-1.19399e-08,-4.02329e-09,-2.08672e-09,8.29258e-08,-1.84623e-08,1.68864e-09
1.341389728096677,6.44717e-06,1.4799999999999998,5.83292e-08,1.341389728096677,8.57922e-07,1.4799999999999998,-9.59436e-09,3.10019e-08,4.06969e-08,-3.14636e-09,9.25396e-09,4.69972e-08,4.16471e-09,6.14307e-08,6.41004e-09,-7.56529e-08,6.23431e-09,-1.14419e-08,-3.21561e-09,-2.06818e-09,6.79422e-08,-1.80124e-08,-4.99168e-10
1.350453172205438,5.46427e-06,1.49,4.62597e-08,1.350453172205438,7.34232e-07,1.49,-6.66291e-09,2.67211e-08,3.46464e-08,-1.67545e-09,8.19082e-09,3.66682e-08,4.27636e-09,6.02207e-08,6.37533e-09,-6.5842e-08,6.44371e-09,-1.03385e-08,-2.32228e-09,-2.13768e-09,5.6332e-08,-1.62353e-08,-2.27397e-09
1.3595166163141994,4.60894e-06,1.5,3.6566e-08,1.3595166163141994,6.26226e-07,1.5,-4.04617e-09,2.31957e-08,2.92191e-08,-4.03466e-10,7.44544e-09,2.76398e-08,4.20084e-09,5.8072e-08,5.99979e-09,-5.67351e-08,6.33894e-09,-8.91086e-09,-1.46013e-09,-2.30854e-09,4.73649e-08,-1.36839e-08,-3.642e-09
1.3685800604229608,3.8924e-06,1.51,2.92175e-08,1.3685800604229608,5.36338e-07,1.51,-1.88288e-09,2.03166e-08,2.45616e-08,6.50884e-10,6.90412e-09,2.01338e-08,3.93968e-09,5.57883e-08,5.32181e-09,-5.02073e-08,5.91799e-09,-7.83757e-09,-7.04764e-10,-2.46146e-09,4.01052e-08,-1.15281e-08,-4.30249e-09
1.377643504531722,3.27612e-06,1.52,2.33158e-08,1.377643504531722,4.58354e-07,1.52,-1.42333e-10,1.79795e-08,2.01124e-08,1.4566e-09,6.41384e-09,1.39218e-08,3.6228e-09,5.29717e-08,4.43835e-09,-4.43813e-08,5.28643e-09,-6.695e-09,-1.03537e-10,-2.70877e-09,3.46841e-08,-9.12663e-09,-4.4851e-09
1.3867069486404833,2.74209e-06,1.53,1.85179e-08,1.3867069486404833,3.89775e-07,1.53,1.14158e-09,1.60852e-08,1.59634e-08,2.01266e-09,5.86179e-09,8.88937e-09,3.30346e-09,4.96531e-08,3.46796e-09,-3.89335e-08,4.50325e-09,-5.52243e-09,3.20876e-10,-3.0399e-09,3.0743e-08,-6.53082e-09,-4.43529e-09
1.3957703927492446,2.29929e-06,1.54,1.48874e-08,1.3957703927492446,3.32529e-07,1.54,1.92523e-09,1.45454e-08,1.23903e-08,2.31e-09,5.20961e-09,5.01416e-09,3.00471e-09,4.64618e-08,2.518e-09,-3.51488e-08,3.65341e-09,-4.74498e-09,6.30684e-10,-3.36631e-09,2.75013e-08,-4.3065e-09,-4.08852e-09
1.4048338368580062,1.92302e-06,1.5499999999999998,1.19801e-08,1.4048338368580062,2.82944e-07,1.5499999999999998,2.33481e-09,1.33158e-08,9.08101e-09,2.4046e-09,4.4347e-09,1.95823e-09,2.77218e-09,4.31506e-08,1.59211e-09,-3.19669e-08,2.77647e-09,-4.11712e-09,7.96006e-10,-3.73395e-09,2.51288e-08,-2.43457e-09,-3.5623e-09
1.4138972809667674,1.59874e-06,1.5599999999999998,9.60329e-09,1.4138972809667674,2.39219e-07,1.5599999999999998,2.43184e-09,1.23083e-08,6.07576e-09,2.35425e-09,3.56777e-09,-3.83493e-10,2.54028e-09,3.96606e-08,7.1346e-10,-2.89354e-08,1.95257e-09,-3.58965e-09,8.09364e-10,-4.10053e-09,2.34966e-08,-8.44787e-10,-3.01911e-09
1.4229607250755287,1.33152e-06,1.5699999999999998,7.76811e-09,1.4229607250755287,2.02613e-07,1.5699999999999998,2.27297e-09,1.14297e-08,3.73684e-09,2.17705e-09,2.67422e-09,-1.93476e-09,2.32035e-09,3.64181e-08,-1.04548e-11,-2.68314e-08,1.27138e-09,-3.26399e-09,7.58644e-10,-4.43719e-09,2.20624e-08,5.83224e-10,-2.54738e-09
1.43202416918429,1.10711e-06,1.58,6.29998e-09,1.43202416918429,1.71267e-07,1.58,1.98253e-09,1.06074e-08,1.74436e-09,1.93935e-09,1.80162e-09,-3.0342e-09,2.11805e-09,3.3266e-08,-6.25386e-10,-2.51581e-08,7.30895e-10,-3.09174e-09,6.36929e-10,-4.75399e-09,2.09297e-08,1.67225e-09,-2.13546e-09
1.4410876132930512,9.15077e-07,1.59,5.08249e-09,1.4410876132930512,1.43882e-07,1.59,1.63158e-09,9.77568e-09,4.00635e-11,1.68245e-09,9.93461e-10,-3.78914e-09,1.89549e-09,3.01175e-08,-1.16996e-09,-2.34736e-08,3.28808e-10,-3.02388e-09,4.44865e-10,-5.01392e-09,2.0048e-08,2.43581e-09,-1.77448e-09
1.4501510574018126,7.56918e-07,1.6,4.10906e-09,1.4501510574018126,1.20888e-07,1.6,1.27879e-09,8.89795e-09,-1.13399e-09,1.42722e-09,2.84094e-10,-4.1796e-09,1.66961e-09,2.7269e-08,-1.48419e-09,-2.21345e-08,4.595e-11,-3.1049e-09,2.37517e-10,-5.19636e-09,1.92294e-08,3.18297e-09,-1.53511e-09
1.459214501510574,6.25901e-07,1.61,3.32992e-09,1.459214501510574,1.01516e-07,1.61,9.80778e-10,7.99015e-09,-2.02689e-09,1.19161e-09,-3.00177e-10,-4.41062e-09,1.4361e-09,2.45957e-08,-1.72234e-09,-2.10136e-08,-1.17799e-10,-3.31371e-09,2.9467e-11,-5.31129e-09,1.84115e-08,3.74673e-09,-1.3719e-09
1.4682779456193353,5.14735e-07,1.6199999999999999,2.68661e-09,1.4682779456193353,8.48269e-08,1.6199999999999999,7.51092e-10,7.0643e-09,-2.75586e-09,9.78403e-10,-7.67611e-10,-4.5457e-09,1.20202e-09,2.20023e-08,-1.95473e-09,-1.9768e-08,-1.96261e-10,-3.58387e-09,-1.70867e-10,-5.34191e-09,1.75898e-08,3.98771e-09,-1.22493e-09
1.4773413897280965,4.22874e-07,1.63,2.14736e-09,1.4773413897280965,7.08462e-08,1.63,6.03312e-10,6.15334e-09,-3.16982e-09,7.86937e-10,-1.13417e-09,-4.47886e-09,9.91407e-10,1.9687e-08,-1.99978e-09,-1.85e-08,-2.34028e-10,-3.83487e-09,-3.50568e-10,-5.27451e-09,1.67846e-08,4.06535e-09,-1.1184e-09
1.486404833836858,3.47829e-07,1.64,1.71262e-09,1.486404833836858,5.93062e-08,1.64,5.25159e-10,5.29851e-09,-3.38103e-09,6.16786e-10,-1.40703e-09,-4.31209e-09,7.92425e-10,1.7607e-08,-1.99043e-09,-1.7349e-08,-2.34526e-10,-4.06993e-09,-4.97489e-10,-5.11386e-09,1.5928e-08,4.03321e-09,-1.03332e-09
1.4954682779456194,2.84692e-07,1.65,1.37118e-09,1.4954682779456194,4.95445e-08,1.65,4.97571e-10,4.52014e-09,-3.49311e-09,4.63332e-10,-1.60466e-09,-4.11264e-09,6.17964e-10,1.56199e-08,-2.01198e-09,-1.61148e-08,-2.05103e-10,-4.30513e-09,-5.99722e-10,-4.86199e-09,1.49878e-08,3.80216e-09,-9.28769e-10
1.5045317220543808,2.32389e-07,1.66,1.09013e-09,1.5045317220543808,4.13925e-08,1.66,5.10151e-10,3.83542e-09,-3.46212e-09,3.26049e-10,-1.73161e-09,-3.83141e-09,4.76487e-10,1.38196e-08,-1.93437e-09,-1.47782e-08,-1.68774e-10,-4.45457e-09,-6.69729e-10,-4.52613e-09,1.4025e-08,3.43407e-09,-8.18841e-10
1.513595166163142,1.90261e-07,1.6700000000000002,8.66298e-10,1.513595166163142,3.4753e-08,1.6700000000000002,5.46652e-10,3.26235e-09,-3.33577e-09,2.07029e-10,-1.78698e-09,-3.49042e-09,3.55739e-10,1.22296e-08,-1.77811e-09,-1.35007e-08,-1.18649e-10,-4.49736e-09,-7.11384e-10,-4.10368e-09,1.3035e-08,3.00359e-09,-7.11649e-10
1.5226586102719033,1.55137e-07,1.6800000000000002,7.08218e-10,1.5226586102719033,2.91898e-08,1.6800000000000002,5.80212e-10,2.7926e-09,-3.20551e-09,1.02626e-10,-1.77778e-09,-3.1479e-09,2.56489e-10,1.07256e-08,-1.61578e-09,-1.22092e-08,-5.9223e-11,-4.54438e-09,-7.16001e-10,-3.60771e-09,1.20083e-08,2.54493e-09,-5.84843e-10
1.5317220543806647,1.25972e-07,1.69,5.92584e-10,1.5317220543806647,2.4561e-08,1.69,6.04889e-10,2.4326e-09,-3.04349e-09,1.68429e-11,-1.70135e-09,-2.77409e-09,1.72324e-10,9.34749e-09,-1.42666e-09,-1.08841e-08,-6.23406e-12,-4.5365e-09,-6.95646e-10,-3.08061e-09,1.10167e-08,2.07335e-09,-4.44713e-10
1.5407854984894258,1.02774e-07,1.7,5.0019e-10,1.5407854984894258,2.08445e-08,1.7,6.24988e-10,2.19373e-09,-2.85697e-09,-4.64068e-11,-1.56244e-09,-2.3937e-09,9.9303e-11,8.18001e-09,-1.20083e-09,-9.61824e-09,3.26928e-11,-4.39733e-09,-6.59311e-10,-2.55295e-09,1.00767e-08,1.60554e-09,-3.08127e-10
1.5498489425981872,8.36522e-08,1.71,4.31242e-10,1.5498489425981872,1.77087e-08,1.71,6.32744e-10,2.05513e-09,-2.7001e-09,-9.1141e-11,-1.37415e-09,-2.01025e-09,3.91145e-11,7.09405e-09,-9.4535e-10,-8.37968e-09,5.90669e-11,-4.27137e-09,-6.01824e-10,-2.04679e-09,9.13761e-09,1.20194e-09,-1.78508e-10
1.5589123867069488,6.77868e-08,1.72,3.77573e-10,1.5589123867069488,1.50566e-08,1.72,6.25148e-10,1.99692e-09,-2.5521e-09,-1.19487e-10,-1.15174e-09,-1.62017e-09,-1.38615e-11,6.07269e-09,-7.02745e-10,-7.17098e-09,7.6676e-11,-4.14354e-09,-5.31061e-10,-1.57818e-09,8.2362e-09,8.54994e-10,-5.75247e-11
1.5679758308157101,5.52952e-08,1.73,3.2691e-10,1.5679758308157101,1.29525e-08,1.73,6.06428e-10,2.00613e-09,-2.38724e-09,-1.30829e-10,-9.17241e-10,-1.31356e-09,-6.07975e-11,5.2197e-09,-5.26456e-10,-6.08486e-09,8.11301e-11,-3.90423e-09,-4.56025e-10,-1.17434e-09,7.39289e-09,5.18126e-10,5.01947e-11
1.5770392749244713,4.51265e-08,1.74,2.7817e-10,1.5770392749244713,1.11628e-08,1.74,5.75033e-10,2.06296e-09,-2.25117e-09,-1.30191e-10,-6.88957e-10,-1.00857e-09,-9.60347e-11,4.45682e-09,-3.39149e-10,-5.0841e-09,7.37948e-11,-3.65036e-09,-3.78942e-10,-8.4809e-10,6.5703e-09,2.34095e-10,1.29759e-10
1.5861027190332326,3.67147e-08,1.75,2.31971e-10,1.5861027190332326,9.60681e-09,1.75,5.27809e-10,2.15233e-09,-2.12939e-09,-1.21602e-10,-4.84677e-10,-6.88095e-10,-1.18215e-10,3.73191e-09,-1.70831e-10,-4.15196e-09,6.50552e-11,-3.4018e-09,-3.04329e-10,-5.84225e-10,5.79629e-09,7.14738e-12,1.82968e-10
1.595166163141994,3.01017e-08,1.7599999999999998,1.9066e-10,1.595166163141994,8.36751e-09,1.7599999999999998,4.68492e-10,2.26357e-09,-1.99775e-09,-1.06249e-10,-3.18267e-10,-4.46235e-10,-1.31853e-10,3.11328e-09,-1.01606e-10,-3.35128e-09,5.62916e-11,-3.11058e-09,-2.35727e-10,-3.84264e-10,5.10899e-09,-1.87901e-10,2.16258e-10
1.6042296072507551,2.47615e-08,1.77,1.5573e-10,1.6042296072507551,7.2839e-09,1.77,4.01207e-10,2.3784e-09,-1.8902e-09,-8.94837e-11,-1.91495e-10,-2.20821e-10,-1.38411e-10,2.56246e-09,-3.88366e-11,-2.63661e-09,4.46548e-11,-2.82708e-09,-1.77994e-10,-2.44095e-10,4.46924e-09,-3.31071e-10,2.28679e-10
1.6132930513595165,2.03509e-08,1.78,1.25887e-10,1.6132930513595165,6.30082e-09,1.78,3.30374e-10,2.48172e-09,-1.80877e-09,-7.27478e-11,-1.00172e-10,1.26738e-12,-1.34666e-10,2.03853e-09,1.79511e-11,-1.98988e-09,3.44085e-11,-2.56514e-09,-1.31194e-10,-1.4822e-10,3.88482e-09,-4.16883e-10,2.21219e-10
1.6223564954682779,1.6852e-08,1.79,1.00776e-10,1.6223564954682779,5.50004e-09,1.79,2.61713e-10,2.56509e-09,-1.7094e-09,-5.60722e-11,-4.08691e-11,1.429e-10,-1.22146e-10,1.59389e-09,2.27426e-11,-1.47368e-09,2.7237e-11,-2.3313e-09,-9.18603e-11,-8.54624e-11,3.3895e-09,-4.52544e-10,2.03118e-10
1.6314199395770395,1.40136e-08,1.8,8.16724e-11,1.6314199395770395,4.80042e-09,1.8,2.00058e-10,2.6233e-09,-1.61311e-09,-4.14926e-11,-6.21106e-12,2.51289e-10,-1.07273e-10,1.20887e-09,2.45605e-11,-1.04213e-09,2.1192e-11,-2.10439e-09,-6.24479e-11,-4.68585e-11,2.94329e-09,-4.62782e-10,1.81365e-10
1.6404833836858006,1.16459e-08,1.81,6.78297e-11,1.6404833836858006,4.16254e-09,1.81,1.47735e-10,2.65684e-09,-1.5297e-09,-2.93047e-11,1.2342e-11,3.46976e-10,-9.12501e-11,8.55374e-10,2.89618e-11,-6.64496e-10,1.67746e-11,-1.88882e-09,-4.2156e-11,-2.58171e-11,2.54053e-09,-4.54228e-10,1.55021e-10
1.649546827794562,9.71223e-09,1.82,5.69521e-11,1.649546827794562,3.6204e-09,1.82,1.05621e-10,2.66565e-09,-1.43632e-09,-1.89806e-11,1.99686e-11,4.097e-10,-7.24615e-11,5.59816e-10,2.26765e-11,-3.72991e-10,1.41904e-11,-1.70704e-09,-2.72552e-11,-1.44401e-11,2.1986e-09,-4.27885e-10,1.2588e-10
1.6586102719033233,8.11369e-09,1.8299999999999998,4.85769e-11,1.6586102719033233,3.15637e-09,1.8299999999999998,7.33488e-11,2.6497e-09,-1.34197e-09,-1.0507e-11,2.0853e-11,4.52129e-10,-5.37188e-11,3.15589e-10,1.60915e-11,-1.46641e-10,1.24462e-11,-1.54098e-09,-1.7064e-11,-8.65248e-12,1.90363e-09,-3.96693e-10,9.90081e-11
1.6676737160120845,6.75267e-09,1.8399999999999999,4.27287e-11,1.6676737160120845,2.74346e-09,1.8399999999999999,4.95726e-11,2.61145e-09,-1.25708e-09,-4.11463e-12,1.85088e-11,4.82031e-10,-3.84231e-11,1.08345e-10,1.2521e-11,4.46238e-11,1.0976e-11,-1.37993e-09,-1.06398e-11,-6.42101e-12,1.64136e-09,-3.60257e-10,7.81134e-11
1.6767371601208458,5.60823e-09,1.8499999999999999,3.8118e-11,1.6767371601208458,2.38503e-09,1.8499999999999999,3.26495e-11,2.55247e-09,-1.16834e-09,5.95527e-13,1.49132e-11,4.94609e-10,-2.49586e-11,-5.22029e-11,8.93632e-12,1.88125e-10,9.60456e-12,-1.23508e-09,-6.5332e-12,-5.3484e-12,1.41656e-09,-3.14637e-10,5.98497e-11
1.6858006042296072,4.64617e-09,1.86,3.39983e-11,1.6858006042296072,2.08431e-09,1.86,2.0957e-11,2.47515e-09,-1.06992e-09,4.10352e-12,1.11487e-11,4.9412e-10,-1.28375e-11,-1.65996e-10,5.73025e-12,2.88331e-10,8.11696e-12,-1.10666e-09,-4.10101e-12,-4.5649e-12,1.23059e-09,-2.68719e-10,4.32151e-11
1.6948640483383686,3.8181e-09,1.87,3.04865e-11,1.6948640483383686,1.82596e-09,1.87,1.31271e-11,2.38487e-09,-9.73807e-10,6.33471e-12,7.86173e-12,4.8296e-10,-4.51239e-12,-2.4768e-10,3.80756e-12,3.74589e-10,6.53731e-12,-9.87764e-10,-2.73392e-12,-3.88225e-12,1.06744e-09,-2.24715e-10,3.21575e-11
1.7039274924471297,3.11387e-09,1.8800000000000001,2.72523e-11,1.7039274924471297,1.60167e-09,1.8800000000000001,8.01839e-12,2.28452e-09,-8.79196e-10,7.45692e-12,5.25492e-12,4.6548e-10,1.03414e-12,-2.98904e-10,2.50932e-12,4.41659e-10,5.01387e-12,-8.75446e-10,-1.92795e-12,-3.13533e-12,9.21841e-10,-1.80555e-10,2.44597e-11
1.7129909365558913,2.52441e-09,1.89,2.39748e-11,1.7129909365558913,1.41158e-09,1.89,4.76919e-12,2.17394e-09,-7.82849e-10,7.88808e-12,3.34965e-12,4.47589e-10,5.2777e-12,-3.22074e-10,1.50738e-12,4.77717e-10,3.66256e-12,-7.72671e-10,-1.47655e-12,-2.38953e-12,7.99253e-10,-1.41493e-10,1.76119e-11
1.7220543806646527,2.01616e-09,1.9,2.07432e-11,1.7220543806646527,1.25399e-09,1.9,2.77573e-12,2.0568e-09,-6.9027e-10,7.72682e-12,2.05989e-12,4.26556e-10,7.39808e-12,-3.26129e-10,9.06341e-13,5.03216e-10,2.55971e-12,-6.82307e-10,-1.2051e-12,-1.73245e-12,6.93566e-10,-1.06396e-10,1.30548e-11
1.731117824773414,1.5839e-09,1.91,1.76158e-11,1.731117824773414,1.11804e-09,1.91,1.57099e-12,1.93468e-09,-6.01963e-10,7.08494e-12,1.20608e-12,4.0336e-10,7.88344e-12,-3.14054e-10,5.42157e-13,5.22726e-10,1.71954e-12,-5.97104e-10,-9.97398e-13,-1.20176e-12,5.97801e-10,-7.18363e-11,1.01677e-11
1.7401812688821752,1.23423e-09,1.92,1.45747e-11,1.7401812688821752,9.94989e-10,1.92,8.73579e-13,1.80668e-09,-5.17603e-10,6.19369e-12,6.86653e-13,3.82131e-10,7.72269e-12,-2.87803e-10,3.09648e-13,5.28125e-10,1.11552e-12,-5.11028e-10,-8.29051e-13,-7.98262e-13,5.12587e-10,-4.28657e-11,7.63715e-12
1.7492447129909365,9.40667e-10,1.93,1.17262e-11,1.7492447129909365,8.90638e-10,1.93,4.74017e-13,1.67455e-09,-4.39886e-10,5.19666e-12,3.76732e-13,3.59149e-10,6.9477e-12,-2.55778e-10,1.7121e-13,5.23213e-10,6.99317e-13,-4.38443e-10,-6.82137e-13,-5.11975e-13,4.41346e-10,-1.52256e-11,5.70271e-12
1.758308157099698,6.95918e-10,1.94,9.16285e-12,1.758308157099698,7.98071e-10,1.94,2.52978e-13,1.54017e-09,-3.67243e-10,4.17221e-12,2.00961e-13,3.31625e-10,5.77752e-12,-2.21429e-10,9.56096e-14,5.12429e-10,4.25008e-13,-3.72902e-10,-5.41975e-13,-3.16421e-13,3.79343e-10,1.3468e-11,4.34837e-12
1.767371601208459,5.11275e-10,1.9500000000000002,6.93766e-12,1.767371601208459,7.06527e-10,1.9500000000000002,1.32344e-13,1.40423e-09,-3.03398e-10,3.21838e-12,1.03882e-13,2.99493e-10,4.59694e-12,-1.86616e-10,5.1615e-14,4.94789e-10,2.50363e-13,-3.02565e-10,-4.16687e-13,-1.89081e-13,3.22897e-10,3.65175e-11,3.21783e-12
1.7764350453172204,3.67409e-10,1.9599999999999997,5.08458e-12,1.7764350453172204,6.2706e-10,1.9599999999999997,6.7863e-14,1.26862e-09,-2.47264e-10,2.39444e-12,5.23207e-14,2.66456e-10,3.50011e-12,-1.53229e-10,2.69893e-14,4.70056e-10,1.42715e-13,-2.43298e-10,-3.11018e-13,-1.0906e-13,2.77034e-10,5.61766e-11,2.30342e-12
1.785498489425982,2.54415e-10,1.97,3.59782e-12,1.785498489425982,5.58374e-10,1.97,3.43123e-14,1.13601e-09,-1.96075e-10,1.71216e-12,2.58515e-14,2.32885e-10,2.53391e-12,-1.22875e-10,1.41336e-14,4.41481e-10,7.88583e-14,-1.93204e-10,-2.22987e-13,-6.08003e-14,2.39141e-10,7.52559e-11,1.62586e-12
1.7945619335347434,1.76622e-10,1.98,2.46435e-12,1.7945619335347434,4.97145e-10,1.98,1.68803e-14,1.00857e-09,-1.52198e-10,1.18071e-12,1.23062e-14,1.97805e-10,1.76552e-12,-9.54756e-11,7.12875e-15,4.0673e-10,4.21342e-14,-1.44918e-10,-1.54082e-13,-3.27447e-14,2.08538e-10,9.22023e-11,1.11454e-12
1.8036253776435045,1.17437e-10,1.99,1.62847e-12,1.8036253776435045,4.42326e-10,1.99,8.19769e-15,8.87639e-10,-1.15955e-10,7.8469e-13,5.81189e-15,1.65467e-10,1.1838e-12,-7.26811e-11,3.54666e-15,3.67769e-10,2.17892e-14,-1.05894e-10,-1.02823e-13,-1.70174e-14,1.84397e-10,1.06465e-10,7.3383e-13


==> anc/II_C/Radial_profiles_PsiBar_Fig6.dat <==
r/R_Gl_b0,C_Psi_Gl_b0,r/R_Sat_b0,C_Psi_Sat_b0,r/R_Gl_b9,C_Psi_Gl_b9,r/R_Sat_b9,C_Psi_Sat_b9
0.0,0.0867119,0.0,0.0779749,0.0,0.20967,0.0,0.224834
0.009063444108761328,0.0867119,0.009999999999999998,0.0779749,0.009063444108761328,0.20967,0.009999999999999998,0.224834
0.018126888217522657,0.0867011,0.019999999999999997,0.0779659,0.018126888217522657,0.209559,0.019999999999999997,0.224707
0.027190332326283987,0.0866589,0.03,0.0779306,0.027190332326283987,0.209125,0.03,0.224209
0.036253776435045314,0.0866098,0.039999999999999994,0.0778895,0.036253776435045314,0.208621,0.039999999999999994,0.22363
0.045317220543806644,0.0865546,0.05,0.0778433,0.045317220543806644,0.208055,0.05,0.22298
0.054380664652567974,0.0864743,0.06,0.077776,0.054380664652567974,0.207237,0.06,0.222036
0.0634441087613293,0.0863833,0.06999999999999999,0.0776997,0.0634441087613293,0.206313,0.06999999999999999,0.220969
0.07250755287009063,0.086286,0.07999999999999999,0.0776181,0.07250755287009063,0.205326,0.07999999999999999,0.219828
0.08157099697885196,0.0861661,0.09,0.0775179,0.08157099697885196,0.204121,0.09,0.218428
0.09063444108761329,0.0860333,0.1,0.0774073,0.09063444108761329,0.202794,0.1,0.216882
0.09969788519637462,0.0858933,0.10999999999999999,0.0772907,0.09969788519637462,0.201398,0.10999999999999999,0.215252
0.10876132930513595,0.0857333,0.12,0.0771581,0.10876132930513595,0.19982,0.12,0.213393
0.11782477341389729,0.0855585,0.13,0.0770136,0.11782477341389729,0.198108,0.13,0.211365
0.1268882175226586,0.085375,0.13999999999999999,0.0768621,0.1268882175226586,0.196319,0.13999999999999999,0.209235
0.13595166163141995,0.0851747,0.15,0.076697,0.13595166163141995,0.194388,0.15,0.206911
0.14501510574018125,0.0849575,0.15999999999999998,0.0765183,0.14501510574018125,0.192316,0.15999999999999998,0.204394
0.1540785498489426,0.0847305,0.16999999999999998,0.0763317,0.1540785498489426,0.190163,0.16999999999999998,0.201762
0.16314199395770393,0.0844891,0.18,0.0761332,0.16314199395770393,0.187898,0.18,0.198965
0.17220543806646524,0.0842294,0.19,0.0759199,0.17220543806646524,0.185496,0.19,0.195965
0.18126888217522658,0.0839589,0.2,0.0756978,0.18126888217522658,0.183013,0.2,0.192842
0.1903323262839879,0.0836756,0.21000000000000002,0.0754653,0.1903323262839879,0.180442,0.21000000000000002,0.18958
0.19939577039274925,0.0833733,0.21999999999999997,0.0752171,0.19939577039274925,0.177746,0.21999999999999997,0.186123
0.20845921450151056,0.0830593,0.22999999999999998,0.0749592,0.20845921450151056,0.174975,0.22999999999999998,0.182543
0.2175226586102719,0.0827338,0.24,0.0746916,0.2175226586102719,0.172134,0.24,0.17885
0.22658610271903323,0.0823889,0.25,0.0744076,0.22658610271903323,0.169186,0.25,0.174984
0.23564954682779457,0.0820317,0.26,0.0741131,0.23564954682779457,0.166173,0.26,0.171006
0.2447129909365559,0.0816637,0.27,0.0738092,0.2447129909365559,0.163106,0.27,0.166936
0.2537764350453172,0.0812762,0.27999999999999997,0.0734884,0.2537764350453172,0.159955,0.27999999999999997,0.162732
0.2628398791540785,0.0808756,0.29,0.0731561,0.2628398791540785,0.15675,0.29,0.158435
0.2719033232628399,0.0804646,0.3,0.0728146,0.2719033232628399,0.153506,0.3,0.154068
0.2809667673716012,0.0800345,0.31,0.0724562,0.2809667673716012,0.150204,0.31,0.149616
0.2900302114803625,0.0795904,0.31999999999999995,0.0720852,0.2900302114803625,0.146861,0.31999999999999995,0.145101
0.2990936555891239,0.0791356,0.33,0.0717046,0.2990936555891239,0.143492,0.33,0.140541
0.3081570996978852,0.0786634,0.33999999999999997,0.071308,0.3081570996978852,0.14009,0.33999999999999997,0.135947
0.31722054380664655,0.0781759,0.35000000000000003,0.0708971,0.31722054380664655,0.136664,0.35000000000000003,0.131329
0.32628398791540786,0.0776773,0.36,0.0704756,0.32628398791540786,0.133224,0.36,0.126696
0.3353474320241692,0.077163,0.36999999999999994,0.0700393,0.3353474320241692,0.129772,0.36999999999999994,0.122071
0.3444108761329305,0.0766321,0.38,0.0695869,0.3444108761329305,0.126312,0.38,0.117467
0.35347432024169184,0.0760895,0.38999999999999996,0.0691229,0.35347432024169184,0.122851,0.38999999999999996,0.11288
0.36253776435045315,0.0755325,0.4,0.0686449,0.36253776435045315,0.119392,0.4,0.108333
0.3716012084592145,0.0749579,0.41,0.0681493,0.3716012084592145,0.115942,0.41,0.103848
0.3806646525679758,0.074371,0.42000000000000004,0.0676412,0.3806646525679758,0.112502,0.42000000000000004,0.099413
0.3897280966767372,0.0737707,0.43,0.0671196,0.3897280966767372,0.109077,0.43,0.0950404
0.3987915407854985,0.0731519,0.43999999999999995,0.066579,0.3987915407854985,0.105674,0.43999999999999995,0.0907644
0.40785498489425986,0.07252,0.45,0.0660249,0.40785498489425986,0.102292,0.45,0.0865649
0.4169184290030211,0.0718755,0.45999999999999996,0.0654576,0.4169184290030211,0.0989333,0.45999999999999996,0.0824454
0.4259818731117824,0.0712118,0.47000000000000003,0.0648698,0.4259818731117824,0.0956096,0.47000000000000003,0.0784457
0.4350453172205438,0.0705342,0.48,0.064267,0.4350453172205438,0.0923163,0.48,0.0745437
0.4441087613293051,0.0698444,0.48999999999999994,0.0636508,0.4441087613293051,0.0890536,0.48999999999999994,0.0707347
0.45317220543806647,0.0691352,0.5,0.063013,0.45317220543806647,0.0858362,0.5,0.0670574
0.4622356495468278,0.0684111,0.51,0.0623584,0.4622356495468278,0.0826584,0.51,0.0634924
0.47129909365558914,0.0676747,0.52,0.0616897,0.47129909365558914,0.0795171,0.52,0.0600293
0.48036253776435045,0.0669192,0.53,0.0609987,0.48036253776435045,0.0764297,0.53,0.0566998
0.4894259818731118,0.0661476,0.54,0.0602888,0.4894259818731118,0.0733909,0.54,0.0534911
0.49848942598187307,0.0653633,0.55,0.0595635,0.49848942598187307,0.0703952,0.55,0.0503898
0.5075528700906344,0.0645608,0.5599999999999999,0.0588162,0.5075528700906344,0.0674588,0.5599999999999999,0.0474158
0.5166163141993958,0.0637408,0.57,0.0580475,0.5166163141993958,0.0645812,0.57,0.0445666
0.525679758308157,0.0629073,0.58,0.0572618,0.525679758308157,0.0617534,0.58,0.0418258
0.5347432024169184,0.0620566,0.59,0.0564544,0.5347432024169184,0.0589884,0.59,0.0392038
0.5438066465256798,0.0611871,0.6,0.0556228,0.5438066465256798,0.056293,0.6,0.0367057
0.5528700906344411,0.0603034,0.61,0.0547727,0.5528700906344411,0.0536539,0.61,0.0343131
0.5619335347432024,0.0594037,0.62,0.053901,0.5619335347432024,0.0510792,0.62,0.0320296
0.5709969788519637,0.0584843,0.63,0.0530024,0.5709969788519637,0.048583,0.63,0.0298658
0.580060422960725,0.0575501,0.6399999999999999,0.0520834,0.580060422960725,0.0461487,0.6399999999999999,0.027802
0.5891238670694864,0.056601,0.65,0.0511429,0.5891238670694864,0.0437793,0.65,0.0258363
0.5981873111782477,0.0556316,0.66,0.0501731,0.5981873111782477,0.0414954,0.66,0.0239848
0.607250755287009,0.0546471,0.6699999999999999,0.0491811,0.607250755287009,0.0392783,0.6699999999999999,0.0222266
0.6163141993957704,0.0536486,0.6799999999999999,0.0481677,0.6163141993957704,0.0371253,0.6799999999999999,0.0205553
0.6253776435045316,0.05263,0.69,0.0471234,0.6253776435045316,0.035062,0.69,0.0189919
0.6344410876132931,0.0515962,0.7000000000000001,0.0460552,0.6344410876132931,0.033069,0.7000000000000001,0.0175149
0.6435045317220544,0.0505491,0.71,0.0449659,0.6435045317220544,0.0311389,0.71,0.0161136
0.6525679758308157,0.0494831,0.72,0.0438457,0.6525679758308157,0.0292986,0.72,0.0148124
0.661631419939577,0.048402,0.73,0.0427007,0.661631419939577,0.027531,0.73,0.0135911
0.6706948640483384,0.0473087,0.7399999999999999,0.041535,0.6706948640483384,0.0258252,0.7399999999999999,0.0124351
0.6797583081570997,0.0461985,0.75,0.0403406,0.6797583081570997,0.0242046,0.75,0.0113682
0.688821752265861,0.045074,0.76,0.0391216,0.688821752265861,0.0226581,0.76,0.0103753
0.6978851963746223,0.0439383,0.77,0.0378832,0.6978851963746223,0.0211725,0.77,0.00943953
0.7069486404833837,0.042789,0.7799999999999999,0.0366209,0.7069486404833837,0.0197631,0.7799999999999999,0.00857741
0.716012084592145,0.0416268,0.79,0.0353361,0.716012084592145,0.0184283,0.79,0.00778466
0.7250755287009063,0.0404553,0.8,0.0340348,0.7250755287009063,0.0171523,0.8,0.00704127
0.7341389728096677,0.0392738,0.8099999999999999,0.0327163,0.7341389728096677,0.0159433,0.8099999999999999,0.00635661
0.743202416918429,0.0380823,0.82,0.0313808,0.743202416918429,0.0148068,0.82,0.00573577
0.7522658610271904,0.0368841,0.83,0.0300343,0.7522658610271904,0.0137259,0.83,0.00515711
0.7613293051359517,0.0356801,0.8400000000000001,0.0286791,0.7613293051359517,0.012703,0.8400000000000001,0.00462363
0.7703927492447129,0.0344704,0.85,0.0273164,0.7703927492447129,0.0117489,0.85,0.00414723
0.7794561933534744,0.0332577,0.86,0.0259512,0.7794561933534744,0.0108464,0.86,0.00370655
0.7885196374622356,0.0320438,0.87,0.0245873,0.7885196374622356,0.00999351,0.87,0.00329955
0.797583081570997,0.0308301,0.8799999999999999,0.0232295,0.797583081570997,0.009204,0.8799999999999999,0.0029416
0.8066465256797583,0.0296184,0.89,0.0218807,0.8066465256797583,0.00846168,0.89,0.00261363
0.8157099697885197,0.0284103,0.9,0.0205442,0.8157099697885197,0.00776138,0.9,0.00231027
0.824773413897281,0.0272098,0.91,0.0192303,0.824773413897281,0.00711699,0.91,0.00204697
0.8338368580060422,0.0260173,0.9199999999999999,0.0179389,0.8338368580060422,0.00651489,0.9199999999999999,0.00180851
0.8429003021148036,0.0248338,0.93,0.0166713,0.8429003021148036,0.00594808,0.93,0.00158806
0.8519637462235649,0.0236656,0.9400000000000001,0.0154427,0.8519637462235649,0.0054292,0.9400000000000001,0.00139829
0.8610271903323263,0.0225123,0.95,0.0142509,0.8610271903323263,0.00494796,0.95,0.00122888
0.8700906344410876,0.0213738,0.96,0.0130942,0.8700906344410876,0.00449676,0.96,0.00107312
0.879154078549849,0.0202576,0.97,0.0119887,0.879154078549849,0.0040844,0.97,0.000938687
0.8882175226586102,0.0191639,0.9799999999999999,0.0109337,0.8882175226586102,0.0037056,0.9799999999999999,0.000820935
0.8972809667673717,0.0180909,0.99,0.00992341,0.8972809667673717,0.00335241,0.99,0.000713655
0.9063444108761329,0.0170455,1.0,0.00897041,0.9063444108761329,0.00302941,1.0,0.000620203
0.9154078549848942,0.0160303,1.01,0.00807837,0.9154078549848942,0.00273593,1.01,0.000539972
0.9244712990936556,0.0150413,1.02,0.00723693,0.9244712990936556,0.00246395,1.02,0.000467589
0.9335347432024168,0.0140836,1.03,0.00645318,0.9335347432024168,0.00221501,1.03,0.000403955
0.9425981873111783,0.0131627,1.04,0.00573508,0.9425981873111783,0.00199126,1.04,0.000350214
0.9516616314199395,0.0122725,1.0499999999999998,0.00506894,0.9516616314199395,0.00178527,1.0499999999999998,0.000302231
0.9607250755287009,0.0114155,1.06,0.00445596,0.9607250755287009,0.00159658,1.06,0.000259733
0.9697885196374622,0.0106,1.07,0.00390672,0.9697885196374622,0.00142872,1.07,0.000224261
0.9788519637462236,0.00981834,1.08,0.00340635,0.9788519637462236,0.00127529,1.08,0.000192931
0.9879154078549849,0.00907008,1.0899999999999999,0.00295136,0.9879154078549849,0.0011347,1.0899999999999999,0.000165057
0.9969788519637461,0.00836562,1.1,0.00255251,0.9969788519637461,0.00101074,1.1,0.000141951
1.0060422960725075,0.00769643,1.11,0.00219608,1.0060422960725075,0.000898341,1.11,0.000121772
1.0151057401812689,0.00705963,1.1199999999999999,0.00187588,1.0151057401812689,0.000795399,1.1199999999999999,0.000103802
1.0241691842900302,0.00646619,1.13,0.00160071,1.0241691842900302,0.000705287,1.13,8.89311e-05
1.0332326283987916,0.00590801,1.14,0.00135972,1.0332326283987916,0.000624326,1.14,7.60913e-05
1.042296072507553,0.00538035,1.1500000000000001,0.00114604,1.042296072507553,0.000550352,1.1500000000000001,6.46928e-05
1.051359516616314,0.00489301,1.16,0.000965254,1.051359516616314,0.000485859,1.16,5.52216e-05
1.0604229607250755,0.00443973,1.17,0.000810241,1.0604229607250755,0.000428547,1.17,4.71405e-05
1.0694864048338368,0.00401485,1.18,0.000674939,1.0694864048338368,0.000376508,1.18,4.00265e-05
1.0785498489425982,0.00362426,1.19,0.000561267,1.0785498489425982,0.000330914,1.19,3.4044e-05
1.0876132930513596,0.00326536,1.2,0.000466076,1.0876132930513596,0.000290884,1.2,2.9008e-05
1.0966767371601207,0.00293185,1.21,0.000384301,1.0966767371601207,0.000254754,1.21,2.46108e-05
1.1057401812688823,0.00262639,1.22,0.000315864,1.1057401812688823,0.00022292,1.22,2.08714e-05
1.1148036253776434,0.00234928,1.23,0.000259811,1.1148036253776434,0.00019531,1.23,1.77537e-05
1.1238670694864048,0.00209409,1.24,0.000212383,1.1238670694864048,0.000170551,1.24,1.5051e-05
1.1329305135951662,0.00186121,1.25,0.000172795,1.1329305135951662,0.000148627,1.25,1.2734e-05
1.1419939577039273,0.00165256,1.26,0.000140978,1.1419939577039273,0.000129812,1.26,1.08138e-05
1.151057401812689,0.00146225,1.27,0.000114436,1.151057401812689,0.000113056,1.27,9.16118e-06
1.16012084592145,0.00128923,1.2799999999999998,9.23196e-05,1.16012084592145,9.81574e-05,1.2799999999999998,7.73833e-06
1.1691842900302114,0.00113605,1.2899999999999998,7.48072e-05,1.1691842900302114,8.54772e-05,1.2899999999999998,6.56285e-06
1.1782477341389728,0.000997754,1.3,6.03861e-05,1.1782477341389728,7.42659e-05,1.3,5.55848e-06
1.1873111782477341,0.00087256,1.31,4.83902e-05,1.1873111782477341,6.42703e-05,1.31,4.69285e-06
1.1963746223564955,0.000762926,1.32,3.89851e-05,1.1963746223564955,5.581e-05,1.32,3.97762e-06
1.2054380664652569,0.00066502,1.33,3.1333e-05,1.2054380664652569,4.83868e-05,1.33,3.36924e-06
1.214501510574018,0.000576864,1.3399999999999999,2.49838e-05,1.214501510574018,4.17637e-05,1.3399999999999999,2.84425e-06
1.2235649546827794,0.000500373,1.3499999999999999,2.00273e-05,1.2235649546827794,3.61687e-05,1.3499999999999999,2.4079e-06
1.2326283987915407,0.000432873,1.3599999999999999,1.60418e-05,1.2326283987915407,3.12996e-05,1.3599999999999999,2.03724e-06
1.241691842900302,0.000372527,1.3699999999999999,1.27491e-05,1.241691842900302,2.69643e-05,1.3699999999999999,1.71705e-06
1.2507552870090632,0.000320479,1.38,1.01728e-05,1.2507552870090632,2.3289e-05,1.38,1.44915e-06
1.2598187311178248,0.000275166,1.3900000000000001,8.12606e-06,1.2598187311178248,2.01201e-05,1.3900000000000001,1.22282e-06
1.2688821752265862,0.000235055,1.4000000000000001,6.4476e-06,1.2688821752265862,1.73149e-05,1.4000000000000001,1.02826e-06
1.2779456193353476,0.000200494,1.41,5.12067e-06,1.2779456193353476,1.49136e-05,1.41,8.64874e-07
1.2870090634441087,0.000170881,1.42,4.08131e-06,1.2870090634441087,1.28667e-05,1.42,7.28395e-07
1.29607250755287,0.000144942,1.43,3.23502e-06,1.29607250755287,1.10655e-05,1.43,6.1165e-07
1.3051359516616314,0.000122619,1.44,2.55972e-06,1.3051359516616314,9.51087e-06,1.44,5.13057e-07
1.3141993957703926,0.000103793,1.45,2.03676e-06,1.3141993957703926,8.19791e-06,1.45,4.31238e-07
1.323262839879154,8.74843e-05,1.46,1.61376e-06,1.323262839879154,7.0495e-06,1.46,3.61323e-07
1.3323262839879155,7.34652e-05,1.4700000000000002,1.27373e-06,1.3323262839879155,6.05136e-06,1.4700000000000002,3.01837e-07


==> anc/IV_B/Correlation_coeffs_Glauber_b0_final_state_Fig20.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
1.0,0.0,0.40337152078305394,0.3207047869878987
2.0,0.0,-0.0003969313394355497,0.015679487192523916
3.0,0.0,0.0008325953865363404,-0.020073005385617612
4.0,0.0,0.001642887322455503,0.015196441160268661
5.0,0.0,-0.0015782022316938706,-0.006840350303896499
6.0,0.0,0.0037969934880918857,0.005412668794310727
7.0,0.0,-0.0025377271473537096,-0.02941340224898198
8.0,0.0,0.00351136585168023,-0.003733900944478508
9.0,0.0,-0.0035946948093252013,0.0007310017142292322
10.0,0.0,0.0025212914532107295,0.010473580100443173
11.0,0.0,-0.0031095576300149185,-0.018954477835143767
0.0,1.0,0.40337152078305394,0.3207047869878987
1.0,1.0,1.0,1.0
2.0,1.0,-0.0009960633864606288,-0.0018575562681521836
3.0,1.0,0.0007500716708551176,-0.017860202882159115
4.0,1.0,0.0004320128503513954,0.023261760594381564
5.0,1.0,-0.00010221097392925997,-0.02010140768241078
6.0,1.0,0.0006920256344277941,0.006887216372077202
7.0,1.0,0.001029779464004599,0.0026009687696508517
8.0,1.0,0.0013263076375858987,-0.0209500872857097
9.0,1.0,-0.0012919651347947142,-0.019353625970038396
10.0,1.0,0.0013962582054655613,0.0009160434386351173
11.0,1.0,-0.0008593621322114537,-0.004583075126486957
0.0,2.0,-0.0003969313394355497,0.015679487192523916
1.0,2.0,-0.0009960633864606288,-0.0018575562681521836
2.0,2.0,1.0,1.0
3.0,2.0,-8.677697028524286e-05,-0.016734037697634648
4.0,2.0,0.004241523710895534,0.01720011592213907
5.0,2.0,-0.0009674090654270159,0.0002744871436286607
6.0,2.0,0.004263774863619852,0.006353794285997672
7.0,2.0,-0.0018847935541102532,0.011399663239990428
8.0,2.0,0.003212855125401612,-0.013180826896099273
9.0,2.0,-0.0027331561430103397,-0.004219923031093837
10.0,2.0,0.0003153998592241883,-0.012724766451670562
11.0,2.0,-0.0023802154654254297,0.009841821881147503
0.0,3.0,0.0008325953865363404,-0.020073005385617612
1.0,3.0,0.0007500716708551176,-0.017860202882159115
2.0,3.0,-8.677697028524286e-05,-0.016734037697634648
3.0,3.0,1.0,1.0
4.0,3.0,0.00046083113712065205,-0.011366347022297312
5.0,3.0,0.00028069269404111486,0.00114837970653904
6.0,3.0,0.0010005550550172665,-0.002097057550625183
7.0,3.0,-0.00020548696649047107,-0.0037390139502478346
8.0,3.0,-0.00029804978149001245,-0.005727595890563042
9.0,3.0,0.0006918689644708287,0.0011985943357915969
10.0,3.0,-0.0005979926757081709,-0.017469879409521383
11.0,3.0,-0.0010923340366921165,0.029805359266729597
0.0,4.0,0.001642887322455503,0.015196441160268661
1.0,4.0,0.0004320128503513954,0.023261760594381564
2.0,4.0,0.004241523710895534,0.01720011592213907
3.0,4.0,0.00046083113712065205,-0.011366347022297312
4.0,4.0,1.0,1.0
5.0,4.0,-0.0008621633747157952,0.011811651514381485
6.0,4.0,0.004106815979240938,0.012418504047953385
7.0,4.0,-0.0008267157697158514,0.0019534378684798515
8.0,4.0,0.005177626157762059,-0.0014410462085873226
9.0,4.0,-0.002023203343974618,-0.018935863818767867
10.0,4.0,0.005149891856931555,-0.005171730821456052
11.0,4.0,-0.0033013835999912136,0.015628743420048618
0.0,5.0,-0.0015782022316938706,-0.006840350303896499
1.0,5.0,-0.00010221097392925997,-0.02010140768241078
2.0,5.0,-0.0009674090654270159,0.0002744871436286607
3.0,5.0,0.00028069269404111486,0.00114837970653904
4.0,5.0,-0.0008621633747157952,0.011811651514381485
5.0,5.0,0.9999999999999999,1.0
6.0,5.0,-0.0011041257702745172,-0.003947609315221959
7.0,5.0,0.0002828428749095028,-0.00010625908997519593
8.0,5.0,-0.00038992225383324767,0.013524640587371541
9.0,5.0,9.884552938311932e-06,-0.017249351540452453
10.0,5.0,-0.0019029379041967315,0.0028804573959150676
11.0,5.0,0.0009514400981963057,0.010888918746944568
0.0,6.0,0.0037969934880918857,0.005412668794310727
1.0,6.0,0.0006920256344277941,0.006887216372077202
2.0,6.0,0.004263774863619852,0.006353794285997672
3.0,6.0,0.0010005550550172665,-0.002097057550625183
4.0,6.0,0.004106815979240938,0.012418504047953385
5.0,6.0,-0.0011041257702745172,-0.003947609315221959
6.0,6.0,1.0,1.0
7.0,6.0,-0.002233626628579313,-0.0007801181345812757
8.0,6.0,0.0069662662938218545,-0.008518450159871451
9.0,6.0,-0.002696316701483556,0.006078247563068011
10.0,6.0,0.00997397781198247,0.014190039751847404
11.0,6.0,-0.0036155588991360534,-0.023766194067646445
0.0,7.0,-0.0025377271473537096,-0.02941340224898198
1.0,7.0,0.001029779464004599,0.0026009687696508517
2.0,7.0,-0.0018847935541102532,0.011399663239990428
3.0,7.0,-0.00020548696649047107,-0.0037390139502478346
4.0,7.0,-0.0008267157697158514,0.0019534378684798515
5.0,7.0,0.0002828428749095028,-0.00010625908997519593
6.0,7.0,-0.002233626628579313,-0.0007801181345812757
7.0,7.0,1.0,0.9999999999999999
8.0,7.0,-0.0011567326134076653,-0.0025285725339547647
9.0,7.0,0.0018926035911647574,0.006013722175805068
10.0,7.0,-0.00520279667408806,-0.004930856735683936
11.0,7.0,0.0019084438421503543,0.009710140838594103
0.0,8.0,0.00351136585168023,-0.003733900944478508
1.0,8.0,0.0013263076375858987,-0.0209500872857097
2.0,8.0,0.003212855125401612,-0.013180826896099273
3.0,8.0,-0.00029804978149001245,-0.005727595890563042
4.0,8.0,0.005177626157762059,-0.0014410462085873226
5.0,8.0,-0.00038992225383324767,0.013524640587371541
6.0,8.0,0.0069662662938218545,-0.008518450159871451
7.0,8.0,-0.0011567326134076653,-0.0025285725339547647
8.0,8.0,0.9999999999999999,1.0
9.0,8.0,-0.002373452350732885,0.002985894052305376
10.0,8.0,0.008853934519938392,0.00926900925690336
11.0,8.0,-0.006123249196332819,-0.011818868415447114
0.0,9.0,-0.0035946948093252013,0.0007310017142292322
1.0,9.0,-0.0012919651347947142,-0.019353625970038396
2.0,9.0,-0.0027331561430103397,-0.004219923031093837
3.0,9.0,0.0006918689644708287,0.0011985943357915969
4.0,9.0,-0.002023203343974618,-0.018935863818767867
5.0,9.0,9.884552938311932e-06,-0.017249351540452453
6.0,9.0,-0.002696316701483556,0.006078247563068011
7.0,9.0,0.0018926035911647574,0.006013722175805068
8.0,9.0,-0.002373452350732885,0.002985894052305376
9.0,9.0,1.0,1.0
10.0,9.0,-0.007193680293695534,0.010435655611997852
11.0,9.0,0.0011771599291512842,0.007715858440369507
0.0,10.0,0.0025212914532107295,0.010473580100443173
1.0,10.0,0.0013962582054655613,0.0009160434386351173
2.0,10.0,0.0003153998592241883,-0.012724766451670562
3.0,10.0,-0.0005979926757081709,-0.017469879409521383
4.0,10.0,0.005149891856931555,-0.005171730821456052
5.0,10.0,-0.0019029379041967315,0.0028804573959150676
6.0,10.0,0.00997397781198247,0.014190039751847404
7.0,10.0,-0.00520279667408806,-0.004930856735683936
8.0,10.0,0.008853934519938392,0.00926900925690336
9.0,10.0,-0.007193680293695534,0.010435655611997852
10.0,10.0,1.0,1.0
11.0,10.0,-0.005690029099207909,-0.006959138159411127
0.0,11.0,-0.0031095576300149185,-0.018954477835143767
1.0,11.0,-0.0008593621322114537,-0.004583075126486957
2.0,11.0,-0.0023802154654254297,0.009841821881147503
3.0,11.0,-0.0010923340366921165,0.029805359266729597
4.0,11.0,-0.0033013835999912136,0.015628743420048618
5.0,11.0,0.0009514400981963057,0.010888918746944568
6.0,11.0,-0.0036155588991360534,-0.023766194067646445
7.0,11.0,0.0019084438421503543,0.009710140838594103
8.0,11.0,-0.006123249196332819,-0.011818868415447114
9.0,11.0,0.0011771599291512842,0.007715858440369507
10.0,11.0,-0.005690029099207909,-0.006959138159411127
11.0,11.0,1.0,1.0


==> anc/IV_B/Correlation_coeffs_Glauber_b0_initial_state_Fig20.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
0.0,1.0,-0.757276,-0.744682
0.0,2.0,0.000612321,0.00362978
0.0,3.0,-0.000878498,0.0238257
0.0,4.0,1.25992e-05,0.0227955
0.0,5.0,-0.000467335,-0.0163016
0.0,6.0,6.90111e-05,0.00108847
0.0,7.0,0.000443051,-0.00715709
0.0,8.0,0.000504484,-0.016295
0.0,9.0,-0.000768729,-0.0145059
0.0,10.0,0.000864778,-0.00288882
0.0,11.0,-0.00107321,-0.004638
1.0,0.0,-0.757276,-0.744682
1.0,1.0,1.0,1.0
1.0,2.0,-0.000567557,-0.00483734
1.0,3.0,0.00067368,-0.0115376
1.0,4.0,-0.000832433,-0.0193109
1.0,5.0,0.000394798,0.0203444
1.0,6.0,-0.000333313,-0.0039713
1.0,7.0,-0.00158649,-0.0077874
1.0,8.0,-0.00028078,0.0187808
1.0,9.0,0.000734009,0.0237294
1.0,10.0,-0.0011641,0.00505172
1.0,11.0,0.000230233,0.00303404
2.0,0.0,0.000612321,0.00362978
2.0,1.0,-0.000567557,-0.00483734
2.0,2.0,1.0,1.0
2.0,3.0,0.000298605,-0.0144534
2.0,4.0,-0.00135123,-0.0111243
2.0,5.0,0.000142721,0.000323633
2.0,6.0,-1.28904e-05,-0.00355753
2.0,7.0,-0.000412819,-0.0138237
2.0,8.0,0.000939737,0.0217898
2.0,9.0,-0.000190834,-0.00442735
2.0,10.0,0.000194746,0.0299266
2.0,11.0,0.00030094,-0.000552413
3.0,0.0,-0.000878498,0.0238257
3.0,1.0,0.00067368,-0.0115376
3.0,2.0,0.000298605,-0.0144534
3.0,3.0,1.0,1.0
3.0,4.0,-0.000708527,0.00980003
3.0,5.0,-0.00044364,6.17654e-06
3.0,6.0,-0.00115764,-8.73468e-05
3.0,7.0,4.63891e-06,-0.00443593
3.0,8.0,-0.000238973,-0.00038228
3.0,9.0,-0.000662199,0.00252136
3.0,10.0,0.00100277,0.0189643
3.0,11.0,-0.000453955,-0.0210126
4.0,0.0,1.25992e-05,0.0227955
4.0,1.0,-0.000832433,-0.0193109
4.0,2.0,-0.00135123,-0.0111243
4.0,3.0,-0.000708527,0.00980003
4.0,4.0,1.0,1.0
4.0,5.0,-0.000351672,0.0111321
4.0,6.0,0.00014128,0.00554564
4.0,7.0,0.000700399,0.00513396
4.0,8.0,0.000655791,-0.00747829
4.0,9.0,-0.000172126,-0.00528887
4.0,10.0,-0.0012884,-0.0147876
4.0,11.0,-0.000561495,0.0220183
5.0,0.0,-0.000467335,-0.0163016
5.0,1.0,0.000394798,0.0203444
5.0,2.0,0.000142721,0.000323633
5.0,3.0,-0.00044364,6.17654e-06
5.0,4.0,-0.000351672,0.0111321
5.0,5.0,1.0,1.0
5.0,6.0,-8.75816e-05,-0.00486888
5.0,7.0,-7.77178e-06,-0.00257433
5.0,8.0,0.000693135,0.0164753
5.0,9.0,-0.000659749,-0.00801526
5.0,10.0,-5.5915e-05,0.000526075
5.0,11.0,-0.000290449,0.00721857
6.0,0.0,6.90111e-05,0.00108847
6.0,1.0,-0.000333313,-0.0039713
6.0,2.0,-1.28904e-05,-0.00355753
6.0,3.0,-0.00115764,-8.73468e-05
6.0,4.0,0.00014128,0.00554564
6.0,5.0,-8.75816e-05,-0.00486888
6.0,6.0,1.0,1.0
6.0,7.0,-0.000637669,0.00630226
6.0,8.0,0.000310585,-0.0194249
6.0,9.0,0.000115185,0.00534152
6.0,10.0,0.00050547,0.00023354
6.0,11.0,-0.000322064,-0.0166799
7.0,0.0,0.000443051,-0.00715709
7.0,1.0,-0.00158649,-0.0077874
7.0,2.0,-0.000412819,-0.0138237
7.0,3.0,4.63891e-06,-0.00443593
7.0,4.0,0.000700399,0.00513396
7.0,5.0,-7.77178e-06,-0.00257433
7.0,6.0,-0.000637669,0.00630226
7.0,7.0,1.0,1.0
7.0,8.0,0.00113444,-0.00220061
7.0,9.0,0.00141133,0.00793126
7.0,10.0,-0.000137064,0.00100171
7.0,11.0,-0.000225961,0.0131121
8.0,0.0,0.000504484,-0.016295
8.0,1.0,-0.00028078,0.0187808
8.0,2.0,0.000939737,0.0217898
8.0,3.0,-0.000238973,-0.00038228
8.0,4.0,0.000655791,-0.00747829
8.0,5.0,0.000693135,0.0164753
8.0,6.0,0.000310585,-0.0194249
8.0,7.0,0.00113444,-0.00220061
8.0,8.0,1.0,1.0
8.0,9.0,0.000874576,0.00428819
8.0,10.0,-0.0015579,0.00781662
8.0,11.0,-0.00188765,-0.0029856
9.0,0.0,-0.000768729,-0.0145059
9.0,1.0,0.000734009,0.0237294
9.0,2.0,-0.000190834,-0.00442735
9.0,3.0,-0.000662199,0.00252136
9.0,4.0,-0.000172126,-0.00528887
9.0,5.0,-0.000659749,-0.00801526
9.0,6.0,0.000115185,0.00534152
9.0,7.0,0.00141133,0.00793126
9.0,8.0,0.000874576,0.00428819
9.0,9.0,1.0,1.0
9.0,10.0,-0.000815935,0.0106865
9.0,11.0,-0.000772086,0.00724997
10.0,0.0,0.000864778,-0.00288882
10.0,1.0,-0.0011641,0.00505172
10.0,2.0,0.000194746,0.0299266
10.0,3.0,0.00100277,0.0189643
10.0,4.0,-0.0012884,-0.0147876
10.0,5.0,-5.5915e-05,0.000526075
10.0,6.0,0.00050547,0.00023354
10.0,7.0,-0.000137064,0.00100171
10.0,8.0,-0.0015579,0.00781662
10.0,9.0,-0.000815935,0.0106865
10.0,10.0,1.0,1.0
10.0,11.0,0.000272913,0.0112683
11.0,0.0,-0.00107321,-0.004638
11.0,1.0,0.000230233,0.00303404
11.0,2.0,0.00030094,-0.000552413
11.0,3.0,-0.000453955,-0.0210126
11.0,4.0,-0.000561495,0.0220183
11.0,5.0,-0.000290449,0.00721857
11.0,6.0,-0.000322064,-0.0166799
11.0,7.0,-0.000225961,0.0131121
11.0,8.0,-0.00188765,-0.0029856
11.0,9.0,-0.000772086,0.00724997
11.0,10.0,0.000272913,0.0112683
11.0,11.0,1.0,1.0


==> anc/IV_B/Correlation_coeffs_Glauber_b9_final_state_Fig21.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
1.0,0.0,-0.31844955390598745,-0.2634965557914105
2.0,0.0,-0.0015168552722809854,0.005741921460040276
3.0,0.0,0.0005543320734356609,0.020506783729298147
4.0,0.0,-0.4206914060350543,-0.393777399976616
5.0,0.0,-6.226526467954944e-05,0.017105868609932406
6.0,0.0,-0.0003109168005148149,0.010918487316465757
7.0,0.0,-0.0006775162203185633,0.008536365215397256
8.0,0.0,-0.1317890473185488,-0.13322444922484097
9.0,0.0,0.0013585670611218274,0.008952447356411018
10.0,0.0,-0.003930315050253995,0.012625555116673844
11.0,0.0,0.0002466442417896715,0.018511318273372972
0.0,1.0,-0.31844955390598745,-0.2634965557914105
1.0,1.0,0.9999999999999999,1.0
2.0,1.0,0.0006971484543158173,0.00204852190554099
3.0,1.0,-0.0016532237399357675,-0.004137831917478149
4.0,1.0,0.23729757583389405,0.1654126866832242
5.0,1.0,0.00017884716494113575,0.004909909236447665
6.0,1.0,0.0020344822124201533,-0.0005961718182937183
7.0,1.0,-0.0005273891675526223,-0.025800176199517116
8.0,1.0,0.07691845781462363,0.05007765168444119
9.0,1.0,0.00018463721293336365,0.00952769843901535
10.0,1.0,0.005422147915600951,0.0027902328878879144
11.0,1.0,-0.002070052757365092,-0.014762776732901045
0.0,2.0,-0.0015168552722809854,0.005741921460040276
1.0,2.0,0.0006971484543158173,0.00204852190554099
2.0,2.0,1.0,1.0
3.0,2.0,0.00038886950803650053,0.022691187323615716
4.0,2.0,0.00418487915297287,-0.009052841552817745
5.0,2.0,-0.002084596610074376,0.0035094278839543896
6.0,2.0,-0.11619670777383176,0.048581460679035966
7.0,2.0,-0.0031666265563261636,-0.001828526733974115
8.0,2.0,0.0029106311759699677,0.0024614652886865017
9.0,2.0,-0.001198111418533313,0.004414989454004013
10.0,2.0,-0.044041918489372396,0.026158289074713632
11.0,2.0,-0.003813795672784939,0.002727494209148722
0.0,3.0,0.0005543320734356609,0.020506783729298147
1.0,3.0,-0.0016532237399357675,-0.004137831917478149
2.0,3.0,0.00038886950803650053,0.022691187323615716
3.0,3.0,0.9999999999999999,1.0
4.0,3.0,-0.000685781767683241,-0.024613657077823668
5.0,3.0,-0.00015862348400090363,0.011378096970287379
6.0,3.0,-0.0006197480525982577,0.00028812691252158194
7.0,3.0,-0.13828109118386767,0.02505241339522769
8.0,3.0,0.0002390103817121218,-0.004059809101714871
9.0,3.0,-0.00042988655232795294,0.004315197877402876
10.0,3.0,0.0008098788337108059,0.01354246869667487
11.0,3.0,-0.03945774754796669,0.018079809781795582
0.0,4.0,-0.4206914060350543,-0.393777399976616
1.0,4.0,0.23729757583389405,0.1654126866832242
2.0,4.0,0.00418487915297287,-0.009052841552817745
3.0,4.0,-0.000685781767683241,-0.024613657077823668
4.0,4.0,1.0,0.9999999999999999
5.0,4.0,-0.0020286114291299465,-0.008055176243693351
6.0,4.0,0.007261269517981101,0.00814333232631682
7.0,4.0,-0.0010460321156511316,-0.02074242553658865
8.0,4.0,0.6019033469711332,0.6312644193316015
9.0,4.0,-0.0028441602596743828,-0.012498944635316119
10.0,4.0,0.014406099328735027,0.012509079164328571
11.0,4.0,-0.004677477018544046,-0.01648466587834983
0.0,5.0,-6.226526467954944e-05,0.017105868609932406
1.0,5.0,0.00017884716494113575,0.004909909236447665
2.0,5.0,-0.002084596610074376,0.0035094278839543896
3.0,5.0,-0.00015862348400090363,0.011378096970287379
4.0,5.0,-0.0020286114291299465,-0.008055176243693351
5.0,5.0,0.9999999999999999,1.0
6.0,5.0,-0.0024437553962277083,0.008009314284253942
7.0,5.0,0.0012167952670664012,-0.003727811861550036
8.0,5.0,-0.003464240340343991,-0.01201165720436027
9.0,5.0,0.5943203805162203,0.6103608810751314
10.0,5.0,-0.006450925731830436,0.0035687925413827007
11.0,5.0,0.0018557717538349961,0.002599918055242494
0.0,6.0,-0.0003109168005148149,0.010918487316465757
1.0,6.0,0.0020344822124201533,-0.0005961718182937183
2.0,6.0,-0.11619670777383176,0.048581460679035966
3.0,6.0,-0.0006197480525982577,0.00028812691252158194
4.0,6.0,0.007261269517981101,0.00814333232631682
5.0,6.0,-0.0024437553962277083,0.008009314284253942
6.0,6.0,1.0,1.0
7.0,6.0,-0.0024224780528816626,-0.0006905090476587368
8.0,6.0,0.010036245857192781,0.01950677790341873
9.0,6.0,-0.0013144697140605492,0.008622115788636017
10.0,6.0,0.7336238458935379,0.7243526354928805
11.0,6.0,-0.005497139861002245,-0.018430954539585875
0.0,7.0,-0.0006775162203185633,0.008536365215397256
1.0,7.0,-0.0005273891675526223,-0.025800176199517116
2.0,7.0,-0.0031666265563261636,-0.001828526733974115
3.0,7.0,-0.13828109118386767,0.02505241339522769
4.0,7.0,-0.0010460321156511316,-0.02074242553658865
5.0,7.0,0.0012167952670664012,-0.003727811861550036
6.0,7.0,-0.0024224780528816626,-0.0006905090476587368
7.0,7.0,1.0,1.0
8.0,7.0,-0.003038830849269154,-0.018975979824585366
9.0,7.0,0.0019587719757666383,0.006470164274536306
10.0,7.0,-0.005104713909321911,-0.010158625248532716
11.0,7.0,0.7328507577127,0.7234130458393152
0.0,8.0,-0.1317890473185488,-0.13322444922484097
1.0,8.0,0.07691845781462363,0.05007765168444119
2.0,8.0,0.0029106311759699677,0.0024614652886865017
3.0,8.0,0.0002390103817121218,-0.004059809101714871
4.0,8.0,0.6019033469711332,0.6312644193316015
5.0,8.0,-0.003464240340343991,-0.01201165720436027
6.0,8.0,0.010036245857192781,0.01950677790341873
7.0,8.0,-0.003038830849269154,-0.018975979824585366
8.0,8.0,1.0,1.0
9.0,8.0,-0.0027452947115470788,-0.013096653815247026
10.0,8.0,0.017370742477295253,0.01595430975358329
11.0,8.0,-0.0062028772843473285,-0.00661536612681897
0.0,9.0,0.0013585670611218274,0.008952447356411018
1.0,9.0,0.00018463721293336365,0.00952769843901535
2.0,9.0,-0.001198111418533313,0.004414989454004013
3.0,9.0,-0.00042988655232795294,0.004315197877402876
4.0,9.0,-0.0028441602596743828,-0.012498944635316119
5.0,9.0,0.5943203805162203,0.6103608810751314
6.0,9.0,-0.0013144697140605492,0.008622115788636017
7.0,9.0,0.0019587719757666383,0.006470164274536306
8.0,9.0,-0.0027452947115470788,-0.013096653815247026
9.0,9.0,1.0,0.9999999999999999
10.0,9.0,-0.0033294379493988154,0.008354851451336224
11.0,9.0,0.0022570288615150966,0.010663800765707464
0.0,10.0,-0.003930315050253995,0.012625555116673844
1.0,10.0,0.005422147915600951,0.0027902328878879144
2.0,10.0,-0.044041918489372396,0.026158289074713632
3.0,10.0,0.0008098788337108059,0.01354246869667487
4.0,10.0,0.014406099328735027,0.012509079164328571
5.0,10.0,-0.006450925731830436,0.0035687925413827007
6.0,10.0,0.7336238458935379,0.7243526354928805
7.0,10.0,-0.005104713909321911,-0.010158625248532716
8.0,10.0,0.017370742477295253,0.01595430975358329
9.0,10.0,-0.0033294379493988154,0.008354851451336224
10.0,10.0,1.0,1.0
11.0,10.0,-0.011246830895593418,-0.019551486248546482
0.0,11.0,0.0002466442417896715,0.018511318273372972
1.0,11.0,-0.002070052757365092,-0.014762776732901045
2.0,11.0,-0.003813795672784939,0.002727494209148722
3.0,11.0,-0.03945774754796669,0.018079809781795582
4.0,11.0,-0.004677477018544046,-0.01648466587834983
5.0,11.0,0.0018557717538349961,0.002599918055242494
6.0,11.0,-0.005497139861002245,-0.018430954539585875
7.0,11.0,0.7328507577127,0.7234130458393152
8.0,11.0,-0.0062028772843473285,-0.00661536612681897
9.0,11.0,0.0022570288615150966,0.010663800765707464
10.0,11.0,-0.011246830895593418,-0.019551486248546482
11.0,11.0,1.0,1.0


==> anc/IV_B/Correlation_coeffs_Glauber_b9_initial_state_Fig21.dat <==
observable_a,observable_b,correlation_coeff_modes,correlation_coeff_event_by_event
0.0,0.0,1.0,1.0
0.0,1.0,-0.00858206,-0.0034806
0.0,2.0,0.000337886,-0.0193175
0.0,3.0,0.000481519,-0.00796944
0.0,4.0,-0.310638,-0.330108
0.0,5.0,0.000691461,0.0198102
0.0,6.0,-0.000167819,0.0092609
0.0,7.0,-0.000582755,-0.00212441
0.0,8.0,0.181465,0.189803
0.0,9.0,0.000484845,-0.00345105
0.0,10.0,0.000903,-0.0096717
0.0,11.0,-0.000826118,0.0109167
1.0,0.0,-0.00858206,-0.0034806
1.0,1.0,1.0,1.0
1.0,2.0,0.00139805,0.00507411
1.0,3.0,-0.00103384,-0.0119954
1.0,4.0,-0.102493,-0.0974279
1.0,5.0,-0.000824395,-0.0122161
1.0,6.0,-0.000450343,0.0049098
1.0,7.0,-3.72664e-05,0.0175851
1.0,8.0,0.208052,0.187852
1.0,9.0,-0.00042466,-0.0118992
1.0,10.0,0.00100566,0.020125
1.0,11.0,-0.000992467,-0.0108073
2.0,0.0,0.000337886,-0.0193175
2.0,1.0,0.00139805,0.00507411
2.0,2.0,1.0,1.0
2.0,3.0,2.49361e-06,0.0294518
2.0,4.0,0.000378106,0.0202781
2.0,5.0,0.000711233,-0.0087944
2.0,6.0,-0.249724,-0.310949
2.0,7.0,0.000458735,0.00409913
2.0,8.0,0.000966054,-0.00685155
2.0,9.0,0.00219186,-0.0140349
2.0,10.0,0.0158413,0.102737
2.0,11.0,-0.00025254,-0.000418352
3.0,0.0,0.000481519,-0.00796944
3.0,1.0,-0.00103384,-0.0119954
3.0,2.0,2.49361e-06,0.0294518
3.0,3.0,1.0,1.0
3.0,4.0,0.000822464,0.0140441
3.0,5.0,-3.01596e-05,-0.00458369
3.0,6.0,0.000719984,-0.0103613
3.0,7.0,-0.226206,-0.312256
3.0,8.0,-0.000792991,-0.0194507
3.0,9.0,-0.000930313,0.0059203
3.0,10.0,0.000234178,0.00897443
3.0,11.0,-0.00970685,0.0842085
4.0,0.0,-0.310638,-0.330108
4.0,1.0,-0.102493,-0.0974279
4.0,2.0,0.000378106,0.0202781
4.0,3.0,0.000822464,0.0140441
4.0,4.0,1.0,1.0
4.0,5.0,-0.00055882,-0.00526085
4.0,6.0,0.000794494,0.000928114
4.0,7.0,0.00113498,-0.019764
4.0,8.0,-0.222162,-0.247328
4.0,9.0,-0.000327827,0.0118738
4.0,10.0,-0.000648111,0.0155912
4.0,11.0,0.000448637,0.00433896
5.0,0.0,0.000691461,0.0198102
5.0,1.0,-0.000824395,-0.0122161
5.0,2.0,0.000711233,-0.0087944
5.0,3.0,-3.01596e-05,-0.00458369
5.0,4.0,-0.00055882,-0.00526085
5.0,5.0,1.0,1.0
5.0,6.0,-0.000415654,0.0111972
5.0,7.0,0.000319307,-0.00189973
5.0,8.0,-0.000898681,-0.0101693
5.0,9.0,-0.268283,-0.346645
5.0,10.0,0.000475445,-0.00632542
5.0,11.0,0.000523315,0.00752196
6.0,0.0,-0.000167819,0.0092609
6.0,1.0,-0.000450343,0.0049098
6.0,2.0,-0.249724,-0.310949
6.0,3.0,0.000719984,-0.0103613
6.0,4.0,0.000794494,0.000928114
6.0,5.0,-0.000415654,0.0111972
6.0,6.0,1.0,1.0
6.0,7.0,-0.000379688,0.0102389
6.0,8.0,0.000286757,0.0102145
6.0,9.0,0.00115194,0.00275463
6.0,10.0,-0.299005,-0.37985
6.0,11.0,-0.000938189,0.0258342
7.0,0.0,-0.000582755,-0.00212441
7.0,1.0,-3.72664e-05,0.0175851
7.0,2.0,0.000458735,0.00409913
7.0,3.0,-0.226206,-0.312256
7.0,4.0,0.00113498,-0.019764
7.0,5.0,0.000319307,-0.00189973
7.0,6.0,-0.000379688,0.0102389
7.0,7.0,1.0,1.0
7.0,8.0,-0.00150454,0.00477837
7.0,9.0,-0.00012947,0.00382722
7.0,10.0,-0.00104825,0.0054239
7.0,11.0,-0.307837,-0.407083
8.0,0.0,0.181465,0.189803
8.0,1.0,0.208052,0.187852
8.0,2.0,0.000966054,-0.00685155
8.0,3.0,-0.000792991,-0.0194507
8.0,4.0,-0.222162,-0.247328
8.0,5.0,-0.000898681,-0.0101693
8.0,6.0,0.000286757,0.0102145
8.0,7.0,-0.00150454,0.00477837
8.0,8.0,1.0,1.0
8.0,9.0,-0.000934821,0.0119766
8.0,10.0,-0.000623731,0.000143115
8.0,11.0,0.000949481,-0.00225917
9.0,0.0,0.000484845,-0.00345105
9.0,1.0,-0.00042466,-0.0118992
9.0,2.0,0.00219186,-0.0140349
9.0,3.0,-0.000930313,0.0059203
9.0,4.0,-0.000327827,0.0118738
9.0,5.0,-0.268283,-0.346645
9.0,6.0,0.00115194,0.00275463
9.0,7.0,-0.00012947,0.00382722
9.0,8.0,-0.000934821,0.0119766
9.0,9.0,1.0,1.0
9.0,10.0,-0.00342014,-0.00493445
9.0,11.0,-0.00303219,-0.0202318
10.0,0.0,0.000903,-0.0096717
10.0,1.0,0.00100566,0.020125
10.0,2.0,0.0158413,0.102737
10.0,3.0,0.000234178,0.00897443
10.0,4.0,-0.000648111,0.0155912
10.0,5.0,0.000475445,-0.00632542
10.0,6.0,-0.299005,-0.37985
10.0,7.0,-0.00104825,0.0054239
10.0,8.0,-0.000623731,0.000143115
10.0,9.0,-0.00342014,-0.00493445
10.0,10.0,1.0,1.0
10.0,11.0,-0.00110335,-0.0152151
11.0,0.0,-0.000826118,0.0109167
11.0,1.0,-0.000992467,-0.0108073
11.0,2.0,-0.00025254,-0.000418352
11.0,3.0,-0.00970685,0.0842085
11.0,4.0,0.000448637,0.00433896
11.0,5.0,0.000523315,0.00752196
11.0,6.0,-0.000938189,0.0258342
11.0,7.0,-0.307837,-0.407083
11.0,8.0,0.000949481,-0.00225917
11.0,9.0,-0.00303219,-0.0202318
11.0,10.0,-0.00110335,-0.0152151
11.0,11.0,1.0,1.0


==> anc/IV_B/Correlation_coeffs_event_by_event_Glauber_b0_final_state_Fig17.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1
0.3207047869849924,0.010097361679092979


==> anc/IV_B/Correlation_coeffs_event_by_event_Glauber_b0_initial_state_Fig17.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1
-0.7446818180662953,0.005194359529636352


==> anc/IV_B/Correlation_coeffs_event_by_event_Glauber_b9_final_state_Fig18.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1,correlation_obs0_obs4,correlation_err_obs0_obs4,correlation_obs0_obs8,correlation_err_obs0_obs8,correlation_obs1_obs4,correlation_err_obs1_obs4,correlation_obs1_obs8,correlation_err_obs1_obs8,correlation_obs2_obs6,correlation_err_obs2_obs6,correlation_obs3_obs7,correlation_err_obs3_obs7,correlation_obs4_obs8,correlation_err_obs4_obs8,correlation_obs5_obs9,correlation_err_obs5_obs9,correlation_obs6_obs10,correlation_err_obs6_obs10,correlation_obs7_obs11,correlation_err_obs7_obs11
-0.2634965557922708,0.010730092571006756,-0.39377739997662536,0.00990809899857068,-0.13322444922485582,0.010587005161500384,0.16541268668332584,0.010894226037888451,0.0500776516844301,0.011211843661183303,0.04858146067903586,0.011547404767430665,0.02505241339522778,0.010290273147650443,0.6312644193315994,0.006649680000038556,0.6103608810751305,0.006864554592944677,0.7243526354928804,0.005398110224389249,0.7234130458393144,0.005738098178372108


==> anc/IV_B/Correlation_coeffs_event_by_event_Glauber_b9_initial_state_Fig18.dat <==
correlation_obs0_obs1,correlation_err_obs0_obs1,correlation_obs0_obs4,correlation_err_obs0_obs4,correlation_obs0_obs8,correlation_err_obs0_obs8,correlation_obs1_obs4,correlation_err_obs1_obs4,correlation_obs1_obs8,correlation_err_obs1_obs8,correlation_obs2_obs6,correlation_err_obs2_obs6,correlation_obs3_obs7,correlation_err_obs3_obs7,correlation_obs4_obs8,correlation_err_obs4_obs8,correlation_obs5_obs9,correlation_err_obs5_obs9,correlation_obs6_obs10,correlation_err_obs6_obs10,correlation_obs7_obs11,correlation_err_obs7_obs11
-0.0034806013573743327,0.011024788062794808,-0.3301078495124501,0.01024082045826932,0.18980253914997822,0.010762409196466345,-0.09742790242846042,0.011831818093636622,0.18785241761474533,0.011220899219919417,-0.3109491876435487,0.01393843026092947,-0.31225636402644263,0.010346335649783975,-0.2473284809635582,0.011260337447150298,-0.3466452923867793,0.010796247092031265,-0.3798497817787861,0.011245439676643789,-0.40708298756071015,0.010501757223213132


==> anc/IV_B/Correlation_coeffs_mode_by_mode_Glauber_b0_final_state_Fig17.dat <==
observable,mode,correlation_obs0_obs1
0.0,0.0,0.0
0.0,1.0,0.0867244235799344
0.0,2.0,0.08672452159389223
0.0,3.0,0.08673305378347053
0.0,4.0,0.0867396967654409
0.0,5.0,0.08673998178247432
0.0,6.0,0.08675206385350245
0.0,7.0,0.08687292924103943
0.0,8.0,0.18659319429382354
0.0,9.0,0.18659403379594494
0.0,10.0,0.18660321591145096
0.0,11.0,0.18660320753866078
0.0,12.0,0.1866076490532455
0.0,13.0,0.1866110843153726
0.0,14.0,0.1866120340240739
0.0,15.0,0.1866113781248296
0.0,16.0,0.18661394699606482
0.0,17.0,0.18666649098409452
0.0,18.0,0.18670078559233233
0.0,19.0,0.276257578370569
0.0,20.0,0.27626025844525354
0.0,21.0,0.2762599510450153
0.0,22.0,0.27626247585191316
0.0,23.0,0.27626498511738456
0.0,24.0,0.2762658959794124
0.0,25.0,0.27627898000465945
0.0,26.0,0.27627961215882274
0.0,27.0,0.27627952407326184
0.0,28.0,0.27628355709064983
0.0,29.0,0.2762858433955274
0.0,30.0,0.2762878166602071
0.0,31.0,0.276288141438468
0.0,32.0,0.2762955833560376
0.0,33.0,0.27632888118254534
0.0,34.0,0.3477016025207709
0.0,35.0,0.34770162454712933
0.0,36.0,0.34771013768781733
0.0,37.0,0.34771024385665
0.0,38.0,0.3477111178864118
0.0,39.0,0.3477102995741167
0.0,40.0,0.3477104932701135
0.0,41.0,0.34771075080959385
0.0,42.0,0.3477106944511626
0.0,43.0,0.34771012412481517
0.0,44.0,0.34770992319878846
0.0,45.0,0.34770990098395094
0.0,46.0,0.3477101916224968
0.0,47.0,0.34771251341638143
0.0,48.0,0.34771309240874065
0.0,49.0,0.3477129650651953
0.0,50.0,0.34771603345971436
0.0,51.0,0.3477166694020115
0.0,52.0,0.34772229612671346
0.0,53.0,0.401869744455176
0.0,54.0,0.40197668642987944
0.0,55.0,0.402313974846647
0.0,56.0,0.40231506776399584
0.0,57.0,0.4023143096027459
0.0,58.0,0.40231400602281076
0.0,59.0,0.40231335931050266
0.0,60.0,0.40231598236365573
0.0,61.0,0.40231689416159494
0.0,62.0,0.40231691812394216
0.0,63.0,0.4023164650400043
0.0,64.0,0.4023169817658427
0.0,65.0,0.4023190787934862
0.0,66.0,0.402319115494429
0.0,67.0,0.402319546037971
0.0,68.0,0.4023195889730337
0.0,69.0,0.4023197276800384
0.0,70.0,0.40231987238285943
0.0,71.0,0.40232643972911075
0.0,72.0,0.4023321686421507
0.0,73.0,0.4023375801621787
0.0,74.0,0.4023387490207022
0.0,75.0,0.40234064545472326
0.0,76.0,0.402341319916711
0.0,77.0,0.4023431201598914
0.0,78.0,0.4419920583854386
0.0,79.0,0.44199251020711644
0.0,80.0,0.4419946068910461
0.0,81.0,0.44199785712954315
0.0,82.0,0.4419978039581767
0.0,83.0,0.441998666231261
0.0,84.0,0.4419986627543095
0.0,85.0,0.44199936270472073
0.0,86.0,0.4419993640749828
0.0,87.0,0.4419997192473236
0.0,88.0,0.442000334185713
0.0,89.0,0.4420003760175975
0.0,90.0,0.44200028683171505
0.0,91.0,0.442000493841717
0.0,92.0,0.4420004123873804
0.0,93.0,0.44200059108763906
0.0,94.0,0.4420005006890326
0.0,95.0,0.44200124126305695
0.0,96.0,0.4420021497300041
0.0,97.0,0.44200205345882515
0.0,98.0,0.442002103451213
0.0,99.0,0.44200206877359893
0.0,100.0,0.4420022233271356
0.0,101.0,0.44200620628533077
0.0,102.0,0.44200637684847094
0.0,103.0,0.4420514881795352
0.0,104.0,0.44206326994951023
0.0,105.0,0.4513475096240729
0.0,106.0,0.4654578990570995
0.0,107.0,0.4690779275218934
0.0,108.0,0.4690779420267068
0.0,109.0,0.46907917659314013
0.0,110.0,0.46908108440641816
0.0,111.0,0.4690811902057219
0.0,112.0,0.46908246256407216
0.0,113.0,0.469083701097695
0.0,114.0,0.469083560062364
0.0,115.0,0.4690847157986857
0.0,116.0,0.46908467247884733
0.0,117.0,0.46908466953346023
0.0,118.0,0.4690904608783571
0.0,119.0,0.46909077492444257
0.0,120.0,0.469090653174738
0.0,121.0,0.46909073056610023
0.0,122.0,0.46909028130414376
0.0,123.0,0.46909001971582054
0.0,124.0,0.46909001599140493
0.0,125.0,0.4690909201117474
0.0,126.0,0.46909005641192164
0.0,127.0,0.46908990076869095
0.0,128.0,0.46909014146448647
0.0,129.0,0.4690908112596286
0.0,130.0,0.4690957519047219
0.0,131.0,0.4690963477346677
0.0,132.0,0.4690966119044236
0.0,133.0,0.46911329032341303
0.0,134.0,0.4691141399385687
0.0,135.0,0.4691141694983802
0.0,136.0,0.48013131493176114
0.0,137.0,0.4801856216181635
0.0,138.0,0.4802097676922011
0.0,139.0,0.4802112865943875
0.0,140.0,0.4802112009051653
0.0,141.0,0.4802106181726522
0.0,142.0,0.4802106299752837
0.0,143.0,0.480210620692646
0.0,144.0,0.48021058334855793
0.0,145.0,0.4802108582449561
0.0,146.0,0.4802108446977865
0.0,147.0,0.4802105060154092
0.0,148.0,0.4802105660324002
0.0,149.0,0.4802105451308405
0.0,150.0,0.4802105292441866
0.0,151.0,0.48020927273026687
0.0,152.0,0.48020888214206725
0.0,153.0,0.4802085391686339
0.0,154.0,0.4802085437047414
0.0,155.0,0.48020868726302185
0.0,156.0,0.4802087043827223
0.0,157.0,0.4802085617192788
0.0,158.0,0.4802068974301911
0.0,159.0,0.4802057772263532
0.0,160.0,0.4802057847212793
0.0,161.0,0.4802057731014704
0.0,162.0,0.4802057696770747
0.0,163.0,0.48019830774984223
0.0,164.0,0.4801963956871504
0.0,165.0,0.48019606204458004
0.0,166.0,0.48019555578592915
0.0,167.0,0.4801604513256283
0.0,168.0,0.4801240555822625
0.0,169.0,0.46882683524306373
0.0,170.0,0.4688250126023041
0.0,171.0,0.4688220297065782
0.0,172.0,0.46882188160444527
0.0,173.0,0.46881252780416316
0.0,174.0,0.4688066007220975
0.0,175.0,0.46880655450758796
0.0,176.0,0.4688065578171124
0.0,177.0,0.4688050878264608
0.0,178.0,0.4688050611211907
0.0,179.0,0.468802748099386
0.0,180.0,0.4688022688428633
0.0,181.0,0.46880215236396744
0.0,182.0,0.4688021401821681
0.0,183.0,0.4688022118606554
0.0,184.0,0.46880183854471486
0.0,185.0,0.4688018173118544
0.0,186.0,0.4687972525235477
0.0,187.0,0.4687972524383005
0.0,188.0,0.46879709979696393
0.0,189.0,0.4687964415034324
0.0,190.0,0.4687948008482224
0.0,191.0,0.46879490016649544
0.0,192.0,0.4687948550613937
0.0,193.0,0.4687948065248639
0.0,194.0,0.46879395407812774
0.0,195.0,0.46879396768457604
0.0,196.0,0.46879153057328987
0.0,197.0,0.46879118185443747
0.0,198.0,0.4687900654380402
0.0,199.0,0.4687888832566115
0.0,200.0,0.4687880810255372
0.0,201.0,0.4687880788626333
0.0,202.0,0.46877413421362457
0.0,203.0,0.46876373922030273
0.0,204.0,0.4365643243448896
0.0,205.0,0.4365480244803472
0.0,206.0,0.4364453265066484
0.0,207.0,0.43640188449618783
0.0,208.0,0.4363944336758272
0.0,209.0,0.43639147582562005
0.0,210.0,0.4363755215888779
0.0,211.0,0.4363728771414549
0.0,212.0,0.4363723099573415
0.0,213.0,0.4363722946228694
0.0,214.0,0.4363701711622071
0.0,215.0,0.4363697024668914
0.0,216.0,0.4363695340968207
0.0,217.0,0.43636771480998215
0.0,218.0,0.43636763988754895
0.0,219.0,0.4363673520172969
0.0,220.0,0.43636733262598665
0.0,221.0,0.4363672919546013
0.0,222.0,0.4363672868596012
0.0,223.0,0.43636631105386803
0.0,224.0,0.436365427718243
0.0,225.0,0.43636544676478684
0.0,226.0,0.43636544495230495
0.0,227.0,0.43636549738145297
0.0,228.0,0.43636521008514007
0.0,229.0,0.4363649999408099
0.0,230.0,0.43636498548690134
0.0,231.0,0.4363647972874108
0.0,232.0,0.4363646559178032
0.0,233.0,0.43636422299561417
0.0,234.0,0.4363642285568885
0.0,235.0,0.4363642032733275
0.0,236.0,0.43636424616364244
0.0,237.0,0.43636233245594397
0.0,238.0,0.43634894531670204
0.0,239.0,0.43634733850296165
0.0,240.0,0.436340350937994
0.0,241.0,0.4363372643088146
0.0,242.0,0.4363348988357404
0.0,243.0,0.4363345651771069
0.0,244.0,0.4363345227587352
0.0,245.0,0.4050767429385835
0.0,246.0,0.4034293820235009
0.0,247.0,0.40342522247721035
0.0,248.0,0.4033808445141428
0.0,249.0,0.4033791792782705
0.0,250.0,0.40337738077290275
0.0,251.0,0.40337625387820814
0.0,252.0,0.4033755455563795
0.0,253.0,0.403372655225333
0.0,254.0,0.403372622251546
0.0,255.0,0.40337153395213204


==> anc/IV_B/Correlation_coeffs_mode_by_mode_Glauber_b0_initial_state_Fig17.dat <==
observable,mode,variance_obs0_obs1
0.0,1.0,-0.2905416521811176
0.0,2.0,-0.2905416521811176
0.0,3.0,-0.29056660924812555
0.0,4.0,-0.2905751311734453
0.0,5.0,-0.29057695730029953
0.0,6.0,-0.2906256540164126
0.0,7.0,-0.29091539947728523
0.0,8.0,-0.5170179046439017
0.0,9.0,-0.5170209481886588
0.0,10.0,-0.5170343397855899
0.0,11.0,-0.5170343397855899
0.0,12.0,-0.5170398181661526
0.0,13.0,-0.5170440791288126
0.0,14.0,-0.517044687837764
0.0,15.0,-0.5170465139646182
0.0,16.0,-0.517050774927278
0.0,17.0,-0.5171055587329053
0.0,18.0,-0.51714634223265
0.0,19.0,-0.667613716641423
0.0,20.0,-0.6676198037309372
0.0,21.0,-0.6676198037309372
0.0,22.0,-0.6676198037309372
0.0,23.0,-0.6676258908204513
0.0,24.0,-0.6676258908204513
0.0,25.0,-0.6676380649994795
0.0,26.0,-0.6676380649994795
0.0,27.0,-0.6676380649994795
0.0,28.0,-0.6676441520889937
0.0,29.0,-0.6676441520889937
0.0,30.0,-0.6676441520889937
0.0,31.0,-0.6676441520889937
0.0,32.0,-0.6676502391785079
0.0,33.0,-0.6676806746260784
0.0,34.0,-0.7541051715477204
0.0,35.0,-0.7541051715477204
0.0,36.0,-0.7541112586372345
0.0,37.0,-0.7541112586372345
0.0,38.0,-0.7541112586372345
0.0,39.0,-0.7541173457267486
0.0,40.0,-0.7541173457267486
0.0,41.0,-0.7541173457267486
0.0,42.0,-0.7541173457267486
0.0,43.0,-0.7541173457267486
0.0,44.0,-0.7541173457267486
0.0,45.0,-0.7541173457267486
0.0,46.0,-0.7541173457267486
0.0,47.0,-0.7541173457267486
0.0,48.0,-0.7541173457267486
0.0,49.0,-0.7541173457267486
0.0,50.0,-0.7541173457267486
0.0,51.0,-0.7541173457267486
0.0,52.0,-0.7541234328162628
0.0,53.0,-0.7956739058397257
0.0,54.0,-0.7957591250929237
0.0,55.0,-0.7960208699420314
0.0,56.0,-0.7960208699420314
0.0,57.0,-0.7960269570315455
0.0,58.0,-0.7960269570315455
0.0,59.0,-0.7960269570315455
0.0,60.0,-0.7960269570315455
0.0,61.0,-0.7960269570315455
0.0,62.0,-0.7960269570315455
0.0,63.0,-0.7960269570315455
0.0,64.0,-0.7960269570315455
0.0,65.0,-0.7960269570315455
0.0,66.0,-0.7960269570315455
0.0,67.0,-0.7960269570315455
0.0,68.0,-0.7960269570315455
0.0,69.0,-0.7960269570315455
0.0,70.0,-0.7960269570315455
0.0,71.0,-0.7960269570315455
0.0,72.0,-0.7960330441210596
0.0,73.0,-0.7960330441210596
0.0,74.0,-0.7960330441210596
0.0,75.0,-0.7960330441210596
0.0,76.0,-0.7960330441210596
0.0,77.0,-0.7960330441210596
0.0,78.0,-0.8091933316506122
0.0,79.0,-0.8091933316506122
0.0,80.0,-0.8091933316506122
0.0,81.0,-0.8091933316506122
0.0,82.0,-0.8091933316506122
0.0,83.0,-0.8091994187401265
0.0,84.0,-0.8091994187401265
0.0,85.0,-0.8091994187401265
0.0,86.0,-0.8091994187401265
0.0,87.0,-0.8091994187401265
0.0,88.0,-0.8091933316506122
0.0,89.0,-0.8091933316506122
0.0,90.0,-0.8091933316506122
0.0,91.0,-0.8091933316506122
0.0,92.0,-0.8091933316506122
0.0,93.0,-0.8091933316506122
0.0,94.0,-0.8091933316506122
0.0,95.0,-0.8091933316506122
0.0,96.0,-0.8091933316506122
0.0,97.0,-0.8091933316506122
0.0,98.0,-0.8091933316506122
0.0,99.0,-0.8091933316506122
0.0,100.0,-0.8091933316506122
0.0,101.0,-0.8091933316506122
0.0,102.0,-0.8091933316506122
0.0,103.0,-0.8091872445610981
0.0,104.0,-0.8091872445610981
0.0,105.0,-0.8081463522541816
0.0,106.0,-0.8066671895022477
0.0,107.0,-0.8062776157733432
0.0,108.0,-0.8062776157733432
0.0,109.0,-0.8062776157733432
0.0,110.0,-0.8062776157733432
0.0,111.0,-0.8062776157733432
0.0,112.0,-0.8062776157733432
0.0,113.0,-0.8062776157733432
0.0,114.0,-0.8062776157733432
0.0,115.0,-0.8062776157733432
0.0,116.0,-0.8062776157733432
0.0,117.0,-0.8062776157733432
0.0,118.0,-0.8062715286838291
0.0,119.0,-0.8062715286838291
0.0,120.0,-0.8062715286838291
0.0,121.0,-0.8062715286838291
0.0,122.0,-0.8062715286838291
0.0,123.0,-0.8062715286838291
0.0,124.0,-0.8062715286838291
0.0,125.0,-0.8062715286838291
0.0,126.0,-0.8062715286838291
0.0,127.0,-0.8062715286838291
0.0,128.0,-0.8062715286838291
0.0,129.0,-0.8062715286838291
0.0,130.0,-0.806265441594315
0.0,131.0,-0.806265441594315
0.0,132.0,-0.806265441594315
0.0,133.0,-0.8062410932362585
0.0,134.0,-0.8062410932362585
0.0,135.0,-0.8062410932362585
0.0,136.0,-0.794846061665804
0.0,137.0,-0.7947973649496909
0.0,138.0,-0.7947669295021201
0.0,139.0,-0.794760842412606
0.0,140.0,-0.794760842412606
0.0,141.0,-0.794760842412606
0.0,142.0,-0.794760842412606
0.0,143.0,-0.794760842412606
0.0,144.0,-0.794760842412606
0.0,145.0,-0.794760842412606
0.0,146.0,-0.794760842412606
0.0,147.0,-0.794760842412606
0.0,148.0,-0.794760842412606
0.0,149.0,-0.794760842412606
0.0,150.0,-0.794760842412606
0.0,151.0,-0.794760842412606
0.0,152.0,-0.794760842412606
0.0,153.0,-0.794760842412606
0.0,154.0,-0.794760842412606
0.0,155.0,-0.794760842412606
0.0,156.0,-0.794760842412606
0.0,157.0,-0.794760842412606
0.0,158.0,-0.794760842412606
0.0,159.0,-0.7947547553230919
0.0,160.0,-0.7947547553230919
0.0,161.0,-0.7947547553230919
0.0,162.0,-0.7947547553230919
0.0,163.0,-0.7947486682335777
0.0,164.0,-0.7947425811440636
0.0,165.0,-0.7947425811440636
0.0,166.0,-0.7947425811440636
0.0,167.0,-0.7946999715174647
0.0,168.0,-0.7946451877118376
0.0,169.0,-0.7791596319878865
0.0,170.0,-0.7791596319878865
0.0,171.0,-0.7791535448983724
0.0,172.0,-0.7791535448983724
0.0,173.0,-0.7791474578088583
0.0,174.0,-0.7791413707193441
0.0,175.0,-0.7791413707193441
0.0,176.0,-0.7791413707193441
0.0,177.0,-0.7791413707193441
0.0,178.0,-0.7791413707193441
0.0,179.0,-0.77913528362983
0.0,180.0,-0.77913528362983
0.0,181.0,-0.77913528362983
0.0,182.0,-0.77913528362983
0.0,183.0,-0.77913528362983
0.0,184.0,-0.77913528362983
0.0,185.0,-0.77913528362983
0.0,186.0,-0.77913528362983
0.0,187.0,-0.77913528362983
0.0,188.0,-0.77913528362983
0.0,189.0,-0.77913528362983
0.0,190.0,-0.77913528362983
0.0,191.0,-0.77913528362983
0.0,192.0,-0.77913528362983
0.0,193.0,-0.77913528362983
0.0,194.0,-0.77913528362983
0.0,195.0,-0.77913528362983
0.0,196.0,-0.77913528362983
0.0,197.0,-0.77913528362983
0.0,198.0,-0.77913528362983
0.0,199.0,-0.77913528362983
0.0,200.0,-0.77913528362983
0.0,201.0,-0.77913528362983
0.0,202.0,-0.7791291965403159
0.0,203.0,-0.7791231094508017
0.0,204.0,-0.7652810678956663
0.0,205.0,-0.765274980806152
0.0,206.0,-0.7652323711795531
0.0,207.0,-0.7652141099110108
0.0,208.0,-0.7652080228214966
0.0,209.0,-0.7652080228214966
0.0,210.0,-0.7652019357319825
0.0,211.0,-0.7652019357319825
0.0,212.0,-0.7652019357319825
0.0,213.0,-0.7652019357319825
0.0,214.0,-0.7652019357319825
0.0,215.0,-0.7652019357319825
0.0,216.0,-0.7652019357319825
0.0,217.0,-0.7652019357319825
0.0,218.0,-0.7652019357319825
0.0,219.0,-0.7652019357319825
0.0,220.0,-0.7652019357319825
0.0,221.0,-0.7651958486424684
0.0,222.0,-0.7651958486424684
0.0,223.0,-0.7651958486424684
0.0,224.0,-0.7651958486424684
0.0,225.0,-0.7651958486424684
0.0,226.0,-0.7651958486424684
0.0,227.0,-0.7651958486424684
0.0,228.0,-0.7651958486424684
0.0,229.0,-0.7651958486424684
0.0,230.0,-0.7651958486424684
0.0,231.0,-0.7651958486424684
0.0,232.0,-0.7651958486424684
0.0,233.0,-0.7651958486424684
0.0,234.0,-0.7651958486424684
0.0,235.0,-0.7651958486424684
0.0,236.0,-0.7651958486424684
0.0,237.0,-0.7651958486424684
0.0,238.0,-0.7651958486424684
0.0,239.0,-0.7651958486424684
0.0,240.0,-0.7651897615529543
0.0,241.0,-0.7651897615529543
0.0,242.0,-0.7651897615529543
0.0,243.0,-0.7651897615529543
0.0,244.0,-0.7651897615529543
0.0,245.0,-0.7576843801820299
0.0,246.0,-0.7572887193636113
0.0,247.0,-0.7572887193636113
0.0,248.0,-0.757276545184583
0.0,249.0,-0.757276545184583
0.0,250.0,-0.757276545184583
0.0,251.0,-0.757276545184583
0.0,252.0,-0.757276545184583
0.0,253.0,-0.757276545184583
0.0,254.0,-0.757276545184583
0.0,255.0,-0.757276545184583
0.0,256.0,-0.757276545184583


==> anc/IV_B/Correlation_coeffs_mode_by_mode_Glauber_b9_final_state_Fig18.dat <==
observable,mode,correlation_obs0_obs1,correlation_obs0_obs4,correlation_obs0_obs8,correlation_obs1_obs4,correlation_obs1_obs8,correlation_obs2_obs6,correlation_obs3_obs7,correlation_obs4_obs8,correlation_obs5_obs9,correlation_obs6_obs10,correlation_obs7_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,0.008195674301078313,-0.0007320269198287369,-0.00044516454546853884,-0.03343810617632916,-0.020334579144708063,-1.4369062220804176e-08,-1.7665820637950556e-06,0.0018162580393605706,1.4385132515086733e-06,-8.94818504759612e-10,6.179610160295793e-07
0.0,2.0,0.008194682241789831,-0.0007308111743054895,-0.00044426542491193696,-0.03344247139940747,-0.020337807502722804,1.376434532840734e-05,0.02750199130616484,0.0018202143168224388,1.5258134353164051e-06,5.517268967827618e-06,0.003010005589392786
0.0,3.0,0.008193693455495298,-0.0007318434820515063,-0.0004454351902234288,-0.03343356759362908,-0.020327718105273247,0.01883659596502824,0.027493726894687216,0.0018307477993326543,2.286392579615842e-05,0.001267012313438578,0.0030123031281165426
0.0,4.0,-0.007055017147306266,-0.023236936385380668,-0.014891968182360273,0.08369746564885736,0.0548613665792135,0.018848432912662413,0.027493390563810404,0.11279995563712651,5.364322595492845e-05,0.0012821589130456918,0.0030127622734363764
0.0,5.0,-0.00705731613752211,-0.023241020774081272,-0.0148960507590277,0.08371686057847787,0.054880752904301354,0.018865752020743632,0.02749303078700574,0.11283439740490324,0.14995100753057494,0.0013016279115471755,0.0030150523265711506
0.0,6.0,0.04052416293726829,-0.07811527279314893,-0.04928258156340635,-0.030941966443450434,-0.016969325088806362,0.018852239046510674,0.027259809366765208,0.1956968759164716,0.14995122068798566,0.001309974280501537,0.0032820628364399126
0.0,7.0,0.040632613457303464,-0.07821596549907049,-0.049350538111340395,-0.031229402542770807,-0.01716331297385397,0.018547211090470087,-0.057291336864222386,0.19587698722488311,0.14995119483890665,0.001827314450292753,0.08795084426889796
0.0,8.0,0.04063871849179798,-0.07822679423119328,-0.04935768270302832,-0.03125412207064155,-0.01717962244862463,-0.05205262085939205,-0.057672850609325976,0.19590591596124216,0.14995221933085606,0.13550952376280775,0.08837295138353748
0.0,9.0,0.04063957776570894,-0.07822702371962836,-0.04935850154160136,-0.03125606749479339,-0.017186563924066815,-0.052056103084060064,0.03597790063468092,0.1959077698384705,0.14997237232490188,0.1355086165590929,0.17726848626182717
0.0,10.0,0.03209810751905478,-0.0881402075864775,-0.0513739480626185,0.04683051104721784,-0.0013108044128442402,-0.052059727513217774,0.03598075128980204,0.21433308989648706,0.14997279702653588,0.13550807914991733,0.17727671467948947
0.0,11.0,0.03209780266643171,-0.08814052714013285,-0.05137351801303756,0.04683135512978085,-0.001311940364026292,-0.05205966145983942,0.03601349975693934,0.21433189916586823,0.22026583838839975,0.135507803929611,0.1773092586265972
0.0,12.0,0.03210122799737997,-0.0881361166304083,-0.05136577320562913,0.04687882600607719,-0.0012285820183055105,0.055556298392604876,0.03600980262519988,0.21443923267611237,0.22027179993601423,0.21405397932926049,0.17731393801200135
0.0,13.0,0.03204350751529412,-0.08821722656690609,-0.05148106588512452,0.04864219852790414,0.0012779412483661938,0.055557580568468164,0.03600252727166701,0.21796144759260574,0.40559598750628284,0.21408451201342846,0.17733648655683076
0.0,14.0,0.032820145594920934,-0.08717433243637537,-0.04988668651576645,0.09510329065812335,0.072307784644426,0.05559820547255327,0.03600243099869335,0.3133425636020874,0.41153870538324655,0.21409197193328114,0.17733609955712898
0.0,15.0,0.03456970072407473,-0.0988721811413956,-0.0570825364542905,0.09313687044174566,0.07109815498089125,0.055581479301133746,-0.05315918395679512,0.3214303709294151,0.41154830678767246,0.21408785497321056,0.28285579944800116
0.0,16.0,0.06530251293998947,-0.2871850945000217,-0.17018163215518484,0.05913559509217458,0.050677285131195175,0.055581204374816014,-0.05863075074081383,0.4465576605408172,0.41154784002068534,0.21408762044886845,0.2897379647458441
0.0,17.0,0.06531365188706813,-0.287237002458053,-0.17022100453741415,0.05912238231516554,0.05066726318992757,-0.03417304381518576,-0.05864356896050995,0.44660436320517477,0.4115601874561469,0.30540215611808275,0.28976014119709365
0.0,18.0,0.06531501052628841,-0.28723827907159205,-0.17022662552020773,0.059121111662553884,0.050661668453346534,-0.0341736340823497,-0.1079154423584433,0.4466096201684363,0.41155696106555834,0.30541059516745983,0.3642841345126575
0.0,19.0,0.06531573109710805,-0.2872393507160831,-0.17022383791384801,0.05912078727628498,0.05066251226044277,-0.09327751834479722,-0.10792010566467954,0.4466083652449763,0.4115563933870582,0.4402905562481456,0.36428994981163454
0.0,20.0,0.0653164417339308,-0.28724101999173246,-0.17022631827804088,0.05912057100570048,0.05066219090560007,-0.09327743406277617,-0.10780578324473257,0.44660912010286796,0.39430487260450836,0.44029171652477045,0.36436783215992774
0.0,21.0,0.08233935004364522,-0.270982840308474,-0.18799198513989093,0.07672184590002229,0.03142889466897642,-0.09327746049976177,-0.10780109975913661,0.4282398508553846,0.39430550027944544,0.4402912453448007,0.36436987394105536
0.0,22.0,0.08234724782366376,-0.2709678672622067,-0.18798503146089868,0.07672736341578347,0.031431457075633884,-0.09327416632004258,-0.007820800101074736,0.4282447088070302,0.3943081980762277,0.4403015372887295,0.5156488335240892
0.0,23.0,0.0930268991373415,-0.24815403537656544,-0.0973410814735867,0.07848069596919137,0.038397800523718134,-0.09327417908302302,-0.0078115616959777345,0.44312618607761184,0.3943107299621702,0.4403014563408331,0.5156811719889036
0.0,24.0,0.09302471116933617,-0.24815401481077573,-0.09733599748763304,0.07848068607574829,0.038395354805546074,-0.09327851407594084,-0.0078114300429339275,0.4431262090661224,0.4733863869663989,0.4403005929196956,0.5156814311207987
0.0,25.0,0.054811329391792334,-0.30157307061546235,-0.05652241363763437,0.10014682085823769,0.021841849781353503,-0.09304252554867683,-0.007812240249624124,0.41998581772891425,0.47340545003487683,0.44078738250963734,0.5156811382042743
0.0,26.0,0.0545425005618538,-0.3019313434399159,-0.05629495537869643,0.10026948302431965,0.02176397470730312,-0.0240903197412409,-0.007813053529624652,0.4198820322727898,0.4734344479417684,0.5702816782380679,0.5156833457840716
0.0,27.0,0.054538697533007434,-0.30193860708250864,-0.05629655803286701,0.10027581153365583,0.021765371033148146,-0.024080176754144998,-0.007896420340181736,0.4198846992028319,0.5508731217571702,0.5702910300340575,0.5157448030179376
0.0,28.0,0.05453015857125854,-0.3019554706639321,-0.056312505479932974,0.10028652193004335,0.021775499574361076,-0.02407929553636801,-0.05658260362098646,0.4199047020421077,0.550957062087968,0.5702919106914611,0.5368851433844156
0.0,29.0,-0.0019242983073431447,-0.39764495774620456,-0.17546414594528667,0.1605478481730113,0.09681233065585738,-0.02412577087397101,-0.05659009495918116,0.5470910443694763,0.5509576819996668,0.5702946972676206,0.5368840514190067
0.0,30.0,-0.002157397600736077,-0.3980296540932852,-0.1759213202815756,0.16078389409563804,0.09709284836503113,-0.015048514739559322,-0.05659949788731269,0.5475539978878666,0.5509601052512577,0.5742593124572932,0.5368979449782071
0.0,31.0,-0.0021571541696908114,-0.39802870241788235,-0.17592068210494985,0.16078531884140762,0.0970938037742442,-0.015058889119807295,-0.10466049971028642,0.5475577329884853,0.5509600551711269,0.5742642928223314,0.5786308278494547
0.0,32.0,-0.002157228935258375,-0.39802382981717976,-0.17591591960037634,0.16078528239991313,0.09709376815614314,-0.06635027518936941,-0.1046709751684929,0.5475600542814277,0.5509628033830275,0.5961089589214217,0.5786466459376884
0.0,33.0,-0.007613771334280683,-0.3583287012484564,-0.18613301072534122,0.15706266051574125,0.09805193023763191,-0.06635740518752203,-0.10465637445135718,0.5405896389097471,0.5502366060737722,0.5961136108348245,0.5786578602444716
0.0,34.0,-0.00778790630979241,-0.3574065352378254,-0.1864004250757345,0.15695417361349837,0.09808338981666108,-0.06636066732555611,-0.10465205265896192,0.5404230385217194,0.5180510810048334,0.5961239392944653,0.5786619536622155
0.0,35.0,-0.007789521023942598,-0.35740836856276925,-0.18639823290625185,0.1569578843035062,0.09807895281741438,-0.06636379611950104,-0.0868450543375873,0.5404180008118598,0.5180527345951393,0.5961287531682445,0.5762794515052501
0.0,36.0,-0.034458754078801425,-0.3433697219573903,-0.13036130616184827,0.15070758950341992,0.07313015813024254,-0.06642459897933087,-0.08679645596335593,0.5535510110908918,0.5180529647385075,0.5961795804898472,0.5763683034725644
0.0,37.0,-0.03451607315308481,-0.34333651075370275,-0.13025257187597955,0.15069315533615946,0.07308290031676663,-0.10354078659455736,-0.0867972349915764,0.5535783927066766,0.5180594944630481,0.6449765158316073,0.576469593850462
0.0,38.0,-0.034524637652010436,-0.3433323537820185,-0.13022531698669387,0.15069087408789153,0.07306794347469549,-0.10356706918094315,-0.06640243994639779,0.5535856523455086,0.5180522506304354,0.645002101624712,0.7010461814333635
0.0,39.0,-0.034527696989619876,-0.3433320838495652,-0.13021730875030577,0.15069069030820287,0.07306249118034465,-0.10357207091662408,-0.06640500553301928,0.5535861334140855,0.5270799509427926,0.6450423677316964,0.7011439072514859
0.0,40.0,-0.05624679874997219,-0.3539822094499469,-0.09219791041699946,0.15841460492363843,0.04548924017134555,-0.1035803424839062,-0.06640565340194739,0.5400653815111335,0.5270911449452884,0.6450602316013638,0.701145067167006
0.0,41.0,-0.05624938033132813,-0.3539797601124819,-0.09218389481132659,0.15841347994066765,0.04548280279065283,-0.09334089195097058,-0.0664055169784123,0.5400714891310506,0.5270974521592394,0.699415727234761,0.7011452059902625
0.0,42.0,-0.05625971451996433,-0.35398685499819066,-0.0921683771040759,0.1584190642757328,0.04547058891148861,-0.09333382641249087,-0.06644190028240404,0.5400631037531771,0.5599769026692709,0.6994390675946188,0.7011493337237129
0.0,43.0,-0.05626346703763039,-0.35399112876167244,-0.09216973929750372,0.158423863095755,0.04547211845825072,-0.09333290423307238,-0.08323546040387465,0.5400648457625897,0.5600148645447566,0.6994431864615825,0.700859581347868
0.0,44.0,-0.07964256882257721,-0.3739488980320943,-0.0860817610357397,0.17471794073145924,0.0405017237664613,-0.09329451940353663,-0.08323674836548187,0.5358218260198239,0.5600218149712769,0.6994919516653539,0.7008587720571011
0.0,45.0,-0.07971413131549648,-0.3740086785428161,-0.08606740987127245,0.17476579412328103,0.04049023587704622,-0.07079673865286891,-0.08323814844187244,0.535812229485825,0.5600226574057819,0.7224462705475662,0.7008612339600453
0.0,46.0,-0.0797143367860443,-0.3740059579148698,-0.08606393301133003,0.1747651413239378,0.040489401624097386,-0.07079939549432375,-0.08323766057910771,0.535823275798355,0.5931391801067034,0.7224461239733434,0.7008627180330752
0.0,47.0,-0.07974803751927968,-0.3740208384237469,-0.08608799228799933,0.17477627937010243,0.04050740996886855,-0.07079944948630489,-0.1083322735018586,0.5358312273563333,0.5931415168495694,0.722445906422583,0.7045452405249206
0.0,48.0,-0.09216007477932428,-0.39809010147518303,-0.1113454204194748,0.20375729050193853,0.07091905174932453,-0.07080838868438771,-0.10833157404779517,0.5948050920413971,0.5931435050981906,0.7224464565974117,0.7045455825599589
0.0,49.0,-0.13247756263116303,-0.38943795014054383,-0.161132373627279,0.19856380449848016,0.1008038554980042,-0.07080927965637707,-0.10833324051214754,0.5883917994873131,0.5931353146035224,0.7224463979467616,0.7045452651405995
0.0,50.0,-0.1325270345001874,-0.3894804476307672,-0.16122003607109697,0.19859862499377756,0.10087568208580222,-0.07065923996094399,-0.10833585261947537,0.5884535002027483,0.5931374410639959,0.7225069615874032,0.7045446616926709
0.0,51.0,-0.13254208175845417,-0.38946043161226646,-0.16122537661357075,0.19858910505399624,0.10087822213355188,-0.07065928194773471,-0.10833525052409586,0.5884501214049734,0.573484322431693,0.7225064593270136,0.7045471607672873
0.0,52.0,-0.14487066980577684,-0.3844004409383504,-0.14398599510296287,0.19501140726793217,0.08868901052461386,-0.07066028880878131,-0.1084689611241233,0.5934529081658637,0.5734847663943711,0.7225059696582116,0.7045662151879
0.0,53.0,-0.1451591532451748,-0.3842961305687264,-0.1436260440108615,0.19493595854411258,0.08842865433342781,-0.07065942788925603,-0.11538782807424659,0.5935470482336375,0.5734847803142223,0.7225097291248369,0.7054718793131105
0.0,54.0,-0.1451591279640196,-0.3842958365775974,-0.14362630662698384,0.19493599219101712,0.08842862427735217,-0.09124844155018486,-0.11537777879530725,0.5935466987156055,0.57348439838444,0.7245649367986982,0.7054741246219446
0.0,55.0,-0.14515978777604635,-0.3842961197268883,-0.1436292396171141,0.19493611965134672,0.08842994456986442,-0.09124964956113216,-0.09667165028750792,0.5935472653010472,0.5734841265715779,0.7245654586360069,0.7278991849100863
0.0,56.0,-0.14516575917866614,-0.38429391757056286,-0.1436193389950865,0.19493458104488345,0.0884230271858141,-0.09125564226124334,-0.09664187985397495,0.5935498163199638,0.5682511492027437,0.7245838978285736,0.727929612005452
0.0,57.0,-0.15657364823692835,-0.3862923991915257,-0.12296700390730698,0.19666991024731192,0.07049011261695456,-0.09125672906821296,-0.09664169728723157,0.5904082534950514,0.5682483077459322,0.7245870338817085,0.7279290245422032
0.0,58.0,-0.15657628120265266,-0.3862936799884887,-0.12296617277458087,0.19667087786557538,0.07048948471165153,-0.09063237234045837,-0.09665605190248402,0.590407948052714,0.5682533459359593,0.7242232872460976,0.7279499949125519
0.0,59.0,-0.15658119553807656,-0.38629798546428806,-0.12296367382979334,0.19667535380492604,0.07048688682797252,-0.0906314699160877,-0.1115715060671234,0.5904056720327958,0.5682534740351276,0.7242205226681484,0.760540241972031
0.0,60.0,-0.1565814807580327,-0.38629816211060447,-0.12296302318148213,0.19667550255801644,0.07048633891987563,-0.10940753868087705,-0.11157156533332922,0.5904053326948744,0.5682731840680242,0.7518017803031783,0.7605402177909851
0.0,61.0,-0.1565820331790636,-0.386297161007944,-0.12295823466087855,0.19667518922568444,0.07048484017415597,-0.10944639386081163,-0.11157153607972665,0.5904080487361606,0.5762076657741624,0.7519159042445865,0.7605400867677844
0.0,62.0,-0.15658343135326233,-0.38629663814652904,-0.12295821550726059,0.19667485051491132,0.07048482776640018,-0.10945341074867691,-0.11187411977833289,0.5904080533761666,0.576207744965392,0.7519530527153678,0.7604845405269492
0.0,63.0,-0.16878707436798263,-0.39217801725259166,-0.10825355270080408,0.20210187631425452,0.056916142092147425,-0.10945401885275073,-0.11187447990355612,0.5838688106004625,0.5762077327510017,0.7519533094686777,0.7604840452464411
0.0,64.0,-0.16878867671551911,-0.39217646956560087,-0.10825248412535649,0.20210090982599316,0.05691547479596113,-0.10588037318166336,-0.11187360129626477,0.5838694551333138,0.5762080080263159,0.7597195357213724,0.7604840837504903
0.0,65.0,-0.16878867710125564,-0.3921764768416677,-0.1082525025593381,0.2021009181404687,0.05691549586076076,-0.10588082094840792,-0.11212236688483428,0.5838698524741708,0.5895286070852777,0.7597178971982174,0.7604428468522295
0.0,66.0,-0.16878969300861282,-0.392177270779371,-0.10825389228209317,0.2021021304545443,0.05691761791700025,-0.10587750005071989,-0.1208275187025129,0.5838715108738716,0.5898389692150298,0.759723688990484,0.7595402295243125
0.0,67.0,-0.177515799384704,-0.3807114755909398,-0.11604160382727204,0.19478181106391484,0.06188967043458947,-0.1058785295770725,-0.12082552791256214,0.5773384096972688,0.5898361548004585,0.7597251055208095,0.7595428839283036
0.0,68.0,-0.19186875851880705,-0.38999101859223384,-0.11531012082759459,0.20353254219186745,0.06119987234281351,-0.10584264559667259,-0.12082582914814831,0.5768924381735545,0.5898377357300446,0.7597458508367931,0.7595433383570326
0.0,69.0,-0.1918700174718448,-0.3899922811018503,-0.11531269432462575,0.20353367852409673,0.06120218864011555,-0.10472123124725004,-0.1208283764049274,0.5768947610144635,0.5825741145783384,0.7600509970548684,0.7595416488017093
0.0,70.0,-0.19191088275515564,-0.39001299385862054,-0.11530296809118572,0.20355219727184984,0.061193492662768766,-0.09721286841044269,-0.12082867656074815,0.5768903534183556,0.5814298749306048,0.7625520684445533,0.7595415682978719
0.0,71.0,-0.19765906779636652,-0.38749249191754204,-0.11029809298139151,0.2014145613253999,0.056948861556628545,-0.09721202842110958,-0.12086451295636863,0.5787515671519927,0.5821935702829008,0.7625539941315602,0.7595331345453405
0.0,72.0,-0.19792967633656045,-0.38730493697136137,-0.10992798359064201,0.20125659469572843,0.056637139929142696,-0.09721028418576234,-0.12086532670839745,0.5789676169966301,0.5933339342495487,0.7625564518470753,0.7595332511075565
0.0,73.0,-0.1979549946191535,-0.3873018604544705,-0.10992418509739156,0.20125395697687667,0.05663388320811352,-0.09721245635089744,-0.12798402948413395,0.5789680127326844,0.5933447100204253,0.7625550212890898,0.7573294838184018
0.0,74.0,-0.22121862895974315,-0.40548700043022623,-0.14251187805656645,0.21891645092459358,0.08828499672326064,-0.09720549882458485,-0.12797493523992337,0.6037096296801805,0.5933527961010246,0.7625583404102908,0.7573345520889981
0.0,75.0,-0.22122319181002886,-0.4054912039868046,-0.14252418417562326,0.21892071196462537,0.0882974711279605,-0.09720546798491793,-0.12796070098613083,0.6037211218095849,0.5888012400581842,0.7625578647056103,0.75734772278831
0.0,76.0,-0.22130402114620618,-0.40556543820404267,-0.14266392133460182,0.21899315701692912,0.08843384039495922,-0.0969951455238431,-0.127963496343993,0.6038463642805706,0.5888012467406452,0.7626355441357191,0.7573478168622875
0.0,77.0,-0.22130994753467906,-0.40556600291566725,-0.14267442409342057,0.21899354092963405,0.0884409805747818,-0.0969939643560846,-0.1162870725130439,0.6038470446515193,0.58878846764809,0.7626389518414488,0.7621821311393097
0.0,78.0,-0.22731059043105692,-0.4056605812441085,-0.1343343102481572,0.2190843304007286,0.08043497605599309,-0.09699311520534268,-0.1162917721924452,0.6037208590847465,0.5887882904055655,0.7626391166341535,0.7621804216314674
0.0,79.0,-0.2273125028555441,-0.40566188318525687,-0.13433395303364254,0.21908603007652622,0.08043450971474114,-0.09519386481077823,-0.11764959065489561,0.6037205416087524,0.588788508681137,0.7638220209105654,0.762145726899741
0.0,80.0,-0.22731978208334633,-0.4056653195158163,-0.13433513521909918,0.21908995112984525,0.08043585865720411,-0.09481209904224586,-0.12488055353925781,0.6037211784087447,0.5887883358414209,0.7640876305653161,0.7622801301869973
0.0,81.0,-0.22731976274990562,-0.40566529402230705,-0.13433509596063864,0.21909020664538773,0.08043625213566687,-0.10428809730609913,-0.12488519656461415,0.6037216972582855,0.5887836357343322,0.766445654455637,0.7622738596609161
0.0,82.0,-0.2273195965312088,-0.40566470661476306,-0.13433444801826103,0.21909096583374635,0.08043708956159915,-0.10441876100654256,-0.12489056335568346,0.603724656674522,0.5888464851677687,0.7664240214268845,0.7622818081368563
0.0,83.0,-0.22732424707443646,-0.40566469440008623,-0.13432729078643063,0.21909095507529125,0.08043078560790012,-0.10441725767288682,-0.12451506899558344,0.6037246732318904,0.5888479597725255,0.7664252140591262,0.761985547702446
0.0,84.0,-0.23383855400379744,-0.40747477084926687,-0.12580685808671604,0.2209176612973248,0.07183207286621898,-0.10442090321125848,-0.12451577188084689,0.6013354202237406,0.5888479352127896,0.7664276270205161,0.7619861748251672
0.0,85.0,-0.23383919900481936,-0.4074747067177773,-0.12580574591748594,0.220917614210923,0.07183125629315065,-0.10329263275688891,-0.12451649828111312,0.6013355014143829,0.5888484820675909,0.7662293539654944,0.7619865926293832
0.0,86.0,-0.233842947525175,-0.40747298783663394,-0.12580098999389538,0.22091636158560626,0.0718277904396114,-0.10330297088832276,-0.1300361394993924,0.6013370906788736,0.5888484904465172,0.7662097837631053,0.7625790128391563
0.0,87.0,-0.23384583424398075,-0.40747339081494705,-0.12579617597665912,0.2209167802301207,0.07182278927244462,-0.11157045480824304,-0.1300371001670041,0.6013363925291597,0.5888487847760635,0.7664484050456272,0.7625789205900912
0.0,88.0,-0.23384584886111218,-0.40747342245842944,-0.12579615798686958,0.22091758511038947,0.07182233168606118,-0.11156761952505717,-0.13004091888025301,0.6013354019362547,0.5924397902027829,0.7664549330668837,0.7625808117322115
0.0,89.0,-0.23384595784589998,-0.40747209699069353,-0.12579533270167895,0.2209173718911401,0.07182219892787771,-0.11157043041223212,-0.1306679425301745,0.6013370165348826,0.592448644928014,0.7664497880038011,0.762854586145806
0.0,90.0,-0.2390865314300939,-0.40260783652913557,-0.1308699981140689,0.21693525311958514,0.07597656536399706,-0.11157028267470913,-0.13066806375984436,0.5974809652700004,0.5924474902180309,0.7664424852311474,0.7628547728647573
0.0,91.0,-0.24618302582419435,-0.40551133036302117,-0.1256244071561277,0.2199075715838849,0.07060663253393926,-0.11157067904407413,-0.1306675425172052,0.5952838851351363,0.5924450889624265,0.7664417315461713,0.7628557886433472
0.0,92.0,-0.2461863855372586,-0.40551252672191596,-0.12562326523966671,0.21990886424310996,0.07060539869946539,-0.11052959643451366,-0.13066762902242038,0.5952834457795071,0.5914800571111002,0.7624038633387346,0.7628559740892872
0.0,93.0,-0.24619229456331831,-0.4055200117467439,-0.12561601296065505,0.219919174952307,0.070595408600351,-0.11010583369803305,-0.13066932853927377,0.5952707912169533,0.5893784611154803,0.7603524543954359,0.762855595724606
0.0,94.0,-0.24625187519917505,-0.40548774825637873,-0.12558557265742715,0.21989005009437387,0.07056792956764502,-0.11010044793349977,-0.13276573515386908,0.5952856713788415,0.5899140385941604,0.7603602378170586,0.7618989588134509
0.0,95.0,-0.2485630821079864,-0.4045549203888039,-0.12480842821069427,0.2190143230976982,0.06983835619620413,-0.11010131026474021,-0.13278157041889535,0.595580135007228,0.5913604350428677,0.7603572018176022,0.761892287638523
0.0,96.0,-0.24967148033390885,-0.40420604108915004,-0.12450137747031403,0.21867639409113576,0.06954094287370582,-0.1101007768249596,-0.13310075390177065,0.5956737487908251,0.5938499979726988,0.7603597433831243,0.7617562145671102
0.0,97.0,-0.24999861760541314,-0.40437624350734924,-0.12452520801979038,0.2188564498050211,0.06956615301257249,-0.11010148981628294,-0.1331007811006606,0.5956868650786101,0.5918081638498399,0.7603599093074711,0.7617564988401622
0.0,98.0,-0.2571747243073253,-0.40832603329091255,-0.12500005243370946,0.22303123609165074,0.07006804654517552,-0.11009826595274068,-0.13310077845476026,0.5959631115211252,0.5917395311938431,0.7603464371022011,0.7617565031145747
0.0,99.0,-0.257202204260749,-0.40834264353448585,-0.1250073737885553,0.22304898212706178,0.07007586852694106,-0.1072358232356843,-0.1330976249008602,0.5959678395139405,0.5917393564457087,0.7578610246703248,0.7617607318041534
0.0,100.0,-0.2572027813762866,-0.408341807849755,-0.1250044586524758,0.2230485469726566,0.07007435056896007,-0.10723099110389385,-0.12747337096299277,0.5959700375734698,0.5917394979880182,0.7578627452195927,0.7668880548240047
0.0,101.0,-0.2572145274393084,-0.4083416409724457,-0.12499346854663881,0.22304834165202905,0.07006082868610963,-0.10722674722906712,-0.12747355728024262,0.5959702296800014,0.5949738597687004,0.7578708530797922,0.7668873811875327
0.0,102.0,-0.2605225791775272,-0.40810673443292683,-0.12237009368904968,0.22280528778008266,0.06734646654868315,-0.10722596767611878,-0.12747439216509956,0.596162978000512,0.5949928804528788,0.7578710902288639,0.7668852634999169
0.0,103.0,-0.2605453764724534,-0.4081174467341025,-0.12238850446040439,0.2228161475707063,0.06736513080380951,-0.10722500458080944,-0.13083803665360072,0.5961717482130648,0.594992793239456,0.7578735274913133,0.7622503049176445
0.0,104.0,-0.27189797599107857,-0.415283500832611,-0.1348487403724732,0.23043400589076848,0.0806109576574537,-0.10722305268912932,-0.13084229786030632,0.6045328563149549,0.5949939067593225,0.757873762599983,0.7622465008681536
0.0,105.0,-0.27189865976268596,-0.41528424226948024,-0.1348506020531127,0.23043488416794286,0.08061316293167119,-0.10514049855644235,-0.130842483182875,0.6045352475689847,0.5949923612776774,0.7610417307608711,0.7622458495361588
0.0,106.0,-0.2719007301255173,-0.4152862547026744,-0.13485365601308688,0.2304379410723057,0.08061780192470513,-0.10511790022351691,-0.13084284199501067,0.6045397567610102,0.5940645652539787,0.761102247431321,0.7622462701961409
0.0,107.0,-0.2719009991930524,-0.41528631214494177,-0.13485404779285737,0.23043798994059336,0.08061813522642552,-0.10716605334367048,-0.13084238487988833,0.6045398279164045,0.5940635241676291,0.7630054839388586,0.7622451436392279
0.0,108.0,-0.271901109993269,-0.41528653332388654,-0.1348542342575722,0.2304387683973165,0.08061879150368124,-0.10716762546243537,-0.13059037499145482,0.6045411379744109,0.5940639081475959,0.7630048285828794,0.7618449769437534
0.0,109.0,-0.27519284804817734,-0.4157843562122717,-0.13158782715611408,0.2309771863131545,0.07708602484132425,-0.10716898758114225,-0.13059069874012985,0.6040068633527644,0.5940638576535764,0.7630027904842096,0.7618441545415842
0.0,110.0,-0.275193580341943,-0.41578453375466456,-0.1315871876528098,0.23097731947439207,0.07708554519784273,-0.10638994202342549,-0.13067834180301843,0.6040067470646634,0.5940641523742863,0.7642541454513487,0.7616242877168525
0.0,111.0,-0.2751939868380722,-0.41578478574054467,-0.13158717213070578,0.23097821021462217,0.07708549032904417,-0.10636844984564901,-0.1336393512854538,0.6040067130516396,0.5940641314512577,0.7642804949789984,0.7549219215051395
0.0,112.0,-0.27519418673570467,-0.41578494777118685,-0.1315874110874347,0.23097842769329388,0.0770858110584526,-0.10940148366497263,-0.13364102837206004,0.6040069730246637,0.5940642599508257,0.7617741184524235,0.7549219133818665
0.0,113.0,-0.27519400230294866,-0.4157842056525803,-0.1315867163215524,0.2309789204442027,0.07708627236816357,-0.10939867483811487,-0.13364084527617012,0.604008829237884,0.594432347159189,0.7617839350811731,0.7549204702775976
0.0,114.0,-0.27519413838901524,-0.4157841531895304,-0.13158677082885262,0.23097888026330932,0.07708631411472658,-0.10939888276891682,-0.13351964172442865,0.6040088131440099,0.5944324015447864,0.761783780975546,0.7546395450121154
0.0,115.0,-0.275861024936533,-0.41606751388828583,-0.13080180396996946,0.2312977134413026,0.07620308126226549,-0.10937521540843059,-0.13352898959668338,0.6036335267041069,0.5944327232052815,0.7617991056726077,0.7546023641460762
0.0,116.0,-0.27784223398131047,-0.41686194903341833,-0.12888155320567404,0.23219194587005323,0.07404160777347636,-0.10931058052424579,-0.13352901343996876,0.6027668082175884,0.59443240733495,0.7618284561878433,0.7546023264926589
0.0,117.0,-0.2785697263762086,-0.41655080589619414,-0.12930160863644183,0.2318746650496634,0.07446994931708949,-0.10931467912635622,-0.1348175468886378,0.6025836096953526,0.5944323789348094,0.7618014424153342,0.7501106280893302
0.0,118.0,-0.28166922105034087,-0.41471636855214755,-0.1311857491398497,0.23010086465416782,0.07629180994425146,-0.10931965764838722,-0.1350736547632765,0.6015053406478184,0.5944310761494409,0.761774493383437,0.7492413279001228
0.0,119.0,-0.28167653124131437,-0.4147160497682014,-0.13118488058100156,0.23010051322153344,0.07629085243077618,-0.11131607390844951,-0.13507969579924922,0.6015053824032152,0.5944311640438903,0.7538028283244167,0.7492221009646516
0.0,120.0,-0.28167915720355685,-0.41471460548642786,-0.1311900819032037,0.23009900381619694,0.07629628828382956,-0.11131487348392193,-0.1350796974309189,0.6015023926787775,0.5934693224473765,0.7538024052059681,0.7492220410709635
0.0,121.0,-0.28168134957930363,-0.41471359929555734,-0.13118722985079084,0.2300982013678584,0.07629401374051263,-0.11131534747769814,-0.1350745749693921,0.6015034365804551,0.594510346166422,0.7538015331610898,0.7492146951120623
0.0,122.0,-0.28168250969527303,-0.4147145220076249,-0.13118800946477982,0.2301003892133749,0.07629586228572023,-0.11131311610950972,-0.1351867300368144,0.6015049068429248,0.5945400525709423,0.7538063528468192,0.7493239136973249
0.0,123.0,-0.2835226924887211,-0.4140651371789444,-0.13112650265008824,0.2294211649852467,0.07623152921711682,-0.11131252395327418,-0.13518664885947887,0.6015276094346903,0.5945399352431937,0.7538060597740497,0.7493239690294481
0.0,124.0,-0.2868434812028649,-0.41540074277045863,-0.129642165868313,0.2309259203284341,0.07455920640141671,-0.1113114814041866,-0.13518637480271253,0.6008550090690143,0.5945397471824563,0.7538055390399628,0.7493235261820543
0.0,125.0,-0.2868439663600617,-0.41540106089021794,-0.12964226309939164,0.2309264118253975,0.0745593566240247,-0.11130429401766416,-0.13518641742680704,0.6008551075706551,0.5937892229856289,0.7537419011300748,0.7493231304409084
0.0,126.0,-0.28684547008357936,-0.41540182575070417,-0.12964225724065276,0.2309273888888893,0.07455934913983643,-0.1111907950418896,-0.13518610940924788,0.600855103763865,0.5937803198329062,0.7462135353399557,0.7493241085394114
0.0,127.0,-0.2868462789629208,-0.41540082056247885,-0.1296412940888949,0.23092663574710576,0.07455862749406458,-0.11119072217325918,-0.13350438873446852,0.6008560005475946,0.5937800983324201,0.7462139825902695,0.7519856684876219
0.0,128.0,-0.2869671888173364,-0.41538007467730037,-0.12957880042740919,0.23090552622394822,0.07449503843131879,-0.11119002629445471,-0.1335031126798318,0.6008669112496272,0.5947243099573638,0.7462159717389671,0.7519831711459317
0.0,129.0,-0.28849009531267444,-0.4152010101270466,-0.12904260897948946,0.23070972899216155,0.07390874258961497,-0.11119044187146516,-0.13350314694221282,0.6009358483784213,0.5947898537041606,0.7462173200865438,0.7519827015432724
0.0,130.0,-0.28850476671542,-0.4152129696048087,-0.12905100431826083,0.23072688342097708,0.07392078469080028,-0.11118897100854543,-0.13381136638832516,0.6009456645659961,0.5947898603651499,0.7462209285319363,0.7527417945614251
0.0,131.0,-0.2916606297823107,-0.4166554681132504,-0.1293269968392891,0.2323592625946833,0.07423310698492314,-0.11118940176795769,-0.1338151424091127,0.6010884224847891,0.5947898823549931,0.7462172361404558,0.7527293105727283
0.0,132.0,-0.2916623112491999,-0.41665594745756107,-0.12932717640806846,0.2323598288133722,0.07423331909800453,-0.11118916630304197,-0.13381540165056685,0.601088482952943,0.5942783976369834,0.746216765045287,0.7527287233452729
0.0,133.0,-0.29167289408603997,-0.4166599464725814,-0.12932518927658537,0.23236424080414658,0.07423112675670891,-0.11083223905582622,-0.13381536125493387,0.6010876545166831,0.5942783318952884,0.7445659801358743,0.7527272539410943
0.0,134.0,-0.2916789209978508,-0.41666158551426696,-0.12932456099682763,0.23236608310852755,0.07423042056200968,-0.11097970728321109,-0.13381559001444931,0.6010874624643375,0.594277752547969,0.7477799164058359,0.7527264194868848
0.0,135.0,-0.29169298296245927,-0.4166604637324845,-0.12932127309358626,0.232365186526653,0.0742277927118364,-0.11097156123644716,-0.1338160414006129,0.6010876720989464,0.5949406995174836,0.7477904598542707,0.7527289556625286
0.0,136.0,-0.29169630356612386,-0.4166605771601184,-0.12931886990274877,0.23236529170076667,0.07422556438830069,-0.11097133814089334,-0.13386253491797556,0.6010875959822244,0.594940969605536,0.7477904980858803,0.7527970823184447
0.0,137.0,-0.2932607505267048,-0.4167534754164615,-0.1284765449258829,0.23247193926347076,0.07325857201057814,-0.1109709847790239,-0.13386237332381784,0.6010301751120697,0.5949410597729982,0.7477896125145124,0.752795377676072
0.0,138.0,-0.2984299445398996,-0.4192391540680638,-0.1319909594706514,0.23529354936204647,0.07724794833792775,-0.11097088396837253,-0.13388222227302266,0.6029485220622496,0.5949421321973899,0.747789330726438,0.7526923252333078
0.0,139.0,-0.2985567907275854,-0.4192922384085995,-0.13206438834002313,0.23535268443626242,0.07732974687957046,-0.1109706461306964,-0.13479396792026807,0.6029827542431224,0.5949421272535063,0.7477898503173374,0.747556901675921
0.0,140.0,-0.2985613360385517,-0.41929451460371675,-0.13206755409079987,0.2353550958908994,0.07733310075039301,-0.11090434786987614,-0.13479383582479368,0.6029844337903407,0.5949419833341747,0.7488702081488545,0.7475549134022755
0.0,141.0,-0.29856365219130443,-0.4192937677467379,-0.13206555679946338,0.23535452648133984,0.07733157799997031,-0.11091048716606354,-0.13479407643446134,0.6029849248101057,0.5947572159413946,0.7488726057450811,0.7475499193742834
0.0,142.0,-0.2985639645481685,-0.41929334534887447,-0.13206440839837255,0.2353542465500498,0.07733081693220295,-0.11107664184260252,-0.13479403846662466,0.602985953996385,0.5947557322248803,0.7498760589772288,0.7475495540220386
0.0,143.0,-0.2985655793544642,-0.41929250912261384,-0.13206151908561198,0.23535356163885374,0.07732845044031927,-0.11107628196512467,-0.1347557842178732,0.6029871794824783,0.5947555848804741,0.7498772681128638,0.7473667612346564
0.0,144.0,-0.30017404158311517,-0.4196404832476136,-0.13114899849079942,0.2357598428291838,0.076263026528523,-0.11107594751416781,-0.13475569003785196,0.6027566860665576,0.5947555604504422,0.7498773232744969,0.7473666417250845
0.0,145.0,-0.3001750574629394,-0.419640996656839,-0.1311492393908317,0.2357606328546596,0.0762633972214385,-0.11109377291816497,-0.13476347047982318,0.6027568734087589,0.59475556277376,0.7502828543181571,0.7472840078432839
0.0,146.0,-0.30017753933654856,-0.4196383780227863,-0.1311470299515539,0.23575884969119423,0.07626189269987504,-0.11108925342445243,-0.1352969495386108,0.6027584608350421,0.5947555668640583,0.7503014899467796,0.7423504050479293
0.0,147.0,-0.30017843129286753,-0.4196379377882769,-0.13114711085172695,0.2357584171197025,0.07626197219184536,-0.11121850762751977,-0.13529730177616311,0.6027584216009364,0.5947556022301994,0.7475569650091884,0.7423453256975115
0.0,148.0,-0.30187082860537995,-0.41875303020559557,-0.1320591790763977,0.23481811576743036,0.07723113439794116,-0.11121782016834339,-0.13529775545257314,0.6022516735822048,0.5947557544988737,0.7475546613062951,0.7423445073793223
0.0,149.0,-0.3018714192025577,-0.41875325869499125,-0.13206070641076698,0.23481874456589324,0.07723533759302026,-0.11121929869997252,-0.13529752507293516,0.6022532997083357,0.5947978398919352,0.7475498731054847,0.7423445450900695
0.0,150.0,-0.301871515765001,-0.4187533450442873,-0.1320604884083609,0.2348188208035311,0.07723514511908885,-0.11121919821514159,-0.1352796141258593,0.602253127591849,0.59479611602443,0.7475490250747358,0.742254184469323
0.0,151.0,-0.30187192887344527,-0.41875335299941435,-0.13206082401562952,0.23481883018757385,0.07723554100880158,-0.11121916708617957,-0.13528058537559715,0.6022531352153992,0.5945937271544879,0.747548768035333,0.742257315728402
0.0,152.0,-0.302575715848554,-0.4185249698343161,-0.13212379986299666,0.2345693448995945,0.07730433569167314,-0.11121730401620565,-0.13528199072222968,0.602230810921299,0.5945936551668405,0.7475328735399809,0.7422317471608931
0.0,153.0,-0.3028196849509759,-0.41845875575125946,-0.13217095510731025,0.23449342253436326,0.07735840481890524,-0.11120301293611992,-0.13528710285634932,0.6022161363676535,0.5945937394039812,0.7473783330973803,0.7421003387659688
0.0,154.0,-0.30282221894168304,-0.41846137635707703,-0.13217251363101862,0.2345006540033364,0.07736270550990026,-0.1111923313583096,-0.13545170409849638,0.6022205840618812,0.5945941942692906,0.747384526685721,0.7390867047450056
0.0,155.0,-0.30433262061641453,-0.41891846582488407,-0.13144107339255415,0.23504121731619082,0.07649768938875372,-0.11119266058046694,-0.13545283230536828,0.6019588061751944,0.5945942260713936,0.7473834769707178,0.739073000670345
0.0,156.0,-0.30433263593891435,-0.41891834592669863,-0.13144095242305698,0.2350412015768644,0.07649767350879358,-0.11141623495785495,-0.1354528302167501,0.601958930435493,0.5945927534976231,0.7412647422681954,0.7390728855103504
0.0,157.0,-0.30433369518176384,-0.41891791457676913,-0.1314400389225743,0.23504080007264963,0.07649682321470781,-0.11141431977456198,-0.1354527956815607,0.6019592766963096,0.5943945918944156,0.7412290673516222,0.7390731070180818
0.0,158.0,-0.30433368855854465,-0.41891712007561493,-0.13143842976440426,0.23504080897427987,0.07649684124379551,-0.11141102370207981,-0.13530134439586972,0.6019614394106223,0.5944004593086454,0.7412344427485901,0.7389441726435185
0.0,159.0,-0.30433697689892786,-0.41891561312849435,-0.13143521455938406,0.23503943745722508,0.07649391499080385,-0.11141024645795214,-0.13529143540425903,0.601962780424023,0.5945595400121384,0.7412364606407711,0.7389259542394433
0.0,160.0,-0.3051518398376264,-0.41880381399621197,-0.13138872917100897,0.23491214680521688,0.07644098832425175,-0.1114102426694883,-0.1352914526844656,0.6019700419585879,0.5945595192992843,0.7412364631664548,0.7389260444189746
0.0,161.0,-0.30625245308610066,-0.4191828438849867,-0.13110207957908443,0.23536718852197883,0.07609685313522982,-0.11140944639941423,-0.13532084771677824,0.6018515284638619,0.594559392659051,0.7412319653760597,0.7395146019943605
0.0,162.0,-0.3064815689323082,-0.4192655624068255,-0.1310335338657488,0.2354658458481511,0.07601509953702791,-0.11140996136454069,-0.13540485293651136,0.6018220126668964,0.5945594921132361,0.7412207907399836,0.7419154150944192
0.0,163.0,-0.30648471930030713,-0.41926734659415676,-0.13103342093722237,0.2354682430928309,0.07601494780559002,-0.11140975313232981,-0.13540497647786515,0.6018219267349324,0.5944117142815103,0.7412180337214432,0.74191576582833
0.0,164.0,-0.3064849537183037,-0.41926740298751164,-0.13103312331742722,0.23546829387015786,0.076014679824767,-0.11214433214165191,-0.1354062070343306,0.6018218622674518,0.5944119169752234,0.736199109841896,0.7419240331217545
0.0,165.0,-0.3064850287857147,-0.4192674726418979,-0.13103326555219424,0.2354688709396316,0.07601585820485915,-0.11214813655537911,-0.13540620159055616,0.6018229556759098,0.5945507566740851,0.7361888713482069,0.7419240295318537
0.0,166.0,-0.3069902077730923,-0.41927154454264204,-0.13098385353477837,0.23547360479771015,0.07595841341616752,-0.11221893416896483,-0.1354064919499556,0.6018224926529344,0.5945511673993576,0.7369752349748809,0.7419243205664838
0.0,167.0,-0.3072433179255963,-0.4192727333158492,-0.13095989935842411,0.2354749829002824,0.07593064419,-0.11237760995425973,-0.13540652217223825,0.6018223622302242,0.5945511469594785,0.738396225020606,0.7419247161718638
0.0,168.0,-0.30724356334898767,-0.4192727827095083,-0.1309601685057825,0.23547508353520946,0.07593119255238631,-0.11237714780083281,-0.13546556366930693,0.6018224725930736,0.5945511352620486,0.7384024686252655,0.7422438966408631
0.0,169.0,-0.30724374185721376,-0.41927223250803863,-0.1309589916906328,0.23547488244549764,0.0759307624455393,-0.1123762653288364,-0.13556244655796346,0.6018237982766266,0.5945512160786298,0.7384034701508148,0.7404904664708516
0.0,170.0,-0.3086414652508865,-0.4197735202904959,-0.1309688274457945,0.2360701740655465,0.07594244264766968,-0.11237707365802693,-0.13556247928695128,0.6018279873333819,0.5945512580943948,0.7384070144949552,0.7404900126723128
0.0,171.0,-0.30864146204860377,-0.4197735028986892,-0.13096882062053883,0.23607020644978355,0.07594245535656766,-0.11323255660932162,-0.13556245489211527,0.6018280563562377,0.5945512553404977,0.7375734060603558,0.7404902859930379
0.0,172.0,-0.3086415688777366,-0.4197733846882194,-0.13096854413868284,0.23607013076930278,0.07594227834788289,-0.11323273102694127,-0.13556240569864178,0.6018282522230322,0.5944369836927839,0.7375733679608553,0.7404903597798289
0.0,173.0,-0.30864912851419357,-0.41976902984788605,-0.13095783403282094,0.23606692831991435,0.07593440238244172,-0.1131731804255516,-0.1355617757877973,0.601832789289353,0.5945041448626199,0.7381310846648726,0.7404903726223108
0.0,174.0,-0.3086491838175311,-0.41976910070947515,-0.13095794688983387,0.23606750650777025,0.07593532322764414,-0.11313311688024412,-0.1355615831378533,0.6018339691919999,0.5945236041133154,0.7394369481483677,0.7404895285550244
0.0,175.0,-0.3086491838175311,-0.41976910070947515,-0.13095794688983387,0.23606761609632995,0.07593555330823196,-0.11313184052764569,-0.13555726959744643,0.601834177909515,0.5945235789279846,0.7394404126333797,0.7405541897766821
0.0,176.0,-0.3092270807354256,-0.4198292348757448,-0.1308528512659965,0.23614051861080199,0.07580814262453862,-0.11313206749695572,-0.13555724833228247,0.6018209199477565,0.594523596253212,0.739440316078606,0.7405541681788608
0.0,177.0,-0.31134416900347167,-0.4205522419232514,-0.13148659519153616,0.2370025629377522,0.07656375815779616,-0.1131312516604719,-0.13555729879697637,0.6020789702917108,0.5945240047899804,0.7394382728566324,0.7405540346975643
0.0,178.0,-0.3113442668970745,-0.4205524339802501,-0.1314867796592214,0.23700275983019375,0.0765639472698472,-0.11339155101522458,-0.13555741323063034,0.6020793413097535,0.5945239862604652,0.7396773533704261,0.7405537792255367
0.0,179.0,-0.311344325369544,-0.4205525092518922,-0.13148687737440407,0.23700294694363164,0.07656419017438917,-0.11339169948975843,-0.13553681425505906,0.6020796540009041,0.594523963292316,0.7396767818538212,0.737738647127634
0.0,180.0,-0.31134525152569864,-0.4205523877750061,-0.13148594033107258,0.23700284031994964,0.07656336770508344,-0.11302788710421599,-0.13553688982220333,0.6020797618779717,0.5945239826492649,0.7398389699718346,0.7377382848532265
0.0,181.0,-0.31134565020123117,-0.42055179758849903,-0.131484245645623,0.2370025914157556,0.07656265299149555,-0.11302778860484973,-0.13553686261321485,0.6020808199171077,0.5944510875626825,0.7398390781197313,0.7377387749098744
0.0,182.0,-0.31134574645146934,-0.4205513055133624,-0.13148387872414258,0.23700243738240984,0.07656253813476119,-0.11302736397457415,-0.13558466990561088,0.602081407117143,0.5944510850195478,0.7398390925292723,0.7374776620298223
0.0,183.0,-0.31215313350269847,-0.4202133045555643,-0.1316858219773307,0.2366230473756243,0.07678920983621569,-0.11302736565534593,-0.13558507549760657,0.6019865142747564,0.5944510803187124,0.7398390868817667,0.737477019859292
0.0,184.0,-0.3121616602618512,-0.42021386165363706,-0.13168248186018058,0.2366236439826093,0.07678563284085371,-0.11303698658102491,-0.13558518870839398,0.6019862805708148,0.5944510144293409,0.7398505522299798,0.7374766123567713
0.0,185.0,-0.3127512850932307,-0.4203553373488167,-0.13156815693487545,0.2367979786115448,0.07664475497907076,-0.1130390367592465,-0.13558482947358444,0.6019524780706987,0.5944495432311899,0.7398542527593153,0.7374713607882177
0.0,186.0,-0.3128042253586547,-0.42036685623680287,-0.1315588742338229,0.23681190863597168,0.0766335292207715,-0.11303910027678592,-0.13558482477808062,0.6019500355394539,0.5944258200681956,0.7398542133344415,0.737471386670524
0.0,187.0,-0.3128062008536679,-0.42036777776826023,-0.1315602571051265,0.23681365318795078,0.07663614713560252,-0.11303873758971077,-0.13548624310570612,0.6019512567477352,0.5944258568539279,0.7398565764791707,0.7356035656152715
0.0,188.0,-0.3133064631653192,-0.42021345171761454,-0.1316251511374209,0.2366375876763217,0.07671018260109769,-0.11303893965179919,-0.13548628712047,0.6019284175277271,0.5944258563808532,0.7398554649652932,0.7356038707024022
0.0,189.0,-0.313306600189345,-0.42021342647440696,-0.1316250396126925,0.23663754104593637,0.07670997658761701,-0.11279750799818355,-0.13548633037082355,0.601928455480495,0.5944258495967673,0.7380859946668668,0.7356037607209452
0.0,190.0,-0.31330670957886775,-0.42021351196126244,-0.13162514606135825,0.23663774675337454,0.07671023273556171,-0.11279744205372626,-0.13579092981962868,0.6019286556576398,0.5944221605188388,0.738085493053664,0.7353130134068984
0.0,191.0,-0.3133068861140064,-0.42021247753136454,-0.13162360188009123,0.2366375040250925,0.07670987039446266,-0.11279460621489029,-0.13581828847315872,0.6019307788409842,0.5943931473774344,0.7380878089535157,0.7352869707446266
0.0,192.0,-0.31330702602481303,-0.42021241960791655,-0.13162338598157092,0.236637469491433,0.07670974167688355,-0.11279435735025836,-0.1358233347577688,0.6019308321304061,0.5943812067126432,0.7380878564945339,0.7352750602812824
0.0,193.0,-0.313307167693375,-0.4202124930517727,-0.13162348899236875,0.23663761324700944,0.0767099433054118,-0.1127781073475999,-0.1358234962044561,0.6019309366587249,0.5943812003493044,0.7380692236115546,0.7352728299849437
0.0,194.0,-0.31330651935508796,-0.4202110155815622,-0.13162139002957213,0.2366402265766685,0.07671365592289187,-0.11276960876902398,-0.1358035317959941,0.601939397182867,0.5943817633147637,0.7380947708018275,0.7341861097131015
0.0,195.0,-0.3137223006426185,-0.42015310929528177,-0.13167867921507795,0.2365732123101715,0.07677995602589437,-0.11276961429688664,-0.1358036127960669,0.601930163499534,0.594381747102996,0.7380948781086863,0.7341869407325763
0.0,196.0,-0.31428096192673033,-0.4202984906657943,-0.13154344136524498,0.23675209594722427,0.07661355342313979,-0.11276960878895817,-0.13580700924285716,0.6018868602688766,0.5943816978437035,0.738094877284353,0.7341843551477932
0.0,197.0,-0.31428254647158027,-0.4202996405209011,-0.13154462829296876,0.23675457794923754,0.07661611544767899,-0.11276425540955413,-0.1368844133225561,0.6018887194507104,0.5943818928554989,0.738093407590853,0.7348107599740242
0.0,198.0,-0.31428271195841695,-0.420299739095517,-0.13154479112131726,0.23675478829862642,0.07661646290877004,-0.1129286590681831,-0.13688530524514145,0.60188892642091,0.5943818792891782,0.7348587018272177,0.734811808266903
0.0,199.0,-0.3142837873956774,-0.42029942387229036,-0.1315441105533189,0.23675451903696215,0.07661588157193822,-0.11292889450062704,-0.13688567671986626,0.6018890968175278,0.5943716958327852,0.7348584381954317,0.7348115086960813
0.0,200.0,-0.31428394775912705,-0.42029918771778085,-0.1315436315183887,0.23675439099108328,0.0766156218333087,-0.11292887052139038,-0.136885709063397,0.6018894793139681,0.5943692873809732,0.7348588353376446,0.7348102709357748
0.0,201.0,-0.3146710832178824,-0.4202938826517771,-0.13162619949810866,0.23674817288667394,0.07671240033114397,-0.1129290030992075,-0.1368861505565351,0.6018881531210113,0.5943693069195299,0.7348584748279431,0.7348119369798105
0.0,202.0,-0.3146723757984614,-0.4202937161712465,-0.13162423033546863,0.23674802763273325,0.07671068224055165,-0.11292857533673308,-0.136956274743319,0.6018883744059648,0.5943693862584597,0.7348610818196601,0.735754262719391
0.0,203.0,-0.31514893363564134,-0.42043502388947407,-0.13154312250340422,0.23692677707784593,0.07660808359868233,-0.11294973628834486,-0.13695591924268471,0.6018579521175357,0.5943694195512005,0.7348478896363964,0.7357555558610047
0.0,204.0,-0.315154065250837,-0.42043627050217747,-0.13154110060430244,0.23692829454554512,0.07660562239596105,-0.11450281163159283,-0.13695596547941435,0.601857354222631,0.5943694307533699,0.7338477768282131,0.7357555407845191
0.0,205.0,-0.3151541116174143,-0.4204362881322804,-0.13154117009155844,0.23692831954122287,0.07660572091388033,-0.11468690818770573,-0.13695897564458653,0.6018573916823954,0.5943694376899192,0.7332844642210732,0.7357466326286273
0.0,206.0,-0.31515414101613115,-0.4204362617894256,-0.1315411253152529,0.236928291690825,0.0766056735751262,-0.11468521436401956,-0.13704838543364573,0.6018574341005027,0.5943693213961405,0.7332909834100242,0.7355092290041045
0.0,207.0,-0.31515437527928963,-0.4204363212182582,-0.13154118147928287,0.2369283598164115,0.07660573795814231,-0.11468520650243287,-0.137048504942721,0.6018574504334485,0.5943487394243432,0.7332910600960555,0.7355067951849821
0.0,208.0,-0.31515425354413457,-0.4204360704079574,-0.13154073275250913,0.23692867974417572,0.07660631034353882,-0.11468537483028768,-0.1370475020455986,0.6018586297160758,0.5943549141472079,0.7332909820978945,0.735506269666727
0.0,209.0,-0.31515430027542396,-0.42043612046948814,-0.13154073388506196,0.2369288209889951,0.07660631353895087,-0.11519925970947678,-0.13704741217667835,0.6018586331392045,0.5943548866447439,0.7346910384533849,0.7355063086836113
0.0,210.0,-0.31515855462816883,-0.4204363580643063,-0.13154044493260642,0.23692907764738122,0.0766060014022154,-0.11519798346619893,-0.13676599410892903,0.601858615707159,0.5943549500752913,0.7346913718727128,0.7357110881813523
0.0,211.0,-0.3153900687724519,-0.42045094935434135,-0.13161266968051097,0.2369464174939339,0.07669183110219178,-0.115188660016237,-0.13676581514703612,0.6018640251651852,0.5943549361196095,0.734695071405926,0.7357116589852634
0.0,212.0,-0.3155267364452039,-0.4204719241208528,-0.1316324806735814,0.23697215930357002,0.07671614464160796,-0.11520895443116884,-0.13676415103146858,0.6018677566314644,0.594354937506614,0.7346870856036655,0.7357133418559226
0.0,213.0,-0.3159287562796454,-0.42058848747469046,-0.13159127169751306,0.23711953843664632,0.07666404127491538,-0.11523477286022243,-0.1367651302855964,0.6018526495580128,0.59435495455542,0.734678566140882,0.7356931784937165
0.0,214.0,-0.3159351809557424,-0.4205885627850321,-0.13158617836214231,0.23711961725100403,0.07665871095842236,-0.1152325918083995,-0.1368215620968023,0.6018525870758036,0.5943549629049257,0.7346820328035677,0.7344957740133483
0.0,215.0,-0.31593459340099556,-0.42058670448905416,-0.13158256512712435,0.2371210411127805,0.07666147948792075,-0.11522833634749861,-0.1368210330274135,0.6018613432764113,0.5943582655746517,0.7347054139630065,0.7344903058421939
0.0,216.0,-0.31593468974503436,-0.42058660457085134,-0.13158232459290597,0.23712097391074685,0.07666131771170594,-0.1152279673963184,-0.1368211360102988,0.6018615110541882,0.5943241354444545,0.7347058505902937,0.7344904174681766
0.0,217.0,-0.31593583720705287,-0.4205871290603705,-0.13158286453898568,0.23712171762468043,0.07666208334268264,-0.11512469293710552,-0.13682123475043256,0.6018618610138525,0.5943241297863453,0.7353728708010432,0.7344898217329245
0.0,218.0,-0.3159358824654336,-0.4205871987094502,-0.13158295257715985,0.23712206873489466,0.07666252715475207,-0.11512350272740034,-0.13698968651888477,0.6018625440056374,0.5943241146973915,0.7353736625509475,0.7344098593396483
0.0,219.0,-0.3164906663404237,-0.420732233511218,-0.1316025437240635,0.23730600074153457,0.07668737249475627,-0.11511777944201233,-0.13698964637371394,0.6018690392177818,0.5943241274958838,0.7353705367066539,0.7344098448827162
0.0,220.0,-0.31649723585079453,-0.42073342805631175,-0.13160197384142167,0.2373074640856566,0.07668667437593386,-0.11512583871019785,-0.13698965379739414,0.6018689122776649,0.5943241291836403,0.7353757076367163,0.7344098218387337
0.0,221.0,-0.3167612711681949,-0.4207770744425555,-0.13165979058289215,0.2373620377580586,0.07675896608619688,-0.11512434086208857,-0.136988552347779,0.601880862466524,0.5943241316919085,0.7353762525822557,0.7344008281375741
0.0,222.0,-0.3167649037578699,-0.4207771446809557,-0.13165929247401015,0.23736211342278124,0.07675842949552465,-0.11512427459911288,-0.1368833199767414,0.6018808520912067,0.5943241042386944,0.7353775154869944,0.7334473608916703
0.0,223.0,-0.31707045975707965,-0.42067875927579185,-0.13163126472379408,0.23725143316331182,0.07672689922270529,-0.11512468277770403,-0.13688342600414946,0.6018910044648281,0.5943241143290139,0.7353777272803838,0.7334475452532822
0.0,224.0,-0.3170704585187692,-0.4206787584997758,-0.13163126168758632,0.23725151162655028,0.07672720621468718,-0.11512495693765619,-0.13755680949685578,0.601891196848482,0.5943240962312448,0.7353787140631006,0.7332951713641287
0.0,225.0,-0.3170706892056082,-0.4206787810186768,-0.13163126211087747,0.2372515381227335,0.07672720671273993,-0.11512426641745553,-0.13755692635264868,0.6018911968971004,0.5943316658556554,0.7353744204744463,0.7332950862909022
0.0,226.0,-0.31707077849906457,-0.4206784909426873,-0.13163080595670662,0.2372514152572915,0.07672701350273337,-0.11493967023395114,-0.137556952028352,0.6018918245532144,0.5943302912286214,0.7351360147890859,0.7332950659459315
0.0,227.0,-0.31707187975945633,-0.42067743067300045,-0.13162919739545584,0.23725065382030977,0.07672585830793814,-0.11493970461972673,-0.13755673098695873,0.6018929367497784,0.5943006953063757,0.7351213376548672,0.7332930062569208
0.0,228.0,-0.31738799718621785,-0.4205998201396488,-0.13161460553597487,0.23716181757137175,0.07670915585782809,-0.11493999908701777,-0.1375568318800619,0.6018970373970429,0.5943007304216816,0.7351215330115264,0.7332928296937903
0.0,229.0,-0.3173940179546479,-0.42059911746322015,-0.13161288189333714,0.23716107798042324,0.07670734166506263,-0.11502723771878198,-0.13755704149283873,0.6018972491292343,0.5943007258715233,0.7351795751454784,0.7332906787778309
0.0,230.0,-0.317394012407236,-0.42059911085376395,-0.13161287831360272,0.23716109434661353,0.07670735052912235,-0.11502715378782818,-0.13755606648732216,0.6018972596903062,0.5943220758590877,0.7351795557912898,0.7332827853306088
0.0,231.0,-0.3173990709004298,-0.42059836901811404,-0.13161113334494062,0.23716036108561972,0.07670562573003044,-0.11502618815259869,-0.13752527361894354,0.6018975126346923,0.5943228107756704,0.7351799496477545,0.7330540832302465
0.0,232.0,-0.31762793441575693,-0.4206483395828199,-0.13162926459044472,0.2372249695938692,0.07672906818523623,-0.11502679442392522,-0.13752534828799143,0.6019026311120653,0.594322810752993,0.7351808582626648,0.7330479275654583
0.0,233.0,-0.31762875645981936,-0.4206484419011928,-0.13163001410291336,0.23722514056033692,0.0767303205653862,-0.11502801061508298,-0.138297484468016,0.6019027869936112,0.5943227955889678,0.7351795452316029,0.7328427585511817
0.0,234.0,-0.3178463952541523,-0.4206208925420399,-0.13166271993372652,0.2371941681019464,0.07676709020414124,-0.11502787737585382,-0.13830471363632374,0.6018981325845152,0.5943227879564763,0.7351793730501582,0.7328517933321029
0.0,235.0,-0.3178465316497385,-0.4206208877310864,-0.1316627815653551,0.23719416416100142,0.07676714069036183,-0.1150330313888649,-0.13830866618362994,0.6018981308037621,0.5943227360004091,0.7343872526567935,0.7328461213018453
0.0,236.0,-0.31784655043672183,-0.42062036382273255,-0.13166179484222068,0.23719414105521774,0.07676709717318728,-0.11503281099470697,-0.13830910079784037,0.6018993443573624,0.5943051266231192,0.7343884493175185,0.7328444256915981
0.0,237.0,-0.3178466990673149,-0.42062038682935643,-0.13166180769789207,0.2371941733372753,0.07676711521179763,-0.11505258371245124,-0.13830994865877616,0.6018993471495704,0.5943052447230635,0.7344040491812223,0.7328415896739657
0.0,238.0,-0.317846699238689,-0.42062038703017407,-0.1316618080608921,0.2371942288443231,0.07676721554691877,-0.11505323245565113,-0.13831002073110318,0.6018994647230704,0.5943273558285389,0.7344047387026484,0.7328416884591754
0.0,239.0,-0.31784665785742144,-0.42061736116718873,-0.13165647852488485,0.23719428458517508,0.07676731372482012,-0.11504063593894151,-0.1383780376987062,0.6019066436447149,0.5943276078752301,0.7344278684150474,0.7322242261802576
0.0,240.0,-0.31787755340332124,-0.42062252312227244,-0.13165799323685726,0.23720087748075483,0.07676924832860993,-0.11504098039907977,-0.13870155049637978,0.6019069668737623,0.5943276220273264,0.7344277257135111,0.7326074441182042
0.0,241.0,-0.318059447914791,-0.4206595285094508,-0.1316534762566434,0.2372491975241551,0.07676335025007015,-0.1150409849306308,-0.13873890450458887,0.6019057669437687,0.5943276074924365,0.7344254962129942,0.7326492677814338
0.0,242.0,-0.318183884224849,-0.42065205136384154,-0.1317200868516123,0.23724071873250194,0.07683888406820764,-0.11504091307928829,-0.13874379639049064,0.6019012282576218,0.5943275883220384,0.734424731876866,0.732652613668637
0.0,243.0,-0.3181840540718543,-0.4206521418597999,-0.13172015817624408,0.23724100083141358,0.0768391064052199,-0.11562838316808838,-0.13874381405656397,0.6019013467207113,0.5943275897890576,0.7326227436199082,0.7326520435265319
0.0,244.0,-0.3181840927808222,-0.42065216713606346,-0.1317202004067264,0.23724105966366707,0.07683920469959153,-0.11562799584095503,-0.13874379201241055,0.6019014109051775,0.5943340545389815,0.732623096885179,0.7326520531260202
0.0,245.0,-0.31818409427454386,-0.4206520804945585,-0.13171996364618554,0.23724105726870554,0.07683919815501009,-0.11562952492999866,-0.13874379355346178,0.6019017905156507,0.5943277282537691,0.7326222757414455,0.7326519539602107
0.0,246.0,-0.31818411976648814,-0.4206520795776522,-0.13171996731461047,0.23724105615788257,0.0768392025992708,-0.11588197713082493,-0.13872574655191877,0.6019017903557975,0.5943277302008018,0.7330551262955505,0.7327025260854305
0.0,247.0,-0.31818437188646087,-0.42065213090019704,-0.13172015630816322,0.23724113978532466,0.07683951055452584,-0.11600035676280299,-0.13864554319997519,0.6019018530443946,0.5943277390785673,0.7331475384423927,0.7329150548209321
0.0,248.0,-0.3181844613371002,-0.42065214274759144,-0.1317201879912469,0.2372411592353705,0.07683956256912146,-0.11634210105157987,-0.1386431196656954,0.6019018599335284,0.5943277520945783,0.732998387240303,0.7329192160785921
0.0,249.0,-0.3181854321703617,-0.4206527116491122,-0.13172101155221516,0.2372423721243863,0.07684131838803891,-0.1163408953959411,-0.13841248173193577,0.601902888831169,0.5943277621549617,0.7330026331239627,0.7331602428619973
0.0,250.0,-0.31838374810030645,-0.4206698882422107,-0.1318078742164818,0.23726320262814973,0.07694665901318717,-0.11633972031266238,-0.13841082511701236,0.6019120126219579,0.5943277635900048,0.7330056046505021,0.733162877097574
0.0,251.0,-0.31844857548615035,-0.4206914015869596,-0.1317881574067551,0.23729646730872744,0.07691617219743524,-0.11633760511591568,-0.13841141541364618,0.6019018953949707,0.5943277804977416,0.733008531574776,0.7331622961698682
0.0,252.0,-0.3184485437651418,-0.4206913441917899,-0.1317881028624734,0.23729659148428975,0.07691629020504605,-0.11630625240987935,-0.13851685203906192,0.6019021089148796,0.59432779104143,0.7331273045579771,0.7330104541322803
0.0,253.0,-0.3184489871964537,-0.4206910331229305,-0.13178843724012768,0.23729637908389847,0.07691651852087543,-0.1161963661431873,-0.13853793343670945,0.6019019487504016,0.5943278053541355,0.7336204389815918,0.7329800638463171
0.0,254.0,-0.31844954814085796,-0.4206914049229818,-0.13178903864530056,0.23729739335215028,0.07691815915048597,-0.11619636356495187,-0.13853795879531366,0.6019030361775488,0.5943212951881494,0.7336268466859491,0.7329800735938714
0.0,255.0,-0.3184495442476553,-0.4206914005124681,-0.1317890306144464,0.23729753027068104,0.07691840845767105,-0.11619684916933824,-0.13853771422283134,0.601903318611536,0.5943203810495761,0.7336320178849373,0.7329799126923677


==> anc/IV_B/Correlation_coeffs_mode_by_mode_Glauber_b9_initial_state_Fig18.dat <==
observable,mode,variance_obs0_obs1,variance_obs0_obs4,variance_obs0_obs8,variance_obs1_obs4,variance_obs1_obs8,variance_obs2_obs6,variance_obs3_obs7,variance_obs4_obs8,variance_obs5_obs9,variance_obs6_obs10,variance_obs7_obs11
0.0,1.0,-0.21278844761877258,-0.0068442499173759185,-0.005850139377389048,0.012695442308804131,0.010851425747131539,-8.74711875970455e-08,2.6876408844720305e-07,0.00034903137722739914,4.371507677626133e-07,8.879089938000826e-08,-8.460035530862991e-10
0.0,2.0,-0.21278990499403708,-0.006845240810641015,-0.005849978049122507,0.012700566811229577,0.010850621616682713,-1.7057792102074646e-05,-0.071267098755687,0.00034849940285184975,9.357943094032017e-08,-1.2476623789182697e-07,-0.0027378797511947075
0.0,3.0,-0.21279281974456604,-0.006840766777413755,-0.005848472318634793,0.012695100675309101,0.010848768620431078,-0.047464799248956815,-0.07126488349664141,0.00035158175674890557,-9.438305636964071e-06,-0.0004147592008151278,-0.002737803866908511
0.0,4.0,-0.2300423133751602,0.030963312639511523,-0.00998541305753891,-0.04480254860998915,0.01713790782287266,-0.04746850178106371,-0.07126488349664141,-0.013397182164901404,-1.1221173471728792e-05,-0.0004167087092598287,-0.0027378544564326418
0.0,5.0,-0.23004304206279247,0.03096624027870386,-0.009985144177094675,-0.04481089422822487,0.01713713865461727,-0.04748021387242224,-0.07126488349664141,-0.013395345286556582,-0.018651119881552432,-0.00042105033108483843,-0.0027384362359601454
0.0,6.0,-0.34090339237023176,-0.07145969409831136,0.0003488659232636819,0.057091349450137746,0.006836682113703497,-0.047479760501143844,-0.07112144547343943,-0.02285797005407222,-0.018651052800965677,-0.0004260724899784707,-0.002765071620414991
0.0,7.0,-0.34120361167471835,-0.07167446270675422,0.0003658027024460169,0.05732512437030817,0.006818222075573984,-0.04736112834996394,-0.018451778694340223,-0.022871116340265552,-0.018651052800965677,-0.0004977463470366007,-0.009902595811451635
0.0,8.0,-0.34122474361605354,-0.07169585699315974,0.00037442300948817693,0.057346598475710046,0.006809481527217207,-0.016404559651787887,-0.018216961235507645,-0.022879904542542736,-0.01865075093832528,-0.014139743814854944,-0.009919113291080328
0.0,9.0,-0.34122984442947923,-0.07169608219617453,0.0003713814339029956,0.0573470865235601,0.006812523238045366,-0.01640229279539591,-0.1462309110437029,-0.022879724456430498,-0.018693212949740964,-0.014141099772172124,-0.022032268948949687
0.0,10.0,-0.35937999597353293,-0.040256014774341944,-0.023185775810701623,0.018363239600919293,0.036009311120248105,-0.016399648129605277,-0.14623423393227128,-0.07322193271906466,-0.018694453940595927,-0.014139743814854944,-0.022030776557987828
0.0,11.0,-0.35937999597353293,-0.040255339165297555,-0.02318690510856741,0.018362653943499244,0.03601035998605092,-0.01640070599592153,-0.1462752162246147,-0.07322409375241151,-0.10794976963783211,-0.01413971823075462,-0.022031889527518705
0.0,12.0,-0.35939092628801667,-0.04023251859313166,-0.023161953003342443,0.01834283920078751,0.035988683426126114,-0.14994423852221483,-0.1462746624098533,-0.0731797925688011,-0.10794574480262682,-0.028592534681276288,-0.02203398899277013
0.0,13.0,-0.35968313002854846,-0.0393383124890522,-0.02254444217511335,0.01763800049575593,0.0355020096936208,-0.1499434829034175,-0.14627300096556908,-0.07169624317618917,-0.05278269509081928,-0.028591511317263323,-0.022037024364217978
0.0,14.0,-0.3687159419179049,-0.01190303027931958,0.00013149275468758148,-0.0005526068196462781,0.020464385716494688,-0.15002886782751512,-0.14627300096556908,-0.026263578522594214,-0.05104430168507288,-0.02859713981933464,-0.022036847300883518
0.0,15.0,-0.3692937912102782,-0.024952043633259455,0.0031513756033889847,-1.9956178978673457e-06,0.020336773710485753,-0.15001677792675794,-0.10183601214054958,-0.029128532464957006,-0.05104430168507288,-0.02860097743438326,-0.07802725843832017
0.0,16.0,-0.379950119144285,-0.2366410759164669,0.053554316256507625,0.010018011803470218,0.017948051768965568,-0.15001526668916332,-0.09917880891536396,-0.07628159576597857,-0.051044972490940435,-0.028602512480402714,-0.08153513604154712
0.0,17.0,-0.37995594864534304,-0.23669812734688167,0.05356802915916359,0.010022550648475613,0.01794696794096933,-0.1036429410973778,-0.09917327076774997,-0.07629204076048833,-0.051039941446933836,-0.0845682436215059,-0.08154247152254608
0.0,18.0,-0.3799574060206075,-0.23670113005374557,0.05356130714805773,0.010023721963315716,0.01794986980302378,-0.10364520795376977,-0.07278953553476897,-0.07628771869379464,-0.05104933272907948,-0.08456619689347997,-0.05229211456538152
0.0,19.0,-0.37995813470823975,-0.23670263140717757,0.05356297420681198,0.010024551644660788,0.01794920552134866,-0.08127209098379785,-0.07278732027572338,-0.07629023989936595,-0.05105000353494703,-0.050244870467618115,-0.05228958508917498
0.0,20.0,-0.3799566773329753,-0.23670488343732551,0.05356103826761349,0.010024063596810746,0.01794878597502754,-0.08127209098379785,-0.0729213434479816,-0.07628987972714149,-0.16076198018682342,-0.05024563799062783,-0.05231715637982624
0.0,21.0,-0.38295231218915016,-0.2158630950947617,0.0006230228773359024,0.008675977825422971,0.021371095240833266,-0.08127209098379785,-0.07292798922511835,-0.09998200865309748,-0.1607646634102936,-0.050245382149624596,-0.05231690343220559
0.0,22.0,-0.38294283924993094,-0.21585183494402196,0.0006184411545661455,0.00867929655080326,0.021369731715289605,-0.08127284660259518,-0.20611600882314668,-0.09998380951421984,-0.16088976870459099,-0.05024461462661487,-0.07953204383358965
0.0,23.0,-0.3166774433484874,-0.19952461637138247,0.0851947687557208,0.015254374796147689,0.05540773452134375,-0.08128569212214969,-0.2061342847102728,-0.0916461826898514,-0.16089010410752477,-0.050262267655838536,-0.07953760868124404
0.0,24.0,-0.3166759859732229,-0.19952611772481443,0.08519691979927467,0.015253301090877594,0.055410181874883654,-0.08128493650335235,-0.2061342847102728,-0.09164762337874932,-0.1652285410558809,-0.05026405854286123,-0.07953710278600272
0.0,25.0,-0.27429332721873456,-0.2443092385702376,0.15680462194693462,-0.016984699643688858,0.10700528920300148,-0.08168012513435291,-0.20613373089551143,-0.14589460279580518,-0.1652245162206756,-0.05064423827367822,-0.07953735573362339
0.0,26.0,-0.2739595882831646,-0.2446583032431699,0.15724612363636775,-0.017215399862404012,0.10729687389618353,-0.18909209279278377,-0.20613317708075002,-0.1461982279810375,-0.1652144541326624,-0.14412547076611446,-0.079538367524106
0.0,27.0,-0.27395885959553234,-0.24466205662674984,0.15724881244081013,-0.017219889902624404,0.10730002049359197,-0.18910644954993291,-0.206092748603168,-0.14620867297554727,-0.11437206501372098,-0.14413084342718252,-0.07966762375826009
0.0,28.0,-0.27395303009447436,-0.24467406745420556,0.1572525767670294,-0.01722843074000015,0.1073031670910004,-0.18910644954993291,-0.17995490712424753,-0.14621479590336334,-0.11430968006803917,-0.14413109926818576,-0.14125531043504824
0.0,29.0,-0.24171807530668313,-0.31497569258276925,0.14100789584815412,-0.07630823354556662,0.09370042649431617,-0.18909511526797304,-0.17995047660615635,-0.11655677425120584,-0.1143093446651054,-0.14414414715935112,-0.14125910464935806
0.0,30.0,-0.24157379515549784,-0.31526019905812697,0.14096379945529966,-0.07654737699208751,0.09366371619121772,-0.20594163635431584,-0.17994936897663352,-0.1164843796340864,-0.11430699684456898,-0.13067974684075295,-0.14126745192083962
0.0,31.0,-0.2415730664678656,-0.31525869770469506,0.1409632616944112,-0.07654640089638742,0.09366336656928344,-0.20593559140393725,-0.15432546759629,-0.11648654066743325,-0.11431437570911199,-0.13068077020476593,-0.15077448824311285
0.0,32.0,-0.24156869434207212,-0.3152564456745471,0.14096272393352274,-0.0765449367528373,0.09366301694734917,-0.17411119451703438,-0.1543238061520058,-0.11648654066743325,-0.11431504651497953,-0.1488347361127823,-0.15078536499080097
0.0,33.0,-0.19995625841487077,-0.28144596638665365,0.09965946113376327,-0.05137094059978799,0.06291062123080077,-0.17410666080425044,-0.15434263585389335,-0.1414338697956841,-0.11592665761175967,-0.14883550363579204,-0.15081369512431417
0.0,34.0,-0.19890694822443247,-0.2806690159856108,0.09868396288208028,-0.05078333098833665,0.06217256932755455,-0.1741059051854531,-0.15434762018674592,-0.14197917054353903,-0.1905206054858489,-0.14883499195378555,-0.15081116564810765
0.0,35.0,-0.19890694822443247,-0.2806690159856108,0.09868396288208028,-0.05078479513188678,0.06217851290043716,-0.1741059051854531,-0.17472855722093847,-0.14198565364357957,-0.19052161169465023,-0.1488347361127823,-0.17220851077445423
0.0,36.0,-0.16030690696894778,-0.26927524479041437,0.13441440959463422,-0.03800228508663504,0.10238083987839812,-0.17407039110197886,-0.1747994455103974,-0.13016047916962112,-0.19052094088878269,-0.1487817770251113,-0.1722431645984838
0.0,37.0,-0.16022602264176816,-0.2692542258423668,0.13447463881414276,-0.03797944444725305,0.10244796728977817,-0.15065149771651026,-0.17482049047133047,-0.1301435510750708,-0.19052865515625947,-0.11335035648618422,-0.1722535354509306
0.0,38.0,-0.16021509232728443,-0.2692497217820709,0.1344929226843507,-0.037973148629987505,0.10247244082517713,-0.15063562972176645,-0.22513622298858538,-0.1301334662527855,-0.19060277920462335,-0.11333475018498647,-0.1606371689200253
0.0,39.0,-0.1602136349520199,-0.2692504724587869,0.13449561148879305,-0.03797436874961261,0.10247733553225694,-0.15062882915259054,-0.22515228361666592,-0.13013562728613234,-0.22027084571153008,-0.11331632963275307,-0.16059922677692723
0.0,40.0,-0.14570546419394584,-0.27545706754653787,0.16379874006236403,-0.046854057747643375,0.14438511830559214,-0.15063260724657718,-0.2251517298019045,-0.1480156570257376,-0.22026648547339103,-0.11334063452806104,-0.160603779834099
0.0,41.0,-0.14570327813104908,-0.27545631686982186,0.16380411767124872,-0.04685337448065331,0.14439246036621184,-0.18803044838254326,-0.2251517298019045,-0.14801385616461524,-0.2202604482205831,-0.2136558918990865,-0.1606032739388577
0.0,42.0,-0.14569817731762336,-0.27546082093011776,0.163817023932572,-0.04685981671227388,0.14441133995066247,-0.18804782761488176,-0.22513068484097143,-0.14802934357026765,-0.204509255644727,-0.21369068627552737,-0.16066878737260704
0.0,43.0,-0.14569671994235883,-0.27546307296026573,0.1638186372152374,-0.04686303782808416,0.1444144865480709,-0.1880470719960844,-0.21492110971460693,-0.14803402580918582,-0.20449885815378002,-0.21369375636756624,-0.18817178216629513
0.0,44.0,-0.13443776733648227,-0.28793406524289833,0.1786307231272309,-0.06438473652117493,0.1652379689532554,-0.1881218782570195,-0.2149200020850841,-0.171028501136334,-0.20449818734791247,-0.21365691526309946,-0.1881725410091571
0.0,45.0,-0.13439768951670858,-0.2879715990786975,0.17868073488985856,-0.06443549349757936,0.16530649485237256,-0.22234309796903473,-0.21492055589984554,-0.17109189144784157,-0.20449919355671378,-0.2053346632686539,-0.18818139417587995
0.0,46.0,-0.13439696082907632,-0.28797009772526555,0.17868127265074701,-0.06443158911477902,0.1653071940962411,-0.22234309796903473,-0.21492110971460693,-0.1710904507589437,-0.17427335197094224,-0.2053344074276507,-0.18818139417587995
0.0,47.0,-0.13437218544957988,-0.2879791058458574,0.17867858384630467,-0.06444476640673018,0.1653036978768984,-0.222346120444224,-0.19956936452866583,-0.17108937024227028,-0.17427167495627338,-0.2053308256536053,-0.21408525411179471
0.0,48.0,-0.13323324668037495,-0.29672148688020034,0.17849198081800588,-0.07555419961725074,0.16506945118093674,-0.2223423423502374,-0.19956991834342722,-0.16927302171424355,-0.17427670600027997,-0.20533287238163123,-0.2140837364260708
0.0,49.0,-0.09491447885093832,-0.29495964862778723,0.1425792331642609,-0.0732633030091506,0.11763973957772439,-0.22234385358783204,-0.19956936452866583,-0.17145350436121434,-0.17429314074403487,-0.20532929060758587,-0.21408576000703602
0.0,50.0,-0.09489116084670635,-0.29499042637314254,0.14255772272872214,-0.07330478707640423,0.11761142020104844,-0.22677102412135447,-0.19956714926962024,-0.17141640662209343,-0.17429079292349844,-0.20087688962817257,-0.21408525411179471
0.0,51.0,-0.09487075759300337,-0.2949776648689708,0.1425378255758488,-0.07328819344950277,0.11758414969017528,-0.22677177974015178,-0.1995721336024728,-0.17143333471664374,-0.2154745837585736,-0.200878424674192,-0.2140903130642078
0.0,52.0,-0.08439077206600079,-0.29078363405677143,0.15104090074432255,-0.06598943785211511,0.13242140533677066,-0.22677177974015178,-0.19947189313065986,-0.1655106626573792,-0.2154742483556398,-0.20087791299218552,-0.21400456382080613
0.0,53.0,-0.08414666170919745,-0.29068829811384156,0.15122589048995594,-0.06582398963095068,0.13274305751630003,-0.22677102412135447,-0.1944177796181455,-0.16538532272326198,-0.2154742483556398,-0.20087561042315635,-0.20990453583762864
0.0,54.0,-0.08414666170919745,-0.29068829811384156,0.15122535272906748,-0.06582398963095068,0.13274235827243147,-0.21050859636534325,-0.19442940972813483,-0.16538568289548644,-0.21547491916150735,-0.20115140702465079,-0.20991541258531676
0.0,55.0,-0.08414666170919745,-0.2906890487905575,0.15122373944640208,-0.06582447767880072,0.13274130940662868,-0.21050859636534325,-0.22660770880961878,-0.16538280151769066,-0.21550007438154037,-0.20115140702465079,-0.25351422332406837
0.0,56.0,-0.0841430182710362,-0.2906890487905575,0.1512264282508444,-0.06582398963095068,0.13274760260144555,-0.21050104017737004,-0.22666087502671298,-0.16538244134546617,-0.24121843594033412,-0.2011680366898615,-0.2535976960388841
0.0,57.0,-0.07792949883085047,-0.29121302113831393,0.16422894877313934,-0.06684644987678999,0.15797527251264262,-0.21049952893977536,-0.22666087502671298,-0.1675081778143168,-0.24122682101367843,-0.20116547827982909,-0.25360022551509065
0.0,58.0,-0.07792804145558598,-0.29121452249174595,0.1642300242949163,-0.06684840206819016,0.15797702062231397,-0.21077457418200138,-0.22666087502671298,-0.16750997867543915,-0.2412211191638043,-0.20195909707188447,-0.2535850486578514
0.0,59.0,-0.07792512670505697,-0.2912167745218939,0.1642359396646894,-0.06685230645099051,0.15798715965840784,-0.21077759665719067,-0.2232814973526649,-0.16751754229215313,-0.24122044835793674,-0.20196933071201412,-0.23173922740008562
0.0,60.0,-0.07792512670505697,-0.2912167745218939,0.1642364774255779,-0.06685230645099051,0.1579875092803421,-0.20655293196135113,-0.22328205116742628,-0.16751826263660208,-0.2412395663251618,-0.24412578786214953,-0.231738215609603
0.0,61.0,-0.07792512670505697,-0.2912167745218939,0.16423755294735484,-0.06685230645099051,0.1579892573900135,-0.20652572968464744,-0.22328205116742628,-0.16751790246437762,-0.24468952090195276,-0.24415725630554821,-0.2317377097143617
0.0,62.0,-0.07792439801742473,-0.2912167745218939,0.16423755294735484,-0.06685181840314046,0.15798960701194775,-0.2065302633974314,-0.22418310778422013,-0.16751754229215313,-0.24468918549901897,-0.24422172823836513,-0.22907164179267062
0.0,63.0,-0.07269548130593363,-0.29433583627680504,0.17556602382384537,-0.07264201809604633,0.17900782883452124,-0.20652950777863407,-0.22418255396945874,-0.18003820933157252,-0.24468918549901897,-0.2442222399203716,-0.22907164179267062
0.0,64.0,-0.07269446114324848,-0.29433583627680504,0.1755654860629569,-0.07264104200034624,0.17900712959065268,-0.2215897460281025,-0.22418421541374298,-0.18003820933157252,-0.2446888500960852,-0.26029519510802096,-0.229070630002188
0.0,65.0,-0.07269446114324848,-0.29433583627680504,0.1755654860629569,-0.07264104200034624,0.17900712959065268,-0.22159125726569717,-0.2239931493210608,-0.18003820933157252,-0.23228061856114637,-0.2602926366979885,-0.2295135412859528
0.0,66.0,-0.072693659586853,-0.29433583627680504,0.1755654860629569,-0.07264055395249619,0.17900747921258695,-0.22159125726569717,-0.21741715284422583,-0.18003820933157252,-0.2319841223676909,-0.2602926366979885,-0.24556989740219431
0.0,67.0,-0.06307250530321888,-0.28569479659911984,0.16233495492395109,-0.05713039327814116,0.15526780025364753,-0.2215905016468998,-0.2174199219180328,-0.20135932450381053,-0.2319915012322339,-0.26029519510802096,-0.24558128004512375
0.0,68.0,-0.05771701555000615,-0.2913864274597061,0.16805995734259335,-0.06701287419365454,0.16521489390559355,-0.22164188372511787,-0.21741936810327142,-0.21191056981980141,-0.23198982421756503,-0.26023891008730776,-0.24558178594036506
0.0,69.0,-0.05771621399361067,-0.2913879288131381,0.1680594195817049,-0.06701433833720467,0.16521419466172496,-0.22381579900501958,-0.21741770665898724,-0.211909489303128,-0.24912052906003027,-0.2580719367898516,-0.2455881096308814
0.0,70.0,-0.05770113015962312,-0.2914014409940258,0.16807555240835897,-0.0670387407297068,0.16524251403840093,-0.23720536409360418,-0.21741715284422583,-0.2119354217032902,-0.2518302493619838,-0.24496264378375274,-0.2455876037356401
0.0,71.0,-0.053955602861100946,-0.28940614228294187,0.16991469464692335,-0.06263264473952186,0.16931525995072455,-0.23720536409360418,-0.21738613921758757,-0.2097722273230942,-0.25058489826888397,-0.24496264378375274,-0.24560278059287932
0.0,72.0,-0.05374690672322488,-0.2892312346081177,0.17006311665214086,-0.06222854111968656,0.16965858869017875,-0.23720536409360418,-0.21738558540282618,-0.20948408954351433,-0.2344926009093805,-0.24496264378375274,-0.24560278059287932
0.0,73.0,-0.0537317500204741,-0.2892274812245378,0.17006526769569474,-0.06222073235408588,0.16966313377532427,-0.23720385285600956,-0.21066725853231205,-0.2094830090268409,-0.23448253882136733,-0.24496801644482083,-0.24614004133914802
0.0,74.0,-0.046324275894848686,-0.30126157965846806,0.16282593061512338,-0.08219457866493088,0.15766830445435265,-0.23721594275676675,-0.21067888864230142,-0.18998220427709878,-0.23448186801549978,-0.24495829448669768,-0.24616103599166225
0.0,75.0,-0.04632296425711063,-0.30126458236533205,0.16282162852801563,-0.08219848304773122,0.1576627105034043,-0.23721669837556406,-0.21071433278703083,-0.18996959824924217,-0.2506056932507779,-0.24495727112268467,-0.24631179277357193
0.0,76.0,-0.046300083465458025,-0.301311124321723,0.16278828735293055,-0.08227217827308765,0.15761026721326363,-0.2386856213175623,-0.21071211752798527,-0.1898629872707976,-0.2506056932507779,-0.24361640842469554,-0.24631508109264041
0.0,77.0,-0.046297824533798056,-0.3013141270285869,0.1627823719831574,-0.08227559460803796,0.1576011770429726,-0.2386856213175623,-0.22768930903862827,-0.18985290244851233,-0.25064594160283066,-0.24361589674268905,-0.2818468863135009
0.0,78.0,-0.04341404322917333,-0.30093053122671937,0.16813309282342517,-0.08139564433441107,0.16993723737179275,-0.23868637693635963,-0.22768598615005986,-0.18821483917160067,-0.2506472832145658,-0.24361538506068256,-0.2818468863135009
0.0,79.0,-0.04341338741030431,-0.30093053122671937,0.16813416834520212,-0.08139662043011117,0.16993898548146413,-0.24038425237394706,-0.22720195204859842,-0.18821627986049858,-0.2506482894233671,-0.2470572140772916,-0.28248178484134195
0.0,80.0,-0.043410691266064984,-0.30093203258015133,0.16813685714964446,-0.08139954871721142,0.169945278676281,-0.24083460117715227,-0.2250160451853621,-0.18821916123829438,-0.2506496310351022,-0.2481407007260197,-0.2872852601575577
0.0,81.0,-0.043410691266064984,-0.30093203258015133,0.16813739491053292,-0.08139906066936138,0.16994562829821527,-0.23346807352203877,-0.22501770662964635,-0.18821916123829438,-0.25076132021204867,-0.2749113916232127,-0.28730296649100345
0.0,82.0,-0.043410691266064984,-0.30093203258015133,0.16813685714964446,-0.08139906066936138,0.169945278676281,-0.2333781548851572,-0.22501327611155514,-0.18821988158274333,-0.2588002577287243,-0.27527724425784816,-0.2873181433482427
0.0,83.0,-0.04340850520316824,-0.30093203258015133,0.1681411592367522,-0.08139954871721142,0.1699540192246378,-0.23337966612275182,-0.22590657932168942,-0.18822096209941674,-0.2588076365932673,-0.27527724425784816,-0.2855247447178072
0.0,84.0,-0.04084782399468265,-0.3016782052358389,0.17448888876424173,-0.08308624208695878,0.18428257495686876,-0.2333781548851572,-0.225906025506928,-0.19239175645883558,-0.25880797199620104,-0.2752849194879454,-0.2855247447178072
0.0,85.0,-0.04084775112591942,-0.30167895591255484,0.17448888876424173,-0.08308624208695878,0.18428292457880302,-0.2346347489451073,-0.22590547169216663,-0.1923924768032845,-0.25880897820500237,-0.2788666935333276,-0.28552727419401375
0.0,86.0,-0.040846220881891694,-0.30167895591255484,0.17448996428601865,-0.08308721818265886,0.1842853719323429,-0.23464079389548592,-0.2234072133035021,-0.192392836975509,-0.25880897820500237,-0.2788718103533924,-0.2644972090128565
0.0,87.0,-0.04084483637539043,-0.30167895591255484,0.17449319085134948,-0.08308721818265886,0.18429341323683116,-0.23045995508989117,-0.22341109000683193,-0.192392836975509,-0.25880797199620104,-0.28218495134537097,-0.2644567373935519
0.0,88.0,-0.0408447635066272,-0.30167895591255484,0.17449372861223794,-0.08308721818265886,0.18429446210263395,-0.2304614663274858,-0.22340776711826354,-0.19239607852552928,-0.25650006440890777,-0.2821926265754682,-0.26446685529837805
0.0,89.0,-0.04084454490033753,-0.30167895591255484,0.17449319085134948,-0.08308673013480881,0.18429376285876542,-0.2304614663274858,-0.2230893236304599,-0.19239751921442716,-0.25649603957370254,-0.28219774339553305,-0.26552417635271097
0.0,90.0,-0.03688048418090393,-0.29820632542441555,0.16773622528773496,-0.0752984625438284,0.1691383512519834,-0.23046600004026976,-0.2230893236304599,-0.20567310723634585,-0.25649939360304025,-0.28219774339553305,-0.26552670582891746
0.0,91.0,-0.03438720657840135,-0.29981052156647214,0.17274761900737873,-0.07876604251838135,0.17996893953183238,-0.23046600004026976,-0.2230898774452213,-0.21263343547432245,-0.2565077786763846,-0.2821951849855006,-0.26552670582891746
0.0,92.0,-0.03438567633437363,-0.29981052156647214,0.1727492322900441,-0.0787665305662314,0.1799734846169779,-0.23573644115160597,-0.2230898774452213,-0.21263451599099586,-0.25944926240557536,-0.2801433401395031,-0.26552670582891746
0.0,93.0,-0.034384801909214925,-0.2998135242733361,0.17275622318159423,-0.07877287518828194,0.1799881687382173,-0.23821864890081593,-0.22308821600093712,-0.21268097820795312,-0.26556634111173066,-0.2791378849967637,-0.26553176478133056
0.0,94.0,-0.034353176865975325,-0.29979325600200446,0.17275622318159423,-0.07872114211617742,0.17998851836015156,-0.23822167137600525,-0.22042104411004634,-0.21268061803572866,-0.26455174723706676,-0.27913532658673124,-0.2690856788515165
0.0,95.0,-0.03309349455610679,-0.2990741077080924,0.172794941965564,-0.0769295184586709,0.18008781098948454,-0.2382239382323972,-0.22040110677863603,-0.21262587185760848,-0.2617873562569082,-0.27913532658673124,-0.26910844413737534
0.0,96.0,-0.032507556831015506,-0.2987595741640953,0.1728610865548457,-0.07614717775505254,0.18025423103019755,-0.2382239382323972,-0.21999183766996322,-0.21253726949038765,-0.256864982800853,-0.27913532658673124,-0.269685164712466
0.0,97.0,-0.032405686300027124,-0.2988699236413449,0.17294013740545067,-0.07638290486662314,0.180423797668319,-0.2382231826135999,-0.21999183766996322,-0.21272059715264538,-0.26526816790360624,-0.2791378849967637,-0.269685164712466
0.0,98.0,-0.030235581662426902,-0.3013524115411021,0.17488952062615123,-0.0816225865846809,0.1845416448101636,-0.23823829498954638,-0.21999183766996322,-0.21742300571538908,-0.26556332248532666,-0.27910462566634225,-0.269685164712466
0.0,99.0,-0.03022705601712959,-0.30136367169184186,0.17489274719148204,-0.081646500929333,0.184548637248849,-0.2452489261911202,-0.21999516055853163,-0.21743237019322542,-0.26556902433520085,-0.2685716515628862,-0.2696902236648791
0.0,100.0,-0.030226837410839917,-0.3013629210151259,0.17489382271325898,-0.08164601288148295,0.18455073498045463,-0.24525270428510682,-0.227945171458394,-0.2174298489876541,-0.2655693597381346,-0.2685665347428214,-0.2858004576243198
0.0,101.0,-0.030219696272043874,-0.301356915601398,0.17490995553991304,-0.0816294192545815,0.18459618583190987,-0.24525270428510682,-0.227945171458394,-0.21739167073185978,-0.25653259849348375,-0.2685665347428214,-0.28580298710052643
0.0,102.0,-0.0287935817069697,-0.30099659077772595,0.17688837784859096,-0.08068065423409862,0.18981394357897122,-0.24525270428510682,-0.22794461764363252,-0.21607416073473074,-0.2564772570094112,-0.2685665347428214,-0.2858004576243198
0.0,103.0,-0.028787533599622037,-0.30100559889831774,0.17688192471792935,-0.08069920005240024,0.18979960907966612,-0.24525270428510682,-0.2270623907287262,-0.21605327074571118,-0.25647759241234497,-0.2685665347428214,-0.3034435541649227
0.0,104.0,-0.02570227016468052,-0.30615674252339603,0.1728454914890801,-0.09101701965015165,0.18172613937347873,-0.2452557267602961,-0.22705962165491922,-0.20256626162802574,-0.2564792694270138,-0.26856141792275656,-0.30346126049836847
0.0,105.0,-0.02570212442715407,-0.306157493200112,0.17284495372819164,-0.09101848379370177,0.1817240416418731,-0.24903986569729566,-0.22705962165491922,-0.20255797766686284,-0.25650811407931834,-0.27234274795066715,-0.303463789974575
0.0,106.0,-0.025701468608285042,-0.306158243876828,0.17284441596730316,-0.09102043598510194,0.18172369201993885,-0.24906631235520202,-0.2270590678401578,-0.20255689715018943,-0.263083017790074,-0.2724271754817369,-0.303463789974575
0.0,107.0,-0.025701468608285042,-0.306158243876828,0.17284441596730316,-0.09102043598510194,0.18172299277607032,-0.24628034584946773,-0.2270601754696806,-0.2025554564612915,-0.2630880488340806,-0.28546483300692804,-0.30346126049836847
0.0,108.0,-0.02570139573952182,-0.306158243876828,0.17284441596730316,-0.09102092403295198,0.18172334239800458,-0.24627883461187308,-0.22754144049733513,-0.20255653697796497,-0.2630880488340806,-0.28548018346712256,-0.30277071349398355
0.0,109.0,-0.02446656167791296,-0.3062513277896099,0.17587147200849584,-0.09126592405367338,0.18963983185570424,-0.2462765677554811,-0.22754088668257375,-0.20315370252614426,-0.2630880488340806,-0.2854776250570902,-0.3027732429701901
0.0,110.0,-0.02446648880914974,-0.30625207846632585,0.1758720097693843,-0.09126592405367338,0.1896401814776385,-0.24738128243716903,-0.227477197985013,-0.20315406269836872,-0.2630883842370144,-0.2882458247121641,-0.3025885912071128
0.0,111.0,-0.02446612446533361,-0.30625207846632585,0.17587308529116127,-0.09126592405367338,0.1896440273189155,-0.24744626565373892,-0.2253444573388709,-0.20315334235391977,-0.2630883842370144,-0.28840188772414144,-0.297878706510539
0.0,112.0,-0.02446605159657039,-0.30625207846632585,0.17587308529116127,-0.09126592405367338,0.1896440273189155,-0.24337423595495888,-0.2253427958945867,-0.20315334235391977,-0.26308771343114684,-0.29810082015702993,-0.2978837654629521
0.0,113.0,-0.02446605159657039,-0.30625207846632585,0.17587308529116127,-0.09126592405367338,0.1896440273189155,-0.24337196909856693,-0.2253433497093481,-0.20315370252614426,-0.2648673613977473,-0.2980982617469975,-0.297878706510539
0.0,114.0,-0.024465978727807165,-0.30625207846632585,0.17587308529116127,-0.09126592405367338,0.18964367769698123,-0.2433712134797696,-0.2256368715328888,-0.20315370252614426,-0.2648693738153499,-0.2980982617469975,-0.29697315402859836
0.0,115.0,-0.02426762995430903,-0.3063954577190788,0.17663616799189893,-0.09163635237185576,0.19161030107725596,-0.24304629739692019,-0.22563077957051342,-0.2045767429850444,-0.2648693738153499,-0.2971362995748092,-0.2968770339327499
0.0,116.0,-0.023656625374668394,-0.30678731096482204,0.17864631819299653,-0.09264612337359396,0.1967833072167306,-0.24304780863451483,-0.22563077957051342,-0.20789573003358022,-0.2648703800241513,-0.29714141639487396,-0.2968770339327499
0.0,117.0,-0.023271295354735218,-0.30654334103212744,0.17816394667603971,-0.09200629264218807,0.19551942392434069,-0.2430689659608399,-0.22465994229378344,-0.20869711323303675,-0.26487004462121755,-0.2971772341353278,-0.2849530830951296
0.0,118.0,-0.021599102976250614,-0.3052859575328552,0.17557355247628395,-0.08870416088879958,0.18871543146149156,-0.2430742552924212,-0.22446223042396454,-0.21381371985392655,-0.2648764172769592,-0.2971618836751333,-0.2825956112706362
0.0,119.0,-0.02159575101314227,-0.3052859575328552,0.1755746279980609,-0.0887031847930995,0.18871927730276855,-0.24258008059897115,-0.22445558464682777,-0.21381299950947757,-0.26487608187402545,-0.2942120369077578,-0.28253743331788583
0.0,120.0,-0.021594002162824873,-0.30528445617942324,0.1755692503891762,-0.08869928041029916,0.18870529242539769,-0.2425808362177685,-0.22445558464682777,-0.21382488519288528,-0.26897571193353503,-0.29420947849772544,-0.28253743331788583
0.0,121.0,-0.021593419212719074,-0.30528445617942324,0.17556978815006466,-0.08869928041029916,0.18870669091313477,-0.24258008059897115,-0.22446223042396454,-0.21382488519288528,-0.26589637759856344,-0.2942120369077578,-0.2825121385558204
0.0,122.0,-0.0215926176563236,-0.30528445617942324,0.1755714014327301,-0.0886997684581492,0.18871053675441177,-0.24258008059897115,-0.22413935641806973,-0.21382560553733423,-0.2657947505096302,-0.2942120369077578,-0.2835745185625664
0.0,123.0,-0.020735170919456408,-0.3047702426289746,0.17530036994494164,-0.08724245757792189,0.18794416547448958,-0.2425808362177685,-0.22413935641806973,-0.21428626581243754,-0.2657981045389679,-0.2942120369077578,-0.2835745185625664
0.0,124.0,-0.019743718527018658,-0.3055907322795445,0.17733418162513187,-0.08934057528525517,0.19314444212483736,-0.24258159183656583,-0.22413991023283114,-0.2185874425171163,-0.2658001169565705,-0.29420947849772544,-0.2835719890863599
0.0,125.0,-0.01974357278949221,-0.3055914829562605,0.17733471938602033,-0.08934057528525517,0.19314479174677163,-0.24261786153883735,-0.22413991023283114,-0.21858780268934075,-0.27035623040894546,-0.2941480766569475,-0.2835719890863599
0.0,126.0,-0.01974313557691286,-0.3055914829562605,0.1773352571469088,-0.08934155138095527,0.19314723910031154,-0.24626523347352122,-0.22414101786235394,-0.21858960355046314,-0.2704025160138061,-0.287138033168128,-0.2835745185625664
0.0,127.0,-0.01974284410185996,-0.3055914829562605,0.1773352571469088,-0.08934057528525517,0.19314723910031154,-0.24626598909231853,-0.22636458412936525,-0.21858996372268763,-0.2704025160138061,-0.287138033168128,-0.2860635231497998
0.0,128.0,-0.01969628096215926,-0.30557496806850887,0.17738634443131338,-0.08929421073950113,0.1932940803127054,-0.2462667447111159,-0.22636790701793366,-0.21853917943903664,-0.2655240803420752,-0.2871354747580956,-0.28607364105462596
0.0,129.0,-0.01908104999425158,-0.3053467623468499,0.17800638273571825,-0.08863241785484331,0.19509568214000417,-0.2462667447111159,-0.22636790701793366,-0.21787105996263578,-0.2651977332875139,-0.287138033168128,-0.2860761705308325
0.0,130.0,-0.019076823605984533,-0.30535426911400976,0.17800799601838366,-0.08865096367314493,0.19509917835934687,-0.2462667447111159,-0.22774247525572242,-0.2178779032349008,-0.26519739788458013,-0.287138033168128,-0.3044199319806464
0.0,131.0,-0.018179007574290758,-0.30645100779606155,0.1785387660153027,-0.09137427067638286,0.1964197004050887,-0.24627203404269712,-0.2277485672180978,-0.21948715273385447,-0.2651967270787126,-0.28714059157816046,-0.30455399421959284
0.0,132.0,-0.018178351755421738,-0.30645100779606155,0.17853930377619118,-0.0913747587242329,0.1964207492708915,-0.2462727896614945,-0.22774801340333642,-0.21948751290607893,-0.26934431975775175,-0.287138033168128,-0.30455399421959284
0.0,133.0,-0.018174926923550164,-0.30645476117964143,0.17854306810241047,-0.0913840316333837,0.1964305386850511,-0.24942976499671496,-0.22774801340333642,-0.21949723755613976,-0.26934431975775175,-0.28381977535608466,-0.30455399421959284
0.0,134.0,-0.018173105204469544,-0.3064555118563574,0.1785457569068528,-0.09138598382478387,0.1964375311237365,-0.24928695304402068,-0.22774801340333642,-0.21950011893393556,-0.2693470029812219,-0.2902311508973188,-0.30455905317200593
0.0,135.0,-0.018170117585177326,-0.30646076659336935,0.1785387660153027,-0.09139867306888498,0.1964197004050887,-0.24928695304402068,-0.2277463519590522,-0.2194680636059573,-0.26474158529758235,-0.2902337093073512,-0.30455905317200593
0.0,136.0,-0.018169243160018625,-0.3064615172700853,0.17853984153707964,-0.09140062526028517,0.19642284700249713,-0.24928619742522334,-0.22755140916304029,-0.21947022463930416,-0.264739237477046,-0.2902337093073512,-0.3048524724119644
0.0,137.0,-0.017605967620290285,-0.3064044658396705,0.17979712649432045,-0.09123224875202045,0.20018407977138522,-0.249287708662818,-0.22755196297780167,-0.2190927641480545,-0.26473823126824464,-0.2902337093073512,-0.30484994293575784
0.0,138.0,-0.01621278973619376,-0.30864448516016507,0.17773051139993362,-0.09667203008859569,0.19517050123393817,-0.24928544180642603,-0.22753257946115277,-0.211028147869838,-0.2647298461949003,-0.2902362677173836,-0.3049283566981605
0.0,139.0,-0.01617846854871484,-0.3086962818535679,0.17768641500707913,-0.09680038667315691,0.1950607199465771,-0.24928468618762867,-0.22682314275180246,-0.21086282881880408,-0.2647298461949003,-0.2902362677173836,-0.3074805981905574
0.0,140.0,-0.01617759412355614,-0.3086977832069999,0.17768426396352527,-0.0968038030081072,0.1950568741053001,-0.2500214145150198,-0.22682369656656384,-0.2108563457187635,-0.26473018159783407,-0.29111636076853464,-0.30747806871435085
0.0,141.0,-0.016177084042213564,-0.3086977832069999,0.17768426396352527,-0.09680477910380729,0.1950568741053001,-0.2500161251834385,-0.22682369656656384,-0.2108563457187635,-0.2670897412369284,-0.29121358034976647,-0.3074755392381443
0.0,142.0,-0.01617686543592389,-0.3086977832069999,0.17768480172441373,-0.09680477910380729,0.1950579229711029,-0.24900132913863213,-0.22682425038132525,-0.21085562537431454,-0.2671112070246899,-0.2993186233324599,-0.3074755392381443
0.0,143.0,-0.016176355354581316,-0.3086977832069999,0.17768641500707913,-0.0968038030081072,0.19506316730011697,-0.24900132913863213,-0.2268386495651216,-0.21085382451319218,-0.267112548636425,-0.2993186233324599,-0.3074350676188397
0.0,144.0,-0.015635086181346892,-0.3088329050158769,0.1792717341062861,-0.09720595443654234,0.19976278534058858,-0.24900132913863213,-0.2268386495651216,-0.21202906648165362,-0.267112548636425,-0.2993186233324599,-0.3074350676188397
0.0,145.0,-0.015634576100004315,-0.3088336556925929,0.17927227186717457,-0.0972079066279425,0.19976418382832567,-0.24888949755662815,-0.22683034234370064,-0.21203050717055155,-0.2671122132334912,-0.29890671931724094,-0.3073338885705782
0.0,146.0,-0.015633701674845617,-0.3088329050158769,0.17927119634539765,-0.09720595443654234,0.19976068760898297,-0.2488940312694121,-0.22615634977907972,-0.21203302837612287,-0.2671122132334912,-0.2989271865975002,-0.3012606161986804
0.0,147.0,-0.015633191593503043,-0.3088329050158769,0.1792701208236207,-0.09720595443654234,0.19975858987737735,-0.2484912864504383,-0.22615524214955696,-0.21203302837612287,-0.2671152318598952,-0.3032918341128017,-0.30125302777006074
0.0,148.0,-0.01483076077287064,-0.30818432033326726,0.17766382904976344,-0.09528792638587477,0.19500932552223924,-0.248490530831641,-0.22615413452003416,-0.21587498549459613,-0.2671138902481601,-0.3032918341128017,-0.3012555572462673
0.0,149.0,-0.014830323560291288,-0.30818356965655125,0.177662215767098,-0.0952859741944746,0.1950047804370937,-0.24848901959404632,-0.22615468833479555,-0.21588074825018774,-0.2671259647537759,-0.3033020677529314,-0.3012555572462673
0.0,150.0,-0.014830250691528064,-0.30818356965655125,0.177662215767098,-0.09528646224232463,0.19500513005902798,-0.24848977521284363,-0.22605223260393703,-0.21588182876686118,-0.2671380392593918,-0.3033020677529314,-0.3016602734393134
0.0,151.0,-0.014830032085238391,-0.30818356965655125,0.17766167800620955,-0.0952859741944746,0.19500408119322513,-0.248488263975249,-0.22604890971536862,-0.21588218893908565,-0.268538011104961,-0.3033046261629638,-0.3016729208203461
0.0,152.0,-0.014542491945553003,-0.3080004045378513,0.17745786662947977,-0.09471447016207467,0.19436811889478608,-0.2484255476150711,-0.22604835590060723,-0.2162881030360688,-0.2685386819108286,-0.3028185282568048,-0.3015995660103565
0.0,153.0,-0.014439674120642693,-0.30793509566356075,0.17738258010509408,-0.09451046616075685,0.19413177446721885,-0.24818223836233272,-0.22604890971536862,-0.21643757450922585,-0.268538011104961,-0.3010301996441461,-0.30124543934144116
0.0,154.0,-0.014438435351667871,-0.3079365970169927,0.17738795771397875,-0.09451388249570715,0.19414890594199813,-0.24816939284277817,-0.22588165765742652,-0.21645126105375592,-0.26853767570202725,-0.30097135621340054,-0.29279951828781065
0.0,155.0,-0.013959396102227494,-0.3082301116129422,0.1787388130658132,-0.09539139253008382,0.19818599041702611,-0.24816863722398086,-0.22587999621314234,-0.2189234832025513,-0.26853767570202725,-0.30096879780336816,-0.2927641056209191
0.0,156.0,-0.013959396102227494,-0.3082301116129422,0.1787388130658132,-0.09539139253008382,0.19818599041702611,-0.2489816830499017,-0.22587999621314234,-0.2189234832025513,-0.2685537750428484,-0.297369114887759,-0.29276157614471254
0.0,157.0,-0.01395917749593782,-0.30822936093622627,0.1787393508267017,-0.09539090448223375,0.1981870392828289,-0.248984705525091,-0.22587944239838095,-0.2189234832025513,-0.2708717447181548,-0.2973486476074997,-0.292759046668506
0.0,158.0,-0.013959104627174597,-0.30822936093622627,0.1787393508267017,-0.09539139253008382,0.19818738890476317,-0.248984705525091,-0.22627985047087143,-0.2189234832025513,-0.2707610617500097,-0.2973486476074997,-0.29194961428241384
0.0,159.0,-0.013958011595726221,-0.30822936093622627,0.17874042634847861,-0.09539041643438372,0.19819158436797443,-0.248984705525091,-0.22630920265322546,-0.2189227628581024,-0.26837601148794854,-0.2973486476074997,-0.29189396580587
0.0,160.0,-0.01364948525223207,-0.30809498980406524,0.17893348250743904,-0.09495995823064611,0.19881251292323984,-0.24898394990629366,-0.22630920265322546,-0.2186529938619707,-0.2683756760850148,-0.2973486476074997,-0.29189396580587
0.0,161.0,-0.013295634538012042,-0.30841477808507417,0.17960191929180613,-0.09590189058122842,0.20078053479125166,-0.24898697238148296,-0.22651909844779516,-0.2204304437897541,-0.26838171333782274,-0.2973409723774024,-0.293722777103197
0.0,162.0,-0.013222255693444585,-0.3084875937265245,0.17974442592725046,-0.09611321530029687,0.20119623527109995,-0.24898923923787494,-0.22746833694883065,-0.22084067995343096,-0.268381377934889,-0.29732562191720796,-0.3017867472496403
0.0,163.0,-0.013221235530759436,-0.30848909507995653,0.1797460392099159,-0.09611760773094724,0.20120182922204827,-0.24898999485667225,-0.22746889076359206,-0.22084788339792047,-0.27075938473534084,-0.2973230635071755,-0.3017867472496403
0.0,164.0,-0.013221162661996211,-0.30848909507995653,0.1797460392099159,-0.09611760773094724,0.20120217884398253,-0.2500350156533716,-0.22747165983739903,-0.22084896391459388,-0.27075234127373154,-0.2916075754947585,-0.3018145714879122
0.0,165.0,-0.013221016924469762,-0.30848909507995653,0.17974657697080434,-0.0961171196830972,0.2012042765755882,-0.2500380381285609,-0.22747165983739903,-0.22084608253679808,-0.2679175156774807,-0.29159222503456406,-0.3018145714879122
0.0,166.0,-0.013041541160646876,-0.3084500598907254,0.1800783754389898,-0.09599120333778621,0.2022856572182886,-0.25007733030602175,-0.22747110602263762,-0.22061305110756285,-0.2679131554393416,-0.2928944557410637,-0.3018196304403252
0.0,167.0,-0.012950892419195123,-0.3084290409426778,0.18024938340152297,-0.0959214124952301,0.20284645080085936,-0.2501476028541729,-0.22747110602263762,-0.22048158824562955,-0.2679138262452091,-0.29533773732202084,-0.3018196304403252
0.0,168.0,-0.012950746681668672,-0.3084290409426778,0.18024992116241145,-0.09592092444738007,0.20284784928859645,-0.2501476028541729,-0.22724293434094184,-0.22047906704005824,-0.2679138262452091,-0.29534285414208566,-0.30526224755742354
0.0,169.0,-0.012950673812905449,-0.3084290409426778,0.18024992116241145,-0.09592092444738007,0.202848548532465,-0.2501476028541729,-0.2274090787693611,-0.2204794272122827,-0.26791349084227534,-0.29534285414208566,-0.30862645091211915
0.0,170.0,-0.012504061163100143,-0.3089875444193695,0.18036984184054006,-0.09753001820897066,0.20319432462545906,-0.2501468472353756,-0.22740852495459968,-0.2209105533649791,-0.2679128200364078,-0.29534285414208566,-0.30862645091211915
0.0,171.0,-0.012504061163100143,-0.3089875444193695,0.1803693040796516,-0.09753001820897066,0.2031939750035248,-0.2502261872090946,-0.22740852495459968,-0.2209105533649791,-0.2679128200364078,-0.2940303897954563,-0.30862645091211915
0.0,172.0,-0.012504061163100143,-0.3089875444193695,0.1803693040796516,-0.09753001820897066,0.2031939750035248,-0.25022694282789193,-0.22740852495459968,-0.2209105533649791,-0.2697226542670479,-0.29403294820548875,-0.30862645091211915
0.0,173.0,-0.012502020837729846,-0.30898979644951746,0.18036661527520925,-0.09753782697457133,0.2031855840771023,-0.2502352546346625,-0.22740852495459968,-0.22089938802602038,-0.2678782735342292,-0.2948976907964453,-0.30862139195970606
0.0,174.0,-0.012501947968966623,-0.30898979644951746,0.1803671530360977,-0.09753782697457133,0.20318628332097083,-0.2502934372820565,-0.2274090787693611,-0.22089938802602038,-0.26738858525092035,-0.2985638923728972,-0.3086188624834995
0.0,175.0,-0.012501947968966623,-0.30898979644951746,0.1803671530360977,-0.0975373389267213,0.20318733218677365,-0.25029268166325913,-0.2273592354408353,-0.22089542613155116,-0.26738858525092035,-0.29856645078292965,-0.3091222282486006
0.0,176.0,-0.012291794455826061,-0.30896952817818585,0.18105494921244972,-0.09746803613201523,0.20552525406124425,-0.25029268166325913,-0.2273592354408353,-0.22066779728568306,-0.2673882498479866,-0.29856645078292965,-0.3091222282486006
0.0,177.0,-0.011607046687801843,-0.3099979552790832,0.17997136102218445,-0.1004275582946738,0.2024097730049548,-0.25029268166325913,-0.2273592354408353,-0.21598519819528544,-0.2673781877599734,-0.2985587755528324,-0.3091222282486006
0.0,178.0,-0.011607046687801843,-0.3099979552790832,0.17997082326129596,-0.10042707024682374,0.20241082187075762,-0.2504113138144391,-0.22735868162607392,-0.21597475320077567,-0.267377181551172,-0.29817501404797003,-0.30912475772480713
0.0,179.0,-0.011607046687801843,-0.3099979552790832,0.17997082326129596,-0.10042707024682374,0.20241082187075762,-0.2504113138144391,-0.22748495139167257,-0.21597475320077567,-0.26737684614823826,-0.29817501404797003,-0.3076450141439824
0.0,180.0,-0.011606609475222492,-0.30999870595579915,0.17997136102218445,-0.10042853439037387,0.20241222035849468,-0.25087299689960413,-0.22748495139167257,-0.2159761938896736,-0.267377181551172,-0.30298994172897664,-0.3076450141439824
0.0,181.0,-0.011606536606459267,-0.30999870595579915,0.1799718987830729,-0.10042853439037387,0.20241291960236324,-0.25087299689960413,-0.22748495139167257,-0.21597691423412255,-0.26803088186909596,-0.30299505854904146,-0.3076450141439824
0.0,182.0,-0.011606463737696042,-0.30999870595579915,0.17997136102218445,-0.10042804634252384,0.20241187073656042,-0.25087299689960413,-0.22748827428024093,-0.21597979561191832,-0.26803088186909596,-0.3029976169590739,-0.3077816058591354
0.0,183.0,-0.011263178994143622,-0.3097277116613291,0.1792233356263239,-0.09953931120759618,0.19995577664830622,-0.25087299689960413,-0.22748827428024093,-0.2179168018351441,-0.2680312172720297,-0.30299505854904146,-0.3077790763829289
0.0,184.0,-0.01126062858743075,-0.3097284623380452,0.1792319398005394,-0.09954028730329628,0.19998304715917936,-0.2512757417185779,-0.22748827428024093,-0.21792040355738884,-0.2680318880778973,-0.3014676877596892,-0.3077790763829289
0.0,185.0,-0.0110437711480735,-0.30981854354396315,0.17993801984709937,-0.09984336501817276,0.2023566304709456,-0.2512772529561726,-0.22748882809500234,-0.21890583476355208,-0.268078173682758,-0.30145745411955954,-0.30776642900189616
0.0,186.0,-0.011024752400871807,-0.309824548957691,0.17999771130571943,-0.0998643510757246,0.20255801270508575,-0.2512772529561726,-0.22748882809500234,-0.218971025936182,-0.2686909548427616,-0.30145745411955954,-0.30776642900189616
0.0,187.0,-0.011023659369423433,-0.309824548957691,0.17999932458838483,-0.09986483912357463,0.20256360665603407,-0.2512787641937672,-0.22776795073474673,-0.21897210645285542,-0.26868994863396023,-0.30145489570952716,-0.30269482920778745
0.0,188.0,-0.010826913708716251,-0.3096834217350861,0.17974119936191965,-0.09938655223053285,0.20169060068615924,-0.2512787641937672,-0.22776850454950814,-0.21960024681233958,-0.26868994863396023,-0.30145745411955954,-0.3026922997315809
0.0,189.0,-0.010826767971189801,-0.3096834217350861,0.17974119936191965,-0.0993870402783829,0.20169129993002777,-0.25194824244819647,-0.22776850454950814,-0.21960060698456405,-0.26868994863396023,-0.30293621511829594,-0.3026922997315809
0.0,190.0,-0.010826695102426577,-0.3096834217350861,0.17974119936191965,-0.0993870402783829,0.20169164955196203,-0.2519497536857911,-0.2276776789286389,-0.21960096715678853,-0.2687241597332051,-0.30293365670826344,-0.30250511849229705
0.0,191.0,-0.01082662223366335,-0.3096834217350861,0.17974119936191965,-0.0993870402783829,0.20169129993002777,-0.25195050930458845,-0.22766937170721793,-0.21960168750123749,-0.2681046705145261,-0.30293109829823106,-0.30248488268264473
0.0,192.0,-0.010826549364900127,-0.3096834217350861,0.17974119936191965,-0.0993870402783829,0.20169164955196203,-0.25195050930458845,-0.22766771026293375,-0.2196024078456864,-0.2691491152502957,-0.30293365670826344,-0.3024722353016121
0.0,193.0,-0.010826549364900127,-0.3096834217350861,0.17974119936191965,-0.0993870402783829,0.20169269841776485,-0.25236609964311674,-0.22766715644817237,-0.21960096715678853,-0.26914945065322954,-0.3015597905208562,-0.302467176349199
0.0,194.0,-0.010826403627373677,-0.3096834217350861,0.1797422748836966,-0.09938752832623293,0.20169514577130476,-0.25236609964311674,-0.22781004065661295,-0.2196056493957067,-0.269145761220958,-0.30155467370079136,-0.2976687599853964
0.0,195.0,-0.010673889305943998,-0.3096053513566238,0.17977131397167392,-0.0991171498173093,0.20179653613224338,-0.25236609964311674,-0.22781004065661295,-0.2195541447676068,-0.26914609662389183,-0.3015521152907589,-0.2976712894616029
0.0,196.0,-0.010457614816692547,-0.3097577387299685,0.18036822855787465,-0.0996276478684539,0.2038002194375508,-0.25236609964311674,-0.22780727158280592,-0.22096277833752795,-0.26914743823562687,-0.3015521152907589,-0.2976687599853964
0.0,197.0,-0.010456813260297073,-0.30975848940668443,0.180370917362317,-0.09962911201200404,0.20380861036397332,-0.25236912211830603,-0.2269272599269452,-0.22096746057644615,-0.2691477736385607,-0.3015521152907589,-0.3000186433812702
0.0,198.0,-0.010456667522770623,-0.30975848940668443,0.18037037960142854,-0.09962960005985408,0.20380861036397332,-0.2526063864206658,-0.22692670611218382,-0.22096746057644615,-0.26914743823562687,-0.2978373039236911,-0.3000211728574767
0.0,199.0,-0.010456376047717724,-0.30975848940668443,0.18037145512320546,-0.09962960005985408,0.2038110577175132,-0.2526056308018685,-0.2269261522974224,-0.22096746057644615,-0.27045081403626947,-0.2978373039236911,-0.3000211728574767
0.0,200.0,-0.010456303178954499,-0.30975848940668443,0.18037145512320546,-0.09963008810770412,0.20381070809557894,-0.2526056308018685,-0.2269261522974224,-0.22096746057644615,-0.26888783636488645,-0.2978373039236911,-0.3000262318098898
0.0,201.0,-0.010316832366142073,-0.30971645151058935,0.18058225739148537,-0.09948025741774104,0.20456554185167017,-0.2526056308018685,-0.22692559848266097,-0.22074091224725143,-0.26888783636488645,-0.2978347455136587,-0.30003382023850944
0.0,202.0,-0.0103163222847995,-0.3097172021873054,0.18058279515237383,-0.0994831857048413,0.20456798920521005,-0.2526056308018685,-0.22685526400796352,-0.22074451396949618,-0.26888683015608517,-0.2978347455136587,-0.30648651404138794
0.0,203.0,-0.010111779666427255,-0.30991763287047297,0.18091835794677855,-0.10014546663734913,0.20567419300524373,-0.2525761616687729,-0.2268569254522477,-0.22182899253738997,-0.2688871655590189,-0.29784242074375594,-0.3065042203748337
0.0,204.0,-0.010109520734767284,-0.3099206355773369,0.18092212227299784,-0.10015327540294984,0.2056878282606803,-0.25077627769354666,-0.22685747926700908,-0.22184375959859345,-0.2688871655590189,-0.2972411943861382,-0.3065042203748337
0.0,205.0,-0.010109520734767284,-0.3099206355773369,0.18092212227299784,-0.10015327540294984,0.20568817788261456,-0.2504370048535481,-0.22685360256367934,-0.22184375959859345,-0.26888548854435,-0.29581871840811497,-0.30650169089862717
0.0,206.0,-0.010109520734767284,-0.3099206355773369,0.18092266003388632,-0.10015327540294984,0.20568852750454883,-0.25043927170994007,-0.22675446972138913,-0.22184339942636896,-0.2688898487824891,-0.29582895204824466,-0.3064713371841487
0.0,207.0,-0.010109447866004057,-0.3099206355773369,0.18092266003388632,-0.10015327540294984,0.20568852750454883,-0.25043927170994007,-0.22675391590662775,-0.22184339942636896,-0.27006845469176805,-0.2958315104582771,-0.3064713371841487
0.0,208.0,-0.010109374997240834,-0.3099206355773369,0.18092266003388632,-0.10015327540294984,0.2056888771264831,-0.2504362492347508,-0.2267550235361505,-0.22184339942636896,-0.2684306821661536,-0.2958340688683095,-0.3064713371841487
0.0,209.0,-0.010109302128477608,-0.3099206355773369,0.18092212227299784,-0.10015425149864991,0.20568852750454883,-0.24991638350219172,-0.2267550235361505,-0.22184231890969555,-0.26843001136028605,-0.2978680048440801,-0.3064713371841487
0.0,210.0,-0.010107626146923437,-0.30992138625405286,0.18092588659921713,-0.10015669173790014,0.20570006502837976,-0.249919405977381,-0.22763171230344292,-0.22184664097638926,-0.2684276635397497,-0.29787056325411254,-0.308315325338715
0.0,211.0,-0.010022952644056124,-0.3099018686594373,0.18116196362925507,-0.10008738894319406,0.20655908612088378,-0.25007128535564316,-0.22763226611820433,-0.22165322849184624,-0.26842799894268343,-0.2979908085256361,-0.30831785481492147
0.0,212.0,-0.009964803371002666,-0.3099281423444967,0.18124800537141011,-0.10017816584330201,0.20685976098435688,-0.2506704910619213,-0.2276389118953411,-0.22178757273157534,-0.2684276635397497,-0.29843853028130884,-0.3083305021959542
0.0,213.0,-0.009774761636512173,-0.3101796190443512,0.18121573971810198,-0.10099955037492375,0.20675487440407558,-0.25066444611154265,-0.2276378042658183,-0.22164782590847912,-0.2684243095104119,-0.29843597187127646,-0.30834314957698683
0.0,214.0,-0.009771919754746403,-0.31018412310464705,0.18121305091365963,-0.10101419181042504,0.20674648347765306,-0.25066444611154265,-0.2274843975769112,-0.22163449953617353,-0.26842263249574305,-0.29843597187127646,-0.3085809203404014
0.0,215.0,-0.009771919754746403,-0.31018412310464705,0.18121305091365963,-0.10101419181042504,0.20674648347765306,-0.25066671296793464,-0.22748328994738834,-0.22163341901950012,-0.26729567863826514,-0.29843853028130884,-0.3085632140069557
0.0,216.0,-0.00977184688598318,-0.31018412310464705,0.18121251315277118,-0.10101419181042504,0.20674578423378454,-0.25066671296793464,-0.22748384376214978,-0.22163197833060225,-0.268002708022659,-0.29843853028130884,-0.30856068453074914
0.0,217.0,-0.00977126393587738,-0.31018487378136306,0.1812119753918827,-0.10101663204967526,0.20674333688024463,-0.25085032833568444,-0.22748384376214978,-0.22162909695280641,-0.2680013664109239,-0.3013653513583926,-0.30856068453074914
0.0,218.0,-0.009771191067114155,-0.31018487378136306,0.1812119753918827,-0.10101760814537533,0.20674368650217892,-0.25085032833568444,-0.22784603861610378,-0.22162981729725537,-0.2680013664109239,-0.3013653513583926,-0.3086112740548799
0.0,219.0,-0.00948292223979652,-0.31063302778080515,0.18061398528390504,-0.1024695504992522,0.20480713060825148,-0.25086846318682016,-0.22784659243086516,-0.21861805715619664,-0.26799868318745373,-0.3013525593082305,-0.3086112740548799
0.0,220.0,-0.009480007489267524,-0.31063753184110104,0.1806048433488011,-0.10248321583905337,0.20477811198770698,-0.2518500120045443,-0.22784659243086516,-0.2185744763170352,-0.26799901859038755,-0.3004161812363663,-0.3086112740548799
0.0,221.0,-0.009366477956163157,-0.3106578001124326,0.18098235149250638,-0.10255886325581,0.20618009594413395,-0.2518530344797336,-0.227850469134195,-0.2188262367019431,-0.26799868318745373,-0.3004187396463987,-0.30858850876902105
0.0,222.0,-0.009364656237082537,-0.31065855078914856,0.18098826686227953,-0.1025613034950602,0.20620212212599304,-0.2518537900985309,-0.2282303860605137,-0.2188334401464326,-0.2679993539933213,-0.3004187396463987,-0.3063473928500283
0.0,223.0,-0.009248430559738847,-0.3105609628160707,0.18069303613451,-0.10221039709087955,0.20513962106774325,-0.2518522788609363,-0.2282303860605137,-0.2197241460575589,-0.26799968939625507,-0.3004187396463987,-0.3063473928500283
0.0,224.0,-0.009248430559738847,-0.3105609628160707,0.18069303613451,-0.10221039709087955,0.20513927144580898,-0.2518553013361256,-0.22745781446836408,-0.2197255867464568,-0.2679993539933213,-0.3004161812363663,-0.3066028699468887
0.0,225.0,-0.009248357690975624,-0.3105609628160707,0.18069303613451,-0.10221039709087955,0.20513962106774325,-0.2518560569549229,-0.22745781446836408,-0.2197259469186813,-0.2681130555878704,-0.30045711579688494,-0.3066028699468887
0.0,226.0,-0.009248284822212398,-0.3105609628160707,0.18069303613451,-0.10221039709087955,0.20513962106774325,-0.252315473183696,-0.22745781446836408,-0.2197255867464568,-0.26810534132039365,-0.30238104014126166,-0.3066053994230952
0.0,227.0,-0.009248066215922723,-0.3105609628160707,0.18069303613451,-0.10220942099517946,0.20513857220194046,-0.2523237849904666,-0.22745781446836408,-0.21972666726313025,-0.26826834714620734,-0.30250384382281764,-0.3065978109944756
0.0,228.0,-0.009129071525576491,-0.31047088161015274,0.18048008282267625,-0.10188194088780085,0.20436380999559575,-0.2523290743220479,-0.22745781446836408,-0.22031338781679977,-0.2682680117432736,-0.3025012854127852,-0.3065978109944756
0.0,229.0,-0.009126593987626844,-0.31047088161015274,0.1804806205835647,-0.10188340503135097,0.20436765583687275,-0.25294565926066437,-0.22745670683884128,-0.22031374798902426,-0.2682676763403398,-0.30169794466260663,-0.30658769308964945
0.0,230.0,-0.009126593987626844,-0.3104716322868687,0.18048115834445316,-0.10188340503135097,0.20436765583687275,-0.25294565926066437,-0.22746224498645526,-0.22031410816124872,-0.26885060663923765,-0.30169794466260663,-0.306524456184486
0.0,231.0,-0.009124918006072673,-0.3104716322868687,0.18048330938800705,-0.10188438112705106,0.20437709562909806,-0.25294565926066437,-0.22776019732808717,-0.22031554885014665,-0.2688650289653899,-0.30169794466260663,-0.30411133588344874
0.0,232.0,-0.009003737252829694,-0.3105294343939995,0.18087802588014337,-0.10210058632461995,0.2058413122898253,-0.25294717049825904,-0.2277590896985644,-0.22101896520454603,-0.2688643581595223,-0.30169794466260663,-0.30409362955000296
0.0,233.0,-0.009003300040250344,-0.3105294343939995,0.18087748811925491,-0.10209863413321978,0.20583921455821966,-0.25294414802306975,-0.22611259841292936,-0.22102184658234184,-0.26886268114485345,-0.301700503072639,-0.3045084636478752
0.0,234.0,-0.008926059151231968,-0.3104821417608925,0.18084199590061595,-0.10192293690720443,0.205708106332868,-0.25294414802306975,-0.22609930685865579,-0.2211021649883997,-0.2688630165477872,-0.301700503072639,-0.304531228933734
0.0,235.0,-0.008926059151231968,-0.3104821417608925,0.18084199590061595,-0.10192293690720443,0.205708106332868,-0.2529025889892169,-0.22609099963723484,-0.22110252516062417,-0.26885932711551574,-0.30201774591665864,-0.3045211110289079
0.0,236.0,-0.008926059151231968,-0.3104821417608925,0.18084199590061595,-0.10192293690720443,0.205708106332868,-0.2528995665140276,-0.22608989200771204,-0.22110252516062417,-0.26831630976573695,-0.30202542114675585,-0.30451352260028824
0.0,237.0,-0.008925767676179069,-0.3104821417608925,0.1808425336615044,-0.1019239130029045,0.20570880557673657,-0.2534965053639137,-0.22608712293390507,-0.22110288533284866,-0.26831832218333956,-0.30141651955904086,-0.3045034046954621
0.0,238.0,-0.008925767676179069,-0.3104821417608925,0.1808425336615044,-0.1019239130029045,0.20570880557673657,-0.2534987722203057,-0.22608712293390507,-0.22110288533284866,-0.26898678023034955,-0.3014139611490085,-0.30450593417166866
0.0,239.0,-0.008925694807415844,-0.3104821417608925,0.1808425336615044,-0.10192342495505446,0.2057095048206051,-0.2534972609827111,-0.22579415492512575,-0.2211021649883997,-0.2689800721716741,-0.3014139611490085,-0.3013365004848765
0.0,240.0,-0.008907769091662522,-0.3104911498814843,0.18088555453258195,-0.10195661220885738,0.20587103015423833,-0.2534972609827111,-0.2249534641173242,-0.22118176305000864,-0.26898040757460784,-0.3014139611490085,-0.30374456183350074
0.0,241.0,-0.008794385296084605,-0.31056321484621874,0.18116035034658967,-0.1022260146220809,0.20689192620230984,-0.2534972609827111,-0.22484657786837445,-0.22183367477630814,-0.2689800721716741,-0.3014088443289436,-0.30405568740690486
0.0,242.0,-0.008753651657441897,-0.31053468913101134,0.181189389434567,-0.1021162038558213,0.20700450446514512,-0.2534972609827111,-0.22483439394362373,-0.22175551740359709,-0.2689800721716741,-0.3014062859189112,-0.3040759232165572
0.0,243.0,-0.008753141576099322,-0.3105354398077273,0.181189389434567,-0.10211913214292156,0.20700450446514512,-0.2509870953380001,-0.22483384012886232,-0.22175515723137262,-0.26897940136580656,-0.29703396317351255,-0.30407339374035064
0.0,244.0,-0.008753141576099322,-0.3105354398077273,0.181189389434567,-0.10211913214292156,0.20700450446514512,-0.2509870953380001,-0.22483384012886232,-0.22175515723137262,-0.2696790518856574,-0.29703396317351255,-0.30407339374035064
0.0,245.0,-0.008753068707336097,-0.3105354398077273,0.181189389434567,-0.10211913214292156,0.20700415484321086,-0.25098633971920276,-0.22483384012886232,-0.22175479705914816,-0.268750991967907,-0.29703396317351255,-0.30407339374035064
0.0,246.0,-0.008753068707336097,-0.3105354398077273,0.181189389434567,-0.10211913214292156,0.20700415484321086,-0.2503523755482478,-0.22488202201310392,-0.22175479705914816,-0.268750991967907,-0.2976735656816165,-0.3042023970268841
0.0,247.0,-0.008752922969809649,-0.3105354398077273,0.181189389434567,-0.10211913214292156,0.20700415484321086,-0.25006675164285924,-0.2251113013243225,-0.22175479705914816,-0.268750991967907,-0.29778869413307524,-0.30475888179232247
0.0,248.0,-0.008752777232283198,-0.3105361904844433,0.181189389434567,-0.1021196201907716,0.2070038052212766,-0.2493171777959136,-0.22512016236050486,-0.22175443688692367,-0.2687533397884434,-0.29750726902950947,-0.3047740586495617
0.0,249.0,-0.008751829938361275,-0.3105361904844433,0.18119046495634394,-0.10212206043002182,0.20700869992835635,-0.2493171777959136,-0.22573102004232642,-0.22175839878139292,-0.2687533397884434,-0.2975098274395419,-0.3077613700494831
0.0,250.0,-0.008657173414932152,-0.3105429465748872,0.18138782320241212,-0.10214597477467392,0.20777052612313301,-0.24931793341471095,-0.22573655818994035,-0.2218081025483704,-0.2687533397884434,-0.2975123858495743,-0.30777148795430925
0.0,251.0,-0.008582993013969222,-0.31063753184110104,0.18146418524857472,-0.10249102460465408,0.20804952442668131,-0.24932171150869759,-0.22573434293089478,-0.22216395270615158,-0.268754010594311,-0.2975149442596067,-0.3077740174305158
0.0,252.0,-0.008582993013969222,-0.31063753184110104,0.18146418524857472,-0.10249151265250411,0.20804917480474705,-0.2493889615816594,-0.22550118691634638,-0.22216323236170266,-0.26875367519137716,-0.2977631100327511,-0.30774366371603734
0.0,253.0,-0.008582920145205997,-0.31063753184110104,0.18146418524857472,-0.10249053655680401,0.20804987404861558,-0.24971463328330615,-0.22544857451401365,-0.2221607111561313,-0.2687526689825759,-0.2990141725386024,-0.30774366371603734
0.0,254.0,-0.00858219145757375,-0.31063753184110104,0.1814647230094632,-0.10249248874820419,0.20805092291441843,-0.24971538890210346,-0.22544746688449085,-0.2221614315005803,-0.2679493789561891,-0.2990141725386024,-0.3077411342398308
0.0,255.0,-0.008582118588810524,-0.31063828251781705,0.1814647230094632,-0.10249297679605424,0.20805162215828696,-0.24971614452090082,-0.22544857451401365,-0.22216179167280475,-0.2682834402782272,-0.2990141725386024,-0.3077411342398308
0.0,256.0,-0.0085820457200473,-0.31063828251781705,0.1814647230094632,-0.10249346484390427,0.20805162215828696,-0.24972370070887404,-0.22620563929284412,-0.22216179167280475,-0.2682834402782272,-0.29900649730850515,-0.30783725433567927


==> anc/IV_B/Variances_event_by_event_Glauber_b0_final_state_Fig17.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.00012838491137446594,2.1045651592184884e-06,0.00020036287711689904,3.191166952398197e-06,0.00012305852891277322,1.8371950594750065e-06,0.00012170522201412494,1.9384356238562644e-06,0.00023594724038936057,3.663960249457885e-06,0.0002361281735919974,3.8051607678486793e-06,0.00010579334737862076,1.6539562485337066e-06,0.00010418180267149597,1.6596719092540186e-06,2.4389091223380043e-05,3.692921763196907e-07,2.4761800706910446e-05,3.8260572817899026e-07,3.5322693455777757e-06,5.476157666914377e-08,3.6098622222219497e-06,5.7711086405255344e-08


==> anc/IV_B/Variances_event_by_event_Glauber_b0_initial_state_Fig17.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.0008727836995507409,1.4751842166504604e-05,0.003137067846914594,4.9081299802649564e-05,0.0018205355136175754,2.7438704766678553e-05,0.0018207122327900387,2.9366816000404518e-05,0.003751177360126253,5.53122221992311e-05,0.0037532619761411665,5.78914993720131e-05,0.004200256309729474,6.381766739600454e-05,0.004172671617241915,6.55578383122139e-05,0.004557666347225443,7.03447468573896e-05,0.004630271504407718,7.120865802343274e-05,0.005322123255339537,8.534424389533518e-05,0.005337474247900124,8.163660727807173e-05


==> anc/IV_B/Variances_event_by_event_Glauber_b9_final_state_Fig18.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.007711861710695889,0.0001214188590770661,0.0009400520479835508,1.4859399174058384e-05,0.0002000093425189276,3.184753098408238e-06,0.0002480483369029913,4.014997603734899e-06,0.0008524637316520796,1.2918279345266444e-05,0.0008725565342565432,1.4229740027873667e-05,0.0003901178628011634,6.10720748542069e-06,0.00038208516524218945,5.911096729634155e-06,7.59100817472823e-05,1.1333555112599255e-06,7.270310790589189e-05,1.0926830531472323e-06,1.2421027388432756e-05,2.0205434072621202e-07,1.2215463786720436e-05,2.118998936718829e-07


==> anc/IV_B/Variances_event_by_event_Glauber_b9_initial_state_Fig18.dat <==
variance_obs0,variance_err_obs0,variance_obs1,variance_err_obs1,variance_obs2,variance_err_obs2,variance_obs3,variance_err_obs3,variance_obs4,variance_err_obs4,variance_obs5,variance_err_obs5,variance_obs6,variance_err_obs6,variance_obs7,variance_err_obs7,variance_obs8,variance_err_obs8,variance_obs9,variance_err_obs9,variance_obs10,variance_err_obs10,variance_obs11,variance_err_obs11
0.008858997086534726,0.00014320202954468014,0.021369373706694523,0.00034984303608927026,0.004997614272452032,9.974070428607633e-05,0.011077582896466409,0.0001741144381063268,0.018833644293410223,0.00029979977757810174,0.021210407899339395,0.00033141803266809906,0.02689403861953702,0.0004035415941468158,0.02687574936505605,0.00040676691089699854,0.03249480523308952,0.0005374742590429066,0.034676543425538026,0.0005178759379363194,0.04066284158890686,0.0006269465657262586,0.04109180596909869,0.0006092700030795172


==> anc/IV_B/Variances_mode_by_mode_Glauber_b0_final_state_Fig17.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,3.1489166973935937e-06,6.507227524201127e-05,1.0955657407819922e-09,2.7038343045384454e-09,2.8220760781826555e-11,3.8116109574182675e-11,3.4533316891530234e-11,2.7534138153803026e-10,7.493449094472326e-14,2.8360773379769757e-11,5.669087048355596e-13,3.154373666043721e-13
0.0,2.0,3.1535902622238016e-06,6.501000008491092e-05,1.8525165310558827e-05,7.904792714156279e-06,1.1039107821051769e-09,7.503190482475174e-11,6.43644996606874e-10,4.789051692311455e-10,1.2593862018297848e-11,3.573486548131152e-11,8.084483940578251e-13,1.3387451396116697e-12
0.0,3.0,3.1587830846871794e-06,6.495926109938792e-05,2.6351642750575995e-05,2.648658278082228e-05,1.1068432145356976e-09,6.472686520588196e-09,7.339828644836263e-10,4.78962150382348e-10,5.6859984800794664e-11,3.6390579394927006e-11,9.998263908457547e-12,1.6172147092803348e-12
0.0,4.0,3.163062501801907e-06,6.490966948020888e-05,2.635168357578531e-05,2.6486585116882643e-05,3.023847246272622e-05,1.3677183615837588e-05,9.562339522993701e-10,4.797216194937106e-10,1.872371543414598e-10,4.186459462761083e-11,3.399058904047666e-11,8.729665181229641e-12
0.0,5.0,3.1668954255116083e-06,6.485861789497527e-05,2.6353144936254364e-05,2.648746862464677e-05,4.378860579843405e-05,4.343043125731973e-05,1.213510323285939e-09,5.777988153771775e-10,2.4797868801437e-10,5.305983600254118e-11,3.4228269017693856e-11,8.77184232823891e-12
0.0,6.0,3.1699235277177713e-06,6.483343120556151e-05,2.6353232955645242e-05,2.648753085548267e-05,4.378861197046474e-05,4.343054681714622e-05,6.288413682738915e-07,6.6058634072433785e-06,2.5061908340686143e-10,1.6306359671287926e-10,3.4268986712418645e-11,9.614237954913388e-12
0.0,7.0,3.1785798786155905e-06,6.486432060212191e-05,2.6353245431634556e-05,2.648762792712266e-05,4.3789365032043096e-05,4.343182568453043e-05,7.272648957215879e-06,7.2894386375930056e-06,2.6642944825986393e-10,1.6604932032623614e-10,5.0285527345093675e-11,2.0700480840706404e-11
0.0,8.0,8.287098736098101e-06,0.00011805434860391425,2.635373331472158e-05,2.64885852934085e-05,4.37902385734338e-05,4.343193355373311e-05,7.278617766596004e-06,7.291270772094949e-06,2.9386983912917744e-10,1.7528275988047525e-10,5.945812777915119e-11,2.0700598698219093e-11
0.0,9.0,8.294253402851608e-06,0.00011800173677687806,4.9243450507316784e-05,3.1591134990438264e-05,4.3803250361731225e-05,4.3432284454313715e-05,7.278640280292423e-06,7.291483507833166e-06,5.227497265933956e-10,2.5792038920220845e-10,7.493423283030847e-11,2.0700852019662498e-11
0.0,10.0,8.302167559361246e-06,0.00011794335711273865,5.437452371692373e-05,5.450215539874315e-05,4.380338118919594e-05,4.3433627296897365e-05,7.278700263388934e-06,7.2918181215071205e-06,5.280375802211578e-10,2.794721463110437e-10,7.603778351101352e-11,2.507654864494356e-11
0.0,11.0,8.306834357139803e-06,0.0001178898920760004,5.4379308549923e-05,5.450320446196073e-05,4.3804823312412355e-05,4.3455537521805166e-05,7.278705314696877e-06,7.291978234840682e-06,3.404453404873997e-07,3.0046484296015713e-07,8.19777508212727e-11,3.615588661418316e-11
0.0,12.0,8.311984967922173e-06,0.00011784748041271357,5.437942142619302e-05,5.450370549039942e-05,4.382427317216562e-05,4.348161103984352e-05,7.278706255688059e-06,7.293685979239351e-06,6.587337048410597e-07,6.298824450660665e-07,8.825566086070683e-11,3.6315674012854064e-11
0.0,13.0,8.318642288884681e-06,0.00011779445889355348,5.4381516907342884e-05,5.450452781136744e-05,0.00010497568574475164,4.823754377572173e-05,7.279208307490471e-06,7.293700527261441e-06,6.590078676267918e-07,6.299323810074936e-07,1.0724077139544187e-10,4.37090992622021e-11
0.0,14.0,8.325083593921867e-06,0.00011773730196313504,5.438224210178564e-05,5.4504781381382204e-05,0.00010966806312789979,0.00010978630701156665,7.279968314382281e-06,7.293789086123044e-06,6.590080879876082e-07,6.304240521800113e-07,1.076401201593851e-10,4.615649504062158e-11
0.0,15.0,8.328399433236641e-06,0.00011770491801091031,5.438224323659306e-05,5.450478169546713e-05,0.00010966815000247867,0.00010978639566330953,7.279975217668217e-06,7.300657296180469e-06,6.590101646566629e-07,6.304357929227583e-07,6.5805326260189e-09,1.9479716886977948e-08
0.0,16.0,8.33164930295533e-06,0.00011767535360400093,5.438224324007363e-05,5.450478306052334e-05,0.0001096681712255267,0.00010978640306550496,7.2822092653881465e-06,7.315292383035734e-06,6.590102028396596e-07,6.304419122770704e-07,2.6019398271424453e-08,2.5811135492874806e-08
0.0,17.0,8.342248434022907e-06,0.00011764726851374225,5.438321332593559e-05,5.4504877072965516e-05,0.00010966981923518355,0.00010978652784832764,2.4668439108400172e-05,7.944252767989565e-06,6.590816475528019e-07,6.304706783625518e-07,2.6034881219897412e-08,2.5815380764523397e-08
0.0,18.0,8.350445502764323e-06,0.00011761842772852122,5.43847000700975e-05,5.4504977589289276e-05,0.00010966981979952451,0.00010978658361255522,2.5308206943858824e-05,2.5030017851732377e-05,6.590866785939514e-07,6.304764015828449e-07,2.605252490134747e-08,2.58157903675058e-08
0.0,19.0,1.4537575562666693e-05,0.00015312419867519658,5.4384907234041784e-05,5.4505343138856644e-05,0.00010967015908043033,0.00010978672594276531,2.531223772993572e-05,2.5034534134611396e-05,6.591214788849985e-07,6.306832769187306e-07,2.605253599920725e-08,2.5819085038430092e-08
0.0,20.0,1.4541480733016193e-05,0.00015309321487511307,5.439478183205775e-05,5.450620722243349e-05,0.00010967658082521316,0.00010978690895722654,2.5312389746616936e-05,2.503459122467517e-05,6.59146890452072e-07,6.309300656577316e-07,2.6061692573291853e-08,2.5829730802722295e-08
0.0,21.0,1.4545760516046208e-05,0.00015306108051261756,5.439929203761126e-05,5.45064196352657e-05,0.000109676632866906,0.00010979278153395917,2.531289507766184e-05,2.503459604951498e-05,6.591483050613945e-07,6.309312239938682e-07,2.6062577259306548e-08,2.58297317026356e-08
0.0,22.0,1.4555717188655632e-05,0.0001530241389556931,7.556134387134918e-05,5.516444810020397e-05,0.00010970082579974914,0.00010979556030825794,2.531290617626092e-05,2.5035258996551856e-05,6.603017893265973e-07,6.30995426096289e-07,2.606709617483078e-08,2.583202218005309e-08
0.0,23.0,1.456520353337389e-05,0.00015298734990625384,7.621660466397524e-05,7.642566521450088e-05,0.00010971083852057205,0.00010979652146858732,2.531290964256947e-05,2.503532347473855e-05,6.624768706140246e-07,6.325346839318031e-07,2.6067119485098634e-08,2.5832783350364264e-08
0.0,24.0,1.4572580326855525e-05,0.00015294891399638276,7.622411624875026e-05,7.64416230888492e-05,0.00010982439988630235,0.0001098153497194827,2.5313576274510146e-05,2.5036467320463165e-05,3.1913227469206896e-06,6.879410253097748e-07,2.607702324263759e-08,2.583703811847354e-08
0.0,25.0,1.4580260784834499e-05,0.0001529174700511855,7.622474356371016e-05,7.644610471049824e-05,0.00010984979139254812,0.00010981581191483561,2.531372454144322e-05,2.503668909069009e-05,3.2473279042878013e-06,3.2035572779509944e-06,2.6086298540113737e-08,2.583764091218819e-08
0.0,26.0,1.4587845135176649e-05,0.00015285870297978164,7.622995105374229e-05,7.644625973235859e-05,0.00011178499833148341,0.00016390957189274546,2.5314134494134822e-05,2.5036705704720025e-05,3.248141697736726e-06,3.2036287388066985e-06,2.6091624311147166e-08,2.584110090413849e-08
0.0,27.0,1.4595304481075656e-05,0.00015280550844966431,7.624245604274554e-05,7.644793465097185e-05,0.00016645914997243547,0.0001658999520790671,2.5315280831178723e-05,2.503679288932921e-05,3.250580803587441e-06,3.2053965560235387e-06,2.609290178368063e-08,2.5854796875479497e-08
0.0,28.0,1.4598838126875273e-05,0.00015278348009406333,7.624266028174892e-05,7.644839477203701e-05,0.00016645960755072255,0.0001659001872082724,2.5316847077775944e-05,2.5037344309646916e-05,3.250613036811336e-06,3.2054087816561386e-06,2.610800763955343e-08,2.5899494528616224e-08
0.0,29.0,1.460150929363491e-05,0.00015275818880384213,7.624371029437752e-05,7.644858906656901e-05,0.00016645960805278386,0.0001659025116798106,2.5317011343690786e-05,2.5037540194666384e-05,3.250614722940725e-06,3.2054514970053356e-06,2.617392637045163e-08,2.5910867479830993e-08
0.0,30.0,1.4606767952994523e-05,0.0001527325267255868,7.624381945766533e-05,7.64492521929357e-05,0.00016646131352528022,0.00016590289061347915,2.5318535647105488e-05,2.503945122972126e-05,3.2506968520517877e-06,3.20549841991024e-06,1.773946218429094e-07,8.065919559057783e-08
0.0,31.0,1.4611360004161211e-05,0.0001527047048408377,7.624394754429777e-05,7.644930953191712e-05,0.0001664613712355983,0.00016590456810348703,2.5318776342813014e-05,2.5042255798050248e-05,3.250702401084295e-06,3.205537801667221e-06,2.3187140439896854e-07,2.3289558965435843e-07
0.0,32.0,1.4618943062176134e-05,0.00015266874471558568,7.624394783466156e-05,7.644931337358611e-05,0.00016646145052008656,0.00016590463085687653,4.612950631732142e-05,2.707555432196282e-05,3.2508007037960386e-06,3.205561314762236e-06,2.3192303672857862e-07,2.3289820180303812e-07
0.0,33.0,1.4629969364362372e-05,0.00015264903651687842,7.624400921172028e-05,7.644972728084568e-05,0.00016646236490215223,0.0001659046346221985,4.815134266938435e-05,4.786984630771983e-05,3.2510143277032884e-06,3.205563625920003e-06,2.3196915524825735e-07,2.3297792650555017e-07
0.0,34.0,2.1365968033940144e-05,0.0001734043870239641,7.624403078890841e-05,7.64499159325005e-05,0.00016646243109690045,0.0001659058078054979,4.8155251907705655e-05,4.787245190470284e-05,3.251064206480295e-06,3.205586109649747e-06,2.319870802289851e-07,2.329883018957057e-07
0.0,35.0,2.1369204602673005e-05,0.00017338691540726644,7.624406466141375e-05,7.64499285353729e-05,0.00016646308022516204,0.00016590592717929953,4.8155439107114556e-05,4.787249288883503e-05,3.2512103625812162e-06,3.2055885441053262e-06,2.319909393938985e-07,2.3299658351035487e-07
0.0,36.0,2.1373171899061314e-05,0.00017335794677501571,7.624626132212102e-05,7.645014452586095e-05,0.00016646317999562991,0.00016590612229259546,4.815546701241208e-05,4.787302909859556e-05,3.2516643642047186e-06,3.205777818400033e-06,2.3199135405042627e-07,2.3300070590530124e-07
0.0,37.0,2.1379069878987762e-05,0.00017332747528683848,7.624626177305046e-05,7.645191298119141e-05,0.00016646352258729673,0.00016591381934193244,4.815584387375853e-05,4.787310988974406e-05,3.2517693625290216e-06,3.2085358155880813e-06,2.3199176261674326e-07,2.3300273099003735e-07
0.0,38.0,2.138484374796307e-05,0.00017329582187936338,7.624682992450359e-05,7.645239408282616e-05,0.0001664703761081324,0.00016591649577443136,4.815586889494302e-05,4.787315639540819e-05,3.2517987189857237e-06,3.2098535074067117e-06,2.319930863787437e-07,2.3300381200545954e-07
0.0,39.0,2.1391638510690636e-05,0.0001732669404709347,7.626087645909122e-05,7.648794138237437e-05,0.0001665255611021653,0.00016591680675425214,4.815590610185038e-05,4.787316900599994e-05,7.656087834061755e-06,3.2697714223445056e-06,2.3201789233743234e-07,2.330042871618971e-07
0.0,40.0,2.1398944472771754e-05,0.00017322875952691214,7.632676249734571e-05,7.651635945463343e-05,0.00016664488554671533,0.00016594795970778511,4.8156005634058735e-05,4.787389705802512e-05,7.71768266061724e-06,7.5898165080938994e-06,2.3204009101812517e-07,2.330124511208343e-07
0.0,41.0,2.1406243351251783e-05,0.00017319789833117812,8.848527420672878e-05,7.921144609829975e-05,0.0001675508170550208,0.00016594796064036508,4.815636454223383e-05,4.787414483085541e-05,7.720523952124335e-06,7.6249701243307286e-06,2.3204445997579877e-07,2.3302888711282405e-07
0.0,42.0,2.141334955540054e-05,0.00017316654445860766,9.116859264426619e-05,9.170031383158316e-05,0.0001676916425222887,0.0001659492162238231,4.8156365086598165e-05,4.7874145480547425e-05,7.727892337531656e-06,7.625506929407885e-06,2.3204710009050841e-07,2.330297707844065e-07
0.0,43.0,2.1421030091391954e-05,0.00017312904101780046,9.146766218755363e-05,9.170053140546884e-05,0.0001929193496295663,0.0001762982938678162,4.815640012782428e-05,4.787414585134037e-05,7.737127048298903e-06,7.627230326081835e-06,2.32047767318821e-07,2.33030698442329e-07
0.0,44.0,2.1427353544888637e-05,0.00017308419230666747,9.159542363386091e-05,9.170320042527495e-05,0.00020297340648619064,0.00020235108933869728,4.815673840432125e-05,4.787414764713347e-05,7.74083836449832e-06,7.6355162602087e-06,2.3205330487216723e-07,2.3303070309044596e-07
0.0,45.0,2.142932588465986e-05,0.00017306723706958648,9.1595640220228e-05,9.170322021706125e-05,0.00020297511034649685,0.0002023515157400416,4.81567429657066e-05,4.7874413228408925e-05,7.740857206934442e-06,7.635516283197042e-06,2.3209892370894543e-07,2.3303533811572472e-07
0.0,46.0,2.1431600767975842e-05,0.00017305006435701338,9.159567621191427e-05,9.170326569489149e-05,0.00020297616554649118,0.0002023523671869735,4.815696930792237e-05,4.787452766751789e-05,7.740936108705699e-06,7.635523999420966e-06,2.3209934261619436e-07,2.3307553376184442e-07
0.0,47.0,2.1435863157277133e-05,0.00017302456094961505,9.159571300285292e-05,9.170338896828731e-05,0.00020297617480172908,0.00020235236753893425,4.815697338813855e-05,4.787509030828752e-05,7.741018113228236e-06,7.635524728305717e-06,2.3225161034732482e-07,2.330755539309823e-07
0.0,48.0,2.144031558948984e-05,0.00017300846855067414,9.159577723768474e-05,9.170446704452872e-05,0.00020297619627191086,0.00020235295623708202,4.815840103379484e-05,4.787513604721466e-05,7.741018117681923e-06,7.635528795274779e-06,2.322904091289681e-07,2.330764511051069e-07
0.0,49.0,2.1445614434286272e-05,0.00017298140823680108,9.159609388783703e-05,9.170459376322689e-05,0.0002029764896449972,0.00020235295628483072,4.815869905371624e-05,4.7900509160804175e-05,7.741027745917947e-06,7.635564837454089e-06,2.3723836727832863e-07,7.102929052398265e-07
0.0,50.0,2.145273486508285e-05,0.0001729582858487983,9.159626351035394e-05,9.170460345897608e-05,0.00020297657197597453,0.00020235298492573233,4.8159370094997276e-05,4.790650549179499e-05,7.741058578190342e-06,7.63556485140652e-06,7.171617866291864e-07,7.16679829741121e-07
0.0,51.0,2.1461381541783936e-05,0.00017292720748285077,9.159637743826406e-05,9.170465566737764e-05,0.0002029765725573387,0.00020235298493755612,6.910143617104732e-05,4.790665474096003e-05,7.741092572989392e-06,7.635637686581334e-06,7.172447750756611e-07,7.167108056285021e-07
0.0,52.0,2.1466699479701192e-05,0.00017290492098314165,9.159646353559232e-05,9.170484606078617e-05,0.00020297658231021662,0.00020235304533123565,6.910143618343746e-05,6.867634236764646e-05,7.741106807913965e-06,7.63565902812965e-06,7.172643267778676e-07,7.172166050245654e-07
0.0,53.0,2.8801249193920907e-05,0.00018389052393485893,9.159699450503977e-05,9.170485974605908e-05,0.00020297659063018853,0.00020235353310705894,6.910146022333186e-05,6.867925340725067e-05,7.741177546082775e-06,7.635659050825622e-06,7.172648044194833e-07,7.172201696532616e-07
0.0,54.0,2.8818422550468493e-05,0.0001838920736980413,9.159700800589687e-05,9.17052903648121e-05,0.00020297746571922658,0.00020235356195620383,6.910146617696846e-05,6.867928766222645e-05,7.74120647650776e-06,7.635674910965962e-06,7.172807581216639e-07,7.172311052874658e-07
0.0,55.0,2.8865778772692976e-05,0.00018395647244814198,9.159706940692008e-05,9.170532505722426e-05,0.0002029780648630374,0.00020235356667011917,6.910237838485798e-05,6.867979001781524e-05,7.741295614832835e-06,7.635735891406043e-06,7.172811822735929e-07,7.172327920758351e-07
0.0,56.0,2.8871080979488796e-05,0.00018394041011533224,9.15980053463555e-05,9.170545952029356e-05,0.00020297806881027733,0.0002023547628664091,6.910268111092893e-05,6.867990613437702e-05,7.741295933982695e-06,7.636003075416594e-06,7.173319118975813e-07,7.172331481756263e-07
0.0,57.0,2.887287079446615e-05,0.00018391942919373508,9.15980377854528e-05,9.170546539902164e-05,0.00020298105587623482,0.00020235501871647424,6.910271639164809e-05,6.86800556126269e-05,7.741436722090226e-06,7.636061667333989e-06,7.17333222316763e-07,7.172334554475748e-07
0.0,58.0,2.88770396749584e-05,0.00018389502243160955,9.159831670882708e-05,9.17062689617178e-05,0.00020298107474375646,0.0002023608719403827,6.910273410813722e-05,6.868028670175896e-05,7.741775391801753e-06,7.636921426782996e-06,7.173474963678962e-07,7.172341538966204e-07
0.0,59.0,2.8882466175906616e-05,0.00018386383077257518,9.159831910324459e-05,9.170626975988645e-05,0.00020298120298669437,0.00020236335935999925,6.91028664171158e-05,6.868095268111089e-05,7.743528863935649e-06,7.637053995672196e-06,7.173523134479511e-07,7.172343311114604e-07
0.0,60.0,2.888962623145273e-05,0.0001838491275785786,9.159930180608478e-05,9.170804662275496e-05,0.0002030221116477055,0.00020236346010129097,6.910361702343707e-05,6.868132028232116e-05,1.1025110423150882e-05,9.509128686703414e-06,7.173636413394754e-07,7.172547703075587e-07
0.0,61.0,2.8894412469436046e-05,0.0001838191352217142,9.160009340334744e-05,9.170899767444123e-05,0.00020306118484987834,0.00020239029143820174,6.910361723976019e-05,6.868148462366025e-05,1.2860165452593404e-05,1.2809229880787758e-05,7.173720617867198e-07,7.172635160292678e-07
0.0,62.0,2.8902015565727268e-05,0.0001837880102157121,9.160009566283276e-05,9.170941744475109e-05,0.0002091368760412029,0.0002165075676756547,6.910362074206283e-05,6.868292723668947e-05,1.2871889205988734e-05,1.281345740270248e-05,7.173793049494502e-07,7.17297263500726e-07
0.0,63.0,2.8907926677847582e-05,0.0001837546047158351,9.160017515781476e-05,9.172929143160667e-05,0.00022338410959425598,0.00022266092783734736,6.910362527790216e-05,6.868304699535182e-05,1.287835215479857e-05,1.2813695438539459e-05,7.173918830230622e-07,7.173026645957851e-07
0.0,64.0,2.8910813828673827e-05,0.00018374415436345977,9.160496624968385e-05,9.17429506159016e-05,0.000223384200219183,0.0002226738014543498,6.910443555425204e-05,6.868347530578572e-05,1.2878497006778246e-05,1.2813850002143098e-05,7.17394559662214e-07,7.173119611369786e-07
0.0,65.0,2.891085702053262e-05,0.0001837427797250808,9.160621537350874e-05,9.179784251559196e-05,0.00022338748473225078,0.00022267669881005918,6.910458567871894e-05,6.868353724919674e-05,1.2879559341765647e-05,1.2813872175706402e-05,7.173948801444274e-07,7.173376232282734e-07
0.0,66.0,2.8916410306423903e-05,0.0001837148463328463,9.361928149928887e-05,9.966415717564987e-05,0.0002234148738105233,0.00022268239792752484,6.910458580527771e-05,6.868369633819047e-05,1.2882994028004541e-05,1.281396514789627e-05,7.173969415315782e-07,7.173380184307178e-07
0.0,67.0,2.8920634365284217e-05,0.00018369638809010675,0.00010160052685309382,0.00010167177541024872,0.0002234239158536199,0.00022268345668433143,6.910467009658039e-05,6.868372417913618e-05,1.2883439790926479e-05,1.2813965242636583e-05,7.17403545990882e-07,7.173380230633973e-07
0.0,68.0,2.892449705516295e-05,0.00018368067838161402,0.00010160053149868693,0.00010167254169220307,0.00022342420411543677,0.00022268403388995365,6.910474779481131e-05,6.86839433948089e-05,1.2883719470101392e-05,1.2814047769875198e-05,7.174094055469386e-07,7.173420313835594e-07
0.0,69.0,2.8928503307829145e-05,0.00018366655734008898,0.00010160063451373188,0.00010167258665286695,0.0002234246749294922,0.0002226840348208418,6.910475043667959e-05,6.868396347289464e-05,1.2883765606000369e-05,1.2814150812048259e-05,7.17450301154506e-07,7.173515415733143e-07
0.0,70.0,2.8933838748606785e-05,0.00018364027208450114,0.0001016006456329956,0.00010167319508246873,0.00022342509473050168,0.00022268416675660834,6.910485752932192e-05,6.868406645640609e-05,1.2883779501486722e-05,1.2814152726456839e-05,7.174533553029251e-07,7.173573643757986e-07
0.0,71.0,2.8938159297647986e-05,0.00018362330217070838,0.00010160080795760904,0.000101673208174928,0.0002234251629194586,0.00022268461914364015,6.910529329223317e-05,6.868562246619297e-05,1.2883841548984366e-05,1.2814514864991414e-05,7.17473298873482e-07,7.174614064378408e-07
0.0,72.0,2.8941396694557485e-05,0.0001836047874257675,0.00010160102350293109,0.00010167336171010276,0.00022342518766305344,0.0002226846219019491,6.910719566893022e-05,6.868589528338517e-05,1.2884026091463616e-05,1.2814885818823976e-05,9.089199252525661e-07,1.1961656397340816e-06
0.0,73.0,2.8946965437892385e-05,0.00018357871636924127,0.00010160137038941763,0.00010167336395387592,0.00022342521244546397,0.00022268524475680543,6.911911415516866e-05,6.869743162242326e-05,1.288411852266508e-05,1.2814945872370889e-05,1.3942677838341255e-06,1.3833875553005976e-06
0.0,74.0,2.8948570420931712e-05,0.00018356823067514457,0.00010160139693668615,0.00010167338175182578,0.0002234253772026987,0.0002226852448394965,6.912310212345254e-05,6.870603007505887e-05,1.2884199987269502e-05,1.2815013085905943e-05,1.3943315435968028e-06,1.383430636167467e-06
0.0,75.0,2.894984923744338e-05,0.00018356597691979607,0.00010160155593367846,0.00010167341218208873,0.00022342589497554818,0.0002226854795451704,6.91323248071567e-05,6.871934713752297e-05,1.2884238315969664e-05,1.281509052373359e-05,1.3946531921252823e-06,1.3847921381005813e-06
0.0,76.0,2.8956523349334052e-05,0.00018353495836335412,0.00010160212433354031,0.00010167341230865544,0.00022342624550271244,0.00022268552392792137,8.075702767231012e-05,7.307637123195099e-05,1.2884299345280742e-05,1.2815166544699996e-05,1.3946822705521232e-06,1.3847937582200575e-06
0.0,77.0,2.8958704203236993e-05,0.00018351681564211472,0.00010160213827820034,0.00010167353577884567,0.00022342647511199089,0.00022268556086852355,8.507274413669949e-05,8.464844084473025e-05,1.2884788806238605e-05,1.2815231459619868e-05,1.3952801425728293e-06,1.3850428535625057e-06
0.0,78.0,3.751231082745264e-05,0.00018855586622524878,0.00010160223249199071,0.00010167354622579444,0.00022342655185153036,0.00022268556220400796,8.507275800447329e-05,8.464865489866722e-05,1.2884921810904844e-05,1.2815249607863389e-05,1.3952811825639005e-06,1.3852227143406736e-06
0.0,79.0,3.7515434965025555e-05,0.00018854419983710925,0.00010160223363970943,0.00010167354885358717,0.00022342655433861327,0.00022268576822287087,8.50731996111618e-05,8.464868769561559e-05,1.2885035897959889e-05,1.2815387951350363e-05,1.3952930061661737e-06,1.3852243426223154e-06
0.0,80.0,3.7517777011241874e-05,0.0001885316726197039,0.0001016023073907345,0.0001016736149288794,0.00022342655485077214,0.0002226857978136503,8.50734572542057e-05,8.464877535411625e-05,1.2885036426203435e-05,1.281542306166281e-05,1.395299530597371e-06,1.3852257078089405e-06
0.0,81.0,3.7516118724082396e-05,0.0001885234864039457,0.00010160230747534367,0.00010167367903373831,0.0002234270769086327,0.00022268588456679836,8.507383387108612e-05,8.464976471964694e-05,1.2885069627217355e-05,1.2815837854033952e-05,1.3953034388053127e-06,1.3852317202840177e-06
0.0,82.0,3.75228406899705e-05,0.00018851016058847784,0.00010160232375011048,0.00010167384698885838,0.0002234271297794395,0.0002226860645440431,8.507388344324668e-05,8.464981563607038e-05,1.2885139879505412e-05,1.281583797217394e-05,1.395320558073265e-06,1.3852319711573592e-06
0.0,83.0,3.752601691605401e-05,0.000188499842292626,0.00010160265535427604,0.00010167404921560117,0.00022342748339466162,0.00022268606461374308,8.507432147329891e-05,8.464984619296052e-05,1.288721757289957e-05,1.2816085919310731e-05,1.3953539728052083e-06,1.3852319788243063e-06
0.0,84.0,3.752719950491901e-05,0.00018848948258432067,0.00010160311253273465,0.00010167429366391056,0.0002234275411587049,0.000222686606228103,8.507436451059228e-05,8.464996968653202e-05,1.288925988240632e-05,1.2816198199367778e-05,1.3953539851604522e-06,1.3852319844543744e-06
0.0,85.0,3.753230557232516e-05,0.00018847448158284085,0.0001016034258129714,0.00010167444861380506,0.00022343277550215465,0.00022268662273651203,8.507509587219379e-05,8.465003228886249e-05,1.2890617226772944e-05,1.281931666766471e-05,1.3953548097815256e-06,1.38523931975439e-06
0.0,86.0,3.753316674041956e-05,0.0001884728213647256,0.00010160345963457371,0.00010167450420163064,0.0002234327898943735,0.0002226944967955797,8.507520969454838e-05,8.465010151732457e-05,1.2890627871866124e-05,1.2819541263099332e-05,1.395354979874867e-06,1.3852416228626324e-06
0.0,87.0,3.753484935721807e-05,0.00018846262717889435,0.00010160363083302748,0.00010167450702562116,0.00022343713291442572,0.00022269683457768597,8.507526300383672e-05,8.465010198607047e-05,1.7663631906388865e-05,1.2857261076775767e-05,1.395377275040203e-06,1.3852717895170591e-06
0.0,88.0,3.753531286599793e-05,0.00018843157446368495,0.00010160392296587824,0.00010167502113998075,0.0002234372429844788,0.00022269736632582666,8.50752631785139e-05,8.465018403796081e-05,1.7703076463126605e-05,1.7531345025285877e-05,1.395391797504553e-06,1.3852740788039688e-06
0.0,89.0,3.753978856677608e-05,0.0001884104705866346,0.00010160398939024705,0.00010167507202677233,0.00022617289117089905,0.00023034708234517066,8.50752675293175e-05,8.465023785271472e-05,1.7703082298940605e-05,1.7531493800511537e-05,1.3953928694540513e-06,1.3852984331135547e-06
0.0,90.0,3.7541003524694715e-05,0.0001883874203699145,0.00010160483592017631,0.00010167610447002537,0.00023378526956641373,0.0002330994756274358,8.50754137462168e-05,8.465043322789648e-05,1.7705954450291436e-05,1.7531569220100402e-05,1.3953928775352568e-06,1.3852984909950483e-06
0.0,91.0,3.754032370385506e-05,0.0001883805511249141,0.00010160483598729415,0.00010167690392564876,0.00023378530941257583,0.0002330994865377551,8.507541994931014e-05,8.465051305849212e-05,1.7706027143822596e-05,1.753196417651602e-05,1.3953930250119667e-06,1.3853759646465593e-06
0.0,92.0,3.7541505940939756e-05,0.00018836676127009945,0.00010160493040746089,0.00010167695233381452,0.00023378650146249288,0.00023309998908196944,8.507551991661282e-05,8.465055161786148e-05,1.770658090584033e-05,1.7532416765738102e-05,1.3953999481969634e-06,1.3853775559505214e-06
0.0,93.0,3.754158237168372e-05,0.00018835711366542798,0.00010643350316636475,0.0001031450125915332,0.00023378652304673615,0.00023310016827321543,8.507574806102263e-05,8.465147188335247e-05,1.770663361893121e-05,1.7532419621509236e-05,1.3954003065312128e-06,1.3853779775878857e-06
0.0,94.0,3.7544716338615546e-05,0.00018834102494844337,0.00010789319644865138,0.00010797023667403933,0.0002337885090557952,0.00023310044582122353,8.507575479508655e-05,8.465147238653068e-05,1.7706635337310187e-05,1.753294747513937e-05,1.3954247619055893e-06,1.3853900268497468e-06
0.0,95.0,3.7542151700034994e-05,0.00018833556587483536,0.00010789328415203277,0.00010797025030353031,0.0002337885150898681,0.00023310069254612478,8.507603904905534e-05,8.4651693988375e-05,1.7706693641518653e-05,1.7533035322489914e-05,1.39543711341706e-06,1.3854033747122972e-06
0.0,96.0,3.7544058336180374e-05,0.00018831158017803564,0.00010789328512644034,0.00010797025638703664,0.00023378873932537102,0.00023310087576322,8.507691948577834e-05,8.465199434655475e-05,1.7706702846759908e-05,1.753306289736222e-05,1.3954444477700144e-06,1.385418259820635e-06
0.0,97.0,3.7545169105037015e-05,0.00018830054491412058,0.0001078937978799466,0.00010797028507483689,0.00023378876080769776,0.0002331008867274502,8.507779891598331e-05,8.46529043875325e-05,1.7706711949676757e-05,1.7533081067794635e-05,1.3954449256523693e-06,1.385421468428007e-06
0.0,98.0,3.75465918377378e-05,0.0001882885729427652,0.00010789404735976189,0.00010797049841711597,0.00023378878260406808,0.0002331009049940847,8.507780014645215e-05,8.465290471083107e-05,1.770673812066895e-05,1.753314836630575e-05,1.395552843981173e-06,1.3854243752625958e-06
0.0,99.0,3.7549989066401726e-05,0.00018826951036081572,0.00010789407044312915,0.0001079705184592916,0.000233788791675794,0.00023310122400023412,8.507912681926134e-05,8.465351776809682e-05,1.7706770161026356e-05,1.75332618413306e-05,1.3955563494978806e-06,1.3854607838914855e-06
0.0,100.0,3.7552545572379736e-05,0.00018825968193522067,0.00010789464568111374,0.00010797054272948102,0.00023378913978313687,0.00023310145693038601,8.507922548627333e-05,8.465370703698148e-05,1.77067775243862e-05,1.7533367149964646e-05,1.3955576532831638e-06,1.3854626843002178e-06
0.0,101.0,3.75524307355845e-05,0.00018823919918342717,0.00010789465704727739,0.00010797075501949659,0.00023378914247877824,0.0002331017286157323,8.507923370854284e-05,8.466132597439314e-05,1.770678247545265e-05,1.7533367299058064e-05,1.451786947086864e-06,2.01345493759306e-06
0.0,102.0,3.7551160512006925e-05,0.00018822704590234132,0.00010789473656717263,0.00010797097407267618,0.0002337902038657364,0.00023310181049623414,8.508440206928391e-05,8.466136626406334e-05,1.7706997084908487e-05,1.7533389030821168e-05,2.0841603680677695e-06,2.0726417882608364e-06
0.0,103.0,3.757222174342267e-05,0.00018821325188008293,0.000107894803595698,0.00010797137129385916,0.00023379027165247213,0.0002331019049383305,8.970980539052367e-05,9.088262662890904e-05,1.7707021759700028e-05,1.7533403081873322e-05,2.084176596139348e-06,2.072913503677668e-06
0.0,104.0,3.758212684631439e-05,0.0001881973128797623,0.00010789497856984188,0.00010797148465311443,0.0002337904585682331,0.00023310192172736922,9.603770404254998e-05,9.555122203593233e-05,1.770704218331562e-05,1.7533405476466283e-05,2.084305842308292e-06,2.0730259818700075e-06
0.0,105.0,4.168337924216204e-05,0.00018877357792914333,0.000107895099150861,0.0001079715687041906,0.0002337904642841023,0.0002331019403244903,9.607053210023183e-05,9.556884513279495e-05,1.7707091350226918e-05,1.7533451774587476e-05,2.0843279085335856e-06,2.0735118461818365e-06
0.0,106.0,4.7719680401206434e-05,0.00018966559424994043,0.00010789514442730698,0.00010797159343898173,0.00023379055210264927,0.00023310195354165884,9.607319830810403e-05,9.557450910057053e-05,1.7707114501099823e-05,1.7533451814667734e-05,2.0846456817065025e-06,2.073570883043375e-06
0.0,107.0,4.928559197528342e-05,0.00018989218664079499,0.00010789530812335526,0.00010797162554773593,0.0002337906232030364,0.00023310196357162734,9.608346315078188e-05,9.557481611950384e-05,1.7707151748205e-05,1.7533581157369407e-05,2.0847264876321417e-06,2.07391840999436e-06
0.0,108.0,4.928536230049577e-05,0.00018987494154639698,0.00010789534202020833,0.0001079716275412869,0.00023379062856156068,0.00023310197160787544,9.608346315318935e-05,9.557481612410976e-05,1.7707153921524745e-05,1.7533581235233903e-05,2.084733511354269e-06,2.073921408635365e-06
0.0,109.0,4.928443064379677e-05,0.00018986062724179353,0.00010789534420465391,0.00010797163017245687,0.00023379064475657812,0.00023310210665258447,9.608378869766156e-05,9.557537695231041e-05,1.7707156963372057e-05,1.7533874422428223e-05,2.084748353709781e-06,2.0739249805875873e-06
0.0,110.0,4.9287542000137104e-05,0.00018984027336510351,0.00010789536685604825,0.0001079717099116257,0.00023379068119034856,0.00023310210709063658,9.60837887141994e-05,9.557550375716019e-05,1.7707349715845348e-05,1.7534130914839182e-05,2.084750361532452e-06,2.0739275432869386e-06
0.0,111.0,4.9289428272700414e-05,0.00018983729418949518,0.00010789536850651467,0.00010797173044600059,0.00023379070625703348,0.0002331021224497439,9.608416535390235e-05,9.557559076204588e-05,1.7707363039247642e-05,1.7534183788384e-05,2.084760518275017e-06,2.0739289038072864e-06
0.0,112.0,4.929410662019222e-05,0.00018980973271881074,0.00010789538798621633,0.00010797173376109164,0.0002337907067287824,0.0002331021752060792,9.608416544468947e-05,9.557559521689775e-05,1.7707728984581736e-05,1.7534244462895512e-05,2.0847612939544223e-06,2.0739362655303797e-06
0.0,113.0,4.9290769663729394e-05,0.00018979906599093552,0.00010789541955582958,0.00010797202046855504,0.00023379070679283357,0.00023310274530942432,9.608456811745942e-05,9.557569140119418e-05,1.770778115160795e-05,1.7534388298295737e-05,2.084765068942579e-06,2.0739373734818983e-06
0.0,114.0,4.929119653318311e-05,0.0001897771726551105,0.00010789542654508977,0.00010797209268563998,0.00023379413477365017,0.00023310290431790274,9.608458361965684e-05,9.557575341242187e-05,1.770921126217062e-05,1.7534842728399574e-05,2.0847874848727136e-06,2.0739498090254422e-06
0.0,115.0,4.928720513386087e-05,0.0001897654986936213,0.00010789546612286039,0.0001079721159271984,0.00023379694410866785,0.00023310315616590293,9.608462144724922e-05,9.557577089343958e-05,1.770997955593118e-05,1.7534926460090545e-05,2.084798239011825e-06,2.0739627242610118e-06
0.0,116.0,4.928506644543222e-05,0.00018975983404906471,0.00010789546875374406,0.00010797222759237214,0.0002337970325194925,0.00023310316221503014,9.608496849417419e-05,9.557592148895753e-05,1.7728540188563995e-05,1.7568622415671814e-05,2.0848071740560913e-06,2.0739634388125944e-06
0.0,117.0,4.928286648544775e-05,0.00018975427500975256,0.00010789548126605742,0.0001079722294763863,0.00023379803756983623,0.00023310340777976492,9.608505283333519e-05,9.557593549542396e-05,1.7737074651569875e-05,1.7568744709495017e-05,2.0848236303247104e-06,2.073969699434028e-06
0.0,118.0,4.928326909015857e-05,0.00018973195299622125,0.0001078956538993009,0.0001079723134192744,0.00023379923498241916,0.0002331049891538736,9.608507806763158e-05,9.557603892129942e-05,2.088830142305182e-05,1.814793757371532e-05,2.084833353859848e-06,2.073969815004722e-06
0.0,119.0,4.928512499339591e-05,0.00018971457072830807,0.0001078956556062489,0.00010797277273421459,0.00023380047246826361,0.00023310510317400927,9.608547955679502e-05,9.55760706621044e-05,2.1498233948905133e-05,2.1337052786843682e-05,2.084857072501489e-06,2.0739729852246595e-06
0.0,120.0,4.9281237928719266e-05,0.00018969104879826875,0.00010789579858095249,0.00010797286208516281,0.00023722398941479513,0.00023453842342239647,9.608547955997349e-05,9.557607557566334e-05,2.1499424632630336e-05,2.1339795258083697e-05,2.0848596039264607e-06,2.073974069997777e-06
0.0,121.0,4.9283765287524367e-05,0.00018967038985952063,0.00010789581934066408,0.0001079729797221825,0.000238653983592778,0.00023796881386744273,9.608548620171426e-05,9.557633118475988e-05,2.1499462882000886e-05,2.133979527347326e-05,2.0848803402661153e-06,2.0739744953910276e-06
0.0,122.0,4.928246815194482e-05,0.0001896482821367281,0.00010789591036201422,0.00010797319988510428,0.0002386542229792134,0.00023796911651797705,9.608551919896099e-05,9.557633125747373e-05,2.149952603172391e-05,2.1339888421249094e-05,2.084881591470251e-06,2.073986672111197e-06
0.0,123.0,4.928089656436762e-05,0.0001896293397251028,0.00010790561776908567,0.00010797324612834998,0.00023865447650554732,0.0002379692433283976,9.608569663454803e-05,9.557635898634507e-05,2.1499584896530354e-05,2.134093182400498e-05,2.0848871184891207e-06,2.0740115679685806e-06
0.0,124.0,4.92785785478517e-05,0.00018962643512472648,0.00010791592052053222,0.00010797728418975383,0.0002386545051947482,0.00023796926511821082,9.608570286785918e-05,9.557645503851215e-05,2.14996002349402e-05,2.134093664016057e-05,2.084887289672064e-06,2.0740134280648e-06
0.0,125.0,4.927512322915047e-05,0.00018960653235024406,0.0001080065368381666,0.00010797942118137967,0.00023865461742283287,0.00023796944410182688,9.608570295029621e-05,9.557660702196963e-05,2.1499600374192878e-05,2.1340966908714186e-05,2.08489200061775e-06,2.0740140872843506e-06
0.0,126.0,4.927041708971987e-05,0.00018958412009262757,0.00011091997716255707,0.00010868349187113176,0.0002386546179449756,0.0002379694859668173,9.608629151572745e-05,9.557683006209024e-05,2.1499679793462226e-05,2.1340990459177774e-05,2.084892054299394e-06,2.074020279913764e-06
0.0,127.0,4.926617015060452e-05,0.00018956667027574575,0.0001115993023156322,0.00011165728056427296,0.00023865464766649043,0.00023796983223658592,9.608657331112268e-05,9.557683442066003e-05,2.149985971947123e-05,2.1341529052606575e-05,2.0849008202275666e-06,2.0740363764810726e-06
0.0,128.0,4.926098993684992e-05,0.0001895501887023867,0.00011159942194400908,0.00011165800765019693,0.00023865490623252542,0.0002379698402898568,9.60865787649683e-05,9.557714966915777e-05,2.1499870394485275e-05,2.13415562088451e-05,2.0849106603532096e-06,2.0740815577113405e-06
0.0,129.0,4.9256650380682236e-05,0.0001895453794035924,0.0001115997748115179,0.00011165801444891943,0.00023865498203044647,0.00023796991241229672,9.608747860309558e-05,9.557773663483051e-05,2.1499880138581217e-05,2.134156290861809e-05,2.0849578664260053e-06,2.074121907471732e-06
0.0,130.0,4.9259768813821705e-05,0.00018952360956936434,0.00011159982469666264,0.00011165801849506919,0.00023865499881549208,0.00023797004630961665,9.608769163699944e-05,9.557871292670863e-05,2.1499977650279955e-05,2.1341565220305616e-05,2.084976057475567e-06,2.0743618539104368e-06
0.0,131.0,4.925939855819731e-05,0.00018950377881738194,0.00011159998063442754,0.00011165804343193659,0.00023865509848545183,0.00023797008406642938,9.608797344673075e-05,9.557871322714394e-05,2.1500005591516698e-05,2.1341572345483268e-05,2.084985498945555e-06,2.0744735789550346e-06
0.0,132.0,4.926039601619139e-05,0.00018948932826416969,0.00011159998462955942,0.00011165822760508905,0.000238655288889746,0.00023797009293524007,9.608797379752042e-05,9.557875068470988e-05,2.150001889219645e-05,2.1341585227667303e-05,2.0849855119308786e-06,2.074473667091341e-06
0.0,133.0,4.929318653982472e-05,0.00018948070882249824,0.00011160020419032834,0.00011165897662406787,0.0002386553653938203,0.00023797009578075022,9.609040946297653e-05,9.557994598482128e-05,2.150003784872656e-05,2.1341656366361932e-05,2.0856089412514342e-06,2.074489219170418e-06
0.0,134.0,4.929180456243922e-05,0.00018944770314955372,0.00011160020438271904,0.00011165897780222757,0.00023865547161539411,0.00023797010785608124,9.609064649588196e-05,9.558564256335691e-05,2.1500050966592076e-05,2.1341658200188263e-05,2.5611405027242755e-06,2.1672429568405482e-06
0.0,135.0,4.929077728210021e-05,0.00018942945620550945,0.00011160026915916623,0.00011165914742776604,0.00023865555233108562,0.00023797012217203976,9.609246416505072e-05,9.558627668952566e-05,2.1500094137374397e-05,2.134166895586751e-05,2.6572961204291097e-06,2.641423524094269e-06
0.0,136.0,6.640039397089207e-05,0.0001896116721676099,0.00011160034756321099,0.00011165934925306463,0.00023865559696086466,0.00023797012342440075,9.611344101865763e-05,9.561530304195958e-05,2.1500395005945793e-05,2.1341669316471317e-05,2.657396796019427e-06,2.6414240146079023e-06
0.0,137.0,6.647374643409753e-05,0.00018959343652574497,0.00011160035892548711,0.00011165946476028615,0.00023865568776411977,0.00023797017295977668,9.611605544056433e-05,0.00010243624412559957,2.1500395053768484e-05,2.1341765032042562e-05,2.6576951626273075e-06,2.6414280561213976e-06
0.0,138.0,6.651115130973205e-05,0.0001895682093622292,0.00011160035917658726,0.00011165947339310265,0.00023865569178632652,0.00023797017316524722,0.00010296574061166603,0.0001024380190334401,2.1500399778445643e-05,2.1341846839392448e-05,2.657696815215331e-06,2.641642142000904e-06
0.0,139.0,6.65097354470887e-05,0.0001895613099727182,0.00011160037561737844,0.0001116594904838309,0.00023865571424306232,0.00023797019786075607,0.00010296709466229985,0.00010243873475625113,2.150044454124526e-05,2.1341883099620704e-05,2.657696888289093e-06,2.641654759641406e-06
0.0,140.0,6.650494850350875e-05,0.0001895537744595745,0.0001116004046217319,0.00011165951671952726,0.0002386557142440934,0.00023797022964782826,0.00010296822664539774,0.00010243882376376485,2.1500452919226155e-05,2.1341904493781076e-05,2.6577022349388054e-06,2.641757835132335e-06
0.0,141.0,6.650994009187786e-05,0.00018953621424720713,0.00011160040806946506,0.00011165951774842628,0.00023865571488439774,0.00023797023021450713,0.00010296904572475544,0.00010244024299091392,2.1500602319016593e-05,2.1341918692656933e-05,2.657707576505942e-06,2.641758047064889e-06
0.0,142.0,6.651241095796363e-05,0.00018953329606330528,0.00011160046995736118,0.00011165952519337072,0.0002386557161995177,0.000237970234664879,0.00010297102162171282,0.00010244045603190842,2.1500659101093426e-05,2.1341929553116945e-05,2.6577083601151057e-06,2.641759110106752e-06
0.0,143.0,6.650843514986786e-05,0.0001895246507350364,0.00011160046996034564,0.00011165953554913028,0.00023865572111354748,0.00023797029333493864,0.0001029712170638743,0.00010244062550958338,2.1500914669664148e-05,2.1341936238351197e-05,2.65772254583627e-06,2.6417591226218658e-06
0.0,144.0,6.649897332480171e-05,0.0001895170538373444,0.00011160050409367433,0.00011165963617963199,0.00023865573558466227,0.00023797029800334943,0.00010297122176787354,0.0001024406279050424,2.1500944691676496e-05,2.1341997625925247e-05,2.6577338855739906e-06,2.6417665848257413e-06
0.0,145.0,6.648926458125566e-05,0.0001895079915503893,0.00011160052884247155,0.00011165972860022651,0.0002386559411069817,0.00023797052820120679,0.00010297134236700312,0.00010244063422017044,2.1501269002412965e-05,2.1342000200127275e-05,2.6577548193922337e-06,2.641772542647592e-06
0.0,146.0,6.648046253819842e-05,0.00018950329782925458,0.00011160066028151841,0.0001116597350957131,0.00023865596137786078,0.00023797052821903345,0.00010297134368080735,0.0001024407686165048,2.150130664689347e-05,2.1342035307413558e-05,2.657776582694209e-06,2.6417728260787446e-06
0.0,147.0,6.647556693308792e-05,0.00018948886610498024,0.00011160068660429824,0.00011165982170673073,0.00023865596142001483,0.0002379705338988411,0.00010297134750276784,0.00010244078930365094,2.1501343249206527e-05,2.1342061911634744e-05,2.6577795172386743e-06,2.641773480566864e-06
0.0,148.0,6.64707483191872e-05,0.0001894775471210821,0.00011160077341904043,0.0001116598589774694,0.00023865601633052386,0.00023797056607645473,0.00010297157777562331,0.00010244089155056971,2.1501412935784446e-05,2.134249980229308e-05,2.657782830420738e-06,2.6417734991563936e-06
0.0,149.0,6.64690590483082e-05,0.00018945128451942824,0.00011160077687976377,0.00011165986005906234,0.00023865634885348694,0.00023797068975621742,0.00010297160560353771,0.00010244092833410391,2.1502898767841518e-05,2.134249980362216e-05,2.6577837701003213e-06,2.6417830982986123e-06
0.0,150.0,6.646236198882024e-05,0.0001894408689182322,0.0001116008893225173,0.00011165987025386975,0.00023865642771875287,0.00023797076385385473,0.00010297184375124196,0.00010244116263561909,2.1505871192805876e-05,2.134339893356554e-05,2.6577856092455985e-06,2.641784062308064e-06
0.0,151.0,6.646692567644383e-05,0.0001894193722258739,0.00011160096920480017,0.00011165989685279923,0.00023865829615561356,0.00023797228171925912,0.00010297185150348213,0.00010244118848953132,2.1665392100783147e-05,2.3821670292369984e-05,2.6577856638219358e-06,2.6417848648909508e-06
0.0,152.0,6.647582967964919e-05,0.000189392302428833,0.00011160123265157652,0.00011165992695296065,0.00023866367991704063,0.00023797348528465227,0.00010297198738461991,0.00010244122030087354,2.4178105066726052e-05,2.398257997049844e-05,2.6577957184550326e-06,2.6417848918276153e-06
0.0,153.0,6.64875857488966e-05,0.00018935844918559317,0.00011160124005837744,0.00011165995303604034,0.00023874971915264836,0.00023995548841672013,0.00010297199025139376,0.00010244131027969674,2.4180828378910554e-05,2.3982755331846096e-05,2.657797681599895e-06,2.6417854374852053e-06
0.0,154.0,6.649088317506011e-05,0.00018934834793510113,0.00011160125815930085,0.00011165996662670783,0.00024071785085946475,0.0002400436682902559,0.00010297206274021128,0.00010244138091329993,2.41826710301136e-05,2.3986358514511214e-05,2.6577978276915914e-06,2.6417869131461713e-06
0.0,155.0,6.648132791635358e-05,0.00018934011809002861,0.00011160132000610876,0.00011166007386477915,0.00024071785179960036,0.00024005821851499787,0.00010297209178453402,0.00010244140182107173,2.4183203904027403e-05,2.3995942534716538e-05,2.6578117292203627e-06,2.641786923169681e-06
0.0,156.0,6.647798003014817e-05,0.00018933161707195456,0.00011160136113029473,0.00011166008525759597,0.00024072502511609,0.0002400611774982518,0.00010297212532158171,0.00010244151751072113,2.4183680978972473e-05,2.399599159854658e-05,2.657812563624419e-06,2.641790367010368e-06
0.0,157.0,6.647840907088457e-05,0.00018932161683518766,0.00011160136130152778,0.00011166008654768952,0.00024073011168885097,0.00024006503292311063,0.00010297214359151714,0.00010244152869772116,2.4186093564799566e-05,2.3995992185799896e-05,2.6578125807267234e-06,2.641791249414181e-06
0.0,158.0,6.64777833629828e-05,0.00018930672461371208,0.00011160137815743561,0.00011166021316457899,0.00024073276140944985,0.00024006575236389834,0.00010297214612613397,0.00010244159268898866,2.4186135612157333e-05,2.399599975816461e-05,2.6578181950050985e-06,2.6417926277784088e-06
0.0,159.0,6.64776403881611e-05,0.00018929181659868563,0.00011160137904768108,0.00011167133802264187,0.0002407327615985103,0.00024006581190807305,0.00010297264792387868,0.00010244159799177034,2.4186231828050773e-05,2.3996051850280968e-05,2.657821255604526e-06,2.641801945999408e-06
0.0,160.0,6.64694619839637e-05,0.0001892850709185056,0.00011160142714444848,0.00011167136137487516,0.00024073285144038628,0.00024006586931795643,0.00010297268677509017,0.00010244173724584337,2.4186296231470108e-05,2.3996076123740692e-05,2.657822980348664e-06,2.6418085878070134e-06
0.0,161.0,6.646320232346133e-05,0.0001892801524037517,0.00011335641425465181,0.00011167147018708261,0.00024073285856857234,0.0002400658693692682,0.00010297283204507801,0.00010244174867810762,2.418630486072945e-05,2.399611819407431e-05,2.6578253301184736e-06,2.641816893268632e-06
0.0,162.0,6.646073092304885e-05,0.00018925497266556,0.00011335648727527772,0.0001133974063856088,0.00024073290864554985,0.0002400658898661223,0.00010297291761544994,0.00010244175162914837,2.4186372760719896e-05,2.399614232931866e-05,2.6578297816947658e-06,2.6418354583128863e-06
0.0,163.0,6.647865792358139e-05,0.0001892379485296472,0.0001133564882189086,0.00011339776766002093,0.00024073294015614059,0.000240065913580507,0.00010297305140006617,0.0001024418251558598,2.4186401852388413e-05,2.3996218166399685e-05,2.657832603184397e-06,2.6418488128327476e-06
0.0,164.0,6.648223448150751e-05,0.00018923662904701515,0.00011335661136829895,0.00011339834469226938,0.00024073294033165026,0.00024006595836450798,0.00010297307261225772,0.00010244187909113804,2.418652164886549e-05,2.3996523776273034e-05,2.6578331002727857e-06,2.641849367706389e-06
0.0,165.0,6.647799681822901e-05,0.00018921731573574556,0.00011335661227375901,0.00011339842113237347,0.00024073294061863483,0.00024006601646077538,0.0001029734359872943,0.00010244203057396874,2.4186548863753484e-05,2.3996529677856502e-05,2.6578342721665466e-06,2.6418498187032855e-06
0.0,166.0,6.647500530450249e-05,0.00018919576476450402,0.00011335683395896104,0.00011339872343446911,0.0002407329992772814,0.00024006601968318346,0.00010297372180021483,0.00010244210231146891,2.418661687724246e-05,2.3996614343107878e-05,2.657846026468451e-06,2.6418827790308176e-06
0.0,167.0,6.653739333028484e-05,0.00018916694631661003,0.00011335691586697168,0.00011339878687618078,0.00024073303927478742,0.00024006603059026203,0.00010297378535679356,0.00010244212474199941,2.4186631678945515e-05,2.399661483739533e-05,2.6578722226951407e-06,2.6418863713756924e-06
0.0,168.0,6.662364693933486e-05,0.0001891441671938545,0.00011335692179218593,0.00011339879768862087,0.00024073313066894,0.00024006603475292657,0.00010297378566046895,0.00010244289868175527,2.4186636797920996e-05,2.399661515039574e-05,2.65792999451126e-06,2.6418884583237863e-06
0.0,169.0,9.229552805654774e-05,0.00018926034346912588,0.000113356931698776,0.00011339891231111877,0.00024073313229592863,0.0002400660485293647,0.00010297378693878976,0.00010244304267179784,2.4186685465391383e-05,2.3996623055254578e-05,2.657935909545521e-06,2.642042380403228e-06
0.0,170.0,9.227888492623842e-05,0.00018924118099538804,0.0001133569460111747,0.00011339898452483003,0.00024073316907364013,0.00024006604902404027,0.00010298088871812796,0.0001024431145461259,2.418672379742548e-05,2.3996627302089022e-05,2.713243777404055e-06,2.741438005085652e-06
0.0,171.0,9.227067681531414e-05,0.00018924190712463985,0.0001133570344400102,0.00011339911227495763,0.00024073324911582937,0.00024006606315145175,0.00010298100819250445,0.00010244441698505374,2.4186724086933345e-05,2.3996629102273326e-05,2.7357993376110675e-06,2.762829034400864e-06
0.0,172.0,9.227125782895419e-05,0.0001892205759067087,0.00011335705677344537,0.00011339917535184889,0.00024073326696692673,0.00024006607445631667,0.0001029812874964004,0.00010244861837372112,2.4186724088840812e-05,2.3996629350005224e-05,2.847181460889144e-06,2.982676219075657e-06
0.0,173.0,9.22684551787173e-05,0.000189203520012243,0.00011335709745994633,0.0001133991753740895,0.00024073332098482647,0.00024006607948039708,0.00010298136180448982,0.00010244915168322781,2.4186929379520718e-05,2.3996655418903424e-05,3.0003437637443805e-06,3.0289289597413584e-06
0.0,174.0,9.226920032014503e-05,0.00018918546018186635,0.00011335711611365334,0.00011339917537954491,0.00024073332787232938,0.00024006609600376154,0.00010298191418948207,0.00010244943649640854,2.4186935534787935e-05,2.3996662078133493e-05,3.0066208888181454e-06,3.030754625531482e-06
0.0,175.0,9.226253101710298e-05,0.00018917791027699398,0.00011335712335254395,0.00011339918144699965,0.00024073333947101936,0.00024006610620428703,0.00010298295450861115,0.00010244958029307197,2.4186953377276934e-05,2.399671247834967e-05,3.053205348551369e-06,3.0379633485732753e-06
0.0,176.0,9.226124649219024e-05,0.00018916525710741986,0.00011335714498139399,0.00011339918448160006,0.0002407334193516577,0.0002400661063665313,0.00010695056639725,0.00010251901026803161,2.4186961898333586e-05,2.3996712842582023e-05,3.053720923369025e-06,3.038153121061621e-06
0.0,177.0,9.225806787670574e-05,0.00018914541958271343,0.00011335718805327222,0.00011339921026949134,0.00024073346995324686,0.00024006613020237152,0.00010701609757573228,0.00010646844000094014,2.418696281462238e-05,2.399671959992633e-05,3.0539271774834063e-06,3.0384036420870194e-06
0.0,178.0,9.22451482127958e-05,0.00018913608139229534,0.00011335718839528893,0.00011339921704113057,0.0002407334746522948,0.00024006613438407097,0.00010701621558958292,0.00010646845018504287,2.418707184474769e-05,2.399672669668082e-05,3.053927618378171e-06,3.0384048688465263e-06
0.0,179.0,9.223948222646252e-05,0.00018911614523442791,0.00011335718931746426,0.00011339922129856236,0.0002407334763739251,0.00024006619477159966,0.00010701631300762784,0.00010646869850862369,2.4187076244915306e-05,2.399674401946476e-05,3.0539378408932574e-06,3.0384085877839984e-06
0.0,180.0,9.223665002431625e-05,0.00018909836212291966,0.00011335718999239609,0.00011339922136369035,0.00024073348925329462,0.00024006620735921963,0.00010701649664038624,0.00010646870478685149,2.4187095173424874e-05,2.3996808740245287e-05,3.053952525828179e-06,3.03842696115924e-06
0.0,181.0,9.223054563438395e-05,0.00018908335423015388,0.00011335719984813395,0.00011339922198382786,0.00024073349819115703,0.00024006620817383653,0.00010701650107209329,0.0001064687051037352,2.4187108240221264e-05,2.39969638232415e-05,3.053952955345572e-06,3.038433676715564e-06
0.0,182.0,9.223129991059329e-05,0.00018907571110783863,0.00011335721003512306,0.00011339922369029666,0.00024073351315546243,0.0002400662534919533,0.00010701650170461288,0.00010646870636199141,2.418710968498067e-05,2.399700832095574e-05,3.0539534265819787e-06,3.038438123798111e-06
0.0,183.0,9.220640951526235e-05,0.00018906336786793325,0.00011335722882747291,0.00011339922900869897,0.00024073351715915388,0.00024006628191269673,0.00010701661784381559,0.00010646876780135452,2.4187193166888898e-05,2.3997096281238506e-05,3.053957458265612e-06,3.038442680873059e-06
0.0,184.0,9.220063932355418e-05,0.0001890444310458599,0.00011335722983118245,0.00011339922902906175,0.0002407335198022267,0.00024006647499893427,0.00010701665431799884,0.00010646877005160187,2.418783386850304e-05,2.3997333668484496e-05,3.053961868029533e-06,3.038442980220105e-06
0.0,185.0,9.221613982491178e-05,0.00018902643353868194,0.0001133573216404697,0.00011339923112504905,0.00024073354917169873,0.00024006648304149676,0.00010701665547058573,0.00010646877007478493,2.4187915645668706e-05,2.3997432762645998e-05,3.0539679850303146e-06,3.038467588503018e-06
0.0,186.0,9.22151640824885e-05,0.00018902223476183154,0.00011335735672818098,0.00011339923974398771,0.00024073356996920272,0.00024006671641933462,0.00010701666822597297,0.00010646878933863086,2.4187917719117653e-05,2.3997436741113934e-05,3.053968107816309e-06,3.038470279486897e-06
0.0,187.0,9.2212183040269e-05,0.0001890180168631971,0.0001133573673180969,0.00011339924563824644,0.00024073362541968932,0.00024006680801283347,0.00010701666869977942,0.00010646886363321386,2.4187917823301773e-05,2.3997441288901306e-05,3.053968205535691e-06,3.0384702822784564e-06
0.0,188.0,9.220617044901141e-05,0.00018900270257563636,0.00011335737063006102,0.00011339924616626507,0.0002407339429596142,0.00024006682266413187,0.00010701669108089145,0.00010646886718517999,2.4187979079446756e-05,2.399769386859776e-05,3.0539706442699847e-06,3.0384849367955077e-06
0.0,189.0,9.219245791812037e-05,0.0001889915382484052,0.00011335737065760318,0.00011339924728679476,0.00024073403898095983,0.00024006688725206155,0.00010701670218762744,0.00010646888212569856,2.4187983043825417e-05,2.399770813300125e-05,3.0539992222127974e-06,3.0384849667545307e-06
0.0,190.0,9.219089018673719e-05,0.00018896461535577191,0.0001133573740601267,0.0001133992490071818,0.00024073464829623355,0.0002400673943179768,0.0001070167265326594,0.00010646888279993908,2.4188854104715524e-05,2.399877677356671e-05,3.0539993767867337e-06,3.038486143741819e-06
0.0,191.0,9.218538118946872e-05,0.00018895359930897712,0.00011335737827076934,0.00011339925121670619,0.00024073479665290146,0.00024006741793323555,0.00010701672653362645,0.00010646889379435233,2.4188909602233076e-05,2.3998939043390857e-05,3.0540000103587317e-06,3.0384879184568284e-06
0.0,192.0,9.220512624567565e-05,0.00018893601166532738,0.00011335741688442926,0.00011339925225888848,0.00024073493900145845,0.00024006900724459054,0.00010701680372123723,0.00010646891671227813,2.5845678561624466e-05,2.4008614429638097e-05,3.054007975450492e-06,3.0384882094598564e-06
0.0,193.0,9.219343473986098e-05,0.00018892675405031168,0.0001133574800333163,0.00011339925614481222,0.00024073680739862977,0.00024007397603601028,0.00010701684026163614,0.00010646891838812955,2.5853617933632663e-05,2.5649486017056107e-05,3.0540131912127556e-06,3.038488222210933e-06
0.0,194.0,9.21945444614847e-05,0.00018889357703639039,0.00011335751949818027,0.00011339927332961436,0.0002408015777270158,0.0002408211636484151,0.00010701688180303194,0.00010646895799909449,2.5858778489192295e-05,2.5659964274864397e-05,3.054013198199104e-06,3.0385045909249428e-06
0.0,195.0,9.217753873890598e-05,0.00018888389960450681,0.00011335751980250538,0.00011339932216059975,0.00024156057483098155,0.00024088954191007526,0.00010701688546315573,0.00010646896516930835,2.585902640163482e-05,2.5660261045602735e-05,3.0540132102613496e-06,3.038508613198604e-06
0.0,196.0,9.216635178240193e-05,0.00018886425021928064,0.00011335762430674879,0.00011339933985111862,0.00024156059517700947,0.00024089047416043363,0.00010701689634266426,0.00010646897382833671,2.5859928166637316e-05,2.5660315298910226e-05,3.054018677398502e-06,3.038510782256277e-06
0.0,197.0,9.215171355887147e-05,0.00018885001892350437,0.00011335794999330591,0.0001133994017263851,0.00024156059597618245,0.00024089062846773747,0.0001070168975241039,0.00010646903540950005,2.5860754648685274e-05,2.5660326295126445e-05,3.054018689664109e-06,3.038512278582491e-06
0.0,198.0,9.215428558749948e-05,0.00018882615823998116,0.00011338563469862136,0.00011355612413902044,0.00024156070572161866,0.00024089063339458603,0.00010701692989852538,0.00010646906915521024,2.5860817804370037e-05,2.5660387747292555e-05,3.0540301965876945e-06,3.0385614139758443e-06
0.0,199.0,9.215425783056443e-05,0.00018880229891827553,0.00011354073654973345,0.00011358333621346496,0.00024156070669465905,0.00024089067549977656,0.00010701716313185268,0.00010646916565554223,2.5860825126909676e-05,2.5660389925801278e-05,3.0540332620736246e-06,3.038564144946775e-06
0.0,200.0,9.214581764708852e-05,0.0001887829754707,0.00011354219916304233,0.00011358441592247626,0.00024156073631311908,0.00024089086744748437,0.00010701716328331765,0.00010646916637478506,2.586082542860331e-05,2.5660401027252135e-05,3.054033307419583e-06,3.038565333681316e-06
0.0,201.0,9.213986809259894e-05,0.00018877848422451215,0.00011354321876743138,0.00011358717560762341,0.00024156073737726627,0.00024089093014532812,0.0001070171654015592,0.00010646921422382573,2.5860913848079596e-05,2.566042208448733e-05,3.0540333813316182e-06,3.0385653788106143e-06
0.0,202.0,9.213985540646027e-05,0.0001887606161202329,0.00011354322040295521,0.00011358725923253783,0.00024156074141206703,0.00024089095273688418,0.00010701719149612462,0.00010646938932045912,2.5860921908805755e-05,2.5660423028256408e-05,3.0540407448266515e-06,3.0385798250879085e-06
0.0,203.0,9.213621336490028e-05,0.0001887453954142598,0.0001135432204133654,0.00011358728183486466,0.00024156076077974184,0.0002408909578169548,0.000107017247948604,0.00010646939457705094,2.586092307212299e-05,2.5660468197321812e-05,3.0540470514803837e-06,3.038585999407035e-06
0.0,204.0,0.00012085171922995349,0.00018972149772010779,0.00011354322921251258,0.00011358731041140255,0.00024156076678389594,0.00024089095782104303,0.00010701731484702511,0.00010646941010085936,2.586096550326438e-05,2.5660489306492342e-05,3.05404829527266e-06,3.038586096833661e-06
0.0,205.0,0.00012085326524852909,0.0001897147921805412,0.00011354322927572394,0.00011358735942567939,0.00024156076713111822,0.00024089096594258488,0.00010701735720229961,0.00010646942684275531,2.58609726728696e-05,2.566049237324523e-05,3.0540555916464577e-06,3.0386292175964632e-06
0.0,206.0,0.00012092837058831797,0.00018970691501022868,0.00011354329774451065,0.0001135873619125412,0.00024156076713202323,0.00024089098597867244,0.00010701758014751244,0.00010646945425365378,2.5860972694964965e-05,2.5660495993816695e-05,3.05406789147213e-06,3.0386327666950774e-06
0.0,207.0,0.00012095278544307195,0.00018968025705849007,0.00011354335265169107,0.0001135874310349809,0.00024156077906061917,0.00024089099239278053,0.00010701791238046486,0.00010646945554919683,2.5860973660296956e-05,2.5660511235886668e-05,3.0540695621991235e-06,3.038632767023637e-06
0.0,208.0,0.00012095321954531817,0.00018966333328088948,0.00011354343134149745,0.00011358743753435293,0.0002415608032663889,0.00024089099457101366,0.00010701791306510774,0.00010646957345300608,2.5861011447284125e-05,2.566051262639069e-05,3.0540773362635497e-06,3.0386371442221688e-06
0.0,209.0,0.0001209471967561534,0.0001896459420916699,0.00011354343215364709,0.00011358743876940774,0.00024156080347921354,0.00024089099498686209,0.0001070179621123061,0.00010646957799522178,2.58610218084214e-05,2.5660515655567716e-05,3.0540834337288562e-06,3.03864277468224e-06
0.0,210.0,0.00012094384990033911,0.00018963428297286977,0.00011354343328066458,0.00011358744397478414,0.00024156081241551874,0.00024089099507025553,0.00010701796376303128,0.00010646974217019474,2.5861023785934446e-05,2.5660516284994938e-05,3.054106680348875e-06,3.0386459741923024e-06
0.0,211.0,0.0001209414928178489,0.0001896120145883808,0.00011354347015375967,0.00011358745185659304,0.00024156081252832456,0.00024089100529204444,0.00010701861772946888,0.00010646986111200246,2.5861026613336005e-05,2.566051714886845e-05,3.0543481162208327e-06,3.038678668477784e-06
0.0,212.0,0.00012093260335401025,0.00018958480976241903,0.00011354349162733476,0.00011358747478762348,0.0002415608585729301,0.0002408910064610939,0.0001070186560398681,0.00010647037992797786,2.5861039266818602e-05,2.5660520697452154e-05,3.0544270423083085e-06,3.038679403815719e-06
0.0,213.0,0.00012092095368693639,0.000189577024307503,0.00011354358503847244,0.00011358750964882066,0.00024156086780492103,0.00024089100796393132,0.0001070208365436762,0.00010647095407023899,2.5861042923501262e-05,2.5660528822479305e-05,3.170302499786568e-06,3.1508143249887067e-06
0.0,214.0,0.0001209148547736613,0.0001895584282155143,0.00011354365962045124,0.00011358751432347351,0.00024156096354530839,0.00024089103762290668,0.0001070227874529385,0.00010647095913068472,2.5861113019341402e-05,2.566054240947284e-05,3.2843309035186146e-06,3.2654146769911005e-06
0.0,215.0,0.00012091403216065516,0.00018953211726597345,0.00011354369273409426,0.0001135875451729144,0.00024156096606478094,0.0002408910443989431,0.00010802269141124461,0.00010765611431709651,2.586111856447201e-05,2.566054452332133e-05,3.2846502548488027e-06,3.2654608474715486e-06
0.0,216.0,0.00012090912005524792,0.0001895128784625247,0.00011354371549961982,0.00011358756954587972,0.0002415609730619534,0.0002408910548868532,0.00010920051371764649,0.00010865289399090468,2.586112075114045e-05,2.566054650403878e-05,3.2847957002073972e-06,3.265493236161539e-06
0.0,217.0,0.00012090075664995704,0.00018949399058101988,0.00011354371550979138,0.00011358757312690117,0.00024156098441706095,0.00024089106161068058,0.00010920560513458069,0.00010865404025778655,2.586112745443168e-05,2.566054957850827e-05,3.2848068817551635e-06,3.2656930912955564e-06
0.0,218.0,0.00012087750943759557,0.00018948324966428,0.00011354373514462912,0.00011358757693998259,0.00024156098645660196,0.00024089118482054517,0.00010920589306275731,0.00010865567604824107,2.5861132561750766e-05,2.56605588209822e-05,3.2848580087863005e-06,3.265693106361091e-06
0.0,219.0,0.00012087317652409979,0.00018947123639738515,0.00011354373531597851,0.00011358765579323351,0.00024156098706017067,0.00024089118762104885,0.0001092059214788053,0.00010865577368358285,2.5861142251196474e-05,2.5660561377994e-05,3.2848922467006798e-06,3.2656947186095834e-06
0.0,220.0,0.00012087010608661581,0.00018946390906489412,0.00011354376043278915,0.00011358765748746193,0.00024156098870472018,0.0002408911956032353,0.00010920594218657454,0.00010865604991289574,2.586114842692221e-05,2.5660563302741707e-05,3.284893732528458e-06,3.2657219254372424e-06
0.0,221.0,0.00012084707859876763,0.000189453362830535,0.00011354381116991601,0.00011358767730276754,0.00024156098881430196,0.00024089119561466834,0.00010920595579615508,0.00010865614270159503,2.5861173831753457e-05,2.5660567431998373e-05,3.284894248213978e-06,3.2657227247070626e-06
0.0,222.0,0.00012084157354337848,0.0001894439532724978,0.00011354381960911851,0.0001135877684186486,0.00024156099303638192,0.00024089119650244997,0.00010920600530718558,0.0001086561846878071,2.5861212033609442e-05,2.56605709173401e-05,3.2848948052697726e-06,3.2657227375541494e-06
0.0,223.0,0.00012084889544435715,0.00018942097573209675,0.00011354382413350743,0.00011358777449616903,0.00024156099563903347,0.0002408912016068137,0.00010920603417622862,0.00010865618768714028,2.5861218094814877e-05,2.5660580981303717e-05,3.2849019406640767e-06,3.265724114848919e-06
0.0,224.0,0.00012084843384531627,0.00018940741513275204,0.00011354393517071293,0.00011358777727017937,0.00024156107806506193,0.00024089121749982517,0.00010920605537837178,0.00010865619611596774,2.5861219998712727e-05,2.566058381174195e-05,3.284902994353475e-06,3.265730188006934e-06
0.0,225.0,0.00012082943297299978,0.00018939941287715885,0.0001135439957761353,0.00011358777772273163,0.00024156110436129928,0.0002408912380098546,0.000109206063661935,0.00010865620121901396,2.5861255432792846e-05,2.5660610442900213e-05,3.2849030479322595e-06,3.26573018987831e-06
0.0,226.0,0.00012082857342937401,0.0001893902681844618,0.00011354399692239279,0.00011358777778675419,0.00024156113763759644,0.00024089127813565364,0.00010920607240838339,0.00010865620128263623,2.5861259722295898e-05,2.5660625265161053e-05,3.2849034401069937e-06,3.2657303722156965e-06
0.0,227.0,0.0001207997478632313,0.0001893803073377887,0.00011354439808893547,0.00011358786306134911,0.0002415611399838401,0.00024089127826225546,0.00010920607765217882,0.00010865620131403415,2.5861396412365642e-05,2.5660681475525514e-05,3.2849124145887176e-06,3.265734572593989e-06
0.0,228.0,0.00012078282549709758,0.00018936237623774776,0.0001135443993540257,0.00011358812917290379,0.0002415611460966041,0.000240891278268198,0.00010920607858118371,0.00010865620372831041,2.5861401359748237e-05,2.5660688229050882e-05,3.2849134964240407e-06,3.2657358418740154e-06
0.0,229.0,0.00012078025576331918,0.00018934621516224516,0.00011412289560386925,0.00011361146046183749,0.00024156114967161115,0.00024089128223664169,0.00010920608846264393,0.00010865621220635942,2.5861407342349442e-05,2.5660731358714558e-05,3.28491616517618e-06,3.2657499114965047e-06
0.0,230.0,0.00012076046353254003,0.00018934130884915793,0.00011414542911899067,0.00011419066876476449,0.0002415611508091246,0.0002408912932713032,0.00010920608900706212,0.00010865624571455791,2.5861407590312906e-05,2.5660732545444062e-05,3.2849175528487065e-06,3.2657523333653426e-06
0.0,231.0,0.00012075740955622674,0.00018932298419698304,0.00011414571615592522,0.00011419106483554938,0.00024156116738287479,0.00024089134054355662,0.00010920619268790422,0.00010865624870389518,2.5861439516314872e-05,2.5660872416091864e-05,3.2849210869534962e-06,3.265752507357269e-06
0.0,232.0,0.00012077606908535225,0.00018931064401951102,0.00011414577264320267,0.00011419157098589728,0.0002415611677190994,0.0002408913947538496,0.00010920628061576128,0.00010865625580836242,2.586146696813336e-05,2.5660905317416483e-05,3.2849238293180126e-06,3.265753170583463e-06
0.0,233.0,0.00012076944895097169,0.00018928425722512763,0.00011414589742789308,0.00011419160995653074,0.00024156118956018385,0.00024089140489380365,0.00010920629008349336,0.00010865625828728954,2.5862535259188844e-05,2.5661026378717235e-05,3.2849242739172015e-06,3.265754740991481e-06
0.0,234.0,0.0001207575074511975,0.00018927842974706823,0.0001141459531567861,0.00011419164336608906,0.00024156136199082433,0.00024089143192614616,0.00010920629133740172,0.00010865625935164088,2.5862543865225673e-05,2.5661030611549676e-05,3.284925941744458e-06,3.2657551719714153e-06
0.0,235.0,0.00012073540443469323,0.00018926788915868956,0.00011414595394773974,0.00011419165975381434,0.00024156155640582907,0.00024089146325995204,0.00010920629334436837,0.00010865627850608156,2.586268856560322e-05,2.5662079309448378e-05,3.28492594247707e-06,3.2657559965562382e-06
0.0,236.0,0.00012071524600144308,0.00018926055262140506,0.0001141460339279176,0.00011419167422034025,0.0002415615585891388,0.0002408914721844857,0.00010920631510871599,0.0001086562786906144,2.5867858625947894e-05,2.566210515323466e-05,3.2849260612546406e-06,3.265757337073635e-06
0.0,237.0,0.00012067631063354242,0.0001892434572718355,0.00011414618043129245,0.00011419168175280383,0.000241561947563137,0.00024089160338160612,0.00010920631705548878,0.00010865630016165338,2.5961557927540865e-05,2.6485326269453506e-05,3.2849322550804574e-06,3.2657644631973456e-06
0.0,238.0,0.00012068427781644056,0.0001892266126636531,0.00011414639144579395,0.0001141916957369064,0.00024156194872970626,0.000240891813278972,0.00010920633460103995,0.00010865632178359493,2.6745844023790175e-05,2.659011076012462e-05,3.284937145163145e-06,3.265765668377577e-06
0.0,239.0,0.00012066580890169455,0.0001892166245217896,0.00011414639155380927,0.0001141917130925399,0.00024156197771760322,0.00024089341551596934,0.00010920633460169476,0.00010865643483761075,2.6784804798654615e-05,2.6591452454289153e-05,3.2849377532523236e-06,3.2657672762917584e-06
0.0,240.0,0.00012064935108314753,0.00018921590070565149,0.00011414653100118766,0.00011419171620981669,0.0002415715862528239,0.00024089972918338288,0.000109206337849935,0.00010865644825555266,2.6789077222191143e-05,2.6595864549384437e-05,3.284939710271122e-06,3.2657688169808587e-06
0.0,241.0,0.00012064838490467393,0.00018919826310568165,0.00011414656544577702,0.0001141917208482546,0.00024157352303322933,0.00024119705705110488,0.00010920634526283698,0.00010865644829077842,2.6789892320091746e-05,2.6595866081179842e-05,3.2849423507708684e-06,3.2657691778414366e-06
0.0,242.0,0.00012062798381065273,0.00018917359237479573,0.0001141465691969029,0.00011419176590719832,0.00024186481164602302,0.00024120081615837803,0.00010920634765777584,0.00010865645064317807,2.679080811959076e-05,2.6596099020742405e-05,3.2849440966788956e-06,3.265771405203785e-06
0.0,243.0,0.00012061389057421028,0.0001891569670571778,0.00011414659462537723,0.00011419179060492706,0.0002418648125239283,0.0002412008162887549,0.00010920635016542386,0.00010865645277379473,2.6790850889844182e-05,2.6596239712400863e-05,3.28494564565531e-06,3.2657715530381755e-06
0.0,244.0,0.0001206021864276477,0.0001891489780226909,0.00011414664809535129,0.00011419214899643991,0.00024186481827403135,0.00024120082522459762,0.00010920635557455553,0.00010865649655206746,2.6790855022960832e-05,2.6596262221662228e-05,3.284947396164282e-06,3.265771579235686e-06
0.0,245.0,0.0001403080583409054,0.0001904697945211422,0.00011414664956045358,0.0001141921555782648,0.00024186481983606438,0.00024120088389800764,0.00010920637796157207,0.00010865649896756796,2.6791060973282116e-05,2.6596283352992265e-05,3.2849485275611187e-06,3.2657742977764996e-06
0.0,246.0,0.00014131083502276056,0.00019053423735035821,0.00011414666472789033,0.00011419217262461882,0.0002418648294924665,0.00024120090065902174,0.00010920638467273899,0.00010865652726880236,2.6791061228868883e-05,2.6596453373483637e-05,3.2849487323774424e-06,3.2657782662775167e-06
0.0,247.0,0.00014130583956627681,0.000190520869785471,0.0001141466662541298,0.00011419217460477563,0.0002418648483406546,0.0002412009062284931,0.00010920639495516364,0.0001086565320866814,2.6791128381223063e-05,2.659645651229702e-05,3.2849492625988987e-06,3.265778274014025e-06
0.0,248.0,0.00014132022482380777,0.00019050973403298815,0.00011414667831257843,0.00011419218584585338,0.00024186486182872945,0.000241200942244087,0.00010920641388381504,0.00010865653217515084,2.679112839068765e-05,2.6596467354780785e-05,3.284971952124271e-06,3.265778562643384e-06
0.0,249.0,0.00014131355806513887,0.00019048753033975964,0.00011414668740755388,0.00011419218631410426,0.00024186486308873132,0.000241200947893781,0.00010920641813563636,0.00010865658017584809,2.6791153205259268e-05,2.659646985100282e-05,3.2849730039232853e-06,3.26577915382998e-06
0.0,250.0,0.0001413228338251326,0.0001904642559699286,0.00011414669011184434,0.00011419220244077117,0.00024186486428315866,0.00024120095702015072,0.00010920643249501441,0.00010865660073282771,2.6791153874057252e-05,2.6596487979547748e-05,3.2849817448745473e-06,3.2657793448894407e-06
0.0,251.0,0.00014132619974515688,0.0001904401947523507,0.00011414669110759536,0.00011419220390872574,0.00024186486751101574,0.00024120096455307457,0.00010920643250389587,0.00010865661937457432,2.6791156854403897e-05,2.659649397192257e-05,3.284981767238202e-06,3.2657794076570063e-06
0.0,252.0,0.00014132240728529242,0.00019041878246983993,0.00011414671994205153,0.0001141922121520113,0.0002418648676423402,0.00024120098081934123,0.00010920643282951618,0.00010865663902026982,2.6791160683394604e-05,2.6596494420201e-05,3.284984564459999e-06,3.2657800481123832e-06
0.0,253.0,0.0001413171627155287,0.00019040400698501172,0.00011414673468458929,0.00011419228490322751,0.00024186488406081362,0.00024120098377574997,0.00010920644673485276,0.0001086566390515286,2.6791171780316027e-05,2.6596501892901446e-05,3.284997369057238e-06,3.2658113224746264e-06
0.0,254.0,0.00014130559919532513,0.00019039655075270363,0.0001141468201830811,0.00011419231889679458,0.00024186490405443236,0.00024120098640950942,0.00010920669004289194,0.00010865669297469569,2.6791193290995017e-05,2.659650329992336e-05,3.2851295111678507e-06,3.265834040395122e-06
0.0,255.0,0.00014129564438096256,0.00019037995204585566,0.00011414684352011842,0.0001141923795070733,0.00024186491308545867,0.0002412009877895826,0.00010920670773649099,0.00010865752072135475,2.6791197178553912e-05,2.659650365313937e-05,3.2852301372973897e-06,3.265856906897842e-06


==> anc/IV_B/Variances_mode_by_mode_Glauber_b0_initial_state_Fig17.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,1.0,0.000150526,0.00151351,2.22286e-08,7.71398e-08,9.94759e-10,3.03923e-10,1.02482e-09,9.42202e-09,4.08676e-09,2.03589e-09,3.50434e-09,1.06877e-11
0.0,2.0,0.000150527,0.00151351,0.000526024,0.000223425,1.74126e-08,1.07278e-09,3.16324e-08,1.96755e-08,8.63589e-09,2.06627e-09,4.13863e-09,3.449e-09
0.0,3.0,0.00015054,0.00151364,0.000747864,0.000750752,1.7416e-08,1.04921e-07,3.28004e-08,1.97537e-08,1.83347e-08,2.78456e-09,1.67875e-08,3.46116e-09
0.0,4.0,0.000150545,0.00151367,0.000747874,0.000750752,0.000518144,0.00023527,3.38579e-08,2.04237e-08,2.49603e-08,5.1774e-09,1.68433e-08,4.19723e-09
0.0,5.0,0.000150547,0.00151368,0.000747903,0.000750773,0.000750941,0.000747375,4.37219e-08,2.61197e-08,3.21886e-08,7.11782e-09,1.77624e-08,4.87941e-09
0.0,6.0,0.000150579,0.00151388,0.000747905,0.000750774,0.000750941,0.000747377,4.90436e-05,0.00050837,3.28753e-08,1.88132e-08,2.10008e-08,5.44748e-09
0.0,7.0,0.000150786,0.00151497,0.000747912,0.000750775,0.000750964,0.000747396,0.00055628,0.000560081,3.66147e-08,1.99447e-08,2.136e-08,7.474e-09
0.0,8.0,0.00031087,0.00237654,0.000747919,0.00075079,0.000750981,0.000747397,0.000556738,0.000560259,3.72317e-08,2.86102e-08,4.06053e-08,8.26063e-09
0.0,9.0,0.000310873,0.00237655,0.00114836,0.0008403,0.00075116,0.000747402,0.000556739,0.000560267,1.29823e-07,9.96128e-08,4.84189e-08,1.42355e-08
0.0,10.0,0.000310884,0.00237659,0.00123802,0.00124046,0.000751162,0.000747421,0.000556741,0.000560281,1.301e-07,1.13354e-07,5.35181e-08,1.4237e-08
0.0,11.0,0.000310884,0.00237659,0.0012381,0.00124048,0.000751184,0.000747742,0.000556741,0.000560288,0.000240065,0.000215062,7.37763e-08,2.89254e-08
0.0,12.0,0.000310888,0.00237661,0.0012381,0.00124049,0.000751486,0.00074811,0.000556743,0.000560369,0.000459731,0.000451305,7.55184e-08,2.89326e-08
0.0,13.0,0.000310896,0.00237662,0.00123816,0.0012405,0.00161763,0.000815745,0.000556756,0.00056037,0.000459812,0.000451311,7.56556e-08,3.44612e-08
0.0,14.0,0.000310896,0.00237662,0.00123819,0.00124051,0.00168384,0.00168943,0.000556771,0.000560372,0.000459814,0.000451581,7.92968e-08,3.53607e-08
0.0,15.0,0.000310897,0.00237663,0.00123819,0.00124051,0.00168384,0.00168943,0.000556771,0.000560702,0.000459814,0.000451582,9.68491e-05,0.000289302
0.0,16.0,0.000310901,0.00237664,0.00123819,0.00124051,0.00168384,0.00168943,0.000556861,0.000561423,0.000459815,0.000451582,0.000383939,0.000385271
0.0,17.0,0.000310959,0.00237679,0.00123819,0.00124051,0.00168388,0.00168944,0.00137615,0.000591108,0.000459816,0.000451603,0.000384062,0.000385272
0.0,18.0,0.000311002,0.00237689,0.00123821,0.00124051,0.00168388,0.00168944,0.00140675,0.0014011,0.000459817,0.000451608,0.000384585,0.000385273
0.0,19.0,0.000459124,0.00278893,0.00123821,0.00124052,0.00168389,0.00168944,0.00140692,0.0014013,0.00045983,0.000451666,0.000384586,0.000385282
0.0,20.0,0.00045913,0.00278894,0.00123833,0.00124053,0.00168398,0.00168944,0.00140693,0.0014013,0.000459836,0.000451749,0.000384612,0.000385308
0.0,21.0,0.00045913,0.00278895,0.0012384,0.00124053,0.00168398,0.00168953,0.00140695,0.0014013,0.000459837,0.00045175,0.000384616,0.00038531
0.0,22.0,0.000459134,0.00278896,0.00150004,0.00124869,0.00168431,0.00168956,0.00140695,0.00140133,0.000460182,0.000451775,0.000384628,0.000385316
0.0,23.0,0.00045914,0.00278897,0.00150815,0.00151146,0.00168446,0.00168958,0.00140695,0.00140133,0.000460853,0.000452221,0.000384629,0.000385316
0.0,24.0,0.000459141,0.00278897,0.00150827,0.00151166,0.0016859,0.00168983,0.00140696,0.00140138,0.00123403,0.000469345,0.000384633,0.000385319
0.0,25.0,0.000459163,0.00278899,0.00150829,0.00151172,0.00168621,0.00168984,0.00140696,0.00140138,0.0012518,0.00124441,0.000384633,0.000385322
0.0,26.0,0.000459163,0.00278899,0.00150834,0.00151172,0.00171223,0.00242274,0.00140698,0.00140138,0.0012521,0.00124444,0.000384633,0.000385326
0.0,27.0,0.000459164,0.00278899,0.00150845,0.00151173,0.00245228,0.00244988,0.00140701,0.00140139,0.001253,0.00124497,0.000384676,0.000385339
0.0,28.0,0.00045917,0.00278899,0.00150846,0.00151174,0.00245228,0.00244989,0.00140707,0.00140141,0.00125301,0.00124497,0.00038473,0.000385486
0.0,29.0,0.000459173,0.002789,0.00150847,0.00151174,0.00245228,0.00244992,0.00140708,0.00140141,0.00125301,0.00124498,0.000384912,0.000385515
0.0,30.0,0.000459176,0.002789,0.00150847,0.00151175,0.00245231,0.00244992,0.00140713,0.00140148,0.00125303,0.00124499,0.00093071,0.00058129
0.0,31.0,0.000459176,0.002789,0.00150847,0.00151175,0.00245231,0.00244995,0.00140713,0.00140159,0.00125303,0.001245,0.00112319,0.00112768
0.0,32.0,0.000459183,0.00278901,0.00150847,0.00151175,0.00245231,0.00244995,0.00215519,0.00147511,0.00125303,0.001245,0.00112319,0.00112771
0.0,33.0,0.000459221,0.00278906,0.00150847,0.00151176,0.00245231,0.00244995,0.00222706,0.00222576,0.00125304,0.001245,0.00112319,0.00112786
0.0,34.0,0.000581952,0.00295289,0.00150847,0.00151176,0.00245231,0.00244997,0.00222721,0.00222586,0.00125304,0.00124501,0.00112323,0.00112788
0.0,35.0,0.000581952,0.00295289,0.00150847,0.00151176,0.00245232,0.00244997,0.00222722,0.00222587,0.00125307,0.00124501,0.00112324,0.0011279
0.0,36.0,0.000581962,0.0029529,0.0015085,0.00151176,0.00245232,0.00244997,0.00222722,0.00222589,0.00125317,0.00124506,0.00112324,0.00112792
0.0,37.0,0.000581962,0.0029529,0.0015085,0.00151178,0.00245233,0.00245009,0.00222723,0.00222589,0.00125319,0.00124557,0.00112324,0.00112792
0.0,38.0,0.000581964,0.0029529,0.0015085,0.00151179,0.00245244,0.00245013,0.00222723,0.00222589,0.0012532,0.00124583,0.00112324,0.00112792
0.0,39.0,0.000581968,0.00295291,0.00150861,0.00151214,0.0024533,0.00245013,0.00222723,0.00222589,0.00210003,0.00125762,0.00112324,0.00112793
0.0,40.0,0.000581968,0.00295291,0.00150932,0.00151242,0.00245512,0.00245058,0.00222724,0.00222591,0.00211141,0.00209401,0.00112325,0.00112794
0.0,41.0,0.000581968,0.00295291,0.00162759,0.00153872,0.00246818,0.00245058,0.00222725,0.00222592,0.002112,0.00210078,0.00112325,0.00112797
0.0,42.0,0.000581969,0.00295291,0.00165375,0.00166044,0.00247019,0.0024506,0.00222725,0.00222592,0.00211337,0.00210089,0.00112325,0.00112798
0.0,43.0,0.000581969,0.00295291,0.00165679,0.00166045,0.00283382,0.00260042,0.00222726,0.00222592,0.00211498,0.00210123,0.00112327,0.00112798
0.0,44.0,0.00058197,0.00295291,0.00165811,0.00166047,0.00297863,0.00297707,0.00222727,0.00222592,0.00211557,0.00210281,0.00112327,0.00112798
0.0,45.0,0.00058197,0.00295291,0.00165811,0.00166047,0.00297865,0.00297708,0.00222727,0.00222593,0.00211557,0.00210281,0.00112334,0.00112799
0.0,46.0,0.00058197,0.00295291,0.00165811,0.00166047,0.00297867,0.00297709,0.00222728,0.00222593,0.00211559,0.00210281,0.00112334,0.00112805
0.0,47.0,0.000581974,0.00295291,0.00165811,0.00166047,0.00297867,0.00297709,0.00222728,0.00222595,0.0021156,0.00210281,0.00112362,0.00112805
0.0,48.0,0.000581975,0.00295291,0.00165811,0.00166049,0.00297867,0.0029771,0.00222733,0.00222595,0.0021156,0.00210281,0.00112371,0.00112805
0.0,49.0,0.000581976,0.00295291,0.00165812,0.00166049,0.00297867,0.0029771,0.00222734,0.00222675,0.0021156,0.00210282,0.00113361,0.0020025
0.0,50.0,0.000581978,0.00295291,0.00165812,0.00166049,0.00297867,0.0029771,0.00222738,0.00222694,0.0021156,0.00210282,0.00200641,0.00201379
0.0,51.0,0.000581978,0.00295291,0.00165812,0.00166049,0.00297867,0.0029771,0.00288097,0.00222694,0.0021156,0.00210283,0.00200642,0.00201381
0.0,52.0,0.000581985,0.00295291,0.00165812,0.00166049,0.00297867,0.00297711,0.00288097,0.00287823,0.0021156,0.00210283,0.00200654,0.00201485
0.0,53.0,0.000675545,0.00300244,0.00165812,0.00166049,0.00297867,0.00297711,0.00288097,0.00287832,0.00211561,0.00210283,0.00200654,0.00201485
0.0,54.0,0.000675731,0.00300254,0.00165812,0.00166049,0.00297869,0.00297711,0.00288097,0.00287832,0.00211562,0.00210283,0.00200657,0.00201487
0.0,55.0,0.000676315,0.00300286,0.00165812,0.00166049,0.0029787,0.00297711,0.002881,0.00287834,0.00211563,0.00210284,0.00200657,0.00201488
0.0,56.0,0.000676316,0.00300286,0.00165813,0.00166049,0.0029787,0.00297714,0.00288101,0.00287834,0.00211563,0.00210288,0.00200665,0.00201488
0.0,57.0,0.000676318,0.00300287,0.00165813,0.00166049,0.00297874,0.00297714,0.00288101,0.00287835,0.00211565,0.00210289,0.00200665,0.00201488
0.0,58.0,0.000676319,0.00300287,0.00165813,0.0016605,0.00297874,0.00297723,0.00288101,0.00287835,0.00211571,0.00210301,0.00200666,0.00201488
0.0,59.0,0.000676319,0.00300287,0.00165813,0.0016605,0.00297875,0.00297727,0.00288101,0.00287838,0.00211597,0.00210303,0.00200667,0.00201488
0.0,60.0,0.00067632,0.00300287,0.00165816,0.00166052,0.00297932,0.00297728,0.00288102,0.00287838,0.00259455,0.00237829,0.0020067,0.00201489
0.0,61.0,0.000676321,0.00300287,0.00165816,0.00166053,0.00297997,0.00297773,0.00288102,0.00287839,0.0028648,0.00286525,0.00200671,0.0020149
0.0,62.0,0.000676321,0.00300287,0.00165816,0.00166053,0.00308134,0.0032135,0.00288102,0.00287843,0.00286655,0.00286586,0.00200672,0.00201495
0.0,63.0,0.000676321,0.00300287,0.00165816,0.0016607,0.00331896,0.00331633,0.00288102,0.00287844,0.00286758,0.0028659,0.00200672,0.00201495
0.0,64.0,0.000676323,0.00300287,0.0016582,0.00166081,0.00331896,0.00331655,0.00288104,0.00287845,0.0028676,0.00286592,0.00200673,0.00201496
0.0,65.0,0.000676326,0.00300287,0.00165822,0.00166129,0.00331902,0.00331659,0.00288105,0.00287845,0.00286775,0.00286592,0.00200673,0.00201499
0.0,66.0,0.000676326,0.00300287,0.00167478,0.00172595,0.00331949,0.00331668,0.00288105,0.00287846,0.00286824,0.00286593,0.00200673,0.002015
0.0,67.0,0.000676327,0.00300287,0.00174029,0.00174247,0.00331964,0.0033167,0.00288105,0.00287846,0.0028683,0.00286593,0.00200675,0.002015
0.0,68.0,0.000676327,0.00300287,0.00174029,0.00174248,0.00331965,0.00331671,0.00288105,0.00287846,0.00286834,0.00286594,0.00200675,0.002015
0.0,69.0,0.000676327,0.00300287,0.00174029,0.00174248,0.00331966,0.00331671,0.00288105,0.00287846,0.00286835,0.00286596,0.0020068,0.00201501
0.0,70.0,0.000676328,0.00300287,0.00174029,0.00174248,0.00331966,0.00331671,0.00288106,0.00287847,0.00286835,0.00286596,0.0020068,0.00201502
0.0,71.0,0.000676338,0.00300287,0.00174029,0.00174248,0.00331967,0.00331672,0.00288107,0.00287851,0.00286836,0.00286601,0.00200682,0.00201515
0.0,72.0,0.000676354,0.00300287,0.00174029,0.00174248,0.00331967,0.00331672,0.0028811,0.00287852,0.00286836,0.00286605,0.00224662,0.0026276
0.0,73.0,0.000676362,0.00300287,0.00174029,0.00174248,0.00331967,0.00331673,0.00288144,0.00287887,0.00286837,0.00286606,0.0028677,0.00286774
0.0,74.0,0.000676365,0.00300287,0.00174029,0.00174248,0.00331967,0.00331673,0.00288156,0.00287912,0.00286839,0.00286607,0.00286778,0.00286779
0.0,75.0,0.000676368,0.00300287,0.0017403,0.00174248,0.00331968,0.00331673,0.00288183,0.00287951,0.00286839,0.00286608,0.00286819,0.00286955
0.0,76.0,0.000676368,0.00300287,0.0017403,0.00174248,0.00331968,0.00331673,0.0032227,0.00300785,0.00286839,0.00286608,0.00286836,0.00286955
0.0,77.0,0.000676372,0.00300287,0.0017403,0.00174248,0.00331969,0.00331673,0.00335,0.00334961,0.00286845,0.00286609,0.00286914,0.00286989
0.0,78.0,0.000743243,0.00300975,0.0017403,0.00174248,0.00331969,0.00331673,0.00335,0.00334962,0.00286846,0.00286609,0.00286914,0.00287013
0.0,79.0,0.000743244,0.00300975,0.0017403,0.00174248,0.00331969,0.00331674,0.00335001,0.00334962,0.00286848,0.00286611,0.00286915,0.00287013
0.0,80.0,0.000743247,0.00300975,0.0017403,0.00174248,0.00331969,0.00331674,0.00335002,0.00334962,0.00286848,0.00286611,0.00286916,0.00287013
0.0,81.0,0.000743252,0.00300975,0.0017403,0.00174248,0.0033197,0.00331674,0.00335003,0.00334965,0.00286848,0.00286615,0.00286916,0.00287014
0.0,82.0,0.000743252,0.00300975,0.0017403,0.00174249,0.0033197,0.00331674,0.00335003,0.00334966,0.00286849,0.00286615,0.00286918,0.00287014
0.0,83.0,0.000743254,0.00300975,0.0017403,0.00174249,0.0033197,0.00331674,0.00335005,0.00334966,0.00286876,0.00286618,0.00286921,0.00287014
0.0,84.0,0.000743254,0.00300975,0.0017403,0.00174249,0.0033197,0.00331676,0.00335005,0.00334966,0.00286903,0.0028662,0.00286922,0.00287014
0.0,85.0,0.000743255,0.00300975,0.0017403,0.00174249,0.00331982,0.00331676,0.00335006,0.00334966,0.00286919,0.00286659,0.00286922,0.00287014
0.0,86.0,0.000743255,0.00300975,0.0017403,0.00174249,0.00331982,0.00331691,0.00335007,0.00334966,0.0028692,0.00286661,0.00286922,0.00287014
0.0,87.0,0.000743255,0.00300975,0.0017403,0.00174249,0.00331995,0.00331696,0.00335007,0.00334966,0.00346577,0.00287145,0.00286922,0.00287016
0.0,88.0,0.000743256,0.00300975,0.0017403,0.00174249,0.00331995,0.00331696,0.00335007,0.00334967,0.00347043,0.00345937,0.00286922,0.00287017
0.0,89.0,0.000743256,0.00300975,0.0017403,0.0017425,0.003376,0.00347426,0.00335007,0.00334967,0.00347043,0.00345939,0.00286923,0.00287019
0.0,90.0,0.000743256,0.00300975,0.00174031,0.0017425,0.00353252,0.0035308,0.00335007,0.00334967,0.00347078,0.0034594,0.00286924,0.00287019
0.0,91.0,0.000743256,0.00300975,0.00174031,0.00174251,0.00353252,0.0035308,0.00335007,0.00334968,0.00347078,0.00345945,0.00286924,0.00287029
0.0,92.0,0.000743256,0.00300975,0.00174031,0.00174251,0.00353254,0.00353081,0.00335008,0.00334968,0.00347085,0.0034595,0.00286924,0.00287029
0.0,93.0,0.000743257,0.00300975,0.00177519,0.00175316,0.00353254,0.00353081,0.00335008,0.00334971,0.00347086,0.0034595,0.00286924,0.00287029
0.0,94.0,0.000743257,0.00300975,0.00178577,0.00178805,0.00353259,0.00353082,0.00335008,0.00334971,0.00347086,0.00345957,0.00286926,0.00287031
0.0,95.0,0.000743258,0.00300975,0.00178577,0.00178805,0.00353259,0.00353082,0.00335009,0.00334971,0.00347087,0.00345958,0.00286929,0.00287032
0.0,96.0,0.000743261,0.00300975,0.00178577,0.00178805,0.00353259,0.00353083,0.00335012,0.00334972,0.00347087,0.00345958,0.0028693,0.00287032
0.0,97.0,0.000743261,0.00300975,0.00178577,0.00178805,0.00353259,0.00353083,0.00335015,0.00334975,0.00347087,0.00345958,0.0028693,0.00287033
0.0,98.0,0.000743261,0.00300976,0.00178577,0.00178805,0.00353259,0.00353083,0.00335015,0.00334975,0.00347087,0.00345959,0.00286942,0.00287033
0.0,99.0,0.000743261,0.00300976,0.00178577,0.00178805,0.00353259,0.00353083,0.00335018,0.00334977,0.00347087,0.00345961,0.00286942,0.00287036
0.0,100.0,0.000743261,0.00300976,0.00178578,0.00178805,0.0035326,0.00353084,0.00335019,0.00334977,0.00347087,0.00345962,0.00286943,0.00287036
0.0,101.0,0.000743267,0.00300976,0.00178578,0.00178805,0.0035326,0.00353085,0.00335019,0.00335,0.00347087,0.00345962,0.00293058,0.00354264
0.0,102.0,0.000743269,0.00300976,0.00178578,0.00178805,0.00353261,0.00353085,0.00335031,0.00335,0.00347089,0.00345962,0.00360001,0.00360524
0.0,103.0,0.000743349,0.00300976,0.00178578,0.00178806,0.00353261,0.00353085,0.00348478,0.00353127,0.00347089,0.00345962,0.00360003,0.0036055
0.0,104.0,0.000743365,0.00300976,0.00178578,0.00178806,0.00353261,0.00353085,0.0036678,0.00366707,0.00347089,0.00345962,0.0036003,0.00360559
0.0,105.0,0.000759396,0.00300995,0.00178578,0.00178806,0.00353261,0.00353085,0.00366876,0.00366758,0.0034709,0.00345963,0.00360032,0.00360608
0.0,106.0,0.000783712,0.00301021,0.00178578,0.00178806,0.00353261,0.00353085,0.00366883,0.00366775,0.0034709,0.00345963,0.00360062,0.00360615
0.0,107.0,0.000789959,0.00301028,0.00178578,0.00178806,0.00353262,0.00353085,0.00366913,0.00366776,0.0034709,0.00345965,0.0036007,0.00360652
0.0,108.0,0.000789959,0.00301028,0.00178578,0.00178806,0.00353262,0.00353085,0.00366913,0.00366776,0.0034709,0.00345965,0.00360071,0.00360652
0.0,109.0,0.000789962,0.00301028,0.00178578,0.00178806,0.00353262,0.00353086,0.00366914,0.00366777,0.0034709,0.00345968,0.00360073,0.00360653
0.0,110.0,0.000789966,0.00301028,0.00178578,0.00178806,0.00353262,0.00353086,0.00366914,0.00366778,0.00347093,0.00345971,0.00360073,0.00360653
0.0,111.0,0.000789966,0.00301028,0.00178578,0.00178806,0.00353262,0.00353086,0.00366915,0.00366778,0.00347093,0.00345972,0.00360074,0.00360653
0.0,112.0,0.000789969,0.00301028,0.00178578,0.00178806,0.00353262,0.00353086,0.00366915,0.00366778,0.00347097,0.00345972,0.00360074,0.00360654
0.0,113.0,0.000789972,0.00301028,0.00178578,0.00178806,0.00353262,0.00353087,0.00366916,0.00366778,0.00347098,0.00345974,0.00360074,0.00360655
0.0,114.0,0.000789972,0.00301028,0.00178578,0.00178806,0.00353271,0.00353088,0.00366916,0.00366778,0.00347116,0.00345979,0.00360075,0.00360656
0.0,115.0,0.000789975,0.00301028,0.00178578,0.00178806,0.00353277,0.00353088,0.00366917,0.00366778,0.00347124,0.0034598,0.00360076,0.00360657
0.0,116.0,0.000789975,0.00301028,0.00178578,0.00178806,0.00353277,0.00353088,0.00366918,0.00366779,0.00347338,0.00346371,0.00360077,0.00360657
0.0,117.0,0.000789975,0.00301028,0.00178578,0.00178806,0.0035328,0.00353089,0.00366918,0.00366779,0.00347436,0.00346373,0.00360078,0.00360658
0.0,118.0,0.000789984,0.00301028,0.00178578,0.00178806,0.00353284,0.00353093,0.00366918,0.00366779,0.00383784,0.00353085,0.00360082,0.00360658
0.0,119.0,0.000789984,0.00301028,0.00178578,0.00178807,0.00353286,0.00353094,0.00366918,0.00366779,0.00390712,0.00389921,0.00360082,0.00360658
0.0,120.0,0.000789984,0.00301028,0.00178578,0.00178807,0.00362395,0.00356899,0.00366918,0.00366779,0.00390725,0.00389953,0.00360082,0.00360658
0.0,121.0,0.000789984,0.00301028,0.00178579,0.00178807,0.00366203,0.00366009,0.00366918,0.0036678,0.00390725,0.00389953,0.00360086,0.00360658
0.0,122.0,0.000789986,0.00301028,0.00178579,0.00178807,0.00366204,0.0036601,0.00366918,0.0036678,0.00390726,0.00389954,0.00360086,0.0036066
0.0,123.0,0.000789986,0.00301028,0.00178585,0.00178807,0.00366204,0.0036601,0.00366919,0.0036678,0.00390727,0.00389966,0.00360086,0.00360662
0.0,124.0,0.000789987,0.00301028,0.00178592,0.0017881,0.00366205,0.0036601,0.00366919,0.0036678,0.00390727,0.00389966,0.00360086,0.00360662
0.0,125.0,0.000789989,0.00301028,0.00178652,0.00178811,0.00366205,0.00366011,0.00366919,0.00366781,0.00390727,0.00389967,0.00360087,0.00360662
0.0,126.0,0.00078999,0.00301028,0.00180546,0.00179269,0.00366205,0.00366011,0.00366921,0.00366782,0.00390728,0.00389967,0.00360087,0.00360663
0.0,127.0,0.000789991,0.00301029,0.00180987,0.00181201,0.00366205,0.00366012,0.00366921,0.00366782,0.0039073,0.00389973,0.00360087,0.00360665
0.0,128.0,0.000789992,0.00301029,0.00180987,0.00181202,0.00366205,0.00366012,0.00366921,0.00366782,0.0039073,0.00389974,0.00360089,0.00360671
0.0,129.0,0.000789993,0.00301029,0.00180988,0.00181202,0.00366206,0.00366012,0.00366924,0.00366784,0.0039073,0.00389974,0.00360092,0.00360674
0.0,130.0,0.000790004,0.00301029,0.00180988,0.00181202,0.00366206,0.00366013,0.00366924,0.00366787,0.00390731,0.00389974,0.00360094,0.00360701
0.0,131.0,0.000790007,0.00301029,0.00180988,0.00181202,0.00366206,0.00366013,0.00366925,0.00366787,0.00390732,0.00389974,0.00360096,0.00360712
0.0,132.0,0.000790008,0.00301029,0.00180988,0.00181202,0.00366206,0.00366013,0.00366925,0.00366787,0.00390732,0.00389974,0.00360096,0.00360712
0.0,133.0,0.000790069,0.00301031,0.00180988,0.00181202,0.00366207,0.00366013,0.00366932,0.00366791,0.00390732,0.00389975,0.00360159,0.00360713
0.0,134.0,0.000790073,0.00301032,0.00180988,0.00181202,0.00366207,0.00366013,0.00366933,0.00366808,0.00390732,0.00389975,0.00408079,0.00370088
0.0,135.0,0.000790073,0.00301032,0.00180988,0.00181202,0.00366207,0.00366013,0.00366937,0.00366809,0.00390732,0.00389975,0.00417513,0.00417963
0.0,136.0,0.000822371,0.00302131,0.00180988,0.00181202,0.00366207,0.00366013,0.00366999,0.00366895,0.00390735,0.00389975,0.00417522,0.00417963
0.0,137.0,0.000822512,0.00302136,0.00180988,0.00181202,0.00366207,0.00366013,0.00367006,0.00387088,0.00390735,0.00389976,0.00417559,0.00417963
0.0,138.0,0.000822599,0.00302139,0.00180988,0.00181202,0.00366207,0.00366013,0.00387208,0.00387094,0.00390736,0.00389977,0.00417559,0.00417987
0.0,139.0,0.000822603,0.00302139,0.00180988,0.00181202,0.00366207,0.00366013,0.00387212,0.00387096,0.00390736,0.00389978,0.00417559,0.00417988
0.0,140.0,0.000822603,0.00302139,0.00180988,0.00181202,0.00366207,0.00366013,0.00387216,0.00387096,0.00390737,0.00389978,0.00417559,0.00417999
0.0,141.0,0.000822605,0.00302139,0.00180988,0.00181202,0.00366207,0.00366013,0.00387218,0.00387101,0.00390738,0.00389978,0.0041756,0.00417999
0.0,142.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366207,0.00366013,0.00387224,0.00387101,0.00390739,0.00389979,0.0041756,0.00417999
0.0,143.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366207,0.00366013,0.00387224,0.00387102,0.00390742,0.00389979,0.00417562,0.00417999
0.0,144.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366207,0.00366013,0.00387224,0.00387102,0.00390742,0.00389979,0.00417563,0.00418
0.0,145.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366208,0.00366014,0.00387224,0.00387102,0.00390745,0.00389979,0.00417565,0.00418001
0.0,146.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366208,0.00366014,0.00387224,0.00387102,0.00390746,0.0038998,0.00417566,0.00418001
0.0,147.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366209,0.00366014,0.00387225,0.00387102,0.00390746,0.0038998,0.00417567,0.00418001
0.0,148.0,0.000822605,0.00302139,0.00180988,0.00181203,0.00366209,0.00366014,0.00387225,0.00387102,0.00390747,0.00389985,0.00417567,0.00418001
0.0,149.0,0.000822606,0.00302139,0.00180988,0.00181203,0.0036621,0.00366015,0.00387225,0.00387102,0.00390763,0.00389985,0.00417567,0.00418002
0.0,150.0,0.000822606,0.00302139,0.00180988,0.00181203,0.0036621,0.00366015,0.00387226,0.00387103,0.00390794,0.00389996,0.00417567,0.00418002
0.0,151.0,0.000822607,0.00302139,0.00180988,0.00181203,0.00366215,0.00366021,0.00387226,0.00387103,0.0039262,0.00417895,0.00417567,0.00418003
0.0,152.0,0.000822608,0.00302139,0.00180988,0.00181203,0.00366229,0.00366025,0.00387226,0.00387103,0.00420804,0.00419703,0.00417568,0.00418003
0.0,153.0,0.000822608,0.00302139,0.00180988,0.00181203,0.00366536,0.00373071,0.00387226,0.00387104,0.00420834,0.00419705,0.00417568,0.00418003
0.0,154.0,0.000822608,0.00302139,0.00180988,0.00181203,0.00373575,0.00373384,0.00387226,0.00387104,0.00420856,0.00419746,0.00417568,0.00418003
0.0,155.0,0.000822608,0.00302139,0.00180988,0.00181203,0.00373575,0.00373436,0.00387226,0.00387104,0.00420861,0.00419856,0.0041757,0.00418003
0.0,156.0,0.000822608,0.00302139,0.00180989,0.00181203,0.00373602,0.00373447,0.00387226,0.00387104,0.00420867,0.00419857,0.0041757,0.00418003
0.0,157.0,0.000822608,0.00302139,0.00180989,0.00181203,0.00373618,0.00373461,0.00387226,0.00387104,0.00420894,0.00419857,0.0041757,0.00418003
0.0,158.0,0.00082261,0.0030214,0.00180989,0.00181203,0.00373627,0.00373463,0.00387226,0.00387105,0.00420894,0.00419857,0.00417571,0.00418004
0.0,159.0,0.000822612,0.0030214,0.00180989,0.00181209,0.00373627,0.00373463,0.00387228,0.00387105,0.00420895,0.00419857,0.00417571,0.00418004
0.0,160.0,0.000822612,0.0030214,0.00180989,0.00181209,0.00373627,0.00373464,0.00387228,0.00387105,0.00420896,0.00419858,0.00417571,0.00418005
0.0,161.0,0.000822612,0.0030214,0.00182006,0.00181209,0.00373627,0.00373464,0.00387228,0.00387105,0.00420896,0.00419858,0.00417571,0.00418006
0.0,162.0,0.000822614,0.0030214,0.00182006,0.0018221,0.00373627,0.00373464,0.00387228,0.00387105,0.00420897,0.00419858,0.00417572,0.00418008
0.0,163.0,0.00082263,0.00302142,0.00182006,0.0018221,0.00373627,0.00373464,0.00387229,0.00387105,0.00420897,0.00419859,0.00417572,0.0041801
0.0,164.0,0.000822635,0.00302142,0.00182006,0.00182211,0.00373627,0.00373464,0.00387229,0.00387105,0.00420899,0.00419863,0.00417572,0.0041801
0.0,165.0,0.000822635,0.00302142,0.00182006,0.00182211,0.00373627,0.00373464,0.0038723,0.00387106,0.00420899,0.00419863,0.00417572,0.0041801
0.0,166.0,0.000822636,0.00302143,0.00182006,0.00182211,0.00373627,0.00373464,0.00387231,0.00387106,0.00420899,0.00419864,0.00417573,0.00418013
0.0,167.0,0.000822698,0.0030215,0.00182006,0.00182211,0.00373627,0.00373464,0.00387232,0.00387106,0.004209,0.00419864,0.00417575,0.00418013
0.0,168.0,0.000822787,0.0030216,0.00182006,0.00182211,0.00373628,0.00373464,0.00387232,0.00387109,0.004209,0.00419864,0.0041758,0.00418013
0.0,169.0,0.000846171,0.0030495,0.00182006,0.00182211,0.00373628,0.00373464,0.00387232,0.00387109,0.004209,0.00419864,0.00417581,0.0041803
0.0,170.0,0.000846173,0.0030495,0.00182006,0.00182211,0.00373628,0.00373464,0.00387256,0.00387109,0.004209,0.00419864,0.00423348,0.00428537
0.0,171.0,0.000846177,0.00304951,0.00182006,0.00182211,0.00373628,0.00373464,0.00387256,0.00387113,0.004209,0.00419864,0.00425713,0.00430824
0.0,172.0,0.000846181,0.00304951,0.00182006,0.00182211,0.00373628,0.00373464,0.00387257,0.00387127,0.004209,0.00419864,0.00437616,0.00454215
0.0,173.0,0.000846189,0.00304952,0.00182006,0.00182211,0.00373628,0.00373464,0.00387257,0.00387128,0.00420902,0.00419864,0.00453622,0.00459084
0.0,174.0,0.000846198,0.00304953,0.00182006,0.00182211,0.00373628,0.00373464,0.00387259,0.00387129,0.00420902,0.00419864,0.00454297,0.00459279
0.0,175.0,0.000846198,0.00304953,0.00182006,0.00182211,0.00373628,0.00373464,0.00387262,0.00387129,0.00420902,0.00419865,0.00459259,0.00460054
0.0,176.0,0.000846198,0.00304953,0.00182006,0.00182211,0.00373628,0.00373464,0.00399422,0.00387342,0.00420902,0.00419865,0.00459302,0.00460071
0.0,177.0,0.0008462,0.00304953,0.00182006,0.00182211,0.00373628,0.00373465,0.00399628,0.00399514,0.00420902,0.00419865,0.00459328,0.00460094
0.0,178.0,0.0008462,0.00304953,0.00182006,0.00182211,0.00373628,0.00373465,0.00399628,0.00399514,0.00420903,0.00419865,0.00459328,0.00460094
0.0,179.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373465,0.00399628,0.00399514,0.00420903,0.00419865,0.00459331,0.00460094
0.0,180.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373465,0.00399629,0.00399514,0.00420903,0.00419866,0.00459333,0.00460097
0.0,181.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373465,0.00399629,0.00399514,0.00420903,0.00419868,0.00459333,0.00460097
0.0,182.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373465,0.00399629,0.00399514,0.00420904,0.00419868,0.00459333,0.00460098
0.0,183.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373465,0.00399629,0.00399515,0.00420904,0.00419869,0.00459333,0.00460098
0.0,184.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373466,0.00399629,0.00399515,0.00420911,0.00419872,0.00459333,0.00460098
0.0,185.0,0.000846203,0.00304954,0.00182006,0.00182211,0.00373628,0.00373466,0.00399629,0.00399515,0.00420913,0.00419873,0.00459334,0.00460101
0.0,186.0,0.000846205,0.00304955,0.00182006,0.00182211,0.00373628,0.00373467,0.00399629,0.00399515,0.00420913,0.00419873,0.00459334,0.00460101
0.0,187.0,0.000846205,0.00304955,0.00182006,0.00182211,0.00373628,0.00373468,0.00399629,0.00399515,0.00420913,0.00419873,0.00459334,0.00460101
0.0,188.0,0.000846205,0.00304955,0.00182006,0.00182211,0.0037363,0.00373468,0.0039963,0.00399515,0.00420914,0.00419876,0.00459334,0.00460104
0.0,189.0,0.000846205,0.00304955,0.00182006,0.00182211,0.0037363,0.00373468,0.0039963,0.00399515,0.00420914,0.00419877,0.00459338,0.00460104
0.0,190.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00373633,0.0037347,0.0039963,0.00399515,0.00420924,0.00419889,0.00459338,0.00460104
0.0,191.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00373634,0.0037347,0.0039963,0.00399515,0.00420924,0.00419891,0.00459338,0.00460104
0.0,192.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00373636,0.00373478,0.0039963,0.00399515,0.00440096,0.00420001,0.00459338,0.00460104
0.0,193.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00373643,0.00373502,0.0039963,0.00399515,0.00440195,0.00439053,0.00459338,0.00460104
0.0,194.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00373962,0.0037715,0.0039963,0.00399515,0.00440256,0.00439174,0.00459338,0.00460106
0.0,195.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00377678,0.00377478,0.0039963,0.00399515,0.00440259,0.00439178,0.00459338,0.00460106
0.0,196.0,0.000846206,0.00304955,0.00182006,0.00182211,0.00377678,0.00377482,0.0039963,0.00399515,0.0044027,0.00439178,0.00459339,0.00460107
0.0,197.0,0.000846207,0.00304955,0.00182006,0.00182211,0.00377678,0.00377483,0.0039963,0.00399515,0.00440279,0.00439178,0.00459339,0.00460107
0.0,198.0,0.000846207,0.00304955,0.00182017,0.00182268,0.00377678,0.00377483,0.0039963,0.00399515,0.0044028,0.00439179,0.0045934,0.00460113
0.0,199.0,0.000846208,0.00304955,0.00182073,0.00182278,0.00377678,0.00377483,0.00399631,0.00399516,0.0044028,0.00439179,0.0045934,0.00460113
0.0,200.0,0.000846208,0.00304955,0.00182074,0.00182278,0.00377678,0.00377484,0.00399631,0.00399516,0.0044028,0.00439179,0.0045934,0.00460113
0.0,201.0,0.000846208,0.00304955,0.00182074,0.00182279,0.00377679,0.00377484,0.00399631,0.00399516,0.00440281,0.00439179,0.0045934,0.00460113
0.0,202.0,0.000846214,0.00304957,0.00182074,0.00182279,0.00377679,0.00377484,0.00399631,0.00399516,0.00440281,0.00439179,0.00459341,0.00460116
0.0,203.0,0.000846219,0.00304958,0.00182074,0.00182279,0.00377679,0.00377484,0.00399631,0.00399516,0.00440281,0.0043918,0.00459342,0.00460117
0.0,204.0,0.000860447,0.00308615,0.00182074,0.00182279,0.00377679,0.00377484,0.00399631,0.00399516,0.00440281,0.0043918,0.00459342,0.00460117
0.0,205.0,0.000860454,0.00308617,0.00182074,0.00182279,0.00377679,0.00377484,0.00399631,0.00399517,0.00440281,0.0043918,0.00459343,0.00460121
0.0,206.0,0.000860496,0.00308628,0.00182074,0.00182279,0.00377679,0.00377484,0.00399632,0.00399517,0.00440281,0.0043918,0.00459344,0.00460122
0.0,207.0,0.000860514,0.00308633,0.00182074,0.00182279,0.00377679,0.00377484,0.00399633,0.00399517,0.00440281,0.0043918,0.00459345,0.00460122
0.0,208.0,0.000860518,0.00308634,0.00182074,0.00182279,0.00377679,0.00377484,0.00399633,0.00399517,0.00440282,0.0043918,0.00459345,0.00460123
0.0,209.0,0.00086052,0.00308635,0.00182074,0.00182279,0.00377679,0.00377484,0.00399633,0.00399517,0.00440282,0.0043918,0.00459346,0.00460124
0.0,210.0,0.000860527,0.00308637,0.00182074,0.00182279,0.00377679,0.00377484,0.00399633,0.00399518,0.00440282,0.0043918,0.00459349,0.00460124
0.0,211.0,0.000860528,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00399635,0.00399518,0.00440282,0.0043918,0.00459378,0.00460129
0.0,212.0,0.000860528,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00399635,0.0039952,0.00440282,0.00439181,0.00459392,0.00460129
0.0,213.0,0.000860528,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00399642,0.00399522,0.00440282,0.00439181,0.00473841,0.00474069
0.0,214.0,0.000860529,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00399649,0.00399522,0.00440282,0.00439181,0.00487775,0.00488279
0.0,215.0,0.000860529,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.0040292,0.00403408,0.00440282,0.00439181,0.00487813,0.00488284
0.0,216.0,0.000860529,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.0040675,0.0040667,0.00440282,0.00439181,0.00487825,0.00488286
0.0,217.0,0.000860529,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00406767,0.00406674,0.00440282,0.00439181,0.00487827,0.00488312
0.0,218.0,0.00086053,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.0040668,0.00440282,0.00439181,0.00487834,0.00488312
0.0,219.0,0.00086053,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.0040668,0.00440282,0.00439181,0.00487839,0.00488312
0.0,220.0,0.00086053,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440283,0.00439181,0.00487839,0.00488316
0.0,221.0,0.00086053,0.00308637,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440283,0.00439181,0.0048784,0.00488316
0.0,222.0,0.00086053,0.00308638,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440283,0.00439181,0.0048784,0.00488316
0.0,223.0,0.00086053,0.00308638,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440283,0.00439181,0.00487841,0.00488317
0.0,224.0,0.000860531,0.00308638,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440284,0.00439181,0.00487841,0.00488317
0.0,225.0,0.000860531,0.00308638,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440284,0.00439182,0.00487841,0.00488317
0.0,226.0,0.000860531,0.00308638,0.00182074,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440284,0.00439182,0.00487841,0.00488317
0.0,227.0,0.000860531,0.00308638,0.00182075,0.00182279,0.00377679,0.00377485,0.00406768,0.00406681,0.00440286,0.00439183,0.00487842,0.00488318
0.0,228.0,0.000860531,0.00308638,0.00182075,0.0018228,0.0037768,0.00377485,0.00406768,0.00406681,0.00440286,0.00439183,0.00487842,0.00488318
0.0,229.0,0.000860531,0.00308638,0.00182559,0.00182299,0.0037768,0.00377485,0.00406768,0.00406681,0.00440286,0.00439183,0.00487842,0.0048832
0.0,230.0,0.000860531,0.00308638,0.00182579,0.00182787,0.0037768,0.00377485,0.00406768,0.00406681,0.00440286,0.00439183,0.00487843,0.00488321
0.0,231.0,0.000860531,0.00308638,0.00182579,0.00182787,0.0037768,0.00377486,0.00406769,0.00406681,0.00440286,0.00439185,0.00487843,0.00488321
0.0,232.0,0.000860531,0.00308638,0.00182579,0.00182788,0.0037768,0.00377486,0.00406769,0.00406681,0.00440286,0.00439186,0.00487843,0.00488321
0.0,233.0,0.000860531,0.00308638,0.00182579,0.00182788,0.0037768,0.00377486,0.00406769,0.00406681,0.004403,0.00439187,0.00487843,0.00488321
0.0,234.0,0.000860531,0.00308638,0.00182579,0.00182788,0.00377681,0.00377486,0.00406769,0.00406681,0.004403,0.00439187,0.00487843,0.00488321
0.0,235.0,0.000860531,0.00308638,0.00182579,0.00182788,0.00377683,0.00377486,0.00406769,0.00406681,0.00440302,0.004392,0.00487844,0.00488321
0.0,236.0,0.000860531,0.00308638,0.00182579,0.00182788,0.00377683,0.00377486,0.00406769,0.00406681,0.00440366,0.004392,0.00487844,0.00488322
0.0,237.0,0.000860532,0.00308638,0.00182579,0.00182788,0.00377685,0.00377487,0.00406769,0.00406682,0.00441565,0.00449653,0.00487844,0.00488322
0.0,238.0,0.000860535,0.00308639,0.00182579,0.00182788,0.00377685,0.00377489,0.00406769,0.00406682,0.00451489,0.00450983,0.00487844,0.00488323
0.0,239.0,0.000860535,0.00308639,0.00182579,0.00182788,0.00377685,0.00377499,0.00406769,0.00406682,0.00451986,0.00450999,0.00487844,0.00488323
0.0,240.0,0.000860536,0.0030864,0.00182579,0.00182788,0.00377752,0.00377542,0.00406769,0.00406682,0.00452041,0.00451055,0.00487845,0.00488323
0.0,241.0,0.000860537,0.0030864,0.00182579,0.00182788,0.00377765,0.00379562,0.00406769,0.00406682,0.00452051,0.00451055,0.00487845,0.00488324
0.0,242.0,0.000860537,0.0030864,0.00182579,0.00182788,0.0037978,0.00379585,0.00406769,0.00406682,0.00452062,0.00451058,0.00487845,0.00488324
0.0,243.0,0.000860537,0.0030864,0.00182579,0.00182788,0.0037978,0.00379585,0.00406769,0.00406682,0.00452063,0.0045106,0.00487845,0.00488324
0.0,244.0,0.000860537,0.0030864,0.00182579,0.00182788,0.0037978,0.00379586,0.00406769,0.00406682,0.00452063,0.0045106,0.00487845,0.00488324
0.0,245.0,0.000866414,0.00311243,0.00182579,0.00182788,0.0037978,0.00379586,0.00406769,0.00406682,0.00452066,0.0045106,0.00487846,0.00488324
0.0,246.0,0.00086672,0.00311379,0.00182579,0.00182788,0.0037978,0.00379586,0.00406769,0.00406682,0.00452066,0.00451063,0.00487846,0.00488325
0.0,247.0,0.000866721,0.0031138,0.00182579,0.00182788,0.0037978,0.00379586,0.00406769,0.00406682,0.00452066,0.00451063,0.00487846,0.00488325
0.0,248.0,0.000866729,0.00311384,0.00182579,0.00182788,0.0037978,0.00379586,0.00406769,0.00406682,0.00452066,0.00451063,0.00487849,0.00488325
0.0,249.0,0.000866729,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.00406769,0.00406683,0.00452067,0.00451063,0.0048785,0.00488325
0.0,250.0,0.00086673,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.00406769,0.00406683,0.00452067,0.00451063,0.00487852,0.00488325
0.0,251.0,0.00086673,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.00406769,0.00406683,0.00452067,0.00451063,0.00487852,0.00488325
0.0,252.0,0.00086673,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.00406769,0.00406683,0.00452067,0.00451063,0.00487853,0.00488325
0.0,253.0,0.000866731,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.00406769,0.00406683,0.00452067,0.00451063,0.00487853,0.0048833
0.0,254.0,0.000866731,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.0040677,0.00406683,0.00452067,0.00451063,0.00487877,0.00488334
0.0,255.0,0.000866731,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.0040677,0.00406686,0.00452067,0.00451063,0.00487898,0.00488337
0.0,256.0,0.000866731,0.00311384,0.00182579,0.00182788,0.00379781,0.00379586,0.0040677,0.00406686,0.00452067,0.00451063,0.004879,0.00488338


==> anc/IV_B/Variances_mode_by_mode_Glauber_b9_final_state_Fig18.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0,1.0,1.4547252536749815e-06,0.0004887744618723915,2.6491763410225465e-11,2.6511704582084766e-09,2.5722017046722214e-06,1.0876867321692153e-09,1.402157936256217e-12,1.4321914145639994e-10,1.0341006257792315e-07,1.581626425705292e-10,2.8368939062517037e-15,1.2697391955599997e-11
0.0,2.0,1.4623021231294367e-06,0.0004879718399708641,7.687154148954311e-09,7.212686516598395e-05,2.57680885604822e-06,1.4856920052240458e-09,4.460038224310619e-09,1.2762119411586221e-06,1.036840014891332e-07,1.5975456352661145e-10,3.393075914772991e-11,3.380950143648254e-08
0.0,3.0,1.4694999621497395e-06,0.0004873117680080188,0.00010968432646663769,7.213683200504082e-05,2.584814631673217e-06,3.7835397574824204e-08,5.856347804371856e-07,1.2770456943385436e-06,1.048015162446958e-07,1.201091102700873e-09,1.3636923975476502e-08,3.383965104042163e-08
0.0,4.0,2.551204437540132e-05,0.0005896103905463145,0.00010969345294334512,7.213757091753698e-05,0.0001514662853199732,8.17180914445674e-08,5.883968032066881e-07,1.2770643199934486e-06,6.774052242610246e-06,2.9958421324088774e-09,1.4049565711028727e-08,3.3893550226422476e-08
0.0,5.0,2.5600922462971957e-05,0.0005885535778458285,0.00010970361928337632,7.213759296417587e-05,0.0001514959608947292,0.0002064963192440814,5.937048820517177e-07,1.2777786436223854e-06,6.777275421816548e-06,9.052558429618239e-06,1.4404313725773507e-08,3.3928511684513336e-08
0.0,6.0,0.0002136171996941288,0.0007169213707480304,0.00010970876255265755,7.220302433678431e-05,0.00026537902879792996,0.0002064963366335485,6.000921272129765e-07,1.3789184050478908e-06,1.1638765503530244e-05,9.052775647016699e-06,1.4458495308516103e-08,3.7285332984001595e-08
0.0,7.0,0.0002144975404519764,0.0007165428237778171,0.00010979103379217179,0.00010077069658674795,0.000265608870416654,0.00020649635804283946,8.035536076512097e-07,3.182526793111847e-05,1.1650146125930243e-05,9.052778241601524e-06,2.0993415947904842e-08,1.158541448664831e-06
0.0,8.0,0.00021529738672847556,0.0007155978554998399,0.00012823038249316617,0.0001008942820504573,0.0002656466320393062,0.0002064972336455897,4.94344986130259e-05,3.19685606329101e-05,1.1651933111322806e-05,9.052877894513223e-06,1.8465892467832283e-06,1.1644627165296866e-06
0.0,9.0,0.0002157724229241485,0.0007149333361522703,0.0001282349521767785,0.00013324963457130896,0.00026564707950986846,0.00020656910092633593,4.943497600860708e-05,6.49483197662665e-05,1.1652552424318805e-05,9.053347710672332e-06,1.846597811270347e-06,2.3055158034482338e-06
0.0,10.0,0.0002254586277191603,0.0008010360434347485,0.00012824074370868598,0.00013325012159776494,0.0003436979787780324,0.00020657016802812616,4.94353840805439e-05,6.495034982165775e-05,1.2003275945945529e-05,9.053361762797996e-06,1.8466013272272298e-06,2.305674628206236e-06
0.0,11.0,0.00022604383077724495,0.0007999836735656733,0.00012824076901481743,0.00013326262698430056,0.0003436987407864526,0.000389898337008179,4.943541509864888e-05,6.496078394383304e-05,1.2003425976597219e-05,1.129401926601193e-05,1.8466134587635241e-06,2.3061579962866323e-06
0.0,12.0,0.00022666901911324975,0.0007992382726595031,0.00019430059531742755,0.00013326312724146915,0.0003437513830411736,0.00038990080428049603,8.097579291562436e-05,6.496410830052322e-05,1.2021072083531041e-05,1.1295216780999641e-05,2.818360686322601e-06,2.30618936259815e-06
0.0,13.0,0.0002276360838734853,0.0007994074437598371,0.0001943006425500583,0.0001332637762811246,0.00034588545553773583,0.0005305391116423614,8.098205478509175e-05,6.497403050232868e-05,1.2489815583618443e-05,3.159729929674887e-05,2.8191002849150967e-06,2.3064333809103483e-06
0.0,14.0,0.000228534040990724,0.0008427822778075062,0.0001943695665645781,0.00013326382744974032,0.00039961732422874217,0.0005351171877253579,8.098636267983617e-05,6.497405254053218e-05,2.6142107874949148e-05,3.2238608142035806e-05,2.819164461020075e-06,2.306465743145303e-06
0.0,15.0,0.0003173402074467937,0.0008423160167225426,0.00019440976152155235,0.00015115359099989958,0.0004109406939242045,0.0005351268937525109,8.098761487629185e-05,0.00011903981550766187,2.6607906958726713e-05,3.223939774366203e-05,2.819231704619923e-06,3.2871703006442345e-06
0.0,16.0,0.0017666386810637567,0.0008481502422951196,0.00019441656879789105,0.0001521848119707222,0.0005903702552216284,0.0005351271889253898,8.098761687389954e-05,0.0001225719949373529,3.3643857903573596e-05,3.223945910627193e-05,2.819368488767094e-06,3.3510261780590463e-06
0.0,17.0,0.0017720356534679912,0.000847357999511229,0.00022399273643781717,0.00015218704500088296,0.0005904232831789125,0.0005351367620776521,0.000129990211878256,0.000122580947181484,3.3647174488637635e-05,3.224078307757764e-05,3.6647074120064773e-06,3.3512877828046863e-06
0.0,18.0,0.001777532181671087,0.0008464072490154579,0.00022399275578409162,0.0001634574972290893,0.0005904243114393347,0.0005351448369913358,0.00012999345192187095,0.0001487885858383197,3.364934159130726e-05,3.2240890248262305e-05,3.664816607902177e-06,4.360442556914627e-06
0.0,19.0,0.0017819496825905265,0.0008453460183170233,0.00023613161013362528,0.00016346015722143163,0.000590424726926407,0.0005351456107424155,0.0001817666863768222,0.0001487895805072912,3.364964721687588e-05,3.224092487277217e-05,5.410476692647307e-06,4.36060446142954e-06
0.0,20.0,0.0017856782716027093,0.0008445534089635164,0.00023613161255037535,0.00016350165116157562,0.000590425164447296,0.0006343678976451835,0.00018176721517395864,0.0001488279026007812,3.3649752230181643e-05,3.249028416031151e-05,5.410489340130375e-06,4.361358202681099e-06
0.0,21.0,0.0019239433847663787,0.0008677109767220893,0.00023613161338061523,0.0001635071299033079,0.0006049029877829983,0.0006343717233541162,0.00018176736662463928,0.00014882838971256283,3.552903966590975e-05,3.2490292721570984e-05,5.410496622496775e-06,4.361398957894507e-06
0.0,22.0,0.0019272807971311425,0.0008669446925607475,0.00023613230518002755,0.00018124484091941033,0.0006049119966402233,0.0006345087085254123,0.00018177018867877761,0.00021739337346421677,3.552925089289207e-05,3.249029713854574e-05,5.410683088472235e-06,5.9508535135784256e-06
0.0,23.0,0.003131600233033196,0.0008674194920755892,0.0002361323051842558,0.00018124552607420554,0.0006081377150130356,0.000634511212254752,0.00018177711965545256,0.00021740852917769945,4.106502507996284e-05,3.2490509992099755e-05,5.41068309316887e-06,5.951182104716515e-06
0.0,24.0,0.0031406229460829325,0.0008663870829943746,0.0002361348946761135,0.00018124565030793282,0.0006081377150931246,0.0007138655999490106,0.00018177842526460652,0.00021740854615205825,4.1065557141078444e-05,3.904131515413386e-05,5.410685929796194e-06,5.951200943020432e-06
0.0,25.0,0.003970311322823181,0.0008846495563086403,0.00023616698683323676,0.00018124688985748057,0.0006342222539196309,0.0007138781569075075,0.00018209062592807842,0.0002174086105836474,4.2720835202169656e-05,3.904372107404664e-05,5.414456602683892e-06,5.951207284379372e-06
0.0,26.0,0.003985011169656165,0.0008839425311498533,0.00024715666377183324,0.00018124707788352607,0.0006343630432175919,0.0007138952398719518,0.00025992337207399,0.00021740903857328826,4.272700422072727e-05,3.9047813210196685e-05,6.484765258621821e-06,5.951261508560154e-06
0.0,27.0,0.003998909327153616,0.0008825608361863504,0.0002471596467530213,0.00018126126500445794,0.0006343734531344329,0.0007418826908169602,0.0002599295769367902,0.0002174686408963089,4.272705931274903e-05,5.68606249447963e-05,6.4848352795689155e-06,5.951563278701552e-06
0.0,28.0,0.004006766305325398,0.0008819383058697186,0.0002471646444801974,0.00019266539535525798,0.0006343916699003631,0.0007419083010043736,0.0002599296048908511,0.00024275698375196152,4.272883033792963e-05,5.688349717986034e-05,6.484973108119857e-06,6.035721590405823e-06
0.0,29.0,0.004807611832157615,0.0009248713354212729,0.00024722096792298605,0.00019267007557890754,0.0007223598620068591,0.0007419085267251148,0.000259936504220003,0.0002427584426444386,5.755633306497476e-05,5.68836387162803e-05,6.4849786993206e-06,6.035725482540972e-06
0.0,30.0,0.004820596341537438,0.0009244556276638676,0.00027555144064716385,0.00019267098391621815,0.0007226953636074842,0.0007419092048321561,0.00026045975069427274,0.0002427702853290706,5.760784322569701e-05,5.6884358627212595e-05,6.634212048553364e-06,6.035803101944758e-06
0.0,31.0,0.0048307174894438795,0.0009238793156482329,0.00027555785693911895,0.00020298894036345592,0.0007227001606243444,0.0007419161974033901,0.0002604627684991663,0.000270007521258226,5.760807772744791e-05,5.688435865703029e-05,6.634252880615023e-06,6.3403030164654395e-06
0.0,32.0,0.004840600673971917,0.0009232952654435722,0.0003002073326020548,0.00020298985575694503,0.0007227022060154204,0.000741919313578286,0.0002796641349813532,0.000270022106355241,5.7608290147870534e-05,5.688456014940572e-05,6.757713599187752e-06,6.340384710830189e-06
0.0,33.0,0.005360999620014969,0.000923524805170635,0.0003002110570664408,0.00020299182092498855,0.0007460254842341442,0.0007427110125158561,0.00027966659062848544,0.00027003530470903146,5.777626352272533e-05,5.6939937123106726e-05,6.757757378345115e-06,6.340430086028329e-06
0.0,34.0,0.005378629090103284,0.0009229813252209171,0.00030021148526503436,0.00020299316705261726,0.0007465202747861264,0.0007797085809070312,0.0002796710616872987,0.00027003699286530964,5.778078669722104e-05,5.926764258143299e-05,6.757875909044355e-06,6.340477352471458e-06
0.0,35.0,0.005388776492955948,0.0009223799379747265,0.00030021352239715154,0.00021727353122237762,0.0007465239032220587,0.0007797101646641057,0.000279671926228471,0.00027273854427941653,5.778135067184946e-05,5.926778611295065e-05,6.758009069058447e-06,6.350483036929055e-06
0.0,36.0,0.005927271949850308,0.00093651713836697,0.0003002414476546081,0.0002172790318894002,0.0007493574879610088,0.0007797101747872251,0.0002796957440358621,0.0002727907838033098,6.268935669345347e-05,5.92682210862289e-05,6.7585479127292165e-06,6.351202698514182e-06
0.0,37.0,0.005934062812582018,0.0009357504042334285,0.0003140741997829928,0.0002172790334065382,0.0007493646907081698,0.000779721334939207,0.00029761290021830723,0.0002728394527991086,6.269774999251697e-05,5.926853870021781e-05,7.4187640428995285e-06,6.352206568413599e-06
0.0,38.0,0.005950117586139178,0.0009345671817631318,0.00031408861403531757,0.00021809909072212618,0.00074936564431345,0.0007797717317598034,0.00029762152196049927,0.00033455087676477686,6.270220628929722e-05,5.926862525950738e-05,7.419141243912636e-06,7.549776072108594e-06
0.0,39.0,0.00596179555843325,0.0009337775670207472,0.00031408900563271454,0.00021809911021977672,0.000749365658278619,0.0008097347609295311,0.00029763301546923505,0.00033459195030779943,6.270354251711202e-05,5.9494750249022586e-05,7.419842048234435e-06,7.550883332838997e-06
0.0,40.0,0.006243999204386873,0.0009525647146963111,0.0003140898061919217,0.00021809915107329306,0.0007526275633781692,0.0008097409433062254,0.0002976483911059172,0.0003345932003248719,6.722255030040965e-05,5.9496435231330326e-05,7.4199451552200485e-06,7.550888458267849e-06
0.0,41.0,0.006244374241302223,0.0009520886759405156,0.00031446213498134923,0.0002180992562246968,0.0007526284826199302,0.0008097427472599582,0.00034830984367697603,0.00033459322185936275,6.722582240353494e-05,5.949826851530157e-05,7.709665769955015e-06,7.550892719971856e-06
0.0,42.0,0.006262391512131331,0.0009511671360976095,0.000314462510879577,0.00021810861835520263,0.0007526317845013743,0.0008265129769486938,0.0003483337367057077,0.00033461042471970883,6.722753950723515e-05,6.485734679160583e-05,7.709779039721567e-06,7.550897436430828e-06
0.0,43.0,0.006262752849944972,0.0009508822548485791,0.000314462610019335,0.00022400297637853664,0.0007526364914904305,0.0008265366830946416,0.00034833527994739905,0.0003404317265775771,6.722759149133514e-05,6.486240054884571e-05,7.709833652176288e-06,7.550966115962726e-06
0.0,44.0,0.006537254601001819,0.0009735097056014484,0.0003144696548097906,0.000224005329952429,0.0007646158881394325,0.000826541214017958,0.00034837290716494945,0.0003404318123305295,6.734877063618835e-05,6.486328692121674e-05,7.710147622136331e-06,7.551002486818938e-06
0.0,45.0,0.00654366479753971,0.0009730881893326782,0.0003201968752982923,0.0002240053945555979,0.0007646503158286415,0.0008265425896177761,0.0003642725148593058,0.0003404355039822966,6.734898632800195e-05,6.48633298116263e-05,7.874778967766487e-06,7.551010305159118e-06
0.0,46.0,0.006562205210943036,0.0009719043484413183,0.00032020065540778027,0.0002240054270749738,0.0007646577600670415,0.0008356937578250875,0.0003642728508117851,0.0003404363944624151,6.735030801039145e-05,7.482639401325882e-05,7.874779285459355e-06,7.551022083381578e-06
0.0,47.0,0.0065733001488551684,0.0009714203718082516,0.0003202006658360942,0.00023039594111270482,0.0007646619956036025,0.0008356942106252908,0.000364272901103377,0.0003524257625451127,6.735151168402745e-05,7.482739653834196e-05,7.8747839606136e-06,7.556408351369488e-06
0.0,48.0,0.006680131342359178,0.0009889747964770045,0.0003202122523434738,0.0002303966736227158,0.0008130629855583264,0.0008356984286952998,0.0003642741418855089,0.00035242584380494374,7.314550055741181e-05,7.482747445092556e-05,7.874785172539366e-06,7.556415207178577e-06
0.0,49.0,0.007301787360249903,0.001018163721672274,0.00032021555842960084,0.00023039737915767772,0.0008140228515325827,0.0008357035722635001,0.00036427418508363325,0.0003524263227046833,7.660062926105733e-05,7.482855871675396e-05,7.874785568134451e-06,7.55641620905846e-06
0.0,50.0,0.00731053258101952,0.0010178721875062707,0.0003348094503687332,0.00023039864854377084,0.0008140486124245867,0.0008357037935226247,0.0003642744626022826,0.00035242697667702824,7.661254530856575e-05,7.483025771702674e-05,7.940445721086394e-06,7.5564188606929115e-06
0.0,51.0,0.007311520912657174,0.0010174529650316408,0.00033480945279784245,0.00023039865394850563,0.0008140595186760757,0.0008484645226022774,0.0003642745931680304,0.000352435137374624,7.661262971229087e-05,7.734658700598038e-05,7.940455319483499e-06,7.556422505080816e-06
0.0,52.0,0.007468935950543257,0.0010278570612008142,0.00033481050688575,0.00023058739322988215,0.000815324141499546,0.0008484646123949108,0.00036427476619475986,0.00035244666236211337,7.820841953718393e-05,7.734676949310396e-05,7.940462203815186e-06,7.55657252345956e-06
0.0,53.0,0.007482307252538252,0.001027695333686453,0.0003348106037741394,0.00023986964725572762,0.0008153476367177882,0.0008484646289000196,0.0003642761424669368,0.00035307412459874125,7.823883414726856e-05,7.734677046906123e-05,7.940513221207067e-06,7.562797535153879e-06
0.0,54.0,0.007491014298874713,0.0010274227798834025,0.000348643621717941,0.00023987340018577684,0.0008153479736972372,0.0008484648116510109,0.0003697893595706769,0.000353077398536487,7.823886337859212e-05,7.734683682614915e-05,7.944319288358636e-06,7.56280486804418e-06
0.0,55.0,0.0075097472939564406,0.0010265533885511536,0.00034864515113835294,0.00024139370526413934,0.0008153480208048695,0.0008484789646916246,0.0003697895312293731,0.0003810806309745318,7.823941285907312e-05,7.734683726012969e-05,7.94432716923578e-06,7.64832187811201e-06
0.0,56.0,0.007507286646680652,0.0010262699439653042,0.0003486458757073865,0.0002413961933416953,0.0008153485094801055,0.0008594668348265877,0.00036979844817816267,0.00038112396983509497,7.824048665004968e-05,7.755402507247256e-05,7.94451659438702e-06,7.648423605276031e-06
0.0,57.0,0.007632376248479377,0.0010380534248117296,0.00034864603936299044,0.00024139620873446705,0.0008156103264141858,0.0008594696660590142,0.00036979974662717456,0.00038112423328472475,8.128001703198969e-05,7.75542621479341e-05,7.944554222465414e-06,7.648429843446634e-06
0.0,58.0,0.007629706206346598,0.0010377268514716684,0.0003532126094403747,0.00024139729167321487,0.0008156107317921418,0.0008594712180951238,0.0003698151043355498,0.00038114738324788983,8.128003558913053e-05,7.755562179840091e-05,7.987354015519602e-06,7.64852030318585e-06
0.0,59.0,0.007649171101442454,0.0010367577856157573,0.0003532132054600893,0.00024275025267913385,0.0008156141090291378,0.0008594712295841832,0.000369815350152574,0.00040115331432120276,8.128015927021997e-05,7.755574053597056e-05,7.987508475451135e-06,7.901339456312412e-06
0.0,60.0,0.007645602788079055,0.0010365269759477044,0.00035557781088686215,0.00024275203989653946,0.0008156141883726941,0.0008595002203808165,0.0003966379952863258,0.0004011533145603184,8.128027629177149e-05,7.755685455999942e-05,8.128403819419312e-06,7.901351101209314e-06
0.0,61.0,0.007655854420520768,0.0010359620914259043,0.0003555820205348334,0.00024275205450005244,0.0008156146774016901,0.00086762213371891,0.0003967025165731901,0.0004011533216900381,8.12814926201723e-05,7.820125938673032e-05,8.12940663395187e-06,7.901362567353196e-06
0.0,62.0,0.007653265010311095,0.0010357834327840458,0.0003555823091685995,0.0002447337764830979,0.0008156147864892703,0.0008676221936916057,0.0003967332062904945,0.0004011589427654479,8.128149263608612e-05,7.820126807994914e-05,8.129630021575885e-06,7.903976433649404e-06
0.0,63.0,0.007790762199244453,0.0010489381711672738,0.0003555827969730263,0.0002447339281102588,0.0008178673267058325,0.0008676221939192988,0.0003967333426737459,0.0004011590468296029,8.281221029475918e-05,7.820132255199509e-05,8.129632422846892e-06,7.903987658866418e-06
0.0,64.0,0.007788842821715124,0.001048764038331881,0.00035572737029740577,0.00024473633217896013,0.0008178681306835028,0.0008676223042689137,0.00041262560640791034,0.00040115908589694055,8.281225195855674e-05,7.820137963984956e-05,8.148486463066192e-06,7.903987839580679e-06
0.0,65.0,0.007802206033496312,0.0010481821695230663,0.0003557274071140857,0.00024483156047469133,0.0008178682657543867,0.0008727809964159737,0.000412626586146019,0.00040123815115302315,8.281234620770398e-05,8.10608652224614e-05,8.14850007642466e-06,7.904090258393046e-06
0.0,66.0,0.007802116546003325,0.001048019360042903,0.00035572939292202504,0.00024806085691730326,0.0008178690817136117,0.000872901116231997,0.0004126275852822333,0.00040409321529386234,8.28126179909542e-05,8.112753097686434e-05,8.148666866946843e-06,7.90544915025783e-06
0.0,67.0,0.007934717307302682,0.0010544480712601483,0.00035572966964125764,0.00024806100838086913,0.0008261529788005877,0.0008729033934178945,0.00041262827438904405,0.0004040963988593424,8.322806610957622e-05,8.11278201498142e-05,8.148681332509346e-06,7.905459689604532e-06
0.0,68.0,0.008095420582803095,0.001070214375975921,0.0003557443668499925,0.0002480610518844561,0.000831025463324858,0.0008729038348232036,0.00041264403660636094,0.0004040966526400293,8.323135747810943e-05,8.112829087508221e-05,8.148816974112155e-06,7.905463564557412e-06
0.0,69.0,0.0080898524464663,0.0010700464184835658,0.000356087057751523,0.0002480614920374166,0.0008310264447371142,0.0008767029998457587,0.0004133042443219265,0.00040409844618764296,8.323180078060699e-05,8.228280226181877e-05,8.149517631174009e-06,7.905471143792159e-06
0.0,70.0,0.008091631644163117,0.001069846295517491,0.00035844364494638846,0.00024806165688271076,0.0008310345285452142,0.0008773064835306027,0.0004176081023917406,0.00040409851268250206,8.323199455675111e-05,8.246316568111755e-05,8.156738082605133e-06,7.905471607920972e-06
0.0,71.0,0.008153379727579034,0.001075537302586854,0.0003584441742659067,0.0002480846745894378,0.0008318417840738902,0.0008774501742739968,0.0004176083422090826,0.0004041053009301343,8.357800897200512e-05,8.280060175792346e-05,8.156814900239831e-06,7.905521505269114e-06
0.0,72.0,0.00817293581074929,0.0010751651860640365,0.0003584458033331372,0.00024808647521137894,0.0008319360757517205,0.0008800059113141661,0.00041760867819580136,0.0004041053456739189,8.361792499612613e-05,8.683763757154673e-05,8.1569042125303e-06,7.905522951295806e-06
0.0,73.0,0.00818461398471626,0.001074872005234835,0.0003584470334011181,0.0002527767779391879,0.0008319363517933307,0.000880009713788221,0.00041760936828863125,0.00040541987999848284,8.361797074173474e-05,8.684017626607575e-05,8.156918944931334e-06,7.923116480617278e-06
0.0,74.0,0.008431716724082175,0.0011017443008221142,0.0003584766963862877,0.00025277855240803424,0.0008438271798561948,0.0008800154889184337,0.0004176096618817091,0.00040542555068879036,8.776900943487078e-05,8.684111749304069e-05,8.157105355497887e-06,7.923138051955728e-06
0.0,75.0,0.008420454032823732,0.0011017478832460693,0.0003584766974514149,0.00025277914875769926,0.000843830560639075,0.0008839155180046954,0.00041760982252730835,0.0004054668877420596,8.777215933263438e-05,8.728272042955879e-05,8.157112353533232e-06,7.923158035457352e-06
0.0,76.0,0.008428311575681866,0.0011018443326584746,0.0003648287317362278,0.0002527798821782784,0.000843887861987204,0.0008839155275446149,0.00041761107540716843,0.00040546818400415287,8.7794231812972e-05,8.728272081870083e-05,8.181038499554852e-06,7.923158067969048e-06
0.0,77.0,0.008442593705047364,0.0011013505068270763,0.0003648290383762519,0.00025449637191230347,0.0008438878934929731,0.0008839242725269919,0.0004176118939572928,0.0004151320205406022,8.779541652872008e-05,8.728427328114252e-05,8.181108976813923e-06,7.934674385219045e-06
0.0,78.0,0.008497631123684513,0.0011082613192053066,0.00036483179452230285,0.0002544977579153847,0.0008438891258891033,0.0008839246314195565,0.00041761194102448714,0.00041513395938677547,8.883721031520909e-05,8.728428055812624e-05,8.181111843154347e-06,7.934681563034298e-06
0.0,79.0,0.008499173217780062,0.001108188595825678,0.00036727554969920637,0.0002546264713029151,0.0008438901224277273,0.000883925361474666,0.0004178502697935909,0.00041687669209809677,8.883721847051715e-05,8.728428598356208e-05,8.210278916193955e-06,7.934684852230038e-06
0.0,80.0,0.00851147672212068,0.0011077768697034225,0.0003676004203967371,0.0002553020800320055,0.0008438917165930563,0.0008839256842983196,0.0004179309811004248,0.00042629272780843384,8.883723898145236e-05,8.728429367666866e-05,8.214621252451775e-06,7.934693987999248e-06
0.0,81.0,0.008512571950718218,0.001107766308379765,0.00036976979573236064,0.00025530228477857643,0.0008438920067672465,0.0008839643268567264,0.00042537772122784524,0.0004263055380275457,8.883731378751826e-05,8.72843412024914e-05,8.218330623849218e-06,7.93470860454781e-06
0.0,82.0,0.008513951804697106,0.0011076219130352729,0.0003698084743571208,0.00025530423590454685,0.0008438943173960076,0.0008874032371663733,0.00042545713390446815,0.0004263073340640174,8.883761941658332e-05,8.728443669337117e-05,8.21835990006478e-06,7.93487611658152e-06
0.0,83.0,0.00851424541167964,0.0011074649838501752,0.0003698094103625004,0.0002561724812127182,0.0008438943174203436,0.0008874078755156964,0.0004254575682980174,0.0004263270917225723,8.883852775179328e-05,8.728447566672834e-05,8.21837616677912e-06,7.956030738586538e-06
0.0,84.0,0.008579321490161402,0.0011152615392004028,0.000369809825887283,0.00025617330124740625,0.0008443314552552396,0.00088740795353528,0.0004254633223975285,0.0004263271650232073,8.98915040834116e-05,8.728447630945123e-05,8.218381193600954e-06,7.956056288578627e-06
0.0,85.0,0.008576630358161096,0.0011153623630049733,0.00037098155512949824,0.0002561736343820323,0.0008443314592873035,0.0008874087609978572,0.000425658778895958,0.00042632735773278426,8.989163590825385e-05,8.728450709888236e-05,8.219380382034197e-06,7.95606060213793e-06
0.0,86.0,0.008591788035637475,0.001115150197358545,0.0003709838401215048,0.00025679484964913243,0.0008443319539716258,0.0008874087631261166,0.00042566719382319373,0.0004322942838727352,8.989204760452794e-05,8.728450984129123e-05,8.219606487147848e-06,7.956340695298379e-06
0.0,87.0,0.008584929328492981,0.0011153234202306102,0.0003722506454450694,0.00025679487261705643,0.000844332004303556,0.0008874088083657171,0.00043537425551177876,0.0004322991725980983,8.989282845210326e-05,8.728466903612477e-05,8.219635627894627e-06,7.956340703587753e-06
0.0,88.0,0.008597598940221907,0.001114967754047675,0.00037225081423960187,0.00025679659985588263,0.0008443335049362,0.0008898759072640992,0.0004353828236302191,0.0004323001997928422,8.989288117858095e-05,8.771920484684483e-05,8.219660336473873e-06,7.956357283757841e-06
0.0,89.0,0.008592184865503125,0.0011150396680594938,0.00037225235777908115,0.0002578207953501259,0.0008443357382547641,0.0008898824932228306,0.0004353837445462596,0.00043234690400677174,8.989297530059368e-05,8.77201945641935e-05,8.219803137551827e-06,7.963999566174055e-06
0.0,90.0,0.008663951989968133,0.0011198991093354699,0.00037225235890841243,0.00025782082456631456,0.0008475190061961763,0.0008898830226370496,0.00043538722159850953,0.0004323469652087371,9.026961416001649e-05,8.772040394180882e-05,8.21987933395302e-06,7.964002278893405e-06
0.0,91.0,0.00874374119813838,0.0011284428947070408,0.000372252489304714,0.000257820933385218,0.0008485663598965853,0.00088988434444174,0.00043538743836185227,0.0004323472689799459,9.064124448631851e-05,8.772076659333038e-05,8.219892352544293e-06,7.964018453917451e-06
0.0,92.0,0.008738631059616243,0.0011284740564476003,0.0003723055926864217,0.000257820935756524,0.0008485667563245955,0.000890381250072668,0.0004390594086381703,0.0004323476529241018,9.06412837490745e-05,8.787657446198041e-05,8.241950815033772e-06,7.964018880457714e-06
0.0,93.0,0.008732632095656665,0.0011285311923312578,0.0003723251997094507,0.0002578215737967475,0.0008485780046239595,0.0008913776945836743,0.000440707133981253,0.0004323482036987949,9.06424316915642e-05,8.82450641636684e-05,8.254638716084992e-06,7.964020118229667e-06
0.0,94.0,0.008745227969510504,0.0011283831556945514,0.0003723264972006394,0.0002593244656449283,0.0008485915874775298,0.000891556667911955,0.0004407111559737717,0.00043270399424010506,9.06437461202147e-05,8.837830468027018e-05,8.254713545089933e-06,7.976268911483912e-06
0.0,95.0,0.008770431842657193,0.0011309073196085556,0.00037232702631380545,0.00025933826789765617,0.0008488959929187001,0.0008920434846150088,0.0004407114088165904,0.0004327062046447353,9.06667141440739e-05,8.873556866059363e-05,8.254894646933468e-06,7.976364791105322e-06
0.0,96.0,0.008786409751906582,0.0011320900806357879,0.00037232717077052705,0.0002595734346517923,0.0008489875993235904,0.0008928472374186979,0.0004407117632086611,0.00043275891257688113,9.06744279104407e-05,8.937663611011989e-05,8.25498519699296e-06,7.978037659715536e-06
0.0,97.0,0.008784313351176166,0.0011325302268429423,0.00037232804926781975,0.00025957343518483536,0.0008490682788973126,0.0008941894595784387,0.00044071186731544097,0.0004327590814307927,9.067459984809695e-05,8.96348600599007e-05,8.254986510738746e-06,7.978039938764697e-06
0.0,98.0,0.008868819748572789,0.0011414593228225884,0.00037232880697409513,0.00025957388250473815,0.0008510472540016728,0.0008942348593568319,0.0004407143350779918,0.00043275908143269686,9.067770917067464e-05,8.964348563157592e-05,8.2553518901981e-06,7.97808563143003e-06
0.0,99.0,0.008879581360307929,0.001141496458048712,0.0003732947344929473,0.00025957490383255735,0.0008510564920948978,0.0008942368647400667,0.00044224042463748896,0.0004327602661273802,9.067790428268271e-05,8.964348689750019e-05,8.275460730584744e-06,7.978157509863983e-06
0.0,100.0,0.008892136518940661,0.0011412659536135811,0.0003732974961609823,0.0002608230709096648,0.0008510570347752181,0.0008942370377600351,0.0004422419457348735,0.00043584365430907176,9.067862215556963e-05,8.964349652373244e-05,8.27547039882251e-06,8.018759431520396e-06
0.0,101.0,0.008908700587131396,0.0011414136159958717,0.000373300093169215,0.00026082317667844117,0.0008510570372874431,0.0008948955293074471,0.00044224319341356185,0.00043584369424094966,9.067980666480852e-05,9.096420509959782e-05,8.275732144707077e-06,8.018813547420432e-06
0.0,102.0,0.008927019234480736,0.0011457592159042054,0.0003733005555854249,0.0002608232627358351,0.0008510719016519234,0.000894898690650338,0.0004422434298471312,0.00043584467969428155,9.088134032043352e-05,9.097371904544524e-05,8.275733326397824e-06,8.018835218530922e-06
0.0,103.0,0.008946462635288099,0.0011455436367674694,0.00037330075117879605,0.0002610861589013585,0.0008510762964800656,0.0008948987669368846,0.000442244283016697,0.0004410807685576691,9.088275152854613e-05,9.09737273343799e-05,8.275767915505267e-06,8.038373130195342e-06
0.0,104.0,0.009069019129261799,0.001160420774654096,0.0003733019058389045,0.00026108679117751055,0.0008552176150905946,0.0008948998920085521,0.0004422448766362744,0.0004410842626106527,9.224388826755565e-05,9.097381895553464e-05,8.275768378098408e-06,8.038392852436528e-06
0.0,105.0,0.00907518940648787,0.0011604684573643768,0.00037419806883328105,0.0002610867945958312,0.0008552184352829155,0.0008949077816796403,0.00044311555257565873,0.00044108548501506405,9.224445041268781e-05,9.097384412354095e-05,8.333031522043818e-06,8.0383945050959e-06
0.0,106.0,0.00906630917855668,0.0011606398587866657,0.0003742043309227373,0.0002610870299976422,0.0008552209943274846,0.0008962543953009751,0.0004431302244125148,0.0004410855515570152,9.224509107965777e-05,9.102698662831902e-05,8.334271561995886e-06,8.038407168786798e-06
0.0,107.0,0.009076172603056714,0.0011606043813619348,0.0003748682532768144,0.0002610871147957232,0.0008552210033124908,0.0008962550980821885,0.00044426695750398335,0.0004410858513601973,9.224513651669425e-05,9.102711484170525e-05,8.350102153116271e-06,8.038427327530842e-06
0.0,108.0,0.0090800158105483,0.0011605013518363374,0.00037486958650628934,0.00026141209810599304,0.0008552223416283798,0.0008962553398386627,0.0004442672910200407,0.000441109627710486,9.224523992017082e-05,9.102716554299764e-05,8.350108550580992e-06,8.070499629061692e-06
0.0,109.0,0.009104282676890197,0.0011650324769616864,0.00037487058191667687,0.0002614121120273976,0.000855292469407052,0.0008962553628751588,0.0004442676263548966,0.00044111054372853034,9.257344986156603e-05,9.10271747441765e-05,8.350170088361531e-06,8.070503145134831e-06
0.0,110.0,0.009112323425988661,0.001165086413746025,0.00037532811772272775,0.0002614229970945377,0.0008552924972115809,0.0008962559143534771,0.0004445062709350401,0.0004411964006012106,9.257348907796732e-05,9.102718783819278e-05,8.382767234810132e-06,8.073184398030101e-06
0.0,111.0,0.009125074485045907,0.0011650231333485944,0.00037533560468079813,0.0002618034428546235,0.00085529297275683,0.0008962559436666381,0.00044451737051129413,0.0004440002709781294,9.257348927412773e-05,9.102718907974918e-05,8.383077983556288e-06,8.149478648337399e-06
0.0,112.0,0.009125590746781062,0.001165348313660994,0.0003759810903624505,0.00026180433663396585,0.0008552931245761922,0.0008962561188812861,0.0004470813753723702,0.0004440006538484948,9.257352516980342e-05,9.102719691427893e-05,8.395249477863616e-06,8.149478649158135e-06
0.0,113.0,0.009127239324159105,0.0011654000646353084,0.0003759816239574356,0.00026180434449337597,0.0008552948321665212,0.0008973263512772311,0.00044708403541839266,0.00044400117281379904,9.257368786875704e-05,9.103772146019503e-05,8.395429450176838e-06,8.14949775871138e-06
0.0,114.0,0.009127331254682463,0.0011654417176472363,0.0003759816324876028,0.0002621171608804648,0.0008552948455072774,0.0008973272578862598,0.00044708494728447915,0.00044400688644601603,9.257368943425849e-05,9.103772173141881e-05,8.395429579559489e-06,8.215273045920873e-06
0.0,115.0,0.00914293212535481,0.0011666128568769512,0.00037619197696854003,0.000262118405560046,0.0008554115189879024,0.000897327503289936,0.00044708542637709987,0.00044401542804261776,9.267102382489565e-05,9.103775678193333e-05,8.397864778410423e-06,8.216043760156462e-06
0.0,116.0,0.009172574376850621,0.0011694267957620087,0.00037627371948384603,0.0002621184091392482,0.0008557203348148463,0.000897327789592241,0.0004470946210631334,0.0004440154473675085,9.286716523494575e-05,9.103778575355715e-05,8.398330219446141e-06,8.216044109526118e-06
0.0,117.0,0.009199572820588482,0.0011705146703034517,0.0003762748120481177,0.0002622894961291206,0.0008558372030744463,0.0008973278027449799,0.0004470973872115344,0.0004451961634873506,9.289032105036487e-05,9.103779085161537e-05,8.399640804213939e-06,8.297415009200085e-06
0.0,118.0,0.009248424559167058,0.0011738579543270776,0.00037627564822249995,0.00026232453917708187,0.0008567413473226713,0.0008973287855787346,0.0004471027200074071,0.0004454238907760263,9.299400923640711e-05,9.103793441566183e-05,8.400317356696777e-06,8.313217222066106e-06
0.0,119.0,0.00923727158643856,0.0011743720438061663,0.00037650707706290233,0.00026232558826588386,0.0008567413605213603,0.0008973288407266315,0.00045020110705899514,0.000445428123127016,9.299401988781844e-05,9.103794606158591e-05,8.50220758427608e-06,8.313633163223284e-06
0.0,120.0,0.009234046842587456,0.0011743844978330644,0.00037650759968502277,0.00026232558867039254,0.0008567420754954814,0.0008978180023406565,0.00045020160311748283,0.00044542812392778594,9.299502794396846e-05,9.119517582111691e-05,8.502209377197081e-06,8.313654496019421e-06
0.0,121.0,0.009248528702171984,0.0011743874591097442,0.00037650865030639137,0.0002623350668362541,0.0008567423926737716,0.0008984430619730821,0.0004502016415899467,0.0004454284607526867,9.299530497502652e-05,9.133931425761215e-05,8.5023075740991e-06,8.31441742872521e-06
0.0,122.0,0.009250075901894448,0.001174581753819525,0.0003765113592012846,0.0002627024863814344,0.0008567438913314278,0.0008984620517749383,0.0004502019722648777,0.0004454326260559893,9.299542128046677e-05,9.13431775693864e-05,8.502656558717176e-06,8.328055089942113e-06
0.0,123.0,0.009259000040686829,0.001177040045549809,0.00037651156563970283,0.00026270264122347923,0.0008569503225278368,0.0008984626116228754,0.0004502022778505883,0.00044543263123386677,9.299562260109333e-05,9.134317961352999e-05,8.502657955046985e-06,8.328057905706658e-06
0.0,124.0,0.009299284412365678,0.001181679273254832,0.00037651182342070976,0.00026270271440808994,0.0008574715458816007,0.0008984628985358948,0.00045020303641604296,0.0004454327560964672,9.306560729302777e-05,9.134318986122103e-05,8.502659730908391e-06,8.32806538514947e-06
0.0,125.0,0.009287596246494344,0.0011819409734424866,0.0003765123207655693,0.0002627027192769266,0.0008574718234372008,0.000898992486903901,0.0004502217232324984,0.00044543280149650475,9.306561011173299e-05,9.143161402650964e-05,8.503736361238286e-06,8.32808181220165e-06
0.0,126.0,0.009288841529724633,0.0011822305106740378,0.0003765137627017672,0.00026270273204125554,0.000857472251451233,0.0008989974599862189,0.0004518289930602826,0.00044543370582048584,9.306561011446305e-05,9.143293910623193e-05,8.67891564587166e-06,8.328086849928032e-06
0.0,127.0,0.009298885783821625,0.0011822517553822709,0.00037651386964456315,0.00026322310981716565,0.0008574730575001139,0.000898997484577528,0.000451829001992939,0.00044609494727184816,9.306569056459942e-05,9.14331049685494e-05,8.679026893507874e-06,8.379102787145917e-06
0.0,128.0,0.00931473346220409,0.0011825171076963509,0.0003765151495005544,0.0002632232043607028,0.0008574761768901662,0.0008992982969792256,0.00045182907006314474,0.0004460970427241407,9.306876771293062e-05,9.167949490109141e-05,8.679315660501858e-06,8.379116960465891e-06
0.0,129.0,0.009327074913594123,0.0011846129994467504,0.00037651527271488345,0.00026322320516226563,0.0008574960042054564,0.0008993198469780338,0.0004518293222327649,0.00044609722090810134,9.308809430113462e-05,9.169606767811979e-05,8.67935147683073e-06,8.379122854137344e-06
0.0,130.0,0.009337819337750478,0.001184591835706824,0.00037651731963307417,0.00026322794951512326,0.0008575080472925374,0.0008993198482341401,0.00045182951238212365,0.00044853342783547753,9.308873945097467e-05,9.1696070614627e-05,8.679691662116642e-06,8.380249193482343e-06
0.0,131.0,0.009386803372772529,0.0011890991146279934,0.00037651734089545573,0.00026322804209284224,0.0008581506451234214,0.0008993199259211856,0.0004518310824144554,0.00044855216627240677,9.309129670507715e-05,9.169607113208567e-05,8.679734801804665e-06,8.380288800013473e-06
0.0,132.0,0.009373020054168128,0.001189481290246355,0.00037651765191742644,0.0002632281247275881,0.0008581507841393117,0.0008998164372513822,0.00045183111448544015,0.0004485522652227458,9.309129882588684e-05,9.173987537425343e-05,8.679769179370373e-06,8.380305395456609e-06
0.0,133.0,0.00937978893032419,0.0011897888053838581,0.00037654589300729267,0.00026322812621375934,0.0008581522199808679,0.0008998164502547444,0.0004526426899402633,0.0004485523988118551,9.309133736701327e-05,9.173990300586045e-05,8.696450183579594e-06,8.380382362520892e-06
0.0,134.0,0.00938238670436507,0.0011898554563307391,0.0003765559446177123,0.0002632281351634679,0.0008581526514776242,0.0008998166065159071,0.0004530319252435962,0.00044855311022277554,9.309134425947589e-05,9.174008157522856e-05,8.828285696583815e-06,8.380387023508273e-06
0.0,135.0,0.009403330187954468,0.0011904187251913238,0.0003765629817010079,0.0002632281881252442,0.0008581527130765765,0.000899962314107824,0.00045303362173654033,0.0004485535782865461,9.309140178563305e-05,9.199083992795681e-05,8.828611220884428e-06,8.3804524640767e-06
0.0,136.0,0.009408260922734373,0.001190399894713829,0.00037656319373319366,0.00026334665011023043,0.0008581527161706574,0.0008999623460271939,0.00045303366396750395,0.00044855579840877296,9.309155277320435e-05,9.19910299204514e-05,8.828611392827344e-06,8.390407680209157e-06
0.0,137.0,0.009406584505067215,0.001193040966704735,0.00037656325986749694,0.0002633466628922608,0.0008581581702147097,0.0008999623721434332,0.0004530340036424668,0.0004485560469637992,9.31402981712333e-05,9.199105580073694e-05,8.828622862571007e-06,8.39046335228874e-06
0.0,138.0,0.009465645530280365,0.0012010083841346674,0.0003765632732481683,0.0002633486877863367,0.0008593267009469057,0.000899962493441067,0.00045303414028499505,0.000448579719446902,9.339423570449392e-05,9.199184404541474e-05,8.828625749455747e-06,8.392599671771804e-06
0.0,139.0,0.00947439504772123,0.0012014306855149006,0.00037656350120517036,0.00026343480351008805,0.000859348014464978,0.0008999624936131655,0.00045303418492860655,0.0004497541734855914,9.339866900038293e-05,9.199185585241443e-05,8.828655791803335e-06,8.499532227599365e-06
0.0,140.0,0.009477563695613742,0.001201667357624135,0.0003765674369638145,0.00026343481388285195,0.0008593490544952282,0.0008999626389832449,0.00045323510659216464,0.00044975437815478105,9.339888770159402e-05,9.19918676976376e-05,8.857514613781869e-06,8.49962420757217e-06
0.0,141.0,0.009470442016852765,0.0012020544353447023,0.00037656916783333235,0.0002634348275300528,0.0008593492126258533,0.0009003912675922121,0.0004532390242255708,0.0004497548942782987,9.339901064201165e-05,9.19984890929341e-05,8.857521903293177e-06,8.499854320877674e-06
0.0,142.0,0.009475371950957979,0.0012022192554797767,0.00037657925236321386,0.0002634348415321771,0.0008593495386449892,0.0009003940323042421,0.00045373154032688704,0.00044975490680419637,9.339927261565902e-05,9.199855528896781e-05,8.867678400533142e-06,8.499905067616055e-06
0.0,143.0,0.009473442788962396,0.0012024488416612167,0.00037657949954890006,0.00026350826046088563,0.0008593498441079954,0.0009003942015770921,0.00045373163458895633,0.0004497573318636829,9.339966904964243e-05,9.199856595149149e-05,8.86775545240389e-06,8.565517954922022e-06
0.0,144.0,0.009493535805873754,0.001204893207325473,0.0003765797169528665,0.00026350841925676995,0.0008594255420005517,0.0009003942067407689,0.00045373172715429063,0.000449757338659621,9.34562598691305e-05,9.199857556028873e-05,8.86775561570757e-06,8.565527962970624e-06
0.0,145.0,0.009503646518226059,0.0012052010011732901,0.00037658170353448454,0.0002635091075425598,0.0008594258858619439,0.0009003942073439495,0.0004537605026823448,0.0004497680393258257,9.345626809914394e-05,9.199857630424931e-05,8.896147552803932e-06,8.568566740645961e-06
0.0,146.0,0.009516991028004693,0.0012054507761055193,0.00037658283194687097,0.0002635676642087374,0.0008594275062062062,0.0009003942127508208,0.00045376375926930784,0.00045035936875572106,9.345639349770737e-05,9.199857656149253e-05,8.896677332768218e-06,8.764583093318974e-06
0.0,147.0,0.009516921210438388,0.0012058815843361314,0.0003765864761970191,0.0002635677000884984,0.0008594276900798063,0.0009003952815790159,0.000454588527872417,0.00045035978947542525,9.345639417273393e-05,9.199857665877788e-05,8.942047706628619e-06,8.764875116234762e-06
0.0,148.0,0.009542669023431608,0.0012079120255153151,0.0003765865692771604,0.0002635677695209803,0.0008598511220431785,0.000900395443164604,0.00045458944132865177,0.00045036015013776026,9.350529466193764e-05,9.199858858762629e-05,8.942076569219047e-06,8.7648839579608e-06
0.0,149.0,0.009554145666250442,0.0012080644160847819,0.0003765888379354987,0.00026356785698037927,0.0008598513315543288,0.0009006911615143332,0.0004545896146863352,0.0004503602239711451,9.350631234849908e-05,9.19990865132901e-05,8.942733578844624e-06,8.764884049682254e-06
0.0,150.0,0.009559319422590433,0.0012082475740984903,0.0003765888443777041,0.0002636163274519927,0.0008598513902682351,0.0009006920316898473,0.00045458989666574337,0.00045036102922152833,9.350635303184781e-05,9.199937042343918e-05,8.942746248824362e-06,8.81317001366802e-06
0.0,151.0,0.00955910212684255,0.0012082611210001658,0.00037658884475384713,0.00026361718194401157,0.0008598513904238653,0.000900809901302041,0.00045459036014171115,0.00045036116353664785,9.350638314340656e-05,9.202826068048437e-05,8.942746957002151e-06,8.81351763509414e-06
0.0,152.0,0.009569151108202894,0.0012093573702168588,0.00037659113857710965,0.0002636173449321885,0.0008599211154668903,0.0009008099600470841,0.0004545906323800788,0.0004503626378231757,9.350695948425697e-05,9.202826801421144e-05,8.947357098665256e-06,8.81562929674171e-06
0.0,153.0,0.009580974670333338,0.001210072390636599,0.0003765967495511141,0.0002636177253258605,0.0008599388617031153,0.0009008099783191097,0.0004545971808946903,0.00045037099659132456,9.350793792891299e-05,9.20283002991934e-05,8.965475155516155e-06,8.82546708287537e-06
0.0,154.0,0.009593200840375073,0.0012107337184826049,0.0003766062229408603,0.0002636337506317382,0.0008599453025681403,0.0009008102395308729,0.0004545993476823995,0.0004505766950195175,9.35081855789346e-05,9.202836614875858e-05,8.965563106038857e-06,9.035720702781558e-06
0.0,155.0,0.00962153787671877,0.0012130677050228597,0.00037660644218455566,0.00026363393063980517,0.0008600861913166926,0.0009008102521498645,0.0004545994366233878,0.00045057755533273934,9.354740510367123e-05,9.202837281171597e-05,8.965624653617693e-06,9.036760230967699e-06
0.0,156.0,0.009613833629202298,0.0012136284836141724,0.0003766175781365057,0.0002636339313568477,0.0008600862973860935,0.0009008113619474752,0.0004554069833539774,0.00045057755607293116,9.354741684148984e-05,9.202853525073018e-05,9.19594149665839e-06,9.036845551280072e-06
0.0,157.0,0.0096038420174083,0.001213927014217901,0.0003766176971258784,0.0002636340453013998,0.0008600864381999158,0.0009010006253980735,0.0004554125291445585,0.00045057755734643774,9.354748549680006e-05,9.204578378795299e-05,9.197081569452312e-06,9.037029023370936e-06
0.0,158.0,0.009614920784140913,0.0012140734678161632,0.0003766209681142258,0.00026365315108336666,0.0008600873578358661,0.0009010069551448923,0.00045541312668246546,0.00045072362437549026,9.354789560182616e-05,9.204623594277836e-05,9.197321798620764e-06,9.037570997648012e-06
0.0,159.0,0.00963254496688927,0.0012142184001113488,0.0003766213133700165,0.0002636543716896059,0.0008600878991426222,0.0009011321055278252,0.00045541344147532965,0.00045073341148437976,9.354816347887846e-05,9.206304652799554e-05,9.19738605868442e-06,9.03773249286905e-06
0.0,160.0,0.009635066691395184,0.0012155741721202214,0.0003766215793203913,0.0002636543720731617,0.0008601029399575032,0.0009011321971685269,0.0004554134414850387,0.0004507335062040868,9.354844616089137e-05,9.206304691719435e-05,9.197389322693936e-06,9.03773290172379e-06
0.0,161.0,0.009666158148961827,0.0012172233542063259,0.0003766216496075715,0.00026365491581446245,0.0008602379017765155,0.0009011330701928199,0.00045541506439945867,0.0004509268483998092,9.355683761859538e-05,9.206304844439847e-05,9.197451248678726e-06,9.046264780894702e-06
0.0,162.0,0.009678114618129459,0.0012176376465492327,0.0003766217060475567,0.00026365591211003714,0.0008602685777226857,0.0009011331710008155,0.00045541590971664693,0.0004517886264482022,9.355912755691627e-05,9.20630566014115e-05,9.198185115397136e-06,9.078115167764594e-06
0.0,163.0,0.009671108841618826,0.0012179415623926953,0.00037662172411443443,0.00026365591758446464,0.000860269746986516,0.0009013135358374847,0.000455416341497784,0.0004517889656491749,9.355912806614123e-05,9.207312236478798e-05,9.198272570634551e-06,9.0781168947627e-06
0.0,164.0,0.009681094424848097,0.001218212680933067,0.0003768050476818483,0.00026365596548873443,0.0008602697575068082,0.000901313554248076,0.00045594589479933074,0.00045179281156657795,9.355915992031284e-05,9.207330788568217e-05,9.434582327476561e-06,9.078201523953046e-06
0.0,165.0,0.009699121122526183,0.0012185124554625112,0.0003768101958196861,0.000263655976233452,0.0008602702186609585,0.0009013707506982677,0.0004559464005963496,0.0004517928119021427,9.35593689613059e-05,9.210132595851078e-05,9.435611921431495e-06,9.078201706839708e-06
0.0,166.0,0.009693428545407327,0.0012196344686017109,0.00037681965618805666,0.0002636560152156458,0.0008602702515225147,0.0009013712177120212,0.00045604171974220135,0.000451793075035912,9.355989501452112e-05,9.210135598836279e-05,9.467840177628784e-06,9.078203239712745e-06
0.0,167.0,0.00968937687767746,0.0012202989540869827,0.0003768453792139088,0.00026365602063500144,0.0008602702570968357,0.0009013713207190024,0.000456217816033698,0.0004517930955417706,9.356014106668572e-05,9.210135632554915e-05,9.524804374239351e-06,9.078239584309454e-06
0.0,168.0,0.009700731416875542,0.001220362733807666,0.00037684544587966414,0.00026365879928147055,0.000860270274539988,0.0009013713210709545,0.0004562183924290938,0.0004519457299727407,9.356019736994833e-05,9.210138864599644e-05,9.52514035963833e-06,9.081418020814252e-06
0.0,169.0,0.009705078066943278,0.0012205127250220606,0.0003768469755179143,0.00026366181061364283,0.0008602708083348039,0.0009013713382822804,0.000456218484022473,0.00045232496337190844,9.356046284157322e-05,9.210142019361863e-05,9.525194763546515e-06,9.120024820823628e-06
0.0,170.0,0.009736399250602558,0.0012229750899717291,0.00037684764570438724,0.00026366181487862264,0.0008604546807764162,0.000901371347905097,0.0004562186594233735,0.0004523249939295095,9.356047053692662e-05,9.210143544476021e-05,9.525550566921803e-06,9.120056913088284e-06
0.0,171.0,0.009742985784707026,0.0012232410706416452,0.00037760795077212376,0.000263661817393027,0.0008604548322509724,0.000901371355887516,0.00045639183465785634,0.0004523250227254831,9.356047307298287e-05,9.210143552374453e-05,9.545485213095284e-06,9.12006926706549e-06
0.0,172.0,0.009732315557024179,0.001223672429952541,0.0003776082797232555,0.00026366186708291463,0.0008604549043735287,0.0009015185853129742,0.00045639185129582404,0.0004523250286508882,9.356051596369368e-05,9.210880883167298e-05,9.54548564651474e-06,9.120073642615334e-06
0.0,173.0,0.009743537891052246,0.0012242909074523238,0.00037762053065672256,0.00026366202168775056,0.0008604564931931287,0.0009015378570877716,0.0004564439292690113,0.00045232534090357246,9.356156065598456e-05,9.212826667947341e-05,9.575157409146595e-06,9.120073645130607e-06
0.0,174.0,0.009747633735800046,0.0012245634350448213,0.0003776230524424788,0.0002636620508154966,0.0008604571312354689,0.0009015445940538703,0.0004565584387696488,0.00045232549592865757,9.356173659233337e-05,9.213293937920396e-05,9.649139082476888e-06,9.120095530082364e-06
0.0,175.0,0.009749798458132784,0.001224727464764309,0.00037762385367268094,0.0002636652374593351,0.0008604572168534779,0.0009015446031767469,0.0004565588045622979,0.00045232620633249576,9.356177761892041e-05,9.213294515941286e-05,9.64930209182679e-06,9.148122487057938e-06
0.0,176.0,0.00974966990066327,0.0012260402335952643,0.0003776241065399242,0.0002636652827552118,0.0008604637501807189,0.0009015446270087182,0.00045655884121387376,0.0004523262075471422,9.356394697995737e-05,9.213294620648821e-05,9.649303355471441e-06,9.148124315846252e-06
0.0,177.0,0.009765855863009374,0.001230590371254968,0.00037762574401320535,0.00026366530224221645,0.0008607172946557428,0.0009015447021293167,0.00045655891434175235,0.0004523262234472945,9.358512412721906e-05,9.213313091345161e-05,9.649586963317518e-06,9.148129652057132e-06
0.0,178.0,0.009771126431421712,0.0012308065382149918,0.0003785136828817107,0.0002636653353542517,0.0008607176273351031,0.0009015447210740953,0.00045657264255660686,0.00045232627156365163,9.358515749112788e-05,9.213313242012316e-05,9.670271433866334e-06,9.148136111386127e-06
0.0,179.0,0.009779185066562257,0.0012310521006951272,0.0003785139754540122,0.0002636655708105789,0.0008607178347815121,0.0009015447562629863,0.0004565726561122986,0.00045254552780466293,9.358519549588691e-05,9.213313366643416e-05,9.670391137170084e-06,9.320259159318741e-06
0.0,180.0,0.00977744247518046,0.0012313494517771691,0.0003786215950941634,0.0002636655978583191,0.0008607178468258824,0.0009015447781922155,0.0004567939219549475,0.0004525455534912331,9.358527340475448e-05,9.213313508689887e-05,9.670981737667354e-06,9.320283490468214e-06
0.0,181.0,0.009780766358718126,0.0012317021997530636,0.0003786239568257489,0.0002636655991708865,0.0008607181641644785,0.0009016472606462472,0.0004567939226940204,0.00045254562211495303,9.358555784647163e-05,9.213744558050713e-05,9.671060355122976e-06,9.320300155714986e-06
0.0,182.0,0.009782514759134303,0.0012319610824704853,0.00037862452134552907,0.00026370410628409504,0.0008607188423762847,0.0009016472667402825,0.00045679398015773535,0.000452552843465344,9.358559884039865e-05,9.213744566873663e-05,9.671060373073483e-06,9.36526070483452e-06
0.0,183.0,0.00980132048371366,0.0012330078901861264,0.00037862460863054466,0.00026370439599607824,0.000860855628809847,0.0009016472755083661,0.0004567939801635581,0.00045255291255028273,9.35909069099909e-05,9.213744587825659e-05,9.671087584710991e-06,9.365289130510506e-06
0.0,184.0,0.009815496038211542,0.0012331395139099613,0.0003793564664195645,0.0002637044290331319,0.000860855662380283,0.0009016473323919779,0.0004567940029175695,0.00045255295975065216,9.359103809608922e-05,9.213745222313898e-05,9.699787898304357e-06,9.365305884129562e-06
0.0,185.0,0.009828546841555354,0.0012342691008270814,0.0003793612353488933,0.0002637044868825326,0.000860891687938699,0.000901649760198137,0.0004567941614847473,0.0004525532311626525,9.359359550190187e-05,9.213752633851931e-05,9.700216925202736e-06,9.365789769472354e-06
0.0,186.0,0.00982615802685603,0.0012345687847030668,0.00037936145013770303,0.00026370449210764713,0.0008608942982800712,0.000901686098448091,0.0004567941648640464,0.00045255323167603335,9.359377978931443e-05,9.213881387987436e-05,9.700219210191713e-06,9.365795983307322e-06
0.0,187.0,0.00983572506855669,0.0012348609174083927,0.0003793616765138007,0.00026372216103817664,0.0008608949991527472,0.0009016861359412712,0.00045679426940453867,0.0004526201512525487,9.359395136394625e-05,9.213881688032538e-05,9.700484588985496e-06,9.614058288929107e-06
0.0,188.0,0.00983913915998792,0.001235684363435896,0.00037936173092301226,0.0002637222351284543,0.0008609417766237081,0.0009016861360023815,0.0004567944044090227,0.0004526201544338633,9.359485052714085e-05,9.213881718478159e-05,9.700530051316612e-06,9.614197615708023e-06
0.0,189.0,0.009835470021676295,0.0012360821766972073,0.00037940990577565846,0.0002637224176757428,0.0008609417840221081,0.0009016861566195707,0.000457012084632459,0.00045262015568060083,9.359486622577347e-05,9.213881737036247e-05,9.771985885772366e-06,9.614243817343583e-06
0.0,190.0,0.009848220329587822,0.001236145876004009,0.0003794100144259488,0.00026387979719289596,0.0008609419224726303,0.000901694633524726,0.00045701209183319114,0.00045269188242217805,9.359488956288518e-05,9.21389508387287e-05,9.772159478439525e-06,9.619856154533139e-06
0.0,191.0,0.009856270158462075,0.001236508846466571,0.00037941225711613354,0.00026389266992789425,0.0008609431474026313,0.0009017466564285741,0.0004570127369595112,0.00045269895682352365,9.359518630312901e-05,9.214029600177692e-05,9.772200779852018e-06,9.620312689974695e-06
0.0,192.0,0.00985047376775594,0.0012367370058120157,0.00037941336184953405,0.000263894696428225,0.0008609431597157123,0.0009017991374331116,0.00045701274704553125,0.00045270048568411944,9.359520489949154e-05,9.214052185946773e-05,9.772201893088028e-06,9.620754548115752e-06
0.0,193.0,0.009872504526553484,0.0012369130246453616,0.0003799936464865181,0.00026389471535957006,0.0008609432238998446,0.0009017991403601415,0.00045701282891401584,0.00045270065319687793,9.359521862577555e-05,9.214052300953415e-05,9.793269416096982e-06,9.620895955043706e-06
0.0,194.0,0.00987894442926552,0.0012376081716445777,0.0003800009142263392,0.00026389641273672496,0.0008609483528945336,0.0009017994262504967,0.0004570146168179019,0.0004527292228932658,9.359634394311862e-05,9.214061516986055e-05,9.79508289385056e-06,9.817740483177041e-06
0.0,195.0,0.009876889276380828,0.0012384731511181839,0.00038000091794527786,0.0002638964360920917,0.0008609563909135586,0.0009017994711927653,0.0004570146182961469,0.00045272925707194,9.359719923361523e-05,9.214061565602788e-05,9.795121590971492e-06,9.817836702129924e-06
0.0,196.0,0.009892289954869146,0.0012396281746332907,0.0003800013673776459,0.0002638974156825696,0.0008609964823657709,0.0009017995602637298,0.00045701461830829096,0.00045273068984088535,9.360097062437096e-05,9.214061792077748e-05,9.795121868950873e-06,9.817858921658549e-06
0.0,197.0,0.009903614857469867,0.0012396280590701815,0.00038000470538142414,0.00026424456810626723,0.0008609980335439959,0.0009017996499127945,0.0004570161629230317,0.00045313751529142904,9.360115030231031e-05,9.214065318676163e-05,9.795128816049863e-06,9.82245191177752e-06
0.0,198.0,0.009898336721285098,0.0012402840038407462,0.0003800287354765443,0.0002642449452719376,0.0008609981414545399,0.0009017996533730176,0.0004572185200094908,0.0004531377719130539,9.360118231074807e-05,9.214065760857153e-05,1.0052003474885723e-05,9.822472304042014e-06
0.0,199.0,0.009893719623336478,0.0012405760935173147,0.00038003097690342085,0.00026424510795059044,0.0008609982094263201,0.0009018611757266346,0.00045721852445845584,0.0004531378751176543,9.360121675414839e-05,9.214079774062433e-05,1.0052081082915973e-05,9.82247644492921e-06
0.0,200.0,0.009912291626333626,0.0012407260545507824,0.000380030978984934,0.00026424510860441244,0.0008609983718231124,0.0009018808913570541,0.0004572185741568669,0.0004531380697819995,9.360128939652969e-05,9.214082219999417e-05,1.0052096848850335e-05,9.822513923249988e-06
0.0,201.0,0.009912919501911793,0.0012415725936980575,0.00038003147965330435,0.00026424520295087554,0.0008609984452080347,0.0009018809031262626,0.0004572185804728728,0.0004531383211403841,9.360322189571374e-05,9.214082489660153e-05,1.0052199074882389e-05,9.822566509597944e-06
0.0,202.0,0.009917824077882184,0.001241827374759834,0.0003800315799620423,0.0002642475244359833,0.0008609984613202307,0.0009018809653016008,0.0004572189086569846,0.00045339603682942895,9.360346694969137e-05,9.214083331315971e-05,1.00523019550981e-05,9.83897447323399e-06
0.0,203.0,0.009938905542354501,0.0012428651396947125,0.00038006056702331176,0.00026424753969436494,0.000861044108710987,0.0009018810113644269,0.00045722168784002756,0.00045339704455753396,9.360510180952694e-05,9.214083531361352e-05,1.0052613045287887e-05,9.838982375328857e-06
0.0,204.0,0.00994239296724524,0.0012432393864213588,0.00038162179461621046,0.0002642477584237358,0.0008610444261921109,0.0009018810209731373,0.0004574996398269748,0.0004533970457466882,9.360519260088634e-05,9.214083639933688e-05,1.0070490196391342e-05,9.838983285567928e-06
0.0,205.0,0.009944368613679727,0.00124354055447415,0.0003823677202571016,0.0002642498542904473,0.000861044434377432,0.000901881022454477,0.00045750781405491523,0.00045339757174951456,9.360520642403854e-05,9.214083909963867e-05,1.0263341382176808e-05,9.83970170980294e-06
0.0,206.0,0.009950613174260228,0.0012436448444666862,0.0003823795856240175,0.00026432934772148355,0.000861044455869928,0.0009018811928794862,0.00045750785755661053,0.00045340980691880526,9.360521317442197e-05,9.214084569683863e-05,1.0268194837884037e-05,9.861637745413292e-06
0.0,207.0,0.009949417009128153,0.0012439766584082378,0.0003823796618846781,0.00026432936668520655,0.000861044470754092,0.0009019275330010135,0.000457507857702415,0.0004534098985512456,9.36052146195866e-05,9.214160566745109e-05,1.0268395207486146e-05,9.861945582386388e-06
0.0,208.0,0.009964373615132527,0.001244363447686586,0.00038238832025045224,0.0002643297728253145,0.000861045038432368,0.0009019390418352757,0.0004575078582911597,0.0004534101998573808,9.360541215558417e-05,9.214188107993004e-05,1.026844654228224e-05,9.861949947153473e-06
0.0,209.0,0.009961019711665388,0.0012446587793395374,0.00038288101386011494,0.0002643298565091373,0.0008610451687460083,0.000901939092540634,0.0004576042868553194,0.00045341021159955777,9.360541216283469e-05,9.214188232006618e-05,1.0369431212180085e-05,9.86195056452982e-06
0.0,210.0,0.009967083667908124,0.0012447585150956418,0.0003828933244549527,0.00026464811995625975,0.0008610451810906906,0.0009019391364252107,0.0004576043106587114,0.00045344048688703194,9.360541414769301e-05,9.214188994199724e-05,1.0369454413506303e-05,9.868546525941508e-06
0.0,211.0,0.009969294015004505,0.001245420132207438,0.0003832734950233322,0.00026464878323510056,0.0008610461222917316,0.000901939139997838,0.0004576043517950608,0.0004534404927618723,9.3607921052454e-05,9.214189447404427e-05,1.0371107281722955e-05,9.868810627670466e-06
0.0,212.0,0.009968670052923631,0.0012459187704203809,0.0003852360169960794,0.0002646519954035948,0.0008610495247389618,0.0009019391403561714,0.0004576043895513666,0.0004534405976532363,9.360825102694504e-05,9.214189492036647e-05,1.037949835908773e-05,9.868939202269643e-06
0.0,213.0,0.00998217416990054,0.0012470643278959291,0.00038538050371749594,0.0002646520706196037,0.0008610863267490441,0.0009019391492617762,0.00045760521956006244,0.0004534421487954636,9.36087510636273e-05,9.214189763370844e-05,1.0379932781170299e-05,9.870187354960246e-06
0.0,214.0,0.009985331887683973,0.001247348721907596,0.0003853818681056366,0.0002646573586638675,0.0008610863275447081,0.0009019391494890281,0.000457605846816295,0.0004535154184225805,9.360914669959566e-05,9.214192313686493e-05,1.0380027961740437e-05,9.96337347106679e-06
0.0,215.0,0.009992885421511234,0.001248006825404483,0.0003853832919724675,0.0002646574152960673,0.0008610902059694372,0.0009019412701390519,0.0004576081349151696,0.0004535160197803441,9.361074070122816e-05,9.214235074041168e-05,1.0381214898048008e-05,9.963610250900864e-06
0.0,216.0,0.009989766046756473,0.0012484483579688773,0.0003853836583849946,0.0002646579539995685,0.0008610902659931934,0.0009019747493124899,0.0004576082017524002,0.00045351602217559713,9.361077851573358e-05,9.214524329239347e-05,1.0381229068164364e-05,9.963635023560065e-06
0.0,217.0,0.009986459012644932,0.0012487772847094344,0.00038541185097773684,0.00026465800141299556,0.0008610905587624037,0.0009019747549815628,0.00045767626329574644,0.00045351604719386047,9.361081224627441e-05,9.214524376186647e-05,1.041370385501105e-05,9.963702576285435e-06
0.0,218.0,0.009985925967466166,0.0012489613352696823,0.0003854133285921169,0.00026534643008932935,0.0008610910241135877,0.0009019747572389713,0.0004576764357749814,0.0004535210621054526,9.361089307446561e-05,9.214525214657721e-05,1.041372191050348e-05,9.969774156286721e-06
0.0,219.0,0.009985389760385158,0.0012512450260597564,0.0003854296453051838,0.0002653466398779564,0.0008611324361600879,0.00090197475937724,0.0004576767969428279,0.0004535210630401171,9.36109752178725e-05,9.21452585150509e-05,1.0413856309404527e-05,9.969775221140449e-06
0.0,220.0,0.009998272921041008,0.0012513058026054206,0.00038713467682310486,0.00026534664142793585,0.0008611326653191318,0.000901974765258544,0.0004576768037962859,0.00045352106736608864,9.361098088774782e-05,9.214525855531574e-05,1.0433238269158405e-05,9.969775805694736e-06
0.0,221.0,0.009997115603168011,0.0012521640919654874,0.00038713868497224074,0.00026534735851770655,0.000861140434772012,0.0009019747681944034,0.00045767690449933726,0.0004535212732046927,9.361246296835266e-05,9.214525873346853e-05,1.0433252919025653e-05,9.971647106103846e-06
0.0,222.0,0.010003581260474872,0.0012524051660959,0.0003871386942221114,0.00026540312518694533,0.0008611404360320183,0.0009019747808398062,0.0004576769898991979,0.0004535454331023167,9.361246985714028e-05,9.214526368835532e-05,1.0433345698976749e-05,1.0150835510475372e-05
0.0,223.0,0.010017680060531513,0.0012528239135170807,0.0003871390046391154,0.0002654032810607708,0.0008611711284440745,0.0009019748166265649,0.000457677086461118,0.0004535454418770551,9.361274063732944e-05,9.214526392487511e-05,1.0433348006728147e-05,1.0150853956392278e-05
0.0,224.0,0.010022628725172508,0.001252875892034355,0.00038713989258048017,0.00026629365100144407,0.0008611711707916307,0.0009019748209824554,0.000457677101690234,0.00045360740389120485,9.361281110999648e-05,9.214527017592766e-05,1.0433665649143346e-05,1.01526383432393e-05
0.0,225.0,0.010017655695394735,0.0012531455479163458,0.0003871399738762196,0.00026629380775980313,0.000861171173019187,0.0009019800740351117,0.00045767815689305117,0.0004536074144896186,9.361281111008204e-05,9.214617698721625e-05,1.0433752440213396e-05,1.0152641595148223e-05
0.0,226.0,0.010016485282400114,0.0012534819624153493,0.0003872389484204645,0.00026629390567541056,0.0008611715167693272,0.0009019807425046313,0.0004577400971320249,0.0004536074153087694,9.361290351888974e-05,9.214641198737822e-05,1.0438311029388552e-05,1.0152644001414647e-05
0.0,227.0,0.010016742872043726,0.0012538320065004767,0.00038723894854050594,0.00026629398404708624,0.0008611721481354562,0.000902002330888097,0.00045774186918756064,0.0004536074911593956,9.361306149613694e-05,9.214978504407573e-05,1.0438914943695862e-05,1.015291034213369e-05
0.0,228.0,0.010024452920654238,0.0012543657559320408,0.000387245245902545,0.00026629403206851785,0.0008611909319343722,0.0009020023380830289,0.0004577418716647911,0.0004536075169498469,9.361313367900255e-05,9.214979929182432e-05,1.043899147870583e-05,1.0152916098315923e-05
0.0,229.0,0.010039311726757096,0.0012545124335295121,0.00038842062788178183,0.00026629417251299926,0.0008611910062732562,0.000902002339215575,0.0004577430365673916,0.00045360755501274987,9.361318230521811e-05,9.21498008115918e-05,1.0453358516790087e-05,1.0153494911494445e-05
0.0,230.0,0.010034793097548672,0.001254762231437564,0.0003884207457314782,0.0002662956338064658,0.0008611910230668602,0.0009020203205951587,0.0004577430473213116,0.00045360763416217917,9.361318284074935e-05,9.215190823720167e-05,1.0453358689832776e-05,1.0157243597511038e-05
0.0,231.0,0.01003821164909634,0.0012551213099996142,0.0003884216307184148,0.0002663703840895546,0.0008611911156786125,0.0009020208222702663,0.0004577432368785161,0.0004536091774912396,9.36132385460743e-05,9.215199773936879e-05,1.0453362755256124e-05,1.0318633071906787e-05
0.0,232.0,0.01004362904901504,0.0012558335546363447,0.0003884226038898013,0.00026637038679509035,0.0008612032648985647,0.000902020822270403,0.0004577433048294888,0.0004536094282170403,9.3613412424582e-05,9.215199805206168e-05,1.0453423113160956e-05,1.0319352760023577e-05
0.0,233.0,0.01005152294248654,0.0012560403908194158,0.00038842333217393716,0.00026699729201180134,0.0008612032832255258,0.0009020208329334165,0.00045774367021707204,0.00045372513451698645,9.361351933294412e-05,9.215199984485012e-05,1.0453446553631795e-05,1.0321085207085245e-05
0.0,234.0,0.01004693135087522,0.0012566490657202776,0.0003884234032321776,0.000267003786827307,0.0008612066597651897,0.0009020208458729693,0.0004577437151640736,0.00045372611351303187,9.361403666569463e-05,9.215200021912734e-05,1.0453449830372566e-05,1.0321482259415819e-05
0.0,235.0,0.01004722561476339,0.0012570367825219242,0.0003884235003499505,0.00026700688824057465,0.0008612066598849057,0.0009020208628028778,0.0004577929240188777,0.00045372672637912823,9.361403880153073e-05,9.215201347468305e-05,1.0516794379057448e-05,1.0321732239215571e-05
0.0,236.0,0.010053737163696081,0.0012573322314303166,0.00038842453855406886,0.0002670070482684838,0.0008612072148171547,0.0009020320830480064,0.00045779293243609155,0.00045372686998863734,9.361425279015445e-05,9.215431102833442e-05,1.0517639548583616e-05,1.0321827576395704e-05
0.0,237.0,0.010056095806866951,0.0012578086601452423,0.00038934994043626406,0.0002670075756725739,0.000861207219120705,0.0009020321288948808,0.00045779300844304174,0.0004537270358238848,9.361425293623129e-05,9.215433631954757e-05,1.0533545454768203e-05,1.0322058535158847e-05
0.0,238.0,0.010051806551234005,0.0012581062415827004,0.00038935210784525766,0.0002670077005358235,0.0008612072751384452,0.0009020488723481872,0.00045779304337763716,0.0004537270408853183,9.361427283407578e-05,9.215676380081288e-05,1.0533613064611576e-05,1.0322067716449722e-05
0.0,239.0,0.01005315038790062,0.0012587729109515469,0.0003893669444835546,0.0002670301953380237,0.0008612107854047015,0.0009020490574601168,0.00045779496742773837,0.0004537520629669985,9.36154566688434e-05,9.215679233119592e-05,1.0534994384306943e-05,1.0394626644891936e-05
0.0,240.0,0.010052035370201324,0.001259178626119147,0.0003893694989515423,0.0002672086529687672,0.0008612117340755017,0.000902049082731429,0.0004577949757843156,0.0004538234170603507,9.36154655489454e-05,9.215679299005687e-05,1.0535006490259912e-05,1.0404427550396663e-05
0.0,241.0,0.010061550836580882,0.0012597313037685347,0.00038936949897578634,0.0002672280339594986,0.000861220200375658,0.0009020490863871156,0.00045779512816839115,0.00045383217636296025,9.361547926189501e-05,9.215679779440576e-05,1.0535168539009958e-05,1.0405378523080907e-05
0.0,242.0,0.010057887585597561,0.0012602027024129331,0.00038936951360312203,0.00026723098084894105,0.0008612206391524671,0.0009020491247195589,0.00045779519166572603,0.0004538331643696371,9.361926481516593e-05,9.215679859143779e-05,1.0535214246081208e-05,1.0405432481118598e-05
0.0,243.0,0.010055703180945695,0.0012610048120430004,0.00039003310218766265,0.0002672309823019758,0.0008612207685999733,0.0009020491259314968,0.0004578887588507121,0.00045383319050178747,9.361927355664949e-05,9.215679873906664e-05,1.0707619487396987e-05,1.0405491716953775e-05
0.0,244.0,0.010054475286732305,0.0012612865843060672,0.00039003562587601215,0.00026723122372430497,0.0008612208016854772,0.0009020637089078892,0.0004578887695454728,0.0004538331907466828,9.361928359667545e-05,9.215703699147331e-05,1.0707677457080945e-05,1.0405493508834523e-05
0.0,245.0,0.010065683168769499,0.001261481797313847,0.0003900378552148642,0.0002672312237334744,0.0008612209213253213,0.0009020667917128618,0.0004578889582317951,0.0004538332222577619,9.361938071770045e-05,9.215811626492435e-05,1.0707695209930054e-05,1.0405494994955216e-05
0.0,246.0,0.0100670054103662,0.0012617898473401745,0.00039044623496152503,0.0002672544342383018,0.0008612209213597316,0.0009020667925052324,0.0004579170348682371,0.000453834929505747,9.361938077757853e-05,9.215811666266332e-05,1.0740846542684234e-05,1.0412628767125649e-05
0.0,247.0,0.010073514867219958,0.0012619115541379047,0.0003907513974219103,0.0002673529349846131,0.0008612209360209725,0.000902066808889213,0.0004579252966518262,0.0004538428749210342,9.361940239077954e-05,9.215811706257852e-05,1.0745981707886679e-05,1.0439700256504766e-05
0.0,248.0,0.010072570672071825,0.0012624367271131902,0.00039266726168906286,0.00026735940741636546,0.0008612209382395828,0.0009020668818462388,0.00045793626367458855,0.000453842985329389,9.361940411566775e-05,9.215811725562804e-05,1.075605879206615e-05,1.0440447119103657e-05
0.0,249.0,0.010078204998796254,0.0012626537794295024,0.00039266806665632596,0.00026748336747764933,0.0008612215503566638,0.0009020668835922628,0.00045793658855183556,0.0004538951949790914,9.361954356696786e-05,9.215812207464962e-05,1.075633446047481e-05,1.0445745867101672e-05
0.0,250.0,0.01007843335991963,0.0012632597098984595,0.00039267046244017206,0.0002674858839906711,0.0008612231041748061,0.0009020668838825952,0.0004579366922427279,0.00045389532766201764,9.362386336231038e-05,9.215812266432695e-05,1.0756757507582646e-05,1.0445994917714962e-05
0.0,251.0,0.010087074451847488,0.0012636978310932208,0.0003926760417854379,0.000267487346941126,0.0008612326113998311,0.0009020669107097534,0.00045793683651047627,0.00045389535664092985,9.362473148665998e-05,9.21581235502098e-05,1.0757052508818007e-05,1.0446050374607985e-05
0.0,252.0,0.010093931348395126,0.0012638025491179862,0.00039271380348776286,0.0002679694788970357,0.0008612328049018413,0.0009020669154083624,0.00045794151978319127,0.0004538981619980967,9.36247504844898e-05,9.215812551717117e-05,1.0772016794706652e-05,1.0485187535629972e-05
0.0,253.0,0.010088621803554739,0.0012641417836242188,0.00039284817550207625,0.00026804573805781984,0.0008612329332254253,0.000902066920316971,0.0004579576867654451,0.0004538988710497322,9.362476660351032e-05,9.215812898665668e-05,1.0846742804684916e-05,1.0491390298023005e-05
0.0,254.0,0.010091151029929876,0.0012645280804537585,0.0003928481755046936,0.00026804583605941594,0.0008612335122052693,0.0009020736737717416,0.0004579581436800318,0.00045389887184807355,9.362493128683274e-05,9.215865070743957e-05,1.0847189220965004e-05,1.0491390864779025e-05
0.0,255.0,0.010089012200899071,0.001264899997069931,0.00039284839027635654,0.00026804763338392256,0.0008612336457926333,0.0009020774254349373,0.00045795834121281084,0.0004538988758971854,9.362497943516594e-05,9.215866922484932e-05,1.0847861753720369e-05,1.049142131243535e-05


==> anc/IV_B/Variances_mode_by_mode_Glauber_b9_initial_state_Fig18.dat <==
observable,mode,variance_obs0,variance_obs1,variance_obs2,variance_obs3,variance_obs4,variance_obs5,variance_obs6,variance_obs7,variance_obs8,variance_obs9,variance_obs10,variance_obs11
0.0,1.0,0.00102352,0.00833143,7.94895e-10,1.03247e-07,8.12179e-06,3.28046e-08,1.68583e-09,2.28107e-10,1.15626e-05,5.17839e-09,7.14467e-09,4.90395e-12
0.0,2.0,0.00102352,0.00833159,1.38572e-07,0.00375018,8.18945e-06,4.0699e-08,3.67783e-07,0.000441581,1.15659e-05,1.847e-08,7.33499e-09,2.6531e-05
0.0,3.0,0.00102354,0.00833166,0.00170752,0.0037506,8.37174e-06,6.9273e-07,0.000231305,0.000441584,1.1606e-05,1.42337e-07,1.14469e-06,2.6534e-05
0.0,4.0,0.00112503,0.00888307,0.00170758,0.00375064,0.00250727,1.59115e-06,0.000231347,0.000441584,6.99181e-05,1.45482e-07,1.28169e-06,2.65494e-05
0.0,5.0,0.00112503,0.00888314,0.0017077,0.00375064,0.00250767,0.00373768,0.000231554,0.000441619,6.99247e-05,8.28132e-05,1.42135e-06,2.65646e-05
0.0,6.0,0.00212304,0.0111899,0.0017077,0.00375195,0.00437311,0.00373768,0.000232151,0.000446751,0.000106927,8.28233e-05,1.4858e-06,2.67808e-05
0.0,7.0,0.00212551,0.0111968,0.0017079,0.00439644,0.00437642,0.00373768,0.000244103,0.00185013,0.000106967,8.28253e-05,2.1425e-06,8.35166e-05
0.0,8.0,0.0021257,0.0111972,0.00177215,0.00439926,0.00437685,0.00373771,0.00285658,0.00185652,0.000107105,8.28288e-05,0.000110976,8.35834e-05
0.0,9.0,0.00212574,0.0111973,0.00177217,0.00638649,0.00437685,0.00373904,0.00285663,0.00454518,0.000107175,8.40296e-05,0.000111025,0.000168877
0.0,10.0,0.00225701,0.0116688,0.00177219,0.00638652,0.0057132,0.00373907,0.00285668,0.00454529,0.0015691,8.40824e-05,0.000111083,0.000168909
0.0,11.0,0.00225701,0.0116688,0.0017722,0.00638724,0.00571323,0.00726349,0.0028567,0.00454606,0.00156926,0.00209339,0.000111083,0.000168912
0.0,12.0,0.00225712,0.011669,0.00307269,0.00638724,0.00571404,0.00726357,0.00525848,0.00454623,0.00157114,0.00209358,0.000243955,0.000168954
0.0,13.0,0.00226044,0.0116738,0.00307269,0.00638724,0.00575677,0.0104149,0.00525858,0.0045467,0.00161085,0.00295193,0.00024397,0.000168984
0.0,14.0,0.00238262,0.0117979,0.00307432,0.00638724,0.00685006,0.010518,0.00525937,0.00454671,0.00306623,0.002978,0.000244033,0.000168989
0.0,15.0,0.00250534,0.0117983,0.00307462,0.00664452,0.00709629,0.0105182,0.00525946,0.00704908,0.00309193,0.002978,0.000244275,0.002127
0.0,16.0,0.00452424,0.0118055,0.00307463,0.0066583,0.0110352,0.0105183,0.00525948,0.0072161,0.00352706,0.00297802,0.000244458,0.00224214
0.0,17.0,0.00452489,0.0118055,0.00324483,0.00665833,0.0110361,0.0105186,0.00747239,0.00721646,0.00352716,0.00297809,0.00240686,0.00224238
0.0,18.0,0.00452493,0.0118055,0.00324483,0.006842,0.0110361,0.0105187,0.00747259,0.00845212,0.00352757,0.00297855,0.00240689,0.00332458
0.0,19.0,0.00452494,0.0118055,0.00327853,0.00684208,0.0110362,0.0105187,0.0100739,0.00845215,0.00352764,0.00297858,0.00309871,0.00332499
0.0,20.0,0.00452501,0.0118055,0.00327853,0.00684419,0.0110362,0.0127205,0.010074,0.00845494,0.00352766,0.00783827,0.00309875,0.00332541
0.0,21.0,0.0049405,0.0118087,0.00327854,0.00684442,0.0112217,0.0127205,0.010074,0.00845499,0.00586,0.00783838,0.00309875,0.00332541
0.0,22.0,0.00494078,0.0118087,0.00327854,0.00813548,0.0112218,0.0127235,0.010074,0.0129348,0.00586002,0.00784301,0.00309876,0.00358382
0.0,23.0,0.00641845,0.0123959,0.00327858,0.00813558,0.0112538,0.0127236,0.0100746,0.0129358,0.00753396,0.00784301,0.00309956,0.00358386
0.0,24.0,0.00641847,0.0123959,0.00327858,0.00813559,0.0112538,0.0148736,0.0100748,0.0129358,0.00753412,0.00785079,0.0030996,0.00358441
0.0,25.0,0.0069459,0.0130574,0.00328004,0.00813562,0.0119286,0.0148739,0.0100936,0.0129358,0.0108959,0.00785083,0.00311129,0.00358447
0.0,26.0,0.00695043,0.0130622,0.00371654,0.00813563,0.0119334,0.0148745,0.0147229,0.0129358,0.0109108,0.007851,0.0059953,0.00358465
0.0,27.0,0.00695044,0.0130622,0.00371662,0.00813581,0.0119337,0.0158,0.0147234,0.0129387,0.0109111,0.0103337,0.0059954,0.00359357
0.0,28.0,0.00695051,0.0130623,0.00371664,0.00833607,0.011934,0.0158009,0.0147234,0.0140511,0.0109112,0.0103374,0.00599568,0.00892312
0.0,29.0,0.00729408,0.0136478,0.00371769,0.00833617,0.0144868,0.0158009,0.0147234,0.0140511,0.0111768,0.0103374,0.00600814,0.00892357
0.0,30.0,0.00729562,0.0136504,0.0041448,0.00833617,0.0144962,0.015801,0.0148398,0.0140518,0.0111772,0.0103376,0.0083882,0.00892373
0.0,31.0,0.00729562,0.0136504,0.00414489,0.00849548,0.0144962,0.0158011,0.0148398,0.0153956,0.0111772,0.0103379,0.00838822,0.00902885
0.0,32.0,0.0072957,0.0136505,0.00435753,0.00849548,0.0144963,0.0158012,0.015674,0.0153964,0.0111772,0.0103379,0.0089918,0.00902908
0.0,33.0,0.00779513,0.0143235,0.00435756,0.00849562,0.0149024,0.0158215,0.0156741,0.0153972,0.0123584,0.0104519,0.00899181,0.00903071
0.0,34.0,0.00780753,0.0143407,0.00435756,0.00849569,0.0149111,0.0167893,0.0156743,0.0153973,0.012385,0.0155625,0.00899181,0.00903079
0.0,35.0,0.00780753,0.0143407,0.00435761,0.00908003,0.0149111,0.0167894,0.0156743,0.0156291,0.0123858,0.0155625,0.00899185,0.0121183
0.0,36.0,0.00811471,0.0152745,0.00435775,0.00908054,0.0149861,0.0167894,0.0156759,0.0156323,0.013823,0.0155627,0.00899463,0.0121189
0.0,37.0,0.00811535,0.0152764,0.00446192,0.00908059,0.0149862,0.0167898,0.016598,0.0156351,0.0138249,0.0155628,0.0110745,0.012119
0.0,38.0,0.00811542,0.0152767,0.00446202,0.00929685,0.0149863,0.0167915,0.0165984,0.019452,0.0138265,0.0155658,0.0110755,0.0121742
0.0,39.0,0.00811543,0.0152768,0.00446204,0.00929688,0.0149863,0.0177824,0.0165989,0.0194543,0.0138268,0.0163554,0.0110766,0.0121752
0.0,40.0,0.00820619,0.0157216,0.00446205,0.00929688,0.0150616,0.0177826,0.0165999,0.0194544,0.0170986,0.0163555,0.0110775,0.0121758
0.0,41.0,0.0082062,0.0157217,0.00454406,0.00929688,0.0150616,0.0177827,0.0195866,0.0194544,0.0170994,0.0163559,0.0162249,0.012176
0.0,42.0,0.00820623,0.0157218,0.0045441,0.00929706,0.0150617,0.0184731,0.0195881,0.0194552,0.0171012,0.0166754,0.0162262,0.0121841
0.0,43.0,0.00820624,0.0157219,0.0045441,0.00943997,0.0150618,0.018474,0.0195881,0.019693,0.0171013,0.0166755,0.0162266,0.0171552
0.0,44.0,0.00827791,0.0160612,0.00454442,0.00944005,0.0154469,0.0184742,0.0195912,0.019693,0.0181598,0.0166755,0.0162273,0.0171556
0.0,45.0,0.00827818,0.0160623,0.00472223,0.00944005,0.0154479,0.0184742,0.0207447,0.0196932,0.0181631,0.0166755,0.016319,0.0171563
0.0,46.0,0.00827818,0.0160624,0.00472233,0.00944005,0.015448,0.0189174,0.0207447,0.0196933,0.0181631,0.0185082,0.0163201,0.0171563
0.0,47.0,0.00827834,0.0160631,0.00472235,0.00956088,0.0154481,0.0189174,0.0207448,0.0203292,0.0181631,0.0185083,0.0163205,0.0188053
0.0,48.0,0.00828635,0.0160942,0.00472263,0.0095609,0.017141,0.0189176,0.0207448,0.0203292,0.0181646,0.0185085,0.0163211,0.0188058
0.0,49.0,0.00854522,0.0171833,0.0047227,0.00956091,0.0171431,0.0189177,0.0207448,0.0203293,0.0198874,0.01851,0.0163228,0.0188064
0.0,50.0,0.00854538,0.017184,0.00495549,0.00956095,0.0171442,0.0189177,0.0207595,0.0203293,0.0198884,0.0185104,0.018377,0.0188064
0.0,51.0,0.00854551,0.0171846,0.0049555,0.00956096,0.0171444,0.0193147,0.0207595,0.0203299,0.0198895,0.0223084,0.0183771,0.0188065
0.0,52.0,0.00859923,0.0175756,0.0049555,0.00956702,0.0172025,0.0193147,0.0207596,0.0203304,0.0203549,0.0223084,0.0183771,0.0188276
0.0,53.0,0.00860048,0.0175846,0.0049555,0.00985629,0.0172037,0.0193147,0.0207596,0.0203592,0.0203644,0.0223084,0.0183773,0.0197403
0.0,54.0,0.00860049,0.0175846,0.00511597,0.00985647,0.0172037,0.0193147,0.0210483,0.0203594,0.0203646,0.0223084,0.0183777,0.019741
0.0,55.0,0.00860049,0.0175847,0.00511601,0.0100346,0.0172038,0.0193153,0.0210483,0.0222547,0.0203649,0.0223094,0.0183777,0.0213086
0.0,56.0,0.0086005,0.0175848,0.00511604,0.0100349,0.0172038,0.0197494,0.0210487,0.0222577,0.0203651,0.0236637,0.0183789,0.0213121
0.0,57.0,0.00862912,0.0178425,0.00511605,0.0100349,0.0172055,0.0197495,0.0210487,0.0222578,0.0224077,0.0236643,0.0183791,0.0213129
0.0,58.0,0.00862913,0.0178425,0.00519179,0.0100349,0.0172055,0.0197496,0.0210489,0.0222595,0.0224078,0.0236646,0.0238667,0.0213131
0.0,59.0,0.00862915,0.0178426,0.00519183,0.0100376,0.0172056,0.0197496,0.0210489,0.0236531,0.0224086,0.0236646,0.0238701,0.0218484
0.0,60.0,0.00862915,0.0178426,0.00519364,0.0100376,0.0172056,0.0197511,0.0227762,0.0236531,0.0224087,0.0236649,0.025442,0.0218503
0.0,61.0,0.00862915,0.0178426,0.00519367,0.0100376,0.0172056,0.0201562,0.0227798,0.0236531,0.022409,0.023691,0.0254424,0.0218504
0.0,62.0,0.00862915,0.0178426,0.00519367,0.010116,0.0172056,0.0201562,0.0227816,0.0236565,0.022409,0.023691,0.0254459,0.0251417
0.0,63.0,0.00865434,0.0180501,0.00519368,0.010116,0.0172742,0.0201562,0.0227816,0.0236565,0.024171,0.023691,0.025446,0.0251417
0.0,64.0,0.00865434,0.0180501,0.00522694,0.0101161,0.0172742,0.0201562,0.0239758,0.0236565,0.024171,0.023691,0.0257764,0.0251419
0.0,65.0,0.00865434,0.0180501,0.00522695,0.0101185,0.0172742,0.0204661,0.023976,0.0236614,0.024171,0.0241326,0.0257765,0.0252051
0.0,66.0,0.00865434,0.0180502,0.00522695,0.0102042,0.0172742,0.0204734,0.023976,0.0238261,0.024171,0.0241433,0.0257765,0.0276521
0.0,67.0,0.00870219,0.01842,0.00522695,0.0102042,0.0175511,0.0204735,0.023976,0.0238263,0.0254363,0.0241438,0.0257767,0.027653
0.0,68.0,0.00872974,0.0186191,0.0052273,0.0102042,0.0177598,0.0204735,0.0239773,0.0238263,0.0258476,0.0241439,0.0257802,0.027653
0.0,69.0,0.00872975,0.0186191,0.00524049,0.0102042,0.0177598,0.0206132,0.0240401,0.0238264,0.0258476,0.0260112,0.0258947,0.0276534
0.0,70.0,0.00872983,0.0186197,0.00532002,0.0102042,0.0177602,0.0206357,0.0244348,0.0238265,0.0258488,0.0263022,0.0265597,0.0276535
0.0,71.0,0.00874496,0.0187965,0.00532002,0.0102049,0.0178069,0.020647,0.0244348,0.0238269,0.0259261,0.0264235,0.0265597,0.0276542
0.0,72.0,0.00874577,0.0188068,0.00532002,0.0102049,0.0178137,0.0208315,0.0244348,0.0238269,0.0259355,0.0276715,0.0265597,0.0276542
0.0,73.0,0.00874583,0.0188074,0.00532003,0.0103466,0.0178137,0.0208317,0.0244349,0.0239308,0.0259355,0.0276718,0.0265602,0.0276586
0.0,74.0,0.0087857,0.0190709,0.00532057,0.0103467,0.0184585,0.0208321,0.024435,0.0239312,0.0263902,0.0276718,0.0265633,0.0276602
0.0,75.0,0.0087857,0.0190709,0.00532058,0.0103468,0.0184586,0.0210136,0.024435,0.0239343,0.026391,0.0289447,0.0265634,0.027672
0.0,76.0,0.00878583,0.0190717,0.00544971,0.0103469,0.0184616,0.0210136,0.0244379,0.0239344,0.0263939,0.0289448,0.0275023,0.0276721
0.0,77.0,0.00878585,0.0190717,0.00544971,0.0104791,0.0184617,0.021014,0.0244379,0.0246448,0.0263949,0.0289486,0.0275023,0.0304495
0.0,78.0,0.00879702,0.0192136,0.00544975,0.0104792,0.018464,0.021014,0.024438,0.024645,0.027281,0.0289487,0.0275024,0.0304495
0.0,79.0,0.00879702,0.0192136,0.00550465,0.0104797,0.0184641,0.0210141,0.0244471,0.0247948,0.0272811,0.0289487,0.0294714,0.0304537
0.0,80.0,0.00879704,0.0192137,0.00551334,0.0104816,0.0184641,0.0210141,0.0244512,0.0255939,0.0272814,0.0289488,0.0299097,0.0304988
0.0,81.0,0.00879704,0.0192137,0.00553012,0.0104816,0.0184641,0.0210163,0.0250176,0.0255949,0.0272814,0.0289539,0.0318431,0.0304994
0.0,82.0,0.00879704,0.0192137,0.00553032,0.0104817,0.0184641,0.0212178,0.0250247,0.025595,0.0272814,0.0292389,0.0318716,0.0305038
0.0,83.0,0.00879705,0.0192138,0.00553033,0.0105215,0.0184641,0.0212181,0.0250247,0.0256015,0.0272821,0.0292391,0.0318719,0.0312739
0.0,84.0,0.00880718,0.0193372,0.00553033,0.0105215,0.0184739,0.0212181,0.0250252,0.0256015,0.0286572,0.0292391,0.031872,0.0312746
0.0,85.0,0.00880718,0.0193372,0.00556012,0.0105215,0.0184739,0.0212182,0.0250345,0.0256015,0.0286573,0.0292391,0.0339864,0.0312751
0.0,86.0,0.00880718,0.0193373,0.00556013,0.0105249,0.0184739,0.0212182,0.0250357,0.026208,0.0286573,0.0292391,0.0339864,0.0324151
0.0,87.0,0.00880719,0.0193374,0.00556348,0.0105249,0.0184739,0.0212182,0.0259502,0.0262085,0.0286581,0.0292392,0.0340048,0.0324196
0.0,88.0,0.00880719,0.0193374,0.00556348,0.0105249,0.0184739,0.0214035,0.0259507,0.0262086,0.0286586,0.0292647,0.0340049,0.0324223
0.0,89.0,0.00880719,0.0193374,0.00556348,0.0105693,0.0184739,0.0214039,0.025951,0.0262093,0.0286586,0.0292648,0.0340051,0.0347679
0.0,90.0,0.00882296,0.0195274,0.00556348,0.0105693,0.0186096,0.0214039,0.0259514,0.0262093,0.02966,0.0292652,0.0340051,0.0347688
0.0,91.0,0.00883326,0.0196425,0.00556348,0.0105693,0.0186539,0.021404,0.0259515,0.0262093,0.0305028,0.0292661,0.0340052,0.0347688
0.0,92.0,0.00883327,0.0196425,0.0055762,0.0105693,0.0186539,0.0214262,0.0263339,0.0262094,0.030503,0.0296119,0.034022,0.0347688
0.0,93.0,0.00883327,0.0196426,0.00558233,0.0105693,0.0186543,0.0214692,0.02651,0.0262094,0.0305072,0.0303858,0.0340308,0.0347693
0.0,94.0,0.00883338,0.0196443,0.00558234,0.0106243,0.018655,0.0214858,0.0265101,0.0262516,0.0305072,0.030441,0.0340308,0.0352375
0.0,95.0,0.00883789,0.0197113,0.00558235,0.0106249,0.0186753,0.0215319,0.0265103,0.0262519,0.0305074,0.0305884,0.0340308,0.035241
0.0,96.0,0.00883999,0.0197424,0.00558237,0.0106336,0.0186837,0.0216089,0.0265103,0.0262581,0.0305081,0.030868,0.0340308,0.0353239
0.0,97.0,0.00884042,0.0197471,0.00558239,0.0106336,0.0186887,0.0216828,0.0265103,0.0262581,0.0305132,0.0317173,0.0340318,0.0353239
0.0,98.0,0.0088496,0.0198449,0.00558247,0.0106336,0.0188079,0.0216855,0.0265108,0.0262581,0.0306563,0.0317463,0.034035,0.0353241
0.0,99.0,0.00884964,0.0198453,0.00563103,0.0106337,0.0188085,0.0216856,0.026688,0.0262582,0.0306564,0.0317465,0.0349912,0.0353249
0.0,100.0,0.00884964,0.0198453,0.00563107,0.0107228,0.0188085,0.0216857,0.0266881,0.0264894,0.0306568,0.0317465,0.0349919,0.0370794
0.0,101.0,0.00884966,0.0198457,0.00563107,0.0107228,0.0188088,0.0217666,0.0266881,0.0264894,0.0306608,0.0326429,0.0349919,0.0370795
0.0,102.0,0.00885449,0.0199259,0.00563107,0.0107228,0.0188135,0.021767,0.0266881,0.0264895,0.030941,0.0326499,0.034992,0.0370796
0.0,103.0,0.00885451,0.0199262,0.00563107,0.0107232,0.0188141,0.021767,0.0266882,0.0270564,0.0309417,0.0326499,0.0349921,0.0379379
0.0,104.0,0.00886827,0.0200583,0.0056311,0.0107232,0.0191564,0.0217671,0.0266882,0.0270568,0.0313512,0.03265,0.0349924,0.0379394
0.0,105.0,0.00886827,0.0200583,0.00567284,0.0107232,0.0191566,0.0217677,0.0267483,0.0270569,0.0313517,0.0326514,0.0353556,0.0379394
0.0,106.0,0.00886827,0.0200583,0.00567299,0.0107233,0.0191566,0.021861,0.0267491,0.0270569,0.0313517,0.0330632,0.0353699,0.0379394
0.0,107.0,0.00886827,0.0200583,0.00568616,0.0107233,0.0191566,0.021861,0.0268523,0.027057,0.0313518,0.0330636,0.0378853,0.0379397
0.0,108.0,0.00886827,0.0200583,0.00568616,0.0107414,0.0191567,0.0218611,0.0268524,0.0270611,0.0313519,0.0330636,0.0378891,0.0381187
0.0,109.0,0.00887249,0.0201272,0.00568618,0.0107414,0.019157,0.0218611,0.0268525,0.0270613,0.0321035,0.0330636,0.0378891,0.0381189
0.0,110.0,0.00887249,0.0201272,0.00570629,0.0107415,0.019157,0.0218611,0.0268631,0.0270738,0.0321035,0.0330636,0.0389888,0.0381232
0.0,111.0,0.00887249,0.0201272,0.005707,0.0107452,0.019157,0.0218611,0.0268641,0.0274724,0.032104,0.0330636,0.039025,0.0382102
0.0,112.0,0.00887249,0.0201272,0.00571552,0.0107452,0.019157,0.0218611,0.0272052,0.0274725,0.032104,0.0330637,0.0394464,0.0382105
0.0,113.0,0.00887249,0.0201272,0.00571553,0.0107452,0.019157,0.0219589,0.0272052,0.0274725,0.0321043,0.0330925,0.0394465,0.038211
0.0,114.0,0.00887249,0.0201272,0.00571553,0.0107641,0.019157,0.0219589,0.0272053,0.027474,0.0321043,0.0330925,0.0394465,0.0390705
0.0,115.0,0.00887318,0.0201381,0.00572381,0.0107641,0.0191624,0.021959,0.0272076,0.0274756,0.0323974,0.0330925,0.0400779,0.0390797
0.0,116.0,0.0088753,0.0201716,0.00572726,0.0107641,0.0191752,0.021959,0.0272076,0.0274756,0.0330566,0.0330926,0.0403358,0.0390797
0.0,117.0,0.00887661,0.0201932,0.00572734,0.0107655,0.0191833,0.021959,0.0272086,0.0276884,0.033118,0.0330926,0.0403378,0.0401242
0.0,118.0,0.00888229,0.0202869,0.00572735,0.0107658,0.0192327,0.0219591,0.0272097,0.0277296,0.0335266,0.0330931,0.0403381,0.0403348
0.0,119.0,0.0088823,0.0202871,0.00572744,0.0107658,0.0192327,0.0219591,0.0276944,0.0277305,0.0335267,0.0330931,0.0403655,0.0403409
0.0,120.0,0.0088823,0.0202872,0.00572744,0.0107658,0.0192328,0.0219856,0.0276944,0.0277305,0.0335284,0.033656,0.0403656,0.0403409
0.0,121.0,0.00888231,0.0202872,0.00572744,0.0107665,0.0192328,0.0220666,0.0276945,0.0277305,0.0335284,0.0337601,0.0403656,0.0403795
0.0,122.0,0.00888231,0.0202873,0.00572744,0.0107882,0.0192328,0.0220691,0.0276945,0.0277321,0.0335287,0.0337637,0.0403657,0.0415071
0.0,123.0,0.00888501,0.0203391,0.00572744,0.0107882,0.0192502,0.0220692,0.0276945,0.0277321,0.0335381,0.0337638,0.0403657,0.0415071
0.0,124.0,0.00888847,0.0203932,0.00572745,0.0107882,0.0192847,0.0220692,0.0276946,0.0277321,0.0339513,0.0337641,0.0403657,0.0415074
0.0,125.0,0.00888847,0.0203932,0.00572753,0.0107882,0.0192847,0.0221043,0.0276972,0.0277321,0.0339513,0.034289,0.0403678,0.0415074
0.0,126.0,0.00888847,0.0203932,0.00573652,0.0107883,0.0192847,0.0221046,0.0279565,0.0277322,0.0339515,0.0342953,0.0406575,0.0415075
0.0,127.0,0.00888847,0.0203932,0.00573652,0.0108307,0.0192847,0.0221046,0.0279565,0.0277702,0.0339515,0.0342956,0.0406575,0.0417625
0.0,128.0,0.00888862,0.0203961,0.00573653,0.0108307,0.019285,0.0221591,0.0279565,0.0277704,0.0339577,0.0346839,0.0406576,0.0417631
0.0,129.0,0.00889051,0.0204341,0.00573653,0.0108307,0.0192899,0.0221629,0.0279566,0.0277704,0.034028,0.0347091,0.0406581,0.0417632
0.0,130.0,0.00889052,0.0204343,0.00573653,0.0108327,0.0192906,0.0221629,0.0279566,0.0280827,0.0340281,0.0347092,0.0406583,0.0434474
0.0,131.0,0.00889375,0.0204819,0.00573655,0.0108327,0.0193567,0.0221629,0.0279569,0.0280855,0.0340583,0.0347092,0.0406583,0.0434574
0.0,132.0,0.00889375,0.0204819,0.00573656,0.0108327,0.0193567,0.0222041,0.0279569,0.0280856,0.0340583,0.0350803,0.0406592,0.0434575
0.0,133.0,0.00889376,0.0204821,0.00575449,0.0108327,0.0193569,0.0222041,0.0280542,0.0280856,0.0340587,0.0350805,0.040832,0.0434575
0.0,134.0,0.00889377,0.0204822,0.00575459,0.0108327,0.0193569,0.0222041,0.0280887,0.0280857,0.0340591,0.0350814,0.0426557,0.0434577
0.0,135.0,0.00889378,0.0204824,0.0057546,0.0108327,0.0193574,0.0222395,0.0280887,0.0280858,0.0340608,0.0356141,0.0426568,0.0434578
0.0,136.0,0.00889378,0.0204824,0.00575461,0.0108398,0.0193574,0.0222395,0.0280887,0.0280875,0.034061,0.0356146,0.0426568,0.0435341
0.0,137.0,0.00889547,0.0205183,0.00575461,0.0108398,0.0193577,0.0222395,0.0280887,0.0280876,0.0343862,0.0356147,0.0426568,0.0435341
0.0,138.0,0.00890059,0.0205905,0.00575464,0.0108398,0.0195316,0.0222396,0.0280888,0.0280926,0.0346745,0.0356163,0.0426569,0.043536
0.0,139.0,0.00890071,0.0205923,0.00575465,0.0108405,0.0195354,0.0222396,0.0280888,0.0283399,0.03468,0.0356163,0.042657,0.0435771
0.0,140.0,0.00890071,0.0205924,0.0057646,0.0108405,0.0195355,0.0222396,0.0280983,0.02834,0.0346803,0.0356163,0.0427814,0.0435772
0.0,141.0,0.00890071,0.0205924,0.00576461,0.0108405,0.0195355,0.0222885,0.0280995,0.0283401,0.0346803,0.0357175,0.0427937,0.0435773
0.0,142.0,0.00890072,0.0205924,0.00576661,0.0108405,0.0195355,0.0222888,0.0281897,0.0283401,0.0346804,0.0357189,0.0439069,0.0435773
0.0,143.0,0.00890072,0.0205925,0.00576661,0.0108472,0.0195355,0.0222888,0.0281897,0.0283402,0.0346811,0.0357191,0.0439069,0.0438187
0.0,144.0,0.00890235,0.0206266,0.00576661,0.0108472,0.0195375,0.0222888,0.0281897,0.0283402,0.0352143,0.0357191,0.043907,0.0438187
0.0,145.0,0.00890235,0.0206267,0.00577077,0.0108473,0.0195376,0.0222888,0.0281902,0.0283432,0.0352143,0.0357191,0.0443997,0.0438239
0.0,146.0,0.00890235,0.0206267,0.00577082,0.0108481,0.0195376,0.0222888,0.0281903,0.0285241,0.0352145,0.0357191,0.0444072,0.0441426
0.0,147.0,0.00890235,0.0206268,0.00577096,0.0108481,0.0195376,0.0222889,0.0283928,0.0285243,0.0352146,0.0357191,0.0445509,0.0441435
0.0,148.0,0.00890477,0.0206773,0.00577097,0.0108481,0.0195685,0.022289,0.028393,0.0285244,0.0355833,0.0357192,0.0445509,0.0441437
0.0,149.0,0.00890478,0.0206773,0.00577097,0.0108481,0.0195685,0.0223391,0.0283934,0.0285244,0.0355839,0.0357192,0.0445514,0.0441438
0.0,150.0,0.00890478,0.0206773,0.00577097,0.0108538,0.0195685,0.0223392,0.0283934,0.028525,0.035584,0.0357218,0.0445514,0.0445697
0.0,151.0,0.00890478,0.0206774,0.00577097,0.0108538,0.0195685,0.0223459,0.0283935,0.028525,0.035584,0.0359812,0.0445515,0.0445728
0.0,152.0,0.0089056,0.0206965,0.0057712,0.0108538,0.0195758,0.0223459,0.0283966,0.0285257,0.0356015,0.0359815,0.0446688,0.0445843
0.0,153.0,0.00890589,0.0207033,0.00577192,0.0108538,0.0195783,0.0223459,0.0284109,0.0285293,0.0356083,0.0359815,0.0450091,0.0446398
0.0,154.0,0.00890589,0.0207034,0.005772,0.0108539,0.0195784,0.0223459,0.0284112,0.0286187,0.0356111,0.0359815,0.0450252,0.0458874
0.0,155.0,0.00890732,0.0207339,0.005772,0.0108539,0.0195891,0.0223459,0.0284113,0.028619,0.0360521,0.0359815,0.0450253,0.0458926
0.0,156.0,0.00890732,0.0207339,0.00577251,0.0108539,0.0195891,0.022346,0.0286415,0.028619,0.0360521,0.0359838,0.0451113,0.0458934
0.0,157.0,0.00890733,0.0207339,0.00577251,0.0108539,0.0195891,0.0223619,0.0286427,0.0286191,0.0360521,0.0362841,0.0451117,0.0458939
0.0,158.0,0.00890733,0.0207339,0.00577251,0.0108609,0.0195891,0.0223637,0.0286427,0.0286265,0.0360522,0.0362902,0.0451117,0.0460308
0.0,159.0,0.00890733,0.020734,0.00577251,0.0108613,0.0195891,0.0223999,0.0286427,0.0286272,0.0360524,0.0364299,0.0451118,0.0460382
0.0,160.0,0.00890819,0.0207551,0.00577251,0.0108613,0.0195928,0.0224,0.0286427,0.0286272,0.0360674,0.0364299,0.0451118,0.0460382
0.0,161.0,0.00890926,0.0207773,0.00577252,0.0108619,0.0196097,0.0224001,0.0286429,0.0286524,0.0362113,0.0364302,0.0451125,0.0462465
0.0,162.0,0.00890948,0.0207818,0.00577252,0.0108644,0.0196139,0.0224001,0.0286431,0.0287679,0.0362426,0.0364302,0.0451142,0.047126
0.0,163.0,0.00890949,0.0207819,0.00577252,0.0108644,0.019614,0.0224194,0.0286432,0.0287679,0.036243,0.0366901,0.0451144,0.047126
0.0,164.0,0.00890949,0.0207819,0.00577399,0.0108644,0.019614,0.0224194,0.0287738,0.0287684,0.036243,0.0366921,0.0454964,0.0471285
0.0,165.0,0.00890949,0.0207819,0.00577399,0.0108644,0.019614,0.0224444,0.0287741,0.0287684,0.0362434,0.0369787,0.0454973,0.0471285
0.0,166.0,0.00890998,0.0207944,0.00577401,0.0108644,0.0196146,0.0224445,0.0287864,0.0287685,0.0363208,0.0369789,0.0457095,0.0471291
0.0,167.0,0.00891023,0.0208007,0.00577405,0.0108644,0.0196149,0.0224445,0.0288099,0.0287685,0.0363617,0.0369789,0.0460976,0.0471292
0.0,168.0,0.00891023,0.0208007,0.00577405,0.0108648,0.0196149,0.0224445,0.0288099,0.0288207,0.0363619,0.036979,0.0460982,0.0474836
0.0,169.0,0.00891023,0.0208007,0.00577405,0.0108648,0.0196149,0.0224445,0.0288099,0.0289246,0.036362,0.0369791,0.0460984,0.0476541
0.0,170.0,0.00891161,0.0208281,0.00577405,0.0108649,0.0196549,0.0224445,0.0288099,0.0289246,0.0363656,0.0369792,0.0460988,0.0476541
0.0,171.0,0.00891161,0.0208281,0.00577411,0.0108649,0.0196549,0.0224445,0.028828,0.0289246,0.0363657,0.0369792,0.0462444,0.0476542
0.0,172.0,0.00891161,0.0208281,0.00577411,0.0108649,0.0196549,0.0224666,0.028828,0.0289246,0.0363657,0.037111,0.0462446,0.0476542
0.0,173.0,0.00891162,0.0208283,0.00577412,0.0108649,0.0196551,0.0224787,0.0288334,0.0289248,0.0363661,0.0373597,0.046456,0.0476546
0.0,174.0,0.00891162,0.0208283,0.00577414,0.0108649,0.0196551,0.0224824,0.0288576,0.0289249,0.0363662,0.037418,0.0473049,0.0476547
0.0,175.0,0.00891162,0.0208283,0.00577414,0.010865,0.0196552,0.0224824,0.0288576,0.0289295,0.0363667,0.037418,0.0473054,0.0477397
0.0,176.0,0.00891217,0.0208435,0.00577414,0.010865,0.0196553,0.0224824,0.0288576,0.0289295,0.0366632,0.037418,0.0473054,0.0477397
0.0,177.0,0.00891429,0.0208854,0.00577414,0.010865,0.0197437,0.0224825,0.0288577,0.0289295,0.0368545,0.0374195,0.0473071,0.0477397
0.0,178.0,0.00891429,0.0208854,0.00577492,0.010865,0.0197438,0.0224825,0.0288608,0.0289295,0.0368553,0.0374195,0.047378,0.04774
0.0,179.0,0.00891429,0.0208854,0.00577492,0.0108651,0.0197438,0.0224825,0.0288609,0.0290429,0.0368553,0.0374195,0.047378,0.0477702
0.0,180.0,0.00891429,0.0208855,0.00577541,0.0108651,0.0197438,0.0224825,0.0289366,0.0290429,0.0368554,0.0374196,0.0478459,0.0477702
0.0,181.0,0.00891429,0.0208855,0.00577541,0.0108651,0.0197438,0.0225075,0.0289366,0.029043,0.0368554,0.0374348,0.0478466,0.0477702
0.0,182.0,0.00891429,0.0208855,0.00577541,0.0108651,0.0197438,0.0225075,0.0289366,0.0290432,0.0368559,0.0374349,0.047847,0.0478734
0.0,183.0,0.00891523,0.0209095,0.00577541,0.0108651,0.0197578,0.0225075,0.0289366,0.0290432,0.0370632,0.0374349,0.0478471,0.0478734
0.0,184.0,0.00891523,0.0209096,0.00577773,0.0108651,0.0197578,0.0225075,0.0289489,0.0290433,0.0370667,0.0374351,0.0481396,0.0478734
0.0,185.0,0.00891581,0.0209252,0.00577775,0.0108651,0.0197603,0.0225077,0.0289489,0.0290435,0.037366,0.0374435,0.0481433,0.0478746
0.0,186.0,0.00891586,0.0209265,0.00577775,0.0108651,0.0197604,0.0225108,0.0289489,0.0290435,0.0373906,0.0375532,0.0481434,0.0478747
0.0,187.0,0.00891586,0.0209266,0.00577776,0.0108655,0.0197604,0.0225108,0.0289489,0.0291123,0.0373909,0.0375533,0.0481434,0.048459
0.0,188.0,0.00891638,0.0209408,0.00577776,0.0108655,0.0197673,0.0225108,0.028949,0.0291123,0.0374353,0.0375534,0.0481435,0.0484595
0.0,189.0,0.00891638,0.0209408,0.00577855,0.0108655,0.0197673,0.0225108,0.0290495,0.0291123,0.0374354,0.0375534,0.0481767,0.0484596
0.0,190.0,0.00891638,0.0209408,0.00577855,0.0108665,0.0197673,0.0225134,0.0290496,0.029115,0.0374354,0.0375537,0.0481767,0.0484801
0.0,191.0,0.00891638,0.0209408,0.00577855,0.0108665,0.0197673,0.0225353,0.0290496,0.0291153,0.0374354,0.0375693,0.0481771,0.0484822
0.0,192.0,0.00891638,0.0209408,0.00577856,0.0108665,0.0197673,0.0225405,0.0290496,0.0291154,0.0374355,0.0377561,0.0481772,0.0484836
0.0,193.0,0.00891638,0.0209408,0.00578149,0.0108665,0.0197673,0.0225405,0.0290599,0.0291155,0.0374359,0.0377561,0.0484561,0.0484844
0.0,194.0,0.00891638,0.0209408,0.00578149,0.0108667,0.0197673,0.0225406,0.02906,0.0291479,0.0374364,0.0377563,0.0484567,0.0495944
0.0,195.0,0.00891677,0.0209521,0.00578149,0.0108668,0.0197701,0.0225406,0.02906,0.0291479,0.0374371,0.0377563,0.0484568,0.0495954
0.0,196.0,0.00891735,0.0209675,0.00578149,0.0108668,0.0197772,0.0225406,0.02906,0.0291482,0.0376515,0.0377564,0.0484569,0.0495954
0.0,197.0,0.00891735,0.0209676,0.0057815,0.0108704,0.0197772,0.0225406,0.0290602,0.0292182,0.0376524,0.0377564,0.0484569,0.0497186
0.0,198.0,0.00891735,0.0209676,0.00578159,0.0108704,0.0197772,0.0225406,0.0291748,0.0292183,0.0376524,0.0377565,0.0486409,0.0497189
0.0,199.0,0.00891735,0.0209676,0.0057816,0.0108704,0.0197772,0.0225507,0.0291748,0.0292183,0.0376526,0.0379067,0.0486409,0.049719
0.0,200.0,0.00891735,0.0209676,0.0057816,0.0108704,0.0197772,0.022567,0.0291748,0.0292184,0.0376526,0.0380397,0.0486411,0.0497193
0.0,201.0,0.0089177,0.0209782,0.0057816,0.0108704,0.0197781,0.022567,0.0291749,0.0292185,0.0376969,0.0380398,0.0486413,0.04972
0.0,202.0,0.0089177,0.0209783,0.0057816,0.0108704,0.0197782,0.022567,0.0291749,0.0293047,0.037697,0.0380398,0.0486413,0.0504753
0.0,203.0,0.00891826,0.0209926,0.00578172,0.0108704,0.0197911,0.022567,0.0291761,0.029305,0.0377672,0.0380399,0.0486414,0.0504769
0.0,204.0,0.00891826,0.0209928,0.00578886,0.0108704,0.0197913,0.022567,0.0292556,0.029305,0.0377682,0.0380399,0.0486484,0.050477
0.0,205.0,0.00891826,0.0209928,0.00579252,0.0108704,0.0197913,0.022567,0.0292611,0.0293051,0.0377682,0.0380403,0.0492093,0.0504771
0.0,206.0,0.00891826,0.0209928,0.0057926,0.0108719,0.0197913,0.022567,0.0292611,0.0293073,0.0377683,0.0380412,0.0492274,0.0504778
0.0,207.0,0.00891826,0.0209928,0.0057926,0.0108719,0.0197913,0.022577,0.0292611,0.0293073,0.0377683,0.0381647,0.0492285,0.0504778
0.0,208.0,0.00891826,0.0209928,0.00579262,0.0108719,0.0197913,0.0225902,0.0292612,0.0293076,0.0377683,0.0383464,0.0492286,0.0504778
0.0,209.0,0.00891826,0.0209928,0.00579611,0.0108719,0.0197913,0.0225902,0.0292747,0.0293076,0.0377683,0.0383464,0.0496961,0.0504778
0.0,210.0,0.00891827,0.0209929,0.00579621,0.0108789,0.0197914,0.0225902,0.0292747,0.0293434,0.0377692,0.0383467,0.0496962,0.0506262
0.0,211.0,0.00891848,0.0209995,0.00579932,0.010879,0.0197917,0.0225902,0.029276,0.0293434,0.0378621,0.0383469,0.0497135,0.0506268
0.0,212.0,0.00891862,0.0210038,0.0058144,0.010879,0.0197925,0.0225902,0.0292802,0.0293436,0.0378793,0.0383469,0.0497872,0.0506282
0.0,213.0,0.00891914,0.021017,0.00581585,0.010879,0.0198141,0.0225902,0.0292802,0.0293444,0.03788,0.0383475,0.0497893,0.0506285
0.0,214.0,0.00891915,0.0210172,0.00581585,0.0108792,0.0198145,0.0225902,0.0292802,0.0293893,0.0378803,0.0383479,0.0497893,0.0506305
0.0,215.0,0.00891915,0.0210172,0.00581586,0.0108792,0.0198145,0.0225964,0.0292803,0.0293897,0.0378804,0.0385324,0.0497893,0.0506322
0.0,216.0,0.00891915,0.0210172,0.00581586,0.0108792,0.0198145,0.0226088,0.0292803,0.0293897,0.0378808,0.0385682,0.0497894,0.0506322
0.0,217.0,0.00891915,0.0210173,0.00581608,0.0108792,0.0198146,0.0226088,0.0293066,0.0293897,0.0378809,0.0385683,0.0502867,0.0506322
0.0,218.0,0.00891915,0.0210173,0.00581609,0.0108962,0.0198146,0.0226088,0.0293066,0.0293922,0.0378809,0.0385683,0.0502867,0.0506337
0.0,219.0,0.00891995,0.0210371,0.00581621,0.0108962,0.0198595,0.0226088,0.0293071,0.0293922,0.0380367,0.0385693,0.0502873,0.0506338
0.0,220.0,0.00891995,0.0210373,0.00583406,0.0108962,0.0198599,0.0226088,0.0293165,0.0293922,0.0380403,0.0385694,0.0504287,0.0506338
0.0,221.0,0.00892023,0.0210463,0.0058341,0.0108963,0.0198602,0.0226088,0.0293166,0.0293926,0.038221,0.0385694,0.0504287,0.0506361
0.0,222.0,0.00892023,0.0210464,0.0058341,0.0108975,0.0198602,0.0226088,0.0293166,0.0294314,0.0382238,0.0385694,0.050429,0.0508383
0.0,223.0,0.00892052,0.0210553,0.00583411,0.0108975,0.0198661,0.0226088,0.0293166,0.0294314,0.0383283,0.0385694,0.0504293,0.0508383
0.0,224.0,0.00892052,0.0210553,0.00583413,0.0109223,0.0198661,0.0226088,0.0293167,0.0294392,0.0383284,0.0385695,0.0504295,0.0508513
0.0,225.0,0.00892052,0.0210554,0.00583413,0.0109223,0.0198661,0.0226091,0.0293174,0.0294392,0.0383284,0.0386123,0.0504333,0.0508513
0.0,226.0,0.00892052,0.0210554,0.00583506,0.0109223,0.0198661,0.0226096,0.0293571,0.0294392,0.0383284,0.0386124,0.0505755,0.0508514
0.0,227.0,0.00892052,0.0210554,0.00583506,0.0109223,0.0198661,0.0226224,0.0293592,0.0294393,0.0383285,0.0386143,0.0505865,0.0508523
0.0,228.0,0.00892081,0.0210646,0.00583517,0.0109223,0.019871,0.0226224,0.0293593,0.0294393,0.0383823,0.0386144,0.0505872,0.0508523
0.0,229.0,0.00892082,0.0210648,0.00585078,0.0109223,0.019871,0.0226224,0.0293635,0.0294394,0.0383823,0.0386144,0.0508176,0.0508541
0.0,230.0,0.00892082,0.0210648,0.00585079,0.0109223,0.019871,0.0226254,0.0293636,0.0294398,0.0383824,0.0387167,0.0508176,0.0508706
0.0,231.0,0.00892082,0.0210649,0.00585079,0.0109243,0.019871,0.0226254,0.0293636,0.0294542,0.0383829,0.0387215,0.0508176,0.0515025
0.0,232.0,0.00892111,0.0210745,0.00585081,0.0109243,0.0198731,0.0226254,0.0293636,0.0294545,0.0385676,0.0387216,0.050818,0.0515041
0.0,233.0,0.00892112,0.0210745,0.00585084,0.0109443,0.0198732,0.0226254,0.0293636,0.0294988,0.0385677,0.0387219,0.0508183,0.0515101
0.0,234.0,0.0089213,0.0210806,0.00585084,0.0109445,0.0198753,0.0226254,0.0293636,0.029499,0.03857,0.0387219,0.0508185,0.0515137
0.0,235.0,0.0089213,0.0210806,0.00585085,0.0109446,0.0198753,0.0226255,0.0294084,0.0294993,0.03857,0.0387222,0.0508219,0.0515145
0.0,236.0,0.0089213,0.0210806,0.00585086,0.0109446,0.0198753,0.0226373,0.0294086,0.0294993,0.03857,0.0387444,0.0508223,0.0515157
0.0,237.0,0.0089213,0.0210806,0.00586496,0.0109446,0.0198753,0.0226373,0.0294131,0.0294995,0.03857,0.0387452,0.0509507,0.0515165
0.0,238.0,0.0089213,0.0210806,0.00586501,0.0109446,0.0198753,0.0226406,0.0294131,0.0294995,0.03857,0.0388654,0.0509507,0.0515166
0.0,239.0,0.0089213,0.0210806,0.00586502,0.0109455,0.0198753,0.0226407,0.0294131,0.0295316,0.0385701,0.0388661,0.0509509,0.052006
0.0,240.0,0.00892134,0.0210821,0.00586507,0.0109529,0.0198756,0.0226407,0.0294131,0.0295626,0.0385852,0.0388662,0.050951,0.0522988
0.0,241.0,0.00892162,0.021091,0.00586507,0.0109537,0.0198791,0.0226407,0.0294132,0.0295671,0.0386809,0.0388663,0.0509514,0.0523321
0.0,242.0,0.00892171,0.0210944,0.00586507,0.0109539,0.0198806,0.0226407,0.0294132,0.0295675,0.0386841,0.0388663,0.0509516,0.0523336
0.0,243.0,0.00892171,0.0210944,0.00587652,0.0109539,0.0198806,0.0226407,0.0295096,0.0295676,0.0386841,0.0388664,0.0512545,0.0523339
0.0,244.0,0.00892171,0.0210944,0.00587656,0.0109539,0.0198806,0.0226472,0.0295096,0.0295676,0.0386841,0.0389335,0.0512546,0.052334
0.0,245.0,0.00892171,0.0210944,0.00587659,0.0109539,0.0198807,0.0226544,0.0295096,0.0295676,0.0386841,0.0390391,0.0512554,0.052334
0.0,246.0,0.00892171,0.0210944,0.00588506,0.0109545,0.0198807,0.0226545,0.0295179,0.0295687,0.0386842,0.0390391,0.0513307,0.0523571
0.0,247.0,0.00892171,0.0210944,0.00589125,0.0109576,0.0198807,0.0226545,0.0295202,0.0295743,0.0386842,0.0390391,0.0513396,0.0524441
0.0,248.0,0.00892171,0.0210945,0.00592728,0.0109578,0.0198807,0.0226545,0.029523,0.0295744,0.0386842,0.0390392,0.0513837,0.0524465
0.0,249.0,0.00892171,0.0210945,0.00592728,0.0109603,0.0198807,0.0226545,0.029523,0.0296223,0.0386844,0.0390392,0.0513845,0.0527379
0.0,250.0,0.00892193,0.0211023,0.0059273,0.0109604,0.0198807,0.0226545,0.029523,0.0296224,0.038746,0.0390392,0.0513862,0.052739
0.0,251.0,0.00892212,0.021108,0.00592748,0.0109605,0.0198895,0.0226545,0.029523,0.0296224,0.0387571,0.0390393,0.0513866,0.0527394
0.0,252.0,0.00892212,0.021108,0.00592793,0.0109793,0.0198895,0.0226545,0.0295248,0.0296234,0.0387572,0.0390395,0.0514401,0.0527409
0.0,253.0,0.00892212,0.021108,0.00593015,0.0109823,0.0198895,0.0226545,0.0295331,0.0296237,0.0387573,0.0390401,0.0517262,0.0527409
0.0,254.0,0.00892212,0.0211081,0.00593017,0.0109823,0.0198896,0.0226658,0.0295331,0.0296237,0.0387573,0.0390907,0.0517271,0.0527412
0.0,255.0,0.00892212,0.0211081,0.00593021,0.0109824,0.0198896,0.0226666,0.0295331,0.0296237,0.0387573,0.0392171,0.0517292,0.0527413
0.0,256.0,0.00892212,0.0211081,0.0059304,0.0110026,0.0198896,0.0226666,0.0295332,0.029633,0.0387573,0.0392175,0.0517308,0.0527428


==> anc/IV_B/Variances_numerator_denominator_Glauber_b0_Fig19.dat <==
observable,mode,var/sample_var_r^2,var/sample_var_r^3,var/sample_var_r^4,var/sample_var_r^5,var/sample_var_r^3cos(theta),var/sample_var_r^3sin(theta),var/sample_var_r^2cos(2theta),var/sample_var_r^2sin(2theta),var/sample_var_r^3cos(3theta),var/sample_var_r^3sin(3theta),var/sample_var_r^4cos(4theta),var/sample_var_r^4sin(4theta),var/sample_var_r^5cos(5theta),var/sample_var_r^5sin(5theta)
2.0,1.0,0.45751036434553644,0.31319918852413886,0.20034352847395542,0.1274852346278317,1.2267290554927579e-05,4.252000289277661e-05,2.5935171243608456e-07,7.123035891183418e-08,1.9668833011692588e-07,2.2010089085081388e-06,9.155909331697661e-07,4.4148842901240203e-07,6.779601675511885e-07,2.934288455645587e-09
2.0,2.0,0.45751036434553644,0.31319961205016245,0.2003444774476404,0.12748584142394823,0.28833232564864225,0.1225163211770971,4.6082530171128965e-06,2.742817953211918e-07,7.441537064365989e-06,4.6397244179812705e-06,1.9053912138363027e-06,4.479835248132386e-07,7.961225451055759e-07,6.417361993700613e-07
2.0,3.0,0.4575493874304785,0.31322502361157584,0.20035871205291478,0.1274937297734628,0.4099300754449147,0.4116782706455494,4.609154902665148e-06,2.7701821229901697e-05,7.718469746849813e-06,4.658345595364382e-06,4.015929219988662e-06,6.015224022356573e-07,3.1532720591013394e-06,6.440042799660416e-07
2.0,4.0,0.45755682039903894,0.31323561176216475,0.2003700997371343,0.12750303398058252,0.4099359901159276,0.4116782706455494,0.13725016623737935,0.0621337346643298,7.968526506981495e-06,4.817637933591121e-06,5.457216940363008e-06,1.1131710168222251e-06,3.1636999292214614e-06,7.807044864291922e-07
2.0,5.0,0.457558678641179,0.31323942349637673,0.20037389563187413,0.1275076860841424,0.4099517625719618,0.4116894472824336,0.1989154444079274,0.1973778861540806,1.0302872062663185e-05,6.172506815407955e-06,7.029730206968337e-06,1.5280644395331421e-06,3.334853014888681e-06,9.074909452596362e-07
2.0,6.0,0.4576051346946815,0.3133042229779809,0.20043557892139652,0.12755825242718447,0.4099524197576299,0.4116901047316621,0.1989154444079274,0.19737864817495998,0.011608780792371438,0.1209127513716365,7.1789481510394885e-06,4.028301886792453e-06,3.938737522448887e-06,1.0131639096384635e-06
2.0,7.0,0.45782812375149357,0.313604926454706,0.2007041384742401,0.1277627427184466,0.4099563628716385,0.41169076218089057,0.19892155888624777,0.1973839823211156,0.13167669428993076,0.13321185367689833,7.991617178279012e-06,4.270050594531407e-06,4.005334837902034e-06,1.3901600968518137e-06
2.0,8.0,0.6383916542629003,0.5622265610110413,0.42927109331258245,0.3081957928802589,0.4099603059856471,0.4116986515716324,0.19892614474498804,0.1973839823211156,0.131784254739471,0.13325434304029932,8.115175509521287e-06,6.109070485305668e-06,7.660555195925574e-06,1.52770172856375e-06
2.0,9.0,0.6383935125050405,0.5622307962712769,0.42927488920732226,0.30819983818770225,0.6294537472726794,0.4607818386225124,0.19897353195197076,0.19738550636287433,0.13178453854012942,0.1332563391848886,2.8259774537411362e-05,2.1289429943925916e-05,9.116578046562707e-06,2.6377300104989778e-06
2.0,10.0,0.6383990872314608,0.5622392667917481,0.42928532791785684,0.308207928802589,0.6786033490181647,0.6802101207734232,0.19897429626176083,0.19739084050902994,0.13178482234078784,0.13325947598352897,2.8319997026049944e-05,2.4227200496812726e-05,1.0066446186900681e-05,2.638006299386639e-06
2.0,11.0,0.6383990872314608,0.5622392667917481,0.42928532791785684,0.308207928802589,0.6786427801582503,0.680223269757993,0.19898041074008116,0.19747542482664024,0.13178482234078784,0.13326147212811826,0.052231298965622994,0.04598065718095308,1.3841083289464073e-05,5.36711258018657e-06
2.0,12.0,0.638404661957881,0.5622435020519836,0.42928817483891174,0.3082099514563107,0.6786493520149313,0.680223269757993,0.19905989895824575,0.1975722014783205,0.13178510614144626,0.13328057808347307,0.10002416334420684,0.09649034685565033,1.4165606667791735e-05,5.368443790281664e-06
2.0,13.0,0.638404661957881,0.5622435020519836,0.4292900727862816,0.30821197411003237,0.6786822112983361,0.6802364187425626,0.4284904117336839,0.21543473291168178,0.13178822794868883,0.13328086324698582,0.10004182117266568,0.09649126011433999,1.419114739315841e-05,6.395736108948244e-06
2.0,14.0,0.638404661957881,0.5622435020519836,0.4292900727862816,0.30821197411003237,0.6786953550116979,0.6802364187425626,0.4460290284858259,0.4461716071020346,0.13179191735724827,0.13328114841049857,0.10004275053205826,0.09654879541178835,1.4869538277084126e-05,6.5628406516399e-06
2.0,15.0,0.6384083784421613,0.5622519725724547,0.4292957666283914,0.30821601941747573,0.6786953550116979,0.6802364187425626,0.4460290284858259,0.4461716071020346,0.13179220115790669,0.1333595683765071,0.10004275053205826,0.09654879541178835,0.01804532849050283,0.053751751922719485
2.0,16.0,0.6384102366843014,0.5622519725724547,0.42929861354944626,0.3082200647249191,0.6786953550116979,0.6802364187425626,0.4460290284858259,0.4461716071020346,0.13181320240662958,0.13353123681118753,0.10004275053205826,0.09654879541178835,0.07153670030956165,0.07158268321720827
2.0,17.0,0.6384213861371419,0.5622900899145749,0.4293546029968589,0.3082787216828479,0.6786953550116979,0.6802364187425626,0.4460412574424666,0.44617236912291397,0.3257435577250539,0.1405916002235682,0.10004275053205826,0.09655336170523662,0.07155962147335226,0.07158293438892434
2.0,18.0,0.6384306773478425,0.5623197367362237,0.42939066399688736,0.3083151294498382,0.6787019268683788,0.6802364187425626,0.4460412574424666,0.44617236912291397,0.33298615052786923,0.33324493264437827,0.10004275053205826,0.09655518822261594,0.07165709938969253,0.07158293438892434
2.0,19.0,0.6815177378503483,0.6842867610000296,0.5940072311794794,0.47763551779935276,0.6787019268683788,0.6802429932348475,0.44604355037183674,0.44617313114379337,0.33302872062663186,0.3332905588064196,0.10004553861023596,0.09656706058558147,0.07165709938969253,0.07158469259093672
2.0,20.0,0.6815195960924885,0.6842909962602652,0.5940138739952742,0.4776436084142395,0.6787742172918693,0.6802495677271323,0.4460680082851181,0.4461738931646727,0.33303155863321604,0.3332934104415472,0.10004739732902111,0.0965853257593746,0.07166213700810804,0.07158971602525782
2.0,21.0,0.6815195960924885,0.6842952315205008,0.5940138739952742,0.4776436084142395,0.6788070765752741,0.6802495677271323,0.4460680082851181,0.4461967537910539,0.3330343966398002,0.3332934104415472,0.10004739732902111,0.0965853257593746,0.07166289265087038,0.07158996719697389
2.0,22.0,0.6815195960924885,0.6842952315205008,0.5940186188636989,0.4776496763754045,0.822224704923635,0.6847267969731038,0.4461543752913931,0.4462058980416063,0.3330372346463844,0.3332991137118024,0.10012267543981933,0.09659080531151254,0.07166515957915735,0.0715909718838381
2.0,23.0,0.6815195960924885,0.6842994667807364,0.5940233637321237,0.4776557443365696,0.8266672800399569,0.8288133698875104,0.4461925907808953,0.44620894612512385,0.3330372346463844,0.3332991137118024,0.10026858486445293,0.09668578421523681,0.07166515957915735,0.0715909718838381
2.0,24.0,0.6815214543346285,0.6842994667807364,0.5940233637321237,0.4776557443365696,0.8267395704634474,0.8289251362563526,0.44657627429549746,0.44627752800426734,0.33304007265296853,0.33331052025231267,0.2684900697948904,0.10034703830206944,0.07166591522191969,0.07159147422727022
2.0,25.0,0.6815214543346285,0.6843037020409719,0.5940328534689733,0.47766788025889967,0.8267461423201283,0.8289580087177768,0.44665881975282223,0.4462790520460261,0.33304007265296853,0.33331052025231267,0.2723562048679845,0.26605782754022905,0.07166591522191969,0.07159222774241839
2.0,26.0,0.6815214543346285,0.6843037020409719,0.5940328534689733,0.47766788025889967,0.8267724297468521,0.8289580087177768,0.45355060112964984,0.6398338794482968,0.3330429106595527,0.33331052025231267,0.272422189384857,0.26606422035105665,0.07166616710284046,0.07159298125756655
2.0,27.0,0.6815214543346285,0.6843037020409719,0.5940328534689733,0.47766788025889967,0.8268381483136615,0.8289645832100616,0.6495800117703707,0.6470029718814295,0.3330485866727211,0.33331337188744026,0.2726173548572969,0.26617746442857404,0.07167397541138451,0.07159524180301105
2.0,28.0,0.6815214543346285,0.6843037020409719,0.5940357003900282,0.4776739482200647,0.8268381483136615,0.8289711577023464,0.6495815403899509,0.6470037339023089,0.3330656147122261,0.33331622352256784,0.272619213576082,0.26617746442857404,0.07168405064821555,0.07162261952006109
2.0,29.0,0.6815214543346285,0.6843079373012074,0.594039496284768,0.4776779935275081,0.8268447201703425,0.8289711577023464,0.6495815403899509,0.6470121161319821,0.3330656147122261,0.33331907515769543,0.2726201429354746,0.266180204204643,0.07171780269159952,0.07162789412609825
2.0,30.0,0.6815233125767687,0.6843079373012074,0.594040445258453,0.4776800161812298,0.8268447201703425,0.8289777321946312,0.6495884191780612,0.6470136401737407,0.33307696673856285,0.3333333333333333,0.2726229310136523,0.26618203072202234,0.1734127094075005,0.10800258204524105
2.0,31.0,0.6815233125767687,0.6843079373012074,0.594040445258453,0.4776800161812298,0.8268447201703425,0.8289777321946312,0.6495884191780612,0.6470204983616551,0.33307980474514703,0.33335899804948155,0.2726229310136523,0.26618294398071196,0.20927576678849308,0.2095199103819317
2.0,32.0,0.6815233125767687,0.6843079373012074,0.5940470880742477,0.4776901294498382,0.8268447201703425,0.8289777321946312,0.6495884191780612,0.6470204983616551,0.5101515495515949,0.35084522465181534,0.27262386037304487,0.26618385723940163,0.20927627055033463,0.2095261896748331
2.0,33.0,0.6815233125767687,0.6843206430819142,0.5940727103637417,0.4777224919093851,0.8268447201703425,0.8289777321946312,0.6495891834878513,0.6470204983616551,0.5271625610171415,0.5293860999897341,0.2726247897324374,0.2661847704980913,0.20927627055033463,0.2095543209070313
2.0,34.0,0.6835357888144973,0.7250341997264022,0.680967383774448,0.5959607605177993,0.8268447201703425,0.8289777321946312,0.6495899477976413,0.647024308466052,0.5271966170961516,0.5294089130707548,0.2726266484512226,0.2661856837567809,0.20928357509703713,0.2095583396544882
2.0,35.0,0.6835357888144973,0.7250341997264022,0.680967383774448,0.5959607605177993,0.8268447201703425,0.8289777321946312,0.6495922407270115,0.6470250704869314,0.5271994551027358,0.5294089130707548,0.2726331539669706,0.2661865970154706,0.20928533826348256,0.20956185605851296
2.0,36.0,0.6835357888144973,0.7250341997264022,0.6809721286428727,0.5959668284789644,0.8268578638837044,0.8289843066869161,0.6495930050368015,0.6470258325078108,0.5271994551027358,0.52941461634101,0.2726535998736071,0.26619572960236715,0.20928533826348256,0.20956461894738956
2.0,37.0,0.6835357888144973,0.7250341997264022,0.6809721286428727,0.5959668284789644,0.8268578638837044,0.828990881179201,0.6495937693465915,0.6470578373847443,0.52720229310932,0.52941461634101,0.27265824667057,0.2663044073864363,0.20928559014440334,0.2095656236342538
2.0,38.0,0.6835357888144973,0.7250384349866378,0.6809740265902426,0.5959708737864078,0.8268644357403854,0.828990881179201,0.6496220488088232,0.6470685056770555,0.52720229310932,0.52941461634101,0.27266010538935515,0.26636102942519496,0.2092860939062449,0.2095656236342538
2.0,39.0,0.6835357888144973,0.7250384349866378,0.6809778224849825,0.5959749190938511,0.8269235824505139,0.8291881159477459,0.6498521060556265,0.6470692676979349,0.52720229310932,0.5294174679761375,0.4569065343258892,0.2688825366673364,0.2092860939062449,0.2095678841796983
2.0,40.0,0.6835357888144973,0.7250384349866378,0.6809778224849825,0.5959749190938511,0.8273113219946899,0.8293459037625819,0.6503336212233543,0.6471873809342376,0.5272051311159042,0.5294203196112651,0.4593832771070901,0.4477049809128934,0.20928634578716565,0.20956914003827856
2.0,41.0,0.6835376470566373,0.7250384349866378,0.6809787714586675,0.5959769417475728,0.8921426881522567,0.8437637653432214,0.6537936516428839,0.6471873809342376,0.5272079691224884,0.5294231712463927,0.4595105993438723,0.44915066941861953,0.20928785707269032,0.2095751681594639
2.0,42.0,0.6835376470566373,0.7250384349866378,0.6809787714586675,0.5959769417475728,0.9064759075734077,0.910514585511134,0.6543256112567546,0.6471927150803932,0.5272079691224884,0.5294231712463927,0.4598079943494949,0.44917532740324023,0.20928785707269032,0.20957617284632812
2.0,43.0,0.6835376470566373,0.7250384349866378,0.6809797204323524,0.5959789644012945,0.9081451591703689,0.910514585511134,0.7506469882372724,0.6867583631791511,0.5272079691224884,0.5294231712463927,0.46015836284049405,0.44924656158103343,0.2092901240009773,0.2095769263614763
2.0,44.0,0.6835376470566373,0.7250384349866378,0.6809797204323524,0.5959789644012945,0.9088680634052733,0.9105277344957036,0.7890046393604255,0.7862302827097463,0.5272136451356567,0.5294231712463927,0.46028847315545396,0.449585380554896,0.20929062776281884,0.20957717753319235
2.0,45.0,0.6835376470566373,0.7250384349866378,0.6809797204323524,0.5959789644012945,0.9088680634052733,0.9105277344957036,0.789012282458326,0.7862302827097463,0.5272136451356567,0.5294260228815203,0.46028847315545396,0.449585380554896,0.2093044812134615,0.2095786845634887
2.0,46.0,0.6835376470566373,0.7250384349866378,0.6809797204323524,0.5959789644012945,0.9088680634052733,0.9105277344957036,0.789012282458326,0.78623790291854,0.5272136451356567,0.5294260228815203,0.4602912612336317,0.449585380554896,0.2093047330943823,0.2095887314321309
2.0,47.0,0.6835395052987775,0.7250384349866378,0.6809806694060374,0.5959809870550162,0.9088680634052733,0.9105277344957036,0.789012282458326,0.78623790291854,0.5272136451356567,0.5294317261517755,0.4602940493118094,0.449585380554896,0.20935636868314136,0.209589233775563
2.0,48.0,0.6835395052987775,0.7250384349866378,0.6809816183797224,0.5959830097087379,0.9088680634052733,0.9105343089879884,0.789012282458326,0.78623790291854,0.5272249971619934,0.5294317261517755,0.4602940493118094,0.4495862938135856,0.20937324470483334,0.209589233775563
2.0,49.0,0.6835395052987775,0.7250384349866378,0.6809816183797224,0.5959830097087379,0.9088680634052733,0.9105343089879884,0.789012282458326,0.78623790291854,0.5272278351685776,0.5296199340701958,0.4602940493118094,0.4495872070722753,0.21121802056859598,0.3720606629928617
2.0,50.0,0.6835395052987775,0.7250384349866378,0.6809816183797224,0.5959830097087379,0.9088680634052733,0.9105343089879884,0.789012282458326,0.78623790291854,0.5272363491883301,0.5296655602322372,0.4602940493118094,0.44958812033096496,0.3738391438063741,0.37415794682192427
2.0,51.0,0.6835395052987775,0.7250384349866378,0.6809816183797224,0.5959830097087379,0.9088680634052733,0.9105343089879884,0.7890199255562265,0.78623790291854,0.6819474401180611,0.5296655602322372,0.4602940493118094,0.44958903358965463,0.3738416626155819,0.3741629702562454
2.0,52.0,0.6835413635409175,0.7250384349866378,0.6809835163270922,0.5959870550161812,0.9088680634052733,0.9105343089879884,0.7890199255562265,0.78623790291854,0.6819474401180611,0.684572083632755,0.4602940493118094,0.44958994684834425,0.3738643318984517,0.37435637247760806
2.0,53.0,0.687884075422332,0.7310313282199625,0.7133283354052592,0.6591788025889967,0.9088746352619542,0.9105343089879884,0.7890199255562265,0.78623790291854,0.6819474401180611,0.6845920450786481,0.46029683738998706,0.44958994684834425,0.3738643318984517,0.37435637247760806
2.0,54.0,0.6878933666330325,0.7310440340006692,0.7133938145895214,0.6593062297734628,0.9088746352619542,0.9105408834802733,0.7890199255562265,0.78623790291854,0.6819474401180611,0.6845920450786481,0.46029776674937967,0.4495908601070339,0.3738693695168672,0.3743588841947686
2.0,55.0,0.6879175237808538,0.7310863866030248,0.7136044867475825,0.6597148058252427,0.9088746352619542,0.9105408834802733,0.7890199255562265,0.78623790291854,0.6819559541378136,0.6845977483489033,0.4603005548275574,0.4495926866244132,0.3738693695168672,0.37436139591192913
2.0,56.0,0.6879175237808538,0.7310863866030248,0.7136044867475825,0.6597148058252427,0.9088812071186352,0.9105408834802733,0.7890199255562265,0.7862455231273336,0.6819559541378136,0.6845977483489033,0.4603005548275574,0.44960090595262014,0.37388448237211375,0.37436139591192913
2.0,57.0,0.6879193820229939,0.7310863866030248,0.7136092316160073,0.6597208737864078,0.9088812071186352,0.9105408834802733,0.7890352117520273,0.7862455231273336,0.6819559541378136,0.6845977483489033,0.4603052016245202,0.4496018192113098,0.37388448237211375,0.37436139591192913
2.0,58.0,0.6879193820229939,0.7310863866030248,0.7136092316160073,0.6597208737864078,0.9088812071186352,0.9105408834802733,0.7890352117520273,0.7862760039625085,0.6819587921443978,0.6846005999840309,0.4603191420154088,0.4496283037133098,0.3738870011813215,0.37436139591192913
2.0,59.0,0.6879193820229939,0.7310863866030248,0.7136101805896923,0.6597208737864078,0.9088812071186352,0.9105408834802733,0.7890352117520273,0.7862836241713023,0.6819587921443978,0.684606303254286,0.46037490357896305,0.4496328700067581,0.3738870011813215,0.37436139591192913
2.0,60.0,0.6879193820229939,0.7310863866030248,0.7136101805896923,0.6597228964401295,0.9088943508319971,0.9105540324648429,0.7891880737100362,0.7862836241713023,0.6819587921443978,0.684606303254286,0.5645012592819769,0.5084850864855979,0.3738945576089448,0.3743639076290897
2.0,61.0,0.6879193820229939,0.7310863866030248,0.7136111295633772,0.6597228964401295,0.9088943508319971,0.9105540324648429,0.7893562218638459,0.7864055475120019,0.6819587921443978,0.6846091548894135,0.6232999693311401,0.6125956638477416,0.37389707641815256,0.3743639076290897
2.0,62.0,0.6879193820229939,0.7310863866030248,0.7136111295633772,0.6597228964401295,0.9088943508319971,0.9105606069571277,0.8162140678859956,0.8486702735654957,0.6819587921443978,0.6846205614299239,0.6236800773227015,0.612727173099052,0.37389707641815256,0.3743739544977319
2.0,63.0,0.6879193820229939,0.7310863866030248,0.7136111295633772,0.6597228964401295,0.9088943508319971,0.9106526498491154,0.8791549790961273,0.8758286977063171,0.6819587921443978,0.6846205614299239,0.623904052936311,0.6127353924272589,0.37389707641815256,0.3743739544977319
2.0,64.0,0.687921240265134,0.7310863866030248,0.7136111295633772,0.6597228964401295,0.9089206382587208,0.9107118202796789,0.8791549790961273,0.8758820391678732,0.6819644681575662,0.6846234130650515,0.6239077703738812,0.6127399587207072,0.3738995952273603,0.3743739544977319
2.0,65.0,0.687921240265134,0.7310863866030248,0.7136111295633772,0.6597249190938511,0.9089272101154018,0.9109747999710722,0.8791702652919281,0.8758972795854606,0.6819673061641504,0.6846234130650515,0.6239412273120138,0.6127408719793969,0.3738995952273603,0.3743814896492136
2.0,66.0,0.687921240265134,0.7310863866030248,0.7136111295633772,0.6597249190938511,0.9180029441917931,0.9464310368631782,0.8792925548583351,0.8759201402118418,0.6819673061641504,0.6846262647001791,0.6240481036421595,0.6127426984967762,0.3738995952273603,0.3743814896492136
2.0,67.0,0.687921240265134,0.7310863866030248,0.7136120785370622,0.6597269417475728,0.9539115690965011,0.9554906872316785,0.8793384134457378,0.8759277604206355,0.6819673061641504,0.6846262647001791,0.6240611146736554,0.6127426984967762,0.3739021140365681,0.3743814896492136
2.0,68.0,0.687921240265134,0.7310863866030248,0.7136120785370622,0.6597269417475728,0.9539115690965011,0.9554972617239633,0.8793384134457378,0.8759277604206355,0.6819673061641504,0.6846262647001791,0.6240694789081885,0.6127454382728451,0.37390463284577585,0.3743840013663741
2.0,69.0,0.687921240265134,0.7310863866030248,0.7136120785370622,0.6597269417475728,0.9539115690965011,0.9554972617239633,0.8793384134457378,0.8759277604206355,0.6819673061641504,0.6846262647001791,0.6240713376269738,0.6127481780489141,0.3739121892733991,0.3743865130835347
2.0,70.0,0.687921240265134,0.7310863866030248,0.7136120785370622,0.6597269417475728,0.9539115690965011,0.9554972617239633,0.8793384134457378,0.8759277604206355,0.6819673061641504,0.6846291163353067,0.6240722669863663,0.6127481780489141,0.3739121892733991,0.37438902480069525
2.0,71.0,0.6879268149915543,0.7310906218632603,0.7136120785370622,0.6597289644012945,0.9539115690965011,0.9554972617239633,0.8793384134457378,0.8759277604206355,0.6819701441707344,0.6846376712406894,0.6240731963457589,0.6127582238945004,0.3739172268918146,0.37441163025514024
2.0,72.0,0.6879323897179745,0.7310906218632603,0.7136130275107472,0.6597330097087378,0.9539115690965011,0.9554972617239633,0.8793384134457378,0.8759277604206355,0.681978658190487,0.684640522875817,0.6240741257051514,0.6127673564813969,0.4185958646190427,0.48820246449687793
2.0,73.0,0.6879342479601147,0.7310906218632603,0.7136130275107472,0.6597350323624596,0.9539181409531821,0.9554972617239633,0.8793384134457378,0.8759353806294292,0.6820581223748439,0.6847232202945168,0.6240759844239365,0.6127691829987763,0.5343175160511117,0.5328206081369589
2.0,74.0,0.6879361062022548,0.7310906218632603,0.7136130275107472,0.6597350323624596,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.6820865024406857,0.684783104632196,0.6240787725021143,0.6127710095161556,0.5343326289063582,0.5328306550056011
2.0,75.0,0.6879379644443949,0.7310906218632603,0.713613976484432,0.6597370550161812,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.6821517765921217,0.6848772085914063,0.6240806312208994,0.6127737492922245,0.534408193182591,0.5331571782364731
2.0,76.0,0.6879379644443949,0.7310906218632603,0.713613976484432,0.6597370550161812,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7628363037802248,0.7154011109970457,0.6240806312208994,0.6127746625509142,0.5344409377022918,0.5331571782364731
2.0,77.0,0.6879379644443949,0.7310906218632603,0.713613976484432,0.6597390776699029,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7929702576909978,0.796686970308775,0.6240917835336103,0.6127755758096038,0.5345870286363419,0.533219971165487
2.0,78.0,0.7076074574973567,0.7316242646529416,0.7186625164884177,0.6816140776699029,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7929702576909978,0.7966898219439026,0.6240955009711806,0.6127764890682935,0.5345870286363419,0.533265182074377
2.0,79.0,0.7076074574973567,0.7316242646529416,0.7186625164884177,0.6816140776699029,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.792973095697582,0.7966898219439026,0.6240992184087508,0.6127801421030521,0.5345895474455497,0.533265182074377
2.0,80.0,0.7076093157394967,0.7316242646529416,0.7186625164884177,0.6816140776699029,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7929759337041662,0.7966898219439026,0.6240992184087508,0.6127810553617418,0.5345895474455497,0.533265182074377
2.0,81.0,0.7076111739816369,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7929787717107504,0.7966955252141578,0.6241001477681434,0.6127892746899487,0.5345895474455497,0.533265182074377
2.0,82.0,0.7076111739816369,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9554972617239633,0.8793460565436383,0.8759353806294292,0.7929787717107504,0.7966983768492854,0.6241020064869286,0.6127892746899487,0.5345945850639652,0.533265182074377
2.0,83.0,0.7076111739816369,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8793536996415388,0.8759353806294292,0.7929816097173346,0.7966983768492854,0.6241605561286605,0.612796580759466,0.5345996226823807,0.533265182074377
2.0,84.0,0.7076111739816369,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8793536996415388,0.875943000838223,0.7929816097173346,0.7966983768492854,0.6242200351297851,0.6127993205355349,0.5345996226823807,0.533265182074377
2.0,85.0,0.7076130322237769,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8793842720331405,0.875943000838223,0.7929872857305029,0.7966983768492854,0.6242553507867027,0.6128824270762936,0.5345996226823807,0.5332676937915375
2.0,86.0,0.7076130322237769,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8793842720331405,0.8759811018821916,0.7929872857305029,0.7966983768492854,0.6242553507867027,0.6128888198871212,0.5345996226823807,0.5332676937915375
2.0,87.0,0.7076130322237769,0.7316242646529416,0.7186653634094726,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8794148444247423,0.8759887220909853,0.7929872857305029,0.7966983768492854,0.7540534009906971,0.613923541982502,0.5345996226823807,0.5332702055086981
2.0,88.0,0.7076148904659171,0.7316284999131771,0.7186663123831576,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8794148444247423,0.875996342299779,0.7929872857305029,0.7966983768492854,0.7550673320879917,0.7396208149920547,0.5346021414915885,0.5332727172258587
2.0,89.0,0.7076148904659171,0.7316284999131771,0.7186663123831576,0.681620145631068,0.9539181409531821,0.9555038362162482,0.8942653836452991,0.9175341004343519,0.7929872857305029,0.7967012284844129,0.7550673320879917,0.7396244680268133,0.5346046603007962,0.5332752289430192
2.0,90.0,0.7076148904659171,0.7316284999131771,0.7186663123831576,0.681620145631068,0.953924712809863,0.955510410708533,0.9357215466572911,0.9324697096700449,0.7929901237370871,0.7967012284844129,0.7551416808393974,0.7396262945441926,0.5346046603007962,0.5332752289430192
2.0,91.0,0.7076148904659171,0.7316284999131771,0.7186672613568426,0.6816221682847896,0.953924712809863,0.955510410708533,0.9357215466572911,0.9324697096700449,0.7929901237370871,0.7967012284844129,0.7551435395581826,0.7396372536484684,0.5346046603007962,0.5332928109631431
2.0,92.0,0.7076148904659171,0.7316284999131771,0.7186672613568426,0.6816221682847896,0.953924712809863,0.955510410708533,0.9357291897551916,0.9324697096700449,0.7929901237370871,0.7967012284844129,0.7551584093084637,0.739649126011434,0.5346046603007962,0.5332953226803037
2.0,93.0,0.7076148904659171,0.7316284999131771,0.7186672613568426,0.6816221682847896,0.9730488157514261,0.9613551343497498,0.9357291897551916,0.9324697096700449,0.7929901237370871,0.7967097833897957,0.7551602680272488,0.739649126011434,0.5346046603007962,0.5332953226803037
2.0,94.0,0.7076148904659171,0.7316284999131771,0.7186672613568426,0.6816221682847896,0.9788386214873426,0.9804869068986147,0.9357444759509924,0.9324697096700449,0.7929901237370871,0.7967097833897957,0.7551602680272488,0.7396628248917788,0.5346096979192118,0.5332978343974641
2.0,95.0,0.7076167487080571,0.7316284999131771,0.7186672613568426,0.6816221682847896,0.9788386214873426,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7929929617436713,0.7967097833897957,0.7551611973866413,0.7396655646678478,0.5346147355376273,0.5333003461146247
2.0,96.0,0.7076186069501973,0.7316284999131771,0.7186682103305275,0.6816221682847896,0.9788386214873426,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7929986377568395,0.7967126350249233,0.7551611973866413,0.7396664779265375,0.5346147355376273,0.5333003461146247
2.0,97.0,0.7076186069501973,0.7316284999131771,0.7186682103305275,0.6816221682847896,0.9788451933440235,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7930043137700079,0.7967183382951785,0.755162126746034,0.7396664779265375,0.5346147355376273,0.5333028578317853
2.0,98.0,0.7076204651923373,0.7316284999131771,0.7186682103305275,0.6816241909385113,0.9788451933440235,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7930043137700079,0.7967183382951785,0.7551630561054266,0.7396683044439167,0.5346399236297048,0.5333028578317853
2.0,99.0,0.7076204651923373,0.7316284999131771,0.7186691593042125,0.6816241909385113,0.9788451933440235,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7930156657963446,0.7967240415654336,0.7551630561054266,0.7396719574786754,0.5346399236297048,0.5333078812661064
2.0,100.0,0.7076204651923373,0.7316284999131771,0.7186691593042125,0.6816241909385113,0.9788451933440235,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7930156657963446,0.7967240415654336,0.7551630561054266,0.7396746972547443,0.5346399236297048,0.5333078812661064
2.0,101.0,0.7076241816766176,0.7316327351734128,0.7186691593042125,0.6816241909385113,0.9788451933440235,0.9804869068986147,0.9357444759509924,0.9324773298788387,0.7930156657963446,0.7967782226328577,0.7551639854648191,0.7396746972547443,0.5460350164856063,0.6582155756604561
2.0,102.0,0.7076260399187576,0.7316327351734128,0.7186691593042125,0.6816241909385113,0.9788451933440235,0.9804869068986147,0.9357521190488929,0.9324773298788387,0.7930440458621864,0.7967782226328577,0.7551658441836042,0.7396746972547443,0.6707639296446212,0.6698473378309815
2.0,103.0,0.7076910783936612,0.7316539114745906,0.7186720062252674,0.681626213592233,0.9788451933440235,0.9804869068986147,0.9357521190488929,0.9324773298788387,0.8248751277102963,0.8398920941267722,0.7551667735429968,0.739675610513434,0.6707689672630367,0.6698950604570321
2.0,104.0,0.7077040860886419,0.7316581467348261,0.7186720062252674,0.681626213592233,0.9788451933440235,0.9804869068986147,0.9357521190488929,0.9324773298788387,0.8681972982177318,0.8721925652168954,0.7551667735429968,0.739675610513434,0.6708193434471919,0.669912642477156
2.0,105.0,0.7203624315470052,0.735651997136964,0.7190724731203204,0.6820044498381878,0.9788451933440235,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8684243387444659,0.8723151855273814,0.7551677029023894,0.7396765237721237,0.6708218622563996,0.6700030642949358
2.0,106.0,0.7393090684074679,0.7414839504813373,0.7195830209628287,0.6827123786407767,0.9788451933440235,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.868441366783971,0.8723522567840399,0.755168632261782,0.7396765237721237,0.6708772760589704,0.6700156228807387
2.0,107.0,0.7442055364466322,0.7430086441661408,0.7197225200945178,0.6828843042071198,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685123169485753,0.8723551084191675,0.7551695616211745,0.7396801768068824,0.6708923889142169,0.6700859509612341
2.0,108.0,0.7442073946887723,0.7430086441661408,0.7197225200945178,0.6828843042071198,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685123169485753,0.8723551084191675,0.7551695616211745,0.7396801768068824,0.6708949077234246,0.6700859509612341
2.0,109.0,0.7442092529309124,0.7430086441661408,0.7197234690682027,0.6828843042071198,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685151549551595,0.8723579600542951,0.7551704909805671,0.7396874828763995,0.6708974265326324,0.6700859509612341
2.0,110.0,0.7442129694151927,0.7430086441661408,0.7197234690682027,0.6828843042071198,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685151549551595,0.8723608116894227,0.75517513777753,0.7396938756872271,0.6708974265326324,0.6700859509612341
2.0,111.0,0.7442129694151927,0.7430086441661408,0.7197234690682027,0.6828843042071198,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685179929617437,0.8723608116894227,0.75517513777753,0.7396947889459168,0.6708999453418402,0.6700884626783947
2.0,112.0,0.7442185441416129,0.7430128794263764,0.7197263159892576,0.6828863268608414,0.9788517652007045,0.9804869068986147,0.9357521190488929,0.9324849500876324,0.8685179929617437,0.8723608116894227,0.7551844313714556,0.7396966154632961,0.6708999453418402,0.6700884626783947
2.0,113.0,0.7442185441416129,0.7430128794263764,0.7197263159892576,0.6828863268608414,0.9788517652007045,0.9804934813908995,0.9357521190488929,0.9324849500876324,0.8685179929617437,0.8723608116894227,0.7551862900902407,0.7396993552393651,0.6708999453418402,0.6700884626783947
2.0,114.0,0.7442185441416129,0.7430128794263764,0.7197263159892576,0.6828863268608414,0.9788517652007045,0.9804934813908995,0.9357750483425942,0.9324849500876324,0.8685208309683279,0.8723608116894227,0.7552262525441213,0.739710314343641,0.6709024641510479,0.6700934861127158
2.0,115.0,0.744220402383753,0.7430128794263764,0.7197263159892576,0.6828883495145631,0.9788517652007045,0.9804934813908995,0.9357903345383951,0.9324925702964261,0.8685208309683279,0.8723608116894227,0.7552439103725802,0.73971305411971,0.6709024641510479,0.6700934861127158
2.0,116.0,0.744220402383753,0.7430128794263764,0.7197263159892576,0.6828883495145631,0.9788517652007045,0.9804934813908995,0.9357903345383951,0.9324925702964261,0.8685236689749121,0.8723636633245503,0.7557085900688655,0.7405495990794353,0.6709049829602557,0.6700934861127158
2.0,117.0,0.744220402383753,0.7430128794263764,0.7197263159892576,0.6828883495145631,0.9788517652007045,0.9804934813908995,0.9357979776362956,0.9324925702964261,0.8685236689749121,0.8723636633245503,0.7559204840103716,0.7405523388555042,0.6709075017694635,0.6700959978298764
2.0,118.0,0.7442315518365936,0.7430213499468474,0.7197301118839975,0.6828903721682847,0.9788517652007045,0.9804934813908995,0.9358132638320964,0.9325001905052198,0.8685236689749121,0.8723636633245503,0.8350043215211754,0.7549041991634551,0.6709150581970867,0.6700959978298764
2.0,119.0,0.7442315518365936,0.7430213499468474,0.7197301118839975,0.6828903721682847,0.9788517652007045,0.9804934813908995,0.9358132638320964,0.9325001905052198,0.8685236689749121,0.8723636633245503,0.8500776015092797,0.8336599755246671,0.6709150581970867,0.6700959978298764
2.0,120.0,0.7442315518365936,0.7430213499468474,0.7197301118839975,0.6828903721682847,0.9788517652007045,0.9804934813908995,0.9599425239037886,0.9425512459041377,0.8685236689749121,0.8723636633245503,0.8501064116504493,0.8337284699263914,0.6709150581970867,0.6700959978298764
2.0,121.0,0.7442315518365936,0.7430213499468474,0.7197301118839975,0.6828903721682847,0.9788517652007045,0.9804934813908995,0.9700314131323708,0.9666158652747086,0.8685236689749121,0.8723665149596779,0.8501073410098419,0.8337284699263914,0.67092261462471,0.6700959978298764
2.0,122.0,0.7442352683208738,0.7430213499468474,0.7197320098313674,0.6828923948220065,0.9788517652007045,0.9804934813908995,0.9700314131323708,0.9666158652747086,0.8685236689749121,0.8723665149596779,0.8501091997286271,0.8337302964437706,0.67092261462471,0.670098509547037
2.0,123.0,0.7442352683208738,0.7430255852070831,0.7197329588050523,0.6828923948220065,0.9788846244841093,0.9804934813908995,0.9700314131323708,0.9666158652747086,0.8685265069814962,0.8723665149596779,0.8501101290880196,0.8337558676870811,0.67092261462471,0.670103532981358
2.0,124.0,0.7442352683208738,0.7430255852070831,0.7197329588050523,0.6828923948220065,0.9789240556241949,0.9805132048677541,0.9700314131323708,0.9666158652747086,0.8685265069814962,0.8723665149596779,0.8501101290880196,0.8337558676870811,0.67092261462471,0.670103532981358
2.0,125.0,0.7442408430472941,0.7430255852070831,0.7197348567524222,0.6828944174757282,0.9792526484582424,0.9805197793600389,0.9700314131323708,0.9666158652747086,0.8685265069814962,0.8723693665948055,0.8501101290880196,0.8337576942044603,0.67092261462471,0.670103532981358
2.0,126.0,0.7442408430472941,0.7430298204673186,0.7197358057261072,0.6828944174757282,0.9896361820141426,0.9830312354128452,0.9700314131323708,0.9666158652747086,0.8685293449880803,0.8723693665948055,0.8501129171661973,0.8337576942044603,0.67092261462471,0.6701060446985186
2.0,127.0,0.7442445595315743,0.7430298204673186,0.7197367546997921,0.6828964401294498,0.992054625272732,0.9936227424837117,0.9700314131323708,0.9666234854835023,0.8685321829946645,0.8723693665948055,0.8501166346037676,0.8337713930848052,0.6709251334339178,0.6701085564156791
2.0,128.0,0.7442445595315743,0.7430298204673186,0.7197377036734771,0.6828964401294498,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685321829946645,0.872372218229933,0.8501175639631602,0.8337723063434949,0.6709276522431256,0.6701186032843214
2.0,129.0,0.7442464177737145,0.7430298204673186,0.7197377036734771,0.6828964401294498,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685378590078329,0.8723750698650606,0.8501175639631602,0.8337723063434949,0.6709326898615411,0.670126138435803
2.0,130.0,0.7442612837108352,0.7430382909877897,0.719741499568217,0.6828964401294498,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685378590078329,0.8723836247704434,0.8501194226819453,0.8337723063434949,0.6709377274799566,0.6701763727790141
2.0,131.0,0.7442687166793956,0.7430425262480254,0.7197433975155869,0.6828984627831716,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.868540697014417,0.8723836247704434,0.850120352041338,0.8337723063434949,0.6709402462891644,0.6701964665162985
2.0,132.0,0.7442687166793956,0.7430425262480254,0.7197433975155869,0.6828984627831716,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.868540697014417,0.8723836247704434,0.8501212814007305,0.8337732196021845,0.6709402462891644,0.6701964665162985
2.0,133.0,0.7443746364813814,0.7431102904117943,0.7197823054366702,0.682914644012945,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685577250539221,0.8723921796758262,0.8501212814007305,0.8337750461195639,0.671058630321929,0.6701989782334591
2.0,134.0,0.7443802112078016,0.74311452567203,0.7197842033840401,0.6829166666666666,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685577250539221,0.8724321025676123,0.8501212814007305,0.8337750461195639,0.7603428603093602,0.687617736741901
2.0,135.0,0.7443802112078016,0.74311452567203,0.7197851523577251,0.6829166666666666,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8685662390736747,0.8724349542027399,0.8501212814007305,0.8337750461195639,0.7779216297703098,0.7765676882657597
2.0,136.0,0.7963794010142285,0.7744003930321499,0.7364235079761238,0.6893203883495146,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8687166534226359,0.8726402719319257,0.850128716275871,0.8337750461195639,0.7779392614347641,0.7765676882657597
2.0,137.0,0.796609823039601,0.7745401566199235,0.7364975279235507,0.6893487055016181,0.992054625272732,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.8687308434555568,0.9206675107506644,0.850128716275871,0.8337777858956328,0.7780072692833736,0.7765676882657597
2.0,138.0,0.7967510494422486,0.7746248618246349,0.7365430786604288,0.6893669093851132,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165512543989102,0.9206817689263024,0.8501296456352636,0.8337805256717018,0.7780072692833736,0.7766128991746497
2.0,139.0,0.7967566241686689,0.7746248618246349,0.7365440276341138,0.6893669093851132,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165597684186627,0.9206874721965576,0.8501315043540487,0.8337814389303915,0.7780072692833736,0.7766154108918103
2.0,140.0,0.7967566241686689,0.7746248618246349,0.7365440276341138,0.6893669093851132,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165682824384153,0.9206874721965576,0.8501315043540487,0.833782352189081,0.7780072692833736,0.7766355046290947
2.0,141.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165739584515836,0.9206960271019402,0.850135221791619,0.833782352189081,0.7780097880925814,0.7766355046290947
2.0,142.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165881484845045,0.9206988787370678,0.8501361511510116,0.833782352189081,0.7780097880925814,0.7766355046290947
2.0,143.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165909864910886,0.9206988787370678,0.8501426566667596,0.8337832654477707,0.7780123069017891,0.7766355046290947
2.0,144.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936293169759965,0.9700390562302712,0.9666234854835023,0.9165909864910886,0.9206988787370678,0.8501435860261521,0.83378509196515,0.7780148257109969,0.7766380163462553
2.0,145.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666234854835023,0.9165909864910886,0.9206988787370678,0.8501510209012927,0.83378509196515,0.7780173445202047,0.7766380163462553
2.0,146.0,0.7967603406529491,0.7746290970848704,0.7365459255814836,0.689368932038835,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666234854835023,0.9165909864910886,0.9207017303721954,0.8501519502606854,0.8337860052238397,0.7780223821386202,0.7766380163462553
2.0,147.0,0.7967603406529491,0.7746290970848704,0.7365468745551685,0.689368932038835,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666234854835023,0.9165909864910886,0.9207017303721954,0.8501519502606854,0.8337860052238397,0.7780223821386202,0.7766380163462553
2.0,148.0,0.7967603406529491,0.7746290970848704,0.7365468745551685,0.689368932038835,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666234854835023,0.9165909864910886,0.9207017303721954,0.8501538089794705,0.8337969643281156,0.7780223821386202,0.7766380163462553
2.0,149.0,0.7967640571372293,0.7746333323451059,0.7365478235288535,0.6893709546925566,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666311056922959,0.9165909864910886,0.9207017303721954,0.8501891246363882,0.8337969643281156,0.7780223821386202,0.7766405280634159
2.0,150.0,0.7967640571372293,0.7746333323451059,0.7365478235288535,0.6893709546925566,0.992061197129413,0.9936358914682814,0.9700466993281717,0.9666311056922959,0.9165938244976728,0.920704582007323,0.8502560385126532,0.833819795795357,0.7780223821386202,0.7766405280634159
2.0,151.0,0.7967659153793695,0.7746333323451059,0.7365487725025385,0.6893709546925566,0.992061197129413,0.9936358914682814,0.9700619855239726,0.9666463461098834,0.9165938244976728,0.920704582007323,0.8542299792752855,0.8934683738515772,0.7780223821386202,0.7766405280634159
2.0,152.0,0.7967677736215095,0.7746375676053415,0.7365506704499084,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9701002010134748,0.9666539663186772,0.9165938244976728,0.920704582007323,0.9155491119971004,0.8973351111435826,0.778024900947828,0.7766405280634159
2.0,153.0,0.7967696318636496,0.7746375676053415,0.7365516194235934,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9709103693909216,0.9852625161929437,0.9165938244976728,0.920704582007323,0.9156160258733654,0.8973396774370308,0.778024900947828,0.7766405280634159
2.0,154.0,0.7967696318636496,0.7746375676053415,0.7365516194235934,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9895595282679975,0.9860931189514592,0.9165938244976728,0.920704582007323,0.9156615644836015,0.8974264370125482,0.778024900947828,0.7766405280634159
2.0,155.0,0.7967696318636496,0.7746375676053415,0.7365516194235934,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9895595282679975,0.9862302827097462,0.9165938244976728,0.920704582007323,0.9156745755150975,0.8976620577544795,0.7780274197570357,0.7766405280634159
2.0,156.0,0.7967696318636496,0.7746375676053415,0.7365516194235934,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9896283161491015,0.9862531433361275,0.9165938244976728,0.9207074336424506,0.9156866571872009,0.8976629710131692,0.7780274197570357,0.7766430397805764
2.0,157.0,0.7967696318636496,0.7746375676053415,0.7365525683972783,0.6893729773462783,0.992061197129413,0.9936358914682814,0.9896741747365042,0.986291244380096,0.9165938244976728,0.9207074336424506,0.9157452068289328,0.8976629710131692,0.7780274197570357,0.7766430397805764
2.0,158.0,0.7967733483479298,0.774641802865577,0.7365554153183332,0.6893770226537217,0.992061197129413,0.9936358914682814,0.9896971040302055,0.9862988645888897,0.9165938244976728,0.9207074336424506,0.9157461361883253,0.8976629710131692,0.7780299385662435,0.7766430397805764
2.0,159.0,0.7967807813164902,0.7746460381258127,0.7365611091604429,0.689381067961165,0.992061197129413,0.9936687639297055,0.9896971040302055,0.9862988645888897,0.916596662504257,0.9207074336424506,0.9157479949071106,0.8976638842718588,0.7780299385662435,0.776645551497737
2.0,160.0,0.7967807813164902,0.7746460381258127,0.7365611091604429,0.689381067961165,0.992061197129413,0.9936687639297055,0.9896971040302055,0.9862988645888897,0.9165995005108412,0.9207074336424506,0.9157498536258957,0.8976647975305485,0.7780299385662435,0.776645551497737
2.0,161.0,0.7967807813164902,0.7746460381258127,0.7365611091604429,0.689381067961165,0.9976341315948581,0.9936687639297055,0.9896971040302055,0.9862988645888897,0.9165995005108412,0.9207074336424506,0.9157498536258957,0.8976657107892382,0.7780299385662435,0.7766480632148975
2.0,162.0,0.7967844978007704,0.7746502733860482,0.7365630071078129,0.6893830906148868,0.9976341315948581,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9165995005108412,0.9207074336424506,0.9157517123446808,0.8976666240479279,0.7780324573754512,0.7766530866492186
2.0,163.0,0.7968290956121329,0.7746883907281683,0.7365952722131015,0.6894093851132687,0.9976341315948581,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9165995005108412,0.9207074336424506,0.9157526417040733,0.8976684505653071,0.7780324573754512,0.7766555983663792
2.0,164.0,0.7968439615492536,0.774701096508875,0.736606659897321,0.6894174757281554,0.9976407034515391,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9165995005108412,0.9207102852775781,0.9157554297822511,0.8976757566348244,0.7780324573754512,0.7766555983663792
2.0,165.0,0.7968439615492536,0.774701096508875,0.736606659897321,0.6894174757281554,0.9976407034515391,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9166023385174253,0.9207102852775781,0.9157563591416437,0.8976757566348244,0.7780324573754512,0.7766555983663792
2.0,166.0,0.7968458197913937,0.774701096508875,0.736607608871006,0.689419498381877,0.9976407034515391,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9166080145305937,0.9207102852775781,0.9157572885010362,0.8976775831522037,0.7780324573754512,0.7766606218007003
2.0,167.0,0.7970242110368434,0.7748535658773553,0.7367385672395305,0.6895246763754045,0.9976407034515391,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9166080145305937,0.9207102852775781,0.9157582178604288,0.8976775831522037,0.7780374949938667,0.7766606218007003
2.0,168.0,0.7972694989993366,0.7750653288891336,0.7369160253186179,0.6896662621359223,0.9976407034515391,0.9991584649875414,0.9896971040302055,0.9862988645888897,0.9166080145305937,0.9207159885478333,0.9157582178604288,0.8976775831522037,0.7780475702306977,0.7766606218007003
2.0,169.0,0.8630865773595494,0.8313815842414437,0.7848221148827543,0.7280238673139159,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166080145305937,0.9207188401829609,0.9157591472198213,0.8976775831522037,0.7780475702306977,0.7766932741237874
2.0,170.0,0.8630921520859697,0.8313858195016793,0.784826859751179,0.7280279126213592,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166647746622772,0.9207188401829609,0.9157591472198213,0.8976775831522037,0.7887953291202051,0.7962143398956131
2.0,171.0,0.8631051597809504,0.831398525282386,0.7848382474353987,0.7280380258899677,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166647746622772,0.9207273950883437,0.9157591472198213,0.8976784964108934,0.7932007264245755,0.8004641653312704
2.0,172.0,0.8631125927495108,0.8314027605426215,0.7848429923038234,0.7280400485436893,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166676126688614,0.920758763074747,0.9157591472198213,0.8976784964108934,0.815378841498893,0.8439218956431754
2.0,173.0,0.8631386081394722,0.831428172104035,0.7848648186985775,0.7280602750809061,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166676126688614,0.9207616147098746,0.9157619352979991,0.8976784964108934,0.8452015425187588,0.8529716125726514
2.0,174.0,0.8631646235294336,0.8314493484052128,0.7848837981722767,0.7280744336569579,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9166732886820298,0.9207644663450022,0.9157619352979991,0.8976784964108934,0.8464584283134305,0.8533307881266107
2.0,175.0,0.8631646235294336,0.8314493484052128,0.7848837981722767,0.7280764563106796,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.916678964695198,0.9207644663450022,0.9157628646573917,0.8976803229282727,0.8557049769151136,0.8547725137767687
2.0,176.0,0.8631646235294336,0.8314493484052128,0.7848837981722767,0.7280764563106796,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.945464865478488,0.9212720573977119,0.9157628646573917,0.8976803229282727,0.8557830600005542,0.8548026543826953
2.0,177.0,0.863170198255854,0.8314535836654483,0.7848885430407014,0.728080501618123,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9459501646043819,0.9502218572129258,0.9157628646573917,0.8976803229282727,0.8558334361847093,0.8548453535744247
2.0,178.0,0.863170198255854,0.8314535836654483,0.7848885430407014,0.728080501618123,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9862988645888897,0.9459501646043819,0.9502218572129258,0.9157647233761768,0.8976803229282727,0.8558334361847093,0.8548453535744247
2.0,179.0,0.8631794894665544,0.8314620541859195,0.7848961348301812,0.7280865695792881,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.9459501646043819,0.9502218572129258,0.9157656527355694,0.8976812361869623,0.8558384738031248,0.8548478652915853
2.0,180.0,0.8631794894665544,0.8314620541859195,0.7848970838038661,0.7280885922330097,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502218572129258,0.9157656527355694,0.897682149445652,0.8558409926123326,0.8548503770087458
2.0,181.0,0.8631813477086945,0.8314620541859195,0.7848970838038661,0.7280885922330097,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502218572129258,0.915766582094962,0.8976867157391003,0.8558409926123326,0.8548528887259064
2.0,182.0,0.8631813477086945,0.8314620541859195,0.7848970838038661,0.7280885922330097,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502218572129258,0.915766582094962,0.8976876289977899,0.8558409926123326,0.8548528887259064
2.0,183.0,0.8631813477086945,0.8314620541859195,0.7848970838038661,0.7280885922330097,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502247088480534,0.9157684408137471,0.8976894555151692,0.8558409926123326,0.8548528887259064
2.0,184.0,0.8631813477086945,0.831466289446155,0.7848989817512361,0.7280906148867314,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502247088480534,0.9157833105640282,0.8976949350673071,0.8558435114215404,0.8548528887259064
2.0,185.0,0.8631813477086945,0.831466289446155,0.7848989817512361,0.7280906148867314,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502247088480534,0.9157870280015985,0.8976985881020658,0.8558435114215404,0.8548579121602274
2.0,186.0,0.8631906389193951,0.8314747599666261,0.7849094204617706,0.7281007281553398,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502247088480534,0.9157870280015985,0.8976985881020658,0.8558435114215404,0.8548579121602274
2.0,187.0,0.8631906389193951,0.8314747599666261,0.7849094204617706,0.7281007281553398,0.9976407034515391,0.9991650394798262,0.9896971040302055,0.9863064847976835,0.945953002610966,0.9502247088480534,0.9157870280015985,0.8976985881020658,0.8558435114215404,0.8548579121602274
2.0,188.0,0.8631906389193951,0.8314747599666261,0.7849094204617706,0.7281027508090615,0.9976407034515391,0.9991650394798262,0.989704747128106,0.9863141050064772,0.945953002610966,0.9502247088480534,0.9157879573609911,0.8977049809128934,0.8558435114215404,0.8548629355945486
2.0,189.0,0.8631906389193951,0.8314747599666261,0.7849113184091405,0.7281027508090615,0.9976407034515391,0.9991650394798262,0.989704747128106,0.9863141050064772,0.945953002610966,0.9502247088480534,0.9157879573609911,0.8977049809128934,0.8558510678491636,0.8548629355945486
2.0,190.0,0.8631924971615351,0.8314789952268618,0.7849132163565105,0.7281067961165049,0.9976407034515391,0.9991650394798262,0.9897123902260064,0.9863141050064772,0.9459558406175502,0.9502247088480534,0.9158102619864128,0.8977332919322727,0.8558510678491636,0.8548629355945486
2.0,191.0,0.8631924971615351,0.8314789952268618,0.7849132163565105,0.7281067961165049,0.9976407034515391,0.9991650394798262,0.9897123902260064,0.9863141050064772,0.9459558406175502,0.9502247088480534,0.9158111913458054,0.8977369449670314,0.8558510678491636,0.8548654473117091
2.0,192.0,0.8631924971615351,0.8314789952268618,0.7849132163565105,0.7281067961165049,0.9976407034515391,0.9991650394798262,0.9897200333239069,0.9863369656328583,0.9459558406175502,0.9502247088480534,0.9575282757595189,0.8979716524502731,0.8558510678491636,0.8548654473117091
2.0,193.0,0.8631943554036753,0.8314789952268618,0.7849141653301954,0.7281067961165049,0.9976407034515391,0.9991650394798262,0.9897353195197077,0.9864055475120018,0.9459558406175502,0.9502247088480534,0.9577420284198103,0.9387020767502603,0.8558510678491636,0.8548654473117091
2.0,194.0,0.8631943554036753,0.8314789952268618,0.7849151143038804,0.7281088187702265,0.9976407034515391,0.9991650394798262,0.9905837033866567,0.996037491427265,0.9459558406175502,0.9502247088480534,0.9578721387347702,0.9389669217702606,0.8558510678491636,0.8548679590288697
2.0,195.0,0.8631943554036753,0.8314789952268618,0.7849151143038804,0.7281088187702265,0.9976407034515391,0.9991650394798262,1.0004280134824246,0.9968985750209556,0.9459558406175502,0.9502247088480534,0.9578814323286958,0.9389669217702606,0.8558510678491636,0.8548679590288697
2.0,196.0,0.8631980718879554,0.8314832304870973,0.7849189101986201,0.72811286407767,0.9976407034515391,0.9991650394798262,1.0004280134824246,0.996913815438543,0.9459558406175502,0.9502247088480534,0.9579000195165472,0.9389760543571573,0.8558535866583714,0.8548704707460303
2.0,197.0,0.8631980718879554,0.8314832304870973,0.7849208081459901,0.7281148867313916,0.9976407034515391,0.9991650394798262,1.0004280134824246,0.996913815438543,0.9459558406175502,0.9502247088480534,0.9579186067043987,0.9389760543571573,0.8558535866583714,0.8548704707460303
2.0,198.0,0.8631999301300955,0.8314874657473329,0.78492270609336,0.7281169093851133,0.9976932783049868,0.9994740406172133,1.0004280134824246,0.996913815438543,0.9459558406175502,0.9502247088480534,0.9579279002983244,0.9389760543571573,0.8558561054675792,0.8548805176146724
2.0,199.0,0.8632036466143758,0.8314874657473329,0.7849255530144149,0.7281189320388349,0.9980087274256723,0.999526636555492,1.0004280134824246,0.996913815438543,0.9459558406175502,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558561054675792,0.854883029331833
2.0,200.0,0.8632055048565158,0.8314917010075684,0.7849265019880999,0.7281209546925567,0.9980087274256723,0.999526636555492,1.0004280134824246,0.996913815438543,0.9459558406175502,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558561054675792,0.854883029331833
2.0,201.0,0.8632055048565158,0.8314917010075684,0.7849274509617848,0.7281209546925567,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459558406175502,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558561054675792,0.854883029331833
2.0,202.0,0.8632315202464772,0.8315213478292174,0.7849587670933885,0.7281553398058253,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459558406175502,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558561054675792,0.8548855410489935
2.0,203.0,0.8632501026678783,0.8315382888701597,0.7849777465670877,0.7281735436893204,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459586786241344,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558586242767869,0.8548880527661541
2.0,204.0,0.9252968077258276,0.8975702312028563,0.8559410497546903,0.8018932038834952,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459586786241344,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558586242767869,0.8548880527661541
2.0,205.0,0.9253283978422092,0.8976041132847408,0.8559780597284037,0.8019316343042071,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459586786241344,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558611430859947,0.8548980996347963
2.0,206.0,0.9255179385404995,0.8978074057760479,0.8562010685443693,0.802168284789644,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459586786241344,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558636618952025,0.8548980996347963
2.0,207.0,0.9255997011946638,0.8978963462409948,0.8562959659128653,0.8022673948220065,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459615166307186,0.950227560483181,0.9579279002983244,0.9389760543571573,0.8558636618952025,0.8548980996347963
2.0,208.0,0.9256145671317847,0.8979090520217015,0.8563111494918246,0.8022835760517799,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459615166307186,0.9502304121183086,0.9579279002983244,0.9389760543571573,0.8558661807044102,0.8549006113519568
2.0,209.0,0.9256220001003451,0.8979175225421726,0.8563215882023592,0.8022936893203884,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459615166307186,0.9502304121183086,0.9579279002983244,0.9389760543571573,0.8558661807044102,0.8549006113519568
2.0,210.0,0.9256554484588669,0.8979556398842927,0.8563595471497575,0.802334142394822,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459615166307186,0.9502304121183086,0.9579279002983244,0.9389760543571573,0.8558712183228258,0.8549006113519568
2.0,211.0,0.925659164943147,0.8979598751445282,0.8563652409918673,0.802340210355987,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.945967192643887,0.9502304121183086,0.9579279002983244,0.9389760543571573,0.8559266321253964,0.8549106582205991
2.0,212.0,0.9256610231852872,0.8979598751445282,0.8563661899655522,0.8023422330097087,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.945967192643887,0.9502361153885638,0.9579279002983244,0.9389760543571573,0.855951820217474,0.8549106582205991
2.0,213.0,0.9256610231852872,0.8979598751445282,0.8563661899655522,0.8023422330097087,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9459813826768078,0.9502389670236914,0.9579279002983244,0.9389760543571573,0.8828728530300015,0.8808114855802318
2.0,214.0,0.9256628814274273,0.8979641104047639,0.8563699858602921,0.8023462783171521,0.9980087274256723,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.946001248722897,0.9502389670236914,0.9579279002983244,0.9389760543571573,0.9088367383435807,0.9072121446548147
2.0,215.0,0.9256647396695674,0.8979641104047639,0.8563709348339771,0.8023483009708738,0.9980152992823532,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9537433306845272,0.9594839681073127,0.9579279002983244,0.9389760543571573,0.908907265001398,0.907222191523457
2.0,216.0,0.9256647396695674,0.8979641104047639,0.856371883807662,0.8023483009708738,0.9980152992823532,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9628079237143831,0.9672432672894637,0.9579279002983244,0.9389760543571573,0.9089299342842677,0.907227214957778
2.0,217.0,0.9256665979117075,0.8979683456649994,0.856373781755032,0.8023503236245955,0.9980152992823532,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9628476558065615,0.9672518221948465,0.9579279002983244,0.9389760543571573,0.9089324530934755,0.9072749375838286
2.0,218.0,0.9256665979117075,0.8979683456649994,0.8563747307287168,0.8023523462783172,0.9980152992823532,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9628504938131457,0.9672660803704844,0.9579279002983244,0.9389760543571573,0.9089475659487221,0.9072749375838286
2.0,219.0,0.9256665979117075,0.8979683456649994,0.8563756797024018,0.8023523462783172,0.9980152992823532,0.9995332110477768,1.0004280134824246,0.9969214356473367,0.9628504938131457,0.9672660803704844,0.9579279002983244,0.9389760543571573,0.9089551223763453,0.9072749375838286
2.0,220.0,0.9256665979117075,0.8979683456649994,0.8563756797024018,0.8023523462783172,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628504938131457,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089551223763453,0.9072824727353103
2.0,221.0,0.9256684561538476,0.8979683456649994,0.8563775776497717,0.8023543689320388,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628504938131457,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089551223763453,0.9072824727353103
2.0,222.0,0.9256703143959877,0.8979725809252349,0.8563785266234567,0.8023563915857606,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628504938131457,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089551223763453,0.9072824727353103
2.0,223.0,0.9256703143959877,0.8979725809252349,0.8563804245708266,0.8023563915857606,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089576411855531,0.9072824727353103
2.0,224.0,0.9256721726381277,0.8979725809252349,0.8563813735445116,0.8023584142394822,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089576411855531,0.9072849844524707
2.0,225.0,0.9256721726381277,0.8979725809252349,0.8563813735445116,0.8023584142394822,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579279002983244,0.9389760543571573,0.9089576411855531,0.9072849844524707
2.0,226.0,0.9256721726381277,0.8979725809252349,0.8563813735445116,0.8023584142394822,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579279002983244,0.9389851869440538,0.9089576411855531,0.9072849844524707
2.0,227.0,0.9256721726381277,0.8979725809252349,0.8563813735445116,0.8023584142394822,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089601599947609,0.9072874961696313
2.0,228.0,0.9256721726381277,0.8979725809252349,0.8563823225181966,0.8023604368932039,0.9980152992823532,0.9995397855400616,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089601599947609,0.9072874961696313
2.0,229.0,0.9256721726381277,0.8979725809252349,0.8563823225181966,0.8023604368932039,1.000670329381457,0.999644977416619,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089601599947609,0.9072900078867919
2.0,230.0,0.9256721726381277,0.8979725809252349,0.8563823225181966,0.8023604368932039,1.000775479088352,1.002320795776546,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089626788039686,0.9072900078867919
2.0,231.0,0.9256721726381277,0.8979725809252349,0.8563832714918815,0.8023604368932039,1.000775479088352,1.002320795776546,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089626788039686,0.9072900078867919
2.0,232.0,0.9256721726381277,0.8979725809252349,0.8563832714918815,0.8023604368932039,1.000775479088352,1.002327370268831,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579371938922501,0.9389851869440538,0.9089626788039686,0.9072925196039524
2.0,233.0,0.9256740308802679,0.8979768161854705,0.8563842204655665,0.8023624595469255,1.000775479088352,1.002327370268831,1.0004280134824246,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579650746740271,0.9389943195309504,0.9089626788039686,0.9072925196039524
2.0,234.0,0.9256740308802679,0.8979768161854705,0.8563842204655665,0.8023624595469255,1.000775479088352,1.002327370268831,1.0004356565803252,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579650746740271,0.9389943195309504,0.9089626788039686,0.9072925196039524
2.0,235.0,0.9256740308802679,0.8979768161854705,0.8563842204655665,0.8023624595469255,1.000775479088352,1.002327370268831,1.0004356565803252,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9579743682679529,0.9390217172916401,0.9089626788039686,0.9072925196039524
2.0,236.0,0.9256740308802679,0.8979768161854705,0.8563842204655665,0.8023624595469255,1.000775479088352,1.002327370268831,1.0004356565803252,0.9969214356473367,0.9628533318197299,0.967268932005612,0.9581137721768385,0.9390217172916401,0.9089626788039686,0.9072925196039524
2.0,237.0,0.9256777473645481,0.8979810514457061,0.8563908632813612,0.8023685275080906,1.000775479088352,1.002327370268831,1.0004432996782255,0.9969290558561305,0.9628533318197299,0.967268932005612,0.9607159784760365,0.9613691574275329,0.9089651976131764,0.907295031321113
2.0,238.0,0.925694471543809,0.8979979924866484,0.8564136386498002,0.8023968446601941,1.000775479088352,1.002327370268831,1.0004432996782255,0.9969290558561305,0.9628533318197299,0.967268932005612,0.9823142907593796,0.9642093919523644,0.9089651976131764,0.907295031321113
2.0,239.0,0.925694471543809,0.8980022277468839,0.8564145876234852,0.8023988673139159,1.000775479088352,1.002327370268831,1.0004432996782255,0.9969595366913053,0.9628533318197299,0.9672717836407396,0.9833923476547616,0.9642459222999507,0.9089651976131764,0.907295031321113
2.0,240.0,0.9257037627545095,0.898010698267355,0.8564297712024446,0.8024150485436893,1.000775479088352,1.002327370268831,1.0006190909299357,0.9970662196144174,0.9628533318197299,0.9672717836407396,0.9835131643757957,0.964364645929606,0.9089651976131764,0.907295031321113
2.0,241.0,0.9257074792387897,0.8980149335275907,0.8564345160708694,0.8024231391585761,1.000782050945033,1.002327370268831,1.000657306419438,1.0024079859788158,0.9628533318197299,0.9672717836407396,0.9835317515636471,0.964364645929606,0.9089677164223842,0.9072975430382736
2.0,242.0,0.9257093374809298,0.8980191687878262,0.8564383119656092,0.8024271844660195,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.9835596323454243,0.9643737785165026,0.9089677164223842,0.9072975430382736
2.0,243.0,0.9257111957230699,0.8980191687878262,0.8564392609392941,0.8024271844660195,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.9835596323454243,0.9643737785165026,0.9089677164223842,0.9072975430382736
2.0,244.0,0.9257111957230699,0.8980191687878262,0.8564392609392941,0.8024271844660195,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.9835596323454243,0.9643737785165026,0.9089677164223842,0.9072975430382736
2.0,245.0,0.9621773394803983,0.9433449238288447,0.9130939389050742,0.8708474919093852,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643737785165026,0.9089677164223842,0.9072975430382736
2.0,246.0,0.9640820376740011,0.9457166695607612,0.9160604306442582,0.8744316343042071,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.9089677164223842,0.9073000547554341
2.0,247.0,0.9640876124004214,0.9457251400812323,0.9160699203811078,0.8744437702265372,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.9089677164223842,0.9073000547554341
2.0,248.0,0.9641396431803443,0.9457886689847658,0.9161515321180144,0.8745428802588997,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.9089752728500075,0.9073000547554341
2.0,249.0,0.9641415014224843,0.9457929042450013,0.9161543790390693,0.8745469255663431,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.9089752728500075,0.9073000547554341
2.0,250.0,0.9641433596646245,0.9457929042450013,0.9161572259601242,0.8745509708737864,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.908980310468423,0.9073000547554341
2.0,251.0,0.9641452179067646,0.9457971395052369,0.9161591239074941,0.874552993527508,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.908980310468423,0.9073000547554341
2.0,252.0,0.9641452179067646,0.9457971395052369,0.9161610218548639,0.874552993527508,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.9628533318197299,0.9672717836407396,0.98356892593935,0.9643829111033991,0.908980310468423,0.9073000547554341
2.0,253.0,0.9641489343910448,0.9458013747654724,0.9161657667232888,0.8745590614886731,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.962856169826314,0.9672717836407396,0.98356892593935,0.9643829111033991,0.908980310468423,0.9073075899069157
2.0,254.0,0.9641489343910448,0.9458013747654724,0.9161657667232888,0.8745590614886731,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.962856169826314,0.9672717836407396,0.98356892593935,0.9643829111033991,0.9090256490341626,0.9073151250583974
2.0,255.0,0.9641507926331848,0.9458013747654724,0.9161676646706587,0.8745610841423949,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.962856169826314,0.9672803385461224,0.98356892593935,0.9643829111033991,0.909063431172279,0.9073226602098791
2.0,256.0,0.9641507926331848,0.9458013747654724,0.9161676646706587,0.8745610841423949,1.000782050945033,1.002327370268831,1.0059921887539458,1.0024689476491655,0.962856169826314,0.9672803385461224,0.98356892593935,0.9643829111033991,0.9090684687906945,0.9073226602098791


==> anc/IV_B/Variances_numerator_denominator_Glauber_b9_Fig19.dat <==
observable,mode,var/sample_var_r^2,var/sample_var_r^3,var/sample_var_r^4,var/sample_var_r^5,var/sample_var_r^3cos(theta),var/sample_var_r^3sin(theta),var/sample_var_r^2cos(2theta),var/sample_var_r^2sin(2theta),var/sample_var_r^3cos(3theta),var/sample_var_r^3sin(3theta),var/sample_var_r^4cos(4theta),var/sample_var_r^4sin(4theta),var/sample_var_r^5cos(5theta),var/sample_var_r^5sin(5theta)
2.0,1.0,0.1180082062712122,0.1038741367571248,0.07549615557843263,0.05075199374870722,1.4124196984544712e-07,9.260661857721311e-06,0.022476893997090602,1.6142527213137025e-06,1.0920389479030556e-07,2.2498058853807698e-08,0.00048361939889712596,8.548115056753431e-08,1.0387135652519863e-07,5.144201559523333e-10
2.0,2.0,0.1180126386707867,0.1038777842622313,0.07549889010423369,0.050753832364229735,2.1799288765076764e-05,0.3285224799687697,0.022484049932069733,1.966096082327169e-06,1.2266462347900451e-05,0.014739842788969055,0.0004838914655077968,4.06987141499609e-07,1.0714243924129135e-07,0.00044865415310331414
2.0,3.0,0.1180132718707259,0.1038782705962455,0.07549921181315146,0.05075406219117005,0.26843263298675524,0.3285591137375488,0.02249222814347445,3.105974153887955e-05,0.007683572163449225,0.0147399736527573,0.00048506920352043236,3.4066610328177544e-06,1.97760381928599e-05,0.00044870449721677146
2.0,4.0,0.12413758168279215,0.11587904873066822,0.08873857933341912,0.06221116499276045,0.26844085060574124,0.3285625481533718,0.1360649922460333,7.13242311545842e-05,0.007685048120542284,0.0147399736527573,0.0009686886024175583,3.4977786037639252e-06,2.2188015586056797e-05,0.0004489716642734143
2.0,5.0,0.12413948128260979,0.11588099406672503,0.08874018787800798,0.06221254395440234,0.2684593402484597,0.3285625481533718,0.13608237094526834,0.16678384023638493,0.007691906979974735,0.014741107805588757,0.0009690428367965526,0.00200570865520494,2.4603620364844782e-05,0.00044922853367048636
2.0,6.0,0.13369510156527026,0.14528572123334307,0.12325633766568009,0.09178966238422467,0.2684593402484597,0.32867702868080656,0.2608972111276833,0.16678384023638493,0.007712179684752929,0.01491153607914642,0.004214165723258956,0.002005919047902911,2.5765787903254116e-05,0.00045284415636423963
2.0,7.0,0.13373309356162302,0.14538858087734657,0.12337536996525544,0.09189469329594815,0.26849221072440366,0.38513653520104496,0.2611415351933994,0.16678384023638493,0.008109342374294037,0.06175636652329811,0.00422073914472483,0.0020059541133525725,3.713144007207966e-05,0.0014123068473715225
2.0,8.0,0.13373499316144066,0.14539344421748857,0.12338099987131643,0.09189814070005287,0.27859166445818156,0.38538266833502954,0.2611711812097415,0.16678468932022347,0.09489058382785132,0.061969674498137374,0.004225486615783515,0.002006041776976727,0.0019192555668667579,0.0014134338690023284
2.0,9.0,0.13373562636137987,0.14539563272055248,0.12338421696049415,0.0919020477580382,0.27859371886292805,0.5594674823785848,0.2611711812097415,0.16684412518892117,0.09489275435298816,0.15171606047651867,0.004226636964540043,0.002035128567471185,0.0019201039070453189,0.0028557927195546834
2.0,10.0,0.13739995440960437,0.15533313879972765,0.13662816883284004,0.10511548803750775,0.27859782767242103,0.5594709167944079,0.3212963691808192,0.16684497427275968,0.09489405666807027,0.151719986390166,0.03508508928897491,0.002036355858209348,0.0019211336165034342,0.002856341928065127
2.0,11.0,0.13739995440960437,0.15533313879972765,0.13662816883284004,0.10511571786444807,0.27859988207716757,0.559533881084497,0.3212984137336704,0.32411313193064684,0.09489492487812501,0.15174572293518754,0.03508910637987072,0.05070218562947742,0.0019211336165034342,0.0028563876954409975
2.0,12.0,0.1374005876095436,0.15533678630483416,0.13663460301119548,0.10512376180735906,0.48304397042478925,0.559533881084497,0.32133828251426844,0.32411652826600096,0.17467778554343438,0.15175095748671732,0.03514187634663843,0.050706919465181764,0.004219023882238682,0.0028571085316109546
2.0,13.0,0.1374056532090573,0.15540365723178678,0.13675926521683182,0.10526924226057778,0.48304397042478925,0.559533881084497,0.32355253325209643,0.46473585001783074,0.17468125838365334,0.1517666611413067,0.036246393747945804,0.07149704924241096,0.004219281309603211,0.0028576176936675112
2.0,14.0,0.13740818600881413,0.15672113607625718,0.13977367777634797,0.1090852887775505,0.48330077101810137,0.559533881084497,0.382000165608781,0.4693336390035152,0.17470730468529555,0.1517670973539342,0.07600956798013365,0.07212805200907493,0.004220351973414774,0.0028576977865752843
2.0,15.0,0.1409762676662783,0.15762425834062835,0.13986295200102947,0.10909655029762588,0.48334596792252427,0.5820716625205635,0.3905699088845022,0.4693463752610933,0.17471034342048716,0.23529134641389599,0.07659131577986342,0.07212805200907493,0.004224541018710289,0.03596840906880553
2.0,16.0,0.1986854769261942,0.17195943974321565,0.14118356710848023,0.10932361931465606,0.4833480223272708,0.5832794320849995,0.5273024476364457,0.4693472243449318,0.1747112116305419,0.24087006970677788,0.0865109739619472,0.07212840266357155,0.004227712055791531,0.037915410447547725
2.0,17.0,0.19870194012461376,0.17196381674934344,0.14118437138077466,0.10932361931465606,0.5101045897456441,0.5832817216955481,0.5273310713763623,0.4693608096863484,0.24822038644029537,0.24088184744771993,0.08651316510243581,0.07213015593605465,0.04162384011420414,0.037919586720595894
2.0,18.0,0.19870194012461376,0.17196381674934344,0.1411851756530691,0.10932384914159637,0.5101045897456441,0.5993719598264933,0.5273320936527879,0.4693676023570567,0.2482268980157059,0.28212749622676075,0.08652302523463462,0.07214120155269811,0.04162430816395783,0.0562199007992128
2.0,19.0,0.19870194012461376,0.17196381674934344,0.1411851756530691,0.10932384914159637,0.5154028995868593,0.5993788286581394,0.5273351604820646,0.4693693005247338,0.3346389765539875,0.28212836865201574,0.08652485118504182,0.07214190286169135,0.05358842044909374,0.05622676590559335
2.0,20.0,0.19870637252418824,0.17196551891839315,0.1411851756530691,0.10932407896853669,0.5154028995868593,0.5995631423073092,0.5273351604820646,0.5676150933143138,0.33463941065901487,0.28222171815429714,0.08652558156520469,0.1898443444689513,0.05358906401750506,0.05623391705807308
2.0,21.0,0.20990577984904513,0.1741946308724832,0.14119482692060223,0.11005791638895912,0.5154028995868593,0.5995837488022475,0.5468197491538107,0.5676176405658294,0.3346402788690696,0.28222346300480705,0.1455695139320016,0.1898478510139175,0.053589122523724275,0.05623391705807308
2.0,22.0,0.20992540904716073,0.17420387121875303,0.14119804400977995,0.11005837604283975,0.5154049539916057,0.7126824962707968,0.546834061023769,0.5677517958123185,0.33464244939420645,0.4317567154934001,0.14557079209728663,0.18996006045283523,0.053589298042381904,0.06060344285084984
2.0,23.0,0.33918937743781974,0.2543380994066725,0.1852102367777635,0.13088713198961183,0.5154111172058452,0.7126916547129916,0.5779930464757531,0.5677543430638341,0.33466285233049287,0.4317907400783438,0.17642241536719863,0.18996006045283523,0.05360339804121178,0.0606045870352466
2.0,24.0,0.3391925434375158,0.2543405310767435,0.18521184532235233,0.1308882811243134,0.5154111172058452,0.7126927995182659,0.5779930464757531,0.6636914768964287,0.33466762748579393,0.4317907400783438,0.17642570207793157,0.1901476606085258,0.05360398310340389,0.060613740510420656
2.0,25.0,0.4174611215237323,0.31465324384787474,0.22679996139492986,0.15661809657328032,0.5156412105374528,0.7126950891288146,0.5852706323495286,0.6637067604055225,0.33529794798553564,0.4317907400783438,0.24517218712339772,0.1901494138810089,0.05380676565918957,0.06061488469481742
2.0,26.0,0.4180753254647688,0.31511039782122363,0.22710317204992922,0.15679920020224772,0.5842603834751899,0.712696233934089,0.5853156125122545,0.6637305347530015,0.48907140593595216,0.4317907400783438,0.2454570353869189,0.1901529204259751,0.10368121131276255,0.06061774515580931
2.0,27.0,0.4180778582645256,0.31511039782122363,0.2271055848668125,0.1568005791638896,0.584272709903669,0.7127122612079299,0.585326857552936,0.7050299726595004,0.48908442908677324,0.4318888879195275,0.24546433918854763,0.25028490677850207,0.10368296649933888,0.06076877749618129
2.0,28.0,0.418087989463553,0.3151201245015076,0.22711041050057906,0.15680333708717337,0.584276818713162,0.7302541124267468,0.5853370803171919,0.7050715777675888,0.48908442908677324,0.46901581706987255,0.24546433918854763,0.25037607694762276,0.10368823205906788,0.15089332196776833
2.0,29.0,0.47839585127399825,0.3629559381383134,0.26075633766568007,0.17805359564248122,0.5844411710928817,0.7302644156742158,0.6626661582545244,0.7050715777675888,0.48908442908677324,0.46902017919614736,0.25711390278640034,0.25037607694762276,0.10390353494576474,0.15090075916634724
2.0,30.0,0.4786655944481029,0.3631772201147748,0.26091799639686014,0.17816161430442876,0.6515852814226342,0.7302644156742158,0.6629299055723266,0.7050732759352658,0.49295230488064284,0.46904198982752154,0.25714129204250813,0.25037958349258893,0.1450632452229672,0.15090361962733914
2.0,31.0,0.4786662276480421,0.3631772201147748,0.26091799639686014,0.17816184413136907,0.6515996622558596,0.7442195919685041,0.6629360392308801,0.7050809176898127,0.49295230488064284,0.5138977343116129,0.25714129204250813,0.25038659658252127,0.14506383028515932,0.15268111008770174
2.0,32.0,0.47867509244719114,0.36318451512498784,0.26092282203062667,0.17816437222771253,0.6850268818861079,0.7442195919685041,0.6629401283365824,0.7050851631090054,0.5206612287776905,0.5139239070692618,0.25714129204250813,0.25038834985500436,0.15550192485461203,0.15268511473309038
2.0,33.0,0.5555253026695709,0.4268334792335376,0.3081247587183117,0.20912389970352324,0.6850330451003473,0.744232184826522,0.726367269162316,0.7059851919778559,0.5206655698279642,0.5139500798269109,0.29855202132710074,0.25314274092593825,0.15550192485461203,0.15271257515861256
2.0,34.0,0.5574641608834405,0.42844567649061377,0.3093239287093038,0.20991151662797913,0.6850330451003473,0.744239053658168,0.7278178794102282,0.7491755395927794,0.5206742519285116,0.5139544419531856,0.29949968958843076,0.37692728477703635,0.15550250991680414,0.1527137193430093
2.0,35.0,0.5574654272833189,0.42844810816068474,0.3093263415261871,0.2099142745512629,0.6850412627193334,0.7954278766953136,0.7278178794102282,0.749178086844295,0.5206742519285116,0.5216884918384618,0.29951977504290983,0.37692728477703635,0.15550309497899625,0.20492571382804053
2.0,36.0,0.6338141431538422,0.5054153292481276,0.3783087762192768,0.2648502677483855,0.6850618067667984,0.7954713792957387,0.7557965629022019,0.749178086844295,0.520726344531796,0.5218019071216073,0.3229412409158967,0.3769325445944856,0.15555048501655727,0.20493543939541298
2.0,37.0,0.6339724431386454,0.5055782511428849,0.3784583708660404,0.264974374296155,0.7014374670011237,0.7954759585168361,0.7558486989999069,0.7491993139402585,0.5513567952630459,0.5218935117733788,0.3229704561224117,0.3769342978669687,0.19152010858754284,0.20493658357980973
2.0,38.0,0.6339977711362139,0.505602567843595,0.3784841075794621,0.2649973569901864,0.7014539022390958,0.8144213410020023,0.755860966317014,0.7492706369826957,0.551369818413867,0.6492981338823797,0.3229996713289267,0.3770079353112585,0.19153649032892198,0.20587081013976213
2.0,39.0,0.6340041031356061,0.505607431183737,0.37848812894093425,0.2650019535289927,0.7014580110485887,0.814423630612551,0.755860966317014,0.7934875269584118,0.5513871826149619,0.6493766521553266,0.32300697513055543,0.3961326315568008,0.19155579738126163,0.20588682872131672
2.0,40.0,0.6649865761612886,0.5397140355996498,0.41131530691030754,0.29288225965847714,0.7014580110485887,0.814423630612551,0.7558670999755676,0.7934985650483128,0.5514175699668777,0.6493766521553266,0.3913924697805208,0.39613438482928387,0.19157100899825652,0.20589769847308592
2.0,41.0,0.6649929081606808,0.5397188989397919,0.41131852399948526,0.2928845579278803,0.7143514552376021,0.814423630612551,0.7558681222519932,0.793501961383667,0.6506322739723649,0.6493766521553266,0.39141072928459264,0.3961449044641824,0.2805905617767169,0.20589998684187943
2.0,42.0,0.664999240160073,0.5397310572901469,0.41133058808390166,0.29289375100549286,0.7143576184518416,0.8144396578863918,0.7558691445284188,0.8243092702973491,0.6506843665756493,0.6494071870392504,0.39144907424314357,0.4038820959320572,0.28061220907782497,0.2060378610616887
2.0,43.0,0.6650055721594651,0.5397334889602179,0.4113338051730794,0.292896049274896,0.7143576184518416,0.8269581035613748,0.7558722113576956,0.824350026321599,0.6506843665756493,0.6573418947331687,0.39145272614395793,0.4038856024770234,0.2806186447619382,0.2900999445070568
2.0,44.0,0.6888835418671799,0.5653511331582531,0.43534052888946084,0.31278297442026154,0.7144069241657576,0.8269649723930208,0.7632326016219437,0.8243568189923073,0.6507842107319445,0.6573418947331687,0.4114359274002118,0.4038856024770234,0.28063093106797254,0.29010852589003244
2.0,45.0,0.6889658578592777,0.5654411049508803,0.4354298031141423,0.31286111557996826,0.7423612095513386,0.8269649723930208,0.7632458912154765,0.8243593662438229,0.6891026614979228,0.6573506189857184,0.411496183763649,0.4038856024770234,0.2822170346707855,0.2901188235496033
2.0,46.0,0.6889658578592777,0.5654459682910222,0.43543302020332003,0.31286341384937144,0.742375590384564,0.8269661171982952,0.7632591808090091,0.8441336797595395,0.6891026614979228,0.6573506189857184,0.411496183763649,0.44827320193140496,0.28223517159874095,0.2901188235496033
2.0,47.0,0.6890228458538068,0.5655018967026554,0.4354869064470467,0.3129093792374342,0.742379699194057,0.8375498419596319,0.7632591808090091,0.844134528843378,0.6891026614979228,0.6785810875653229,0.41149800971405615,0.44827670847637113,0.28224219234504627,0.3180054577595725
2.0,48.0,0.6913530216301099,0.5674593911098142,0.43683245399562476,0.31369308910390475,0.7424228416937334,0.8375521315701806,0.8435906846082994,0.8441421705979248,0.6891070025481965,0.6785810875653229,0.41162765219296643,0.4482802150213373,0.28225389358888847,0.31801289495815144
2.0,49.0,0.7708449419988855,0.654629899815193,0.5214105327499678,0.3863161039737078,0.7424351681222124,0.837553276375455,0.8571849165157958,0.8441489632686331,0.6891070025481965,0.6785810875653229,0.474027681408173,0.4483187870159653,0.28228373176068616,0.3180231926177223
2.0,50.0,0.7708955979940226,0.6546833965567552,0.5214620061768113,0.3863620693617706,0.7790302798715586,0.8375567107912779,0.8572094511500099,0.8441498123524717,0.6895932001788513,0.6785810875653229,0.4740642004163167,0.44832930665086385,0.31780695287909105,0.31802376470992066
2.0,51.0,0.7709335899903753,0.6547295982881043,0.5215078496975936,0.38640113994162395,0.7790302798715586,0.8375578555965523,0.8572431862720543,0.8618625503082175,0.689597541229125,0.6785985360704222,0.4741025453748676,0.5403147474761643,0.3178098781900516,0.3180249088943174
2.0,52.0,0.7951978116610101,0.6859911487209416,0.5566883284004632,0.42108202523499805,0.7790302798715586,0.838087900438575,0.8703242354139044,0.8618625503082175,0.689597541229125,0.6786159845755215,0.4807745681627287,0.5403147474761643,0.3178098781900516,0.3183830386105025
2.0,53.0,0.7957613596069095,0.6867182180721719,0.5575062733238966,0.42188871779549997,0.7790302798715586,0.863429309991517,0.8706206955773255,0.8618625503082175,0.689597541229125,0.6795800144822592,0.4809023846912318,0.5403147474761643,0.31781280350101215,0.333815797753966
2.0,54.0,0.7957613596069095,0.6867182180721719,0.5575062733238966,0.42188871779549997,0.8042583701585384,0.8634453372653579,0.8706217178537511,0.8618625503082175,0.6991869212837354,0.6795887387348089,0.4809078625424533,0.5403165007486473,0.3178198242473175,0.3338283837823304
2.0,55.0,0.7957613596069095,0.6867182180721719,0.5575062733238966,0.42189101606490315,0.8042645333727779,0.8790490331547055,0.8706217178537511,0.8618880228233736,0.6991869212837354,0.7428526560986888,0.4809151663440821,0.5403392932909276,0.3178198242473175,0.36033684788640535
2.0,56.0,0.7957676916063016,0.686727944752456,0.5575191416806073,0.4219025074119188,0.8042686421822709,0.8790753636760156,0.8706237624066022,0.8812641160188157,0.6991999444345565,0.7429529850030099,0.48091881824489646,0.5731430214495356,0.3178408864862335,0.36039634547503674
2.0,57.0,0.8109011701534876,0.7070348215154167,0.5811253377943637,0.44586656247845374,0.8042706965870174,0.8790753636760156,0.871966011353402,0.8812641160188157,0.6991999444345565,0.7429529850030099,0.5230014972793339,0.5731552943569171,0.31784381179719406,0.36041007568779787
2.0,58.0,0.8109011701534876,0.7070372531854878,0.581127750611247,0.44586886074785687,0.8161780264977124,0.8790753636760156,0.8719670336298275,0.8812726068572011,0.6992086265351038,0.7430096926445827,0.5230014972793339,0.5731623074468496,0.4127449947929465,0.3604129361487897
2.0,59.0,0.8109075021528798,0.7070469798657718,0.58113740187878,0.4458780538254694,0.816184189711952,0.8793089039519822,0.8719670336298275,0.8812726068572011,0.6992086265351038,0.7895274072393847,0.5230179308329985,0.5731640607193327,0.41280350101215757,0.3694645789115374
2.0,60.0,0.8109075021528798,0.7070469798657718,0.58113740187878,0.4458780538254694,0.8164676975669685,0.8793157727836284,0.8719670336298275,0.8813405335642841,0.7565842880026393,0.7895317693656596,0.5230197567834057,0.5731693205367819,0.4399884157685962,0.36949718816684496
2.0,61.0,0.8109138341522719,0.7070469798657718,0.5811382061510745,0.4458780538254694,0.816473860781208,0.8793169175889027,0.8719680559062531,0.8994090376483774,0.7567058374103031,0.7895317693656596,0.5230270605850346,0.5738022519031772,0.43999543651490153,0.36949776025904335
2.0,62.0,0.8109138341522719,0.7070494115358428,0.5811406189679578,0.44588035209487253,0.816473860781208,0.8861811700138865,0.8719680559062531,0.8994090376483774,0.7567666121141349,0.7896408225225304,0.5230270605850346,0.5738022519031772,0.44005511285849686,0.4251560381471078
2.0,63.0,0.8233688769565878,0.7232905359400836,0.5995624758718312,0.46419755923789385,0.8164759151859544,0.8861811700138865,0.8723207412730817,0.8994090376483774,0.7567666121141349,0.7896408225225304,0.5597067523646058,0.5738022519031772,0.4400562829828811,0.4251560381471078
2.0,64.0,0.8233688769565878,0.7232953992802257,0.5995656929610089,0.46419985750729703,0.8217043752657887,0.8861880388455325,0.8723227858259329,0.8994090376483774,0.7964351295152349,0.7896451846488052,0.559708578315013,0.5738040051756603,0.44577117047542153,0.4251594707002981
2.0,65.0,0.8233688769565878,0.7232953992802257,0.5995656929610089,0.46419985750729703,0.8217043752657887,0.8864032622371097,0.8723227858259329,0.913240613378165,0.7964394705655086,0.789806583320974,0.559708578315013,0.5844989673225075,0.44577234059980575,0.42622813892686945
2.0,66.0,0.8233688769565878,0.7232978309502966,0.5995689100501866,0.4642044540461033,0.8217043752657887,0.8939040263946304,0.8723227858259329,0.9135717560751949,0.7964394705655086,0.7953028624272616,0.559708578315013,0.5847584516500047,0.4457729256619979,0.4676069955434018
2.0,67.0,0.8459361227901322,0.7538031319910514,0.6357700102946854,0.5018799843717681,0.8217043752657887,0.8939051711999048,0.9041523846131041,0.9135717560751949,0.7964394705655086,0.7953072245535364,0.6020195011503487,0.5847689712849032,0.44577702109734263,0.4676218699405596
2.0,68.0,0.8582961856035661,0.769348798754985,0.6528616008235748,0.5184183309967595,0.821759844193944,0.8939051711999048,0.9082629581204017,0.9135717560751949,0.7964828810682456,0.7953072245535364,0.6089526348464376,0.5847724778298694,0.4458372825031301,0.4676230141249564
2.0,69.0,0.8583025176029583,0.769348798754985,0.6528624050958692,0.5184183309967595,0.8238327385831592,0.8939051711999048,0.9082629581204017,0.9198040314500654,0.7985709262498969,0.795315948806086,0.6089526348464376,0.629998141531168,0.4478165478990417,0.4676298792313369
2.0,70.0,0.8583341775999189,0.7693925688162631,0.6529122699781238,0.5184665946542254,0.8363358458703383,0.8939063160051791,0.9082701140553808,0.9208059503795405,0.8116808980764806,0.795315948806086,0.6089727203009166,0.6370462969131885,0.4593165303471759,0.4676304513235353
2.0,71.0,0.8680917886631883,0.7840117692831436,0.6718745978638528,0.539872675875066,0.8363358458703383,0.8939647010741708,0.9158707392796427,0.9213154006826634,0.8116808980764806,0.7953290351849105,0.6095752839352884,0.639988288139813,0.45931711540936804,0.46764303735189966
2.0,72.0,0.8686490046096955,0.7848701488182084,0.6730158602496461,0.5411872859736618,0.8363379002750848,0.8939715699058168,0.9166497139159423,0.9295430230780988,0.8116808980764806,0.7953290351849105,0.609688492860534,0.670211199203313,0.4593177004715601,0.46764303735189966
2.0,73.0,0.8686869966060483,0.7849236455597705,0.6730810063054948,0.5412562340557561,0.8363379002750848,0.9063812590797369,0.9166640257859006,0.9295600047548696,0.8116852391267543,0.7987969255734015,0.609690318810941,0.6702199655657284,0.4593264764044418,0.46771683724549046
2.0,74.0,0.8854414669976192,0.8052888824044354,0.694760970274096,0.5616074096205558,0.8364221308696912,0.9063904175219316,0.9355700060007626,0.9295684955932548,0.8116895801770281,0.7988143740785009,0.6260800496658511,0.6702199655657284,0.4593797170639239,0.4677437255788143
2.0,75.0,0.8854414669976192,0.8052913140745064,0.6947633830909793,0.5616097078899589,0.8364241852744376,0.9064030103799494,0.9355751173828906,0.9376687554129095,0.8116895801770281,0.798914702982822,0.6261001351203301,0.7010495089083775,0.459380302126116,0.46794281366385004
2.0,76.0,0.8854921229927561,0.8053496741562105,0.6948228992407669,0.561662568086231,0.8567237585745718,0.9064041551852238,0.9356753004725984,0.9376687554129095,0.8117850832830495,0.798914702982822,0.6261950845415039,0.7010495089083775,0.4756175331437732,0.46794567412484195
2.0,77.0,0.8854984549921483,0.8053569691664235,0.6948285291468279,0.5616671646250373,0.8567258129793183,0.9179907293668883,0.9356773450254495,0.9376857370896803,0.8117850832830495,0.8226315835390803,0.6262224737976116,0.7011441856224643,0.4756192883303495,0.5149127273351374
2.0,78.0,0.8931791702547996,0.8171359789903706,0.7104458885600309,0.5796855967456506,0.8567299217888114,0.917993018977437,0.9376247816161986,0.9376942279280657,0.8117850832830495,0.8226359456653551,0.6435763064675163,0.7011459388949475,0.4756204584547337,0.5149127273351374
2.0,79.0,0.8931855022541918,0.8171384106604416,0.710449909921503,0.5796901932844568,0.8653625305335906,0.9180376663831366,0.9376247816161986,0.9376942279280657,0.8120932978524824,0.8276393045025867,0.6435781324179235,0.7011459388949475,0.5096716630977873,0.5149836667677363
2.0,80.0,0.893191834253584,0.8171481373407256,0.7104619740059195,0.5797039829008757,0.8667266552852644,0.9182082423690142,0.9376247816161986,0.9376942279280657,0.8122278704109672,0.854309344546906,0.6435836102691451,0.7011476921674306,0.5172517288587777,0.5157468377603734
2.0,81.0,0.893191834253584,0.8171481373407256,0.7104627782782139,0.5797039829008757,0.8693665653845126,0.9182082423690142,0.9376247816161986,0.9377876271503048,0.831041982297197,0.8543442415571046,0.6435836102691451,0.7012704212412468,0.5506862779513463,0.5157565633277459
2.0,82.0,0.893191834253584,0.8171481373407256,0.7104627782782139,0.5797039829008757,0.8693973814557101,0.9182151112006603,0.9376258038926242,0.94678791583881,0.8312763990119769,0.8543486036833794,0.6435836102691451,0.7081730550071709,0.55118065550368,0.5158309353135351
2.0,83.0,0.893198166252976,0.8171554323509386,0.710472429545747,0.5797131759784881,0.8693973814557101,0.9217010432610465,0.9376258038926242,0.9467964066771953,0.8312763990119769,0.854566709997121,0.6435982178724026,0.7081783148246201,0.5511853360012169,0.5288528979330309
2.0,84.0,0.8999417456055924,0.8273562882988036,0.7238595418865011,0.5950518259750408,0.8693994358604566,0.9217044776768696,0.9376891850310107,0.9467964066771953,0.8312937632130718,0.854566709997121,0.67242632290107,0.7081783148246201,0.5511870911877933,0.5288649118691968
2.0,85.0,0.8999417456055924,0.8273562882988036,0.7238595418865011,0.5950518259750408,0.8740814242777226,0.9217056224821439,0.9376891850310107,0.9467964066771953,0.8316019777825047,0.854566709997121,0.6724281488514772,0.7081783148246201,0.5877534781947321,0.5288740653443709
2.0,86.0,0.8999417456055924,0.8273635833090166,0.7238691931540342,0.5950633173220565,0.8740834786824692,0.921999837437651,0.9376891850310107,0.9467964066771953,0.831641047234968,0.8748069759123387,0.6724281488514772,0.7081783148246201,0.5877534781947321,0.5481507119687409
2.0,87.0,0.8999480776049845,0.8273708783192296,0.7238764316046841,0.595072510399669,0.8746094062975723,0.9220009822429254,0.9376902073074364,0.9467964066771953,0.8620197170503432,0.874824424417438,0.6724445824051418,0.7081818213695863,0.588069411778472,0.5482285165077204
2.0,88.0,0.8999480776049845,0.8273708783192296,0.7238772358769785,0.595072510399669,0.8746094062975723,0.9220044166587484,0.937691229583862,0.9550664832645576,0.862037081251438,0.8748287865437129,0.672455538107585,0.708800726556117,0.5880752624003932,0.5482737117913923
2.0,89.0,0.8999480776049845,0.8273708783192296,0.7238780401492729,0.5950748086690721,0.8746094062975723,0.925891030565156,0.9376932741367131,0.9550834649413283,0.8620457633519854,0.8748549593013618,0.6724573640579922,0.708800726556117,0.5880752624003932,0.5879391522737805
2.0,90.0,0.910357884605643,0.8434685341892812,0.7455740895637627,0.6205901955827262,0.8746094062975723,0.9258921753704303,0.9529936853985191,0.9550919557797137,0.8620631275530802,0.8748549593013618,0.7048095533725304,0.7088112461910155,0.5880752624003932,0.587950594117748
2.0,91.0,0.9167658679904767,0.8529228674253477,0.7577290567494531,0.6342809864172279,0.8746094062975723,0.9258921753704303,0.9533443262124965,0.9550919557797137,0.8620631275530802,0.8748549593013618,0.7217434174487821,0.7088340387332956,0.5880752624003932,0.587950594117748
2.0,92.0,0.9167721999898688,0.8529301624355607,0.7577354909278086,0.6342878812254372,0.8766103965206601,0.9258921753704303,0.9533443262124965,0.9560853838708034,0.8747650406539358,0.8748549593013618,0.7217488953000036,0.7172094213850151,0.5883677934964486,0.587950594117748
2.0,93.0,0.9167721999898688,0.8529325941056317,0.757740316561575,0.6342924777642436,0.8775739123467671,0.925894464980979,0.9533606826353059,0.9580043133458997,0.880612435372614,0.8748593214276367,0.7218474966219918,0.7359536575017269,0.5885199096663976,0.5879620359617156
2.0,94.0,0.9168608479813586,0.8530833576500341,0.7579574700810706,0.6345659718232172,0.8775759667515136,0.9307106607701563,0.9534516652371835,0.958743016285428,0.8806211174731614,0.8762639260881324,0.7218529744732133,0.7372896511338413,0.5885199096663976,0.5958797919872767
2.0,95.0,0.9203751076439897,0.8588780274292384,0.766252734525801,0.6448920962515226,0.8775759667515136,0.9307598873969533,0.9565113385789744,0.9607977991746905,0.8806254585234352,0.876272650340682,0.7219789650513092,0.7408628204543781,0.5885199096663976,0.5959370012071146
2.0,96.0,0.9220024314877666,0.8615698861978407,0.7700939390039891,0.6496610052630369,0.87757802115626,0.9315223277096683,0.957834164273688,0.9642365887207703,0.8806254585234352,0.876482032401874,0.7219990505057883,0.7476322055115874,0.5885199096663976,0.5973386270931423
2.0,97.0,0.922268375462236,0.8619492267289174,0.7705781109252349,0.6502033968421779,0.877582129965753,0.9315223277096683,0.9579425255748005,0.9675310340142985,0.8806254585234352,0.876482032401874,0.7220684366212614,0.7681998450107125,0.5885374615321609,0.5973386270931423
2.0,98.0,0.9277772149333874,0.869910514541387,0.7806089949813408,0.6612902484429225,0.8775944563942321,0.9315234725149426,0.9606587140375932,0.967649905751694,0.88064282272453,0.876482032401874,0.7241682795895263,0.7689046605489146,0.5885901171294509,0.5973443480151261
2.0,99.0,0.9277962109315637,0.86994212625231,0.7806484043237678,0.6613339155615822,0.8852286244322138,0.9315291965413143,0.9606750704604027,0.9676583965900794,0.8865292868956716,0.8764863945281488,0.7241701055399336,0.7689099203663639,0.6051298253004295,0.5973557898590937
2.0,100.0,0.9277962109315637,0.86994212625231,0.7806500128683567,0.6613362138309853,0.8852347876464534,0.9393356237070856,0.9606760927368282,0.9676583965900794,0.8865336279459453,0.8842029959083255,0.7241774093415623,0.7689099203663639,0.6051415265442717,0.6270244912670125
2.0,101.0,0.9278152069297402,0.8699810329734462,0.7807063119289667,0.6614097584518858,0.8852347876464534,0.9393367685123599,0.9607077833060215,0.9712754937422521,0.8865336279459453,0.8842029959083255,0.7242595771098856,0.7906206935244634,0.6051415265442717,0.6270302121889963
2.0,102.0,0.9319246745352312,0.8769672210874428,0.7909784776734011,0.6745374732826181,0.8852347876464534,0.9393367685123599,0.9623148018470491,0.9712924754190229,0.8865336279459453,0.8842073580346004,0.7291129532921886,0.7907907609553231,0.6051415265442717,0.6270302121889963
2.0,103.0,0.9319436705334077,0.8769891061180819,0.7910066272037061,0.6745696490542621,0.8852347876464534,0.9393756918916877,0.9623301359934329,0.9712924754190229,0.8865336279459453,0.903130261814819,0.7291348646970748,0.7907907609553231,0.6051415265442717,0.6415441912618638
2.0,104.0,0.9395610658021377,0.8876227993385858,0.8039554111439969,0.6884121256693709,0.8852388964559463,0.9393756918916877,0.9729035410633106,0.9712924754190229,0.8865336279459453,0.9031433481936435,0.74301573969251,0.7907907609553231,0.6051473771661927,0.6415670749497989
2.0,105.0,0.9395610658021377,0.8876227993385858,0.8039562154162914,0.6884144239387741,0.8918006652162569,0.9393756918916877,0.9729086524454386,0.971317947934179,0.8885305110718488,0.9031477103199184,0.7430285213453602,0.7908258264049849,0.6114309451094652,0.6415670749497989
2.0,106.0,0.9395673978015298,0.8876252310086568,0.8039594325054691,0.6884167222081773,0.8918253180732149,0.939376836696962,0.9729106969982897,0.9754869495814017,0.8885565573734909,0.9031477103199184,0.7430303472957674,0.8008001935612822,0.6116825218520728,0.6415670749497989
2.0,107.0,0.9395673978015298,0.8876252310086568,0.8039594325054691,0.6884167222081773,0.8938941036529371,0.939376836696962,0.9729106969982897,0.9754869495814017,0.8919859870897164,0.9031477103199184,0.7430321732461747,0.8008089599236976,0.6551818958355273,0.6415727958717827
2.0,108.0,0.9395673978015298,0.8876252310086568,0.8039594325054691,0.6884167222081773,0.8938961580576836,0.9409635368072068,0.9729117192747153,0.9754869495814017,0.8919903281399902,0.903287298360713,0.7430339991965819,0.8008089599236976,0.6552462526766595,0.644599163601206
2.0,109.0,0.9431006534623373,0.8936411827643226,0.8128217089177712,0.6997977522925237,0.8938982124624301,0.9409635368072068,0.9732327140723506,0.9754869495814017,0.8919903281399902,0.9032916604869877,0.7584851915421977,0.8008089599236976,0.6552462526766595,0.6446048845231898
2.0,110.0,0.9431006534623373,0.8936411827643226,0.8128217089177712,0.6997977522925237,0.8970599413672885,0.9409726952494015,0.9732327140723506,0.9754869495814017,0.8923462942624338,0.9037104246093716,0.7584851915421977,0.8008089599236976,0.6742607739202677,0.644679256508979
2.0,111.0,0.9431069854617294,0.8936436144343936,0.8128297516407155,0.6998046471007332,0.8971729336283458,0.9412989647525905,0.9732337363487762,0.9754869495814017,0.8923810226646235,0.9170149097476074,0.7584961472446409,0.8008107131961807,0.6748867904658266,0.6461495334588122
2.0,112.0,0.9431069854617294,0.8936436144343936,0.8128297516407155,0.6998046471007332,0.8985103511183152,0.941301254363139,0.9732337363487762,0.9754869495814017,0.9037068228287152,0.9170149097476074,0.7584961472446409,0.8008107131961807,0.6821766653795298,0.646155254380796
2.0,113.0,0.9431069854617294,0.8936436144343936,0.8128297516407155,0.6998046471007332,0.8985124055230618,0.941301254363139,0.9732337363487762,0.9798512405114881,0.9037111638789889,0.9170192718738822,0.7585034510462696,0.8015085156444504,0.6821766653795298,0.6461609753027798
2.0,114.0,0.9431069854617294,0.8936436144343936,0.8128297516407155,0.6998046471007332,0.8985124055230618,0.9429520635687473,0.9732337363487762,0.9798512405114881,0.9037111638789889,0.9170672552629053,0.7585052769966768,0.8015102689169334,0.6821766653795298,0.6606978380635823
2.0,115.0,0.9436705334076287,0.8945871024219434,0.8142050572641873,0.7015467353083128,0.8998148981323406,0.9429520635687473,0.9732971174871627,0.9798597313498735,0.9037893027839156,0.9171239629044782,0.7650202680495197,0.8015102689169334,0.6930939258843215,0.6608523029571446
2.0,116.0,0.9454055012410719,0.8974905164867231,0.8184274868099344,0.7069085978258371,0.9003572609854158,0.9429520635687473,0.9734105901704032,0.9798597313498735,0.9037893027839156,0.9171239629044782,0.7793503268451228,0.8015120221894165,0.6975579504101286,0.6608523029571446
2.0,117.0,0.9465072691353021,0.8993945141523199,0.8212665680092652,0.7105927236790697,0.9003695874138947,0.9430791369541998,0.9745207823685941,0.9798597313498735,0.9038196901358314,0.9242255044799037,0.7815524230361903,0.8015120221894165,0.6975930541416553,0.6785127891210948
2.0,118.0,0.9513132566739274,0.9076962357747301,0.8336925749581778,0.7267771368159776,0.9003695874138947,0.9431054674755097,0.9805358568567658,0.9798597313498735,0.9038587595882948,0.9255995742564755,0.7953292188584158,0.8015242950967981,0.6975989047635763,0.682076923516994
2.0,119.0,0.9513259206727116,0.9077108257951562,0.8337167031270106,0.7268093125876215,0.9003839682471202,0.9431077570860584,0.9805379014096169,0.9798597313498735,0.9199597150534601,0.9256301091403994,0.7953292188584158,0.8015242950967981,0.6980728051391863,0.6821799001127021
2.0,120.0,0.9513322526721038,0.9077205524754401,0.8337327885728992,0.7268276987428466,0.9003860226518667,0.9431077570860584,0.9805450573445961,0.981048448723827,0.9199597150534601,0.9256301091403994,0.7953785195194099,0.8151577419253035,0.6980728051391863,0.6821799001127021
2.0,121.0,0.9513322526721038,0.9077229841455111,0.8337327885728992,0.7268345935510561,0.9003860226518667,0.9431627077392271,0.9805450573445961,0.9846570550376144,0.9199640561037338,0.9256301091403994,0.7953785195194099,0.8176789477559866,0.6980728051391863,0.6828320852188539
2.0,122.0,0.9513322526721038,0.9077278474856532,0.8337408312958435,0.7268437866286687,0.9003860226518667,0.9450688085210146,0.9805450573445961,0.9847674359366244,0.9199640561037338,0.9256824546556973,0.7953821714202243,0.8177666113801411,0.6980728051391863,0.7018999181908157
2.0,123.0,0.953915708424092,0.9123990856920533,0.8410436237292498,0.7367470294867965,0.9003860226518667,0.945069953326289,0.9830118103595449,0.9847759267750098,0.9199640561037338,0.9256824546556973,0.796141766789614,0.8177701179251072,0.6980728051391863,0.7018999181908157
2.0,124.0,0.9567207841548048,0.9170654605583114,0.8477834255565564,0.7452552228172187,0.9003860226518667,0.945069953326289,0.9835485054829796,0.9847759267750098,0.9199640561037338,0.9256824546556973,0.8043165467625899,0.8177771310150396,0.6980728051391863,0.7019056391127995
2.0,125.0,0.9567207841548048,0.9170654605583114,0.8477834255565564,0.7452552228172187,0.9004004034850922,0.945069953326289,0.9835485054829796,0.9863467318763055,0.9200552181594815,0.9256824546556973,0.8043183727129971,0.8304901097899229,0.6981137594926341,0.7019056391127995
2.0,126.0,0.9567207841548048,0.9170678922283825,0.8477834255565564,0.7452598193560249,0.9018117795459355,0.9450710981315633,0.9835485054829796,0.9863552227146909,0.928663520852235,0.9256868167819722,0.8043220246138115,0.8306426444959517,0.7031218918571044,0.7019056391127995
2.0,127.0,0.9567207841548048,0.9170703238984534,0.8477914682795007,0.7452644158948312,0.9018138339506819,0.9487882808573675,0.9835505500358308,0.9863552227146909,0.9286678619025087,0.9269518334016733,0.8043220246138115,0.830649657585884,0.7031218918571044,0.7062192142885747
2.0,128.0,0.9568664201408237,0.91732808092598,0.848201647149659,0.7458366849762129,0.9018138339506819,0.9487894256626419,0.9836241539384732,0.9887836024929102,0.9286678619025087,0.926960557654223,0.804415148084578,0.8400542111851771,0.7031218918571044,0.7062306561325423
2.0,129.0,0.9587470239602857,0.9208029374574458,0.8537511259812122,0.7535358874767301,0.9018138339506819,0.9487894256626419,0.9846801654861078,0.9889534192606177,0.9286678619025087,0.9269649197804978,0.8054084651060878,0.8406643500092923,0.7031335931009466,0.7062306561325423
2.0,130.0,0.9587533559596778,0.9208223908180138,0.8537752541500451,0.7535634667095676,0.9018138339506819,0.9489622912590683,0.9847036778438963,0.9889534192606177,0.9286678619025087,0.93738603945107,0.8054084651060878,0.8406661032817754,0.7031335931009466,0.7347094057678335
2.0,131.0,0.9612481637201763,0.9248905748468048,0.8595499292240381,0.7607179793615407,0.9018158883554285,0.9489634360643426,0.9863699884176081,0.9889534192606177,0.9286765440030561,0.9374820062291164,0.8056914874192017,0.8406661032817754,0.7031335931009466,0.7348810334273471
2.0,132.0,0.9612544957195684,0.9248930065168758,0.8595579719469824,0.7607271724391533,0.9018179427601749,0.9489634360643426,0.9863699884176081,0.9907959311902457,0.9286765440030561,0.9374820062291164,0.8056914874192017,0.8496551313025763,0.7031511449667099,0.7348810334273471
2.0,133.0,0.9612608277189605,0.9249100282073728,0.8595821001158153,0.7607593482107973,0.9046365860723684,0.9489634360643426,0.9863740775233104,0.9907959311902457,0.931910626456965,0.9374820062291164,0.8056969652704232,0.8496586378475425,0.7061408127683972,0.7348810334273471
2.0,134.0,0.9612671597183526,0.9249197548876569,0.8595901428387595,0.7607754360966192,0.9046530213103404,0.9489634360643426,0.9863740775233104,0.9907959311902457,0.9330566637292227,0.9374863683553911,0.805704269072052,0.8496814303898226,0.7376756649231814,0.7348867543493309
2.0,135.0,0.9612734917177448,0.9249319132380118,0.8596142710075924,0.7607984187906507,0.904655075715087,0.948964580869617,0.9863894116696943,0.9923752271299268,0.9330566637292227,0.937490730481666,0.8057553956834532,0.8625837625928796,0.7376932167889446,0.7348867543493309
2.0,136.0,0.9612798237171369,0.9249367765781539,0.8596142710075924,0.7608076118682632,0.9046571301198334,0.9495873549388617,0.9863894116696943,0.9923752271299268,0.9330566637292227,0.9375474381232388,0.8057572216338604,0.8625960355002612,0.7376990674108658,0.7361796827176668
2.0,137.0,0.9630337875487563,0.9282341211944364,0.8649707244884828,0.7683505320493669,0.9046571301198334,0.9495873549388617,0.9867901440285256,0.9923752271299268,0.9330566637292227,0.9375474381232388,0.8121845670671585,0.8625977887727443,0.7376990674108658,0.7361796827176668
2.0,138.0,0.9668519831822097,0.9343522030930843,0.8734960108094196,0.7787433062903634,0.9046612389293264,0.9495896445494104,0.9921816298970875,0.9923752271299268,0.9330610047794964,0.9377175610479572,0.821869408026878,0.8626363607673723,0.7376990674108658,0.7362082873275857
2.0,139.0,0.9669469631730916,0.9345078299776286,0.8737131643289152,0.7790213968881432,0.9046612389293264,0.9496480296184021,0.9922951025803279,0.9923752271299268,0.9330610047794964,0.9459707039599382,0.8220629587700398,0.8626381140398554,0.7376990674108658,0.7369062398096077
2.0,140.0,0.9669532951724836,0.9345102616476997,0.8737212070518595,0.7790259934269496,0.906226695346157,0.9496480296184021,0.9922991916860303,0.9923752271299268,0.9333779014494766,0.9459750660862131,0.8220720885220757,0.8626381140398554,0.7398520962778343,0.7369062398096077
2.0,141.0,0.9669532951724836,0.9345151249878416,0.8737212070518595,0.7790305899657558,0.9062287497509034,0.9496480296184021,0.9922991916860303,0.99455737259497,0.9334126298516663,0.9459794282124879,0.8220720885220757,0.8650874356987317,0.7400627186669944,0.7369062398096077
2.0,142.0,0.9669532951724836,0.9345151249878416,0.8737292497748037,0.7790328882351589,0.9065430736771174,0.9496480296184021,0.9922991916860303,0.9945743542717408,0.9364122955907952,0.9459794282124879,0.8220739144724829,0.8651207478759104,0.759317115409368,0.7369062398096077
2.0,143.0,0.9669532951724836,0.9345175566579127,0.8737292497748037,0.7790420813127715,0.9065430736771174,0.9502376043346907,0.9923002139624558,0.9945743542717408,0.9364122955907952,0.9459794282124879,0.8220885220757405,0.8651260076933597,0.759317115409368,0.7409909781060315
2.0,144.0,0.9686312750113976,0.9376617060597218,0.8788363788444216,0.7862655420468387,0.9065430736771174,0.9502387491399651,0.9923257708730956,0.9945743542717408,0.9364122955907952,0.9459794282124879,0.8332834240222036,0.8651260076933597,0.759317115409368,0.7409909781060315
2.0,145.0,0.9686312750113976,0.9376641377297928,0.8788444215673659,0.7862747351244513,0.9071963743865034,0.9502398939452393,0.9923257708730956,0.9945743542717408,0.9364296597918901,0.946079757116809,0.8332834240222036,0.8651260076933597,0.7678356209265045,0.7410767919357883
2.0,146.0,0.9686376070107897,0.9376714327400059,0.8788524642903102,0.786286226471467,0.9072045920054894,0.9503108718722489,0.9923288377023723,0.9945743542717408,0.9364296597918901,0.9521213020074505,0.8332907278238323,0.8651260076933597,0.76797018523069,0.7464659004445157
2.0,147.0,0.9686376070107897,0.9376738644100768,0.8788605070132544,0.7862954195490796,0.9072271904577008,0.9503108718722489,0.992329859978798,0.9945828451101262,0.9431582877161301,0.9521256641337253,0.8332943797246467,0.8651277609658428,0.7704508489252407,0.746483063210467
2.0,148.0,0.9711197507725039,0.942359692636903,0.8865252219791533,0.7971869182505573,0.9072271904577008,0.9503120166775232,0.9958618250292115,0.9945828451101262,0.9431669698166775,0.9521300262600002,0.8451502757185115,0.8651277609658428,0.7704508489252407,0.7464887841324508
2.0,149.0,0.9711197507725039,0.9423621243069741,0.8865252219791533,0.7971938130587668,0.9072271904577008,0.9503120166775232,0.9958659141349139,0.996824426443867,0.9431799929674985,0.9521300262600002,0.8451667092721762,0.8651277609658428,0.7704625501690829,0.7464887841324508
2.0,150.0,0.9711197507725039,0.9423621243069741,0.8865252219791533,0.7971938130587668,0.9072271904577008,0.9508088621665898,0.9958659141349139,0.996824426443867,0.9431799929674985,0.9521474747650995,0.8451703611729905,0.8651908787752339,0.7704625501690829,0.7536914249100385
2.0,151.0,0.9711197507725039,0.942364555977045,0.8865332647020976,0.797198409597573,0.9072271904577008,0.9508134413876872,0.9958669364113395,0.9971216057873554,0.9431799929674985,0.9521518368913743,0.8451703611729905,0.8714763606271105,0.7704625501690829,0.7537429132078926
2.0,152.0,0.9720442226837547,0.9441615601595176,0.8895653712520911,0.8016386660844385,0.9072641697431377,0.9508134413876872,0.9968360544627989,0.9971216057873554,0.9432841781740674,0.9521736475227485,0.8460029945586678,0.8714816204445598,0.7724927159757082,0.7539374245553413
2.0,153.0,0.9723734866521453,0.9448108160684758,0.8906591815725132,0.8032382615890235,0.907377162004195,0.9508134413876872,0.9971805616182227,0.9971216057873554,0.9437616937041748,0.9522914249321689,0.8463170580287039,0.8714833737170429,0.7783784416283451,0.7548756557606824
2.0,154.0,0.9723798186515374,0.9448181110786888,0.8906752670184017,0.8032589460136518,0.9073894884326741,0.9508225998298819,0.9971815838946483,0.9971216057873554,0.9437703758047222,0.9552751193041537,0.8463809662929555,0.8714833737170429,0.7786534208586373,0.7759744160368885
2.0,155.0,0.9738678385086875,0.9476193950004863,0.8952274482048642,0.809707889958861,0.9073894884326741,0.9508225998298819,0.9972705219436746,0.9971216057873554,0.9437747168549959,0.9552882056829781,0.8555728006427346,0.8714833737170429,0.7786534208586373,0.7760602298666454
2.0,156.0,0.9738678385086875,0.9476193950004863,0.8952274482048642,0.809707889958861,0.9074696102177875,0.9508225998298819,0.9972715442201002,0.9971300966257408,0.9514193063869872,0.9552882056829781,0.8555728006427346,0.8715394784365017,0.7801453294485203,0.7760716717106129
2.0,157.0,0.9738678385086875,0.9476218266705574,0.8952354909278085,0.8097124864976672,0.9074696102177875,0.9508225998298819,0.9972715442201002,0.9978348362117275,0.9514583758394506,0.9552882056829781,0.8555728006427346,0.8788102994238747,0.7801511800704415,0.7760831135545805
2.0,158.0,0.9738678385086875,0.9476218266705574,0.8952354909278085,0.8097124864976672,0.9074696102177875,0.9514362154569318,0.9972715442201002,0.9979197445955814,0.9514627168897243,0.9555368468806436,0.8555746265931418,0.8789593275849373,0.7801511800704415,0.7784000869580141
2.0,159.0,0.9738741705080797,0.9476291216807704,0.8952435336507528,0.8097331709222955,0.9074696102177875,0.9514705596151622,0.9972735887729514,0.999533003888804,0.9514627168897243,0.9555630196382925,0.855576452543549,0.8823413902048173,0.7801511800704415,0.7785202263196737
2.0,160.0,0.974880958411428,0.9496352494893493,0.8986938617938489,0.814883592654731,0.9074696102177875,0.9514705596151622,0.9979523803195431,0.999533003888804,0.9514627168897243,0.9555630196382925,0.8557006171712376,0.8823413902048173,0.7801511800704415,0.7785202263196737
2.0,161.0,0.975970062306874,0.9516656939986383,0.9019752927551151,0.8194985176162349,0.9074716646225339,0.9515209310472336,0.9982672414586249,0.9995414947271893,0.951467057939998,0.9564005478830602,0.8584158054267246,0.8823484032947496,0.7801628813142837,0.7820443142616864
2.0,162.0,0.9761980142849906,0.9520815095807801,0.9026428387594904,0.8204316149939096,0.9074716646225339,0.9517441680757311,0.9983541349548001,0.9995414947271893,0.9514757400405454,0.960256667510011,0.8590110652594676,0.8823484032947496,0.7801921344238892,0.7969187114195324
2.0,163.0,0.9761980142849906,0.9520888045909931,0.9026508814824347,0.8204454046103284,0.9074716646225339,0.9517441680757311,0.9983572017840768,1.000399069404113,0.9514757400405454,0.9602610296362859,0.8590183690610963,0.8886444047815247,0.7801979850458104,0.7969187114195324
2.0,164.0,0.9761980142849906,0.9520888045909931,0.9026508814824347,0.8204454046103284,0.9077017579541415,0.9517441680757311,0.9983572017840768,1.0004075602424984,0.9558124492639749,0.9602741160151104,0.8590201950115035,0.8886934964110512,0.7868033371947438,0.7969587578734189
2.0,165.0,0.9761980142849906,0.9520888045909931,0.902658924205379,0.8204500011491347,0.9077038123588881,0.9517441680757311,0.9983582240605025,1.0015198600709834,0.955825472414796,0.9602741160151104,0.8590274988131322,0.8956329488991203,0.7868208890605072,0.7969587578734189
2.0,166.0,0.9767932222278507,0.9532876179359985,0.9047580748938361,0.8236422973500954,0.9077058667636345,0.9517441680757311,0.9985698352805995,1.0015198600709834,0.9562291900902504,0.9602784781413852,0.8604462622795165,0.8956382087165695,0.7904892290050433,0.7969701997173865
2.0,167.0,0.9770908261992807,0.9538979671238207,0.9058277570454253,0.8252786651651307,0.907712029977874,0.9517441680757311,0.9986843302402656,1.0015198600709834,0.957010579139517,0.9602784781413852,0.8612022057480919,0.8956382087165695,0.7971998923485567,0.7969701997173865
2.0,168.0,0.9770908261992807,0.9539003987938917,0.9058277570454253,0.8252809634345338,0.907712029977874,0.9517727882075898,0.9986863747931168,1.0015198600709834,0.9570149201897907,0.9620233286513178,0.861204031698499,0.8956434685340188,0.7972115935923989,0.8029657259563951
2.0,169.0,0.9770908261992807,0.9539003987938917,0.9058277570454253,0.825283261703937,0.907712029977874,0.9517808018445103,0.9986863747931168,1.0015198600709834,0.9570149201897907,0.965486856913534,0.8612076835993134,0.8956434685340188,0.79721744421432,0.8058490706362237
2.0,170.0,0.9784522060685882,0.9563855656064585,0.9097767340110667,0.8307508446140056,0.907712029977874,0.9517808018445103,0.9997434086171769,1.0015198600709834,0.9570149201897907,0.9654912190398087,0.8612076835993134,0.8956469750789849,0.7972232948362411,0.8058490706362237
2.0,171.0,0.9784522060685882,0.9563855656064585,0.9097767340110667,0.8307508446140056,0.9077223020016065,0.9517808018445103,0.9997434086171769,1.0015198600709834,0.9576139851275618,0.9654912190398087,0.8612095095497206,0.8956469750789849,0.7997390622623185,0.8058490706362237
2.0,172.0,0.9784522060685882,0.9563855656064585,0.9097767340110667,0.8307508446140056,0.9077223020016065,0.9517808018445103,0.9997444308936025,1.0025047973236878,0.9576139851275618,0.9654912190398087,0.8612095095497206,0.8988379309982082,0.7997449128842395,0.8058490706362237
2.0,173.0,0.9784585380679803,0.9563952922867426,0.9097928194569553,0.8307761255774402,0.9077223020016065,0.9517808018445103,0.9997495422757304,1.0030482109803522,0.9577963092390573,0.9654955811660836,0.8612259431033853,0.9048621752501044,0.8034015515849334,0.8058547915582075
2.0,174.0,0.9784585380679803,0.9563977239568136,0.9097928194569553,0.8307761255774402,0.9077264108110995,0.9517808018445103,0.9997495422757304,1.0032095369096745,0.9585994035396924,0.9654955811660836,0.8612277690537925,0.9062735595989915,0.818080761984999,0.8058605124801913
2.0,175.0,0.9784585380679803,0.9563977239568136,0.9097928194569553,0.8307784238468433,0.9077264108110995,0.9517968291183511,0.9997515868285817,1.0032095369096745,0.9585994035396924,0.9656526177119775,0.8612387247562356,0.9062735595989915,0.8180866126069201,0.8072964638981218
2.0,176.0,0.9791677219998987,0.9578810427001264,0.9124630034744563,0.834942888005332,0.9077264108110995,0.9517968291183511,0.9999131065038248,1.0032095369096745,0.9585994035396924,0.9656526177119775,0.867503560603294,0.9062753128714746,0.8180866126069201,0.8072964638981218
2.0,177.0,0.9812509497999088,0.9616744480108939,0.9184628747908892,0.8432189561260371,0.9077264108110995,0.9517968291183511,1.0025935152917218,1.0032180277480598,0.9585994035396924,0.9656526177119775,0.8739765547967717,0.9063103783211364,0.8181158657165256,0.8072964638981218
2.0,178.0,0.9812509497999088,0.9616744480108939,0.9184628747908892,0.8432212543954403,0.9078476206911429,0.9517968291183511,1.0025986266738498,1.0032180277480598,0.9587035887462613,0.9656526177119775,0.8739966402512508,0.9063121315936195,0.8193444963199588,0.8073021848201056
2.0,179.0,0.9812509497999088,0.9616744480108939,0.9184628747908892,0.8432212543954403,0.9078476206911429,0.9518002635341741,1.0025986266738498,1.0032180277480598,0.958707929796535,0.9694389433185312,0.8739966402512508,0.9063121315936195,0.8193444963199588,0.8078113468766627
2.0,180.0,0.9812509497999088,0.9616768796809649,0.9184709175138335,0.8432281492036496,0.9079256880715098,0.9518002635341741,1.0025996489502755,1.0032180277480598,0.9612213979050092,0.9694389433185312,0.873998466201658,0.9063138848661025,0.8274359064368543,0.8078113468766627
2.0,181.0,0.9812509497999088,0.9616768796809649,0.9184709175138335,0.8432281492036496,0.9079256880715098,0.9518002635341741,1.0025996489502755,1.004330327576545,0.9612257389552828,0.9694389433185312,0.8740002921520651,0.9066820720875514,0.8274476076806965,0.8078113468766627
2.0,182.0,0.9812509497999088,0.9616768796809649,0.9184709175138335,0.8432304474730528,0.9079256880715098,0.9518014083394485,1.002600671226701,1.004330327576545,0.9612257389552828,0.9694476675710808,0.8740112478545082,0.9066820720875514,0.8274534583026175,0.8095562280817177
2.0,183.0,0.9823907096904919,0.9640039879389164,0.9225887916613048,0.8495575831398957,0.9079256880715098,0.9518025531447228,1.0042046229384518,1.004330327576545,0.9612257389552828,0.9694476675710808,0.8806449256838185,0.9066820720875514,0.8274534583026175,0.8095562280817177
2.0,184.0,0.982397041689884,0.9640234412994845,0.922620962553082,0.8496058467973616,0.9082913721163861,0.9518025531447228,1.0042046229384518,1.004330327576545,0.9616294566307373,0.9694476675710808,0.8807179637001059,0.9066890851774838,0.8325142462643779,0.8095562280817177
2.0,185.0,0.9831252216199787,0.9655335084135784,0.9253313601853044,0.8538277676909287,0.9082934265211327,0.9518025531447228,1.004206667491303,1.0043388184149302,0.9616294566307373,0.9694563918236305,0.8870375780593799,0.9068907115130391,0.8325786031055101,0.8095791117696528
2.0,186.0,0.9831885416139,0.9656672502674837,0.9255645991506884,0.8541977890648342,0.9082954809258791,0.9518025531447228,1.004206667491303,1.0044746718290964,0.9616294566307373,0.9694563918236305,0.8875506701237994,0.9095504258698861,0.8325786031055101,0.8095791117696528
2.0,187.0,0.9831948736132922,0.9656745452776967,0.925580684596577,0.8542230700282687,0.9082954809258791,0.9518346076924046,1.004206667491303,1.0044746718290964,0.961633797681011,0.9717552323704667,0.887556147975021,0.9095521791423692,0.8325786031055101,0.8194591440356528
2.0,188.0,0.9838597335494655,0.9670630288882405,0.9280900141551924,0.8581462158994277,0.9082954809258791,0.9518346076924046,1.005039822778159,1.0044746718290964,0.961633797681011,0.9717552323704667,0.8892049811927109,0.9095521791423692,0.8325786031055101,0.8194705858796204
2.0,189.0,0.9838597335494655,0.9670654605583114,0.9280900141551924,0.858150812438234,0.9084187452106689,0.9518346076924046,1.005039822778159,1.0044831626674817,0.9649720653414887,0.9717552323704667,0.8892049811927109,0.9095521791423692,0.8331578146757,0.8194705858796204
2.0,190.0,0.9838597335494655,0.9670654605583114,0.9280900141551924,0.8581531107076371,0.9084207996154154,0.9519216128932549,1.005039822778159,1.0045935435664917,0.9649764063917624,0.9718424748959633,0.889206807143118,0.9095626987772678,0.8331578146757,0.8198138411986475
2.0,191.0,0.9838597335494655,0.9670654605583114,0.9280900141551924,0.8581531107076371,0.9084207996154154,0.951928481724901,1.0050408450545845,1.005578480819196,0.9649764063917624,0.9718555612747878,0.8892086330935252,0.9099396523611321,0.8331636652976211,0.8198481667305503
2.0,192.0,0.9838597335494655,0.9670654605583114,0.9280900141551924,0.8581531107076371,0.9084207996154154,0.9519296265301753,1.0050408450545845,1.0058077334556015,0.9649764063917624,0.9718599234010626,0.8892086330935252,0.9144613420950204,0.8331636652976211,0.8198767713404692
2.0,193.0,0.9838597335494655,0.9670654605583114,0.9280980568781366,0.8581554089770402,0.9088809862786307,0.9519296265301753,1.0050408450545845,1.0058077334556015,0.9653193493633849,0.9718599234010626,0.8892177628455611,0.9144630953675035,0.837990428382537,0.8198882131844368
2.0,194.0,0.9838597335494655,0.9670678922283824,0.9280980568781366,0.8581577072464435,0.9088809862786307,0.9519467986092905,1.00504186733101,1.0058077334556015,0.9653236904136587,0.9729417307172208,0.8892287185480042,0.9144683551849527,0.8379962790044582,0.8386585582132416
2.0,195.0,0.9843852894990122,0.9681864604610446,0.9301569939518723,0.8614419342235297,0.9088830406833772,0.9519479434145649,1.005473267982609,1.0058077334556015,0.9653236904136587,0.9729417307172208,0.8892341963992259,0.9144683551849527,0.8380021296263793,0.838675720979193
2.0,196.0,0.9851134694291069,0.9696892325649256,0.9328432634152619,0.8656224862678403,0.9088830406833772,0.9519479434145649,1.0055622060316354,1.0058077334556015,0.9653236904136587,0.9729504549697705,0.8936109995252529,0.9144718617299189,0.8380021296263793,0.838675720979193
2.0,197.0,0.9851134694291069,0.9696940959050676,0.9328513061382061,0.8656408724230654,0.9088830406833772,0.9522639096702846,1.0055622060316354,1.0058077334556015,0.9653280314639324,0.9752885546530801,0.893631084979732,0.9144718617299189,0.8380021296263793,0.8407581365812914
2.0,198.0,0.9851134694291069,0.9696965275751386,0.9328593488611504,0.8656431706924685,0.9088974215166027,0.9522639096702846,1.0055632283080609,1.0058077334556015,0.9691351325539701,0.9752929167793549,0.893631084979732,0.9144718617299189,0.8411848679514632,0.8407638575032752
2.0,199.0,0.9851134694291069,0.9696989592452097,0.9328593488611504,0.865650065500678,0.9088994759213491,0.952265054475559,1.0055632283080609,1.0062577478900268,0.9691351325539701,0.9752929167793549,0.8936347368805463,0.91810990213233,0.8411848679514632,0.8407638575032752
2.0,200.0,0.9851134694291069,0.9696989592452097,0.9328593488611504,0.8656523637700811,0.9088994759213491,0.952265054475559,1.0055632283080609,1.0069879599911695,0.9691351325539701,0.9752972789056298,0.8936347368805463,0.9213306636837657,0.8411907185733843,0.840769578425259
2.0,201.0,0.9856073653816929,0.9707640307363097,0.9348619868742761,0.8689113097837329,0.9088994759213491,0.952265054475559,1.0057952850566698,1.0069879599911695,0.9691351325539701,0.9752972789056298,0.8943669429938282,0.9213341702287319,0.8411907185733843,0.8407810202692266
2.0,202.0,0.9856073653816929,0.9707688940764517,0.9348700295972204,0.8689228011307486,0.9088994759213491,0.9522661992808333,1.005797329609521,1.0069879599911695,0.9691351325539701,0.9781762822470185,0.8943687689442354,0.9213359235012151,0.8411907185733843,0.8535558390590228
2.0,203.0,0.9862848893166506,0.9721573776869954,0.9373391455411144,0.8727287352623474,0.9089179655640677,0.9522661992808333,1.0060712996915793,1.0069879599911695,0.9691785430567071,0.9781850064995682,0.895593981667458,0.9213359235012151,0.8411907185733843,0.8535844436689417
2.0,204.0,0.9862912213160427,0.9721743993774925,0.9373632737099472,0.8727678058422008,0.9100396705556548,0.9522673440861077,1.0060753887972815,1.0069879599911695,0.9718179016231187,0.9781850064995682,0.8956122411715298,0.9213359235012151,0.8413135816337277,0.8535844436689417
2.0,205.0,0.9862912213160427,0.9721743993774925,0.9373632737099472,0.8727701041116039,0.9106169582894205,0.9522707785019308,1.006076411073707,1.0069879599911695,0.9720002257346142,0.9781893686258429,0.8956122411715298,0.9213464431361136,0.8510139127789283,0.8535844436689417
2.0,206.0,0.9862912213160427,0.9721743993774925,0.9373632737099472,0.8727701041116039,0.9106292847178994,0.9524012863032063,1.006076411073707,1.0069879599911695,0.9720002257346142,0.9782635247725151,0.8956140671219369,0.9213692356783937,0.8513239957407472,0.8535958855129092
2.0,207.0,0.9862912213160427,0.9721743993774925,0.9373632737099472,0.8727701041116039,0.9106292847178994,0.9524012863032063,1.006076411073707,1.0074379744255948,0.9720002257346142,0.9782635247725151,0.8956140671219369,0.9243603185345447,0.8513473982284316,0.8535958855129092
2.0,208.0,0.9862912213160427,0.9721743993774925,0.9373632737099472,0.8727724023810071,0.9106313391226459,0.9524024311084806,1.006076411073707,1.008023842274186,0.9720045667848879,0.9782722490250648,0.8956158930723441,0.9287610324670998,0.8513473982284316,0.8535958855129092
2.0,209.0,0.9862975533154349,0.9721743993774925,0.9373632737099472,0.8727747006504103,0.9111798651899605,0.9524024311084806,1.0060784556265583,1.008023842274186,0.9724560360133531,0.9782722490250648,0.8956158930723441,0.9287610324670998,0.859432957723406,0.8535958855129092
2.0,210.0,0.9862975533154349,0.9721865577278475,0.9373874018787801,0.8728114729608605,0.9111963004279325,0.9530149019302562,1.0060784556265583,1.008023842274186,0.9724560360133531,0.9794674716243685,0.8956323266260089,0.9287680455570322,0.859432957723406,0.8561073702637917
2.0,211.0,0.986601489286257,0.9728528353273028,0.9386661948269206,0.8749327756199582,0.9116852487575987,0.9530171915408049,1.0061909060333731,1.008023842274186,0.9724994465160901,0.9794674716243685,0.897509403644597,0.9287733053744814,0.8597313394413826,0.8561188121077593
2.0,212.0,0.9868041132668052,0.9732856725999416,0.9394624243984043,0.8762244030245225,0.9140560318350559,0.9530229155671766,1.0061919283097989,1.008023842274186,0.9726383601248486,0.9794761958769183,0.897792425957711,0.9287733053744814,0.8610067750201846,0.8561416957956944
2.0,213.0,0.9874309812066258,0.9745550043770062,0.9416902586539699,0.8796235434717657,0.9142820163571705,0.9530229155671766,1.0068001827830249,1.008023842274186,0.9726383601248486,0.9795023686345672,0.8979111127341781,0.9287873315543462,0.8610418787517113,0.8561474167176782
2.0,214.0,0.9874373132060179,0.9745744577375741,0.941722429545747,0.8796718071292317,0.9142820163571705,0.9530377980357431,1.0068144946529831,1.008023842274186,0.9726383601248486,0.9809985779468344,0.8979238943870285,0.9287978511892447,0.8610418787517113,0.856181742249581
2.0,215.0,0.9874373132060179,0.9745744577375741,0.941722429545747,0.8796718071292317,0.9142840707619171,0.9530377980357431,1.0068144946529831,1.0082955491025183,0.9726383601248486,0.9810116643256589,0.8979275462878428,0.9332651894761572,0.8610418787517113,0.8562103468594999
2.0,216.0,0.9874373132060179,0.9745744577375741,0.941722429545747,0.8796718071292317,0.9142861251666636,0.9530389428410174,1.0068144946529831,1.0088559444359535,0.9726383601248486,0.9810116643256589,0.8979348500894716,0.9341313060828036,0.8610477293736324,0.8562103468594999
2.0,217.0,0.9874436452054101,0.9745768894076452,0.9417304722686913,0.8796810002068443,0.914321050047354,0.9530389428410174,1.0068165392058344,1.0088559444359535,0.9735152522801367,0.9810116643256589,0.8979385019902859,0.9341348126277698,0.8696481435976644,0.8562103468594999
2.0,218.0,0.9874436452054101,0.9745793210777162,0.9417304722686913,0.8796832984762474,0.914321050047354,0.9545306241134914,1.0068185837586856,1.0088559444359535,0.9735152522801367,0.9810945447248807,0.8979403279406931,0.9341348126277698,0.8696481435976644,0.856233230547435
2.0,219.0,0.9883871131148372,0.9764808870732419,0.9450440741217346,0.8847188067385259,0.9143395396900725,0.9545306241134914,1.0082283029495742,1.0088559444359535,0.9735282754309578,0.9810989068511555,0.9029635175108645,0.934159358442533,0.8696539942195856,0.856233230547435
2.0,220.0,0.9883934451142292,0.97650034043381,0.9450762450135117,0.8847624738571855,0.917145856573787,0.9545306241134914,1.0082405702666812,1.0088559444359535,0.9738408310506644,0.9810989068511555,0.9030712485848884,0.934161111715016,0.8720995541826096,0.856233230547435
2.0,221.0,0.9888050250747176,0.9774170800505787,0.9468536867841977,0.8877456275424606,0.9171520197880265,0.9545329137240401,1.0082548821366395,1.0088559444359535,0.9738451721009381,0.9811076311037051,0.9068546178285798,0.934161111715016,0.8720995541826096,0.8562732770013215
2.0,222.0,0.9888113570741097,0.9774316700710047,0.9468858576759748,0.8877961894693296,0.9171520197880265,0.95463823580928,1.0082548821366395,1.0088559444359535,0.9738451721009381,0.9824031826073302,0.9069112222912026,0.9341628649874991,0.8721054048045307,0.8596943883476261
2.0,223.0,0.9892229370345981,0.9783338196673476,0.9485989576631064,0.8906161660269817,0.9171540741927731,0.95463823580928,1.00889687173191,1.0088559444359535,0.9738451721009381,0.9824031826073302,0.9101888032721032,0.9341628649874991,0.8721112554264518,0.8596943883476261
2.0,224.0,0.9892229370345981,0.9783338196673476,0.9485989576631064,0.8906161660269817,0.9171561285975195,0.956809931414716,1.0088978940083357,1.0088559444359535,0.9738495131512118,0.98266491018382,0.9101924551729175,0.9341628649874991,0.8721171060483729,0.85991178338301
2.0,225.0,0.9892229370345981,0.9783362513374185,0.9485989576631064,0.8906184642963848,0.9171561285975195,0.956809931414716,1.0088978940083357,1.008864435274339,0.9738712184025803,0.98266491018382,0.9101924551729175,0.9352008022974883,0.8721814628895052,0.85991178338301
2.0,226.0,0.9892229370345981,0.9783362513374185,0.9485989576631064,0.8906184642963848,0.9173019913345207,0.956809931414716,1.0088978940083357,1.008889907789495,0.9751908976857862,0.98266491018382,0.9101924551729175,0.9352025555699713,0.8746387240963714,0.8599175043049938
2.0,227.0,0.9892229370345981,0.9783362513374185,0.9486070003860507,0.8906253591045943,0.9173040457392673,0.956809931414716,1.0088999385611868,1.0094587939613158,0.9752603544901653,0.9826692723100948,0.9101942811233247,0.9352481406545317,0.8748317946197681,0.8599289461489613
2.0,228.0,0.9896471809938706,0.9792748759848264,0.9504005276026252,0.893603916251063,0.9173204809772393,0.956809931414716,1.009475480188794,1.0094587939613158,0.975264695540439,0.9826692723100948,0.9120311872329547,0.9352516471994978,0.8748434958636103,0.8599289461489613
2.0,229.0,0.9896535129932628,0.9792943293453944,0.9504407412173466,0.8936682677943508,0.9197754946493029,0.956809931414716,1.0094765024652197,1.0094587939613158,0.9754036091491975,0.9826736344363697,0.9120311872329547,0.9352516471994978,0.8788277693918863,0.8599632716808641
2.0,230.0,0.9896535129932628,0.9792943293453944,0.9504407412173466,0.8936682677943508,0.9197754946493029,0.9568133658305391,1.0094765024652197,1.0095946473754818,0.9754036091491975,0.9826867208151941,0.9120311872329547,0.9377290212181036,0.8788277693918863,0.8602378759360858
2.0,231.0,0.9896598449926549,0.9793064876957495,0.9504648693861794,0.8937073383742042,0.9197754946493029,0.9569896658427884,1.0094765024652197,1.0095946473754818,0.9754036091491975,0.9831665547054256,0.9120403169849907,0.9378464904744706,0.8788277693918863,0.8709245582017998
2.0,232.0,0.9900967529507118,0.9802913140745064,0.9523709947239738,0.8969387051550183,0.9197796034587958,0.9569896658427884,1.0094836584001987,1.0095946473754818,0.9754036091491975,0.9831752789579753,0.9158875944929336,0.9378482437469536,0.8788336200138075,0.8709531628117188
2.0,233.0,0.9900967529507118,0.9802937457445774,0.952379037446918,0.8969524947714371,0.9197857666730354,0.9587389283019905,1.0094877475059012,1.0095946473754818,0.9754079501994712,0.9846540397651431,0.9158930723441552,0.9378552568368861,0.8788394706357285,0.8710561394074269
2.0,234.0,0.9903753609239654,0.9809235482929676,0.9536095740573929,0.8990255337730689,0.9197857666730354,0.9587583899916544,1.0097770517343432,1.0095946473754818,0.9754079501994712,0.9846627640176928,0.9160519300295804,0.9378552568368861,0.8788394706357285,0.8711133486272647
2.0,235.0,0.9903753609239654,0.9809235482929676,0.9536095740573929,0.8990255337730689,0.9197857666730354,0.9587664036285748,1.0097770517343432,1.0095946473754818,0.9768925893930778,0.9846714882702424,0.9160519300295804,0.9378622699268184,0.8789038274768608,0.8711305113932162
2.0,236.0,0.9903753609239654,0.9809235482929676,0.9536095740573929,0.8990255337730689,0.9197857666730354,0.9587664036285748,1.0097770517343432,1.010129570193761,0.9769012714936252,0.9846714882702424,0.9160519300295804,0.9383987713066438,0.878909678098782,0.8711476741591675
2.0,237.0,0.9903753609239654,0.9809259799630387,0.9536176167803372,0.8990370251200845,0.9220045237992518,0.9587675484338491,1.0097770517343432,1.010129570193761,0.977048867202931,0.9846802125227921,0.9160519300295804,0.9384180573039579,0.8811270638068827,0.8711648369251188
2.0,238.0,0.9903753609239654,0.9809259799630387,0.9536176167803372,0.8990370251200845,0.9220127414182377,0.9587686932391235,1.0097780740107687,1.0102739144463124,0.977048867202931,0.9846802125227921,0.9160519300295804,0.941331996170853,0.8811270638068827,0.8711648369251188
2.0,239.0,0.9903753609239654,0.9809259799630387,0.9536176167803372,0.8990370251200845,0.9220147958229843,0.9588453951925048,1.0097780740107687,1.0102739144463124,0.9770532082532047,0.9857489334601258,0.9160537559799876,0.9413477756232007,0.8811329144288038,0.8794372901136748
2.0,240.0,0.9904450129172787,0.9810718801672988,0.953899112083387,0.8995242582335501,0.9220209590372238,0.959496789393608,1.0097790962871942,1.0102739144463124,0.9770532082532047,0.9867827573872608,0.9163459080451375,0.9413512821681669,0.8811329144288038,0.8843916085516342
2.0,241.0,0.9908502608783749,0.9819934831242098,0.9557006820229057,0.9025694651927099,0.9220209590372238,0.9595677673206175,1.00981487596209,1.0102739144463124,0.9770532082532047,0.9869354318068799,0.9182047255596538,0.9413512821681669,0.881144615672646,0.8849522589060453
2.0,242.0,0.9910022288637861,0.9823460752845053,0.9564084416420023,0.9037990393233895,0.9220209590372238,0.9595780705680867,1.0100009302715474,1.0102739144463124,0.9770532082532047,0.9869485181857044,0.9182302888653544,0.9413512821681669,0.881144615672646,0.8849808635159643
2.0,243.0,0.9910022288637861,0.9823509386246474,0.9564164843649466,0.9038151272092114,0.9238226719999014,0.9595780705680867,1.0100029748243984,1.0102739144463124,0.9802569033551978,0.9869528803119793,0.9182321148157616,0.941354788713133,0.8863809222920397,0.884986584437948
2.0,244.0,0.9910022288637861,0.9823509386246474,0.9564164843649466,0.9038174254786147,0.9238267808093944,0.9595780705680867,1.0100029748243984,1.0105626029514154,0.9802569033551978,0.9869528803119793,0.9182321148157616,0.9429818255774403,0.8863867729139607,0.884986584437948
2.0,245.0,0.9910022288637861,0.9823533702947184,0.9564164843649466,0.9038174254786147,0.9238329440236339,0.9595792153733611,1.0100029748243984,1.0108937456484453,0.9802569033551978,0.9869528803119793,0.9182321148157616,0.945538096857785,0.8863984741578029,0.884986584437948
2.0,246.0,0.9910022288637861,0.9823533702947184,0.9564164843649466,0.9038174254786147,0.9251641982993638,0.9596364556370784,1.0100029748243984,1.0108937456484453,0.9805347305727148,0.9869877773221779,0.9182339407661688,0.945538096857785,0.8877031628462105,0.8853756071328456
2.0,247.0,0.9910085608631781,0.9823533702947184,0.9564245270878908,0.903824320286824,0.9261379861492032,0.9599066296818243,1.0100029748243984,1.0108937456484453,0.9806085284273677,0.9871753487519956,0.9182339407661688,0.945538096857785,0.8878552790161595,0.8868458840826787
2.0,248.0,0.9910085608631781,0.9823558019647894,0.9564245270878908,0.9038289168256303,0.9318019800352947,0.9599215121503908,1.0100029748243984,1.0108937456484453,0.9806996904831154,0.9871797108782705,0.9182339407661688,0.9455416034027513,0.8886158598659037,0.8868916514585491
2.0,249.0,0.9910085608631781,0.9823630969750025,0.9564406125337794,0.9038518995196617,0.9318019800352947,0.9601447491788884,1.0100039971008241,1.0108937456484453,0.9806996904831154,0.9887762490948588,0.9182394186173903,0.9455416034027513,0.8886334117316671,0.8918173652865896
2.0,250.0,0.9913568208297452,0.983177706448789,0.9580732852914683,0.9067040518489577,0.9318040344400411,0.9601504732052601,1.010036709946443,1.0108937456484453,0.9806996904831154,0.9887806112211336,0.9193715078698462,0.9455416034027513,0.8886626648412727,0.8918345280525409
2.0,251.0,0.9916227648042146,0.9837613072658302,0.9591992665036675,0.9085794396819196,0.9318327961064922,0.9601584868421805,1.0102800117357333,1.0108937456484453,0.9806996904831154,0.9887806112211336,0.9195139320016068,0.9455433566752344,0.8886685154631937,0.8918402489745247
2.0,252.0,0.9916227648042146,0.9837613072658302,0.9591992665036675,0.9085794396819196,0.931902645867873,0.9618104408530631,1.0102800117357333,1.0108937456484453,0.9807604651869474,0.9888155082313322,0.919515757952014,0.9455468632202005,0.8895929137267291,0.8918688535844437
2.0,253.0,0.9916227648042146,0.9837637389359012,0.9591992665036675,0.9085817379513227,0.9322518946747774,0.9620668772345168,1.01028307856501,1.0108937456484453,0.9810382924044644,0.988824232483882,0.9195175839024212,0.9455608894000652,0.8945366892500672,0.8918688535844437
2.0,254.0,0.9916290968036067,0.9837686022760432,0.9592073092266118,0.9086001241065478,0.9322560034842704,0.9620680220397911,1.01028307856501,1.0113947051131829,0.9810382924044644,0.988824232483882,0.9195175839024212,0.9467864268657449,0.8945542411158306,0.8918745745064275
2.0,255.0,0.9916290968036067,0.9837710339461142,0.9592153519495561,0.908604720645354,0.9322621666985099,0.9620748908714373,1.0102841008414358,1.0114371593051097,0.9810382924044644,0.988824232483882,0.9195194098528284,0.9498476406212195,0.8945893448473573,0.8918745745064275
2.0,256.0,0.9916290968036067,0.9837710339461142,0.9592153519495561,0.9086070189147571,0.9322909283649609,0.9638493390466748,1.0102841008414358,1.0114371593051097,0.9810382924044644,0.989133943449395,0.9195194098528284,0.9498599135286011,0.8946185979569629,0.8918974581943626


==> anc/IV_C/proje2v4lMax256_Glauber_b0.txt <==
#e5 P(e5) v5 P(v5)
1.232370000000000e-03 0.324427 1.033320000000000e-04 3.86924
3.697110000000000e-03 0.971724 3.099960000000000e-04 11.5891
6.161850000000000e-03 1.61436 5.166600000000001e-04 19.2535
8.626590000000000e-03 2.24929 7.233240000000000e-04 26.8259
1.109133000000000e-02 2.8735 9.299880000000001e-04 34.2704
1.355607000000000e-02 3.48407 1.136652000000000e-03 41.5522
1.602081000000000e-02 4.0782 1.343316000000000e-03 48.6379
1.848555000000000e-02 4.65321 1.549980000000000e-03 55.4957
2.095029000000000e-02 5.20656 1.756644000000000e-03 62.0951
2.341503000000000e-02 5.7359 1.963308000000000e-03 68.4082
2.587977000000000e-02 6.23905 2.169972000000000e-03 74.409
2.834451000000000e-02 6.71403 2.376636000000000e-03 80.0738
3.080925000000000e-02 7.15907 2.583300000000000e-03 85.3816
3.327399000000000e-02 7.57263 2.789964000000000e-03 90.3136
3.573873000000000e-02 7.9534 2.996628000000000e-03 94.8551
3.820347000000000e-02 8.30032 3.203292000000000e-03 98.9919
4.066821000000000e-02 8.61247 3.409956000000000e-03 102.715
4.313295000000000e-02 8.88933 3.616620000000001e-03 106.017
4.559769000000000e-02 9.13053 3.823284000000000e-03 108.894
4.806243000000000e-02 9.33588 4.029948000000000e-03 111.343
5.052717000000000e-02 9.50555 4.236612000000000e-03 113.367
5.299191000000000e-02 9.63982 4.443276000000000e-03 114.968
5.545665000000000e-02 9.73926 4.649940000000000e-03 116.153
5.792139000000000e-02 9.80461 4.856604000000000e-03 116.933
6.038613000000000e-02 9.83676 5.063268000000001e-03 117.316
6.285087000000000e-02 9.83678 5.269932000000001e-03 117.316
6.531561000000000e-02 9.80602 5.476596000000000e-03 116.949
6.778035000000000e-02 9.74581 5.683260000000000e-03 116.232
7.024509000000000e-02 9.65769 5.889924000000001e-03 115.181
7.270983000000000e-02 9.5433 6.096588000000001e-03 113.816
7.517457000000000e-02 9.40441 6.303252000000001e-03 112.159
7.763931000000000e-02 9.24273 6.509916000000000e-03 110.231
8.010405000000001e-02 9.06018 6.716580000000001e-03 108.054
8.256879000000000e-02 8.85869 6.923244000000000e-03 105.651
8.503353000000001e-02 8.64007 7.129908000000001e-03 103.044
8.749827000000000e-02 8.4063 7.336572000000000e-03 100.256
8.996301000000001e-02 8.15935 7.543236000000001e-03 97.3104
9.242775000000000e-02 7.90103 7.749900000000001e-03 94.2295
9.489249000000000e-02 7.6332 7.956564000000001e-03 91.0356
9.735723000000000e-02 7.35772 8.163228000000000e-03 87.7502
9.982197000000000e-02 7.0763 8.369892000000000e-03 84.3938
1.022867100000000e-01 6.79063 8.576556000000001e-03 80.9867
1.047514500000000e-01 6.50228 8.783220000000001e-03 77.5478
1.072161900000000e-01 6.21279 8.989884000000000e-03 74.0953
1.096809300000000e-01 5.92357 9.196548000000001e-03 70.6461
1.121456700000000e-01 5.63592 9.403212000000001e-03 67.2156
1.146104100000000e-01 5.3511 9.609876000000000e-03 63.8186
1.170751500000000e-01 5.0702 9.816540000000000e-03 60.4684
1.195398900000000e-01 4.79423 1.002320400000000e-02 57.1773
1.220046300000000e-01 4.52411 1.022986800000000e-02 53.9558
1.244693700000000e-01 4.26064 1.043653200000000e-02 50.8137
1.269341100000000e-01 4.00454 1.064319600000000e-02 47.7593
1.293988500000000e-01 3.7564 1.084986000000000e-02 44.7999
1.318635900000000e-01 3.51673 1.105652400000000e-02 41.9414
1.343283300000000e-01 3.28593 1.126318800000000e-02 39.189
1.367930700000000e-01 3.06434 1.146985200000000e-02 36.5463
1.392578100000000e-01 2.8522 1.167651600000000e-02 34.0161
1.417225500000000e-01 2.64967 1.188318000000000e-02 31.6008
1.441872900000000e-01 2.45684 1.208984400000000e-02 29.3011
1.466520300000000e-01 2.27374 1.229650800000000e-02 27.1174
1.491167700000000e-01 2.10032 1.250317200000000e-02 25.0492
1.515815100000000e-01 1.93651 1.270983600000000e-02 23.0955
1.540462500000000e-01 1.78214 1.291650000000000e-02 21.2546
1.565109900000000e-01 1.63704 1.312316400000000e-02 19.524
1.589757300000000e-01 1.50097 1.332982800000000e-02 17.9013
1.614404700000000e-01 1.37369 1.353649200000000e-02 16.3832
1.639052100000000e-01 1.25489 1.374315600000000e-02 14.9665
1.663699500000000e-01 1.14428 1.394982000000000e-02 13.6473
1.688346900000000e-01 1.04152 1.415648400000000e-02 12.4217
1.712994300000000e-01 0.946269 1.436314800000000e-02 11.2858
1.737641700000000e-01 0.858181 1.456981200000000e-02 10.2352
1.762289100000000e-01 0.776891 1.477647600000000e-02 9.26569
1.786936500000000e-01 0.702039 1.498314000000000e-02 8.37299
1.811583900000000e-01 0.633264 1.518980400000000e-02 7.55275
1.836231300000000e-01 0.570209 1.539646800000000e-02 6.80073
1.860878700000000e-01 0.512517 1.560313200000000e-02 6.11269
1.885526100000000e-01 0.459846 1.580979600000000e-02 5.48453
1.910173500000000e-01 0.411859 1.601646000000000e-02 4.91219
1.934820900000000e-01 0.368227 1.622312400000000e-02 4.39183
1.959468300000000e-01 0.328639 1.642978800000000e-02 3.91967
1.984115700000000e-01 0.292791 1.663645200000000e-02 3.49213
2.008763100000000e-01 0.260396 1.684311600000000e-02 3.10577
2.033410500000000e-01 0.231181 1.704978000000000e-02 2.75733
2.058057900000000e-01 0.204885 1.725644400000000e-02 2.44371
2.082705300000000e-01 0.181264 1.746310800000000e-02 2.16198
2.107352700000000e-01 0.160087 1.766977200000000e-02 1.90942
2.132000100000000e-01 0.141139 1.787643600000000e-02 1.68343
2.156647500000000e-01 0.124218 1.808310000000000e-02 1.48161
2.181294900000000e-01 0.109137 1.828976400000000e-02 1.30174
2.205942300000000e-01 0.0957211 1.849642800000000e-02 1.14173
2.230589700000000e-01 0.0838099 1.870309200000000e-02 0.999663
2.255237100000000e-01 0.0732545 1.890975600000000e-02 0.873765
2.279884500000000e-01 0.0639184 1.911642000000000e-02 0.762413
2.304531900000000e-01 0.0556768 1.932308400000000e-02 0.66411
2.329179300000000e-01 0.0484145 1.952974800000000e-02 0.577493
2.353826700000000e-01 0.0420275 1.973641200000000e-02 0.501314
2.378474100000000e-01 0.0364209 1.994307600000000e-02 0.434439
2.403121500000000e-01 0.0315083 2.014974000000000e-02 0.375844
2.427768900000000e-01 0.027212 2.035640400000000e-02 0.324598
2.452416300000000e-01 0.0234615 2.056306800000000e-02 0.279863
 0  0


==> anc/IV_C/proje2v4lMax256_Glauber_b9.txt <==
#e5 P(e5) v5 P(v5)
3.270485000000000e-03 0.0171247 1.939520000000000e-04 1.89135
9.811455000000000e-03 0.051513 5.818560000000001e-04 5.66579
1.635242500000000e-02 0.0863164 9.697600000000001e-04 9.41539
2.289339500000000e-02 0.121809 1.357664000000000e-03 13.1237
2.943436500000000e-02 0.158257 1.745568000000000e-03 16.7745
3.597533500000000e-02 0.195921 2.133472000000000e-03 20.3527
4.251630500000000e-02 0.235051 2.521376000000000e-03 23.8427
4.905727500000000e-02 0.275881 2.909280000000000e-03 27.2301
5.559824500000000e-02 0.318634 3.297184000000000e-03 30.501
6.213921500000000e-02 0.363515 3.685088000000000e-03 33.6426
6.868018500000000e-02 0.410713 4.072992000000000e-03 36.643
7.522115500000001e-02 0.460385 4.460896000000001e-03 39.491
8.176212500000000e-02 0.512682 4.848800000000000e-03 42.1765
8.830309500000000e-02 0.567713 5.236704000000001e-03 44.6903
9.484406500000001e-02 0.625564 5.624608000000000e-03 47.0254
1.013850350000000e-01 0.686307 6.012512000000001e-03 49.1744
1.079260050000000e-01 0.749966 6.400416000000000e-03 51.1321
1.144669750000000e-01 0.816537 6.788320000000001e-03 52.8946
1.210079450000000e-01 0.885988 7.176224000000000e-03 54.4592
1.275489150000000e-01 0.958253 7.564128000000001e-03 55.8237
1.340898850000000e-01 1.03322 7.952032000000000e-03 56.9877
1.406308550000000e-01 1.11076 8.339936000000001e-03 57.9518
1.471718250000000e-01 1.1907 8.727840000000001e-03 58.7179
1.537127950000000e-01 1.27284 9.115744000000002e-03 59.2884
1.602537650000000e-01 1.35693 9.503648000000000e-03 59.668
1.667947350000000e-01 1.4427 9.891552000000001e-03 59.8604
1.733357050000000e-01 1.52984 1.027945600000000e-02 59.8723
1.798766750000000e-01 1.61804 1.066736000000000e-02 59.7102
1.864176450000000e-01 1.70692 1.105526400000000e-02 59.3809
1.929586150000000e-01 1.79608 1.144316800000000e-02 58.8927
1.994995850000000e-01 1.88513 1.183107200000000e-02 58.2548
2.060405550000000e-01 1.97364 1.221897600000000e-02 57.4757
2.125815250000000e-01 2.06118 1.260688000000000e-02 56.5643
2.191224950000000e-01 2.14727 1.299478400000000e-02 55.5317
2.256634650000000e-01 2.23146 1.338268800000000e-02 54.3877
2.322044350000000e-01 2.31328 1.377059200000000e-02 53.1413
2.387454050000000e-01 2.39229 1.415849600000000e-02 51.8046
2.452863750000000e-01 2.46801 1.454640000000000e-02 50.3874
2.518273450000000e-01 2.54 1.493430400000000e-02 48.8992
2.583683150000000e-01 2.60783 1.532220800000000e-02 47.3515
2.649092850000000e-01 2.67104 1.571011200000000e-02 45.7535
2.714502550000000e-01 2.72931 1.609801600000000e-02 44.1143
2.779912250000000e-01 2.78224 1.648592000000000e-02 42.4446
2.845321950000000e-01 2.82947 1.687382400000000e-02 40.7525
2.910731650000000e-01 2.87076 1.726172800000000e-02 39.0474
2.976141350000001e-01 2.9058 1.764963200000000e-02 37.3365
3.041551050000000e-01 2.93437 1.803753600000000e-02 35.6283
3.106960750000000e-01 2.95634 1.842544000000000e-02 33.9295
3.172370450000000e-01 2.9715 1.881334400000000e-02 32.2471
3.237780150000000e-01 2.97986 1.920124800000000e-02 30.5873
3.303189850000001e-01 2.9813 1.958915200000000e-02 28.9554
3.368599550000000e-01 2.97583 1.997705600000000e-02 27.3564
3.434009250000000e-01 2.96356 2.036496000000000e-02 25.7954
3.499418950000001e-01 2.94453 2.075286400000000e-02 24.2761
3.564828650000000e-01 2.91893 2.114076800000000e-02 22.8018
3.630238350000001e-01 2.88692 2.152867200000000e-02 21.3756
3.695648050000001e-01 2.84874 2.191657600000000e-02 19.9998
3.761057750000000e-01 2.80467 2.230448000000000e-02 18.6766
3.826467450000001e-01 2.75498 2.269238400000000e-02 17.4074
3.891877150000000e-01 2.70001 2.308028800000000e-02 16.1934
3.957286850000001e-01 2.64016 2.346819200000000e-02 15.0351
4.022696550000001e-01 2.57577 2.385609600000000e-02 13.9331
4.088106250000000e-01 2.50721 2.424400000000000e-02 12.887
4.153515950000001e-01 2.43503 2.463190400000000e-02 11.8968
4.218925650000000e-01 2.35954 2.501980800000000e-02 10.9615
4.284335350000000e-01 2.28126 2.540771200000000e-02 10.0805
4.349745050000000e-01 2.20062 2.579561600000000e-02 9.25268
4.415154750000000e-01 2.11807 2.618352000000000e-02 8.47649
4.480564450000000e-01 2.03403 2.657142400000000e-02 7.7506
4.545974150000000e-01 1.94893 2.695932800000000e-02 7.07327
4.611383850000000e-01 1.86321 2.734723200000000e-02 6.44261
4.676793550000000e-01 1.77726 2.773513600000000e-02 5.85697
4.742203250000000e-01 1.69148 2.812304000000000e-02 5.31427
4.807612950000000e-01 1.60624 2.851094400000000e-02 4.81256
4.873022650000000e-01 1.5219 2.889884800000000e-02 4.34974
4.938432350000000e-01 1.43875 2.928675200000000e-02 3.92381
5.003842050000000e-01 1.35713 2.967465600000000e-02 3.53278
5.069251750000000e-01 1.27725 3.006256000000000e-02 3.1745
5.134661450000000e-01 1.19941 3.045046400000000e-02 2.84696
5.200071150000000e-01 1.12379 3.083836800000000e-02 2.5482
5.265480850000001e-01 1.0506 3.122627200000000e-02 2.27631
5.330890550000000e-01 0.979988 3.161417600000000e-02 2.02945
5.396300250000000e-01 0.912075 3.200208000000000e-02 1.80577
5.461709950000000e-01 0.846988 3.238998400000000e-02 1.60356
5.527119650000000e-01 0.784783 3.277788800000001e-02 1.42116
5.592529350000001e-01 0.725529 3.316579200000000e-02 1.25701
5.657939050000000e-01 0.669248 3.355369600000000e-02 1.10958
5.723348750000000e-01 0.615962 3.394160000000000e-02 0.977473
5.788758450000000e-01 0.565648 3.432950400000000e-02 0.859358
5.854168150000000e-01 0.518289 3.471740800000000e-02 0.754004
5.919577850000001e-01 0.473833 3.510531200000001e-02 0.660212
5.984987550000000e-01 0.432222 3.549321600000000e-02 0.576915
6.050397250000000e-01 0.393381 3.588112000000000e-02 0.503098
6.115806950000000e-01 0.357232 3.626902400000000e-02 0.437822
6.181216650000000e-01 0.323678 3.665692800000001e-02 0.380242
6.246626350000001e-01 0.292615 3.704483200000000e-02 0.329552
6.312036050000001e-01 0.263937 3.743273600000000e-02 0.285022
6.377445750000000e-01 0.237536 3.782064000000000e-02 0.246006
6.442855450000000e-01 0.213294 3.820854400000000e-02 0.211881
6.508265150000000e-01 0.191096 3.859644800000001e-02 0.182113
 0  0


==> anc/IV_C/proje2v4lMax256_Saturation_b0.txt <==
#e5 P(e5) v5 P(v5)
1.188510000000000e-03 0.336399 1.104090000000000e-04 3.62122
3.565530000000000e-03 1.00758 3.312270000000000e-04 10.8463
5.942550000000000e-03 1.67394 5.520449999999999e-04 18.0194
8.319570000000000e-03 2.33229 7.728630000000000e-04 25.1064
1.069659000000000e-02 2.97953 9.936809999999999e-04 32.0737
1.307361000000000e-02 3.61263 1.214499000000000e-03 38.889
1.545063000000000e-02 4.22868 1.435317000000000e-03 45.5206
1.782765000000000e-02 4.82492 1.656135000000000e-03 51.9387
2.020467000000000e-02 5.39869 1.876953000000000e-03 58.1154
2.258169000000000e-02 5.94756 2.097771000000000e-03 64.0238
2.495871000000000e-02 6.46929 2.318589000000000e-03 69.6401
2.733573000000000e-02 6.9618 2.539407000000000e-03 74.9417
2.971275000000000e-02 7.42326 2.760225000000000e-03 79.9093
3.208977000000000e-02 7.85208 2.981043000000000e-03 84.5251
3.446679000000000e-02 8.24691 3.201861000000000e-03 88.7752
3.684381000000000e-02 8.6066 3.422679000000000e-03 92.6475
3.922083000000000e-02 8.93031 3.643497000000000e-03 96.1318
4.159785000000001e-02 9.21739 3.864315000000000e-03 99.2219
4.397487000000000e-02 9.46744 4.085132999999999e-03 101.914
4.635188999999999e-02 9.68041 4.305951000000000e-03 104.206
4.872891000000000e-02 9.85632 4.526769000000000e-03 106.1
5.110592999999999e-02 9.99558 4.747587000000000e-03 107.599
5.348295000000000e-02 10.0987 4.968405000000000e-03 108.709
5.585997000000000e-02 10.1664 5.189223000000000e-03 109.438
5.823699000000000e-02 10.1997 5.410041000000000e-03 109.796
6.061401000000000e-02 10.1998 5.630858999999999e-03 109.797
6.299103000000000e-02 10.1679 5.851677000000000e-03 109.453
6.536805000000000e-02 10.1055 6.072495000000000e-03 108.781
6.774507000000000e-02 10.0141 6.293312999999999e-03 107.798
7.012209000000000e-02 9.8955 6.514130999999999e-03 106.521
7.249911000000001e-02 9.75145 6.734949000000000e-03 104.97
7.487613000000000e-02 9.58381 6.955766999999999e-03 103.166
7.725315000000001e-02 9.39453 7.176585000000000e-03 101.128
7.963017000000000e-02 9.18557 7.397402999999999e-03 98.8786
8.200718999999999e-02 8.95891 7.618221000000000e-03 96.4387
8.438421000000000e-02 8.71653 7.839038999999999e-03 93.8295
8.676123000000001e-02 8.46045 8.059856999999998e-03 91.0727
8.913824999999999e-02 8.19257 8.280674999999999e-03 88.1893
9.151527000000000e-02 7.9149 8.501493000000001e-03 85.2003
9.389229000000000e-02 7.62925 8.722311000000000e-03 82.1251
9.626931000000000e-02 7.33744 8.943128999999999e-03 78.9841
9.864632999999999e-02 7.04122 9.163946999999999e-03 75.7954
1.010233500000000e-01 6.74224 9.384765000000000e-03 72.577
1.034003700000000e-01 6.44207 9.605582999999999e-03 69.3457
1.057773900000000e-01 6.14217 9.826400999999998e-03 66.1175
1.081544100000000e-01 5.8439 1.004721900000000e-02 62.9069
1.105314300000000e-01 5.54856 1.026803700000000e-02 59.7277
1.129084500000000e-01 5.2573 1.048885500000000e-02 56.5922
1.152854700000000e-01 4.97114 1.070967300000000e-02 53.5119
1.176624900000000e-01 4.69107 1.093049100000000e-02 50.497
1.200395100000000e-01 4.41788 1.115130900000000e-02 47.5564
1.224165300000000e-01 4.15232 1.137212700000000e-02 44.6978
1.247935500000000e-01 3.89503 1.159294500000000e-02 41.928
1.271705700000000e-01 3.64651 1.181376300000000e-02 39.2529
1.295475900000000e-01 3.40719 1.203458100000000e-02 36.6768
1.319246100000000e-01 3.17742 1.225539900000000e-02 34.2035
1.343016300000000e-01 2.95745 1.247621700000000e-02 31.8357
1.366786500000000e-01 2.74744 1.269703500000000e-02 29.575
1.390556700000000e-01 2.54751 1.291785300000000e-02 27.4228
1.414326900000000e-01 2.35765 1.313867100000000e-02 25.379
1.438097100000000e-01 2.17783 1.335948900000000e-02 23.4435
1.461867300000000e-01 2.00797 1.358030700000000e-02 21.615
1.485637500000000e-01 1.84791 1.380112500000000e-02 19.892
1.509407700000000e-01 1.69745 1.402194300000000e-02 18.2724
1.533177900000000e-01 1.55636 1.424276100000000e-02 16.7537
1.556948100000000e-01 1.42438 1.446357900000000e-02 15.333
1.580718300000000e-01 1.3012 1.468439700000000e-02 14.007
1.604488500000000e-01 1.18651 1.490521500000000e-02 12.7724
1.628258700000000e-01 1.07996 1.512603300000000e-02 11.6254
1.652028900000000e-01 0.981192 1.534685100000000e-02 10.5623
1.675799100000000e-01 0.889851 1.556766900000000e-02 9.57902
1.699569300000000e-01 0.805559 1.578848700000000e-02 8.67169
1.723339500000000e-01 0.727945 1.600930500000000e-02 7.83622
1.747109700000000e-01 0.656633 1.623012300000000e-02 7.06856
1.770879900000000e-01 0.591251 1.645094100000000e-02 6.36476
1.794650100000000e-01 0.531431 1.667175900000000e-02 5.72082
1.818420300000000e-01 0.476816 1.689257700000000e-02 5.13292
1.842190500000000e-01 0.427057 1.711339500000000e-02 4.59727
1.865960700000000e-01 0.381816 1.733421300000000e-02 4.11027
1.889730900000000e-01 0.340766 1.755503100000000e-02 3.66839
1.913501100000000e-01 0.303596 1.777584900000000e-02 3.26825
1.937271300000000e-01 0.270006 1.799666700000000e-02 2.90666
1.961041500000000e-01 0.239712 1.821748500000000e-02 2.58056
1.984811700000000e-01 0.212446 1.843830300000000e-02 2.28704
2.008581900000000e-01 0.187953 1.865912100000000e-02 2.02338
2.032352100000000e-01 0.165995 1.887993900000000e-02 1.787
2.056122300000000e-01 0.146347 1.910075700000000e-02 1.5755
2.079892500000000e-01 0.128802 1.932157500000000e-02 1.38663
2.103662700000000e-01 0.113164 1.954239300000000e-02 1.21828
2.127432900000000e-01 0.0992538 1.976321100000000e-02 1.06853
2.151203100000000e-01 0.0869026 1.998402900000000e-02 0.935577
2.174973300000000e-01 0.0759578 2.020484700000000e-02 0.81775
2.198743500000000e-01 0.0662774 2.042566500000000e-02 0.713538
2.222513700000000e-01 0.0577314 2.064648300000000e-02 0.621537
2.246283900000000e-01 0.0502012 2.086730100000000e-02 0.540473
2.270054100000000e-01 0.0435786 2.108811900000000e-02 0.469175
2.293824300000000e-01 0.037765 2.130893700000000e-02 0.406589
2.317594500000000e-01 0.0326712 2.152975500000000e-02 0.351751
2.341364700000000e-01 0.0282162 2.175057300000000e-02 0.30379
2.365134900000000e-01 0.0243272 2.197139100000000e-02 0.261922
 0  0


==> anc/IV_C/proje2v4lMax256_Saturation_b9.txt <==
#e5 P(e5) v5 P(v5)
3.424065000000000e-03 0.00155141 2.093750000000000e-04 1.55871
1.027219500000000e-02 0.00470261 6.281250000000001e-04 4.67014
1.712032500000000e-02 0.0079995 1.046875000000000e-03 7.76369
2.396845500000000e-02 0.0115409 1.465625000000000e-03 10.8277
3.081658500000000e-02 0.0154279 1.884375000000000e-03 13.8504
3.766471500000000e-02 0.0197658 2.303125000000000e-03 16.8206
4.451284500000000e-02 0.0246633 2.721875000000000e-03 19.7271
5.136097500000000e-02 0.0302356 3.140625000000000e-03 22.5595
5.820910500000000e-02 0.0366017 3.559375000000000e-03 25.307
6.505723500000000e-02 0.0438899 3.978125000000000e-03 27.9606
7.190536500000000e-02 0.0522327 4.396875000000000e-03 30.5105
7.875349500000001e-02 0.0617719 4.815625000000000e-03 32.9487
8.560162500000000e-02 0.0726551 5.234375000000000e-03 35.2673
9.244975500000001e-02 0.0850383 5.653125000000000e-03 37.4588
9.929788500000000e-02 0.0990834 6.071875000000000e-03 39.5167
1.061460150000000e-01 0.114962 6.490625000000000e-03 41.4351
1.129941450000000e-01 0.132847 6.909375000000001e-03 43.2103
1.198422750000000e-01 0.152916 7.328125000000001e-03 44.8362
1.266904050000000e-01 0.175357 7.746875000000001e-03 46.3112
1.335385350000000e-01 0.200352 8.165625000000001e-03 47.6319
1.403866650000000e-01 0.228082 8.584375000000000e-03 48.7962
1.472347950000000e-01 0.258739 9.003125000000001e-03 49.8044
1.540829250000000e-01 0.292493 9.421875000000001e-03 50.6552
1.609310550000000e-01 0.32952 9.840625000000000e-03 51.3506
1.677791850000000e-01 0.369984 1.025937500000000e-02 51.8913
1.746273150000000e-01 0.414026 1.067812500000000e-02 52.2794
1.814754450000000e-01 0.461786 1.109687500000000e-02 52.518
1.883235750000000e-01 0.513373 1.151562500000000e-02 52.611
1.951717050000000e-01 0.568881 1.193437500000000e-02 52.5617
2.020198350000000e-01 0.628374 1.235312500000000e-02 52.3754
2.088679650000000e-01 0.691888 1.277187500000000e-02 52.0584
2.157160950000000e-01 0.759429 1.319062500000000e-02 51.6148
2.225642250000000e-01 0.830948 1.360937500000000e-02 51.0515
2.294123550000000e-01 0.906388 1.402812500000000e-02 50.3762
2.362604850000000e-01 0.985628 1.444687500000000e-02 49.594
2.431086150000000e-01 1.06853 1.486562500000000e-02 48.7127
2.499567450000000e-01 1.15486 1.528437500000000e-02 47.7407
2.568048750000000e-01 1.24439 1.570312500000000e-02 46.6851
2.636530050000000e-01 1.33685 1.612187500000000e-02 45.5528
2.705011350000000e-01 1.43183 1.654062500000000e-02 44.354
2.773492650000000e-01 1.52901 1.695937500000000e-02 43.0944
2.841973950000000e-01 1.62794 1.737812500000000e-02 41.7817
2.910455250000000e-01 1.72812 1.779687500000000e-02 40.4251
2.978936550000000e-01 1.82906 1.821562500000000e-02 39.0319
3.047417850000000e-01 1.93023 1.863437500000000e-02 37.6078
3.115899150000000e-01 2.03103 1.905312500000000e-02 36.162
3.184380450000000e-01 2.13086 1.947187500000000e-02 34.7004
3.252861750000000e-01 2.22912 1.989062500000000e-02 33.2306
3.321343050000000e-01 2.32511 2.030937500000000e-02 31.7581
3.389824350000000e-01 2.41826 2.072812500000000e-02 30.2896
3.458305650000000e-01 2.50783 2.114687500000000e-02 28.8302
3.526786950000000e-01 2.59328 2.156562500000000e-02 27.3857
3.595268250000000e-01 2.67388 2.198437500000000e-02 25.9609
3.663749550000000e-01 2.74914 2.240312500000000e-02 24.5606
3.732230850000000e-01 2.81841 2.282187500000000e-02 23.1888
3.800712150000000e-01 2.8812 2.324062500000000e-02 21.8491
3.869193450000000e-01 2.937 2.365937500000000e-02 20.5447
3.937674750000000e-01 2.98538 2.407812500000000e-02 19.2789
4.006156050000000e-01 3.02595 2.449687500000000e-02 18.0542
4.074637350000000e-01 3.05828 2.491562500000000e-02 16.8727
4.143118650000000e-01 3.08232 2.533437500000000e-02 15.7359
4.211599950000000e-01 3.09771 2.575312500000000e-02 14.6454
4.280081250000000e-01 3.10445 2.617187500000000e-02 13.6022
4.348562550000000e-01 3.1024 2.659062500000000e-02 12.607
4.417043850000000e-01 3.09164 2.700937500000000e-02 11.6601
4.485525150000000e-01 3.07226 2.742812500000000e-02 10.7617
4.554006450000000e-01 3.04438 2.784687500000000e-02 9.91143
4.622487750000000e-01 3.00834 2.826562500000000e-02 9.10905
4.690969050000000e-01 2.96439 2.868437500000000e-02 8.35377
4.759450350000000e-01 2.91289 2.910312500000000e-02 7.64466
4.827931650000000e-01 2.85427 2.952187500000000e-02 6.98056
4.896412950000000e-01 2.78905 2.994062500000000e-02 6.36035
4.964894250000000e-01 2.71766 3.035937500000000e-02 5.78269
5.033375550000000e-01 2.64078 3.077812500000000e-02 5.2459
5.101856850000001e-01 2.55883 3.119687500000000e-02 4.74844
5.170338150000000e-01 2.47258 3.161562500000000e-02 4.28863
5.238819450000000e-01 2.38255 3.203437500000000e-02 3.86477
5.307300750000000e-01 2.28941 3.245312500000000e-02 3.47495
5.375782050000000e-01 2.19381 3.287187500000000e-02 3.1174
5.444263350000000e-01 2.09631 3.329062500000000e-02 2.79035
5.512744650000000e-01 1.99761 3.370937500000000e-02 2.49189
5.581225950000001e-01 1.89825 3.412812500000000e-02 2.22021
5.649707250000000e-01 1.79881 3.454687500000000e-02 1.97367
5.718188550000000e-01 1.69984 3.496562500000000e-02 1.75043
5.786669850000000e-01 1.60186 3.538437500000000e-02 1.5488
5.855151150000001e-01 1.50531 3.580312500000001e-02 1.36721
5.923632450000000e-01 1.41064 3.622187500000000e-02 1.20405
5.992113750000000e-01 1.31824 3.664062500000000e-02 1.05788
6.060595049999999e-01 1.22846 3.705937500000000e-02 0.927223
6.129076350000000e-01 1.14161 3.747812500000000e-02 0.810785
6.197557650000001e-01 1.05794 3.789687500000000e-02 0.707275
6.266038950000000e-01 0.97764 3.831562500000001e-02 0.615475
6.334520250000000e-01 0.900913 3.873437500000000e-02 0.534302
6.403001550000000e-01 0.827889 3.915312500000000e-02 0.462718
6.471482850000000e-01 0.758644 3.957187500000001e-02 0.399734
6.539964150000001e-01 0.693223 3.999062500000000e-02 0.344483
6.608445450000001e-01 0.631676 4.040937500000000e-02 0.296138
6.676926750000000e-01 0.573947 4.082812500000000e-02 0.253953
6.745408050000000e-01 0.520027 4.124687500000000e-02 0.217234
6.813889350000000e-01 0.469828 4.166562500000000e-02 0.185359
 0  0


==> anc/IV_C/projev1lMax256_Glauber_b0.txt <==
#e1 P(e1) v1 P(v1)
8.548300000000000e-04 0.468403 2.137005000000000e-04 1.87367
2.564490000000000e-03 1.40291 6.411015000000000e-04 5.61188
4.274150000000000e-03 2.33055 1.068502500000000e-03 9.32257
5.983810000000001e-03 3.24685 1.495903500000000e-03 12.9879
7.693470000000000e-03 4.14739 1.923304500000000e-03 16.5901
9.403130000000001e-03 5.02803 2.350705500000000e-03 20.1126
1.111279000000000e-02 5.88472 2.778106500000000e-03 23.5395
1.282245000000000e-02 6.71339 3.205507500000000e-03 26.8547
1.453211000000000e-02 7.51094 3.632908500000000e-03 30.0443
1.624177000000000e-02 8.27358 4.060309500000000e-03 33.0951
1.795143000000000e-02 8.99861 4.487710500000000e-03 35.9949
1.966109000000000e-02 9.6826 4.915111500000000e-03 38.7318
2.137075000000000e-02 10.324 5.342512500000000e-03 41.2976
2.308041000000000e-02 10.9196 5.769913500000000e-03 43.6801
2.479007000000000e-02 11.4683 6.197314500000000e-03 45.8744
2.649973000000000e-02 11.9682 6.624715500000000e-03 47.8742
2.820939000000000e-02 12.4178 7.052116500000000e-03 49.6736
2.991905000000000e-02 12.817 7.479517500000000e-03 51.2702
3.162871000000000e-02 13.1648 7.906918500000000e-03 52.6598
3.333837000000000e-02 13.4606 8.334319499999999e-03 53.8461
3.504803000000000e-02 13.7054 8.761720500000000e-03 54.8234
3.675769000000000e-02 13.8985 9.189121500000001e-03 55.5953
3.846735000000000e-02 14.0421 9.616522500000000e-03 56.1704
4.017701000000000e-02 14.1359 1.004392350000000e-02 56.5462
4.188667000000001e-02 14.1823 1.047132450000000e-02 56.7305
4.359633000000000e-02 14.1825 1.089872550000000e-02 56.7323
4.530599000000000e-02 14.1376 1.132612650000000e-02 56.5529
4.701565000000001e-02 14.0505 1.175352750000000e-02 56.2048
4.872531000000000e-02 13.9232 1.218092850000000e-02 55.6965
5.043497000000000e-02 13.7588 1.260832950000000e-02 55.0351
5.214463000000000e-02 13.5576 1.303573050000000e-02 54.2343
5.385429000000000e-02 13.3248 1.346313150000000e-02 53.3001
5.556395000000000e-02 13.0621 1.389053250000000e-02 52.246
5.727361000000000e-02 12.7707 1.431793350000000e-02 51.0859
5.898327000000000e-02 12.4561 1.474533450000000e-02 49.8257
6.069293000000000e-02 12.1193 1.517273550000000e-02 48.477
6.240259000000000e-02 11.763 1.560013650000000e-02 47.0537
6.411225000000000e-02 11.391 1.602753750000000e-02 45.5656
6.582191000000000e-02 11.005 1.645493850000000e-02 44.0228
6.753157000000000e-02 10.6077 1.688233950000000e-02 42.4322
6.924123000000000e-02 10.2018 1.730974050000000e-02 40.8091
7.095089000000000e-02 9.78973 1.773714150000000e-02 39.1623
7.266055000000000e-02 9.37371 1.816454250000000e-02 37.4957
7.437021000000001e-02 8.95643 1.859194350000000e-02 35.825
7.607987000000001e-02 8.53914 1.901934450000000e-02 34.1575
7.778953000000001e-02 8.12381 1.944674550000000e-02 32.4964
7.949919000000000e-02 7.71311 1.987414650000000e-02 30.8537
8.120885000000000e-02 7.30834 2.030154750000000e-02 29.234
8.291851000000001e-02 6.91026 2.072894850000000e-02 27.6436
8.462817000000002e-02 6.5211 2.115634950000000e-02 26.0857
8.633783000000000e-02 6.14128 2.158375050000000e-02 24.5641
8.804749000000001e-02 5.77193 2.201115150000000e-02 23.0866
8.975715000000001e-02 5.41435 2.243855250000000e-02 21.6573
9.146681000000001e-02 5.0689 2.286595350000000e-02 20.2745
9.317647000000001e-02 4.73599 2.329335450000000e-02 18.9447
9.488613000000001e-02 4.41653 2.372075550000000e-02 17.6673
9.659579000000001e-02 4.11094 2.414815650000000e-02 16.445
9.830545000000000e-02 3.81882 2.457555750000000e-02 15.2772
1.000151100000000e-01 3.54082 2.500295850000000e-02 14.1644
1.017247700000000e-01 3.27706 2.543035950000000e-02 13.1084
1.034344300000000e-01 3.02708 2.585776050000000e-02 12.1088
1.051440900000000e-01 2.79128 2.628516150000000e-02 11.1637
1.068537500000000e-01 2.5686 2.671256250000000e-02 10.2743
1.085634100000000e-01 2.35933 2.713996350000000e-02 9.438
1.102730700000000e-01 2.16342 2.756736450000000e-02 8.6542
1.119827300000000e-01 1.97985 2.799476550000000e-02 7.91974
1.136923900000000e-01 1.80856 2.842216650000000e-02 7.23465
1.154020500000000e-01 1.64913 2.884956750000000e-02 6.59698
1.171117100000000e-01 1.50107 2.927696850000000e-02 6.00428
1.188213700000000e-01 1.36374 2.970436950000000e-02 5.45503
1.205310300000000e-01 1.23678 3.013177050000000e-02 4.94747
1.222406900000000e-01 1.11957 3.055917150000000e-02 4.47889
1.239503500000000e-01 1.01172 3.098657250000000e-02 4.0471
1.256600100000000e-01 0.912591 3.141397350000000e-02 3.65056
1.273696700000000e-01 0.82176 3.184137450000000e-02 3.2873
1.290793300000000e-01 0.738586 3.226877550000000e-02 2.95448
1.307889900000000e-01 0.662681 3.269617650000000e-02 2.65073
1.324986500000000e-01 0.593557 3.312357750000000e-02 2.37416
1.342083100000000e-01 0.53065 3.355097850000000e-02 2.12262
1.359179700000000e-01 0.473614 3.397837950000000e-02 1.89425
1.376276300000000e-01 0.421909 3.440578050000000e-02 1.68766
1.393372900000000e-01 0.375211 3.483318150000000e-02 1.50082
1.410469500000000e-01 0.333037 3.526058250000000e-02 1.33223
1.427566100000000e-01 0.295044 3.568798350000000e-02 1.1803
1.444662700000000e-01 0.260888 3.611538450000000e-02 1.04366
1.461759300000000e-01 0.230175 3.654278550000000e-02 0.920883
1.478855900000000e-01 0.202641 3.697018650000000e-02 0.810698
1.495952500000000e-01 0.177887 3.739758750000000e-02 0.711894
1.513049100000000e-01 0.155811 3.782498850000000e-02 0.623147
1.530145700000000e-01 0.135826 3.825238950000000e-02 0.543634
1.547242300000000e-01 0.118119 3.867979050000001e-02 0.472594
1.564338900000000e-01 0.102203 3.910719150000000e-02 0.408539
1.581435500000000e-01 0.0879276 3.953459250000000e-02 0.351583
1.598532100000000e-01 0.0751351 3.996199350000000e-02 0.300136
1.615628700000000e-01 0.0636858 4.038939450000000e-02 0.254617
1.632725300000000e-01 0.0534936 4.081679550000000e-02 0.213887
1.649821900000000e-01 0.0444398 4.124419650000000e-02 0.177825
1.666918500000000e-01 0.0365194 4.167159750000000e-02 0.146009
1.684015100000000e-01 0.029612 4.209899850000001e-02 0.118457
1.701111700000000e-01 0.0236658 4.252639950000001e-02 0.0948046
 0  0


==> anc/IV_C/projev1lMax256_Glauber_b9.txt <==
#e1 P(e1) v1 P(v1)
1.840270000000000e-03 0.227949 3.637430000000000e-04 1.12022
5.520810000000000e-03 0.682633 1.091229000000000e-03 3.35503
9.201349999999999e-03 1.1337 1.818715000000000e-03 5.57304
1.288189000000000e-02 1.57877 2.546201000000000e-03 7.76319
1.656243000000000e-02 2.01553 3.273687000000000e-03 9.91466
2.024297000000000e-02 2.44173 4.001173000000000e-03 12.0172
2.392351000000000e-02 2.85528 4.728659000000000e-03 14.0607
2.760405000000000e-02 3.25411 5.456145000000000e-03 16.0355
3.128459000000000e-02 3.6364 6.183630999999999e-03 17.9334
3.496513000000000e-02 4.00031 6.911117000000000e-03 19.745
3.864567000000000e-02 4.34445 7.638602999999999e-03 21.4635
4.232621000000000e-02 4.66717 8.366089000000000e-03 23.0823
4.600675000000000e-02 4.96755 9.093575000000000e-03 24.5949
4.968729000000000e-02 5.24425 9.821060999999999e-03 25.9961
5.336783000000000e-02 5.49661 1.054854700000000e-02 27.2814
5.704836999999999e-02 5.724 1.127603300000000e-02 28.4481
6.072891000000000e-02 5.92571 1.200351900000000e-02 29.4923
6.440945000000001e-02 6.10186 1.273100500000000e-02 30.4126
6.808999000000000e-02 6.25193 1.345849100000000e-02 31.2095
7.177053000000000e-02 6.37643 1.418597700000000e-02 31.88
7.545107000000000e-02 6.47531 1.491346300000000e-02 32.4283
7.913160999999999e-02 6.54922 1.564094900000000e-02 32.8528
8.281215000000000e-02 6.59861 1.636843500000000e-02 33.1564
8.649269000000000e-02 6.62435 1.709592100000000e-02 33.3435
9.017322999999999e-02 6.62737 1.782340700000000e-02 33.4168
9.385377000000000e-02 6.6083 1.855089300000000e-02 33.3811
9.753430999999999e-02 6.56864 1.927837900000000e-02 33.2408
1.012148500000000e-01 6.50942 2.000586500000000e-02 32.9994
1.048953900000000e-01 6.4319 2.073335100000000e-02 32.6656
1.085759300000000e-01 6.33734 2.146083700000000e-02 32.2427
1.122564700000000e-01 6.22719 2.218832300000000e-02 31.7386
1.159370100000000e-01 6.10253 2.291580900000000e-02 31.1587
1.196175500000000e-01 5.96534 2.364329500000000e-02 30.5097
1.232980900000000e-01 5.81673 2.437078100000000e-02 29.8002
1.269786300000000e-01 5.65811 2.509826700000000e-02 29.0348
1.306591700000000e-01 5.49081 2.582575300000000e-02 28.2208
1.343397100000000e-01 5.31617 2.655323900000000e-02 27.3637
1.380202500000000e-01 5.13559 2.728072500000000e-02 26.4734
1.417007900000000e-01 4.95023 2.800821100000000e-02 25.5531
1.453813300000000e-01 4.76152 2.873569700000000e-02 24.6098
1.490618700000000e-01 4.57038 2.946318300000000e-02 23.6496
1.527424100000000e-01 4.37794 3.019066900000000e-02 22.6781
1.564229500000000e-01 4.18533 3.091815500000000e-02 21.7002
1.601034900000000e-01 3.99325 3.164564100000000e-02 20.7212
1.637840300000000e-01 3.80277 3.237312700000000e-02 19.7458
1.674645700000000e-01 3.61452 3.310061299999999e-02 18.7784
1.711451100000000e-01 3.42911 3.382809900000000e-02 17.823
1.748256500000000e-01 3.24749 3.455558500000000e-02 16.8829
1.785061900000000e-01 3.07001 3.528307100000000e-02 15.961
1.821867300000000e-01 2.89715 3.601055700000000e-02 15.0614
1.858672700000000e-01 2.72937 3.673804300000000e-02 14.1846
1.895478100000000e-01 2.56699 3.746552900000000e-02 13.3343
1.932283500000000e-01 2.41011 3.819301500000000e-02 12.5122
1.969088900000000e-01 2.25943 3.892050100000000e-02 11.7189
2.005894300000000e-01 2.11449 3.964798700000000e-02 10.956
2.042699700000000e-01 1.97593 4.037547300000000e-02 10.2241
2.079505100000000e-01 1.84352 4.110295899999999e-02 9.52499
2.116310500000000e-01 1.71747 4.183044499999999e-02 8.85732
2.153115900000000e-01 1.59757 4.255793100000000e-02 8.22228
2.189921300000000e-01 1.48384 4.328541700000000e-02 7.61967
2.226726700000000e-01 1.37618 4.401290299999999e-02 7.04919
2.263532100000000e-01 1.27448 4.474038900000000e-02 6.51056
2.300337500000000e-01 1.17854 4.546787500000000e-02 6.00244
2.337142900000000e-01 1.08837 4.619536100000000e-02 5.52514
2.373948300000000e-01 1.00363 4.692284700000000e-02 5.07693
2.410753700000000e-01 0.924127 4.765033300000000e-02 4.65752
2.447559100000000e-01 0.849753 4.837781900000000e-02 4.2653
2.484364500000000e-01 0.780264 4.910530500000000e-02 3.89936
2.521169900000000e-01 0.71543 4.983279100000000e-02 3.55888
2.557975300000000e-01 0.655009 5.056027699999999e-02 3.24229
2.594780700000000e-01 0.598893 5.128776300000000e-02 2.94851
2.631586100000000e-01 0.546776 5.201524900000000e-02 2.67649
2.668391500000000e-01 0.498469 5.274273500000000e-02 2.42502
2.705196900000000e-01 0.453788 5.347022099999999e-02 2.19284
2.742002300000000e-01 0.412522 5.419770700000000e-02 1.97928
2.778807700000000e-01 0.374476 5.492519300000000e-02 1.7827
2.815613100000000e-01 0.339476 5.565267900000000e-02 1.60248
2.852418500000000e-01 0.307305 5.638016500000000e-02 1.43765
2.889223900000000e-01 0.277823 5.710765100000000e-02 1.28714
2.926029300000000e-01 0.250839 5.783513699999999e-02 1.15008
2.962834700000000e-01 0.22619 5.856262300000000e-02 1.02568
2.999640100000000e-01 0.203705 5.929010900000000e-02 0.913048
3.036445500000000e-01 0.18323 6.001759499999999e-02 0.811282
3.073250900000000e-01 0.164624 6.074508100000000e-02 0.719689
3.110056300000000e-01 0.14773 6.147256700000000e-02 0.637422
3.146861700000000e-01 0.132427 6.220005300000000e-02 0.563733
3.183667100000000e-01 0.118569 6.292753900000000e-02 0.497843
3.220472500000000e-01 0.106035 6.365502500000000e-02 0.439081
3.257277900000000e-01 0.0947155 6.438251099999999e-02 0.386763
3.294083300000000e-01 0.0845154 6.510999699999999e-02 0.340276
3.330888700000000e-01 0.0753169 6.583748300000000e-02 0.298996
3.367694100000000e-01 0.0670409 6.656496900000000e-02 0.262424
3.404499500000000e-01 0.059602 6.729245499999999e-02 0.230051
3.441304900000000e-01 0.052922 6.801994100000000e-02 0.201416
3.478110300000000e-01 0.0469299 6.874742700000000e-02 0.176148
3.514915700000000e-01 0.0415613 6.947491300000000e-02 0.153852
3.551721100000000e-01 0.0367563 7.020239900000000e-02 0.134197
3.588526500000000e-01 0.0324635 7.092988500000000e-02 0.116898
3.625331899999999e-01 0.0286307 7.165737100000000e-02 0.101693
3.662137300000000e-01 0.0252136 7.238485700000000e-02 0.0883284
 0  0


==> anc/IV_C/projev1lMax256_Saturation_b0.txt <==
#e1 P(e1) v1 P(v1)
7.190050000000001e-04 0.556657 1.829700000000000e-04 2.18746
2.157015000000000e-03 1.66728 5.489100000000000e-04 6.5518
3.595025000000000e-03 2.76983 9.148500000000001e-04 10.8844
5.033035000000000e-03 3.85903 1.280790000000000e-03 15.1646
6.471045000000001e-03 4.92974 1.646730000000000e-03 19.372
7.909055000000000e-03 5.97682 2.012670000000000e-03 23.4867
9.347065000000002e-03 6.99554 2.378610000000000e-03 27.4901
1.078507500000000e-02 7.98141 2.744550000000000e-03 31.3639
1.222308500000000e-02 8.92985 3.110490000000000e-03 35.0908
1.366109500000000e-02 9.83708 3.476430000000000e-03 38.656
1.509910500000000e-02 10.6991 3.842370000000000e-03 42.0439
1.653711500000000e-02 11.5129 4.208310000000000e-03 45.2415
1.797512500000000e-02 12.2755 4.574250000000000e-03 48.238
1.941313500000000e-02 12.9839 4.940190000000001e-03 51.0219
2.085114500000000e-02 13.6361 5.306130000000000e-03 53.585
2.228915500000000e-02 14.2303 5.672070000000000e-03 55.9203
2.372716500000000e-02 14.7652 6.038010000000000e-03 58.0213
2.516517500000000e-02 15.2395 6.403950000000000e-03 59.8853
2.660318500000000e-02 15.6526 6.769890000000001e-03 61.5097
2.804119500000000e-02 16.0044 7.135830000000001e-03 62.8918
2.947920500000000e-02 16.2953 7.501770000000000e-03 64.034
3.091721500000000e-02 16.525 7.867710000000000e-03 64.9381
3.235522500000000e-02 16.6954 8.233650000000000e-03 65.6066
3.379323500000000e-02 16.8073 8.599590000000001e-03 66.0461
3.523124500000000e-02 16.8621 8.965530000000001e-03 66.263
3.666925500000000e-02 16.8625 9.331470000000001e-03 66.2625
3.810726500000000e-02 16.8099 9.697410000000000e-03 66.0554
3.954527500000000e-02 16.7065 1.006335000000000e-02 65.6496
4.098328500000000e-02 16.5556 1.042929000000000e-02 65.0561
4.242129500000000e-02 16.359 1.079523000000000e-02 64.2854
4.385930500000001e-02 16.1211 1.116117000000000e-02 63.3492
4.529731500000000e-02 15.8434 1.152711000000000e-02 62.26
4.673532500000000e-02 15.5308 1.189305000000000e-02 61.0311
4.817333500000000e-02 15.1847 1.225899000000000e-02 59.6719
4.961134500000000e-02 14.8101 1.262493000000000e-02 58.1995
5.104935500000000e-02 14.4095 1.299087000000000e-02 56.6238
5.248736500000001e-02 13.9855 1.335681000000000e-02 54.9587
5.392537500000000e-02 13.5435 1.372275000000000e-02 53.2185
5.536338500000000e-02 13.0839 1.408869000000000e-02 51.4149
5.680139500000000e-02 12.6114 1.445463000000000e-02 49.5581
5.823940500000001e-02 12.1288 1.482057000000000e-02 47.6631
5.967741500000000e-02 11.6394 1.518651000000000e-02 45.7385
6.111542500000001e-02 11.1456 1.555245000000000e-02 43.7977
6.255343500000000e-02 10.6494 1.591839000000000e-02 41.8484
6.399144500000001e-02 10.1537 1.628433000000000e-02 39.9
6.542945500000001e-02 9.66068 1.665027000000000e-02 37.9629
6.686746500000001e-02 9.17263 1.701621000000000e-02 36.045
6.830547500000000e-02 8.69129 1.738215000000000e-02 34.1524
6.974348500000001e-02 8.21832 1.774809000000000e-02 32.2946
7.118149500000000e-02 7.75496 1.811403000000000e-02 30.4748
7.261950500000000e-02 7.30324 1.847997000000000e-02 28.6989
7.405751500000000e-02 6.86405 1.884591000000000e-02 26.9739
7.549552500000001e-02 6.43874 1.921185000000000e-02 25.3026
7.693353500000001e-02 6.02784 1.957779000000000e-02 23.6873
7.837154500000000e-02 5.63232 1.994373000000000e-02 22.1322
7.980955500000000e-02 5.25198 2.030967000000000e-02 20.6394
8.124756500000001e-02 4.88837 2.067561000000000e-02 19.2091
8.268557500000000e-02 4.54124 2.104155000000000e-02 17.8449
8.412358500000000e-02 4.21058 2.140749000000000e-02 16.5461
8.556159500000002e-02 3.89683 2.177343000000000e-02 15.313
8.699960500000001e-02 3.59934 2.213937000000000e-02 14.1439
8.843761500000001e-02 3.31854 2.250531000000000e-02 13.0419
8.987562500000001e-02 3.05441 2.287125000000000e-02 12.0022
9.131363500000000e-02 2.80566 2.323719000000000e-02 11.025
9.275164500000001e-02 2.57237 2.360313000000000e-02 10.1087
9.418965500000001e-02 2.35414 2.396907000000000e-02 9.25119
9.562766500000000e-02 2.1506 2.433501000000000e-02 8.45132
9.706567500000000e-02 1.961 2.470095000000000e-02 7.70617
9.850368500000001e-02 1.78492 2.506689000000000e-02 7.01383
9.994169500000001e-02 1.62175 2.543283000000000e-02 6.37275
1.013797050000000e-01 1.47076 2.579877000000000e-02 5.77919
1.028177150000000e-01 1.33143 2.616471000000000e-02 5.23182
1.042557250000000e-01 1.20316 2.653065000000000e-02 4.72781
1.056937350000000e-01 1.08524 2.689659000000000e-02 4.26452
1.071317450000000e-01 0.977125 2.726253000000000e-02 3.83986
1.085697550000000e-01 0.878274 2.762847000000000e-02 3.45137
1.100077650000000e-01 0.787975 2.799441000000000e-02 3.09641
1.114457750000000e-01 0.705691 2.836035000000000e-02 2.7731
1.128837850000000e-01 0.63087 2.872629000000000e-02 2.47915
1.143217950000000e-01 0.562892 2.909223000000000e-02 2.21194
1.157598050000000e-01 0.501301 2.945817000000000e-02 1.97003
1.171978150000000e-01 0.445632 2.982411000000000e-02 1.75121
1.186358250000000e-01 0.395374 3.019005000000000e-02 1.55358
1.200738350000000e-01 0.350018 3.055599000000000e-02 1.37537
1.215118450000000e-01 0.309183 3.092193000000000e-02 1.2149
1.229498550000000e-01 0.272471 3.128787000000000e-02 1.07072
1.243878650000000e-01 0.239507 3.165381000000000e-02 0.941216
1.258258750000000e-01 0.209939 3.201975000000000e-02 0.82496
1.272638850000000e-01 0.183443 3.238569000000000e-02 0.720884
1.287018950000000e-01 0.159745 3.275163000000000e-02 0.627679
1.301399050000000e-01 0.138549 3.311757000000000e-02 0.544433
1.315779150000000e-01 0.119658 3.348351000000000e-02 0.470219
1.330159250000000e-01 0.102833 3.384945000000000e-02 0.404087
1.344539350000000e-01 0.0878979 3.421539000000000e-02 0.345369
1.358919450000000e-01 0.0746653 3.458133000000000e-02 0.293414
1.373299550000000e-01 0.0630102 3.494727000000000e-02 0.247591
1.387679650000000e-01 0.0527812 3.531321000000000e-02 0.207401
1.402059750000000e-01 0.0438611 3.567915000000000e-02 0.172341
1.416439850000000e-01 0.036127 3.604509000000000e-02 0.141967
1.430819950000000e-01 0.0294819 3.641103000000000e-02 0.115859
 0  0


==> anc/IV_C/projev1lMax256_Saturation_b9.txt <==
#e1 P(e1) v1 P(v1)
1.944675000000000e-03 0.233813 3.865220000000000e-04 1.04806
5.834025000000000e-03 0.699985 1.159566000000000e-03 3.13901
9.723374999999999e-03 1.16182 1.932610000000000e-03 5.21445
1.361272500000000e-02 1.61646 2.705654000000000e-03 7.26421
1.750207500000000e-02 2.06117 3.478698000000000e-03 9.27838
2.139142500000000e-02 2.49329 4.251741999999999e-03 11.2473
2.528077500000000e-02 2.91032 5.024786000000000e-03 13.1617
2.917012500000000e-02 3.30997 5.797829999999999e-03 15.0127
3.305947500000000e-02 3.69005 6.570874000000000e-03 16.7917
3.694882500000000e-02 4.04866 7.343918000000000e-03 18.4915
4.083817500000000e-02 4.38415 8.116962000000000e-03 20.1047
4.472752500000000e-02 4.69501 8.890005999999999e-03 21.6251
4.861687500000000e-02 4.98 9.663049999999999e-03 23.0473
5.250622500000000e-02 5.23838 1.043609400000000e-02 24.3656
5.639557500000000e-02 5.46927 1.120913800000000e-02 25.5757
6.028492500000000e-02 5.67233 1.198218200000000e-02 26.6755
6.417427500000000e-02 5.84735 1.275522600000000e-02 27.6615
6.806362500000000e-02 5.99439 1.352827000000000e-02 28.532
7.195297500000000e-02 6.11378 1.430131400000000e-02 29.286
7.584232500000000e-02 6.20596 1.507435800000000e-02 29.9242
7.973167500000000e-02 6.27185 1.584740200000000e-02 30.4458
8.362102499999999e-02 6.31206 1.662044600000000e-02 30.8529
8.751037499999999e-02 6.32782 1.739349000000000e-02 31.148
9.139972499999999e-02 6.32041 1.816653400000000e-02 31.3328
9.528907499999999e-02 6.29091 1.893957800000000e-02 31.4101
9.917842499999999e-02 6.24092 1.971262200000000e-02 31.3861
1.030677750000000e-01 6.1718 2.048566600000000e-02 31.2624
1.069571250000000e-01 6.0851 2.125871000000000e-02 31.0458
1.108464750000000e-01 5.98266 2.203175400000000e-02 30.7403
1.147358250000000e-01 5.86573 2.280479800000000e-02 30.3517
1.186251750000000e-01 5.73616 2.357784200000000e-02 29.8854
1.225145250000000e-01 5.59533 2.435088600000000e-02 29.3487
1.264038750000000e-01 5.44474 2.512393000000000e-02 28.7459
1.302932250000000e-01 5.28619 2.589697400000000e-02 28.0851
1.341825750000000e-01 5.12082 2.667001800000000e-02 27.3712
1.380719250000000e-01 4.95013 2.744306200000000e-02 26.6106
1.419612750000000e-01 4.77544 2.821610600000000e-02 25.8102
1.458506250000000e-01 4.59771 2.898915000000000e-02 24.9758
1.497399750000000e-01 4.41841 2.976219400000000e-02 24.1131
1.536293250000000e-01 4.23838 3.053523800000000e-02 23.2282
1.575186750000000e-01 4.0586 3.130828200000000e-02 22.3264
1.614080250000000e-01 3.87994 3.208132600000000e-02 21.4131
1.652973750000000e-01 3.70308 3.285437000000000e-02 20.493
1.691867250000000e-01 3.52881 3.362741400000000e-02 19.5716
1.730760750000000e-01 3.35761 3.440045799999999e-02 18.6524
1.769654250000000e-01 3.19012 3.517350200000000e-02 17.7409
1.808547750000000e-01 3.02666 3.594654600000000e-02 16.8389
1.847441250000000e-01 2.86773 3.671959000000000e-02 15.9507
1.886334750000000e-01 2.71357 3.749263400000000e-02 15.0803
1.925228250000000e-01 2.56439 3.826567800000000e-02 14.2292
1.964121750000000e-01 2.42044 3.903872200000000e-02 13.4
2.003015250000000e-01 2.28175 3.981176600000000e-02 12.5952
2.041908750000000e-01 2.14849 4.058481000000000e-02 11.8158
2.080802250000000e-01 2.02075 4.135785400000000e-02 11.0643
2.119695750000000e-01 1.89829 4.213089800000000e-02 10.3411
2.158589250000000e-01 1.78129 4.290394200000000e-02 9.64698
2.197482750000000e-01 1.66968 4.367698600000000e-02 8.98314
2.236376250000000e-01 1.56339 4.445003000000000e-02 8.34931
2.275269750000000e-01 1.46229 4.522307400000000e-02 7.74615
2.314163250000000e-01 1.36628 4.599611800000000e-02 7.17318
2.353056750000000e-01 1.27525 4.676916200000000e-02 6.63047
2.391950250000000e-01 1.18903 4.754220600000000e-02 6.11735
2.430843750000000e-01 1.10749 4.831525000000000e-02 5.63371
2.469737250000000e-01 1.03051 4.908829400000000e-02 5.17857
2.508630750000000e-01 0.957921 4.986133799999999e-02 4.75121
2.547524249999999e-01 0.889513 5.063438199999999e-02 4.35083
2.586417750000000e-01 0.825192 5.140742599999999e-02 3.97659
2.625311250000000e-01 0.764782 5.218046999999999e-02 3.6276
2.664204750000000e-01 0.708075 5.295351399999999e-02 3.30287
2.703098249999999e-01 0.654949 5.372655799999999e-02 3.00114
2.741991750000000e-01 0.60521 5.449960199999999e-02 2.72164
2.780885250000000e-01 0.558712 5.527264599999999e-02 2.46327
2.819778750000000e-01 0.515286 5.604569000000000e-02 2.22504
2.858672249999999e-01 0.474784 5.681873400000000e-02 2.00585
2.897565750000000e-01 0.437046 5.759177800000000e-02 1.80467
2.936459250000000e-01 0.401911 5.836482200000000e-02 1.62048
2.975352750000000e-01 0.369236 5.913786600000000e-02 1.45227
3.014246249999999e-01 0.338885 5.991091000000000e-02 1.299
3.053139750000000e-01 0.310717 6.068395400000000e-02 1.15978
3.092033250000000e-01 0.284617 6.145699800000000e-02 1.03359
3.130926750000000e-01 0.260443 6.223004199999999e-02 0.919517
3.169820249999999e-01 0.238073 6.300308599999999e-02 0.816614
3.208713750000000e-01 0.217404 6.377612999999999e-02 0.72403
3.247607250000000e-01 0.198325 6.454917399999999e-02 0.640933
3.286500750000000e-01 0.180731 6.532221799999999e-02 0.566487
3.325394250000000e-01 0.164531 6.609526199999999e-02 0.499965
3.364287750000000e-01 0.149616 6.686830599999999e-02 0.440628
3.403181250000000e-01 0.135912 6.764134999999999e-02 0.387805
3.442074750000000e-01 0.123331 6.841439399999999e-02 0.340854
3.480968250000000e-01 0.111791 6.918743799999999e-02 0.299205
3.519861750000000e-01 0.10122 6.996048199999999e-02 0.262308
3.558755250000000e-01 0.0915479 7.073352599999999e-02 0.229684
3.597648750000000e-01 0.0827055 7.150656999999999e-02 0.200872
3.636542250000000e-01 0.0746361 7.227961399999999e-02 0.175454
3.675435750000000e-01 0.0672762 7.305265799999999e-02 0.153067
3.714329250000000e-01 0.0605737 7.382570199999999e-02 0.133375
3.753222750000000e-01 0.0544751 7.459874599999999e-02 0.116074
3.792116249999999e-01 0.0489334 7.537178999999999e-02 0.100894
3.831009750000000e-01 0.0439026 7.614483399999999e-02 0.0875852
3.869903250000000e-01 0.039342 7.691787800000000e-02 0.075934
 0  0


==> anc/IV_C/projev2lMax256_Glauber_b0.txt <==
#e2 P(e2) v2 P(v2)
1.232370000000000e-03 -nan 3.108265000000000e-04 -nan
3.697110000000000e-03 -nan 9.324795000000000e-04 -nan
6.161850000000000e-03 -nan 1.554132500000000e-03 -nan
8.626590000000000e-03 -nan 2.175785500000000e-03 -nan
1.109133000000000e-02 -nan 2.797438500000000e-03 -nan
1.355607000000000e-02 -nan 3.419091500000000e-03 -nan
1.602081000000000e-02 -nan 4.040744499999999e-03 -nan
1.848555000000000e-02 -nan 4.662397500000000e-03 -nan
2.095029000000000e-02 -nan 5.284050500000001e-03 -nan
2.341503000000000e-02 -nan 5.905703500000001e-03 -nan
2.587977000000000e-02 -nan 6.527356500000000e-03 -nan
2.834451000000000e-02 -nan 7.149009500000000e-03 -nan
3.080925000000000e-02 -nan 7.770662500000000e-03 -nan
3.327399000000000e-02 -nan 8.392315500000001e-03 -nan
3.573873000000000e-02 -nan 9.013968500000000e-03 -nan
3.820347000000000e-02 -nan 9.635621500000000e-03 -nan
4.066821000000000e-02 -nan 1.025727450000000e-02 -nan
4.313295000000000e-02 -nan 1.087892750000000e-02 -nan
4.559769000000000e-02 -nan 1.150058050000000e-02 -nan
4.806243000000000e-02 -nan 1.212223350000000e-02 -nan
5.052717000000000e-02 -nan 1.274388650000000e-02 -nan
5.299191000000000e-02 -nan 1.336553950000000e-02 -nan
5.545665000000000e-02 -nan 1.398719250000000e-02 -nan
5.792139000000000e-02 -nan 1.460884550000000e-02 -nan
6.038613000000000e-02 -nan 1.523049850000000e-02 -nan
6.285087000000000e-02 -nan 1.585215150000000e-02 -nan
6.531561000000000e-02 -nan 1.647380450000000e-02 -nan
6.778035000000000e-02 -nan 1.709545750000000e-02 -nan
7.024509000000000e-02 -nan 1.771711050000000e-02 -nan
7.270983000000000e-02 -nan 1.833876350000000e-02 -nan
7.517457000000000e-02 9.35366 1.896041650000000e-02 37.0849
7.763931000000000e-02 9.19149 1.958206950000000e-02 36.4381
8.010405000000001e-02 9.00789 2.020372250000000e-02 35.7116
8.256879000000000e-02 8.80512 2.082537550000000e-02 34.9153
8.503353000000001e-02 8.58598 2.144702850000000e-02 34.0427
8.749827000000000e-02 8.35269 2.206868150000000e-02 33.1142
8.996301000000001e-02 8.1047 2.269033450000000e-02 32.135
9.242775000000000e-02 7.84625 2.331198750000000e-02 31.1068
9.489249000000000e-02 7.57769 2.393364050000000e-02 30.0463
9.735723000000000e-02 7.30275 2.455529350000000e-02 28.9561
9.982197000000000e-02 7.02147 2.517694650000000e-02 27.8394
1.022867100000000e-01 6.73634 2.579859950000000e-02 26.7086
1.047514500000000e-01 6.44874 2.642025250000000e-02 25.5679
1.072161900000000e-01 6.15898 2.704190550000000e-02 24.4217
1.096809300000000e-01 5.87206 2.766355850000000e-02 23.2788
1.121456700000000e-01 5.58463 2.828521150000000e-02 22.143
1.146104100000000e-01 5.30032 2.890686450000000e-02 21.0166
1.170751500000000e-01 5.02035 2.952851750000000e-02 19.9042
1.195398900000000e-01 4.74568 3.015017050000000e-02 18.8148
1.220046300000000e-01 4.47655 3.077182350000000e-02 17.7435
1.244693700000000e-01 4.21339 3.139347650000000e-02 16.7036
1.269341100000000e-01 3.95837 3.201512950000000e-02 15.6873
1.293988500000000e-01 3.71018 3.263678250000000e-02 14.7134
1.318635900000000e-01 3.4728 3.325843550000000e-02 13.7689
1.343283300000000e-01 3.24115 3.388008850000000e-02 12.8547
1.367930700000000e-01 3.01809 3.450174150000000e-02 11.9739
1.392578100000000e-01 2.81096 3.512339450000000e-02 11.1448
1.417225500000000e-01 2.60912 3.574504750000000e-02 10.3467
1.441872900000000e-01 2.41784 3.636670049999999e-02 9.58885
1.466520300000000e-01 2.23725 3.698835350000000e-02 8.86583
1.491167700000000e-01 2.066 3.761000650000000e-02 8.1757
1.515815100000000e-01 1.90244 3.823165950000000e-02 7.54536
1.540462500000000e-01 1.7497 3.885331250000000e-02 6.94498
1.565109900000000e-01 1.60644 3.947496550000000e-02 6.37363
1.589757300000000e-01 1.47176 4.009661849999999e-02 5.84072
1.614404700000000e-01 1.34626 4.071827150000000e-02 5.33404
1.639052100000000e-01 1.22909 4.133992450000000e-02 4.87176
1.663699500000000e-01 1.11992 4.196157750000000e-02 4.44252
1.688346900000000e-01 1.01904 4.258323049999999e-02 4.03733
1.712994300000000e-01 0.925333 4.320488350000000e-02 3.66794
1.737641700000000e-01 -nan 4.382653650000000e-02 -nan
1.762289100000000e-01 -nan 4.444818950000000e-02 -nan
1.786936500000000e-01 -nan 4.506984250000001e-02 -nan
1.811583900000000e-01 -nan 4.569149550000000e-02 -nan
1.836231300000000e-01 -nan 4.631314850000000e-02 -nan
1.860878700000000e-01 -nan 4.693480150000000e-02 -nan
1.885526100000000e-01 -nan 4.755645450000000e-02 -nan
1.910173500000000e-01 -nan 4.817810750000000e-02 -nan
1.934820900000000e-01 -nan 4.879976050000000e-02 -nan
1.959468300000000e-01 -nan 4.942141350000000e-02 -nan
1.984115700000000e-01 -nan 5.004306650000000e-02 -nan
2.008763100000000e-01 -nan 5.066471950000000e-02 -nan
2.033410500000000e-01 -nan 5.128637250000000e-02 -nan
2.058057900000000e-01 -nan 5.190802550000000e-02 -nan
2.082705300000000e-01 -nan 5.252967850000000e-02 -nan
2.107352700000000e-01 -nan 5.315133150000000e-02 -nan
2.132000100000000e-01 -nan 5.377298450000000e-02 -nan
2.156647500000000e-01 -nan 5.439463750000000e-02 -nan
2.181294900000000e-01 -nan 5.501629050000000e-02 -nan
2.205942300000000e-01 -nan 5.563794350000000e-02 -nan
2.230589700000000e-01 -nan 5.625959649999999e-02 -nan
2.255237100000000e-01 -nan 5.688124949999999e-02 -nan
2.279884500000000e-01 -nan 5.750290250000000e-02 -nan
2.304531900000000e-01 -nan 5.812455550000000e-02 -nan
2.329179300000000e-01 -nan 5.874620850000000e-02 -nan
2.353826700000000e-01 -nan 5.936786149999999e-02 -nan
2.378474100000000e-01 -nan 5.998951450000000e-02 -nan
2.403121500000000e-01 -nan 6.061116750000000e-02 -nan
2.427768900000000e-01 -nan 6.123282050000000e-02 -nan
2.452416300000000e-01 -nan 6.185447349999999e-02 -nan
 0  0


==> anc/IV_C/projev2lMax256_Glauber_b9.txt <==
#e2 P(e2) v2 P(v2)
3.270485000000000e-03 0.0171137 6.668850000000000e-04 0.0891456
9.811455000000000e-03 0.0514755 2.000655000000000e-03 0.268052
1.635242500000000e-02 0.0862389 3.334425000000000e-03 0.448809
2.289339500000000e-02 0.121672 4.668195000000000e-03 0.63264
2.943436500000000e-02 0.15804 6.001965000000001e-03 0.820777
3.597533500000000e-02 0.195605 7.335734999999999e-03 1.01441
4.251630500000000e-02 0.23462 8.669504999999999e-03 1.21472
4.905727500000000e-02 0.275329 1.000327500000000e-02 1.42284
5.559824500000000e-02 0.317954 1.133704500000000e-02 1.63972
6.213921500000000e-02 0.362704 1.267081500000000e-02 1.8664
6.868018500000000e-02 0.409776 1.400458500000000e-02 2.10368
7.522115500000001e-02 0.459339 1.533835500000000e-02 2.35231
8.176212500000000e-02 0.511513 1.667212500000000e-02 2.61292
8.830309500000000e-02 0.566444 1.800589500000000e-02 2.88605
9.484406500000001e-02 0.624189 1.933966500000000e-02 3.17195
1.013850350000000e-01 0.684823 2.067343500000000e-02 3.47093
1.079260050000000e-01 0.74835 2.200720500000000e-02 3.78308
1.144669750000000e-01 0.814841 2.334097500000000e-02 4.1084
1.210079450000000e-01 0.884223 2.467474500000000e-02 4.44635
1.275489150000000e-01 0.956394 2.600851500000000e-02 4.79697
1.340898850000000e-01 1.03126 2.734228500000000e-02 5.15965
1.406308550000000e-01 1.10872 2.867605500000000e-02 5.53379
1.471718250000000e-01 1.18856 3.000982500000000e-02 5.91821
1.537127950000000e-01 1.2706 3.134359500000000e-02 6.31228
1.602537650000000e-01 1.35457 3.267736500000000e-02 6.71465
1.667947350000000e-01 1.44024 3.401113500000000e-02 7.12379
1.733357050000000e-01 1.52727 3.534490500000000e-02 7.53899
1.798766750000000e-01 1.61538 3.667867500000000e-02 7.95799
1.864176450000000e-01 1.7042 3.801244500000000e-02 8.37948
1.929586150000000e-01 1.79329 3.934621500000000e-02 8.80166
1.994995850000000e-01 1.88226 4.067998500000000e-02 9.22241
2.060405550000000e-01 1.97071 4.201375500000000e-02 9.64013
2.125815250000000e-01 2.05819 4.334752500000000e-02 10.053
2.191224950000000e-01 2.14413 4.468129500000000e-02 10.4574
2.256634650000000e-01 2.22845 4.601506500000000e-02 10.8534
2.322044350000000e-01 2.3101 4.734883500000000e-02 11.237
2.387454050000000e-01 2.38914 4.868260500000000e-02 11.6071
2.452863750000000e-01 2.46484 5.001637500000000e-02 11.9615
2.518273450000000e-01 2.53665 5.135014499999999e-02 12.2985
2.583683150000000e-01 2.60444 5.268391500000000e-02 12.6153
2.649092850000000e-01 2.66783 5.401768500000000e-02 12.9109
2.714502550000000e-01 2.72599 5.535145499999999e-02 13.1823
2.779912250000000e-01 2.77892 5.668522500000000e-02 13.4293
2.845321950000000e-01 2.82605 5.801899500000000e-02 13.6502
2.910731650000000e-01 2.86741 5.935276499999999e-02 13.8422
2.976141350000001e-01 2.9023 6.068653500000000e-02 14.0053
3.041551050000000e-01 2.9309 6.202030500000000e-02 14.1388
3.106960750000000e-01 2.95275 6.335407500000000e-02 14.2397
3.172370450000000e-01 2.96805 6.468784499999999e-02 14.3116
3.237780150000000e-01 2.97623 6.602161499999999e-02 14.35
3.303189850000001e-01 2.97749 6.735538499999999e-02 14.358
3.368599550000000e-01 2.97195 6.868915500000000e-02 14.3335
3.434009250000000e-01 2.95975 7.002292500000000e-02 14.2758
3.499418950000001e-01 2.94073 7.135669500000000e-02 14.188
3.564828650000000e-01 2.91507 7.269046500000000e-02 14.0691
3.630238350000001e-01 2.88314 7.402423499999999e-02 13.9215
3.695648050000001e-01 2.84487 7.535800499999999e-02 13.7421
3.761057750000000e-01 2.80101 7.669177500000000e-02 13.5376
3.826467450000001e-01 2.75135 7.802554499999999e-02 13.307
3.891877150000000e-01 2.69635 7.935931500000000e-02 13.0506
3.957286850000001e-01 2.63642 8.069308500000000e-02 12.7714
4.022696550000001e-01 2.57163 8.202685500000000e-02 12.4717
4.088106250000000e-01 2.5035 8.336062500000001e-02 12.1533
4.153515950000001e-01 2.43145 8.469439500000001e-02 11.8164
4.218925650000000e-01 2.35613 8.602816499999999e-02 11.4628
4.284335350000000e-01 2.27798 8.736193499999999e-02 11.0966
4.349745050000000e-01 2.19728 8.869570500000000e-02 10.7187
4.415154750000000e-01 2.11499 9.002947500000000e-02 10.3309
4.480564450000000e-01 2.03095 9.136324499999998e-02 9.93583
4.545974150000000e-01 1.94599 9.269701499999999e-02 9.53547
4.611383850000000e-01 1.86044 9.403078499999999e-02 9.13089
4.676793550000000e-01 1.77474 9.536455499999999e-02 8.72457
4.742203250000000e-01 1.68888 9.669832500000000e-02 8.31905
4.807612950000000e-01 1.60383 9.803209500000000e-02 7.91549
4.873022650000000e-01 1.51959 9.936586499999998e-02 7.51528
4.938432350000000e-01 1.43668 1.006996350000000e-01 7.1191
5.003842050000000e-01 1.35514 1.020334050000000e-01 6.73008
5.069251750000000e-01 1.27552 1.033671750000000e-01 6.34863
5.134661450000000e-01 1.19786 1.047009450000000e-01 5.97597
5.200071150000000e-01 1.12235 1.060347150000000e-01 5.61302
5.265480850000001e-01 1.04932 1.073684850000000e-01 5.26085
5.330890550000000e-01 0.978921 1.087022550000000e-01 4.92045
5.396300250000000e-01 0.911093 1.100360250000000e-01 4.59212
5.461709950000000e-01 0.846127 1.113697950000000e-01 4.27624
5.527119650000000e-01 0.783954 1.127035650000000e-01 3.97385
5.592529350000001e-01 0.724546 1.140373350000000e-01 3.68448
5.657939050000000e-01 0.667906 1.153711050000000e-01 3.40873
5.723348750000000e-01 0.613996 1.167048750000000e-01 3.1461
5.788758450000000e-01 0.56248 1.180386450000000e-01 2.89607
5.854168150000000e-01 0.513088 1.193724150000000e-01 2.6582
5.919577850000001e-01 0.465611 1.207061850000000e-01 2.43145
5.984987550000000e-01 0.419687 1.220399550000000e-01 2.21461
6.050397250000000e-01 0.375033 1.233737250000000e-01 2.00639
6.115806950000000e-01 0.331524 1.247074950000000e-01 1.80547
6.181216650000000e-01 0.289109 1.260412650000000e-01 1.61047
6.246626350000001e-01 0.248012 1.273750350000000e-01 1.42108
6.312036050000001e-01 0.208699 1.287088050000000e-01 1.23734
6.377445750000000e-01 0.171743 1.300425750000000e-01 1.06007
6.442855450000000e-01 0.137816 1.313763450000000e-01 0.891175
6.508265150000000e-01 0.107573 1.327101150000000e-01 0.733229
 0  0


==> anc/IV_C/projev2lMax256_Saturation_b0.txt <==
#e2 P(e2) v2 P(v2)
1.188510000000000e-03 -nan 2.955210000000000e-04 -nan
3.565530000000000e-03 -nan 8.865630000000000e-04 -nan
5.942550000000000e-03 -nan 1.477605000000000e-03 -nan
8.319570000000000e-03 -nan 2.068647000000000e-03 -nan
1.069659000000000e-02 -nan 2.659689000000000e-03 -nan
1.307361000000000e-02 -nan 3.250731000000000e-03 -nan
1.545063000000000e-02 -nan 3.841773000000000e-03 -nan
1.782765000000000e-02 -nan 4.432815000000000e-03 -nan
2.020467000000000e-02 -nan 5.023857000000000e-03 -nan
2.258169000000000e-02 -nan 5.614899000000000e-03 -nan
2.495871000000000e-02 -nan 6.205941000000000e-03 -nan
2.733573000000000e-02 -nan 6.796982999999999e-03 -nan
2.971275000000000e-02 -nan 7.388025000000000e-03 -nan
3.208977000000000e-02 -nan 7.979067000000001e-03 -nan
3.446679000000000e-02 -nan 8.570108999999999e-03 -nan
3.684381000000000e-02 -nan 9.161151000000001e-03 -nan
3.922083000000000e-02 -nan 9.752192999999999e-03 -nan
4.159785000000001e-02 -nan 1.034323500000000e-02 -nan
4.397487000000000e-02 -nan 1.093427700000000e-02 -nan
4.635188999999999e-02 -nan 1.152531900000000e-02 -nan
4.872891000000000e-02 -nan 1.211636100000000e-02 -nan
5.110592999999999e-02 -nan 1.270740300000000e-02 -nan
5.348295000000000e-02 -nan 1.329844500000000e-02 -nan
5.585997000000000e-02 -nan 1.388948700000000e-02 -nan
5.823699000000000e-02 -nan 1.448052900000000e-02 -nan
6.061401000000000e-02 -nan 1.507157100000000e-02 -nan
6.299103000000000e-02 -nan 1.566261300000000e-02 -nan
6.536805000000000e-02 -nan 1.625365500000000e-02 -nan
6.774507000000000e-02 -nan 1.684469700000000e-02 -nan
7.012209000000000e-02 -nan 1.743573900000000e-02 -nan
7.249911000000001e-02 -nan 1.802678100000000e-02 -nan
7.487613000000000e-02 -nan 1.861782300000000e-02 -nan
7.725315000000001e-02 -nan 1.920886500000000e-02 -nan
7.963017000000000e-02 -nan 1.979990700000000e-02 -nan
8.200718999999999e-02 -nan 2.039094900000000e-02 -nan
8.438421000000000e-02 -nan 2.098199100000000e-02 -nan
8.676123000000001e-02 -nan 2.157303300000000e-02 -nan
8.913824999999999e-02 -nan 2.216407500000000e-02 -nan
9.151527000000000e-02 -nan 2.275511700000000e-02 -nan
9.389229000000000e-02 -nan 2.334615900000000e-02 -nan
9.626931000000000e-02 -nan 2.393720100000000e-02 -nan
9.864632999999999e-02 -nan 2.452824300000000e-02 -nan
1.010233500000000e-01 6.52105 2.511928500000000e-02 26.2413
1.034003700000000e-01 6.22498 2.571032700000000e-02 25.0287
1.057773900000000e-01 5.92249 2.630136900000000e-02 23.8373
1.081544100000000e-01 5.62421 2.689241100000000e-02 22.6302
1.105314300000000e-01 5.33524 2.748345300000000e-02 21.4425
1.129084500000000e-01 5.05871 2.807449500000000e-02 20.3359
1.152854700000000e-01 4.77816 2.866553700000000e-02 19.2028
1.176624900000000e-01 4.49458 2.925657900000000e-02 18.1105
1.200395100000000e-01 4.23281 2.984762100000000e-02 17.0034
1.224165300000000e-01 3.97071 3.043866300000000e-02 15.9695
1.247935500000000e-01 3.72047 3.102970500000000e-02 14.9715
1.271705700000000e-01 3.47647 3.162074700000000e-02 13.9904
1.295475900000000e-01 3.24517 3.221178900000000e-02 13.0591
1.319246100000000e-01 3.02287 3.280283100000000e-02 12.1462
1.343016300000000e-01 2.80438 3.339387300000000e-02 11.2786
1.366786500000000e-01 2.60088 3.398491500000000e-02 10.4518
1.390556700000000e-01 -nan 3.457595700000000e-02 -nan
1.414326900000000e-01 -nan 3.516699900000000e-02 -nan
1.438097100000000e-01 -nan 3.575804100000000e-02 -nan
1.461867300000000e-01 -nan 3.634908300000000e-02 -nan
1.485637500000000e-01 -nan 3.694012500000000e-02 -nan
1.509407700000000e-01 -nan 3.753116700000000e-02 -nan
1.533177900000000e-01 -nan 3.812220900000000e-02 -nan
1.556948100000000e-01 -nan 3.871325100000000e-02 -nan
1.580718300000000e-01 -nan 3.930429300000000e-02 -nan
1.604488500000000e-01 -nan 3.989533500000000e-02 -nan
1.628258700000000e-01 -nan 4.048637700000000e-02 -nan
1.652028900000000e-01 -nan 4.107741900000000e-02 -nan
1.675799100000000e-01 -nan 4.166846100000000e-02 -nan
1.699569300000000e-01 -nan 4.225950300000000e-02 -nan
1.723339500000000e-01 -nan 4.285054500000000e-02 -nan
1.747109700000000e-01 -nan 4.344158700000000e-02 -nan
1.770879900000000e-01 -nan 4.403262900000000e-02 -nan
1.794650100000000e-01 -nan 4.462367100000000e-02 -nan
1.818420300000000e-01 -nan 4.521471300000000e-02 -nan
1.842190500000000e-01 -nan 4.580575500000000e-02 -nan
1.865960700000000e-01 -nan 4.639679700000000e-02 -nan
1.889730900000000e-01 -nan 4.698783900000000e-02 -nan
1.913501100000000e-01 -nan 4.757888100000000e-02 -nan
1.937271300000000e-01 -nan 4.816992300000000e-02 -nan
1.961041500000000e-01 -nan 4.876096500000000e-02 -nan
1.984811700000000e-01 -nan 4.935200700000000e-02 -nan
2.008581900000000e-01 -nan 4.994304900000000e-02 -nan
2.032352100000000e-01 -nan 5.053409100000000e-02 -nan
2.056122300000000e-01 -nan 5.112513300000000e-02 -nan
2.079892500000000e-01 -nan 5.171617500000000e-02 -nan
2.103662700000000e-01 -nan 5.230721700000000e-02 -nan
2.127432900000000e-01 -nan 5.289825900000000e-02 -nan
2.151203100000000e-01 -nan 5.348930100000000e-02 -nan
2.174973300000000e-01 -nan 5.408034300000000e-02 -nan
2.198743500000000e-01 -nan 5.467138500000000e-02 -nan
2.222513700000000e-01 -nan 5.526242700000000e-02 -nan
2.246283900000000e-01 -nan 5.585346900000000e-02 -nan
2.270054100000000e-01 -nan 5.644451100000000e-02 -nan
2.293824300000000e-01 -nan 5.703555300000000e-02 -nan
2.317594500000000e-01 -nan 5.762659500000000e-02 -nan
2.341364700000000e-01 -nan 5.821763700000000e-02 -nan
2.365134900000000e-01 -nan 5.880867900000000e-02 -nan
 0  0


==> anc/IV_C/projev2lMax256_Saturation_b9.txt <==
#e2 P(e2) v2 P(v2)
3.424065000000000e-03 0.00155309 7.272149999999999e-04 0.0139679
1.027219500000000e-02 0.0047076 2.181645000000000e-03 0.0422108
1.712032500000000e-02 0.00800751 3.636075000000000e-03 0.0713772
2.396845500000000e-02 0.011551 5.090505000000000e-03 0.102085
3.081658500000000e-02 0.0154392 6.544934999999999e-03 0.134972
3.766471500000000e-02 0.0197766 7.999365000000000e-03 0.170671
4.451284500000000e-02 0.0246711 9.453794999999999e-03 0.209832
5.136097500000000e-02 0.0302374 1.090822500000000e-02 0.253133
5.820910500000000e-02 0.036595 1.236265500000000e-02 0.301239
6.505723500000000e-02 0.0438734 1.381708500000000e-02 0.354842
7.190536500000000e-02 0.0522042 1.527151500000000e-02 0.414655
7.875349500000001e-02 0.0617304 1.672594500000000e-02 0.481408
8.560162500000000e-02 0.0726016 1.818037500000000e-02 0.555779
9.244975500000001e-02 0.0849712 1.963480500000000e-02 0.638591
9.929788500000000e-02 0.099005 2.108923500000000e-02 0.730521
1.061460150000000e-01 0.114871 2.254366500000000e-02 0.832326
1.129941450000000e-01 0.132731 2.399809500000000e-02 0.944768
1.198422750000000e-01 0.152779 2.545252500000000e-02 1.06857
1.266904050000000e-01 0.175207 2.690695500000000e-02 1.20441
1.335385350000000e-01 0.200187 2.836138500000000e-02 1.35297
1.403866650000000e-01 0.227906 2.981581500000000e-02 1.51495
1.472347950000000e-01 0.258544 3.127024500000000e-02 1.69085
1.540829250000000e-01 0.29226 3.272467500000000e-02 1.88135
1.609310550000000e-01 0.329272 3.417910499999999e-02 2.08701
1.677791850000000e-01 0.369718 3.563353500000000e-02 2.30807
1.746273150000000e-01 0.413727 3.708796499999999e-02 2.54494
1.814754450000000e-01 0.461448 3.854239500000000e-02 2.7978
1.883235750000000e-01 0.513028 3.999682499999999e-02 3.06674
1.951717050000000e-01 0.568487 4.145125500000000e-02 3.35185
2.020198350000000e-01 0.627958 4.290568500000000e-02 3.65286
2.088679650000000e-01 0.691418 4.436011499999999e-02 3.96985
2.157160950000000e-01 0.758937 4.581454500000000e-02 4.30193
2.225642250000000e-01 0.830387 4.726897500000000e-02 4.64901
2.294123550000000e-01 0.90583 4.872340500000000e-02 5.00973
2.362604850000000e-01 0.985015 5.017783499999999e-02 5.3839
2.431086150000000e-01 1.06785 5.163226500000000e-02 5.7701
2.499567450000000e-01 1.15419 5.308669500000000e-02 6.16683
2.568048750000000e-01 1.24371 5.454112500000000e-02 6.57302
2.636530050000000e-01 1.33607 5.599555500000000e-02 6.98715
2.705011350000000e-01 1.431 5.744998500000000e-02 7.40772
2.773492650000000e-01 1.52814 5.890441499999999e-02 7.83195
2.841973950000000e-01 1.62693 6.035884500000000e-02 8.25906
2.910455250000000e-01 1.7271 6.181327499999999e-02 8.68613
2.978936550000000e-01 1.82804 6.326770499999999e-02 9.1111
3.047417850000000e-01 1.92919 6.472213500000000e-02 9.53194
3.115899150000000e-01 2.02989 6.617656499999999e-02 9.94643
3.184380450000000e-01 2.12977 6.763099499999999e-02 10.3511
3.252861750000000e-01 2.2279 6.908542499999999e-02 10.7451
3.321343050000000e-01 -nan 7.053985500000000e-02 11.1243
3.389824350000000e-01 2.41704 7.199428499999999e-02 11.4879
3.458305650000000e-01 2.5065 7.344871500000000e-02 11.8322
3.526786950000000e-01 2.59198 7.490314499999999e-02 12.1554
3.595268250000000e-01 2.67271 7.635757500000000e-02 12.4559
3.663749550000000e-01 2.74783 7.781200500000000e-02 12.7309
3.732230850000000e-01 2.81705 7.926643500000000e-02 12.9783
3.800712150000000e-01 2.87979 8.072086499999999e-02 13.1975
3.869193450000000e-01 2.93558 8.217529500000000e-02 13.386
3.937674750000000e-01 2.98387 8.362972500000000e-02 13.5425
4.006156050000000e-01 -nan 8.508415499999999e-02 13.6662
4.074637350000000e-01 3.05689 8.653858500000000e-02 13.7562
4.143118650000000e-01 3.08085 8.799301499999998e-02 13.8119
4.211599950000000e-01 3.09642 8.944744499999999e-02 13.833
4.280081250000000e-01 3.10314 9.090187499999999e-02 13.8197
4.348562550000000e-01 3.10104 9.235630499999999e-02 13.7707
4.417043850000000e-01 3.09027 9.381073499999999e-02 13.6872
4.485525150000000e-01 3.07094 9.526516500000000e-02 13.5716
4.554006450000000e-01 3.04321 9.671959499999999e-02 13.4214
4.622487750000000e-01 3.00718 9.817402500000000e-02 13.2414
4.690969050000000e-01 2.96333 9.962845499999999e-02 13.0302
4.759450350000000e-01 2.91183 1.010828850000000e-01 12.7905
4.827931650000000e-01 2.85319 1.025373150000000e-01 12.5237
4.896412950000000e-01 2.78809 1.039917450000000e-01 12.2325
4.964894250000000e-01 2.71684 1.054461750000000e-01 11.9184
5.033375550000000e-01 2.64006 1.069006050000000e-01 11.5824
5.101856850000001e-01 2.55821 1.083550350000000e-01 11.2292
5.170338150000000e-01 2.47207 1.098094650000000e-01 10.8592
5.238819450000000e-01 2.38207 1.112638950000000e-01 10.4755
5.307300750000000e-01 2.28915 1.127183250000000e-01 10.0801
5.375782050000000e-01 2.19355 1.141727550000000e-01 9.67577
5.444263350000000e-01 2.09623 1.156271850000000e-01 9.26553
5.512744650000000e-01 1.99765 1.170816150000000e-01 8.8496
5.581225950000001e-01 1.89824 1.185360450000000e-01 8.43131
5.649707250000000e-01 1.79918 1.199904750000000e-01 8.01387
5.718188550000000e-01 1.70032 1.214449050000000e-01 7.59753
5.786669850000000e-01 1.60222 1.228993350000000e-01 7.18528
5.855151150000001e-01 1.5058 1.243537650000000e-01 6.77902
5.923632450000000e-01 1.41077 1.258081950000000e-01 6.37872
5.992113750000000e-01 1.3176 1.272626250000000e-01 5.987
6.060595049999999e-01 1.22613 1.287170550000000e-01 -nan
6.129076350000000e-01 1.13642 1.301714850000000e-01 5.2288
6.197557650000001e-01 1.0475 1.316259150000000e-01 4.86157
6.266038950000000e-01 0.958854 1.330803450000000e-01 4.50176
6.334520250000000e-01 0.869626 1.345347750000000e-01 4.14692
6.403001550000000e-01 0.7792 1.359892050000000e-01 3.79265
6.471482850000000e-01 0.687391 1.374436350000000e-01 3.4381
6.539964150000001e-01 0.594524 1.388980650000000e-01 3.08024
6.608445450000001e-01 0.502192 1.403524950000000e-01 2.71977
6.676926750000000e-01 0.412626 1.418069250000000e-01 2.35923
6.745408050000000e-01 0.328414 1.432613550000000e-01 -nan
6.813889350000000e-01 0.252221 1.447157850000000e-01 1.65794
 0  0


==> anc/IV_C/projev3lMax256_Glauber_b0.txt <==
#e3 P(e3) v3 P(v3)
1.275505000000000e-03 -nan 2.087410000000000e-04 -nan
3.826515000000000e-03 -nan 6.262230000000000e-04 -nan
6.377525000000000e-03 -nan 1.043705000000000e-03 -nan
8.928535000000001e-03 2.172 1.461187000000000e-03 -nan
1.147954500000000e-02 2.77318 1.878669000000000e-03 16.9452
1.403055500000000e-02 3.36054 2.296151000000000e-03 20.5347
1.658156500000000e-02 3.93184 2.713633000000000e-03 24.0259
1.913257500000000e-02 4.48464 3.131115000000000e-03 27.4034
2.168358500000000e-02 5.01671 3.548597000000000e-03 30.6544
2.423459500000000e-02 5.52567 3.966079000000000e-03 33.7649
2.678560500000000e-02 6.00951 4.383560999999999e-03 36.7215
2.933661500000000e-02 6.46609 4.801043000000000e-03 39.5112
3.188762500000000e-02 6.89394 5.218524999999999e-03 42.1237
3.443863500000000e-02 7.29097 5.636006999999999e-03 44.5529
3.698964500000000e-02 7.65687 6.053489000000000e-03 46.7862
3.954065500000001e-02 7.98924 6.470971000000000e-03 48.8188
4.209166500000000e-02 8.28872 6.888453000000000e-03 50.647
4.464267500000000e-02 8.55353 7.305935000000000e-03 52.2658
4.719368500000001e-02 8.78403 7.723417000000000e-03 53.6762
4.974469500000001e-02 8.98001 8.140899000000000e-03 54.872
5.229570500000000e-02 9.14132 8.558380999999999e-03 55.8607
5.484671500000000e-02 9.26923 8.975862999999999e-03 56.639
5.739772500000001e-02 9.36341 9.393344999999999e-03 57.2129
5.994873500000000e-02 9.42442 9.810826999999999e-03 57.5859
6.249974500000000e-02 9.45322 1.022830900000000e-02 57.7612
6.505075500000000e-02 9.45074 1.064579100000000e-02 57.7471
6.760176500000001e-02 9.41718 1.106327300000000e-02 57.5483
7.015277500000000e-02 9.35845 1.148075500000000e-02 57.1826
7.270378500000001e-02 9.27028 1.189823700000000e-02 56.6472
7.525479500000000e-02 9.15778 1.231571900000000e-02 55.9547
7.780580500000001e-02 9.02234 1.273320100000000e-02 55.1328
8.035681500000001e-02 8.86391 1.315068300000000e-02 54.1671
8.290782500000000e-02 8.68744 1.356816500000000e-02 53.0818
8.545883500000001e-02 8.49164 1.398564700000000e-02 51.8841
8.800984500000000e-02 8.2785 1.440312900000000e-02 50.587
9.056085500000000e-02 8.05232 1.482061100000000e-02 49.2052
9.311186500000002e-02 7.81332 1.523809300000000e-02 47.7425
9.566287500000001e-02 7.56272 1.565557500000000e-02 46.2139
9.821388500000001e-02 7.30399 1.607305700000000e-02 44.6315
1.007648950000000e-01 7.03802 1.649053900000000e-02 43.0038
1.033159050000000e-01 6.76615 1.690802100000000e-02 41.3438
1.058669150000000e-01 6.4908 1.732550300000000e-02 39.6598
1.084179250000000e-01 6.21237 1.774298500000000e-02 37.9597
1.109689350000000e-01 5.93338 1.816046700000000e-02 36.2551
1.135199450000000e-01 5.65525 1.857794900000000e-02 34.5555
1.160709550000000e-01 5.37848 1.899543100000000e-02 32.8661
1.186219650000000e-01 5.10475 1.941291300000000e-02 31.1888
1.211729750000000e-01 4.8351 1.983039500000000e-02 29.5447
1.237239850000000e-01 -nan 2.024787700000000e-02 27.925
1.262749950000000e-01 4.31058 2.066535900000000e-02 26.3401
1.288260050000000e-01 4.05769 2.108284100000000e-02 24.7972
1.313770150000000e-01 3.81197 2.150032300000000e-02 23.2935
1.339280250000000e-01 3.57452 2.191780500000000e-02 21.8376
1.364790350000000e-01 3.34438 2.233528700000000e-02 20.4348
1.390300450000000e-01 3.12314 2.275276900000000e-02 19.0842
1.415810550000000e-01 2.91156 2.317025100000000e-02 17.7887
1.441320650000000e-01 2.70834 2.358773300000000e-02 16.5515
1.466830750000000e-01 2.51492 2.400521500000000e-02 15.3683
1.492340850000000e-01 2.33057 2.442269700000000e-02 14.2411
1.517850950000000e-01 2.15583 2.484017900000000e-02 13.1723
1.543361050000000e-01 1.9903 2.525766100000000e-02 12.1613
1.568871150000000e-01 1.83393 2.567514300000000e-02 11.2064
1.594381250000000e-01 1.68694 2.609262500000000e-02 10.3098
1.619891350000000e-01 1.54848 2.651010700000000e-02 9.46344
1.645401450000000e-01 1.41896 2.692758900000000e-02 8.66996
1.670911550000000e-01 1.29795 2.734507100000000e-02 7.93101
1.696421650000000e-01 1.18496 2.776255300000000e-02 7.24023
1.721931750000000e-01 1.07995 2.818003500000000e-02 6.59614
1.747441850000000e-01 0.982147 2.859751700000000e-02 5.9993
1.772951950000000e-01 0.891613 2.901499900000000e-02 5.44582
1.798462050000000e-01 0.80775 2.943248100000000e-02 4.936
1.823972150000000e-01 0.73066 2.984996300000000e-02 4.46545
1.849482250000000e-01 0.659926 3.026744500000000e-02 4.03207
1.874992350000000e-01 0.594457 3.068492700000000e-02 3.63381
1.900502450000000e-01 0.534925 3.110240900000000e-02 3.27129
1.926012550000000e-01 0.480268 3.151989099999999e-02 2.93692
1.951522650000000e-01 0.430701 3.193737300000000e-02 2.63099
1.977032750000000e-01 0.385465 3.235485499999999e-02 2.3547
2.002542850000000e-01 0.344163 3.277233700000000e-02 2.10389
2.028052950000000e-01 0.306763 3.318981900000000e-02 1.87639
2.053563050000000e-01 0.27354 3.360730100000000e-02 1.66974
2.079073150000000e-01 0.242996 3.402478300000000e-02 1.48507
2.104583250000000e-01 0.215542 3.444226500000000e-02 1.31517
2.130093350000000e-01 0.190637 3.485974700000000e-02 -nan
2.155603450000000e-01 0.168577 3.527722900000000e-02 1.03028
2.181113550000000e-01 0.148781 3.569471100000000e-02 0.908989
2.206623650000000e-01 0.13108 3.611219300000000e-02 0.801084
2.232133750000000e-01 0.115292 3.652967500000000e-02 0.704634
2.257643850000000e-01 0.101226 3.694715699999999e-02 0.618483
2.283153950000000e-01 0.0885159 3.736463900000000e-02 0.541697
2.308664050000000e-01 0.0774232 3.778212099999999e-02 0.473264
2.334174150000000e-01 0.067443 3.819960300000000e-02 0.412349
2.359684250000000e-01 0.0585433 3.861708500000000e-02 0.357563
2.385194350000000e-01 0.0503676 3.903456700000000e-02 0.307819
2.410704450000000e-01 0.0429663 3.945204900000000e-02 0.262523
2.436214550000000e-01 0.0361698 3.986953100000000e-02 0.221114
2.461724650000000e-01 -nan 4.028701300000000e-02 -nan
2.487234750000000e-01 -nan 4.070449499999999e-02 -nan
2.512744850000000e-01 -nan 4.112197700000000e-02 -nan
2.538254950000000e-01 -nan 4.153945900000000e-02 -nan
 0  0


==> anc/IV_C/projev3lMax256_Glauber_b9.txt <==
#e3 P(e3) v3 P(v3)
3.439945000000000e-03 0.116411 4.270500000000000e-04 0.937707
1.031983500000000e-02 0.348646 1.281150000000000e-03 2.80843
1.719972500000000e-02 0.579141 2.135250000000000e-03 4.66513
2.407961500000000e-02 0.806764 2.989350000000000e-03 6.49866
3.095950500000000e-02 1.03043 3.843450000000000e-03 8.30022
3.783939500000000e-02 1.24908 4.697550000000000e-03 10.0616
4.471928500000000e-02 1.46172 5.551650000000000e-03 11.7748
5.159917500000000e-02 1.66747 6.405750000000000e-03 13.4321
5.847906500000000e-02 1.86544 7.259850000000000e-03 15.0263
6.535895500000000e-02 2.0548 8.113950000000000e-03 16.5518
7.223884500000000e-02 2.23479 8.968050000000000e-03 18.0013
7.911873500000000e-02 2.40469 9.822150000000000e-03 19.3698
8.599862500000001e-02 2.56392 1.067625000000000e-02 20.6527
9.287851499999998e-02 2.71183 1.153035000000000e-02 21.8444
9.975840500000001e-02 2.84812 1.238445000000000e-02 22.942
1.066382950000000e-01 2.97221 1.323855000000000e-02 23.9418
1.135181850000000e-01 3.08389 1.409265000000000e-02 24.8414
1.203980750000000e-01 3.18297 1.494675000000000e-02 25.6389
1.272779650000000e-01 3.26913 1.580085000000000e-02 26.3347
1.341578550000000e-01 3.3426 1.665495000000000e-02 26.9251
1.410377450000000e-01 3.40333 1.750905000000000e-02 27.4134
1.479176350000000e-01 3.45112 1.836315000000000e-02 27.7998
1.547975250000000e-01 3.48656 1.921725000000000e-02 28.0856
1.616774150000000e-01 3.50992 2.007135000000000e-02 28.273
1.685573050000000e-01 3.52124 2.092545000000000e-02 28.364
1.754371950000000e-01 3.52103 2.177955000000000e-02 28.3625
1.823170850000000e-01 3.50989 2.263365000000000e-02 28.2721
1.891969750000000e-01 3.48808 2.348775000000000e-02 28.0985
1.960768650000000e-01 3.45652 2.434185000000000e-02 27.842
2.029567550000000e-01 3.41556 2.519595000000000e-02 27.5109
2.098366450000000e-01 3.36585 2.605005000000000e-02 27.1104
2.167165350000000e-01 3.30764 2.690415000000000e-02 26.6431
2.235964250000000e-01 3.24219 2.775825000000000e-02 26.1168
2.304763150000000e-01 3.16981 2.861235000000000e-02 25.5332
2.373562050000000e-01 3.0913 2.946645000000000e-02 24.902
2.442360950000000e-01 3.00751 3.032055000000000e-02 24.2259
2.511159850000000e-01 2.91875 3.117465000000000e-02 23.5107
2.579958750000000e-01 2.8263 3.202875000000000e-02 22.766
2.648757650000000e-01 2.73018 3.288285000000000e-02 21.9924
2.717556550000000e-01 2.63159 3.373695000000000e-02 21.1976
2.786355450000000e-01 2.53067 3.459105000000000e-02 20.3847
2.855154350000000e-01 2.42845 3.544515000000000e-02 19.5606
2.923953250000000e-01 2.32496 3.629925000000000e-02 18.7283
2.992752150000000e-01 2.22139 3.715335000000000e-02 17.894
3.061551050000000e-01 2.11806 3.800745000000000e-02 17.0604
3.130349950000000e-01 2.01487 3.886155000000000e-02 16.2307
3.199148850000000e-01 1.91288 3.971565000000000e-02 15.4097
3.267947750000000e-01 1.8124 4.056974999999999e-02 14.5987
3.336746650000000e-01 1.7136 4.142385000000000e-02 13.8031
3.405545550000000e-01 1.61692 4.227795000000000e-02 13.024
3.474344450000000e-01 1.52262 4.313205000000000e-02 12.2657
3.543143350000000e-01 1.43107 4.398615000000000e-02 11.5259
3.611942250000000e-01 1.34228 4.484025000000000e-02 10.8109
3.680741150000000e-01 1.25648 4.569435000000000e-02 10.1203
3.749540050000000e-01 1.17392 4.654845000000000e-02 9.45635
3.818338950000000e-01 1.09463 4.740255000000000e-02 8.81794
3.887137850000000e-01 1.0187 4.825665000000000e-02 8.20613
3.955936750000000e-01 0.946339 4.911075000000000e-02 7.62321
4.024735650000000e-01 0.877422 4.996485000000000e-02 7.06747
4.093534550000000e-01 0.811982 5.081895000000000e-02 6.54037
4.162333450000000e-01 0.749964 5.167305000000000e-02 6.04089
4.231132350000000e-01 0.69137 5.252715000000000e-02 5.56961
4.299931250000000e-01 0.63626 5.338125000000000e-02 5.12528
4.368730150000000e-01 0.584387 5.423535000000000e-02 4.70729
4.437529050000000e-01 0.535766 5.508945000000000e-02 4.31618
4.506327950000000e-01 0.490305 5.594355000000000e-02 3.94953
4.575126850000000e-01 0.447915 5.679765000000000e-02 3.60773
4.643925750000000e-01 0.40836 5.765175000000000e-02 3.2891
4.712724650000000e-01 0.371626 5.850585000000000e-02 2.99341
4.781523550000000e-01 0.337576 5.935995000000000e-02 2.71984
4.850322450000000e-01 0.306168 6.021405000000000e-02 2.46632
4.919121350000000e-01 0.277123 6.106815000000000e-02 2.23214
4.987920250000000e-01 0.250391 6.192225000000000e-02 2.01705
5.056719150000000e-01 0.22585 6.277634999999999e-02 1.81923
5.125518050000000e-01 0.203334 6.363044999999999e-02 1.63793
5.194316950000000e-01 0.182747 6.448455000000000e-02 1.47196
5.263115850000000e-01 0.163933 6.533865000000000e-02 1.32051
5.331914750000000e-01 0.146814 6.619274999999999e-02 1.18275
5.400713650000000e-01 0.131255 6.704684999999999e-02 1.05737
5.469512550000000e-01 0.117127 6.790095000000000e-02 0.943552
5.538311450000000e-01 0.104344 6.875505000000000e-02 0.840506
5.607110350000000e-01 0.0927906 6.960914999999999e-02 0.747377
5.675909250000000e-01 0.0823571 7.046325000000001e-02 0.66339
5.744708150000000e-01 0.0729764 7.131735000000000e-02 0.58787
5.813507050000000e-01 0.0645499 7.217145000000000e-02 0.520036
5.882305950000000e-01 0.0569813 7.302554999999999e-02 0.459088
5.951104850000000e-01 0.0502058 7.387965000000001e-02 0.404445
6.019903750000000e-01 0.0441413 7.473375000000000e-02 0.355595
6.088702650000000e-01 0.0387109 7.558785000000000e-02 0.311845
6.157501550000000e-01 0.0338491 7.644194999999999e-02 0.272669
6.226300450000000e-01 0.0294907 7.729605000000001e-02 0.237545
6.295099350000000e-01 0.0255755 7.815015000000000e-02 0.206009
6.363898250000000e-01 0.022052 7.900425000000000e-02 0.177671
6.432697150000000e-01 0.0188769 7.985834999999999e-02 0.152096
6.501496050000000e-01 0.0160149 8.071244999999999e-02 0.129011
6.570294950000001e-01 0.0134314 8.156655000000000e-02 0.108238
6.639093849999999e-01 0.0111157 8.242065000000000e-02 0.0896087
6.707892750000000e-01 0.0090527 8.327474999999999e-02 0.0730104
6.776691650000000e-01 0.00724147 8.412884999999999e-02 0.0583838
6.845490550000000e-01 0.00567798 8.498295000000000e-02 0.0457867
 0  0


==> anc/IV_C/projev3lMax256_Saturation_b0.txt <==
#e3 P(e3) v3 P(v3)
1.287520000000000e-03 -nan 2.118355000000000e-04 -nan
3.862560000000001e-03 -nan 6.355065000000000e-04 -nan
6.437600000000000e-03 -nan 1.059177500000000e-03 -nan
9.012640000000001e-03 -nan 1.482848500000000e-03 -nan
1.158768000000000e-02 -nan 1.906519500000000e-03 -nan
1.416272000000000e-02 3.3359 2.330190500000000e-03 20.2756
1.673776000000000e-02 3.90323 2.753861500000000e-03 23.7231
1.931280000000000e-02 4.45214 3.177532500000000e-03 27.0601
2.188784000000000e-02 4.98066 3.601203500000000e-03 30.2715
2.446288000000000e-02 5.48604 4.024874500000000e-03 33.345
2.703792000000000e-02 5.96696 4.448545500000000e-03 36.2671
2.961296000000000e-02 6.42072 4.872216499999999e-03 39.024
3.218800000000000e-02 6.84607 5.295887500000000e-03 41.61
3.476304000000000e-02 7.2412 5.719558499999999e-03 44.0107
3.733808000000000e-02 7.60484 6.143229499999999e-03 46.2227
3.991312000000000e-02 7.9363 6.566900499999999e-03 48.2364
4.248816000000000e-02 8.23442 6.990571500000000e-03 50.047
4.506320000000000e-02 8.49827 7.414242500000000e-03 51.653
4.763824000000001e-02 8.72849 7.837913500000000e-03 53.0501
5.021328000000001e-02 8.92395 8.261584500000000e-03 54.2404
5.278832000000001e-02 9.08564 8.685255499999999e-03 55.2246
5.536336000000000e-02 9.21389 9.108926500000000e-03 56.0017
5.793840000000000e-02 9.30897 9.532597500000000e-03 56.5743
6.051344000000000e-02 9.37049 9.956268499999999e-03 56.9523
6.308848000000000e-02 9.39969 1.037993950000000e-02 57.1325
6.566352000000000e-02 9.39918 1.080361050000000e-02 57.1264
6.823856000000000e-02 9.36875 1.122728150000000e-02 56.9422
7.081360000000000e-02 9.30933 1.165095250000000e-02 56.5825
7.338864000000000e-02 9.22497 1.207462350000000e-02 56.0674
7.596368000000001e-02 9.11506 1.249829450000000e-02 55.4049
7.853872000000001e-02 8.98074 1.292196550000000e-02 54.5885
8.111375999999999e-02 8.82652 1.334563650000000e-02 53.643
8.368880000000001e-02 8.6517 1.376930750000000e-02 52.5809
8.626383999999999e-02 8.45784 1.419297850000000e-02 51.4077
8.883888000000001e-02 8.2483 1.461664950000000e-02 50.1254
9.141392000000000e-02 8.02382 1.504032050000000e-02 48.7689
9.398896000000001e-02 7.78669 1.546399150000000e-02 47.3293
9.656400000000000e-02 7.53923 1.588766250000000e-02 45.8274
9.913904000000001e-02 7.28299 1.631133350000000e-02 44.2669
1.017140800000000e-01 7.01916 1.673500450000000e-02 42.6656
1.042891200000000e-01 6.75065 1.715867550000000e-02 41.0206
1.068641600000000e-01 6.47679 1.758234650000000e-02 39.3655
1.094392000000000e-01 6.20136 1.800601750000000e-02 37.6888
1.120142400000000e-01 5.92435 1.842968850000000e-02 36.0066
1.145892800000000e-01 5.64776 1.885335950000000e-02 34.3253
1.171643200000000e-01 5.37322 1.927703050000000e-02 32.6592
1.197393600000000e-01 5.10069 1.970070150000000e-02 31.0017
1.223144000000000e-01 4.83232 2.012437250000000e-02 29.3729
1.248894400000000e-01 4.56874 2.054804350000000e-02 27.7696
1.274644800000000e-01 4.31106 2.097171450000000e-02 26.2011
1.300395200000000e-01 4.05918 2.139538550000000e-02 24.6706
1.326145600000000e-01 3.81477 2.181905650000000e-02 23.1859
1.351896000000000e-01 3.57784 2.224272750000000e-02 21.7452
1.377646400000000e-01 3.34892 2.266639850000000e-02 20.3544
1.403396800000000e-01 3.12837 2.309006950000000e-02 19.0159
1.429147200000000e-01 2.9171 2.351374050000000e-02 17.7304
1.454897600000000e-01 2.71498 2.393741150000000e-02 16.4995
1.480648000000000e-01 2.52197 2.436108250000000e-02 15.3264
1.506398400000000e-01 2.33779 2.478475350000000e-02 14.2104
1.532148800000000e-01 2.16332 2.520842450000000e-02 13.1494
1.557899200000000e-01 1.99783 2.563209550000000e-02 12.1418
1.583649600000000e-01 1.84167 2.605576650000000e-02 11.1946
1.609400000000000e-01 1.69467 2.647943750000000e-02 10.2995
1.635150400000000e-01 1.55607 2.690310850000000e-02 9.46063
1.660900800000000e-01 1.42676 2.732677950000000e-02 8.67095
1.686651200000000e-01 1.30553 2.775045050000000e-02 7.93376
1.712401600000000e-01 1.19222 2.817412150000000e-02 7.24557
1.738152000000000e-01 1.08695 2.859779250000000e-02 6.60353
1.763902400000000e-01 0.988952 2.902146350000000e-02 6.00899
1.789652800000000e-01 0.898164 2.944513450000000e-02 5.45812
1.815403200000000e-01 0.814509 2.986880550000000e-02 4.94976
1.841153600000000e-01 0.736744 3.029247650000000e-02 4.47926
1.866904000000000e-01 0.665304 3.071614750000000e-02 4.04742
1.892654400000000e-01 0.599759 3.113981850000000e-02 3.64871
1.918404800000000e-01 0.539793 3.156348950000000e-02 3.2818
1.944155200000000e-01 0.485233 3.198716050000000e-02 2.94761
1.969905600000000e-01 0.435234 3.241083149999999e-02 2.6451
1.995656000000000e-01 0.389585 3.283450250000000e-02 2.36966
2.021406400000000e-01 0.348152 3.325817350000000e-02 2.11777
2.047156800000000e-01 0.310857 3.368184450000000e-02 1.88671
2.072907200000000e-01 0.277024 3.410551550000000e-02 1.68235
2.098657600000000e-01 0.246035 3.452918650000000e-02 1.49518
2.124408000000000e-01 0.21837 3.495285750000000e-02 1.32824
2.150158400000000e-01 0.193323 3.537652850000000e-02 1.17571
2.175908800000000e-01 0.170985 3.580019950000000e-02 1.03927
2.201659200000000e-01 0.150943 3.622387050000000e-02 0.919279
2.227409600000000e-01 0.133091 3.664754150000000e-02 0.808657
2.253160000000000e-01 0.117177 3.707121250000000e-02 0.711444
2.278910400000000e-01 0.102792 3.749488350000000e-02 0.624559
2.304660800000000e-01 0.0900829 3.791855450000000e-02 0.547552
2.330411200000000e-01 0.0787646 3.834222550000000e-02 0.4788
2.356161600000000e-01 0.0686145 3.876589649999999e-02 0.417252
2.381912000000000e-01 0.0595574 3.918956750000000e-02 0.362195
2.407662400000000e-01 0.0513911 3.961323850000000e-02 0.312485
2.433412800000000e-01 0.0439147 4.003690950000000e-02 0.266798
2.459163200000000e-01 -nan 4.046058050000000e-02 -nan
2.484913600000000e-01 -nan 4.088425150000000e-02 -nan
2.510664000000000e-01 -nan 4.130792250000000e-02 -nan
2.536414400000000e-01 -nan 4.173159350000000e-02 -nan
2.562164800000000e-01 -nan 4.215526450000000e-02 -nan
 0  0


==> anc/IV_C/projev3lMax256_Saturation_b9.txt <==
#e3 P(e3) v3 P(v3)
3.438785000000000e-03 0.11627 4.232315000000000e-04 0.944569
1.031635500000000e-02 0.348225 1.269694500000000e-03 2.82897
1.719392500000000e-02 0.578446 2.116157500000000e-03 4.69926
2.407149500000000e-02 0.805787 2.962620500000000e-03 6.54614
3.094906499999999e-02 1.02919 3.809083499999999e-03 8.36109
3.782663500000000e-02 1.24755 4.655546500000000e-03 10.1352
4.470420500000000e-02 1.45995 5.502009499999999e-03 11.8605
5.158177500000000e-02 1.66537 6.348472500000000e-03 13.5297
5.845934500000000e-02 1.86302 7.194935499999999e-03 15.135
6.533691500000000e-02 2.05204 8.041398500000000e-03 16.6708
7.221448499999999e-02 2.2316 8.887861500000000e-03 18.1298
7.909205499999999e-02 2.40111 9.734324499999999e-03 19.5074
8.596962499999999e-02 2.55984 1.058078750000000e-02 20.7972
9.284719499999999e-02 2.70739 1.142725050000000e-02 21.9951
9.972476499999999e-02 2.8432 1.227371350000000e-02 23.0986
1.066023350000000e-01 2.96689 1.312017650000000e-02 24.1026
1.134799050000000e-01 3.078 1.396663950000000e-02 25.0072
1.203574750000000e-01 3.1766 1.481310250000000e-02 25.8075
1.272350450000000e-01 3.26233 1.565956550000000e-02 26.5038
1.341126150000000e-01 3.3352 1.650602850000000e-02 27.0969
1.409901850000000e-01 3.3954 1.735249150000000e-02 27.5854
1.478677550000000e-01 3.44278 1.819895450000000e-02 27.9711
1.547453250000000e-01 3.47768 1.904541750000000e-02 28.2558
1.616228950000000e-01 3.50038 1.989188050000000e-02 28.4405
1.685004650000000e-01 3.51119 2.073834350000000e-02 28.5289
1.753780350000000e-01 3.51064 2.158480650000000e-02 28.5232
1.822556050000000e-01 3.49877 2.243126950000000e-02 28.4294
1.891331750000000e-01 3.47668 2.327773250000000e-02 28.2498
1.960107450000000e-01 3.44477 2.412419550000000e-02 27.9881
2.028883150000000e-01 3.4032 2.497065850000000e-02 27.652
2.097658850000000e-01 3.35312 2.581712150000000e-02 27.2427
2.166434550000000e-01 3.29471 2.666358450000000e-02 26.7699
2.235210250000000e-01 3.22885 2.751004750000000e-02 26.2357
2.303985950000000e-01 3.15615 2.835651050000000e-02 25.6467
2.372761650000000e-01 3.07744 2.920297350000000e-02 25.0067
2.441537350000000e-01 2.99341 3.004943650000000e-02 24.3231
2.510313050000000e-01 2.90459 3.089589950000000e-02 23.6033
2.579088750000000e-01 2.81187 3.174236250000000e-02 22.85
2.647864450000000e-01 2.71591 3.258882549999999e-02 22.0689
2.716640150000000e-01 2.61692 3.343528850000000e-02 21.2664
2.785415850000000e-01 2.51627 3.428175150000000e-02 20.4461
2.854191550000000e-01 2.41402 3.512821450000000e-02 19.6134
2.922967250000000e-01 2.31059 3.597467750000000e-02 18.7768
2.991742950000000e-01 2.20714 3.682114049999999e-02 17.9348
3.060518650000000e-01 2.10362 3.766760350000000e-02 17.0955
3.129294350000000e-01 2.00091 3.851406650000000e-02 16.2589
3.198070050000000e-01 1.89904 3.936052950000000e-02 15.4327
3.266845750000000e-01 1.79896 4.020699250000000e-02 14.6178
3.335621450000000e-01 1.70051 4.105345550000000e-02 13.8189
3.404397150000000e-01 1.6041 4.189991849999999e-02 13.0339
3.473172850000000e-01 1.51014 4.274638149999999e-02 12.2726
3.541948550000000e-01 1.41887 4.359284450000000e-02 11.5293
3.610724250000000e-01 1.3305 4.443930750000000e-02 10.8127
3.679499950000000e-01 1.24512 4.528577050000000e-02 10.1179
3.748275650000000e-01 1.16301 4.613223349999999e-02 9.45102
3.817051350000000e-01 1.08426 4.697869649999999e-02 8.81019
3.885827050000000e-01 1.00872 4.782515950000000e-02 8.19738
3.954602749999999e-01 0.936806 4.867162250000000e-02 7.61264
4.023378450000000e-01 0.86838 4.951808550000000e-02 7.05602
4.092154150000000e-01 0.803307 5.036454849999999e-02 6.52737
4.160929849999999e-01 0.741722 5.121101149999999e-02 6.02685
4.229705550000000e-01 0.6836 5.205747450000000e-02 5.55475
4.298481250000000e-01 0.628858 5.290393750000000e-02 5.11
4.367256950000000e-01 0.577419 5.375040050000000e-02 4.69226
4.436032650000000e-01 0.529251 5.459686350000000e-02 4.30029
4.504808350000000e-01 0.484182 5.544332649999999e-02 3.93377
4.573584050000000e-01 0.442109 5.628978949999999e-02 3.59213
4.642359750000000e-01 0.402996 5.713625250000000e-02 3.27419
4.711135450000000e-01 0.366645 5.798271550000000e-02 2.97859
4.779911150000000e-01 0.332974 5.882917850000000e-02 2.70514
4.848686850000000e-01 0.301827 5.967564149999999e-02 2.45213
4.917462550000000e-01 0.273135 6.052210449999999e-02 2.21893
4.986238250000000e-01 0.246709 6.136856750000000e-02 2.00423
5.055013949999999e-01 0.222452 6.221503050000000e-02 1.80691
5.123789650000000e-01 0.200217 6.306149350000000e-02 1.62629
5.192565349999999e-01 0.179865 6.390795649999999e-02 1.46101
5.261341049999999e-01 0.161289 6.475441949999999e-02 1.31026
5.330116750000000e-01 0.144404 6.560088250000000e-02 1.17301
5.398892449999999e-01 0.129053 6.644734550000000e-02 1.04822
5.467668149999999e-01 0.115133 6.729380850000000e-02 0.934952
5.536443850000000e-01 0.102519 6.814027149999999e-02 0.832554
5.605219550000000e-01 0.0911424 6.898673449999999e-02 0.739987
5.673995249999999e-01 0.0808636 6.983319750000000e-02 0.656596
5.742770950000000e-01 0.0716314 7.067966050000000e-02 0.581548
5.811546650000000e-01 0.0633349 7.152612350000000e-02 0.514078
5.880322349999999e-01 0.0558867 7.237258649999999e-02 0.453527
5.949098050000000e-01 0.0492148 7.321904949999999e-02 0.399278
6.017873750000000e-01 0.0432437 7.406551250000000e-02 0.350698
6.086649449999999e-01 0.0378968 7.491197550000001e-02 0.307239
6.155425149999999e-01 0.0331132 7.575843850000000e-02 0.268295
6.224200850000000e-01 0.0288175 7.660490149999999e-02 0.233447
6.292976549999999e-01 0.0249675 7.745136449999999e-02 0.2022
6.361752249999999e-01 0.0215019 7.829782750000000e-02 0.174148
6.430527950000000e-01 0.0183808 7.914429049999999e-02 0.148956
6.499303650000000e-01 0.0155739 7.999075350000000e-02 0.126332
6.568079349999999e-01 0.0130509 8.083721649999999e-02 0.106025
6.636855050000000e-01 0.0107997 8.168367949999998e-02 0.0879534
6.705630749999999e-01 0.00880523 8.253014250000000e-02 0.071882
6.774406449999999e-01 0.00706259 8.337660549999999e-02 0.0578098
6.843182150000000e-01 0.00555989 8.422306850000000e-02 0.0456226
 0  0


==> anc/IV_C/projev4lMax256_Glauber_b0.txt <==
#e4 P(e4) v4 P(v4)
1.343970000000000e-03 0.2981 1.033320000000000e-04 3.87722
4.031910000000000e-03 0.892836 3.099960000000000e-04 11.6126
6.719849999999999e-03 1.4832 5.166600000000001e-04 19.2911
9.407789999999999e-03 2.06633 7.233240000000000e-04 26.8757
1.209573000000000e-02 2.63946 9.299880000000001e-04 34.3302
1.478367000000000e-02 3.19987 1.136652000000000e-03 41.6193
1.747161000000000e-02 3.74508 1.343316000000000e-03 48.7105
2.015955000000000e-02 4.27258 1.549980000000000e-03 55.571
2.284749000000000e-02 4.78004 1.756644000000000e-03 62.172
2.553543000000000e-02 5.26562 1.963308000000000e-03 68.4863
2.822337000000000e-02 5.72697 2.169972000000000e-03 74.4878
3.091131000000000e-02 6.16254 2.376636000000000e-03 80.1525
3.359925000000000e-02 6.57091 2.583300000000000e-03 85.4618
3.628719000000000e-02 6.9501 2.789964000000000e-03 90.3972
3.897513000000000e-02 7.29953 2.996628000000000e-03 94.9403
4.166307000000000e-02 7.61797 3.203292000000000e-03 99.0803
4.435101000000000e-02 7.90444 3.409956000000000e-03 102.808
4.703895000000000e-02 8.15865 3.616620000000001e-03 106.114
4.972689000000000e-02 8.38012 3.823284000000000e-03 108.996
5.241483000000000e-02 8.56891 4.029948000000000e-03 111.451
5.510277000000000e-02 8.72474 4.236612000000000e-03 113.477
5.779071000000000e-02 8.84847 4.443276000000000e-03 115.087
6.047864999999999e-02 8.94 4.649940000000000e-03 116.274
6.316658999999999e-02 9.00017 4.856604000000000e-03 117.06
6.585452999999999e-02 9.02997 5.063268000000001e-03 117.448
6.854246999999999e-02 9.0305 5.269932000000001e-03 117.453
7.123040999999999e-02 9.00253 5.476596000000000e-03 117.088
7.391834999999999e-02 8.94748 5.683260000000000e-03 116.374
7.660628999999999e-02 8.86677 5.889924000000001e-03 115.323
7.929422999999999e-02 8.76232 6.096588000000001e-03 113.961
8.198216999999999e-02 8.63496 6.303252000000001e-03 112.31
8.467010999999999e-02 8.48694 6.509916000000000e-03 110.387
8.735804999999999e-02 8.31979 6.716580000000001e-03 108.21
9.004598999999999e-02 8.13501 6.923244000000000e-03 105.809
9.273392999999999e-02 7.93513 7.129908000000001e-03 103.209
9.542186999999998e-02 7.72096 7.336572000000000e-03 100.424
9.810981000000001e-02 7.49466 7.543236000000001e-03 97.4731
1.007977500000000e-01 7.25787 7.749900000000001e-03 94.4023
1.034856900000000e-01 7.01225 7.956564000000001e-03 91.2019
1.061736300000000e-01 6.75978 8.163228000000000e-03 87.9122
1.088615700000000e-01 6.50136 8.369892000000000e-03 84.5583
1.115495100000000e-01 6.23895 8.576556000000001e-03 81.1485
1.142374500000000e-01 5.9739 8.783220000000001e-03 77.7065
1.169253900000000e-01 5.70854 8.989884000000000e-03 74.2496
1.196133300000000e-01 5.44268 9.196548000000001e-03 70.795
1.223012700000000e-01 5.17917 9.403212000000001e-03 67.3585
1.249892100000000e-01 4.91773 9.609876000000000e-03 63.9602
1.276771500000000e-01 4.6597 9.816540000000000e-03 60.6083
1.303650900000000e-01 4.40638 1.002320400000000e-02 57.3054
1.330530300000000e-01 4.15892 1.022986800000000e-02 54.0831
1.357409700000000e-01 3.91665 1.043653200000000e-02 50.9394
1.384289100000000e-01 3.68129 1.064319600000000e-02 47.8827
1.411168500000000e-01 3.4539 1.084986000000000e-02 44.916
1.438047900000000e-01 3.23328 1.105652400000000e-02 42.0544
1.464927300000000e-01 3.02156 1.126318800000000e-02 39.2993
1.491806700000000e-01 2.81817 1.146985200000000e-02 36.653
1.518686100000000e-01 2.6232 1.167651600000000e-02 34.1189
1.545565500000000e-01 2.43708 1.188318000000000e-02 31.6967
1.572444900000000e-01 2.25993 1.208984400000000e-02 29.3939
1.599324300000000e-01 2.09176 1.229650800000000e-02 27.2071
1.626203700000000e-01 1.93246 1.250317200000000e-02 25.1341
1.653083100000000e-01 1.78178 1.270983600000000e-02 23.1743
1.679962500000000e-01 1.63988 1.291650000000000e-02 21.331
1.706841900000000e-01 1.50664 1.312316400000000e-02 19.5948
1.733721300000000e-01 1.38154 1.332982800000000e-02 17.9671
1.760600700000000e-01 1.26446 1.353649200000000e-02 16.4452
1.787480100000000e-01 1.15528 1.374315600000000e-02 15.026
1.814359500000000e-01 1.05352 1.394982000000000e-02 13.7021
1.841238900000000e-01 0.959058 1.415648400000000e-02 12.4731
1.868118300000000e-01 0.871442 1.436314800000000e-02 11.3344
1.894997700000000e-01 0.7904 1.456981200000000e-02 10.28
1.921877100000000e-01 0.715607 1.477647600000000e-02 9.30744
1.948756500000000e-01 0.646705 1.498314000000000e-02 8.41167
1.975635900000000e-01 0.583466 1.518980400000000e-02 7.58861
2.002515300000000e-01 0.525447 1.539646800000000e-02 6.83412
2.029394700000000e-01 0.472345 1.560313200000000e-02 6.14344
2.056274100000000e-01 0.423866 1.580979600000000e-02 5.513
2.083153500000000e-01 0.379642 1.601646000000000e-02 4.9381
2.110032900000000e-01 0.339485 1.622312400000000e-02 4.41558
2.136912300000000e-01 0.303017 1.642978800000000e-02 3.94153
2.163791700000000e-01 0.270001 1.663645200000000e-02 3.51166
2.190671100000000e-01 0.24012 1.684311600000000e-02 3.12337
2.217550500000000e-01 0.213189 1.704978000000000e-02 2.77293
2.244429900000000e-01 0.188899 1.725644400000000e-02 2.45711
2.271309300000000e-01 0.16706 1.746310800000000e-02 2.17301
2.298188700000000e-01 0.147452 1.766977200000000e-02 1.91798
2.325068100000000e-01 0.129845 1.787643600000000e-02 1.6891
2.351947500000000e-01 0.114052 1.808310000000000e-02 1.48353
2.378826900000000e-01 0.0998961 1.828976400000000e-02 1.29944
2.405706300000000e-01 0.0872061 1.849642800000000e-02 1.13438
2.432585700000000e-01 0.0758246 1.870309200000000e-02 0.986336
2.459465100000000e-01 0.0656139 1.890975600000000e-02 0.853472
2.486344500000000e-01 0.0564613 1.911642000000000e-02 0.734405
2.513223900000000e-01 0.048255 1.932308400000000e-02 0.627722
2.540103300000000e-01 0.0409101 1.952974800000000e-02 0.532246
2.566982700000000e-01 0.0343701 1.973641200000000e-02 0.447117
2.593862100000000e-01 0.0285653 1.994307600000000e-02 0.371573
2.620741500000000e-01 0.0234514 2.014974000000000e-02 0.305137
2.647620899999999e-01 0.018999 2.035640400000000e-02 0.247197
2.674500299999999e-01 0.0151628 2.056306800000000e-02 0.197282
 0  0


==> anc/IV_C/projev4lMax256_Glauber_b9.txt <==
#e4 P(e4) v4 P(v4)
3.977135000000000e-03 0.0909238 1.939520000000000e-04 1.89194
1.193140500000000e-02 0.27238 5.818560000000001e-04 5.66747
1.988567500000000e-02 0.452666 9.697600000000001e-04 9.41823
2.783994500000000e-02 0.631008 1.357664000000000e-03 13.1278
3.579421500000000e-02 0.806647 1.745568000000000e-03 16.7803
4.374848500000000e-02 0.97885 2.133472000000000e-03 20.3598
5.170275500000000e-02 1.1469 2.521376000000000e-03 23.8513
5.965702500000000e-02 1.3101 2.909280000000000e-03 27.2404
6.761129500000000e-02 1.46783 3.297184000000000e-03 30.5133
7.556556500000000e-02 1.61944 3.685088000000000e-03 33.6572
8.351983499999999e-02 1.76437 4.072992000000000e-03 36.6599
9.147410500000000e-02 1.9021 4.460896000000001e-03 39.5105
9.942837500000000e-02 2.03216 4.848800000000000e-03 42.1988
1.073826450000000e-01 2.15409 5.236704000000001e-03 44.7158
1.153369150000000e-01 2.26755 5.624608000000000e-03 47.0544
1.232911850000000e-01 2.37222 6.012512000000001e-03 49.2075
1.312454550000000e-01 2.46782 6.400416000000000e-03 51.1699
1.391997250000000e-01 2.55414 6.788320000000001e-03 52.9373
1.471539950000000e-01 2.63105 7.176224000000000e-03 54.5068
1.551082650000000e-01 2.69846 7.564128000000001e-03 55.8771
1.630625350000000e-01 2.75634 7.952032000000000e-03 57.0468
1.710168050000000e-01 2.80469 8.339936000000001e-03 58.0174
1.789710750000000e-01 2.84358 8.727840000000001e-03 58.7906
1.869253450000000e-01 2.87314 9.115744000000002e-03 59.3692
1.948796150000000e-01 2.89358 9.503648000000000e-03 59.7566
2.028338850000000e-01 2.90505 9.891552000000001e-03 59.9579
2.107881550000000e-01 2.90787 1.027945600000000e-02 59.9795
2.187424250000000e-01 2.90233 1.066736000000000e-02 59.8273
2.266966950000000e-01 2.88874 1.105526400000000e-02 59.5087
2.346509650000000e-01 2.8675 1.144316800000000e-02 59.0321
2.426052350000000e-01 2.839 1.183107200000000e-02 58.4052
2.505595050000000e-01 2.80365 1.221897600000000e-02 57.6375
2.585137750000000e-01 2.76192 1.260688000000000e-02 56.7395
2.664680450000000e-01 2.71426 1.299478400000000e-02 55.7196
2.744223150000000e-01 2.66112 1.338268800000000e-02 54.5891
2.823765850000000e-01 2.60302 1.377059200000000e-02 53.3569
2.903308550000000e-01 2.54045 1.415849600000000e-02 52.0345
2.982851250000000e-01 2.47388 1.454640000000000e-02 50.6312
3.062393950000000e-01 2.40379 1.493430400000000e-02 49.1581
3.141936650000000e-01 2.33066 1.532220800000000e-02 47.625
3.221479350000000e-01 2.25499 1.571011200000000e-02 46.0415
3.301022050000000e-01 2.17722 1.609801600000000e-02 44.4174
3.380564750000000e-01 2.09783 1.648592000000000e-02 42.7623
3.460107450000000e-01 2.01721 1.687382400000000e-02 41.0845
3.539650150000000e-01 1.93579 1.726172800000000e-02 39.393
3.619192850000000e-01 1.85396 1.764963200000000e-02 37.6964
3.698735550000000e-01 1.77211 1.803753600000000e-02 36.0015
3.778278250000000e-01 1.69057 1.842544000000000e-02 34.315
3.857820950000000e-01 1.60967 1.881334400000000e-02 32.6445
3.937363650000000e-01 1.52969 1.920124800000000e-02 30.9959
4.016906350000000e-01 1.45093 1.958915200000000e-02 29.3744
4.096449049999999e-01 1.37363 1.997705600000000e-02 27.7856
4.175991750000000e-01 1.29802 2.036496000000000e-02 26.2332
4.255534450000000e-01 1.22428 2.075286400000000e-02 24.7212
4.335077150000000e-01 1.1526 2.114076800000000e-02 23.2533
4.414619849999999e-01 1.08313 2.152867200000000e-02 21.8327
4.494162550000000e-01 1.01597 2.191657600000000e-02 20.4614
4.573705250000000e-01 0.951248 2.230448000000000e-02 19.1411
4.653247950000000e-01 0.88904 2.269238400000000e-02 17.874
4.732790650000000e-01 0.829402 2.308028800000000e-02 16.6606
4.812333350000000e-01 0.772379 2.346819200000000e-02 15.5018
4.891876050000000e-01 0.717996 2.385609600000000e-02 14.3979
4.971418750000000e-01 0.666245 2.424400000000000e-02 13.3488
5.050961450000000e-01 0.617134 2.463190400000000e-02 12.3543
5.130504150000000e-01 0.570635 2.501980800000000e-02 11.4139
5.210046850000000e-01 0.526716 2.540771200000000e-02 10.5264
5.289589550000000e-01 0.485314 2.579561600000000e-02 9.69108
5.369132249999999e-01 0.446387 2.618352000000000e-02 8.90656
5.448674950000000e-01 0.409869 2.657142400000000e-02 8.17119
5.528217650000000e-01 0.37568 2.695932800000000e-02 7.48367
5.607760350000001e-01 0.343748 2.734723200000000e-02 6.84209
5.687303050000000e-01 0.313984 2.773513600000000e-02 6.24469
5.766845750000000e-01 0.286302 2.812304000000000e-02 5.68977
5.846388450000000e-01 0.260611 2.851094400000000e-02 5.17523
5.925931150000000e-01 0.236816 2.889884800000000e-02 4.69919
6.005473850000000e-01 0.214824 2.928675200000000e-02 4.25964
6.085016550000000e-01 0.194541 2.967465600000000e-02 3.85461
6.164559250000000e-01 0.17587 3.006256000000000e-02 3.48223
6.244101950000001e-01 0.158719 3.045046400000000e-02 3.1404
6.323644650000000e-01 0.142996 3.083836800000000e-02 2.82736
6.403187350000000e-01 0.128611 3.122627200000000e-02 2.54122
6.482730050000000e-01 0.115476 3.161417600000000e-02 2.28021
6.562272750000000e-01 0.103506 3.200208000000000e-02 2.04254
6.641815450000000e-01 0.0926202 3.238998400000000e-02 1.82655
6.721358150000001e-01 0.082737 3.277788800000001e-02 1.63067
6.800900849999999e-01 0.0737833 3.316579200000000e-02 1.45333
6.880443549999999e-01 0.0656872 3.355369600000000e-02 1.29312
6.959986250000000e-01 0.0583804 3.394160000000000e-02 1.14864
7.039528950000000e-01 0.0517978 3.432950400000000e-02 1.01858
7.119071650000000e-01 0.0458807 3.471740800000000e-02 0.901746
7.198614350000000e-01 0.0405708 3.510531200000001e-02 0.796975
7.278157050000000e-01 0.0358146 3.549321600000000e-02 0.7032
7.357699750000001e-01 0.0315627 3.588112000000000e-02 0.619428
7.437242449999999e-01 0.0277685 3.626902400000000e-02 0.544722
7.516785149999999e-01 0.0243892 3.665692800000001e-02 0.478221
7.596327850000000e-01 0.0213849 3.704483200000000e-02 0.419144
7.675870550000000e-01 0.0187192 3.743273600000000e-02 0.366752
7.755413249999999e-01 0.0163579 3.782064000000000e-02 0.320375
7.834955950000000e-01 0.0142705 3.820854400000000e-02 0.279396
7.914498650000000e-01 0.0124284 3.859644800000001e-02 0.243255
 0  0


==> anc/IV_C/projev4lMax256_Saturation_b0.txt <==
#e4 P(e4) v4 P(v4)
1.399945000000000e-03 0.286293 1.104090000000000e-04 3.63012
4.199835000000000e-03 0.857454 3.312270000000000e-04 10.8723
6.999725000000000e-03 1.42438 5.520449999999999e-04 18.0606
9.799614999999999e-03 1.98429 7.728630000000000e-04 25.1603
1.259950500000000e-02 2.53451 9.936809999999999e-04 32.137
1.539939500000000e-02 3.07249 1.214499000000000e-03 38.9585
1.819928500000000e-02 3.59582 1.435317000000000e-03 45.5939
2.099917500000000e-02 4.10211 1.656135000000000e-03 52.0134
2.379906500000000e-02 4.58924 1.876953000000000e-03 58.1909
2.659895500000000e-02 5.05529 2.097771000000000e-03 64.0987
2.939884500000000e-02 5.4982 2.318589000000000e-03 69.7162
3.219873500000000e-02 5.91655 2.539407000000000e-03 75.0192
3.499862500000000e-02 6.30838 2.760225000000000e-03 79.9883
3.779851500000000e-02 6.67282 2.981043000000000e-03 84.6096
4.059840500000000e-02 7.00823 3.201861000000000e-03 88.8618
4.339829500000000e-02 7.31383 3.422679000000000e-03 92.7406
4.619818500000000e-02 7.58913 3.643497000000000e-03 96.2287
4.899807500000000e-02 7.8332 3.864315000000000e-03 99.3217
5.179796500000000e-02 8.04609 4.085132999999999e-03 102.023
5.459785500000000e-02 8.22733 4.305951000000000e-03 104.319
5.739774499999999e-02 8.37719 4.526769000000000e-03 106.219
6.019763500000000e-02 8.49592 4.747587000000000e-03 107.726
6.299752500000000e-02 8.58391 4.968405000000000e-03 108.839
6.579741500000000e-02 8.64189 5.189223000000000e-03 109.573
6.859730500000000e-02 8.67033 5.410041000000000e-03 109.937
7.139719500000000e-02 8.67066 5.630858999999999e-03 109.94
7.419708500000000e-02 8.64396 5.851677000000000e-03 109.6
7.699697500000000e-02 8.59126 6.072495000000000e-03 108.932
7.979686499999999e-02 8.51385 6.293312999999999e-03 107.951
8.259675500000001e-02 8.41338 6.514130999999999e-03 106.681
8.539664499999999e-02 8.29168 6.734949000000000e-03 105.135
8.819653499999999e-02 8.14931 6.955766999999999e-03 103.34
9.099642499999999e-02 7.98925 7.176585000000000e-03 101.303
9.379631500000001e-02 7.81196 7.397402999999999e-03 99.054
9.659620499999999e-02 7.61954 7.618221000000000e-03 96.6129
9.939609499999999e-02 7.41433 7.839038999999999e-03 94.0103
1.021959850000000e-01 7.19664 8.059856999999998e-03 91.2521
1.049958750000000e-01 6.9691 8.280674999999999e-03 88.3599
1.077957650000000e-01 6.73304 8.501493000000001e-03 85.3758
1.105956550000000e-01 6.49044 8.722311000000000e-03 82.2954
1.133955450000000e-01 6.24222 8.943128999999999e-03 79.1525
1.161954350000000e-01 5.9905 9.163946999999999e-03 75.956
1.189953250000000e-01 5.73706 9.384765000000000e-03 72.7414
1.217952150000000e-01 5.48227 9.605582999999999e-03 69.5035
1.245951050000000e-01 5.22725 9.826400999999998e-03 66.2811
1.273949950000000e-01 4.97352 1.004721900000000e-02 63.0615
1.301948850000000e-01 4.72268 1.026803700000000e-02 59.8836
1.329947750000000e-01 4.47522 1.048885500000000e-02 56.7387
1.357946650000000e-01 4.23176 1.070967300000000e-02 53.6554
1.385945550000000e-01 3.99363 1.093049100000000e-02 50.6359
1.413944450000000e-01 3.7613 1.115130900000000e-02 47.6901
1.441943350000000e-01 3.53568 1.137212700000000e-02 44.8282
1.469942250000000e-01 3.31669 1.159294500000000e-02 42.0555
1.497941150000000e-01 3.10545 1.181376300000000e-02 39.3759
1.525940050000000e-01 2.9018 1.203458100000000e-02 36.7996
1.553938950000000e-01 2.70651 1.225539900000000e-02 34.32
1.581937850000000e-01 2.51955 1.247621700000000e-02 31.9464
1.609936750000000e-01 2.34091 1.269703500000000e-02 29.6798
1.637935650000000e-01 2.17082 1.291785300000000e-02 27.5218
1.665934550000000e-01 2.00911 1.313867100000000e-02 25.4735
1.693933450000000e-01 1.85607 1.335948900000000e-02 23.5341
1.721932350000000e-01 1.71156 1.358030700000000e-02 21.7019
1.749931250000000e-01 1.57514 1.380112500000000e-02 19.9738
1.777930150000000e-01 1.44721 1.402194300000000e-02 18.3507
1.805929050000000e-01 1.32705 1.424276100000000e-02 16.8279
1.833927950000000e-01 1.21467 1.446357900000000e-02 15.4019
1.861926850000000e-01 1.10975 1.468439700000000e-02 14.0713
1.889925750000000e-01 1.01217 1.490521500000000e-02 12.8329
1.917924650000000e-01 0.921371 1.512603300000000e-02 11.6829
1.945923550000000e-01 0.837212 1.534685100000000e-02 10.6157
1.973922450000000e-01 0.759368 1.556766900000000e-02 9.62819
2.001921350000000e-01 0.687588 1.578848700000000e-02 8.718
2.029920250000000e-01 0.621379 1.600930500000000e-02 7.87892
2.057919150000000e-01 0.560558 1.623012300000000e-02 7.10766
2.085918050000000e-01 0.504805 1.645094100000000e-02 6.40109
2.113916950000000e-01 0.453807 1.667175900000000e-02 5.75458
2.141915850000000e-01 0.407243 1.689257700000000e-02 5.16338
2.169914750000000e-01 0.364793 1.711339500000000e-02 4.62582
2.197913650000000e-01 0.32617 1.733421300000000e-02 4.13641
2.225912550000000e-01 0.291158 1.755503100000000e-02 3.69226
2.253911450000000e-01 0.259436 1.777584900000000e-02 3.28972
2.281910350000000e-01 0.230767 1.799666700000000e-02 2.92638
2.309909250000000e-01 0.204894 1.821748500000000e-02 2.59822
2.337908150000000e-01 0.181624 1.843830300000000e-02 2.3028
2.365907050000000e-01 0.160655 1.865912100000000e-02 2.03707
2.393905950000000e-01 0.141861 1.887993900000000e-02 1.79887
2.421904850000000e-01 0.124992 1.910075700000000e-02 1.58508
2.449903750000000e-01 0.109891 1.932157500000000e-02 1.39343
2.477902650000000e-01 0.0963434 1.954239300000000e-02 1.2217
2.505901550000000e-01 0.0842201 1.976321100000000e-02 1.06803
2.533900450000000e-01 0.0733404 1.998402900000000e-02 0.930015
2.561899350000000e-01 0.0635703 2.020484700000000e-02 0.806081
2.589898250000000e-01 0.0547799 2.042566500000000e-02 0.694662
2.617897150000000e-01 0.0468648 2.064648300000000e-02 0.594249
2.645896050000000e-01 0.0397459 2.086730100000000e-02 0.504105
2.673894950000000e-01 0.0333543 2.108811900000000e-02 0.422991
2.701893849999999e-01 0.0276445 2.130893700000000e-02 0.350616
2.729892750000000e-01 0.0225818 2.152975500000000e-02 0.286444
2.757891650000000e-01 0.0181486 2.175057300000000e-02 0.230223
2.785890550000000e-01 0.0143126 2.197139100000000e-02 0.181629
 0  0


==> anc/IV_C/projev4lMax256_Saturation_b9.txt <==
#e4 P(e4) v4 P(v4)
4.274690000000000e-03 0.0609273 2.093750000000000e-04 1.55678
1.282407000000000e-02 0.182628 6.281250000000001e-04 4.66441
2.137345000000000e-02 0.303865 1.046875000000000e-03 7.7543
2.992283000000000e-02 0.424332 1.465625000000000e-03 10.8146
3.847221000000000e-02 0.54372 1.884375000000000e-03 13.834
4.702159000000000e-02 0.661727 2.303125000000000e-03 16.8009
5.557097000000000e-02 0.778057 2.721875000000000e-03 19.7047
6.412034999999999e-02 0.892401 3.140625000000000e-03 22.5345
7.266973000000000e-02 1.00447 3.559375000000000e-03 25.2801
8.121910999999998e-02 1.11397 3.978125000000000e-03 27.9322
8.976848999999999e-02 1.22062 4.396875000000000e-03 30.4816
9.831787000000000e-02 1.32416 4.815625000000000e-03 32.9197
1.068672500000000e-01 1.4243 5.234375000000000e-03 35.2387
1.154166300000000e-01 1.52079 5.653125000000000e-03 37.4314
1.239660100000000e-01 1.61337 6.071875000000000e-03 39.4915
1.325153900000000e-01 1.70181 6.490625000000000e-03 41.4137
1.410647700000000e-01 1.78588 6.909375000000001e-03 43.1926
1.496141500000000e-01 1.86537 7.328125000000001e-03 44.8242
1.581635300000000e-01 1.94011 7.746875000000001e-03 46.3056
1.667129100000000e-01 2.00985 8.165625000000001e-03 47.6342
1.752622900000000e-01 2.07449 8.584375000000000e-03 48.8084
1.838116700000000e-01 2.13385 9.003125000000001e-03 49.8273
1.923610500000000e-01 2.1878 9.421875000000001e-03 50.691
2.009104300000000e-01 2.23626 9.840625000000000e-03 51.4002
2.094598100000000e-01 2.27912 1.025937500000000e-02 51.9571
2.180091900000000e-01 2.31631 1.067812500000000e-02 52.3627
2.265585700000000e-01 2.34783 1.109687500000000e-02 52.6206
2.351079500000000e-01 2.37362 1.151562500000000e-02 52.7348
2.436573300000000e-01 2.3937 1.193437500000000e-02 52.7091
2.522067100000000e-01 2.40812 1.235312500000000e-02 52.5482
2.607560900000000e-01 2.4169 1.277187500000000e-02 52.258
2.693054700000000e-01 2.42016 1.319062500000000e-02 51.8436
2.778548500000000e-01 2.41795 1.360937500000000e-02 51.3114
2.864042300000000e-01 2.41042 1.402812500000000e-02 50.6683
2.949536100000000e-01 2.39773 1.444687500000000e-02 49.9207
3.035029900000000e-01 2.38002 1.486562500000000e-02 49.0764
3.120523700000000e-01 2.35748 1.528437500000000e-02 48.1423
3.206017500000000e-01 2.33034 1.570312500000000e-02 47.1263
3.291511300000000e-01 2.2988 1.612187500000000e-02 46.0355
3.377005100000000e-01 2.26311 1.654062500000000e-02 44.878
3.462498900000000e-01 2.22351 1.695937500000000e-02 43.6614
3.547992699999999e-01 2.18028 1.737812500000000e-02 42.393
3.633486500000000e-01 2.1337 1.779687500000000e-02 41.0808
3.718980300000000e-01 2.08401 1.821562500000000e-02 39.7319
3.804474100000000e-01 2.03155 1.863437500000000e-02 38.3535
3.889967900000000e-01 1.97659 1.905312500000000e-02 36.952
3.975461700000000e-01 1.91943 1.947187500000000e-02 35.5349
4.060955500000000e-01 1.86036 1.989062500000000e-02 34.1082
4.146449300000000e-01 1.79971 2.030937500000000e-02 32.6783
4.231943100000000e-01 1.73773 2.072812500000000e-02 31.2505
4.317436900000000e-01 1.67475 2.114687500000000e-02 29.8307
4.402930700000000e-01 1.61099 2.156562500000000e-02 28.4238
4.488424500000000e-01 1.54677 2.198437500000000e-02 27.0345
4.573918299999999e-01 1.48235 2.240312500000000e-02 25.6666
4.659412100000000e-01 1.41797 2.282187500000000e-02 24.325
4.744905900000000e-01 1.35387 2.324062500000000e-02 23.0124
4.830399699999999e-01 1.29027 2.365937500000000e-02 21.7323
4.915893500000000e-01 1.2274 2.407812500000000e-02 20.4872
5.001387300000000e-01 1.16543 2.449687500000000e-02 19.2797
5.086881100000000e-01 1.10456 2.491562500000000e-02 18.1117
5.172374900000000e-01 1.04494 2.533437500000000e-02 16.9851
5.257868699999999e-01 0.986726 2.575312500000000e-02 15.9008
5.343362500000000e-01 0.93005 2.617187500000000e-02 14.8601
5.428856300000000e-01 0.875031 2.659062500000000e-02 13.8635
5.514350100000001e-01 0.82176 2.700937500000000e-02 12.9117
5.599843900000000e-01 0.770318 2.742812500000000e-02 12.0046
5.685337700000000e-01 0.720788 2.784687500000000e-02 11.1422
5.770831500000000e-01 0.673213 2.826562500000000e-02 10.3241
5.856325299999999e-01 0.627635 2.868437500000000e-02 9.54973
5.941819100000000e-01 0.584079 2.910312500000000e-02 8.8186
6.027312899999999e-01 0.54256 2.952187500000000e-02 8.12959
6.112806700000000e-01 0.503076 2.994062500000000e-02 7.48181
6.198300500000000e-01 0.465625 3.035937500000000e-02 6.87396
6.283794300000000e-01 0.430175 3.077812500000000e-02 6.30482
6.369288100000000e-01 0.396711 3.119687500000000e-02 5.77312
6.454781900000001e-01 0.365185 3.161562500000000e-02 5.27743
6.540275699999999e-01 0.335558 3.203437500000000e-02 4.81613
6.625769499999999e-01 0.307779 3.245312500000000e-02 4.38783
6.711263300000000e-01 0.281791 3.287187500000000e-02 3.9909
6.796757099999999e-01 0.257531 3.329062500000000e-02 3.62381
6.882250900000000e-01 0.234935 3.370937500000000e-02 3.285
6.967744700000000e-01 0.213938 3.412812500000000e-02 2.97289
7.053238500000001e-01 0.194463 3.454687500000000e-02 2.68596
7.138732299999999e-01 0.176445 3.496562500000000e-02 2.42267
7.224226100000000e-01 0.159808 3.538437500000000e-02 2.18153
7.309719900000000e-01 0.144481 3.580312500000001e-02 1.96116
7.395213700000000e-01 0.130388 3.622187500000000e-02 1.76012
7.480707500000000e-01 0.117459 3.664062500000000e-02 1.57704
7.566201300000001e-01 0.105622 3.705937500000000e-02 1.41067
7.651695099999999e-01 0.0948076 3.747812500000000e-02 1.25976
7.737188899999999e-01 0.084947 3.789687500000000e-02 1.12312
7.822682700000000e-01 0.0759766 3.831562500000001e-02 0.999646
7.908176500000000e-01 0.0678312 3.873437500000000e-02 0.888273
7.993670300000000e-01 0.0604509 3.915312500000000e-02 0.788012
8.079164100000000e-01 0.0537774 3.957187500000001e-02 0.6979
8.164657900000001e-01 0.0477548 3.999062500000000e-02 0.617069
8.250151699999999e-01 0.0423307 4.040937500000000e-02 0.544703
8.335645500000000e-01 0.0374556 4.082812500000000e-02 0.480027
8.421139300000000e-01 0.0330829 4.124687500000000e-02 0.422331
8.506633100000000e-01 0.0291683 4.166562500000000e-02 0.370959
 0  0


==> anc/IV_C/projev5lMax256_Glauber_b0.txt <==
#e5 P(e5) v5 P(v5)
1.397310000000000e-03 0.286538 3.619695000000000e-05 11.0615
4.191930000000000e-03 0.858223 1.085908500000000e-04 33.1307
6.986550000000000e-03 1.42575 1.809847500000000e-04 55.0394
9.781169999999999e-03 1.98637 2.533786500000000e-04 76.6816
1.257579000000000e-02 2.53746 3.257725500000000e-04 97.9551
1.537041000000000e-02 3.07639 3.981664500000000e-04 118.759
1.816503000000000e-02 3.60066 4.705603500000000e-04 138.997
2.095965000000000e-02 4.10796 5.429542500000000e-04 158.583
2.375427000000000e-02 4.59613 6.153481500000000e-04 177.429
2.654889000000000e-02 5.06302 6.877420500000001e-04 195.451
2.934351000000000e-02 5.50675 7.601359500000000e-04 212.581
3.213813000000000e-02 5.92566 8.325298500000000e-04 228.752
3.493275000000000e-02 6.31799 9.049237500000000e-04 243.898
3.772737000000000e-02 6.68282 9.773176499999999e-04 257.976
4.052199000000000e-02 7.01853 1.049711550000000e-03 270.94
4.331661000000000e-02 7.32434 1.122105450000000e-03 282.747
4.611123000000000e-02 7.59987 1.194499350000000e-03 293.379
4.890585000000000e-02 7.84401 1.266893250000000e-03 302.802
5.170046999999999e-02 8.05687 1.339287150000000e-03 311.023
5.449509000000000e-02 8.23806 1.411681050000000e-03 318.017
5.728970999999999e-02 8.38782 1.484074950000000e-03 323.795
6.008433000000000e-02 8.50628 1.556468850000000e-03 328.38
6.287895000000000e-02 8.59413 1.628862750000000e-03 331.769
6.567357000000000e-02 8.65184 1.701256650000000e-03 333.988
6.846819000000000e-02 8.68043 1.773650550000000e-03 335.086
7.126281000000000e-02 8.68058 1.846044450000000e-03 335.089
7.405742999999999e-02 8.65358 1.918438350000000e-03 334.051
7.685205000000001e-02 8.60069 1.990832250000000e-03 332.003
7.964666999999999e-02 8.52297 2.063226150000000e-03 329
8.244128999999999e-02 8.42203 2.135620050000000e-03 325.115
8.523591000000000e-02 8.29965 2.208013950000000e-03 320.39
8.803053000000000e-02 8.15709 2.280407850000000e-03 314.884
9.082514999999999e-02 7.99587 2.352801750000000e-03 308.663
9.361976999999999e-02 7.81822 2.425195650000000e-03 301.808
9.641439000000000e-02 7.62533 2.497589550000000e-03 294.363
9.920900999999999e-02 7.41911 2.569983450000000e-03 286.405
1.020036300000000e-01 7.20127 2.642377350000000e-03 277.994
1.047982500000000e-01 6.97358 2.714771250000000e-03 269.195
1.075928700000000e-01 6.7374 2.787165150000000e-03 260.084
1.103874900000000e-01 6.4944 2.859559050000000e-03 250.704
1.131821100000000e-01 6.24634 2.931952950000000e-03 241.127
1.159767300000000e-01 5.99446 3.004346850000000e-03 231.397
1.187713500000000e-01 5.74017 3.076740750000000e-03 221.577
1.215659700000000e-01 5.48468 3.149134650000000e-03 211.722
1.243605900000000e-01 5.2296 3.221528550000000e-03 201.876
1.271552100000000e-01 4.97571 3.293922450000000e-03 192.079
1.299498300000000e-01 4.72436 3.366316350000000e-03 182.367
1.327444500000000e-01 4.47638 3.438710250000000e-03 172.803
1.355390700000000e-01 4.23294 3.511104150000000e-03 163.385
1.383336900000000e-01 3.99437 3.583498050000000e-03 154.196
1.411283100000000e-01 3.76166 3.655891950000000e-03 145.209
1.439229300000000e-01 3.53564 3.728285850000000e-03 136.496
1.467175500000000e-01 3.31665 3.800679750000000e-03 128.034
1.495121700000000e-01 3.10503 3.873073650000000e-03 119.867
1.523067900000000e-01 2.90151 3.945467550000001e-03 111.997
1.551014100000000e-01 2.70598 4.017861450000000e-03 104.451
1.578960300000000e-01 2.51855 4.090255350000000e-03 97.2214
1.606906500000000e-01 2.33993 4.162649250000000e-03 90.3233
1.634852700000000e-01 2.16952 4.235043150000000e-03 83.7525
1.662798900000000e-01 2.008 4.307437050000000e-03 77.5143
1.690745100000000e-01 1.85498 4.379830950000000e-03 71.6053
1.718691300000000e-01 1.7104 4.452224850000000e-03 66.0255
1.746637500000000e-01 1.57405 4.524618750000000e-03 60.7638
1.774583700000000e-01 1.4461 4.597012650000000e-03 55.8173
1.802529900000000e-01 1.32585 4.669406550000000e-03 51.1797
1.830476100000000e-01 1.21336 4.741800450000000e-03 46.8406
1.858422300000000e-01 1.10853 4.814194350000000e-03 42.7943
1.886368500000000e-01 1.01087 4.886588250000001e-03 39.0248
1.914314700000000e-01 0.920116 4.958982150000000e-03 35.521
1.942260900000000e-01 0.836022 5.031376050000000e-03 32.2744
1.970207100000000e-01 0.758209 5.103769950000000e-03 29.2706
1.998153300000000e-01 0.68643 5.176163849999999e-03 26.4975
2.026099500000000e-01 0.620305 5.248557750000001e-03 23.9464
2.054045700000000e-01 0.559567 5.320951650000000e-03 21.6018
2.081991900000000e-01 0.50387 5.393345550000000e-03 19.4522
2.109938100000000e-01 0.452908 5.465739450000000e-03 17.4839
2.137884300000000e-01 0.406366 5.538133349999999e-03 15.688
2.165830500000000e-01 0.363952 5.610527250000000e-03 14.0503
2.193776700000000e-01 0.325399 5.682921150000000e-03 12.5624
2.221722900000000e-01 0.290412 5.755315050000000e-03 11.211
2.249669100000000e-01 0.258677 5.827708950000000e-03 9.98679
2.277615300000000e-01 0.230022 5.900102850000000e-03 8.87934
2.305561500000000e-01 0.204114 5.972496750000000e-03 7.88047
2.333507700000000e-01 0.180768 6.044890650000000e-03 6.97954
2.361453900000000e-01 0.159766 6.117284550000001e-03 6.16792
2.389400100000000e-01 0.140872 6.189678450000000e-03 5.43912
2.417346300000000e-01 0.123913 6.262072350000000e-03 4.7838
2.445292500000000e-01 0.108688 6.334466250000000e-03 4.19663
2.473238700000000e-01 0.0950459 6.406860150000000e-03 3.66975
2.501184900000000e-01 0.082826 6.479254049999999e-03 3.19787
2.529131100000000e-01 0.0718832 6.551647950000000e-03 2.77575
2.557077300000000e-01 0.0621082 6.624041850000000e-03 2.39811
2.585023500000000e-01 0.0533768 6.696435750000000e-03 2.0614
2.612969700000000e-01 0.0456079 6.768829650000000e-03 1.76115
2.640915900000000e-01 0.0387034 6.841223550000000e-03 1.49461
2.668862100000000e-01 0.0325987 6.913617450000000e-03 1.25902
2.696808300000000e-01 0.0272264 6.986011350000000e-03 1.05153
2.724754500000000e-01 0.022534 7.058405250000000e-03 0.870424
2.752700700000000e-01 0.0184595 7.130799150000000e-03 0.713006
2.780646900000000e-01 0.0149565 7.203193050000000e-03 0.577825
 0  0


==> anc/IV_C/projev5lMax256_Glauber_b9.txt <==
#e5 P(e5) v5 P(v5)
4.571075000000000e-03 0.0874851 6.533399999999999e-05 6.12136
1.371322500000000e-02 0.262036 1.960020000000000e-04 18.3347
2.285537500000000e-02 0.43533 3.266700000000000e-04 30.4602
3.199752500000000e-02 0.606541 4.573380000000000e-04 42.4399
4.113967500000000e-02 0.774865 5.880060000000000e-04 54.2174
5.028182500000000e-02 0.939509 7.186740000000000e-04 65.7373
5.942397500000000e-02 1.09972 8.493420000000000e-04 76.947
6.856612499999999e-02 1.25477 9.800100000000001e-04 87.7959
7.770827500000001e-02 1.40398 1.110678000000000e-03 98.2358
8.685042499999999e-02 1.54672 1.241346000000000e-03 108.222
9.599257500000000e-02 1.68239 1.372014000000000e-03 117.715
1.051347250000000e-01 1.81047 1.502682000000000e-03 126.675
1.142768750000000e-01 1.93046 1.633350000000000e-03 135.071
1.234190250000000e-01 2.04197 1.764018000000000e-03 142.872
1.325611750000000e-01 2.14463 1.894686000000000e-03 150.055
1.417033250000000e-01 2.23816 2.025354000000000e-03 156.598
1.508454750000000e-01 2.32232 2.156022000000000e-03 162.486
1.599876250000000e-01 2.39696 2.286690000000000e-03 167.707
1.691297750000000e-01 2.46197 2.417358000000000e-03 172.255
1.782719250000000e-01 2.51734 2.548026000000000e-03 176.127
1.874140750000000e-01 2.56306 2.678694000000000e-03 179.326
1.965562250000000e-01 2.59925 2.809362000000000e-03 181.856
2.056983750000000e-01 2.62604 2.940030000000000e-03 183.73
2.148405250000000e-01 2.64363 3.070698000000000e-03 184.959
2.239826750000000e-01 2.65227 3.201366000000000e-03 185.562
2.331248250000000e-01 2.65225 3.332034000000000e-03 185.56
2.422669750000000e-01 2.64393 3.462702000000000e-03 184.977
2.514091250000000e-01 2.62767 3.593370000000000e-03 183.838
2.605512750000000e-01 2.60388 3.724038000000000e-03 182.173
2.696934250000000e-01 2.57301 3.854706000000000e-03 180.013
2.788355750000000e-01 2.53553 3.985374000000000e-03 177.389
2.879777250000000e-01 2.49191 4.116041999999999e-03 174.337
2.971198750000000e-01 2.44267 4.246710000000000e-03 170.891
3.062620250000000e-01 2.38831 4.377378000000000e-03 167.086
3.154041750000000e-01 2.32934 4.508046000000000e-03 162.96
3.245463250000000e-01 2.26629 4.638714000000000e-03 158.548
3.336884750000000e-01 2.19968 4.769382000000000e-03 153.887
3.428306250000000e-01 2.13 4.900050000000000e-03 149.013
3.519727750000000e-01 2.05778 5.030718000000000e-03 143.959
3.611149250000000e-01 1.98349 5.161386000000000e-03 138.761
3.702570750000000e-01 1.90759 5.292054000000001e-03 133.451
3.793992250000000e-01 1.83055 5.422722000000000e-03 128.061
3.885413750000000e-01 1.75279 5.553390000000000e-03 122.622
3.976835250000000e-01 1.67473 5.684058000000000e-03 117.161
4.068256750000000e-01 1.59673 5.814726000000000e-03 111.705
4.159678250000000e-01 1.51917 5.945394000000001e-03 106.278
4.251099750000000e-01 1.44237 6.076062000000000e-03 100.906
4.342521250000000e-01 1.36663 6.206730000000001e-03 95.6073
4.433942750000000e-01 1.29223 6.337397999999999e-03 90.4025
4.525364250000000e-01 1.21939 6.468066000000000e-03 85.3075
4.616785750000000e-01 1.14835 6.598733999999999e-03 80.3389
4.708207250000001e-01 1.07931 6.729402000000000e-03 75.5084
4.799628750000000e-01 1.01241 6.860070000000000e-03 70.829
4.891050250000000e-01 0.947793 6.990738000000000e-03 66.3088
4.982471750000000e-01 0.885573 7.121406000000000e-03 61.9564
5.073893250000000e-01 0.825838 7.252074000000000e-03 57.7781
5.165314750000001e-01 0.768645 7.382742000000000e-03 53.7773
5.256736250000000e-01 0.714054 7.513410000000001e-03 49.9586
5.348157750000000e-01 0.662071 7.644077999999999e-03 46.3224
5.439579250000000e-01 0.612711 7.774746000000000e-03 42.8701
5.531000750000000e-01 0.565973 7.905413999999999e-03 39.6003
5.622422250000000e-01 0.521814 8.036082000000000e-03 36.5117
5.713843750000001e-01 0.480206 8.166750000000000e-03 33.601
5.805265250000000e-01 0.441097 8.297417999999999e-03 30.8655
5.896686750000000e-01 0.404425 8.428086000000000e-03 28.3001
5.988108249999999e-01 0.370121 8.558754000000000e-03 25.9002
6.079529750000000e-01 0.338104 8.689422000000000e-03 23.6606
6.170951250000001e-01 0.308292 8.820090000000001e-03 21.5753
6.262372750000000e-01 0.2806 8.950758000000000e-03 19.6378
6.353794250000000e-01 0.25493 9.081426000000000e-03 17.8422
6.445215750000000e-01 0.231193 9.212093999999999e-03 16.1814
6.536637249999999e-01 0.209286 9.342761999999999e-03 14.6489
6.628058750000000e-01 0.189117 9.473430000000000e-03 13.2377
6.719480249999999e-01 0.170584 9.604098000000000e-03 11.9411
6.810901749999999e-01 0.153594 9.734766000000001e-03 10.7523
6.902323250000001e-01 0.138051 9.865433999999999e-03 9.66472
6.993744750000001e-01 0.123859 9.996102000000000e-03 8.67173
7.085166250000000e-01 0.11093 1.012677000000000e-02 7.76702
7.176587750000000e-01 0.0991752 1.025743800000000e-02 6.9444
7.268009250000000e-01 0.0885095 1.038810600000000e-02 6.19799
7.359430750000000e-01 0.0788526 1.051877400000000e-02 5.52214
7.450852250000000e-01 0.070126 1.064944200000000e-02 4.91136
7.542273749999999e-01 0.0622556 1.078011000000000e-02 4.3605
7.633695250000000e-01 0.0551723 1.091077800000000e-02 3.8647
7.725116750000000e-01 0.0488095 1.104144600000000e-02 3.41932
7.816538250000000e-01 0.0431056 1.117211400000000e-02 3.02
7.907959750000001e-01 0.0380023 1.130278200000000e-02 2.66269
7.999381250000001e-01 0.0334447 1.143345000000000e-02 2.34358
8.090802750000000e-01 0.029383 1.156411800000000e-02 2.05919
8.182224250000000e-01 0.0257702 1.169478600000000e-02 1.80617
8.273645750000000e-01 0.0225623 1.182545400000000e-02 1.58153
8.365067250000000e-01 0.0197199 1.195612200000000e-02 1.38245
8.456488750000000e-01 0.017206 1.208679000000000e-02 1.20635
8.547910249999999e-01 0.0149865 1.221745800000000e-02 1.05088
8.639331750000000e-01 0.0130312 1.234812600000000e-02 0.913885
8.730753250000000e-01 0.0113116 1.247879400000000e-02 0.793391
8.822174750000000e-01 0.00980204 1.260946200000000e-02 0.687614
8.913596250000001e-01 0.00847951 1.274013000000000e-02 0.594916
9.005017750000001e-01 0.00732287 1.287079800000000e-02 0.513848
9.096439250000000e-01 0.00631321 1.300146600000000e-02 0.443069
 0  0


==> anc/IV_C/projev5lMax256_Saturation_b0.txt <==
#e5 P(e5) v5 P(v5)
1.470235000000000e-03 0.272786 4.146180000000000e-05 9.67319
4.410705000000000e-03 0.817009 1.243854000000000e-04 28.9719
7.351175000000000e-03 1.35721 2.073090000000000e-04 48.1277
1.029164500000000e-02 1.89075 2.902326000000000e-04 67.0476
1.323211500000000e-02 2.41513 3.731562000000000e-04 85.6403
1.617258500000000e-02 2.92779 4.560798000000000e-04 103.821
1.911305500000000e-02 3.42655 5.390034000000001e-04 121.507
2.205352500000000e-02 3.9091 6.219270000000000e-04 138.622
2.499399500000000e-02 4.37352 7.048506000000000e-04 155.09
2.793446500000000e-02 4.8177 7.877742000000001e-04 170.839
3.087493500000000e-02 5.24012 8.706978000000000e-04 185.812
3.381540500000000e-02 5.63875 9.536214000000000e-04 199.954
3.675587500000000e-02 6.01255 1.036545000000000e-03 213.207
3.969634500000000e-02 6.35981 1.119468600000000e-03 225.521
4.263681499999999e-02 6.67995 1.202392200000000e-03 236.869
4.557728500000000e-02 6.97136 1.285315800000000e-03 247.216
4.851775500000000e-02 7.23403 1.368239400000000e-03 256.525
5.145822500000000e-02 7.46712 1.451163000000000e-03 264.782
5.439869500000000e-02 7.67008 1.534086600000000e-03 271.984
5.733916500000000e-02 7.84328 1.617010200000000e-03 278.126
6.027963500000001e-02 7.98652 1.699933800000000e-03 283.197
6.322010500000000e-02 8.10006 1.782857400000000e-03 287.233
6.616057500000000e-02 8.18421 1.865781000000000e-03 290.22
6.910104500000000e-02 8.23983 1.948704600000000e-03 292.186
7.204151500000000e-02 8.26778 2.031628200000000e-03 293.17
7.498198500000000e-02 8.26852 2.114551800000000e-03 293.208
7.792245500000000e-02 8.24337 2.197475400000000e-03 292.31
8.086292500000000e-02 8.19372 2.280399000000000e-03 290.536
8.380339500000000e-02 8.12032 2.363322600000000e-03 287.95
8.674386500000000e-02 8.02539 2.446246200000000e-03 284.568
8.968433500000000e-02 7.90956 2.529169800000000e-03 280.471
9.262480500000000e-02 7.77468 2.612093400000000e-03 275.685
9.556527499999999e-02 7.62213 2.695017000000000e-03 270.296
9.850574500000001e-02 7.4539 2.777940600000000e-03 264.326
1.014462150000000e-01 7.27093 2.860864200000000e-03 257.821
1.043866850000000e-01 7.0753 2.943787800000000e-03 250.895
1.073271550000000e-01 6.86835 3.026711400000000e-03 243.563
1.102676250000000e-01 6.65187 3.109635000000000e-03 235.877
1.132080950000000e-01 6.42737 3.192558600000000e-03 227.91
1.161485650000000e-01 6.19641 3.275482200000000e-03 219.701
1.190890350000000e-01 5.95987 3.358405800000000e-03 211.333
1.220295050000000e-01 5.71989 3.441329400000000e-03 202.827
1.249699750000000e-01 5.47825 3.524253000000000e-03 194.256
1.279104450000000e-01 5.23536 3.607176600000000e-03 185.65
1.308509150000000e-01 4.99201 3.690100200000000e-03 177.025
1.337913850000000e-01 4.75097 3.773023800000000e-03 168.467
1.367318550000000e-01 4.51177 3.855947400000000e-03 159.988
1.396723250000000e-01 4.27576 3.938871000000000e-03 151.604
1.426127950000000e-01 4.04361 4.021794600000001e-03 143.385
1.455532650000000e-01 3.81687 4.104718200000000e-03 135.331
1.484937350000000e-01 3.59537 4.187641800000000e-03 127.476
1.514342050000000e-01 3.37987 4.270565400000001e-03 119.85
1.543746750000000e-01 3.17104 4.353489000000000e-03 112.438
1.573151450000000e-01 2.96928 4.436412600000000e-03 105.291
1.602556150000000e-01 2.77498 4.519336200000001e-03 98.402
1.631960850000000e-01 2.58841 4.602259800000000e-03 91.7872
1.661365550000000e-01 2.40974 4.685183400000000e-03 85.4574
1.690770250000000e-01 2.23931 4.768107000000001e-03 79.4031
1.720174950000000e-01 2.07683 4.851030600000000e-03 73.6429
1.749579650000000e-01 1.92264 4.933954200000000e-03 68.1671
1.778984350000000e-01 1.77647 5.016877800000001e-03 62.9903
1.808389050000000e-01 1.63833 5.099801400000000e-03 58.09
1.837793750000000e-01 1.50803 5.182725000000000e-03 53.4748
1.867198450000000e-01 1.38567 5.265648600000001e-03 49.136
1.896603150000000e-01 1.27079 5.348572200000000e-03 45.0632
1.926007850000000e-01 1.16334 5.431495800000000e-03 41.252
1.955412550000000e-01 1.06304 5.514419400000001e-03 37.6957
1.984817250000000e-01 0.969628 5.597343000000000e-03 34.3835
2.014221950000000e-01 0.882861 5.680266600000000e-03 31.3052
2.043626650000000e-01 0.802327 5.763190200000001e-03 28.4501
2.073031350000000e-01 0.727903 5.846113800000000e-03 25.8116
2.102436050000000e-01 0.659075 5.929037400000000e-03 23.3744
2.131840750000000e-01 0.595817 6.011961000000000e-03 21.1271
2.161245450000000e-01 0.537622 6.094884600000000e-03 19.0651
2.190650150000000e-01 0.484251 6.177808200000000e-03 17.1717
2.220054850000000e-01 0.435378 6.260731800000000e-03 15.4395
2.249459550000000e-01 0.390744 6.343655400000000e-03 13.8571
2.278864250000000e-01 0.350088 6.426579000000000e-03 12.4144
2.308268950000000e-01 0.313093 6.509502600000000e-03 11.1048
2.337673650000000e-01 0.279528 6.592426200000000e-03 9.91358
2.367078350000000e-01 0.24915 6.675349800000000e-03 8.83527
2.396483050000000e-01 0.221634 6.758273400000000e-03 7.85956
2.425887750000000e-01 0.196815 6.841197000000000e-03 6.9798
2.455292450000000e-01 0.174475 6.924120600000000e-03 6.18725
2.484697150000000e-01 0.154369 7.007044200000000e-03 5.47517
2.514101850000000e-01 0.136314 7.089967800000000e-03 4.83444
2.543506550000000e-01 0.120115 7.172891400000000e-03 4.26036
2.572911250000000e-01 0.105609 7.255815000000000e-03 3.74547
2.602315950000000e-01 0.092599 7.338738600000000e-03 3.28391
2.631720650000000e-01 0.0809256 7.421662200000000e-03 2.87031
2.661125350000000e-01 0.0704658 7.504585800000000e-03 2.49901
2.690530050000000e-01 0.0610604 7.587509400000000e-03 2.16556
2.719934750000000e-01 0.0526032 7.670433000000000e-03 1.86594
2.749339450000000e-01 0.0450023 7.753356600000000e-03 1.5963
2.778744150000000e-01 0.0381683 7.836280200000000e-03 1.35407
2.808148850000000e-01 0.032041 7.919203800000000e-03 1.13676
2.837553550000000e-01 0.0265736 8.002127400000001e-03 0.942929
2.866958250000000e-01 0.0217401 8.085051000000001e-03 0.771466
2.896362950000000e-01 0.0175063 8.167974600000001e-03 0.621169
2.925767650000000e-01 0.0138521 8.250898200000001e-03 0.491589
 0  0


==> anc/IV_C/projev5lMax256_Saturation_b9.txt <==
#e5 P(e5) v5 P(v5)
4.893760000000000e-03 0.0817256 8.382749999999999e-05 4.77091
1.468128000000000e-02 0.244784 2.514825000000000e-04 14.2899
2.446880000000000e-02 0.406669 4.191375000000000e-04 23.7403
3.425632000000000e-02 0.566612 5.867925000000000e-04 33.0771
4.404383999999999e-02 0.723851 7.544474999999999e-04 42.2565
5.383135999999999e-02 0.877657 9.221024999999999e-04 51.2352
6.361887999999999e-02 1.02732 1.089757500000000e-03 59.9719
7.340640000000000e-02 1.17216 1.257412500000000e-03 68.4273
8.319391999999999e-02 1.31155 1.425067500000000e-03 76.5642
9.298143999999998e-02 1.44489 1.592722500000000e-03 84.3481
1.027689600000000e-01 1.57162 1.760377500000000e-03 91.7465
1.125564800000000e-01 1.69126 1.928032500000000e-03 98.7306
1.223440000000000e-01 1.80336 2.095687500000000e-03 105.274
1.321315200000000e-01 1.90752 2.263342500000000e-03 111.355
1.419190400000000e-01 2.00342 2.430997500000000e-03 116.953
1.517065600000000e-01 2.09079 2.598652500000000e-03 122.053
1.614940800000000e-01 2.1694 2.766307500000000e-03 126.643
1.712816000000000e-01 2.23913 2.933962500000000e-03 130.712
1.810691200000000e-01 2.29986 3.101617499999999e-03 134.257
1.908566400000000e-01 2.35156 3.269272500000000e-03 137.276
2.006441600000000e-01 2.39428 3.436927500000000e-03 139.769
2.104316800000000e-01 2.42807 3.604582500000000e-03 141.742
2.202192000000000e-01 2.45309 3.772237500000000e-03 143.202
2.300067200000000e-01 2.46951 3.939892499999999e-03 144.161
2.397942400000000e-01 2.47758 4.107547500000000e-03 144.631
2.495817600000000e-01 2.47756 4.275202500000000e-03 144.63
2.593692800000000e-01 2.46978 4.442857499999999e-03 144.176
2.691568000000000e-01 2.45459 4.610512500000000e-03 143.289
2.789443200000000e-01 2.43236 4.778167500000000e-03 141.991
2.887318400000000e-01 2.40352 4.945822500000000e-03 140.307
2.985193600000000e-01 2.36849 5.113477500000000e-03 138.263
3.083068800000000e-01 2.32774 5.281132500000000e-03 135.884
3.180944000000000e-01 2.28173 5.448787500000000e-03 133.198
3.278819199999999e-01 2.23093 5.616442500000000e-03 130.232
3.376694399999999e-01 2.17586 5.784097499999999e-03 127.017
3.474569599999999e-01 2.11694 5.951752499999999e-03 123.578
3.572444800000000e-01 2.05471 6.119407499999999e-03 119.946
3.670320000000000e-01 1.98962 6.287062500000000e-03 116.146
3.768195200000000e-01 1.92214 6.454717500000000e-03 112.207
3.866070400000000e-01 1.85272 6.622372500000000e-03 108.156
3.963945600000000e-01 1.78182 6.790027500000000e-03 104.017
4.061820799999999e-01 1.70984 6.957682499999999e-03 99.8156
4.159695999999999e-01 1.63721 7.125337500000000e-03 95.5754
4.257571199999999e-01 1.56427 7.292992500000000e-03 91.3185
4.355446400000000e-01 1.49141 7.460647500000000e-03 87.0653
4.453321600000000e-01 1.41896 7.628302500000000e-03 82.8361
4.551196800000000e-01 1.3472 7.795957499999999e-03 78.6483
4.649072000000000e-01 1.27644 7.963612500000000e-03 74.5179
4.746947200000000e-01 1.20693 8.131267500000001e-03 70.4608
4.844822400000000e-01 1.13889 8.298922500000000e-03 66.4894
4.942697599999999e-01 1.07254 8.466577499999999e-03 62.6164
5.040572799999999e-01 1.00804 8.634232500000000e-03 58.851
5.138448000000000e-01 0.945541 8.801887499999999e-03 55.2034
5.236323199999999e-01 0.88518 8.969542500000000e-03 51.6797
5.334198400000000e-01 0.827055 9.137197499999999e-03 48.2867
5.432073599999999e-01 0.771252 9.304852499999999e-03 45.0295
5.529948800000000e-01 0.717829 9.472507500000000e-03 41.911
5.627824000000000e-01 0.666827 9.640162499999999e-03 38.9344
5.725699200000000e-01 0.618278 9.807817500000000e-03 36.0999
5.823574400000000e-01 0.572174 9.975472500000001e-03 33.4086
5.921449599999999e-01 0.528508 1.014312750000000e-02 30.8599
6.019324800000000e-01 0.487261 1.031078250000000e-02 28.452
6.117199999999999e-01 0.4484 1.047843750000000e-02 26.1833
6.215075200000000e-01 0.411868 1.064609250000000e-02 24.0509
6.312950399999999e-01 0.377617 1.081374750000000e-02 22.0513
6.410825600000000e-01 0.345572 1.098140250000000e-02 20.1808
6.508700800000000e-01 0.315672 1.114905750000000e-02 18.435
6.606576000000000e-01 0.287828 1.131671250000000e-02 16.8095
6.704451200000000e-01 0.261963 1.148436750000000e-02 15.2995
6.802326399999999e-01 0.23799 1.165202250000000e-02 13.9
6.900201600000000e-01 0.21582 1.181967750000000e-02 12.6054
6.998076799999999e-01 0.195364 1.198733250000000e-02 11.4111
7.095952000000000e-01 0.176527 1.215498750000000e-02 10.3113
7.193827200000000e-01 0.159222 1.232264250000000e-02 9.3008
7.291702400000000e-01 0.143356 1.249029750000000e-02 8.3744
7.389577600000000e-01 0.128841 1.265795250000000e-02 7.52688
7.487452800000000e-01 0.11559 1.282560750000000e-02 6.75303
7.585328000000000e-01 0.103518 1.299326250000000e-02 6.04806
7.683203199999999e-01 0.0925423 1.316091750000000e-02 5.4071
7.781078400000000e-01 0.0825846 1.332857250000000e-02 4.82556
7.878953599999999e-01 0.0735692 1.349622750000000e-02 4.299
7.976828800000000e-01 0.0654214 1.366388250000000e-02 3.82316
8.074704000000000e-01 0.0580751 1.383153750000000e-02 3.39406
8.172579200000000e-01 0.0514632 1.399919250000000e-02 3.00783
8.270454400000000e-01 0.0455244 1.416684750000000e-02 2.66091
8.368329600000000e-01 0.0402005 1.433450250000000e-02 2.34989
8.466204800000000e-01 0.0354378 1.450215750000000e-02 2.07163
8.564079999999999e-01 0.0311847 1.466981250000000e-02 1.82315
8.661955200000000e-01 0.0273945 1.483746750000000e-02 1.6017
8.759830399999999e-01 0.0240234 1.500512250000000e-02 1.4047
8.857705600000000e-01 0.0210306 1.517277750000000e-02 1.22981
8.955580800000000e-01 0.018379 1.534043250000000e-02 1.07484
9.053456000000000e-01 0.0160337 1.550808750000000e-02 0.937777
9.151331200000000e-01 0.0139638 1.567574250000000e-02 0.816786
9.249206400000000e-01 0.0121401 1.584339750000000e-02 0.710189
9.347081600000000e-01 0.0105364 1.601105250000000e-02 0.616434
9.444956799999999e-01 0.00912893 1.617870750000000e-02 0.534148
9.542832000000000e-01 0.0078959 1.634636250000000e-02 0.462047
9.640707200000000e-01 0.00681769 1.651401750000000e-02 0.399003
9.738582400000000e-01 0.00587662 1.668167250000000e-02 0.343967
 0  0


==> anc/README.txt <==
# The ancillary files are sorted by the sections in which the corresponding plots are in the paper and labelled by the number of the figure.
# All the first lines in the files contain the names of the quantities in the corresponding column.

# If there is an index called observable in a file, it can be translated to the observables in the following way:
# index         initial_state_observable        final_state_observable
# 0             dE/dy                           dNch/deta
# 1             {r^2}                           [p_T]
# 2             eps_1,c                         v_1,c
# 3             eps_1,s                         v_1,s
# 4             eps_2,c                         v_2,c
# 5             eps_2,s                         v_2,s
# 6             eps_3,c                         v_3,c
# 7             eps_3,s                         v_3,s
# 8             eps_4,c                         v_4,c
# 9             eps_4,s                         v_4,s
# 10            eps_5,c                         v_5,c
# 11            eps_5,s                         v_5,s

# We also provide the Bessel-Fourier coefficients of the average states and the first 64 modes in the directory "Ank_modes_avg_states" for the two models.
# In these lines the second line contains the expansion radius r0 used for the density profile.

